RVV$\times$V: Interference contributions to inclusive Higgs boson and Drell-Yan production at N$^4$LO in QCD

We present partonic contributions to the inclusive gluon-fusion Higgs boson and Drell-Yan production cross sections at Hadron colliders at next-to-next-to-next-to-next-to leading order (N$^4$LO). Specifically, we compute contributions due to the interference of one-loop amplitudes with two-loop amplitudes with three QCD partons and the Higgs boson or a virtual photon. Our result is in the form of a Laurent expansion in the dimensional regulator $\epsilon$, the coefficients of which are analytic functions in the ratio of the Higgs boson or virtual photon mass to the partonic center of mass energy. Furthermore, we introduce and deploy a new package implemented in Mathematica, CIFAR ("Color Invariant Feynman Amplitude Reducer"), to express color factors in terms of general Casimir invariants of simple compact Lie algebras.

==> anc/CIFAR/CIFAR.m <==
(* ::Package:: *)

(* ::Title:: *)
(*CIFAR (Color Invariant Feynman Amplitude Reducer)*)


BeginPackage["CIFAR`"];


(* ::Subsection:: *)
(*Print out*)


$CIFARVersion = "1.0";
$CIFARPath = DirectoryName[$InputFileName];


Print["(****** CIFAR ", $CIFARVersion, " ******)"];
Print["    Author: Adi Suresh"];
Print["    Email: adisur@stanford.edu"];
Print["    Installed at: " <> $CIFARPath];


Get[FileNameJoin[{$CIFARPath, "Usage.m"}]];


(*Public options*)
Options[CIFARReduce] = {"CheckContractions" -> True};
Options[SUncReduce] = {"CheckContractions" -> True};


Begin["`Private`"];


(* ::Subtitle:: *)
(*Utilities *)


(*Define N=3 cyclic permutations*)

cyclic = Permute[{1, 2, 3}, CyclicGroup[3]];

(*Checks if permutation is cyclic according to StringLength Ordering*)

CyclicQ[inds_] :=
    MemberQ[cyclic, OrderingBy[ToString /@ inds, StringLength]];


(*Returns -1 for False and +1 for True*)

BooleSign[boole_] :=
    2 (Boole[boole] - 1/2);


(*Returns sets of positions of distinct elements E.g. positionDistinct[{a,b,c,a}]={{1,4},{2},{3}}*)

PositionDistinct[list_] :=
    GatherBy[Range @ Length[list], list[[#]]&]; PositionDistinctnD[list_
        ] :=
    GatherBy[Flatten[Array[List, Dimensions[list]], 1], Extract[list,
         #]&];

(*Returns posistions of elements that only appear once in a list*)

PositionUnique[list_] :=
    DeleteCases[GatherBy[Flatten[Array[List, Dimensions[list]], 1], Extract[
        list, #]&], x_ /; Length[x] > 1];

(*Returns position of any duplicates a list contains (i.e. which indicies are contracted)E.g. positionDistinct[{a,b,c,a}]={{1,4}}*)

DuplicateElements[list_] :=
    Cases[Tally[Flatten[list]], {x_, 2} :> x];

PositionDuplicates[list_] :=
    DeleteCases[GatherBy[Flatten[Array[List, Dimensions[list]], 1], Extract[
        list, #]&], x_ /; Length[x] == 1];

(*Switches two elements in a list*)

Swap[list_, ind1_, ind2_] :=
    Module[{result = list},
        result = ReplacePart[result, Thread[{ind1} -> Extract[list, ind2
            ]]];
        result = ReplacePart[result, Thread[{ind2} -> Extract[list, ind1
            ]]];
        Return[result]
    ];


(*Functions for checking valid contractions in the color algebra*)

tallyFunctions[expr_,funcHead_Symbol]:=
Module[{dummy,rawMatches,groupedByFunc,maxPowerAssoc},
(*1. Find all potential matches (might include duplicates as seen before)*)
rawMatches=Cases[dummy expr,term:(HoldPattern[funcHead][___]|Power[HoldPattern[funcHead][___],_]):>(term/. {Power[base:HoldPattern[funcHead][___],exp_]:>{base,exp},base:HoldPattern[funcHead][___]:>{base,1}}),Infinity (*Still search everywhere*)]
(*2. Group the results by the function call (the first element of each pair)*)
groupedByFunc=GroupBy[rawMatches,First->Last];
(*Example:<|ff[a,b,c]->{1,2},ff[x1,y1,z1]->{1},ff[x2,y2,z2]->{1}|>*)
(*3. For each group,find the maximum power*)
maxPowerAssoc=Max/@groupedByFunc;
(*Example:<|ff[a,b,c]->2,ff[x1,y1,z1]->1,ff[x2,y2,z2]->1|>*)
(*4. Convert the association back to the desired list format*)
KeyValueMap[List,maxPowerAssoc]]

tallyFunctions[expr_,funcHeads_List]:=Flatten[tallyFunctions[expr,#]&/@funcHeads,1];
tallyColorObjects[expr_]:=Flatten[Table[#[[1]],{#[[2]]}]&/@tallyFunctions[expr,{ff,TT,FF,deltaA,deltaF,dF,dA}]];

(*Define Message Names*)
CheckContractions::highcount="Evaluation stopped. Indices that appear 3 or more times: `1`";
CheckContractions::singlecount="Warning: Indices that only appear once: `1`";

CheckContractions[expr_]:=Module[{tallyList,highCountItems,singleCountItems,itemsToExpand},
tallyList=Tally[Flatten[Delete[0]/@tallyColorObjects[expr]]];
(*1. Find items with count>=3*)
highCountItems=Cases[tallyList,{item_,count_/;count>=3}:>item];
(*2. Check if any high-count items were found*)
If[Length[highCountItems]>0,
(*If yes:Issue error,stop,return $Failed*)
Message[CheckContractions::highcount,highCountItems];
Abort[],
(*If no:Proceed to check for single counts and expand*)
(*Find items with count==1*)singleCountItems=Cases[tallyList,{item_,1}:>item];
(*Issue warning if single-count items were found*)
If[Length[singleCountItems]>0,Message[CheckContractions::singlecount,singleCountItems]]];
expr];

CheckContractions[expr_Plus]:=CheckContractions/@expr;


(*Generate new dummy adjoint index (e.g. when commuting generators TT)*)

$AdjIndexIter = 10;

GetAdjIndex[n_:0] :=
    Module[{result},
        result = ToExpression[StringJoin["a", ToString[$AdjIndexIter 
            + n]]];
        If[n == 0,
            $AdjIndexIter += 1
        ];
        result
    ];

(*Generate new dummy fundemental index (e.g. when tracing generators TT)*)

$FundIndexIter = 10;

GetFundIndex[n_:0] :=
    Module[{result},
        result = ToExpression[StringJoin["i", ToString[$FundIndexIter
             + n]]];
        If[n == 0,
            $FundIndexIter += 1
        ];
        result
    ];


(*Functions for extracting the adjoint and fundemental indicies of an expression*)

GetTTIndsandCoef[coef_, TTAdjInd_ : {}, TTFundInd_ : {}] :=
    Module[{coefNew, TTAdjIndNew, TTFundIndNew},
        coefNew = (((one coef) /. {TTcoef_ TT[a_, i_, j_] -> {a, {i, 
            j}, TTcoef}}) /. {one -> 1});
        If[Not[ListQ[coefNew]],
            Return[{TTAdjInd, TTFundInd, coef}]
            ,
            TTAdjIndNew = Append[TTAdjInd, coefNew[[1]]];
            TTFundIndNew = Append[TTFundInd, coefNew[[2]]];
            coefNew = coefNew[[3]];
            Return[GetTTIndsandCoef[coefNew, TTAdjIndNew, TTFundIndNew
                ]]
        ]
    ];

GetffIndandCoef[coef_, ffInd_ : {}] :=
    Module[{coefNew, ffIndNew},
        coefNew = (((one coef) /. {ffcoef_ ff[a_, b_, c_] -> {{a, b, 
            c}, ffcoef}}) /. {one -> 1});
        If[Not[ListQ[coefNew]],
            Return[{ffInd, coef}]
            ,
            ffIndNew = Append[ffInd, coefNew[[1]]];
            coefNew = coefNew[[2]];
            Return[GetffIndandCoef[coefNew, ffIndNew]]
        ]
    ];

GetExprIndsandCoef[coef_, ffInd_ : {}, TTAdjInd_ : {}, TTFundInd_ : {
    }] :=
    Module[{coefNew, ffIndandCoef, TTIndandCoef},
        ffIndandCoef = GetffIndandCoef[coef];
        TTIndandCoef = GetTTIndsandCoef[ffIndandCoef[[2]]];
        Return[Join[{ffIndandCoef[[1]]}, TTIndandCoef]]
    ];


(*Functions for generating expressions from indicies and coefficients *)

(*get structure constants*)

GetffFromInds[inds_] :=
    Module[{result = 1},
        Do[result *= ff @@ inds[[$iter]], {$iter, Length[inds]}];
        Return[result]
    ];

(*get fundamental generators*)

GetTTFromInds[AdjInds_, FundInds_] :=
    Module[{result = 1},
        Do[
            If[Length[AdjInds[[$iter]]] > 0,
                result *= TT @@ Join[{AdjInds[[$iter]]}, FundInds[[$iter
                    ]]]
                ,
                result *= deltaF @@ FundInds[[$iter]]
            ]
            ,
            {$iter, Length[AdjInds]}
        ];
        Return[result]
    ];

(*get complete expressions*)

GetExprFromIndsAndCoef[ffInd_ : {}, TTAdjInd_ : {}, TTFundInd_ : {}, 
    coef_:1] :=
    Module[{result = coef},
        result *= GetffFromInds[ffInd] GetTTFromInds[TTAdjInd, TTFundInd
            ];
        Return[result]
    ];

GetExprFromIndsAndCoef[indsAndCoef_] :=
    GetExprFromIndsAndCoef @@ indsAndCoef;

(*get structure constant loops*)

GetFFFromInds[AdjInds_] :=
    Module[{result = 1},
        Do[result *= FF @ AdjInds[[$iter]], {$iter, Length[AdjInds]}]
            ;
        Return[result]
    ];


(*Functions for commuting fundmental generators within products*)

(*Gives the commutator terms from commuting*)

CommuteBackTTComTerms[TT[a_, i_, j_], currentInd_, newInd_] :=
    Which[
        currentInd < newInd,
            Print["Cannot commute forward"];
            Return[0]
        ,
        currentInd > Length[a],
            Print["Index larger than number of indicies"];
            Return[0]
        ,
        True,
            Module[{comTerms = 0},
                Do[comTerms += I ff[a[[currentInd - iter]], a[[currentInd
                    ]], GetAdjIndex[]] GetTTFromInds[{Insert[Delete[a, {{currentInd - iter
                    }, {currentInd}}], GetAdjIndex[-1], currentInd - iter]}, {{i, j}}], {
                    iter, currentInd - newInd}];
                Return[comTerms]
            ]
    ];

(*Gives the commuted result and the commutator terms from commuting*)

CommuteBackTT[TT[a_, i_, j_], currentInd_, newInd_] :=
    Which[
        currentInd < newInd,
            Print["Cannot commute forward"];
            Return[TT[a, i, j]]
        ,
        currentInd > Length[a],
            Print["Index larger than number of indicies"];
            Return[TT[a, i, j]]
        ,
        True,
            Module[{newFundInds = Insert[Delete[a, currentInd], a[[currentInd
                ]], newInd]},
                Return[GetTTFromInds[{newFundInds}, {{i, j}}] + CommuteBackTTComTerms[
                    TT[a, i, j], currentInd, newInd]]
            ]
    ];

(*Functions for commuting adjoint indicies within structure constant traces*)

CommuteBackFFComTerms[FF[a_], currentInd_, newInd_] :=
    Which[
        currentInd < newInd,
            Print["Cannot commute forward"];
            Return[0]
        ,
        currentInd > Length[a],
            Print["Index larger than number of indicies"];
            Return[0]
        ,
        True,
            Module[{comTerms = 0},
                Do[comTerms -= (ff[a[[currentInd - iter]], a[[currentInd
                    ]], GetAdjIndex[]]) GetFFFromInds[{Insert[Delete[a, {{currentInd - iter
                    }, {currentInd}}], GetAdjIndex[-1], currentInd - iter]}], {iter, currentInd
                     - newInd}];
                Return[comTerms]
            ]
    ];

CommuteBackFF[FF[a_], currentInd_, newInd_] :=
    Which[
        currentInd < newInd,
            Print["Cannot commute forward"];
            Return[FF[a]]
        ,
        currentInd > Length[a],
            Print["Index larger than number of indicies"];
            Return[FF[a]]
        ,
        True,
            Module[{newFundInds = Insert[Delete[a, currentInd], a[[currentInd
                ]], newInd]},
                Return[GetFFFromInds[{newFundInds}] + CommuteBackFFComTerms[
                    FF[a], currentInd, newInd]]
            ]
    ];


(*It is often faster to do some algebra iteratively on an expression rather than all at once:*)

replace1ce =
    Block[{$done = False},
        Fold[
            ReplaceAll
            ,
            #
            ,
            # :>
                    RuleCondition[
                        $done = True;
                        #2
                        ,
                        !$done
                    ]& @@@ #2
        ]
    ]&;

replace1ceSum[expr_, rules_] :=
    Module[{listExpr = (List @@ Expand[expr + zero]) /. zero -> 0},
        Do[listExpr[[iter]] = replace1ce[listExpr[[iter]], rules], {iter,
             Length[listExpr]}];
        Total[listExpr]
    ];

IterativeAlgebra[expr_, iterAlgebra_] :=
    Module[{expr0 = expr, exprsimp = replace1ceSum[Expand[expr], iterAlgebra
        ], n = 0},
        While[
            expr0 =!= exprsimp
            ,
            If[n > 100,
                Print["IterativeAlgebra Error: Cannot end loop"];
                Break[]
            ];
            n++;
            expr0 = exprsimp;
            exprsimp = replace1ceSum[Expand[exprsimp], iterAlgebra]
        ];
        exprsimp
    ];


(*Kronecker delta symbol symmetry*)

SetAttributes[deltaF, Orderless];

SetAttributes[deltaA, Orderless];


(*Assert symmetry of d and shorthand for contractions*)

SetAttributes[dF, Orderless];

SetAttributes[dA, Orderless];

(*UpValues*)

(*Adjoint color tensors with odd number of indices is zero*)

(*Two fully contracted fundamental symmetric tensors*)

dF /: (dF[a__ /; CountDistinct[List[a]] == Length[List[a]]]) ^ 2 :=
    ToExpression[StringJoin["C", ToString[Length[List[a]]], "FF"]];

(*Two fully contracted adjoint symmetric tensors*)

dA /: (dA[a___ /; CountDistinct[List[a]] == Length[List[a]]]) ^ 2 :=
    ToExpression[StringJoin["C", ToString[Length[List[a]]], "AA"]];

(*One fundamental symmetric tensor fully contracted with an adjoint symmetric tensor*)

dF /: dF[a__ /; CountDistinct[List[a]] == Length[List[a]]] dA[a__] :=
    ToExpression[StringJoin["C", ToString[Length[List[a]]], "AF"]];

dA /: dF[a__ /; CountDistinct[List[a]] == Length[List[a]]] dA[a__] :=
    ToExpression[StringJoin["C", ToString[Length[List[a]]], "AF"]];

(*Quadratic Casimir Invariants in terms of d2*)

C2AA /: C2AA :=
    CA^2 DA;

C2AF /: C2AF :=
    CA CF DF;

C2FF /: C2FF :=
    CF DF TF;

(*Zero value cubic Casimir Invariants in terms of d2*)

C3AA /: C3AA :=
    0;

C3AF /: C3AF :=
    0;

(*Definition of symmetrized traces d's*)

StrF[a_] :=
    Module[{result, perms = Permutations[Delete[a, 1]], fundInds = Table[
        GetFundIndex[], Length[a]]},
        perms = Insert[perms, a[[1]], Table[{iter, 1}, {iter, Length[
            perms]}]];
        AppendTo[fundInds, fundInds[[1]]];
        result = 1 / (Length[a] - 1)! Sum[Product[TT @@ Join[{Transpose[
            {perms[[iter2]]}][[iter1]]}, {fundInds[[iter1]], fundInds[[iter1 + 1]]
            }], {iter1, Length[perms[[iter2]]]}], {iter2, Length[perms]}];
        Return[result];
    ];

StrA[a_] :=
    Module[{result, perms = Permutations[Delete[a, 1]], loopInds = Table[
        GetAdjIndex[], Length[a]]},
        perms = Insert[perms, a[[1]], Table[{iter, 1}, {iter, Length[
            perms]}]];
        AppendTo[loopInds, loopInds[[1]]];
                 (*Note the structure consants and generators in the 
            adjoint representation
             differ by factors of -i*)
        result = (-I) ^ Length[a] / (Length[a] - 1)! Sum[Product[ff @@
             Join[{perms[[iter2, iter1]]}, {loopInds[[iter1]], loopInds[[iter1 + 
            1]]}], {iter1, Length[perms[[iter2]]]}], {iter2, Length[perms]}];
        Return[result];
    ];


(*Global ff UpValues*)

(*antisymmetry of f's forces intracontractions to zero*)

ff[a_, a_, b_] :=
    0;

ff[a_, b_, a_] :=
    0;

ff[b_, a_, a_] :=
    0;


(* ::Subtitle:: *)
(*Contracting and Tracing Fundamental Generators*)


ToTTProductForm[expr_] :=
    Block[{deltaF},
        (*Get deltaF UpValues*)
        Get[$CIFARPath <> "/lib/deltaF.m"];
        Expand[expr] //. {TT[{a__}, i_, j_] TT[{b__}, j_, k_] -> TT[{
            a, b}, i, k]}
    ];


(*Contracting adjoint indicies in fundamental generators*)

(*Define product chain with zero generators as the identity*)

TT /: TT[{}, i_, j_] :=
    deltaF[i, j];

ContractTT[TT[a_, i_, j_]] :=
    Module[
        {
            result
            ,
            (*Local variables for coefficients and (un/contracted indicies
                )*)
            TTexpr
            ,
            TTcoef
            ,
            TTAdjInd
            ,
            ContInd
            ,
            TTFundInd
            ,
            (*Local variables keeping track of how far contracted indicies
                 are from each other & commutator terms*)
            ContDist
            ,
            minContDistInd
            ,
            RHminCont
            ,
            TTAdjIndCom
            ,
            comTerms = 0
        }
        ,
        (*See where adjoint indicies are contracted*)
        ContInd = PositionDuplicates[a];
        (*If there are no contractions, return original expression*)
        If[Length[ContInd] == 0,
            Return[TT[a, i, j]]
        ];
        (*See how far contracted generators are from each other in product
            *)
        ContDist = -Subtract @@@ ContInd;
        minContDistInd = Ordering[ContDist, 1][[1]];
        If[ContDist[[minContDistInd]] < 3,
            result = TT[a, i, j]
            ,
            result = CommuteBackTT[TT[a, i, j], ContInd[[minContDistInd
                ]][[2]], ContInd[[minContDistInd]][[1]] + 2];
        ];
        Block[
            {TT}
            ,
            (*Get TT UpValues*)
            Get[$CIFARPath <> "lib/TT.m"];
            (*Keep contracting indicies until done*)
            Return[Expand[result] /. {TT[aa_, ii_, jj_] :> ContractTT[
                TT[aa, ii, jj]]}];
        ]
    ];


ContractffTT[expr_] :=
    Module[{
        result
        ,
        (*Deal with each term in expression seperately*)
        resultList = List @@ (Expand[expr] + zero) /. zero -> 0
        ,
        (*Local variables for coefficients and (un/contracted indicies)*)
        ffInd
        ,
        TTAdjInd
        ,
        TTFundInd
        ,
        coef
        ,
        ffTTCont
        ,
        ffTTNotCont
        ,
        (*Local variables keeping track of which T os contracted with
             which f & commutator terms*)
        whichff
        ,
        whichTT
        ,
        firstIndPos
        ,
        secondIndPos
        ,
        thirdIndPos
        ,
        Inds
        ,
        IndsOrder
        ,
        comTerms = 0
    },
        If[(*If there is only one term in the expression*)Length[resultList
            ] == 2,
            {ffInd, TTAdjInd, TTFundInd, coef} = GetExprIndsandCoef[expr
                ];
            (*If there are no structure constants, return expression*)
                
            If[Length[ffInd] == 0,
                Return[expr]
            ];
            (*Loop through structure constants and generators to see 
                if there are any that have 2 or more contracted indicies*)
            Do[
                ffTTCont = Intersection[ffInd[[iter1]], TTAdjInd[[iter2
                    ]]];
                ffTTNotCont = Complement[ffInd[[iter1]], ffTTCont];
                If[Length[ffTTCont] >= 2,
                    {whichff, whichTT} = {iter1, iter2};
                    Break[]
                ]
                ,
                {iter1, Length[ffInd]}
                ,
                {iter2, Length[TTAdjInd]}
            ];
            (*If there were no contractions with more than two indicies
                 found, reutrn expression*)
            If[Length[ffTTCont] < 2,
                Return[expr]
            ];
            (*Contract (and commute if necessary) indicies*)
            (*Get rest of expression with current contracted terms excluded
                *)
            coef = GetExprFromIndsAndCoef[Delete[ffInd, {whichff}], Delete[
                TTAdjInd, {whichTT}], Delete[TTFundInd, {whichTT}], coef];
            (*Only focus on currently contracted indicies*)
            {ffInd, TTAdjInd, TTFundInd} = {ffInd[[whichff]], TTAdjInd
                [[whichTT]], TTFundInd[[whichTT]]};
            Which[(*If there are two indicies contracted between one 
                f and one product of T's*)
                Length[ffTTCont] == 2,
                    (*See where contracted indicies are in TT product
                         chain*){firstIndPos, secondIndPos} = {Position[TTAdjInd, ffTTCont[[1
                        ]]][[1, 1]], Position[TTAdjInd, ffTTCont[[2]]][[1, 1]]};
                    If[firstIndPos > secondIndPos,
                        ffTTCont = Reverse[ffTTCont];
                        {firstIndPos, secondIndPos} = {secondIndPos, 
                            firstIndPos}
                    ];
                    (*Commute secondInd s.t. it is next to firstInd*)
                        
                    comTerms += GetffFromInds[{ffInd}] CommuteBackTTComTerms[
                        GetTTFromInds[{TTAdjInd}, {TTFundInd}], secondIndPos, firstIndPos + 1
                        ];
                    (*Use f^{a b c}T^bT^c=\frac{i}{2} C_A T^a (generalized
                         to cyclic permuations of {a,b,c})*)
                    TTAdjInd = Insert[Delete[TTAdjInd, {{firstIndPos},
                         {secondIndPos}}], ffTTNotCont[[1]], firstIndPos];
                    result = coef (BooleSign[CyclicQ[ffInd] == CyclicQ[
                        Join[ffTTNotCont, ffTTCont]]] (I CA) / 2 GetTTFromInds[{TTAdjInd}, {TTFundInd
                        }] + comTerms)
                ,
                (*If there are three indicies contracted between one 
                    f and one product of T's*)Length[ffTTCont] == 3,
                    (*See where contracted indicies are in TT product
                         chain and put them in order*)Inds = Table[Position[TTAdjInd, ffTTCont
                        [[iter]]][[1, 1]], {iter, 3}];
                    IndsOrder = Ordering[Inds];
                    {firstIndPos, secondIndPos, thirdIndPos} = Inds[[
                        IndsOrder]];
                    ffTTCont = ffTTCont[[IndsOrder]];
                    (*Commute secondInd s.t. it is next to firstInd*)
                        
                    comTerms += GetffFromInds[{ffInd}] CommuteBackTTComTerms[
                        GetTTFromInds[{TTAdjInd}, {TTFundInd}], secondIndPos, firstIndPos + 1
                        ];
                    (*Commute thirdInd s.t. it is next to secondInd*)
                        
                    comTerms += GetffFromInds[{ffInd}] CommuteBackTTComTerms[
                        GetTTFromInds[{Insert[Delete[TTAdjInd, secondIndPos], ffTTCont[[2]], 
                        firstIndPos + 1]}, {TTFundInd}], thirdIndPos, firstIndPos + 2];
                    (*Use f^{a b c}T^aT^bT^c=\frac{i}{2} C_A C_F (generalized
                         to cyclic permuations of {a,b,c})*)
                    TTAdjInd = Delete[TTAdjInd, {{firstIndPos}, {secondIndPos
                        }, {thirdIndPos}}];
                    result = coef (BooleSign[CyclicQ[ffInd] == CyclicQ[
                        ffTTCont]] (I CA CF) / 2 GetTTFromInds[{TTAdjInd}, {TTFundInd}] + comTerms
                        )
            ];
            (*Keep contracting indicies until done*)
            Return[ContractffTT[result]]
            ,
            (*If there are many terms in expression, deal with each one
                 seperately*)
            Return[Total[ContractffTT /@ resultList]];
        ];
    ];


(*Assert that trace of one generator is zero*)
TT /: TT[{a_}, i_, i_] :=
    0;

TraceTT[TT[a_, i_, j_], tabulate_:True] :=
    If[(*Check if term is actually a trace (i.e. indicies closed)*)i 
        =!= j,
        Print["Fundamental indicies not closed."];
        Return[TT[a, i, j]]
        ,
        (*If so, compute trace*)
        Which[
            (*Terminates at trace of two generators is Tr[t^a t^b]=TF \delta^{a b}*)
            (Length[a] == 2),
                Return[TF(deltaA @@ a)]
            ,
            (*Tabulate trace of three generators for speed: Tr[t^a 
            t^b t^c]= d^{a b c} +i/2 T_R f^{a b c}*)
            (Length[a] == 3 && tabulate),
                Return[dF @@ a + I / 2 TF ff @@ a]
            ,
            (*Tabulate trace of four generators for speed: Tr[t^a_1 t
                ^a_2 t^a_3 t^a_4 ]= d^{a_1 a_2 a_3 a_4} +i/2 (d^{a_1 a_4 n} f^{a_2 a_
                3 n} - d^{a_2 a_3 n} f^{a_1 a_4 n}) + T_R/6 (f^{a_1 a_4 n} f^{a_2 a_3
                 n}-f^{a_1 a_2 n} f^{a_3 a_4 n})*)
                 (Length[a] == 4 && tabulate),
                Return[dF @@ a + I / 2 (dF[a[[1]], a[[4]], GetAdjIndex[
                    ]] ff[a[[2]], a[[3]], GetAdjIndex[-1]] - dF[a[[2]], a[[3]], GetAdjIndex[
                    -1]] ff[a[[1]], a[[4]], GetAdjIndex[-1]]) + TF / 6 (ff[a[[1]], a[[4]],
                     GetAdjIndex[-1]] ff[a[[2]], a[[3]], GetAdjIndex[-1]] - ff[a[[1]], a[[
                    2]], GetAdjIndex[-1]] ff[a[[3]], a[[4]], GetAdjIndex[-1]])]
            ,
            (*Compute symmetrized trace otherwise*)True,
                Module[
                    {
                        (*Begin with totally symmetric tensor*)result
                             = dF @@ a
                        ,
                        (*Get all permutations of adjoint indicies*)
                        perms = Permutations[Delete[a, 1]]
                        ,
                        (*local variables for keeping track of index 
                            commuting and collapsing permuations*)
                        currentPos
                        ,
                        distinctPerms
                        ,
                        permsFactors
                    }
                    ,
                    (*Insert first adjoint index for each permutation
                         *)
                    perms = Insert[perms, a[[1]], Table[{iter, 1}, {iter,
                         Length[perms]}]];
                    permsFactors = Table[1, Length[perms]];
                    (*Loop through each adjoint index to commute them
                         into the correct spot*)
                    Do[
                        (*Loop through each permutation for each adjoint
                             index*)Do[
                            (*Get current position of adjoint index*)
                                currentPos = Position[perms[[iter2]], a[[iter1]]][[1, 1]];
                            (*Commute index into correct posistion, add
                                 commutator terms to result*) result -= permsFactors[[iter2]] / (Length[
                                a] - 1)! CommuteBackTTComTerms[GetTTFromInds[{perms[[iter2]]}, {{GetFundIndex[
                                ], GetFundIndex[-1]}}], currentPos, iter1];
                            perms[[iter2]] = Insert[Delete[perms[[iter2
                                ]], currentPos], a[[iter1]], iter1]
                            ,
                            {iter2, Length[perms]}
                        ];
                        (*After commuting ith index, examine permuations
                             and collapse duplicates*)
                        distinctPerms = PositionDistinct[perms];
                        permsFactors = Total /@ Table[permsFactors[[distinctPerms
                            [[iter3]]]], {iter3, Length[distinctPerms]}];
                        perms = perms[[distinctPerms[[;;, 1]]]]
                        ,
                        {iter1, 2, Length[a] - 1}
                    ];
                    (*Recursion to evaluate smaller traces*)
                    Return[Expand[result] /. {TT[aa_, ii_, ii_] :> TraceTT[
                        TT[aa, ii, ii]]}]
                ];
        ];
    ];


(* ::Subtitle:: *)
(*Contracting and Tracing Structure Constants*)


(*identify structure constant loops in expression*)

ToFFLoopForm[expr_] :=
    Module[{result = 0, resultList = List @@ (Expand[expr] + zero) /.
         zero -> 0, exprInds, exprCoef, uncontInd, contInds, FFInds = {}, inIndex,
         outIndex, posNextInd, OnlyDoubleCont, WhereCont, NotContffPos, SingleContPos,
         doubleContInd, tripleContInd, safeTripleCont2, safeTripleCont3, elimIndex,
         elimIndexPos, removeIndPos, endLabel},
        Block[{deltaA, ff},
        (*Get UpValues for deltaA and ff*)
        Get[$CIFARPath <> "lib/deltaA.m"];
        Get[$CIFARPath <> "lib/ff.m"];
        If[Length[resultList] == 2,
            {exprInds, exprCoef} = GetffIndandCoef[Total[resultList]]
                ;
            WhereCont = Gather[Flatten[PositionDuplicates[exprInds], 
                1], First[#1] == First[#2]&];
            If[PossibleZeroQ[Length[WhereCont]],
                Return[expr]
            ];
            NotContffPos = Complement[Range[Length[exprInds]], WhereCont
                [[;;, 1, 1]]];
            exprCoef *= GetffFromInds[exprInds[[NotContffPos]]];
            exprInds = Delete[exprInds, Transpose[{NotContffPos}]];
            WhereCont = Gather[Flatten[PositionDuplicates[exprInds], 
                1], First[#1] == First[#2]&];
            OnlyDoubleCont = Not[AnyTrue[WhereCont, (Length[#] == 1 ||
                 Length[#] == 3)&]];
            While[
                Not[OnlyDoubleCont]
                ,
                SingleContPos = Select[WhereCont, Length[#] == 1&][[;;,
                     ;;, 1]];
                If[Length[SingleContPos] > 0,
                    exprCoef *= GetffFromInds[exprInds[[Transpose[SingleContPos
                        ][[1]]]]];
                    exprInds = Delete[exprInds, SingleContPos]
                ];
                WhereCont = Gather[Flatten[PositionDuplicates[exprInds
                    ], 1], First[#1] == First[#2]&];
                (*Replace one index in triple contracted ff's with a 
                    dummy index times delta function so we can identify loops*)
                tripleContInd = exprInds[[Select[WhereCont, Length[#]
                     == 3&][[;;, 1, 1]]]];
                If[Length[tripleContInd] > 0,
                    doubleContInd = Flatten[exprInds[[Select[WhereCont,
                         Length[#] == 2&][[;;, 1, 1]]]]];
                    If[Length[doubleContInd] > 0,
                        (*First, see which indicies are contracted with
                             ff's which are double contracted; these are off limits. Choose from 
                            the rest.*)
                        Quiet @
                            Check[
                                (*First check if there are f's with only
                                     one safe index; choose these as non-tracing indicies*)elimIndex = Select[
                                    Table[DeleteElements[tripleContInd[[iter]], doubleContInd], {iter, Length[
                                    tripleContInd]}], Length[#] == 1&][[1, 1]]
                                ,
                                (*If not, then check f's with two (and
                                     then three) safe indicies*)
                                safeTripleCont2 = Select[Table[DeleteElements[
                                    tripleContInd[[iter]], doubleContInd], {iter, Length[tripleContInd]}],
                                     Length[#] == 2&];
                                Quiet @
                                    Check[
                                        elimIndex = DuplicateElements[
                                            safeTripleCont2][[1]]
                                        ,
                                        safeTripleCont3 = Select[Table[
                                            DeleteElements[tripleContInd[[iter]], doubleContInd], {iter, Length[tripleContInd
                                            ]}], Length[#] == 3&];
                                        If[Length[safeTripleCont3] ==
                                             0,
                                            (*If you can't find any safe
                                                 indicies, discard one doubly contracted ff and look for smaller loops
                                                *)
                                            removeIndPos = SelectFirst[
                                                WhereCont, Length[#] == 2&][[1, 1]];
                                            exprCoef *= GetffFromInds[
                                                {exprInds[[removeIndPos]]}];
                                            exprInds = Delete[exprInds,
                                                 removeIndPos];
                                            Goto[endLabel]
                                        ];
                                        Do[
                                            elimIndex = DuplicateElements[
                                                Join[safeTripleCont2, safeTripleCont3[[iter]]]];
                                            If[Length[elimIndex] != 0,
                                                
                                                Break[]
                                            ]
                                            ,
                                            {iter, Length[safeTripleCont3
                                                ]}
                                        ];
                                        elimIndex = elimIndex[[1]];
                                    ];
                            ];
                        elimIndexPos = Position[exprInds, elimIndex][[
                            1]]
                        ,
                        elimIndexPos = PositionDuplicates[tripleContInd
                            ][[1, 1]];
                        elimIndexPos = Insert[Position[exprInds, tripleContInd
                            [[elimIndexPos[[1]]]]][[1]], elimIndexPos[[2]], -1];
                    ];
                    exprCoef *= deltaA[GetAdjIndex[], Extract[exprInds,
                         elimIndexPos]];
                    exprInds = ReplacePart[exprInds, Thread[{elimIndexPos
                        } -> GetAdjIndex[-1]]];
                ];
                Label[endLabel];
                WhereCont = Gather[Flatten[PositionDuplicates[exprInds
                    ], 1], First[#1] == First[#2]&];
                OnlyDoubleCont = Not[AnyTrue[WhereCont, (Length[#] ==
                     1 || Length[#] == 3)&]];
            ];
            (*get uncontracted indicies*)
            uncontInd = Flatten[PositionUnique[exprInds], 1];
            (*Reshuffle indicies s.t. uncontracted (non-tracing)indicies
                 are in front*)
            Do[
                If[uncontInd[[iter, 2]] != 1,
                    exprInds = Swap[exprInds, uncontInd[[iter]], {iter,
                         1}];
                    exprCoef *= -1
                ]
                ,
                {iter, Length[uncontInd]}
            ];
            (*now get contracted indicies*)
            contInds = PositionDuplicates[exprInds];
            (*identify loops among contracted indicies*)
            (*Loop through all contracted indicies*)
            While[
                Length[contInds] > 0
                ,
                (*Start new FF loop *)
                AppendTo[FFInds, {}];
                (*Start FF loop construction*)
                inIndex = contInds[[1, 1]];
                While[
                    True
                    ,
                    (*Add next uncontracted index to current loop*)
                    AppendTo[FFInds[[-1]], exprInds[[inIndex[[1]], 1]]
                        ];
                    (*Get outter index of current ff*)
                    outIndex = {inIndex[[1]], 3};
                    (*Switch sign and posistion of inner index not in
                         middle posistion*)
                    If[inIndex[[2]] != 2,
                        exprCoef *= -1;
                        outIndex[[2]] = 2
                    ];
                    (*Delete current contraction from contInds*)
                    contInds = Delete[contInds, Position[contInds, inIndex
                        ]];
                    posNextInd = Position[contInds, outIndex][[1]];
                    contInds = Delete[contInds, posNextInd]; (*Move to
                         next index if available; if not, loop is closed*)
                    Quiet @ Check[inIndex = contInds[[posNextInd[[1]],
                         1]], Break[]];
                ];
                (*Clear empty contractions before moving onto next loop
                    *)
                contInds = DeleteCases[contInds, {}]
            ];
            Return[exprCoef * Times @@ (FF /@ FFInds)]
            ,
            Return[Total[ToFFLoopForm /@ resultList]];
        ]
    ]];


(*Assert that loop with one index is zero (by antisymmetry of f)*)
FF/:FF[{a_}] :=0


(*Evaluating contractions within structure constant loops*)

ContractFF[FF[a_]] :=
    Module[
        {
            result
            ,
            (*Local variables for coefficients and (un/contracted indicies
                )*)
            TTexpr
            ,
            TTcoef
            ,
            TTAdjInd
            ,
            ContInd
            ,
            TTFundInd
            ,
            (*Local variables keeping track of how far contracted indicies
                 are from each other & commutator terms*)
            ContDist
            ,
            minContDistInd
            ,
            RHminCont
            ,
            TTAdjIndCom
            ,
            comTerms = 0
        }
        ,
        (*See where adjoint indicies are contracted*)
        ContInd = PositionDuplicates[a];
        (*If there are no contractions, return result*)
        If[Length[ContInd] == 0,
            Return[FF[a]]
        ];
        (*See how far contracted generators are from each other in product*)
        ContDist = -Subtract @@@ ContInd;
        minContDistInd = Ordering[ContDist, 1][[1]];
        If[ContDist[[minContDistInd]] < 2,
            result = FF[a]
            ,
            (*Commute contracted indicies until they are right next to
                 each other, then use quadratic Casimir F^{a_1 ... x x ... a_n}= -CA 
                F^{a_1 ... a_n}*)
            result = CommuteBackFF[FF[a], ContInd[[minContDistInd]][[
                2]], ContInd[[minContDistInd]][[1]] + 1];
        ];
        Block[
            {FF}
            ,
            (*Get FF UpValues*)
            Get[$CIFARPath <> "lib/FFLoop.m"];
            (*Keep contracting indicies until done*)
            Return[result /. {FF[aa_] :> ContractFF[FF[aa]]}];
        ];
    ];


(*Evaluating constant loops*)

TraceFF[FF[a_], tabulate_:True] :=
    Which[(*If two index loop, use F^{a b}=- C_A \delta_{a b}*)
        Length[a] == 2,
            Return[-CA deltaA @@ a]
        ,
        (*If three index loop, use F^{a b c}=C_A/2 f^{a b c}*)(Length[
            a] == 3 && tabulate),
            1/2 CA ff @@ a
        ,
        (*If even number of indices loop, use symmetrization algo*)
        EvenQ[Length[a]],
            Module[{
                (*Begin with totally symmetric tensor*)result = I ^ Length[
                    a] dA @@ a
                ,
                (*Get all permutations of adjoint indicies*)
                perms = Permutations[Delete[a, 1]]
                ,
                (*local variables for keeping track of index commuting
                     and collapsing permuations*)
                currentPos
                ,
                distinctPerms
                ,
                permsFactors
            },
                permsFactors = Table[1, Length[perms]];
                (*Search for reversals in list permuations; remove them
                     and adjust prefactors permsFactors*)
                Do[
                    If[(*Check if we already counted the reversal*)Not[
                        PossibleZeroQ[permsFactors[[iter]]]],
                        permsFactors[[iter]] += permsFactors[[Position[
                            perms, Reverse[perms[[iter]]]][[1, 1]]]];
                        permsFactors[[Position[perms, Reverse[perms[[
                            iter]]]][[1, 1]]]] = 0;
                    ]
                    ,
                    {iter, Length[permsFactors]}
                ];
                perms = Pick[perms, Not /@ (PossibleZeroQ @ permsFactors
                    )];
                permsFactors = Pick[permsFactors, Not /@ (PossibleZeroQ
                     @ permsFactors)];
                (*Insert first index for each permutation *)
                perms = Insert[perms, a[[1]], Table[{iter, 1}, {iter,
                     Length[perms]}]];
                (*Loop through each index to commute them into the correct spot*)
                Do[
                    (*Loop through each permutation for each index*)Do[
                        
                        (*Get current position of index*)currentPos =
                             Position[perms[[iter2]], a[[iter1]]][[1, 1]];
                        (*Commute index into correct posistion, add commutator
                             terms to result*)
                        result -= permsFactors[[iter2]] / (Length[a] 
                            - 1)! CommuteBackFFComTerms[GetFFFromInds[{perms[[iter2]]}], currentPos,
                             iter1];
                        perms[[iter2]] = Insert[Delete[perms[[iter2]],
                             currentPos], a[[iter1]], iter1];
                        ,
                        {iter2, Length[perms]}
                    ];
                    (*After commuting ith index, examine permuations 
                        and collapse duplicates*)
                    distinctPerms = PositionDistinct[perms];
                    permsFactors = Total /@ Table[permsFactors[[distinctPerms
                        [[iter3]]]], {iter3, Length[distinctPerms]}];
                    perms = perms[[distinctPerms[[;;, 1]]]]
                    ,
                    {iter1, 2, Length[a] - 1}
                ];
                (*Recursion to evaluate smaller traces*)
                Return[result /. {FF[aa_] :> TraceFF[FF[aa]]}];
            ]
        ,
        (*If odd number of indices loop, use trick described above*)
        OddQ[Length[a]],
            Module[
                {
                    (*Begin with zero, since totally symmetric tensor
                         in adjoint rep. is zero*)result = 0
                    ,
                    (*Start with RHS being F^{a_1 a_n ... a_2}*)
                    currentPerm = Join[{a[[1]]}, Reverse[a[[2 ;; ]]]]
                        
                    ,
                    (*Desired RHS is F^{a_n a_1 a_2 ... a_{n-1}}*)
                    endPerm = Join[{a[[-1]]}, a[[ ;; -2]]]
                    ,
                    currentPos
                }
                ,
                (*Loop through each index to commute them into the correct
                     spot*)
                Do[
                    currentPos = Position[currentPerm, endPerm[[iter]]
                        ][[1, 1]];
                    (*subtract commutator terms from result, 1/2 from
                         dividing RHS *)
                    result -= 1/2 CommuteBackFFComTerms[GetFFFromInds[
                        {currentPerm}], currentPos, iter];
                    currentPerm = Insert[Delete[currentPerm, currentPos
                        ], endPerm[[iter]], iter]
                    ,
                    {iter, 1, Length[endPerm] - 1}
                ];
                Return[result /. {FF[aa_] :> TraceFF[FF[aa]]}];
            ]
    ];


(*Helper Function for Full Adjoint Evaluation*)

(*since evaluating products of FF loops results in smaller FF loops*)

AdjointReduce[expr_] :=
    Module[{expr0 = expr, exprsimp, n = 0},
        Block[
            {ff, FF, deltaA, dA, dF}
            ,
            (*Get UpValues for Adjoint objects*)
            Get[$CIFARPath <> "lib/ff.m"];
            Get[$CIFARPath <> "lib/FFLoop.m"];
            Get[$CIFARPath <> "lib/deltaA.m"];
            Get[$CIFARPath <> "lib/dA.m"];
            Get[$CIFARPath <> "lib/dF.m"];
            exprsimp = (((ToFFLoopForm[expr] /. {FF[aa_] ^ 2 :> Times[
                ContractFF[FF[aa]], ContractFF[FF[aa]]]}) /. {FF[aa_] :> ContractFF[FF[
                aa]]}) /. {FF[aa_] ^ 2 :> Times[TraceFF[FF[aa]], TraceFF[FF[aa]]]}) /.
                 {FF[aa_] :> TraceFF[FF[aa]]};
            Until[
                expr0 === exprsimp
                ,
                If[n > 50,
                    Print["AdjointReduce Error: Cannot end loop"];
                    Break[]
                ];
                n++;
                expr0 = exprsimp;
                exprsimp = (((ToFFLoopForm[Expand[exprsimp]] /. {FF[aa_
                    ] ^ 2 :> Times[ContractFF[FF[aa]], ContractFF[FF[aa]]]}) /. {FF[aa_] 
                    :> ContractFF[FF[aa]]}) /. {FF[aa_] ^ 2 :> Times[TraceFF[FF[aa]], TraceFF[
                    FF[aa]]]}) /. {FF[aa_] :> TraceFF[FF[aa]]};
                exprsimp = (ToFFLoopForm[Expand[exprsimp]] /. {FF[aa_
                    ] :> ContractFF[FF[aa]]}) /. {FF[aa_] :> TraceFF[FF[aa]]}
            ];
            Return[exprsimp]
        ]
    ];


CIFARReduce[expr_, OptionsPattern[]] :=
    Module[{result},
    If[OptionValue["CheckContractions"],
    result=CheckContractions[Expand[expr]],
    result=Expand[expr]];
        Block[
            {TT, ff, FF, deltaF, deltaA, dA, dF}
            ,
            (*Get UpValues for all objects*)
            Get[$CIFARPath <> "lib/TT.m"];
            Get[$CIFARPath <> "lib/ff.m"];
            Get[$CIFARPath <> "lib/FFLoop.m"];
            Get[$CIFARPath <> "lib/deltaF.m"];
            Get[$CIFARPath <> "lib/deltaA.m"];
            Get[$CIFARPath <> "lib/dA.m"];
            Get[$CIFARPath <> "lib/dF.m"];
            result = ToTTProductForm[result];
            result = result /. {TT[aa_, ii_, jj_] ^ 2 :> Times[ContractTT[
                TT[aa, ii, jj]], ContractTT[TT[aa, ii, jj]]]};
            result = result /. {TT[aa_, ii_, jj_] :> ContractTT[TT[aa,
                 ii, jj]]};
            result = ContractffTT[result];
            result = result /. {TT[aa_, ii_, ii_] ^ 2 :> Times[TraceTT[
                TT[aa, ii, ii]], TraceTT[TT[aa, ii, ii]]]};
            result = result /. {TT[aa_, ii_, ii_] :> TraceTT[TT[aa, ii,
                 ii]]};
            result = AdjointReduce[result];
            Return[result];
        ]
    ]


(* ::Subtitle:: *)
(*Algebra for SU(N)*)


(*
nc: nc of SU(nc) (number of colors)
DF: dim of fund rep;
DA: dim of adj rep;
CF: quadratic Casimir of fund rep;
CA: quadratic Casimir of adj rep;
C3FF, C4FF, C4AF, C4AA: cuibic & quartic Casimir invariants;
TF: quadratic Dynkin index of fund rep (choice of normalization);
*)
SUncValues={DF->nc,DA->nc^2-1,CF->TF (nc^2-1)/nc,CA->2 TF nc,TF->1/2, C3FF->(4-5 nc^2+nc^4)/(16 nc), C4AA->1/24 nc^2 (-36+35 nc^2+nc^4), C4AF->1/48 nc (-6+5 nc^2+nc^4), C4FF->(-18+24 nc^2-7 nc^4+nc^6)/(96 nc^2)};


(*Convert structure constants to fundamental generators so we can use Fierz identity*)
ffToTT[ff[a_,b_,c_]]:=2I(TT[{a},GetFundIndex[],GetFundIndex[]]TT[{c},GetFundIndex[-1],GetFundIndex[]]TT[{b},GetFundIndex[-1],GetFundIndex[-3]]-TT[{a},GetFundIndex[],GetFundIndex[]]TT[{b},GetFundIndex[-1],GetFundIndex[]]TT[{c},GetFundIndex[-1],GetFundIndex[-3]]);
fftoTTRep={
ff[a_,b_,c_]^2:>ffToTT[ff[a,b,c]]*ffToTT[ff[a,b,c]],
ff[a_,b_,c_]:>ffToTT[ff[a,b,c]]};


(*identity that turns fundamental generators to delta functions for evaluation*)
FierzIdentity={TT[{a_},l_,k_]TT[{a_},i_,j_]->1/2 (deltaF[i,k]deltaF[l,j]-1/nc deltaF[l,k]deltaF[i,j]),(TT[{a_},i_,j_])^2->1/2 (nc-1)};


SUncReduce[expr_, OptionsPattern[]] :=
    Module[{
        result
        ,
        (*Deal with each term in expression seperately*)
        resultList
    },
    If[OptionValue["CheckContractions"],
    result=CheckContractions[Expand[expr]],
    result=Expand[expr]];
    resultList= List @@ (CheckContractions[Expand[result]] + zero) /. zero -> 0;
        Block[{deltaA, deltaF, dF, dA},
            (*Load UpValues for delta functions*)
            Get[$CIFARPath <> "lib/deltaF.m"];
            Get[$CIFARPath <> "lib/deltaA.m"];
            Get[$CIFARPath <> "lib/dF.m"];
            Get[$CIFARPath <> "lib/dA.m"];
            If[(*If there is only one term in the expression*)Length[
                resultList] == 2,
                Return[IterativeAlgebra[(result /. fftoTTRep), FierzIdentity
                    ] //. SUncValues]
                ,
                 (*If there are many terms in expression, deal with each
                     one
                 seperately*)
                Return[Total[SUncReduce /@ resultList]];
            ];
        ]
    ];


End[];


EndPackage[];


==> anc/CIFAR/Example.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    156499,       3645]
NotebookOptionsPosition[    147605,       3490]
NotebookOutlinePosition[    148072,       3508]
CellTagsIndexPosition[    148029,       3505]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["CIFAR Example", "Title",
 CellChangeTimes->{{3.9531447023380404`*^9, 
  3.953144704900693*^9}},ExpressionUUID->"3377bf39-fe48-4d87-b1bc-\
39c96dd9bdc3"],

Cell[TextData[{
 "In this notebook, we present a brief example for the proper usage of ",
 StyleBox["CIFAR",
  FontSlant->"Italic"],
 " (Color Invariant Feynman Amplitude Reducer, pronounced \
\[OpenCurlyDoubleQuote]cipher\[CloseCurlyDoubleQuote]), a Mathematica package \
to express the color factors of Feynman diagrams in terms of Casimir \
invariants and dimensions of various representations of an arbitrary color \
algebra."
}], "Text",
 CellChangeTimes->{{3.953144707556939*^9, 3.9531447531162367`*^9}, {
  3.953150478670923*^9, 
  3.953150516023039*^9}},ExpressionUUID->"9ce1088c-ea27-4f67-b33f-\
78dd2e8a6407"],

Cell[CellGroupData[{

Cell["Setup & Documentation ", "Section",
 CellChangeTimes->{{3.953144813120797*^9, 
  3.953144847732127*^9}},ExpressionUUID->"4295f11d-0ca6-40ed-9b40-\
3d321e2b7b93"],

Cell[CellGroupData[{

Cell["Loading the package", "Subsection",
 CellChangeTimes->{{3.953144854211102*^9, 
  3.953144862744781*^9}},ExpressionUUID->"d2831429-f26b-4598-8702-\
aa989a032914"],

Cell[TextData[{
 "To load the package, set the notebook directory to the one where ",
 StyleBox["CIFAR",
  FontSlant->"Italic"],
 " is installed."
}], "Text",
 CellChangeTimes->{{3.9531466033015842`*^9, 
  3.953146620622139*^9}},ExpressionUUID->"ce897342-a90d-4b58-8d07-\
1e5fa1c259da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.953144866934244*^9, 3.9531448779608097`*^9}, 
   3.9531449080823812`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"c9e7935c-ed80-42d9-9e49-e5901ec6b946"],

Cell[BoxData["\<\"/Users/adisuresh/Library/CloudStorage/GoogleDrive-adisur@\
stanford.edu/My Drive/Projects/RVVxV/anc/CIFAR\"\>"], "Output",
 CellChangeTimes->{3.9531448785457153`*^9, 3.953144908563093*^9, 
  3.9531598062323503`*^9, 3.953314018277087*^9, 3.953316203149199*^9, 
  3.953381241581108*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"bff8e66b-b9b3-437b-b809-582dce1f2ab2"]
}, Open  ]],

Cell["Then, simply load the package as:", "Text",
 CellChangeTimes->{{3.953146622810454*^9, 
  3.953146638804977*^9}},ExpressionUUID->"f15d803f-b458-4439-befe-\
ec007b866235"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "CIFAR`"}]], "Input",
 CellChangeTimes->{{3.953146565858127*^9, 3.95314656787315*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e5d5822a-d0e4-4e08-9047-5f7d3da2dedb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** CIFAR \"\>", "\[InvisibleSpace]", "\<\"1.0\"\>", 
   "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** CIFAR ", "1.0", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9531465683932056`*^9, 3.9531598063673363`*^9, 
  3.9533140183971*^9, 3.9533162098903847`*^9, 3.953381241703939*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"03abb484-ce6b-4659-aaf1-4f00acdc6d30"],

Cell[BoxData["\<\"    Author: Adi Suresh\"\>"], "Print",
 CellChangeTimes->{3.9531465683932056`*^9, 3.9531598063673363`*^9, 
  3.9533140183971*^9, 3.9533162098903847`*^9, 3.953381241717729*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"10e1ef70-f291-4286-ad68-ed894fcf0b2e"],

Cell[BoxData["\<\"    Email: adisur@stanford.edu\"\>"], "Print",
 CellChangeTimes->{3.9531465683932056`*^9, 3.9531598063673363`*^9, 
  3.9533140183971*^9, 3.9533162098903847`*^9, 3.953381241734372*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c85fcfe3-67c3-44d4-adc2-847de22e87e1"],

Cell[BoxData["\<\"    Installed at: \
/Users/adisuresh/Library/CloudStorage/GoogleDrive-adisur@stanford.edu/My \
Drive/Projects/RVVxV/anc/CIFAR/\"\>"], "Print",
 CellChangeTimes->{3.9531465683932056`*^9, 3.9531598063673363`*^9, 
  3.9533140183971*^9, 3.9533162098903847`*^9, 3.953381241748637*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"35d29b07-30d0-4bc7-9e0c-c1d307f2b728"]
}, Open  ]]
}, Open  ]],

Cell["\<\
To avoid the initial step every time one wishes to load the package, refer to \
the alternative setup in the README.md file.\
\>", "Text",
 CellChangeTimes->{{3.953146641740715*^9, 
  3.953146674786079*^9}},ExpressionUUID->"c18c0cd6-0411-47e5-932f-\
15a06412c7c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Documentation", "Subsection",
 CellChangeTimes->{{3.953144854211102*^9, 3.953144862744781*^9}, {
  3.9531449288362303`*^9, 
  3.953144930664027*^9}},ExpressionUUID->"1c3c57b3-871f-42c6-b4c5-\
a79b30157352"],

Cell[TextData[{
 StyleBox["CIFAR",
  FontSlant->"Italic"],
 " provides a number of public functions and symbols that are intended to be \
used by the user. In order to get an overview of these functions and their \
options, the following command can be used:"
}], "Text",
 CellChangeTimes->{{3.953146714595694*^9, 3.953146728705777*^9}, {
  3.953146785570978*^9, 
  3.953146818182661*^9}},ExpressionUUID->"3c79e78c-b491-4b73-8146-\
1e1e5ad8560b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "\"\<CIFAR`*\>\""}]], "Input",
 CellChangeTimes->{{3.9531449368726263`*^9, 3.9531449378958807`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b440b548-1d13-4817-8b5a-a0e6e0940efa"],

Cell[BoxData[
 StyleBox[
  FrameBox[GridBox[{
     {
      DynamicModuleBox[{Typeset`open$$ = True}, 
       PaneSelectorBox[{False->
        ButtonBox[
         RowBox[{
          
          DynamicBox[FEPrivate`FrontEndResource[
           "FEBitmaps", "RightPointerOpener"]], " ", 
          StyleBox["CIFAR`", "InformationGridGroupHeader"]}],
         Appearance->None,
         BaseStyle->"InformationGridLink",
         ButtonFunction:>FEPrivate`Set[Typeset`open$$, True],
         Evaluator->Automatic,
         Method->"Preemptive"], True->
        PaneBox[GridBox[{
           {
            ButtonBox[
             RowBox[{
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{15., {4., 11.}}], " ", 
              StyleBox["CIFAR`", "InformationGridGroupHeader"]}],
             Appearance->None,
             BaseStyle->"InformationGridLink",
             ButtonFunction:>FEPrivate`Set[Typeset`open$$, False],
             Evaluator->Automatic,
             Method->"Preemptive"]},
           {
            PaneBox[GridBox[{
               {
                ButtonBox[
                 StyleBox["AdjointReduce", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "AdjointReduce", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["CF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "CF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["DA", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "DA", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["FF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "FF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["ToFFLoopForm", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "ToFFLoopForm", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["$CIFARVersion", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "$CIFARVersion", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic]},
               {
                ButtonBox[
                 StyleBox["C3FF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "C3FF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["CIFARReduce", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "CIFARReduce", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["deltaA", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "deltaA", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["nc", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "nc", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["ToTTProductForm", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "ToTTProductForm", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], ""},
               {
                ButtonBox[
                 StyleBox["C4AA", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "C4AA", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["ContractFF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "ContractFF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["deltaF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "deltaF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["StrA", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "StrA", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["TraceFF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "TraceFF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], ""},
               {
                ButtonBox[
                 StyleBox["C4AF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "C4AF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["ContractffTT", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "ContractffTT", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["dF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "dF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["StrF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "StrF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["TraceTT", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "TraceTT", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], ""},
               {
                ButtonBox[
                 StyleBox["C4FF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "C4FF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["ContractTT", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "ContractTT", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["DF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "DF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["SUncReduce", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "SUncReduce", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["TT", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "TT", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], ""},
               {
                ButtonBox[
                 StyleBox["CA", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "CA", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["dA", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "dA", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["ff", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "ff", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["TF", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "TF", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], 
                ButtonBox[
                 StyleBox["$CIFARPath", "InformationGridButton"],
                 Appearance->None,
                 BaseStyle->"InformationGridLink",
                 
                 ButtonData:>{
                  "Info-b0609a1a-d291-4227-a2e5-0e38cd14a99d", {
                   "$CIFARPath", "CIFAR`"}, False},
                 ButtonNote->"CIFAR`",
                 Evaluator->Automatic], ""}
              },
              DefaultBaseStyle->"Text",
              
              GridBoxAlignment->{
               "Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
              GridBoxItemSize->{"Columns" -> {{
                   Scaled[0.15833333333333333`]}}}],
             ImageMargins->{{10, 0}, {0, 2}}]}
          },
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
         FrameMargins->{{0, 0}, {8, 0}}]}, Dynamic[Typeset`open$$],
        ImageSize->Automatic]]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{"ColumnsIndexed" -> {{False}}, "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.8]}, 
        Offset[0.2]}}],
   BaseStyle->"InformationTitleFrame"], "InformationGridPlain"]], "Output",
 CellChangeTimes->{3.953144938468411*^9, 3.953159806470837*^9, 
  3.953314018492618*^9, 3.95338124185242*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"7523744f-9141-41cc-a0e5-01bc15c45c97"]
}, Open  ]],

Cell[TextData[{
 "For each of the functions and options listed above, there exists a usage \
message, which provides a short description of the arguments and the output \
of the respective function. The usage message can be called with ",
 StyleBox["?FunctionName", "Input"],
 ", e.g."
}], "Text",
 CellChangeTimes->{3.953146762530443*^9, 
  3.953393105352317*^9},ExpressionUUID->"788b986f-4c44-4383-8435-\
7138b12aa5c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "TT"}]], "Input",
 CellChangeTimes->{{3.9531468432681303`*^9, 3.953146843618889*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"017194f1-0cbb-464c-87d6-d94914927702"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"TT\\\", \\\"[\\\", StyleBox[\\\
\"{a1, ..., an}\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"i\\\", \\\"TI\\\"], \
\\\",\\\", StyleBox[\\\"j\\\", \\\"TI\\\"], \\\"]\\\"}]\\) represents a \
product of fundamental generators \
\\!\\(\\*RowBox[{RowBox[{SubscriptBox[SuperscriptBox[\\\"T\\\", \
RowBox[{StyleBox[SubscriptBox[\\\"a\\\",\\\"1\\\"]], \\\"...\\\", \
StyleBox[SubscriptBox[\\\"a\\\",\\\"n\\\"]]}]],RowBox[{\\\"i\\\",\\\"j\\\"}]]}\
],\\\"\[Congruent]\\\", RowBox[{SubscriptBox[SuperscriptBox[\\\"t\\\", \
SubscriptBox[\\\"a\\\",\\\"1\\\"]], RowBox[{\\\"i\\\", StyleBox[SubscriptBox[\
\\\"i\\\",\\\"1\\\"]]}]]}],RowBox[{SubscriptBox[SuperscriptBox[\\\"t\\\", \
SubscriptBox[\\\"a\\\",\\\"2\\\"]], \
RowBox[{StyleBox[SubscriptBox[\\\"i\\\",\\\"1\\\"]], StyleBox[SubscriptBox[\\\
\"i\\\",\\\"2\\\"]]}]]}],\\\"...\\\",RowBox[{SubscriptBox[SuperscriptBox[\\\"\
t\\\", SubscriptBox[\\\"a\\\",\\\"n\\\"]], \
RowBox[{StyleBox[SubscriptBox[\\\"i\\\",\\\"n-1\\\"]], \\\"j\\\"}]]}]}]\\). \
To represent a single generator \\!\\(\\*RowBox[{SubscriptBox[SuperscriptBox[\
\\\"t\\\", \\\"a\\\"], RowBox[{\\\"i\\\", \\\"j\\\"}]]}]\\), input a list \
with one element \\!\\(\\*StyleBox[\\\"{a}\\\", \\\"TI\\\"]\\) for the first \
argument. To express traces of these products \
\\!\\(\\*RowBox[{SuperscriptBox[\\\"T\\\", \
RowBox[{StyleBox[SubscriptBox[\\\"a\\\",\\\"1\\\"]], \\\"...\\\", \
StyleBox[SubscriptBox[\\\"a\\\",\\\"n\\\"]]}]],\\\"\[Congruent]\\\",\\\"Tr[\\\
\",SuperscriptBox[\\\"t\\\", SubscriptBox[\\\"a\\\",\\\"1\\\"]], \\\"... \
\\\", SuperscriptBox[\\\"t\\\", \
SubscriptBox[\\\"a\\\",\\\"n\\\"]],\\\"]\\\"}]\\), input identical arguments \
for the latter entry indices: \\!\\(\\*RowBox[{\\\"TT\\\", \\\"[\\\", \
StyleBox[\\\"{a1, ..., an}\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"i\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"i\\\", \\\"TI\\\"], \\\"]\\\"}]\\). The \
adjoint indices \\!\\(\\*StyleBox[\\\"a1, ..., an\\\", \\\"TI\\\"]\\) and the \
entry indices \\!\\(\\*StyleBox[\\\"i\\\", \\\"TI\\\"]\\) and \
\\!\\(\\*StyleBox[\\\"j\\\", \\\"TI\\\"]\\) should be symbolic \
constants.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TT", "[", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", "CIFAR`Private`i_", ",", 
                    "CIFAR`Private`j_"}], "]"}], ":=", 
                    RowBox[{"deltaF", "[", 
                    RowBox[{"CIFAR`Private`i", ",", "CIFAR`Private`j"}], 
                    "]"}]}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TT", "[", 
                    RowBox[{
                    RowBox[{"{", "CIFAR`Private`a_", "}"}], ",", 
                    "CIFAR`Private`i_", ",", "CIFAR`Private`i_"}], "]"}], 
                    ":=", "0"}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CIFAR`TT\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"TT\\\", \\\"[\\\", StyleBox[\\\
\"{a1, ..., an}\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"i\\\", \\\"TI\\\"], \
\\\",\\\", StyleBox[\\\"j\\\", \\\"TI\\\"], \\\"]\\\"}]\\) represents a \
product of fundamental generators \
\\!\\(\\*RowBox[{RowBox[{SubscriptBox[SuperscriptBox[\\\"T\\\", \
RowBox[{StyleBox[SubscriptBox[\\\"a\\\",\\\"1\\\"]], \\\"...\\\", \
StyleBox[SubscriptBox[\\\"a\\\",\\\"n\\\"]]}]],RowBox[{\\\"i\\\",\\\"j\\\"}]]}\
],\\\"\[Congruent]\\\", RowBox[{SubscriptBox[SuperscriptBox[\\\"t\\\", \
SubscriptBox[\\\"a\\\",\\\"1\\\"]], RowBox[{\\\"i\\\", StyleBox[SubscriptBox[\
\\\"i\\\",\\\"1\\\"]]}]]}],RowBox[{SubscriptBox[SuperscriptBox[\\\"t\\\", \
SubscriptBox[\\\"a\\\",\\\"2\\\"]], \
RowBox[{StyleBox[SubscriptBox[\\\"i\\\",\\\"1\\\"]], StyleBox[SubscriptBox[\\\
\"i\\\",\\\"2\\\"]]}]]}],\\\"...\\\",RowBox[{SubscriptBox[SuperscriptBox[\\\"\
t\\\", SubscriptBox[\\\"a\\\",\\\"n\\\"]], \
RowBox[{StyleBox[SubscriptBox[\\\"i\\\",\\\"n-1\\\"]], \\\"j\\\"}]]}]}]\\). \
To represent a single generator \\!\\(\\*RowBox[{SubscriptBox[SuperscriptBox[\
\\\"t\\\", \\\"a\\\"], RowBox[{\\\"i\\\", \\\"j\\\"}]]}]\\), input a list \
with one element \\!\\(\\*StyleBox[\\\"{a}\\\", \\\"TI\\\"]\\) for the first \
argument. To express traces of these products \
\\!\\(\\*RowBox[{SuperscriptBox[\\\"T\\\", \
RowBox[{StyleBox[SubscriptBox[\\\"a\\\",\\\"1\\\"]], \\\"...\\\", \
StyleBox[SubscriptBox[\\\"a\\\",\\\"n\\\"]]}]],\\\"\[Congruent]\\\",\\\"Tr[\\\
\",SuperscriptBox[\\\"t\\\", SubscriptBox[\\\"a\\\",\\\"1\\\"]], \\\"... \
\\\", SuperscriptBox[\\\"t\\\", \
SubscriptBox[\\\"a\\\",\\\"n\\\"]],\\\"]\\\"}]\\), input identical arguments \
for the latter entry indices: \\!\\(\\*RowBox[{\\\"TT\\\", \\\"[\\\", \
StyleBox[\\\"{a1, ..., an}\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"i\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"i\\\", \\\"TI\\\"], \\\"]\\\"}]\\). The \
adjoint indices \\!\\(\\*StyleBox[\\\"a1, ..., an\\\", \\\"TI\\\"]\\) and the \
entry indices \\!\\(\\*StyleBox[\\\"i\\\", \\\"TI\\\"]\\) and \
\\!\\(\\*StyleBox[\\\"j\\\", \\\"TI\\\"]\\) should be symbolic \
constants.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{15., {2., 13.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{15., {2., 13.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "\!\(\*RowBox[{\"TT\", \"[\", StyleBox[\"{a1, ..., an}\", \"TI\"], \",\", \
StyleBox[\"i\", \"TI\"], \",\", StyleBox[\"j\", \"TI\"], \"]\"}]\) represents \
a product of fundamental generators \
\!\(\*RowBox[{RowBox[{SubscriptBox[SuperscriptBox[\"T\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", \
StyleBox[SubscriptBox[\"a\",\"n\"]]}]],RowBox[{\"i\",\"j\"}]]}],\"\[Congruent]\
\", RowBox[{SubscriptBox[SuperscriptBox[\"t\", SubscriptBox[\"a\",\"1\"]], \
RowBox[{\"i\", \
StyleBox[SubscriptBox[\"i\",\"1\"]]}]]}],RowBox[{SubscriptBox[SuperscriptBox[\
\"t\", SubscriptBox[\"a\",\"2\"]], \
RowBox[{StyleBox[SubscriptBox[\"i\",\"1\"]], \
StyleBox[SubscriptBox[\"i\",\"2\"]]}]]}],\"...\",RowBox[{SubscriptBox[\
SuperscriptBox[\"t\", SubscriptBox[\"a\",\"n\"]], \
RowBox[{StyleBox[SubscriptBox[\"i\",\"n-1\"]], \"j\"}]]}]}]\). To represent a \
single generator \!\(\*RowBox[{SubscriptBox[SuperscriptBox[\"t\", \"a\"], \
RowBox[{\"i\", \"j\"}]]}]\), input a list with one element \
\!\(\*StyleBox[\"{a}\", \"TI\"]\) for the first argument. To express traces \
of these products \!\(\*RowBox[{SuperscriptBox[\"T\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", \
StyleBox[SubscriptBox[\"a\",\"n\"]]}]],\"\[Congruent]\",\"Tr[\",\
SuperscriptBox[\"t\", SubscriptBox[\"a\",\"1\"]], \"... \", \
SuperscriptBox[\"t\", SubscriptBox[\"a\",\"n\"]],\"]\"}]\), input identical \
arguments for the latter entry indices: \!\(\*RowBox[{\"TT\", \"[\", \
StyleBox[\"{a1, ..., an}\", \"TI\"], \",\", StyleBox[\"i\", \"TI\"], \",\", \
StyleBox[\"i\", \"TI\"], \"]\"}]\). The adjoint indices \!\(\*StyleBox[\"a1, \
..., an\", \"TI\"]\) and the entry indices \!\(\*StyleBox[\"i\", \"TI\"]\) \
and \!\(\*StyleBox[\"j\", \"TI\"]\) should be symbolic constants.", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[DownValues, CIFAR`TT, {CIFAR`TT[{}, 
         Pattern[CIFAR`Private`i, 
          Blank[]], 
         Pattern[CIFAR`Private`j, 
          Blank[]]] :> CIFAR`deltaF[CIFAR`Private`i, CIFAR`Private`j], 
       CIFAR`TT[{
          Pattern[CIFAR`Private`a, 
           Blank[]]}, 
         Pattern[CIFAR`Private`i, 
          Blank[]], 
         Pattern[CIFAR`Private`i, 
          Blank[]]] :> 0}], "SubValues" -> None, "DefaultValues" -> None, 
    "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {}, "FullName" -> "CIFAR`TT"|>, False]]], "Output",
 CellChangeTimes->{3.953146851764216*^9, 3.9531598065241613`*^9, 
  3.953314018559956*^9, 3.9533812419130077`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"177fddaa-611f-46bf-aff5-27147c7af170"]
}, Open  ]],

Cell["or", "Text",
 CellChangeTimes->{{3.953146850004293*^9, 
  3.9531468501118803`*^9}},ExpressionUUID->"36412f8a-6093-4711-b130-\
d8b94051698d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "TraceTT"}]], "Input",
 CellChangeTimes->{
  3.953146767037381*^9, {3.953146832253559*^9, 3.953146833522469*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e123d382-9db3-47bb-a294-bbaf021f9056"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"TraceTT\\\", \\\"[\\\", \
StyleBox[\\\"TT[{a1,...,an},i,i]\\\", \\\"TI\\\"], \\\"]\\\"}]\\) reduces the \
trace of the product of fundamental generators \
\\!\\(\\*SuperscriptBox[\\\"T\\\", RowBox[{StyleBox[SubscriptBox[\\\"a\\\",\\\
\"1\\\"]], \\\"...\\\", StyleBox[SubscriptBox[\\\"a\\\",\\\"n\\\"]]}]]\\) in \
terms of structure constants and symmetric color tensors of lower \
degree.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TraceTT", "[", 
                    RowBox[{
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`a_", ",", "CIFAR`Private`i_", ",", 
                    "CIFAR`Private`j_"}], "]"}], ",", 
                    RowBox[{"CIFAR`Private`tabulate_", ":", "True"}]}], "]"}],
                     ":=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"CIFAR`Private`i", "=!=", "CIFAR`Private`j"}], 
                    ",", 
                    RowBox[{
                    
                    RowBox[{"Print", "[", 
                    "\"Fundamental indicies not closed.\"", "]"}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`a", ",", "CIFAR`Private`i", ",", 
                    "CIFAR`Private`j"}], "]"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "CIFAR`Private`a", "]"}], 
                    "\[Equal]", "2"}], ",", 
                    RowBox[{"Return", "[", 
                    RowBox[{"TF", " ", 
                    RowBox[{"deltaA", "@@", "CIFAR`Private`a"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "CIFAR`Private`a", "]"}], 
                    "\[Equal]", "3"}], "&&", "CIFAR`Private`tabulate"}], ",", 
                    
                    RowBox[{"Return", "[", 
                    RowBox[{
                    RowBox[{"dF", "@@", "CIFAR`Private`a"}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "TF", 
                    " ", 
                    RowBox[{"ff", "@@", "CIFAR`Private`a"}]}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "CIFAR`Private`a", "]"}], 
                    "\[Equal]", "4"}], "&&", "CIFAR`Private`tabulate"}], ",", 
                    
                    RowBox[{"Return", "[", 
                    RowBox[{
                    RowBox[{"dF", "@@", "CIFAR`Private`a"}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dF", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CIFAR`Private`GetAdjIndex", "[", "]"}]}], "]"}], 
                    " ", 
                    RowBox[{"ff", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CIFAR`Private`GetAdjIndex", "[", 
                    RowBox[{"-", "1"}], "]"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"dF", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CIFAR`Private`GetAdjIndex", "[", 
                    RowBox[{"-", "1"}], "]"}]}], "]"}], " ", 
                    RowBox[{"ff", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CIFAR`Private`GetAdjIndex", "[", 
                    RowBox[{"-", "1"}], "]"}]}], "]"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "6"], " ", "TF", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ff", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CIFAR`Private`GetAdjIndex", "[", 
                    RowBox[{"-", "1"}], "]"}]}], "]"}], " ", 
                    RowBox[{"ff", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CIFAR`Private`GetAdjIndex", "[", 
                    RowBox[{"-", "1"}], "]"}]}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"ff", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CIFAR`Private`GetAdjIndex", "[", 
                    RowBox[{"-", "1"}], "]"}]}], "]"}], " ", 
                    RowBox[{"ff", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CIFAR`Private`GetAdjIndex", "[", 
                    RowBox[{"-", "1"}], "]"}]}], "]"}]}]}], ")"}]}]}], "]"}], 
                    ",", "True", ",", 
                    RowBox[{
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CIFAR`Private`result", "=", 
                    RowBox[{"dF", "@@", "CIFAR`Private`a"}]}], ",", 
                    RowBox[{"CIFAR`Private`perms", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"Delete", "[", 
                    RowBox[{"CIFAR`Private`a", ",", "1"}], "]"}], "]"}]}], 
                    ",", "CIFAR`Private`currentPos", ",", 
                    "CIFAR`Private`distinctPerms", ",", 
                    "CIFAR`Private`permsFactors"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CIFAR`Private`perms", "=", 
                    RowBox[{"Insert", "[", 
                    RowBox[{"CIFAR`Private`perms", ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"CIFAR`Private`iter", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CIFAR`Private`iter", ",", 
                    RowBox[{"Length", "[", "CIFAR`Private`perms", "]"}]}], 
                    "}"}]}], "]"}]}], "]"}]}], ";", 
                    RowBox[{"CIFAR`Private`permsFactors", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"Length", "[", "CIFAR`Private`perms", "]"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CIFAR`Private`currentPos", "=", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`perms", "\[LeftDoubleBracket]", 
                    "CIFAR`Private`iter2", "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", 
                    "CIFAR`Private`iter1", "\[RightDoubleBracket]"}]}], "]"}],
                     "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"CIFAR`Private`result", "-=", 
                    FractionBox[
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`permsFactors", 
                    "\[LeftDoubleBracket]", "CIFAR`Private`iter2", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"CIFAR`Private`CommuteBackTTComTerms", "[", 
                    RowBox[{
                    RowBox[{"CIFAR`Private`GetTTFromInds", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CIFAR`Private`perms", "\[LeftDoubleBracket]", 
                    "CIFAR`Private`iter2", "\[RightDoubleBracket]"}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CIFAR`Private`GetFundIndex", "[", "]"}], ",", 
                    RowBox[{"CIFAR`Private`GetFundIndex", "[", 
                    RowBox[{"-", "1"}], "]"}]}], "}"}], "}"}]}], "]"}], ",", 
                    "CIFAR`Private`currentPos", ",", "CIFAR`Private`iter1"}], 
                    "]"}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", "CIFAR`Private`a", "]"}], "-", 
                    "1"}], ")"}], "!"}]]}], ";", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`perms", "\[LeftDoubleBracket]", 
                    "CIFAR`Private`iter2", "\[RightDoubleBracket]"}], "=", 
                    RowBox[{"Insert", "[", 
                    RowBox[{
                    RowBox[{"Delete", "[", 
                    RowBox[{
                    RowBox[{"CIFAR`Private`perms", "\[LeftDoubleBracket]", 
                    "CIFAR`Private`iter2", "\[RightDoubleBracket]"}], ",", 
                    "CIFAR`Private`currentPos"}], "]"}], ",", 
                    
                    RowBox[{"CIFAR`Private`a", "\[LeftDoubleBracket]", 
                    "CIFAR`Private`iter1", "\[RightDoubleBracket]"}], ",", 
                    "CIFAR`Private`iter1"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CIFAR`Private`iter2", ",", 
                    RowBox[{"Length", "[", "CIFAR`Private`perms", "]"}]}], 
                    "}"}]}], "]"}], ";", 
                    RowBox[{"CIFAR`Private`distinctPerms", "=", 
                    
                    RowBox[{"CIFAR`Private`PositionDistinct", "[", 
                    "CIFAR`Private`perms", "]"}]}], ";", 
                    RowBox[{"CIFAR`Private`permsFactors", "=", 
                    RowBox[{"Total", "/@", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    
                    RowBox[{"CIFAR`Private`permsFactors", 
                    "\[LeftDoubleBracket]", 
                    
                    RowBox[{"CIFAR`Private`distinctPerms", 
                    "\[LeftDoubleBracket]", "CIFAR`Private`iter3", 
                    "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CIFAR`Private`iter3", ",", 
                    
                    RowBox[{"Length", "[", "CIFAR`Private`distinctPerms", 
                    "]"}]}], "}"}]}], "]"}]}]}], ";", 
                    RowBox[{"CIFAR`Private`perms", "=", 
                    RowBox[{"CIFAR`Private`perms", "\[LeftDoubleBracket]", 
                    
                    RowBox[{"CIFAR`Private`distinctPerms", 
                    "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"1", ";;", "All"}], ",", "1"}], 
                    "\[RightDoubleBracket]"}], "\[RightDoubleBracket]"}]}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"CIFAR`Private`iter1", ",", "2", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "CIFAR`Private`a", "]"}], "-", 
                    "1"}]}], "}"}]}], "]"}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{
                    RowBox[{"Expand", "[", "CIFAR`Private`result", "]"}], 
                    "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa_", ",", "CIFAR`Private`ii_", 
                    ",", "CIFAR`Private`ii_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"TraceTT", "[", 
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa", ",", "CIFAR`Private`ii", ",", 
                    "CIFAR`Private`ii"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
                    "]"}], ";"}]}], "]"}], ";"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CIFAR`TraceTT\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"TraceTT\\\", \\\"[\\\", \
StyleBox[\\\"TT[{a1,...,an},i,i]\\\", \\\"TI\\\"], \\\"]\\\"}]\\) reduces the \
trace of the product of fundamental generators \
\\!\\(\\*SuperscriptBox[\\\"T\\\", RowBox[{StyleBox[SubscriptBox[\\\"a\\\",\\\
\"1\\\"]], \\\"...\\\", StyleBox[SubscriptBox[\\\"a\\\",\\\"n\\\"]]}]]\\) in \
terms of structure constants and symmetric color tensors of lower \
degree.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{15., {2., 13.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{15., {2., 13.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "\!\(\*RowBox[{\"TraceTT\", \"[\", StyleBox[\"TT[{a1,...,an},i,i]\", \"TI\
\"], \"]\"}]\) reduces the trace of the product of fundamental generators \
\!\(\*SuperscriptBox[\"T\", RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \
\"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]]\) in terms of structure \
constants and symmetric color tensors of lower degree.", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[DownValues, CIFAR`TraceTT, {CIFAR`TraceTT[
         CIFAR`TT[
          Pattern[CIFAR`Private`a, 
           Blank[]], 
          Pattern[CIFAR`Private`i, 
           Blank[]], 
          Pattern[CIFAR`Private`j, 
           Blank[]]], 
         Optional[
          Pattern[CIFAR`Private`tabulate, 
           Blank[]], True]] :> 
       If[CIFAR`Private`i =!= CIFAR`Private`j, 
         Print["Fundamental indicies not closed."]; Return[
           CIFAR`TT[CIFAR`Private`a, CIFAR`Private`i, CIFAR`Private`j]], 
         Which[Length[CIFAR`Private`a] == 2, 
           Return[CIFAR`TF Apply[CIFAR`deltaA, CIFAR`Private`a]], 
           And[Length[CIFAR`Private`a] == 3, CIFAR`Private`tabulate], 
           Return[
           Apply[CIFAR`dF, CIFAR`Private`a] + (I/2) CIFAR`TF 
             Apply[CIFAR`ff, CIFAR`Private`a]], 
           And[Length[CIFAR`Private`a] == 4, CIFAR`Private`tabulate], 
           Return[Apply[CIFAR`dF, CIFAR`Private`a] + (I/2) (CIFAR`dF[
                 Part[CIFAR`Private`a, 1], 
                 Part[CIFAR`Private`a, 4], 
                 CIFAR`Private`GetAdjIndex[]] CIFAR`ff[
                 Part[CIFAR`Private`a, 2], 
                 Part[CIFAR`Private`a, 3], 
                 CIFAR`Private`GetAdjIndex[-1]] - CIFAR`dF[
                Part[CIFAR`Private`a, 2], 
                Part[CIFAR`Private`a, 3], 
                CIFAR`Private`GetAdjIndex[-1]] CIFAR`ff[
                Part[CIFAR`Private`a, 1], 
                Part[CIFAR`Private`a, 4], 
                CIFAR`Private`GetAdjIndex[-1]]) + (CIFAR`TF/6) (CIFAR`ff[
                 Part[CIFAR`Private`a, 1], 
                 Part[CIFAR`Private`a, 4], 
                 CIFAR`Private`GetAdjIndex[-1]] CIFAR`ff[
                 Part[CIFAR`Private`a, 2], 
                 Part[CIFAR`Private`a, 3], 
                 CIFAR`Private`GetAdjIndex[-1]] - CIFAR`ff[
                Part[CIFAR`Private`a, 1], 
                Part[CIFAR`Private`a, 2], 
                CIFAR`Private`GetAdjIndex[-1]] CIFAR`ff[
                Part[CIFAR`Private`a, 3], 
                Part[CIFAR`Private`a, 4], 
                CIFAR`Private`GetAdjIndex[-1]])], True, 
           Module[{CIFAR`Private`result = Apply[CIFAR`dF, CIFAR`Private`a], 
              CIFAR`Private`perms = Permutations[
                Delete[CIFAR`Private`a, 1]], CIFAR`Private`currentPos, 
              CIFAR`Private`distinctPerms, CIFAR`Private`permsFactors}, 
             CIFAR`Private`perms = Insert[CIFAR`Private`perms, 
                Part[CIFAR`Private`a, 1], 
                Table[{CIFAR`Private`iter, 1}, {CIFAR`Private`iter, 
                  Length[CIFAR`Private`perms]}]]; 
             CIFAR`Private`permsFactors = Table[1, 
                Length[CIFAR`Private`perms]]; 
             Do[Do[CIFAR`Private`currentPos = Part[
                    Position[
                    Part[CIFAR`Private`perms, CIFAR`Private`iter2], 
                    Part[CIFAR`Private`a, CIFAR`Private`iter1]], 1, 1]; 
                 SubtractFrom[
                  CIFAR`Private`result, (
                    Part[CIFAR`Private`permsFactors, CIFAR`Private`iter2]/
                    Factorial[Length[CIFAR`Private`a] - 1]) 
                   CIFAR`Private`CommuteBackTTComTerms[
                    CIFAR`Private`GetTTFromInds[{
                    Part[CIFAR`Private`perms, CIFAR`Private`iter2]}, {{
                    CIFAR`Private`GetFundIndex[], 
                    CIFAR`Private`GetFundIndex[-1]}}], 
                    CIFAR`Private`currentPos, CIFAR`Private`iter1]]; 
                 Part[CIFAR`Private`perms, CIFAR`Private`iter2] = Insert[
                    Delete[
                    Part[CIFAR`Private`perms, CIFAR`Private`iter2], 
                    CIFAR`Private`currentPos], 
                    Part[CIFAR`Private`a, CIFAR`Private`iter1], 
                    CIFAR`Private`iter1], {CIFAR`Private`iter2, 
                  Length[CIFAR`Private`perms]}]; 
               CIFAR`Private`distinctPerms = 
                CIFAR`Private`PositionDistinct[CIFAR`Private`perms]; 
               CIFAR`Private`permsFactors = Map[Total, 
                  Table[
                   Part[CIFAR`Private`permsFactors, 
                    Part[CIFAR`Private`distinctPerms, CIFAR`Private`iter3]], {
                   CIFAR`Private`iter3, 
                    Length[CIFAR`Private`distinctPerms]}]]; 
               CIFAR`Private`perms = Part[CIFAR`Private`perms, 
                  Part[CIFAR`Private`distinctPerms, 
                   Span[1, All], 1]], {
               CIFAR`Private`iter1, 2, Length[CIFAR`Private`a] - 1}]; Return[
               ReplaceAll[
                Expand[CIFAR`Private`result], {CIFAR`TT[
                   Pattern[CIFAR`Private`aa, 
                    Blank[]], 
                   Pattern[CIFAR`Private`ii, 
                    Blank[]], 
                   Pattern[CIFAR`Private`ii, 
                    Blank[]]] :> CIFAR`TraceTT[
                   CIFAR`TT[
                   CIFAR`Private`aa, CIFAR`Private`ii, CIFAR`Private`ii]]}]]]; 
           Null]; Null]}], "SubValues" -> None, "DefaultValues" -> None, 
    "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {}, "FullName" -> "CIFAR`TraceTT"|>, False]]], "Output",
 CellChangeTimes->{3.953146833784635*^9, 3.953159806588668*^9, 
  3.953314018626679*^9, 3.9533812419734907`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"f5c24ac5-e2bb-4ec3-a67a-155bd7fb29c0"]
}, Open  ]],

Cell["The all-in-one reduction function is given by:", "Text",
 CellChangeTimes->{{3.953150282101499*^9, 
  3.953150294459044*^9}},ExpressionUUID->"6cb35255-9282-4bef-9749-\
89819cd0b113"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "CIFARReduce"}]], "Input",
 CellChangeTimes->{{3.953150296137723*^9, 3.953150297343945*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"4d8956f4-beea-4a1e-a434-fdba1a2afba5"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"CIFARReduce\\\", \\\"[\\\", \
StyleBox[\\\"expr\\\", \\\"TI\\\"], \\\"]\\\"}]\\) reduces fully contracted \
expressions in the color group in \\!\\(\\*StyleBox[\\\"expr\\\", \\\"TI\\\"]\
\\); the result is in terms of Casimir invariants (up to quartic) and \
dimensions of the fundamental and adjoint represent. The option \
\\!\\(\\*StyleBox[\\\"CheckContractions->True\\\", \\\"TI\\\"]\\) ensures \
that  \\!\\(\\*StyleBox[\\\"expr\\\", \\\"TI\\\"]\\) has fully contracted \
color indices.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"CIFARReduce", "[", 
                    RowBox[{"CIFAR`Private`expr_", ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", "CIFAR`Private`result", "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    
                    RowBox[{"OptionValue", "[", "\"CheckContractions\"", 
                    "]"}], ",", 
                    RowBox[{"CIFAR`Private`result", "=", 
                    RowBox[{"CIFAR`Private`CheckContractions", "[", 
                    RowBox[{"Expand", "[", "CIFAR`Private`expr", "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"CIFAR`Private`result", "=", 
                    RowBox[{"Expand", "[", "CIFAR`Private`expr", "]"}]}]}], 
                    "]"}], ";", 
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"TT", ",", "ff", ",", "FF", ",", "deltaF", ",", 
                    "deltaA", ",", "dA", ",", "dF"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"Get", "[", 
                    RowBox[{"$CIFARPath", "<>", "\"lib/TT.m\""}], "]"}], ";", 
                    
                    RowBox[{"Get", "[", 
                    RowBox[{"$CIFARPath", "<>", "\"lib/ff.m\""}], "]"}], ";", 
                    
                    RowBox[{"Get", "[", 
                    RowBox[{"$CIFARPath", "<>", "\"lib/FFLoop.m\""}], "]"}], 
                    ";", 
                    RowBox[{"Get", "[", 
                    RowBox[{"$CIFARPath", "<>", "\"lib/deltaF.m\""}], "]"}], 
                    ";", 
                    RowBox[{"Get", "[", 
                    RowBox[{"$CIFARPath", "<>", "\"lib/deltaA.m\""}], "]"}], 
                    ";", 
                    RowBox[{"Get", "[", 
                    RowBox[{"$CIFARPath", "<>", "\"lib/dA.m\""}], "]"}], ";", 
                    
                    RowBox[{"Get", "[", 
                    RowBox[{"$CIFARPath", "<>", "\"lib/dF.m\""}], "]"}], ";", 
                    
                    RowBox[{"CIFAR`Private`result", "=", 
                    
                    RowBox[{"ToTTProductForm", "[", "CIFAR`Private`result", 
                    "]"}]}], ";", 
                    RowBox[{"CIFAR`Private`result", "=", 
                    
                    RowBox[{"CIFAR`Private`result", "/.", "\[VeryThinSpace]", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa_", ",", "CIFAR`Private`ii_", 
                    ",", "CIFAR`Private`jj_"}], "]"}], "2"], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"ContractTT", "[", 
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa", ",", "CIFAR`Private`ii", ",", 
                    "CIFAR`Private`jj"}], "]"}], "]"}], " ", 
                    RowBox[{"ContractTT", "[", 
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa", ",", "CIFAR`Private`ii", ",", 
                    "CIFAR`Private`jj"}], "]"}], "]"}]}]}], "}"}]}]}], ";", 
                    RowBox[{"CIFAR`Private`result", "=", 
                    
                    RowBox[{"CIFAR`Private`result", "/.", "\[VeryThinSpace]", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa_", ",", "CIFAR`Private`ii_", 
                    ",", "CIFAR`Private`jj_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"ContractTT", "[", 
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa", ",", "CIFAR`Private`ii", ",", 
                    "CIFAR`Private`jj"}], "]"}], "]"}]}], "}"}]}]}], ";", 
                    RowBox[{"CIFAR`Private`result", "=", 
                    
                    RowBox[{"ContractffTT", "[", "CIFAR`Private`result", 
                    "]"}]}], ";", 
                    RowBox[{"CIFAR`Private`result", "=", 
                    
                    RowBox[{"CIFAR`Private`result", "/.", "\[VeryThinSpace]", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa_", ",", "CIFAR`Private`ii_", 
                    ",", "CIFAR`Private`ii_"}], "]"}], "2"], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"TraceTT", "[", 
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa", ",", "CIFAR`Private`ii", ",", 
                    "CIFAR`Private`ii"}], "]"}], "]"}], " ", 
                    RowBox[{"TraceTT", "[", 
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa", ",", "CIFAR`Private`ii", ",", 
                    "CIFAR`Private`ii"}], "]"}], "]"}]}]}], "}"}]}]}], ";", 
                    RowBox[{"CIFAR`Private`result", "=", 
                    
                    RowBox[{"CIFAR`Private`result", "/.", "\[VeryThinSpace]", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa_", ",", "CIFAR`Private`ii_", 
                    ",", "CIFAR`Private`ii_"}], "]"}], "\[RuleDelayed]", 
                    RowBox[{"TraceTT", "[", 
                    RowBox[{"TT", "[", 
                    
                    RowBox[{"CIFAR`Private`aa", ",", "CIFAR`Private`ii", ",", 
                    "CIFAR`Private`ii"}], "]"}], "]"}]}], "}"}]}]}], ";", 
                    RowBox[{"CIFAR`Private`result", "=", 
                    
                    RowBox[{"AdjointReduce", "[", "CIFAR`Private`result", 
                    "]"}]}], ";", 
                    RowBox[{"Return", "[", "CIFAR`Private`result", "]"}], 
                    ";"}]}], "]"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                   RowBox[{"\<\"CheckContractions\"\>", "\[Rule]", "True"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CIFAR`CIFARReduce\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[{\\\"CIFARReduce\\\", \\\"[\\\", \
StyleBox[\\\"expr\\\", \\\"TI\\\"], \\\"]\\\"}]\\) reduces fully contracted \
expressions in the color group in \\!\\(\\*StyleBox[\\\"expr\\\", \\\"TI\\\"]\
\\); the result is in terms of Casimir invariants (up to quartic) and \
dimensions of the fundamental and adjoint represent. The option \
\\!\\(\\*StyleBox[\\\"CheckContractions->True\\\", \\\"TI\\\"]\\) ensures \
that  \\!\\(\\*StyleBox[\\\"expr\\\", \\\"TI\\\"]\\) has fully contracted \
color indices.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{15., {2., 13.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{15., {2., 13.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "\!\(\*RowBox[{\"CIFARReduce\", \"[\", StyleBox[\"expr\", \"TI\"], \
\"]\"}]\) reduces fully contracted expressions in the color group in \
\!\(\*StyleBox[\"expr\", \"TI\"]\); the result is in terms of Casimir \
invariants (up to quartic) and dimensions of the fundamental and adjoint \
represent. The option \!\(\*StyleBox[\"CheckContractions->True\", \"TI\"]\) \
ensures that  \!\(\*StyleBox[\"expr\", \"TI\"]\) has fully contracted color \
indices.", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CIFAR`CIFARReduce, {CIFAR`CIFARReduce[
         Pattern[CIFAR`Private`expr, 
          Blank[]], 
         OptionsPattern[]] :> Module[{CIFAR`Private`result}, If[
           OptionValue["CheckContractions"], CIFAR`Private`result = 
           CIFAR`Private`CheckContractions[
             Expand[CIFAR`Private`expr]], CIFAR`Private`result = 
           Expand[CIFAR`Private`expr]]; 
         Block[{CIFAR`TT, CIFAR`ff, CIFAR`FF, CIFAR`deltaF, CIFAR`deltaA, 
            CIFAR`dA, CIFAR`dF}, Get[CIFAR`$CIFARPath <> "lib/TT.m"]; 
           Get[CIFAR`$CIFARPath <> "lib/ff.m"]; 
           Get[CIFAR`$CIFARPath <> "lib/FFLoop.m"]; 
           Get[CIFAR`$CIFARPath <> "lib/deltaF.m"]; 
           Get[CIFAR`$CIFARPath <> "lib/deltaA.m"]; 
           Get[CIFAR`$CIFARPath <> "lib/dA.m"]; 
           Get[CIFAR`$CIFARPath <> "lib/dF.m"]; 
           CIFAR`Private`result = CIFAR`ToTTProductForm[CIFAR`Private`result]; 
           CIFAR`Private`result = ReplaceAll[CIFAR`Private`result, {CIFAR`TT[
                  Pattern[CIFAR`Private`aa, 
                   Blank[]], 
                  Pattern[CIFAR`Private`ii, 
                   Blank[]], 
                  Pattern[CIFAR`Private`jj, 
                   Blank[]]]^2 :> CIFAR`ContractTT[
                  CIFAR`TT[
                  CIFAR`Private`aa, CIFAR`Private`ii, CIFAR`Private`jj]] 
                CIFAR`ContractTT[
                  CIFAR`TT[
                  CIFAR`Private`aa, CIFAR`Private`ii, CIFAR`Private`jj]]}]; 
           CIFAR`Private`result = ReplaceAll[CIFAR`Private`result, {CIFAR`TT[
                 Pattern[CIFAR`Private`aa, 
                  Blank[]], 
                 Pattern[CIFAR`Private`ii, 
                  Blank[]], 
                 Pattern[CIFAR`Private`jj, 
                  Blank[]]] :> CIFAR`ContractTT[
                 CIFAR`TT[
                 CIFAR`Private`aa, CIFAR`Private`ii, CIFAR`Private`jj]]}]; 
           CIFAR`Private`result = CIFAR`ContractffTT[CIFAR`Private`result]; 
           CIFAR`Private`result = ReplaceAll[CIFAR`Private`result, {CIFAR`TT[
                  Pattern[CIFAR`Private`aa, 
                   Blank[]], 
                  Pattern[CIFAR`Private`ii, 
                   Blank[]], 
                  Pattern[CIFAR`Private`ii, 
                   Blank[]]]^2 :> CIFAR`TraceTT[
                  CIFAR`TT[
                  CIFAR`Private`aa, CIFAR`Private`ii, CIFAR`Private`ii]] 
                CIFAR`TraceTT[
                  CIFAR`TT[
                  CIFAR`Private`aa, CIFAR`Private`ii, CIFAR`Private`ii]]}]; 
           CIFAR`Private`result = ReplaceAll[CIFAR`Private`result, {CIFAR`TT[
                 Pattern[CIFAR`Private`aa, 
                  Blank[]], 
                 Pattern[CIFAR`Private`ii, 
                  Blank[]], 
                 Pattern[CIFAR`Private`ii, 
                  Blank[]]] :> CIFAR`TraceTT[
                 CIFAR`TT[
                 CIFAR`Private`aa, CIFAR`Private`ii, CIFAR`Private`ii]]}]; 
           CIFAR`Private`result = CIFAR`AdjointReduce[CIFAR`Private`result]; 
           Return[CIFAR`Private`result]; Null]]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> {"CheckContractions" -> True}, "Attributes" -> {}, 
    "FullName" -> "CIFAR`CIFARReduce"|>, False]]], "Output",
 CellChangeTimes->{3.953150297574552*^9, 3.953159806637179*^9, 
  3.953314018681036*^9, 3.953381242033777*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"6f19c74f-9d1f-4b5f-9b14-224fe3a205f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic Functionality and Example", "Section",
 CellChangeTimes->{{3.953144813120797*^9, 3.953144847732127*^9}, {
  3.953146880803701*^9, 
  3.953146887201687*^9}},ExpressionUUID->"0b4ff137-0072-4f6a-88ca-\
a4120eb37133"],

Cell["Consider the following example diagram:", "Text",
 CellChangeTimes->{{3.953148427537219*^9, 
  3.953148436764996*^9}},ExpressionUUID->"f6af881f-d842-43ee-933e-\
bdaf7e03cfd8"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQvcVVP+/8dlhCSSxl25Ny4ZuSS5JsqlKGLkGgnjlpjEmBCSCNHPZUi5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    "], {{0, 176.}, {598., 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{452.33333333333275`, Automatic},
  ImageSizeRaw->{598., 176.},
  PlotRange->{{0, 598.}, {0, 176.}}]], "Text",
 CellChangeTimes->{{3.953148440454287*^9, 3.9531484425495777`*^9}, {
  3.953148685574746*^9, 
  3.95314868766918*^9}},ExpressionUUID->"ee9123f1-25c0-464b-b74c-\
7b005447c568"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["q", "TI"], 
         OverscriptBox[
          StyleBox["q", "TI"], "_"], "\[Rule]", "\[Gamma]", 
         StyleBox["g", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "q\\bar {q} \\rightarrow\\gamma g", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontWeight->"Plain",ExpressionUUID->
  "dac918bc-95e9-4b4e-bd76-d0ad9951c6ec"],
 " ",
 StyleBox["at Three Loops",
  FontWeight->"Bold"],
 "\nAll fermion lines are quarks, with fundamental color indices labeled ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["i", "TI"], ", ", 
         StyleBox["j", "TI"], ", ", 
         StyleBox["k", "TI"], ", ", 
         SubscriptBox[
          StyleBox["i", "TI"], "1"], ", ", 
         SubscriptBox[
          StyleBox["i", "TI"], "2"], ", ", 
         SubscriptBox[
          StyleBox["i", "TI"], "3"], ","}], TraditionalForm], "errors" -> {}, 
     "input" -> "i, \\, j, \\, k, \\, i_ 1, \\, i_ 2, \\, i_ 3, ", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a4a0daf2-f077-45be-8b40-e390f4814dc9"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["i", "TI"], "4"], TraditionalForm], "errors" -> {}, "input" -> 
     "i_ 4", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "606771bc-2759-431a-b3cb-8bca9243a624"],
 " . Gluons have adjoint color indices labeled ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["a", "TI"], "1"], ", ", 
         SubscriptBox[
          StyleBox["a", "TI"], "2"], ", ", 
         SubscriptBox[
          StyleBox["a", "TI"], "3"], ", ", 
         SubscriptBox[
          StyleBox["a", "TI"], "4"], ", ", 
         SubscriptBox[
          StyleBox["a", "TI"], "5"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "a_ 1, \\, a_ 2, \\, a_ 3, \\, a_ 4, \\, a_ 5", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4d42a3d2-9711-487d-8fd0-945fc8ddae04"],
 ",  and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["a", "TI"], "6"], TraditionalForm], "errors" -> {}, "input" -> 
     "a_ 6", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "129377a6-8e73-439e-b320-14e30e2fbcd7"],
 ". We can project the color factor to a scalar quantity by contracting with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubsuperscriptBox[
        StyleBox["t", "TI"], 
        RowBox[{
          StyleBox["i", "TI"], 
          StyleBox["k", "TI"]}], 
        SubscriptBox[
         StyleBox["a", "TI"], "1"]], TraditionalForm], "errors" -> {}, 
     "input" -> "t^{a_1}_{i k}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0a5970fd-594d-4339-b836-f0edf4263b5a"],
 ". From QCD Feynman rules, the color factor for this diagram after \
projecting is:\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["D", "TI"], "\[LongEqual]", 
         SubscriptBox["\[Delta]", 
          RowBox[{
            SubscriptBox[
             StyleBox["i", "TI"], "1"], 
            SubscriptBox[
             StyleBox["i", "TI"], "2"]}]], 
         SubsuperscriptBox[
          StyleBox["t", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["i", "TI"], "2"], 
            SubscriptBox[
             StyleBox["i", "TI"], "3"]}], 
          SubscriptBox[
           StyleBox["a", "TI"], "1"]], 
         SubsuperscriptBox[
          StyleBox["t", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["i", "TI"], "3"], 
            SubscriptBox[
             StyleBox["i", "TI"], "4"]}], 
          SubscriptBox[
           StyleBox["a", "TI"], "2"]], 
         SubsuperscriptBox[
          StyleBox["t", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["i", "TI"], "4"], 
            SubscriptBox[
             StyleBox["i", "TI"], "1"]}], 
          SubscriptBox[
           StyleBox["a", "TI"], "3"]], 
         SubsuperscriptBox[
          StyleBox["t", "TI"], 
          RowBox[{
            StyleBox["i", "TI"], 
            StyleBox["k", "TI"]}], 
          SubscriptBox[
           StyleBox["a", "TI"], "1"]], 
         SubsuperscriptBox[
          StyleBox["t", "TI"], 
          RowBox[{
            StyleBox["k", "TI"], 
            StyleBox["j", "TI"]}], 
          SubscriptBox[
           StyleBox["a", "TI"], "5"]], 
         SubsuperscriptBox[
          StyleBox["t", "TI"], 
          RowBox[{
            StyleBox["j", "TI"], 
            StyleBox["i", "TI"]}], 
          SubscriptBox[
           StyleBox["a", "TI"], "6"]], 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["a", "TI"], "3"], 
            SubscriptBox[
             StyleBox["a", "TI"], "4"], 
            SubscriptBox[
             StyleBox["a", "TI"], "5"]}]], 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["a", "TI"], "2"], 
            SubscriptBox[
             StyleBox["a", "TI"], "6"], 
            SubscriptBox[
             StyleBox["a", "TI"], "4"]}]]}], TraditionalForm], "errors" -> {},
      "input" -> 
     "D=\\delta_{i_1 i_2} t^{a_1}_{i_2 i_3} t^{a_2}_{i_3 i_4}  t^{a_3}_{i_4 \
i_1} t^{a_1}_{i k}t^{a_5}_{k j}t^{a_6}_{j i} f^{a_3 a_4 a_5} f^{a_2 a_6 a_4}",
      "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9e62b190-c0e9-4ed8-989d-e86d98538bd0"],
 ".\nWe express this in ",
 StyleBox["CIFAR",
  FontSlant->"Italic"],
 " as the product of various color objects:"
}], "Text",
 CellChangeTimes->{{3.953148732331419*^9, 3.953148803706026*^9}, {
  3.953149316672318*^9, 3.953149359185423*^9}, {3.953149441898522*^9, 
  3.953149495267425*^9}, {3.9531501848497143`*^9, 3.9531502079729156`*^9}, {
  3.953152057108127*^9, 
  3.953152101375161*^9}},ExpressionUUID->"4a9f8484-3fe7-4fb3-80ea-\
7bdb86a9836b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{"deltaF", "[", 
     RowBox[{"i1", ",", "i2"}], "]"}], " ", 
    RowBox[{"TT", "[", 
     RowBox[{
      RowBox[{"{", "a1", "}"}], ",", "i2", ",", "i3"}], "]"}], 
    RowBox[{"TT", "[", 
     RowBox[{
      RowBox[{"{", "a2", "}"}], ",", "i3", ",", "i4"}], "]"}], 
    RowBox[{"TT", "[", 
     RowBox[{
      RowBox[{"{", "a3", "}"}], ",", "i4", ",", "i1"}], "]"}], 
    RowBox[{"TT", "[", 
     RowBox[{
      RowBox[{"{", "a1", "}"}], ",", "i", ",", "k"}], "]"}], 
    RowBox[{"TT", "[", 
     RowBox[{
      RowBox[{"{", "a5", "}"}], ",", "k", ",", "j"}], "]"}], 
    RowBox[{"TT", "[", 
     RowBox[{
      RowBox[{"{", "a6", "}"}], ",", "j", ",", "i"}], "]"}], 
    RowBox[{"ff", "[", 
     RowBox[{"a3", ",", "a4", ",", "a5"}], "]"}], 
    RowBox[{"ff", "[", 
     RowBox[{"a2", ",", "a6", ",", "a4"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.953150209137762*^9, 3.953150243723371*^9}, 
   3.953150312574654*^9, {3.953150376924765*^9, 3.95315043531022*^9}, {
   3.953152121945655*^9, 3.953152123592524*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"21ffe268-9f3d-4c7f-a04f-05b9e777c5de"],

Cell[TextData[{
 StyleBox["ff", "Input"],
 "\[CloseCurlyQuote]s represent structure constants, ",
 StyleBox["TT", "Input"],
 "\[CloseCurlyQuote]s represent generators in the fundamental representation, \
and ",
 StyleBox["deltaF", "Input"],
 " is a Kronecker delta symbol in the fundamental representation."
}], "Text",
 CellChangeTimes->{{3.953151781177651*^9, 3.953151860937302*^9}, {
  3.9531521603901787`*^9, 3.95315219746741*^9}, {3.953381306384985*^9, 
  3.953381307531554*^9}},ExpressionUUID->"833c65d2-88ef-416c-9710-\
719eeaf1eb12"],

Cell[CellGroupData[{

Cell[TextData[{
 "Full Reduction using ",
 StyleBox["CIFARReduce", "Input"]
}], "Subsection",
 CellChangeTimes->{{3.953150450614582*^9, 3.953150453274495*^9}, {
  3.953150999815243*^9, 
  3.9531510048752747`*^9}},ExpressionUUID->"79936e26-276a-458d-ad25-\
96b4066cbe85"],

Cell["\<\
To fully reduce this expression in terms of Casimir invariants / dimensions \
of representations of the color algebra, we can use the all-in-one function:\
\>", "Text",
 CellChangeTimes->{{3.953150457638755*^9, 3.95315047274004*^9}, {
  3.953150537023712*^9, 
  3.953150568862536*^9}},ExpressionUUID->"03cc97b1-ca13-43d8-b6e4-\
b83321fd1b38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exprCIFAR", "=", 
  RowBox[{"CIFARReduce", "[", "expr", "]"}]}]], "Input",
 CellChangeTimes->{{3.953150571160634*^9, 3.9531505790586643`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f5074022-c254-4263-af77-51688a100f7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"C3FF", " ", "CA"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["CA", "2"], " ", "DA", " ", 
   SuperscriptBox["TF", "2"]}]}]], "Output",
 CellChangeTimes->{3.953150579422783*^9, 3.9531521283377953`*^9, 
  3.9531598067957563`*^9, 3.9533140188362503`*^9, 3.953381242214281*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"113b5aff-f33c-4e40-9389-7759699796df"]
}, Open  ]],

Cell[TextData[{
 "Here, ",
 StyleBox["CA", "Input"],
 " and ",
 StyleBox["C3FF", "Input"],
 " are  quadratic and cubic Casimir invariants respectively, ",
 StyleBox["DA", "Input"],
 " is the dimension of the adjoint representation, and ",
 StyleBox["TF", "Input"],
 " is the quadratic Dynkin index of the fundamental representation. "
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.953150598399734*^9, 3.953150614328239*^9}, {
  3.9531506491424637`*^9, 3.953150763103798*^9}, {3.953381336008728*^9, 
  3.953381362328638*^9}},ExpressionUUID->"198a944f-49c8-447d-a58f-\
c938e7f463de"],

Cell[TextData[{
 "Alternatively, we can explicitly evaluate the color factor in the QCD gauge \
group ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"SU", "(", 
         SubscriptBox[
          StyleBox["n", "TI"], 
          StyleBox["c", "TI"]], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\text{SU}(n_c)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "483ee0b4-7e7b-4d1b-8bdd-559509b9d243"],
 ", where ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["n", "TI"], 
        StyleBox["c", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "n_c", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bf297139-7c00-4d99-9b5d-9d0778c06c1b"],
 " is the number of colors:"
}], "Text",
 CellChangeTimes->{{3.953150788640934*^9, 
  3.953150846920608*^9}},ExpressionUUID->"5974f817-db50-4ebc-babd-\
f90e8e2b3b29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exprSUnc", "=", 
  RowBox[{"SUncReduce", "[", "expr", "]"}]}]], "Input",
 CellChangeTimes->{{3.9531508516684427`*^9, 3.953150862755938*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"bda27b4e-3e27-46bc-9762-d902542cac09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["nc", "2"]}], "16"], "-", 
  FractionBox[
   SuperscriptBox["nc", "4"], "16"]}]], "Output",
 CellChangeTimes->{3.9531508634226437`*^9, 3.953159806820221*^9, 
  3.953314018872167*^9, 3.953316218167122*^9, 3.953381242240837*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"4f36d9f2-52b4-46c8-912b-d5c9a1f60470"]
}, Open  ]],

Cell[TextData[{
 "Lastly, let\[CloseCurlyQuote]s ensure the answer ",
 StyleBox["exprCIFAR", "Input"],
 ", in terms of invariants, matches the above when ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"SU", "(", 
         SubscriptBox[
          StyleBox["n", "TI"], 
          StyleBox["c", "TI"]], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\text{SU}(n_c)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d1784356-8866-45e3-8cea-d8ab21902060"],
 " values are plugged in:"
}], "Text",
 CellChangeTimes->{{3.953150879315299*^9, 3.953150977113587*^9}, {
   3.953159885477624*^9, 3.953159895547407*^9}, 
   3.9533813928220377`*^9},ExpressionUUID->"6c1cc072-d3ae-48ee-8b9a-\
7a79611655fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SUncReduce", "[", "exprCIFAR", "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.953150978507812*^9, 3.953150986642125*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"dda86930-4585-4975-bb9e-28b352edaf7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["nc", "2"]}], "16"], "-", 
  FractionBox[
   SuperscriptBox["nc", "4"], "16"]}]], "Output",
 CellChangeTimes->{3.953150986907*^9, 3.953159806842251*^9, 
  3.9533812422703876`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"c9eebd24-e58f-429e-a28a-abc315942d64"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step-by-step Reduction using Auxiliary Functions", "Subsection",
 CellChangeTimes->{{3.953151017015657*^9, 
  3.95315103270903*^9}},ExpressionUUID->"ae7f2d4c-2006-40f5-a0b5-\
4b75456e8821"],

Cell[TextData[{
 "Here, we do a step-by-step reduction using auxiliary functions that ",
 StyleBox["CIFARReduce", "Input"],
 " incorporates when fully reducing expressions."
}], "Text",
 CellChangeTimes->{{3.953151396447535*^9, 3.953151473572394*^9}, 
   3.953393290470777*^9},ExpressionUUID->"64aea5f0-feb1-43d2-988c-\
95bc24a79e14"],

Cell[TextData[{
 "First, we identify how the fundamental generators ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubsuperscriptBox[
        StyleBox["t", "TI"], 
        RowBox[{
          StyleBox["i", "TI"], 
          StyleBox["j", "TI"]}], 
        StyleBox["a", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "t^{a}_{i j}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5db9c971-aa8d-42a0-912c-06fb471b63ba"],
 " are traced over, using ",
 StyleBox["ToTTProductForm", "Input"],
 ":"
}], "Text",
 CellChangeTimes->{{3.953151482250854*^9, 
  3.953151556345769*^9}},ExpressionUUID->"d1be5f05-d567-452d-9082-\
2b70dbfca86d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr2", "=", 
  RowBox[{"ToTTProductForm", "[", "expr", "]"}]}]], "Input",
 CellChangeTimes->{{3.953151532178323*^9, 3.953151542029634*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2737c281-c61a-4345-8858-c5fac6070196"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "[", 
   RowBox[{"a2", ",", "a6", ",", "a4"}], "]"}], " ", 
  RowBox[{"ff", "[", 
   RowBox[{"a3", ",", "a4", ",", "a5"}], "]"}], " ", 
  RowBox[{"TT", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a3", ",", "a1", ",", "a2"}], "}"}], ",", "i4", ",", "i4"}], 
   "]"}], " ", 
  RowBox[{"TT", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a6", ",", "a1", ",", "a5"}], "}"}], ",", "j", ",", "j"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.9531515422959633`*^9, 3.953159806857873*^9, 
  3.9533812422958307`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"f7fa36b2-e93e-4b57-adfd-b7deab50c816"]
}, Open  ]],

Cell[TextData[{
 "Now, the fundamental traces are explicit in the form of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["T", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["a", "TI"], "1"], "\[Ellipsis]", 
            SubscriptBox[
             StyleBox["a", "TI"], 
             StyleBox["n", "TI"]]}]], "\[Congruent]", "Tr", 
         RowBox[{"[", 
           RowBox[{
             SuperscriptBox[
              StyleBox["t", "TI"], 
              SubscriptBox[
               StyleBox["a", "TI"], "1"]], "\[Ellipsis]", 
             SuperscriptBox[
              StyleBox["t", "TI"], 
              SubscriptBox[
               StyleBox["a", "TI"], 
               StyleBox["n", "TI"]]]}], "]"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "T^{a_1 \\dots a_n}\\equiv \\text{Tr}[t^{a_1}\\dots t^{a_n}]", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a9edf7ff-cccd-44a2-a4bf-6bb341b475a5"],
 "."
}], "Text",
 CellChangeTimes->{{3.953151565736598*^9, 3.953151620754684*^9}, {
   3.953151757118216*^9, 3.953151770553825*^9}, {3.953152213769773*^9, 
   3.9531522169339027`*^9}, {3.95315231761084*^9, 3.953152323475336*^9}, {
   3.953158131648869*^9, 3.9531582138257017`*^9}, 
   3.953159913783841*^9},ExpressionUUID->"ffe12897-f895-4895-9623-\
c24f635684a4"],

Cell[TextData[{
 "Normally, the next step would be to simplify adjoint contractions within a \
fundamental trace (e.g. a term like ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["T", "TI"], 
        RowBox[{
          StyleBox["a", "TI"], 
          StyleBox["b", "TI"], 
          StyleBox["c", "TI"], 
          StyleBox["a", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "T^{a b c a}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "228b4744-ed05-4644-960b-93b248b470b4"],
 ") and then double contractions between structure constants and fundamental \
traces (e.g. a term like ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["a", "TI"], "1"], 
            SubscriptBox[
             StyleBox["a", "TI"], "2"], 
            SubscriptBox[
             StyleBox["a", "TI"], "3"]}]], 
         SuperscriptBox[
          StyleBox["T", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["a", "TI"], "1"], 
            SubscriptBox[
             StyleBox["a", "TI"], "4"], 
            SubscriptBox[
             StyleBox["a", "TI"], "5"], 
            SubscriptBox[
             StyleBox["a", "TI"], "2"]}]]}], TraditionalForm], "errors" -> {},
      "input" -> "f^{a_1_a_2a_3}T^{a_1 a_4 a_5 a_2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "251a24d8-046f-4837-b5be-6ae5ae6c4556"],
 "). This is not necessary for the term above. However, if necessary, the \
required functions are ",
 StyleBox["ContractTT", "Input"],
 " and ",
 StyleBox["ContractffTT", "Input"],
 " respectively; we display examples below."
}], "Text",
 CellChangeTimes->{{3.953151565736598*^9, 3.953151620754684*^9}, {
   3.953151757118216*^9, 3.953151770553825*^9}, {3.953152213769773*^9, 
   3.9531522169339027`*^9}, {3.95315231761084*^9, 3.953152323475336*^9}, {
   3.953158131648869*^9, 3.9531581647462473`*^9}, {3.953158263908424*^9, 
   3.953158282112108*^9}, {3.9531583373236427`*^9, 3.9531583775491133`*^9}, {
   3.953158408742944*^9, 3.9531584892773457`*^9}, {3.9531585668103247`*^9, 
   3.953158568379242*^9}, 
   3.9533933339932747`*^9},ExpressionUUID->"9c3f0bf4-b415-4b1d-8d1f-\
dc2307fd1804"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Simplify", " ", "contraction", " ", "within", " ", "a", " ", 
    "fundamental", " ", "trace"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ContractTT", "[", 
   RowBox[{"TT", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "a"}], "}"}], ",", "i", ",", 
     "i"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.953158380575149*^9, 3.953158383025343*^9}, {
  3.953158491399171*^9, 3.953158511310834*^9}, {3.953159938854916*^9, 
  3.953159950039468*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"606b03b0-2cef-4baa-8db2-97ca6c88a0c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "CA", " ", "TF", " ", 
   RowBox[{"deltaA", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}], "+", 
  RowBox[{"CF", " ", "TF", " ", 
   RowBox[{"deltaA", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"ff", "[", 
    RowBox[{"c", ",", "a", ",", "a13"}], "]"}], " ", 
   RowBox[{"TT", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "a13"}], "}"}], ",", "i", ",", "i"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.953158512086115*^9, 3.953159806880537*^9, 
  3.953381242324924*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f8f3e1ab-c6bb-462e-8c54-e48ea43bc327"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Simplify", " ", "double", " ", "contraction", " ", "between", " ", "a", 
    " ", "fundamental", " ", "trace", " ", "and", " ", "a", " ", "structure", 
    " ", "constant"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"ContractffTT", "[", 
   RowBox[{
    RowBox[{"ff", "[", 
     RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], 
    RowBox[{"TT", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a1", ",", "a4", ",", "a5", ",", "a2"}], "}"}], ",", "i", ",", 
      "i"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.953158516065756*^9, 3.953158541199831*^9}, {
  3.953159952953331*^9, 3.953159964703267*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a60f99ad-1630-4930-a4fb-368b0cec5478"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"ff", "[", 
    RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{"a4", ",", "a2", ",", "a15"}], "]"}], " ", 
   RowBox[{"TT", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a15", ",", "a5"}], "}"}], ",", "i", ",", "i"}], 
    "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"ff", "[", 
    RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{"a5", ",", "a2", ",", "a14"}], "]"}], " ", 
   RowBox[{"TT", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a4", ",", "a14"}], "}"}], ",", "i", ",", "i"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "CA", " ", 
   RowBox[{"TT", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a3", ",", "a4", ",", "a5"}], "}"}], ",", "i", ",", "i"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.95315854280293*^9, 3.95315980689601*^9, 
  3.953381242356408*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"b1320e92-d6e0-4890-b190-e8e3db98ac34"]
}, Open  ]],

Cell[TextData[{
 "Now, there should be no adjoint contractions within a particular \
fundamental trace (i.e. all indices within a ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["T", "TI"], 
        RowBox[{
          SubscriptBox[
           StyleBox["a", "TI"], "1"], "\[Ellipsis]", 
          SubscriptBox[
           StyleBox["a", "TI"], 
           StyleBox["n", "TI"]]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "T^{a_1 \\dots a_n}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "dc783262-c7cc-4050-96da-9c4468ba9479"],
 " are unique), and only single contractions between structure constants ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["f", "TI"], TraditionalForm], "errors" -> {}, "input" -> "f", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c459952f-46fb-4650-b2de-2cb1c83af195"],
 " and fundamental traces ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["T", "TI"], TraditionalForm], "errors" -> {}, "input" -> "T", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "32cec0a5-afa2-4ed7-ae25-a34727c9e462"],
 "."
}], "Text",
 CellChangeTimes->{{3.953158553123856*^9, 3.9531585954652*^9}, {
  3.953159979467347*^9, 
  3.953160025674572*^9}},ExpressionUUID->"cc4208f0-fdb4-4719-be36-\
a7cdcbd79199"],

Cell[TextData[{
 "Returning to the original expression at hand, we now compute the traces of \
fundamental generators using ",
 StyleBox["TraceTT", "Input"],
 ", which should leave us with tensors only in the adjoint representation \
(including symmetric color tensors ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["d", "TI"], 
        StyleBox["F", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "d_F", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "37ff1879-4428-441c-b822-41479fcd75f1"],
 "):"
}], "Text",
 CellChangeTimes->{{3.953151565736598*^9, 3.953151620754684*^9}, {
  3.953158597895557*^9, 3.953158631632147*^9}, {3.953158741968315*^9, 
  3.95315874456631*^9}, {3.953158800085964*^9, 
  3.9531588230889*^9}},ExpressionUUID->"30c428c2-2b33-4a07-88d8-115c01b207ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr3", "=", 
  RowBox[{"expr2", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"TT", "[", 
      RowBox[{"a_", ",", "i_", ",", "i_"}], "]"}], ":>", 
     RowBox[{"TraceTT", "[", 
      RowBox[{"TT", "[", 
       RowBox[{"a", ",", "i", ",", "i"}], "]"}], "]"}]}], "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.95315162228237*^9, 3.9531516911727*^9}, {
  3.95315230096154*^9, 3.953152301248637*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"967283b2-1566-4d12-843c-19042f93da41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "[", 
   RowBox[{"a2", ",", "a6", ",", "a4"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"dF", "[", 
     RowBox[{"a1", ",", "a2", ",", "a3"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "TF", " ", 
     RowBox[{"ff", "[", 
      RowBox[{"a3", ",", "a1", ",", "a2"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"ff", "[", 
   RowBox[{"a3", ",", "a4", ",", "a5"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"dF", "[", 
     RowBox[{"a1", ",", "a5", ",", "a6"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "TF", " ", 
     RowBox[{"ff", "[", 
      RowBox[{"a6", ",", "a1", ",", "a5"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.953151659127927*^9, 3.9531516916116734`*^9}, 
   3.953152301645474*^9, 3.953159806915558*^9, 3.953381242384756*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"a77b46e8-04e1-4ce6-87d1-e0b56a9b51d9"]
}, Open  ]],

Cell[TextData[{
 "Now, all objects only carry adjoint indices. Next, we need to identify how \
the structure constants are traced over, using ",
 StyleBox["ToFFLoopForm", "Input"]
}], "Text",
 CellChangeTimes->{{3.953158656402432*^9, 3.953158671570937*^9}, {
  3.953158711354056*^9, 
  3.953158770300613*^9}},ExpressionUUID->"540db91e-3fb4-4932-894a-\
e49feee6b33b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr4", "=", 
  RowBox[{"ToFFLoopForm", "[", "expr3", "]"}]}]], "Input",
 CellChangeTimes->{{3.953158756771872*^9, 3.953158780543477*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"869623c0-f77c-4740-b608-4a97ec78b754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"C3FF", " ", "CA"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["TF", "2"], " ", 
   RowBox[{"FF", "[", 
    RowBox[{"{", 
     RowBox[{"a2", ",", "a5", ",", "a2", ",", "a5"}], "}"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.953158781016354*^9, 3.953159806978517*^9, 
  3.9533812424592857`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"73509bb1-c465-4a7c-b371-bed8094c820e"]
}, Open  ]],

Cell[TextData[{
 "This introduces \[OpenCurlyDoubleQuote]loop\[CloseCurlyDoubleQuote] objects \
",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["F", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["a", "TI"], "1"], "\[Ellipsis]", 
            SubscriptBox[
             StyleBox["a", "TI"], 
             StyleBox["n", "TI"]]}]], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["a", "TI"], "1"], 
            SubscriptBox[
             StyleBox["i", "TI"], "1"], 
            SubscriptBox[
             StyleBox["i", "TI"], "2"]}]], 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["a", "TI"], "2"], 
            SubscriptBox[
             StyleBox["i", "TI"], "2"], 
            SubscriptBox[
             StyleBox["i", "TI"], "3"]}]], "\[Ellipsis]", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["a", "TI"], 
             StyleBox["n", "TI"]], 
            SubscriptBox[
             StyleBox["i", "TI"], 
             StyleBox["n", "TI"]], 
            SubscriptBox[
             StyleBox["i", "TI"], "1"]}]]}], TraditionalForm], "errors" -> {},
      "input" -> 
     "F^{a_1 \\dots a_n}=f^{a_1 i_1 i_2}f^{a_2 i_2 i_3} \\dots f^{a_n i_n \
i_1}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f3ed2ee5-0ed0-4944-9872-f98e9483d9ee"],
 ", which represent traces in the adjoint representation as a product of \
structure constants."
}], "Text",
 CellChangeTimes->{{3.9531588700741873`*^9, 3.953158885263074*^9}, {
  3.953158921700892*^9, 
  3.9531589440444098`*^9}},ExpressionUUID->"8e2bfc9c-f912-4a57-9b48-\
c77c54a20974"],

Cell[TextData[{
 "We simplify contractions within a particular ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["F", "TI"], TraditionalForm], "errors" -> {}, "input" -> "F", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e2e0e301-b17e-4ac5-9130-9e5223cf4c9c"],
 " using ",
 StyleBox["ContractFF", "Input"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9531589467352457`*^9, 
  3.953159006799362*^9}},ExpressionUUID->"27e383b0-3655-49cb-9cf5-\
51ff68472aaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr5", "=", 
  RowBox[{"expr4", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FF", "[", "a_", "]"}], ":>", 
     RowBox[{"ContractFF", "[", 
      RowBox[{"FF", "[", "a", "]"}], "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.953159011783124*^9, 3.953159040544692*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f137e1d6-76e3-4348-8380-8c29f62ab120"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"C3FF", " ", "CA"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["TF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["CA", "2"], " ", "DA"}], "-", 
     RowBox[{
      RowBox[{"ff", "[", 
       RowBox[{"a5", ",", "a2", ",", "a18"}], "]"}], " ", 
      RowBox[{"FF", "[", 
       RowBox[{"{", 
        RowBox[{"a2", ",", "a18", ",", "a5"}], "}"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.95315904284658*^9, 3.953159188948152*^9, 
  3.9531598069955*^9, 3.953381242484529*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"821c99be-d6b2-4ce1-aa7e-6626c614f573"]
}, Open  ]],

Cell[TextData[{
 "Now, there should be no adjoint contractions within a particular adjoint \
trace (i.e. all indices within a ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["F", "TI"], 
        RowBox[{
          SubscriptBox[
           StyleBox["a", "TI"], "1"], "\[Ellipsis]", 
          SubscriptBox[
           StyleBox["a", "TI"], 
           StyleBox["n", "TI"]]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "F^{a_1 \\dots a_n}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f6caaa0a-a853-4b77-bf15-4faac6d58e50"],
 " are unique), and we can compute the adjoint trace in terms of symmetric \
color tensors and smaller traces:"
}], "Text",
 CellChangeTimes->{{3.9531590912785482`*^9, 3.9531591570938683`*^9}, {
  3.953160084010502*^9, 
  3.953160091627644*^9}},ExpressionUUID->"338fe576-6bca-4dc0-9198-\
3572dc21d5e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr6", "=", 
  RowBox[{"expr5", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FF", "[", "a_", "]"}], ":>", 
     RowBox[{"TraceFF", "[", 
      RowBox[{"FF", "[", "a", "]"}], "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9531591713999443`*^9, 3.9531591815038023`*^9}, {
  3.953159225416349*^9, 3.9531592325897923`*^9}, {3.953159331954144*^9, 
  3.9531593358079023`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9ac08564-a41d-4297-aea1-6bc0ab17c757"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"C3FF", " ", "CA"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox["TF", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["CA", "2"], " ", "DA"}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", "CA", " ", 
      RowBox[{"ff", "[", 
       RowBox[{"a2", ",", "a18", ",", "a5"}], "]"}], " ", 
      RowBox[{"ff", "[", 
       RowBox[{"a5", ",", "a2", ",", "a18"}], "]"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{
  3.9531591836679296`*^9, {3.9531592186989822`*^9, 3.953159233889892*^9}, 
   3.953159336558*^9, 3.953159807012897*^9, 3.953381242510973*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"2681e2fd-d891-4942-81a4-49c325158efc"]
}, Open  ]],

Cell["Then, we repeat by finding (smaller) adjoint traces:", "Text",
 CellChangeTimes->{{3.953159353056456*^9, 
  3.953159370836578*^9}},ExpressionUUID->"b3daf180-f41c-42e3-a9bb-\
b32d22384ccd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr7", "=", 
  RowBox[{"ToFFLoopForm", "[", "expr6", "]"}]}]], "Input",
 CellChangeTimes->{{3.953159373139262*^9, 3.953159383506147*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"defb7204-e4a4-4507-9afb-6b26055ea323"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"C3FF", " ", "CA"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["CA", "2"], " ", "DA", " ", 
   SuperscriptBox["TF", "2"]}]}]], "Output",
 CellChangeTimes->{3.95315938380886*^9, 3.9531598070654297`*^9, 
  3.953381242574872*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"7edc8a38-ccb1-4300-946c-63b4fbc20187"]
}, Open  ]],

Cell[TextData[{
 "Since the adjoint trace found here was minimal (i.e.  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        RowBox[{"(", 
          SuperscriptBox[
           StyleBox["f", "TI"], 
           RowBox[{
             StyleBox["a", "TI"], 
             StyleBox["b", "TI"], 
             StyleBox["c", "TI"]}]], ")"}], "2"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\left(f^{a b c}\\right)^2", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "484fe764-e7e4-430e-a96b-a20f2b9f9610"],
 "), it was immediately simplified to the adjoint quadratic Casimir. That \
is:"
}], "Text",
 CellChangeTimes->{{3.9531594228185062`*^9, 3.9531594909022503`*^9}, {
  3.95315952317238*^9, 
  3.9531595766528883`*^9}},ExpressionUUID->"b0d001af-407b-4f28-89b6-\
205a3e03d9a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToFFLoopForm", "[", 
  RowBox[{
   RowBox[{"ff", "[", 
    RowBox[{"a2", ",", "a18", ",", "a5"}], "]"}], " ", 
   RowBox[{"ff", "[", 
    RowBox[{"a5", ",", "a2", ",", "a18"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.953159578252399*^9, 3.9531595799325*^9}, {
  3.953160137847324*^9, 3.953160142447515*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"78b34500-22ea-4ec0-9fc6-9da5974b51f0"],

Cell[BoxData[
 RowBox[{"CA", " ", "DA"}]], "Output",
 CellChangeTimes->{3.953159581825239*^9, 3.953159807085518*^9, 
  3.9533812426021023`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"70a12853-f83e-4ba2-8d7c-e4340c7478aa"]
}, Open  ]],

Cell[TextData[{
 "After all fundamental traces have been evaluated (i.e. only adjoint objects \
left), there is an all-in-one function that handles the full adjoint \
reduction recursively, ",
 StyleBox["AdjointReduce", "Input"],
 ":"
}], "Text",
 CellChangeTimes->{{3.953159595963299*^9, 3.953159682149969*^9}, {
  3.953381441453553*^9, 
  3.953381477403274*^9}},ExpressionUUID->"4ee13dbd-09e4-4c5c-82cc-\
cdb2e3b4926c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AdjointReduce", "[", "expr3", "]"}]], "Input",
 CellChangeTimes->{{3.953159571311542*^9, 3.953159572098021*^9}, {
  3.953159634366189*^9, 3.953159643084826*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"3099ff42-cd79-40af-aee3-9a1f96433a2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"C3FF", " ", "CA"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["CA", "2"], " ", "DA", " ", 
   SuperscriptBox["TF", "2"]}]}]], "Output",
 CellChangeTimes->{3.953159643683413*^9, 3.953159807207705*^9, 
  3.953381242735263*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"f7186d7b-ccb6-441f-8c98-c2453f7e4a93"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1496, 842},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.5 Inherited,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"67b404e2-c4ca-4fe1-b628-4d165976280b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 158, 3, 146, "Title",ExpressionUUID->"3377bf39-fe48-4d87-b1bc-39c96dd9bdc3"],
Cell[583, 20, 619, 13, 122, "Text",ExpressionUUID->"9ce1088c-ea27-4f67-b33f-78dd2e8a6407"],
Cell[CellGroupData[{
Cell[1227, 37, 167, 3, 101, "Section",ExpressionUUID->"4295f11d-0ca6-40ed-9b40-3d321e2b7b93"],
Cell[CellGroupData[{
Cell[1419, 44, 167, 3, 81, "Subsection",ExpressionUUID->"d2831429-f26b-4598-8702-aa989a032914"],
Cell[1589, 49, 286, 8, 53, "Text",ExpressionUUID->"ce897342-a90d-4b58-8d07-1e5fa1c259da"],
Cell[CellGroupData[{
Cell[1900, 61, 278, 5, 46, "Input",ExpressionUUID->"c9e7935c-ed80-42d9-9e49-e5901ec6b946"],
Cell[2181, 68, 380, 5, 52, "Output",ExpressionUUID->"bff8e66b-b9b3-437b-b809-582dce1f2ab2"]
}, Open  ]],
Cell[2576, 76, 175, 3, 53, "Text",ExpressionUUID->"f15d803f-b458-4439-befe-ec007b866235"],
Cell[CellGroupData[{
Cell[2776, 83, 193, 3, 46, "Input",ExpressionUUID->"e5d5822a-d0e4-4e08-9047-5f7d3da2dedb"],
Cell[CellGroupData[{
Cell[2994, 90, 476, 10, 36, "Print",ExpressionUUID->"03abb484-ce6b-4659-aaf1-4f00acdc6d30"],
Cell[3473, 102, 297, 5, 36, "Print",ExpressionUUID->"10e1ef70-f291-4286-ad68-ed894fcf0b2e"],
Cell[3773, 109, 305, 5, 36, "Print",ExpressionUUID->"c85fcfe3-67c3-44d4-adc2-847de22e87e1"],
Cell[4081, 116, 401, 7, 36, "Print",ExpressionUUID->"35d29b07-30d0-4bc7-9e0c-c1d307f2b728"]
}, Open  ]]
}, Open  ]],
Cell[4509, 127, 274, 6, 53, "Text",ExpressionUUID->"c18c0cd6-0411-47e5-932f-15a06412c7c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4820, 138, 212, 4, 81, "Subsection",ExpressionUUID->"1c3c57b3-871f-42c6-b4c5-a79b30157352"],
Cell[5035, 144, 446, 10, 88, "Text",ExpressionUUID->"3c79e78c-b491-4b73-8146-1e1e5ad8560b"],
Cell[CellGroupData[{
Cell[5506, 158, 206, 3, 46, "Input",ExpressionUUID->"b440b548-1d13-4817-8b5a-a0e6e0940efa"],
Cell[5715, 163, 15347, 374, 295, "Output",ExpressionUUID->"7523744f-9141-41cc-a0e5-01bc15c45c97"]
}, Open  ]],
Cell[21077, 540, 421, 9, 88, "Text",ExpressionUUID->"788b986f-4c44-4383-8435-7138b12aa5c8"],
Cell[CellGroupData[{
Cell[21523, 553, 191, 3, 46, "Input",ExpressionUUID->"017194f1-0cbb-464c-87d6-d94914927702"],
Cell[21717, 558, 16336, 351, 217, "Output",ExpressionUUID->"177fddaa-611f-46bf-aff5-27147c7af170"]
}, Open  ]],
Cell[38068, 912, 146, 3, 53, "Text",ExpressionUUID->"36412f8a-6093-4711-b130-d8b94051698d"],
Cell[CellGroupData[{
Cell[38239, 919, 219, 4, 46, "Input",ExpressionUUID->"e123d382-9db3-47bb-a294-bbaf021f9056"],
Cell[38461, 925, 29753, 646, 176, "Output",ExpressionUUID->"f5c24ac5-e2bb-4ec3-a67a-155bd7fb29c0"]
}, Open  ]],
Cell[68229, 1574, 188, 3, 53, "Text",ExpressionUUID->"6cb35255-9282-4bef-9749-89819cd0b113"],
Cell[CellGroupData[{
Cell[68442, 1581, 198, 3, 46, "Input",ExpressionUUID->"4d8956f4-beea-4a1e-a434-fdba1a2afba5"],
Cell[68643, 1586, 20811, 465, 176, "Output",ExpressionUUID->"6f19c74f-9d1f-4b5f-9b14-224fe3a205f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89515, 2058, 225, 4, 101, "Section",ExpressionUUID->"0b4ff137-0072-4f6a-88ca-a4120eb37133"],
Cell[89743, 2064, 181, 3, 53, "Text",ExpressionUUID->"f6af881f-d842-43ee-933e-bdaf7e03cfd8"],
Cell[89927, 2069, 20691, 344, 223, "Text",ExpressionUUID->"ee9123f1-25c0-464b-b74c-7b005447c568"],
Cell[110621, 2415, 6346, 180, 237, "Text",ExpressionUUID->"4a9f8484-3fe7-4fb3-80ea-7bdb86a9836b"],
Cell[116970, 2597, 1173, 31, 78, "Input",ExpressionUUID->"21ffe268-9f3d-4c7f-a04f-05b9e777c5de"],
Cell[118146, 2630, 541, 12, 88, "Text",ExpressionUUID->"833c65d2-88ef-416c-9710-719eeaf1eb12"],
Cell[CellGroupData[{
Cell[118712, 2646, 270, 7, 81, "Subsection",ExpressionUUID->"79936e26-276a-458d-ad25-96b4066cbe85"],
Cell[118985, 2655, 352, 7, 88, "Text",ExpressionUUID->"03cc97b1-ca13-43d8-b6e4-b83321fd1b38"],
Cell[CellGroupData[{
Cell[119362, 2666, 244, 4, 46, "Input",ExpressionUUID->"f5074022-c254-4263-af77-51688a100f7e"],
Cell[119609, 2672, 454, 11, 70, "Output",ExpressionUUID->"113b5aff-f33c-4e40-9389-7759699796df"]
}, Open  ]],
Cell[120078, 2686, 596, 15, 88, "Text",ExpressionUUID->"198a944f-49c8-447d-a58f-c938e7f463de",
 InitializationCell->True],
Cell[120677, 2703, 998, 27, 55, "Text",ExpressionUUID->"5974f817-db50-4ebc-babd-f90e8e2b3b29"],
Cell[CellGroupData[{
Cell[121700, 2734, 242, 4, 46, "Input",ExpressionUUID->"bda27b4e-3e27-46bc-9762-d902542cac09"],
Cell[121945, 2740, 434, 11, 74, "Output",ExpressionUUID->"4f36d9f2-52b4-46c8-912b-d5c9a1f60470"]
}, Open  ]],
Cell[122394, 2754, 779, 19, 55, "Text",ExpressionUUID->"6c1cc072-d3ae-48ee-8b9a-7a79611655fe"],
Cell[CellGroupData[{
Cell[123198, 2777, 245, 4, 46, "Input",ExpressionUUID->"dda86930-4585-4975-bb9e-28b352edaf7b"],
Cell[123446, 2783, 388, 11, 74, "Output",ExpressionUUID->"c9eebd24-e58f-429e-a28a-abc315942d64"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123883, 2800, 195, 3, 81, "Subsection",ExpressionUUID->"ae7f2d4c-2006-40f5-a0b5-4b75456e8821"],
Cell[124081, 2805, 334, 7, 53, "Text",ExpressionUUID->"64aea5f0-feb1-43d2-988c-95bc24a79e14"],
Cell[124418, 2814, 708, 20, 58, "Text",ExpressionUUID->"d1be5f05-d567-452d-9082-2b70dbfca86d"],
Cell[CellGroupData[{
Cell[125151, 2838, 243, 4, 46, "Input",ExpressionUUID->"2737c281-c61a-4345-8858-c5fac6070196"],
Cell[125397, 2844, 638, 18, 52, "Output",ExpressionUUID->"f7fa36b2-e93e-4b57-adfd-b7deab50c816"]
}, Open  ]],
Cell[126050, 2865, 1429, 37, 55, "Text",ExpressionUUID->"ffe12897-f895-4895-9623-c24f635684a4"],
Cell[127482, 2904, 2415, 60, 126, "Text",ExpressionUUID->"9c3f0bf4-b415-4b1d-8d1f-dc2307fd1804"],
Cell[CellGroupData[{
Cell[129922, 2968, 625, 15, 78, "Input",ExpressionUUID->"606b03b0-2cef-4baa-8db2-97ca6c88a0c8"],
Cell[130550, 2985, 715, 20, 69, "Output",ExpressionUUID->"f8f3e1ab-c6bb-462e-8c54-e48ea43bc327"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131302, 3010, 754, 18, 78, "Input",ExpressionUUID->"a60f99ad-1630-4930-a4fb-368b0cec5478"],
Cell[132059, 3030, 1098, 31, 102, "Output",ExpressionUUID->"b1320e92-d6e0-4890-b190-e8e3db98ac34"]
}, Open  ]],
Cell[133172, 3064, 1485, 38, 91, "Text",ExpressionUUID->"cc4208f0-fdb4-4719-be36-a7cdcbd79199"],
Cell[134660, 3104, 885, 20, 90, "Text",ExpressionUUID->"30c428c2-2b33-4a07-88d8-115c01b207ba"],
Cell[CellGroupData[{
Cell[135570, 3128, 503, 13, 46, "Input",ExpressionUUID->"967283b2-1566-4d12-843c-19042f93da41"],
Cell[136076, 3143, 961, 24, 70, "Output",ExpressionUUID->"a77b46e8-04e1-4ce6-87d1-e0b56a9b51d9"]
}, Open  ]],
Cell[137052, 3170, 366, 8, 53, "Text",ExpressionUUID->"540db91e-3fb4-4932-894a-e49feee6b33b"],
Cell[CellGroupData[{
Cell[137443, 3182, 241, 4, 46, "Input",ExpressionUUID->"869623c0-f77c-4740-b608-4a97ec78b754"],
Cell[137687, 3188, 480, 14, 69, "Output",ExpressionUUID->"73509bb1-c465-4a7c-b371-bed8094c820e"]
}, Open  ]],
Cell[138182, 3205, 1919, 55, 90, "Text",ExpressionUUID->"8e2bfc9c-f912-4a57-9b48-c77c54a20974"],
Cell[140104, 3262, 532, 15, 54, "Text",ExpressionUUID->"27e383b0-3655-49cb-9cf5-51ff68472aaf"],
Cell[CellGroupData[{
Cell[140661, 3281, 382, 9, 46, "Input",ExpressionUUID->"f137e1d6-76e3-4348-8380-8c29f62ab120"],
Cell[141046, 3292, 702, 21, 69, "Output",ExpressionUUID->"821c99be-d6b2-4ce1-aa7e-6626c614f573"]
}, Open  ]],
Cell[141763, 3316, 937, 23, 90, "Text",ExpressionUUID->"338fe576-6bca-4dc0-9198-3572dc21d5e7"],
Cell[CellGroupData[{
Cell[142725, 3343, 485, 11, 46, "Input",ExpressionUUID->"9ac08564-a41d-4297-aea1-6bc0ab17c757"],
Cell[143213, 3356, 770, 22, 70, "Output",ExpressionUUID->"2681e2fd-d891-4942-81a4-49c325158efc"]
}, Open  ]],
Cell[143998, 3381, 194, 3, 53, "Text",ExpressionUUID->"b3daf180-f41c-42e3-a9bb-b32d22384ccd"],
Cell[CellGroupData[{
Cell[144217, 3388, 241, 4, 46, "Input",ExpressionUUID->"defb7204-e4a4-4507-9afb-6b26055ea323"],
Cell[144461, 3394, 406, 11, 70, "Output",ExpressionUUID->"7edc8a38-ccb1-4300-946c-63b4fbc20187"]
}, Open  ]],
Cell[144882, 3408, 870, 23, 56, "Text",ExpressionUUID->"b0d001af-407b-4f28-89b6-205a3e03d9a9"],
Cell[CellGroupData[{
Cell[145777, 3435, 418, 9, 46, "Input",ExpressionUUID->"78b34500-22ea-4ec0-9fc6-9da5974b51f0"],
Cell[146198, 3446, 222, 4, 52, "Output",ExpressionUUID->"70a12853-f83e-4ba2-8d7c-e4340c7478aa"]
}, Open  ]],
Cell[146435, 3453, 421, 10, 88, "Text",ExpressionUUID->"4ee13dbd-09e4-4c5c-82cc-cdb2e3b4926c"],
Cell[CellGroupData[{
Cell[146881, 3467, 264, 4, 46, "Input",ExpressionUUID->"3099ff42-cd79-40af-aee3-9a1f96433a2c"],
Cell[147148, 3473, 405, 11, 70, "Output",ExpressionUUID->"f7186d7b-ccb6-441f-8c98-c2453f7e4a93"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/CIFAR/README.md <==
# CIFAR

CIFAR (Color Invariant Feynman Amplitude Reducer, pronounced "cipher") is a Mathematica package for computing the color factors associated with Feynman diagrams.

## Installation

To load, Mathematica needs to be told about the directory where CIFAR
was installed. For this, we need to define the variable `$CIFARPath` in the
current Mathematica session before loading the package:
```
$CIFARPath = SetDirectory["path/to/CIFAR"];
<<CIFAR`;
```

Alternatively, if one does not want to execute this command in every fresh kernel
session, it is possible to modify the configuration file Mathematica preloads when
starting a new kernel.
Under MacOS the file can be found in (if the file does not exist, just create it)
```
~/Library/Mathematica/Autoload/init.m
```
On Unix/Linux systems the file should be at
```
~/.Mathematica/Autoload/init.m
```

Add the following lines to the appropriate init.m file:
```
$CIFARPath = SetDirectory["path/to/CIFAR"];
If[Not[MemberQ[$Path, $CIFARPath]],$Path = Append[$Path,$CIFARPath]];
```
Now it is possible to load CIFAR by executing `<<CIFAR` in a new kernel.


==> anc/CIFAR/Usage.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Usage messages of global variables and protected symbols*)


(* ::Text:: *)
(*Constants of the color group:*)


DF::usage = 
"Protected symbol used to represent the dimension of the fundamental representation \!\(\*SubscriptBox[\"D\", \"F\"]\) of the color group.";
Protect[DF];

DA::usage = 
"Protected symbol used to represent the dimension of the fundamental representation \!\(\*SubscriptBox[\"D\", \"A\"]\) of the color group.";
Protect[DA];

TF::usage = 
"Protected symbol used to represent the quadratic Dynkin index of the fundamental representation \!\(\*SubscriptBox[\"T\", \"F\"]\).";
Protect[TF];

CF::usage = 
"Protected symbol used to represent the quadratic Casimir invariant in the adjoint representation \!\(\*SubscriptBox[\"C\", \"F\"]\).";
Protect[CF];

CA::usage = 
"Protected symbol used to represent the quadratic Casimir invariant in the adjoint representation \!\(\*SubscriptBox[\"C\", \"A\"]\).";
Protect[CA];

C3FF::usage = 
"Protected symbol used to represent the cubic Casimir invariant of two contracted three-index symmetric color tensors in the fundamental representaiton: \!\(\*SuperscriptBox[SubscriptBox[\"C\", \"3\"], \"FF\"]\).";
Protect[C3FF];

C4FF::usage = 
"Protected symbol used to represent the quartic Casimir invariant of two contracted four-index symmetric color tensors in the fundamental representaiton: \!\(\*SuperscriptBox[SubscriptBox[\"C\", \"4\"], \"FF\"]\).";
Protect[C4FF];

C4AF::usage = 
"Protected symbol used to represent the quartic Casimir invariant of two contracted four-index symmetric color tensors, one in the fundamental representaiton and in the one in the adjoint representaiton: \!\(\*SuperscriptBox[SubscriptBox[\"C\", \"4\"], \"AF\"]\).";
Protect[C4AF];

C4AA::usage = 
"Protected symbol used to represent the quartic Casimir invariant of two contracted four-index symmetric color tensors in the adjoint representaiton: \!\(\*SuperscriptBox[SubscriptBox[\"C\", \"4\"], \"AA\"]\).";
Protect[C4AA];

nc::usage = 
"Protected symbol used to represent the number of colors \!\(\*StyleBox[SubscriptBox[\"n\", \"c\"], \"TI\"]\) specfically in the color group \!\(\*RowBox[{\"SU(\", SubscriptBox[\"n\", \"c\"], \")\"}]\).";
Protect[nc];


(* ::Subsection:: *)
(*Usage messages of public functions*)


(* ::Subsubsection:: *)
(*CIFAR Objects*)


(* ::Text:: *)
(*(Products and traces of products of) members of the color group:*)


ff::usage = 
"\!\(\*RowBox[{\"ff\", \"[\", RowBox[{StyleBox[\"a\", \"TI\"], \",\", \
StyleBox[\"b\", \"TI\"], \",\", StyleBox[\"c\", \"TI\"]}], \"]\"}]\) \
represents the structure constants \!\(\*SuperscriptBox[\"f\", \
RowBox[{\"a\", \"b\", \"c\"}]]\) \
in the canonical commutation relation of the color group. The indices \
\!\(\*StyleBox[\"a\", \"TI\"]\), \!\(\*StyleBox[\"b\", \"TI\"]\), and \
\!\(\*StyleBox[\"c\", \"TI\"]\) should be symbolic constants.";


TT::usage = "\!\(\*RowBox[{\"TT\", \"[\", StyleBox[\"{a1, ..., an}\", \"TI\"], \",\", StyleBox[\"i\", \"TI\"], \",\", StyleBox[\"j\", \"TI\"], \"]\"}]\) \
represents a product of fundamental generators \
\!\(\*RowBox[{RowBox[{SubscriptBox[SuperscriptBox[\"T\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]],RowBox[{\"i\",\"j\"}]]}],\"\[Congruent]\", RowBox[{SubscriptBox[SuperscriptBox[\"t\", SubscriptBox[\"a\",\"1\"]], \
RowBox[{\"i\", StyleBox[SubscriptBox[\"i\",\"1\"]]}]]}],RowBox[{SubscriptBox[SuperscriptBox[\"t\", SubscriptBox[\"a\",\"2\"]], \
RowBox[{StyleBox[SubscriptBox[\"i\",\"1\"]], StyleBox[SubscriptBox[\"i\",\"2\"]]}]]}],\"...\",RowBox[{SubscriptBox[SuperscriptBox[\"t\", SubscriptBox[\"a\",\"n\"]], \
RowBox[{StyleBox[SubscriptBox[\"i\",\"n-1\"]], \"j\"}]]}]}]\). \
To represent a single generator \!\(\*RowBox[{SubscriptBox[SuperscriptBox[\"t\", \"a\"], RowBox[{\"i\", \"j\"}]]}]\), input a list with one element \
\!\(\*StyleBox[\"{a}\", \"TI\"]\) \
for the first argument. To express traces of these products \
\!\(\*RowBox[{SuperscriptBox[\"T\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]],\"\[Congruent]\",\"Tr[\",SuperscriptBox[\"t\", SubscriptBox[\"a\",\"1\"]], \"... \", SuperscriptBox[\"t\", SubscriptBox[\"a\",\"n\"]],\"]\"}]\), \
input identical arguments for the latter entry indices: \
\!\(\*RowBox[{\"TT\", \"[\", StyleBox[\"{a1, ..., an}\", \"TI\"], \",\", StyleBox[\"i\", \"TI\"], \",\", StyleBox[\"i\", \"TI\"], \"]\"}]\). \
The adjoint indices \!\(\*StyleBox[\"a1, ..., an\", \"TI\"]\) \
and the entry indices \!\(\*StyleBox[\"i\", \"TI\"]\) and \!\(\*StyleBox[\"j\", \"TI\"]\) \
should be symbolic constants.";


FF::usage = "\!\(\*RowBox[{\"FF\", \"[\", StyleBox[\"{a1, ..., an}\", \"TI\"], \"]\"}]\) \
represents a trace in the adjoint representation as a product of structure constants: \
\!\(\*RowBox[{SuperscriptBox[\"F\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]],\"\[Congruent]\", \
SuperscriptBox[\"f\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], StyleBox[SubscriptBox[\"i\",\"1\"]],StyleBox[SubscriptBox[\"i\",\"2\"]]}]],
SuperscriptBox[\"f\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"2\"]], StyleBox[SubscriptBox[\"i\",\"2\"]],StyleBox[SubscriptBox[\"i\",\"3\"]]}]],\"...\",
SuperscriptBox[\"f\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"n\"]], StyleBox[SubscriptBox[\"i\",\"n\"]],StyleBox[SubscriptBox[\"i\",\"1\"]]}]]}]\). \
The adjoint indices \!\(\*StyleBox[\"a1, ..., an\", \"TI\"]\) should be symbolic constants.";


(* ::Text:: *)
(*Other associated tensors:*)


dF::usage = "\!\(\*RowBox[{\"dF\", \"[\", StyleBox[\"a1, ..., an\", \"TI\"], \"]\"}]\) \
represents a symmetric color tensor in the fundamental representation \
\!\(\*RowBox[{SuperscriptBox[SubscriptBox[\"d\",\"A\"], \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]]}]\). \
The adjoint indices \!\(\*StyleBox[\"a1, ..., an\", \"TI\"]\) should be symbolic constants.";


dA::usage = "\!\(\*RowBox[{\"dA\", \"[\", StyleBox[\"a1, ..., an\", \"TI\"], \"]\"}]\) \
represents a symmetric color tensor in the adjoint representation \
\!\(\*RowBox[{SuperscriptBox[SubscriptBox[\"d\",\"A\"], \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]]}]\). \
The adjoint indices \!\(\*StyleBox[\"a1, ..., an\", \"TI\"]\) should be symbolic constants.";


deltaF::usage = "\!\(\*RowBox[{\"deltaF\", \"[\", StyleBox[\"i, j\", \"TI\"], \"]\"}]\) \
represents a Kronecker delta symbol in the fundamental representation \
\!\(\*RowBox[{SubscriptBox[\"\[Delta]\", \
RowBox[{\"i\",\"j\"}]]}]\). \
The fundamental indices \!\(\*StyleBox[\"i\", \"TI\"]\) and \!\(\*StyleBox[\"j\", \"TI\"]\) should be symbolic constants.";


deltaA::usage = "\!\(\*RowBox[{\"deltaA\", \"[\", StyleBox[\"a, b\", \"TI\"], \"]\"}]\) \
represents a Kronecker delta symbol in the adjoint representation \
\!\(\*RowBox[{SuperscriptBox[\"\[Delta]\", \
RowBox[{\"a\",\"b\"}]]}]\). \
The adjoint indices \!\(\*StyleBox[\"a\", \"TI\"]\) and \!\(\*StyleBox[\"b\", \"TI\"]\) should be symbolic constants.";


(* ::Subsubsection:: *)
(*CIFAR Functions*)


(* ::Text:: *)
(*Primary functions:*)


CIFARReduce::usage = "\!\(\*RowBox[{\"CIFARReduce\", \"[\", StyleBox[\"expr\", \"TI\"], \"]\"}]\) \
reduces fully contracted expressions in the color group in \!\(\*StyleBox[\"expr\", \"TI\"]\); \
the result is in terms of Casimir invariants (up to quartic) and dimensions of the fundamental and adjoint represent. The option \
\!\(\*StyleBox[\"CheckContractions->True\", \"TI\"]\) ensures that  \!\(\*StyleBox[\"expr\", \"TI\"]\)\
 has fully contracted color indices.";


SUncReduce::usage = "\!\(\*RowBox[{\"SUncReduce\", \"[\", StyleBox[\"expr\", \"TI\"], \"]\"}]\) \
reduces fully contracted expressions in the color group in \!\(\*StyleBox[\"expr\", \"TI\"]\), assuming \!\(\*RowBox[{\"SU(\", SubscriptBox[\"n\", \"c\"], \")\"}]\). \
The result is in terms of the number of colors \!\(\*StyleBox[\"nc\", \"TI\"]\). Also expresses Casimir invariants and dimensions of various representations in terms \!\(\*StyleBox[\"nc\", \"TI\"]\). The option \
\!\(\*StyleBox[\"CheckContractions->True\", \"TI\"]\) ensures that  \!\(\*StyleBox[\"expr\", \"TI\"]\)\
 has fully contracted color indices.";


(* ::Text:: *)
(*Auxiliary functions:*)


ToTTProductForm::usage = "\!\(\*RowBox[{\"ToTTProductForm\", \"[\", StyleBox[\"expr\", \"TI\"], \"]\"}]\) \
identifies products of fundamental generators in \!\(\*StyleBox[\"expr\", \"TI\"]\) \
and expresses them in terms of product objects \!\(\*StyleBox[\"TT[{a1,...,an},i,j]\", \"TI\"]\) \
(i.e. \!\(\*RowBox[{SubscriptBox[SuperscriptBox[\"T\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]],RowBox[{\"i\",\"j\"}]]}]\)).";

ContractTT::usage = "\!\(\*RowBox[{\"ContractTT\", \"[\", StyleBox[\"TT[{a1,...,an},i,j]\", \"TI\"], \"]\"}]\) \
reduces contractions of adjoint indices within \!\(\*StyleBox[\"{a1,...,an}\", \"TI\"]\).";

ContractffTT::usage = "\!\(\*RowBox[{\"ToTTProductForm\", \"[\", StyleBox[\"expr\", \"TI\"], \"]\"}]\) \
reduces contractions of doubly contracted adjoint indices between products of fundamental generators \
and structure constants in \!\(\*StyleBox[\"expr\", \"TI\"]\).";

TraceTT::usage = "\!\(\*RowBox[{\"TraceTT\", \"[\", StyleBox[\"TT[{a1,...,an},i,i]\", \"TI\"], \"]\"}]\) \
reduces the trace of the product of fundamental generators \
\!\(\*SuperscriptBox[\"T\", RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]]\) \
in terms of structure constants and symmetric color tensors of lower degree.";

AdjointReduce::usage = "\!\(\*RowBox[{\"AdjointReduce\", \"[\", StyleBox[\"expr\", \"TI\"], \"]\"}]\) \
reduces fully contracted expressions in the color group with only adjoint objects \
(including symmetric color tensors d in either representation) \
in \!\(\*StyleBox[\"expr\", \"TI\"]\).";

ToFFLoopForm::usage = "\!\(\*RowBox[{\"ToFFLoopForm\", \"[\", StyleBox[\"expr\", \"TI\"], \"]\"}]\) \
identifies traces of structure constants in \!\(\*StyleBox[\"expr\", \"TI\"]\) \
and expresses them in terms of loop objects \!\(\*StyleBox[\"FF[{a1,...,an}]\", \"TI\"]\) \
(\!\(i.e. \*SuperscriptBox[\"F\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]]\))";

ContractFF::usage = "\!\(\*RowBox[{\"ContractFF\", \"[\", StyleBox[\"FF[{a1,...,an}]\", \"TI\"], \"]\"}]\) \
reduces contractions of adjoint indices within \!\(\*StyleBox[\"{a1,...,an}\", \"TI\"]\).";

TraceFF::usage = "\!\(\*RowBox[{\"TraceFF\", \"[\", StyleBox[\"FF[{a1,...,an}]\", \"TI\"], \"]\"}]\) \
reduces the adjoint loop \
\!\(\*SuperscriptBox[\"F\", RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]]\) \
in terms of structure constants and symmetric color tensors of lower degree.";

StrF::usage = "\!\(\*RowBox[{\"StrF\", \"[\", StyleBox[\"{a1,...,an}\", \"TI\"], \"]\"}]\) \
returns the explicit symmetrized trace in the fundamental representation: \
\!\(\*RowBox[{\"Str[\",SuperscriptBox[\"t\", SubscriptBox[\"a\",\"1\"]], \"... \", SuperscriptBox[\"t\", SubscriptBox[\"a\",\"n\"]],\"]\"}]\).";

StrA::usage = "\!\(\*RowBox[{\"StrA\", \"[\", StyleBox[\"{a1,...,an}\", \"TI\"], \"]\"}]\) \
returns the explicit symmetrized trace in the adjoint representation: \
\!\(\*RowBox[{SuperscriptBox[\"i\",\"-n\"],\"Str[\",SuperscriptBox[\"F\", \
RowBox[{StyleBox[SubscriptBox[\"a\",\"1\"]], \"...\", StyleBox[SubscriptBox[\"a\",\"n\"]]}]],\"]\"}]\) \
in terms of structure constants.";


==> anc/CIFAR/lib/FFLoop.m <==
(* ::Package:: *)

(*Assert that loop with one index is zero (by antisymmetry of f)*)
FF/:FF[{a_}] :=0
(*Assert that loop with zero indicies is just the trace of the adjoint identity*)
FF/:FF[{}] :=DA
(*Assert that loop with two adjacent contracted indicies reduces with adjoint quadratic Casimir*)
FF/:FF[{a1___,x_,x_,an___}] :=-CA FF[{a1,an}]


==> anc/CIFAR/lib/TT.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
(*Define product chain with zero generators as the identity*)
TT/:TT[{},i_,j_] :=deltaF[i,j];

(*Adjacent contractions (fundamental casimir)*)
TT/:TT[{a1___,a_,a_,an___},i_,j_] :=CF TT[{a1,an},i,j]

(*Almost adjacent contractions*)
TT/:TT[{a1___,a_,b_,a_,an___},i_,j_] :=(CF-1/2 CA)TT[{a1,b,an},i,j]

(*Assert that trace of one generator is zero*)
TT /: TT[{a_}, i_, i_] :=
    0;
(*Assert that traces with two generators is Tr[T^a T^b]=TF \delta^{a b}*)
TT /: TT[{a_, b_}, i_, i_] :=
    TF deltaA[a, b];


==> anc/CIFAR/lib/dA.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
SetAttributes[dA, Orderless];

(*Two fully contracted fundamental symmetric tensors*)
dA /: (dA[a__ /; CountDistinct[List[a]] == Length[List[a]]]) ^ 2 :=
    ToExpression[StringJoin["C", ToString[Length[List[a]]], "AA"]];
    
dA /: dA[a__ /; CountDistinct[List[a]] == Length[List[a]]] dA[
    a__] :=
    ToExpression[StringJoin["C", ToString[Length[List[a]]], "AF"]];

dA /: dA[a1_, a2_]:= CA deltaA[a1,a2]; 

dA /: dA[a_, a_, b___] :=
    AdjointReduce[StrA[{a, a, b}]];


==> anc/CIFAR/lib/dF.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)

SetAttributes[dF, Orderless];

(*Two fully contracted fundamental symmetric tensors*)

dF /: (dF[a__ /; CountDistinct[List[a]] == Length[List[a]]]) ^ 2 :=
    ToExpression[StringJoin["C", ToString[Length[List[a]]], "FF"]];

dF /: dF[a__ /; CountDistinct[List[a]] == Length[List[a]]] dA[a__] :=
    ToExpression[StringJoin["C", ToString[Length[List[a]]], "AF"]];

dF /: dF[a1_, a2_] :=
    TF deltaA[a1, a2];

dF /: dF[a_, a_, b___] :=
    CIFARReduce[StrF[{a, a, b}], "CheckContractions" -> False];


==> anc/CIFAR/lib/deltaA.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
SetAttributes[deltaA, Orderless];

deltaA /: deltaA[a_, b_] deltaA[a_, c_] :=
    deltaA[b, c];

deltaA /: (deltaA[a_, b_]) ^ 2 :=
    DA;

deltaA /: deltaA[a_, a_] :=
    DA;

deltaA /: deltaA[a_, b_] TT[{x___, a_, y___}, i_, j_] :=
    TT[{x, b, y}, i, j];

deltaA /: deltaA[a_, b_] ff[a_, d_, e_] :=
    ff[b, d, e];

deltaA /: deltaA[a_, b_] ff[d_, a_, e_] :=
    ff[d, b, e];

deltaA /: deltaA[a_, b_] ff[d_, e_, a_] :=
    ff[d, e, b];

deltaA /: deltaA[a_, b_] dF[x___, a_, y___] :=
    dF[x, b, y];

deltaA /: deltaA[a_, b_] dA[x___, a_, y___] :=
    dA[x, b, y];

deltaA /: deltaA[a_, b_] FF[{x___, a_, y___}] :=
    FF[{x, b, y}];


==> anc/CIFAR/lib/deltaF.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
SetAttributes[deltaF, Orderless];

deltaF /: deltaF[i_, j_] deltaF[i_, k_] :=
    deltaF[j, k];

deltaF /: (deltaF[i_, j_]) ^ 2 :=
    DF;

deltaF /: deltaF[i_, i_] :=
    DF;

deltaF /: deltaF[i_, j_] TT[a_, j_, k_] :=
    TT[a, i, k];

deltaF /: deltaF[i_, j_] TT[a_, k_, j_] :=
    TT[a, k, i];


==> anc/CIFAR/lib/ff.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
(*antisymmetry of f's forces intracontractions to zero*)
ff[a_, a_, b_] :=
    0;

ff[a_, b_, a_] :=
    0;

ff[b_, a_, a_] :=
    0;
(*quadratic casimirs*)

ff /: ff[a_, c_, d_] ff[b_, c_, d_] :=
    CA deltaA[a, b];

ff /: ff[a_, c_, d_] ff[b_, d_, c_] :=
    -CA deltaA[a, b];

ff /: ff[a_, c_, d_] ff[c_, b_, d_] :=
    -CA deltaA[a, b];

ff /: ff[a_, c_, d_] ff[c_, d_, b_] :=
    CA deltaA[a, b];

ff /: ff[a_, c_, d_] ff[d_, b_, c_] :=
    CA deltaA[a, b];

ff /: ff[a_, c_, d_] ff[d_, c_, b_] :=
    -CA deltaA[a, b];

ff /: ff[a_, d_, c_] ff[b_, c_, d_] :=
    -CA deltaA[a, b];

ff /: ff[a_, d_, c_] ff[b_, d_, c_] :=
    CA deltaA[a, b];

ff /: ff[a_, d_, c_] ff[c_, b_, d_] :=
    CA deltaA[a, b];

ff /: ff[a_, d_, c_] ff[c_, d_, b_] :=
    -CA deltaA[a, b];

ff /: ff[a_, d_, c_] ff[d_, b_, c_] :=
    -CA deltaA[a, b];

ff /: ff[a_, d_, c_] ff[d_, c_, b_] :=
    CA deltaA[a, b];

ff /: ff[b_, c_, d_] ff[c_, a_, d_] :=
    -CA deltaA[a, b];

ff /: ff[b_, d_, c_] ff[c_, a_, d_] :=
    CA deltaA[a, b];

ff /: ff[c_, a_, d_] ff[c_, b_, d_] :=
    CA deltaA[a, b];

ff /: ff[c_, a_, d_] ff[c_, d_, b_] :=
    -CA deltaA[a, b];

ff /: ff[c_, a_, d_] ff[d_, b_, c_] :=
    -CA deltaA[a, b];

ff /: ff[c_, a_, d_] ff[d_, c_, b_] :=
    CA deltaA[a, b];

ff /: ff[b_, c_, d_] ff[c_, d_, a_] :=
    CA deltaA[a, b];

ff /: ff[b_, d_, c_] ff[c_, d_, a_] :=
    -CA deltaA[a, b];

ff /: ff[c_, b_, d_] ff[c_, d_, a_] :=
    -CA deltaA[a, b];

ff /: ff[c_, d_, a_] ff[c_, d_, b_] :=
    CA deltaA[a, b];

ff /: ff[c_, d_, a_] ff[d_, b_, c_] :=
    CA deltaA[a, b];

ff /: ff[c_, d_, a_] ff[d_, c_, b_] :=
    -CA deltaA[a, b];

ff /: ff[b_, c_, d_] ff[d_, a_, c_] :=
    CA deltaA[a, b];

ff /: ff[b_, d_, c_] ff[d_, a_, c_] :=
    -CA deltaA[a, b];

ff /: ff[c_, b_, d_] ff[d_, a_, c_] :=
    -CA deltaA[a, b];

ff /: ff[c_, d_, b_] ff[d_, a_, c_] :=
    CA deltaA[a, b];

ff /: ff[d_, a_, c_] ff[d_, b_, c_] :=
    CA deltaA[a, b];

ff /: ff[d_, a_, c_] ff[d_, c_, b_] :=
    -CA deltaA[a, b];

ff /: ff[b_, c_, d_] ff[d_, c_, a_] :=
    -CA deltaA[a, b];

ff /: ff[b_, d_, c_] ff[d_, c_, a_] :=
    CA deltaA[a, b];

ff /: ff[c_, b_, d_] ff[d_, c_, a_] :=
    CA deltaA[a, b];

ff /: ff[c_, d_, b_] ff[d_, c_, a_] :=
    -CA deltaA[a, b];

ff /: ff[d_, b_, c_] ff[d_, c_, a_] :=
    -CA deltaA[a, b];

ff /: ff[d_, c_, a_] ff[d_, c_, b_] :=
    CA deltaA[a, b];

ff /: ff[a_, b_, c_] ^ 2 :=
    CA DA;


(*Double contractions between symmetric and antisymmetrics tensors must equal zero *)

ff /: ff[x_, y_, z_] dF[a___, x_, y_] :=
    0;

ff /: ff[x_, y_, z_] dF[a___, x_, z_] :=
    0;

ff /: ff[x_, y_, z_] dF[a___, y_, z_] :=
    0;

ff /: ff[x_, y_, z_] dA[a___, x_, y_] :=
    0;

ff /: ff[x_, y_, z_] dA[a___, x_, z_] :=
    0;

ff /: ff[x_, y_, z_] dA[a___, y_, z_] :=
    0;


(*Triangle identities*)

(*for fundamental d's*)

(*First class*)
ff /: dF[a_, b_, i_] ff[a_, j_, z_] ff[b_, k_, z_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, j_, z_] ff[b_, z_, k_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, j_, z_] ff[k_, b_, z_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, j_, z_] ff[k_, z_, b_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, j_, z_] ff[z_, b_, k_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, j_, z_] ff[z_, k_, b_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, z_, j_] ff[b_, k_, z_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, z_, j_] ff[b_, z_, k_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, z_, j_] ff[k_, b_, z_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, z_, j_] ff[k_, z_, b_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, z_, j_] ff[z_, b_, k_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[a_, z_, j_] ff[z_, k_, b_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[b_, k_, z_] ff[j_, a_, z_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[b_, z_, k_] ff[j_, a_, z_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[j_, a_, z_] ff[k_, b_, z_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[j_, a_, z_] ff[k_, z_, b_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[j_, a_, z_] ff[z_, b_, k_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[j_, a_, z_] ff[z_, k_, b_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[b_, k_, z_] ff[j_, z_, a_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[b_, z_, k_] ff[j_, z_, a_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[j_, z_, a_] ff[k_, b_, z_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[j_, z_, a_] ff[k_, z_, b_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[j_, z_, a_] ff[z_, b_, k_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[j_, z_, a_] ff[z_, k_, b_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[b_, k_, z_] ff[z_, a_, j_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[b_, z_, k_] ff[z_, a_, j_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[k_, b_, z_] ff[z_, a_, j_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[k_, z_, b_] ff[z_, a_, j_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[z_, a_, j_] ff[z_, b_, k_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[z_, a_, j_] ff[z_, k_, b_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[b_, k_, z_] ff[z_, j_, a_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[b_, z_, k_] ff[z_, j_, a_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[k_, b_, z_] ff[z_, j_, a_] :=
    1/2 CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[k_, z_, b_] ff[z_, j_, a_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[z_, b_, k_] ff[z_, j_, a_] :=
    -(1/2) CA dF[i, j, k];

ff /: dF[a_, b_, i_] ff[z_, j_, a_] ff[z_, k_, b_] :=
    1/2 CA dF[i, j, k];


(*for adjoint d's*)

ff /: dA[a_, b_, i_] ff[a_, j_, z_] ff[b_, k_, z_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, j_, z_] ff[b_, z_, k_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, j_, z_] ff[k_, b_, z_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, j_, z_] ff[k_, z_, b_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, j_, z_] ff[z_, b_, k_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, j_, z_] ff[z_, k_, b_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, z_, j_] ff[b_, k_, z_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, z_, j_] ff[b_, z_, k_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, z_, j_] ff[k_, b_, z_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, z_, j_] ff[k_, z_, b_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, z_, j_] ff[z_, b_, k_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[a_, z_, j_] ff[z_, k_, b_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[b_, k_, z_] ff[j_, a_, z_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[b_, z_, k_] ff[j_, a_, z_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[j_, a_, z_] ff[k_, b_, z_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[j_, a_, z_] ff[k_, z_, b_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[j_, a_, z_] ff[z_, b_, k_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[j_, a_, z_] ff[z_, k_, b_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[b_, k_, z_] ff[j_, z_, a_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[b_, z_, k_] ff[j_, z_, a_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[j_, z_, a_] ff[k_, b_, z_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[j_, z_, a_] ff[k_, z_, b_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[j_, z_, a_] ff[z_, b_, k_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[j_, z_, a_] ff[z_, k_, b_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[b_, k_, z_] ff[z_, a_, j_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[b_, z_, k_] ff[z_, a_, j_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[k_, b_, z_] ff[z_, a_, j_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[k_, z_, b_] ff[z_, a_, j_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[z_, a_, j_] ff[z_, b_, k_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[z_, a_, j_] ff[z_, k_, b_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[b_, k_, z_] ff[z_, j_, a_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[b_, z_, k_] ff[z_, j_, a_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[k_, b_, z_] ff[z_, j_, a_] :=
    1/2 CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[k_, z_, b_] ff[z_, j_, a_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[z_, b_, k_] ff[z_, j_, a_] :=
    -(1/2) CA dA[i, j, k];

ff /: dA[a_, b_, i_] ff[z_, j_, a_] ff[z_, k_, b_] :=
    1/2 CA dA[i, j, k];


(*Triangle identities*)
(*Second class*)

(*for fundamental d's*)
ff /: dF[i1_,j__,k1_]dF[i2_,j__,k2_]ff[k1_,k2_,i3_]:=1/DA ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "FF"]]/(Length[List[j]]+1) ff[i1,i2,i3];
ff /: dF[i1_,j__,k1_]dF[i2_,j__,k2_]ff[k1_,i3_,k2_]:=-(1/DA) ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "FF"]]/(Length[List[j]]+1) ff[i1,i2,i3];
ff /: dF[i1_,j__,k1_]dF[i2_,j__,k2_]ff[i3_,k1_,k2_]:=1/DA ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "FF"]]/(Length[List[j]]+1) ff[i1,i2,i3];


(*Triangle identities*)
(*Second class*)

(*for adjoint d's*)
ff /: dA[i1_,j__,k1_]dA[i2_,j__,k2_]ff[k1_,k2_,i3_]:=1/DA ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "AA"]]/(Length[List[j]]+1) ff[i1,i2,i3];
ff /: dA[i1_,j__,k1_]dA[i2_,j__,k2_]ff[k1_,i3_,k2_]:=-(1/DA) ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "AA"]]/(Length[List[j]]+1) ff[i1,i2,i3];
ff /: dA[i1_,j__,k1_]dA[i2_,j__,k2_]ff[i3_,k1_,k2_]:=1/DA ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "AA"]]/(Length[List[j]]+1) ff[i1,i2,i3];


(*Triangle identities*)
(*Second class*)

(*for adjoint x fundamental d's*)
ff /: dA[i1_,j__,k1_]dF[i2_,j__,k2_]ff[k1_,k2_,i3_]:=1/DA ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "AF"]]/(Length[List[j]]+1) ff[i1,i2,i3];
ff /: dA[i1_,j__,k1_]dF[i2_,j__,k2_]ff[k1_,i3_,k2_]:=-(1/DA) ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "AF"]]/(Length[List[j]]+1) ff[i1,i2,i3];
ff /: dA[i1_,j__,k1_]dF[i2_,j__,k2_]ff[i3_,k1_,k2_]:=1/DA ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "AF"]]/(Length[List[j]]+1) ff[i1,i2,i3];

ff /: dF[i1_,j__,k1_]dA[i2_,j__,k2_]ff[k1_,k2_,i3_]:=1/DA ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "AF"]]/(Length[List[j]]+1) ff[i1,i2,i3];
ff /: dF[i1_,j__,k1_]dA[i2_,j__,k2_]ff[k1_,i3_,k2_]:=-(1/DA) ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "AF"]]/(Length[List[j]]+1) ff[i1,i2,i3];
ff /: dF[i1_,j__,k1_]dA[i2_,j__,k2_]ff[i3_,k1_,k2_]:=1/DA ToExpression[StringJoin["C", ToString[Length[List[j]]+2], "AF"]]/(Length[List[j]]+1) ff[i1,i2,i3];


(*Triangle identities*)
(*Third class*)

(*For fundamental d's*)
ff /: dF[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[k1_,k2_,i2_]:=-(1/(Length[List[j]]+1))dF[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[i2_,k1_,k2_]:=-(1/(Length[List[j]]+1))dF[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[k2_,i2_,k1_]:=-(1/(Length[List[j]]+1))dF[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[k2_,k1_,i2_]:=1/(Length[List[j]]+1) dF[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[i2_,k2_,k1_]:=1/(Length[List[j]]+1) dF[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[k1_,i2_,k2_]:=1/(Length[List[j]]+1) dF[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];


(*Triangle identities*)
(*Third class*)

(*For adjoint d's*)
ff /: dA[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[k1_,k2_,i2_]:=-(1/(Length[List[j]]+1))dA[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[i2_,k1_,k2_]:=-(1/(Length[List[j]]+1))dA[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[k2_,i2_,k1_]:=-(1/(Length[List[j]]+1))dA[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[k2_,k1_,i2_]:=1/(Length[List[j]]+1) dA[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[i2_,k2_,k1_]:=1/(Length[List[j]]+1) dA[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[k1_,i2_,k2_]:=1/(Length[List[j]]+1) dA[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];


(*Triangle identities*)
(*Third class*)

(*For fundamental x adjoint d's*)
ff /: dF[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[k1_,k2_,i2_]:=-(1/(Length[List[j]]+1))dF[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[i2_,k1_,k2_]:=-(1/(Length[List[j]]+1))dF[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[k2_,i2_,k1_]:=-(1/(Length[List[j]]+1))dF[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[k2_,k1_,i2_]:=1/(Length[List[j]]+1) dF[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[i2_,k2_,k1_]:=1/(Length[List[j]]+1) dF[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dF[i1_,j__,k1_]dA[i3_,i4__,j__,k2_]ff[k1_,i2_,k2_]:=1/(Length[List[j]]+1) dF[j,GetAdjIndex[],GetAdjIndex[]]dA[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];

(*For adjoint x fundamental  d's*)
ff /: dA[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[k1_,k2_,i2_]:=-(1/(Length[List[j]]+1))dA[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[i2_,k1_,k2_]:=-(1/(Length[List[j]]+1))dA[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[k2_,i2_,k1_]:=-(1/(Length[List[j]]+1))dA[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[k2_,k1_,i2_]:=1/(Length[List[j]]+1) dA[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[i2_,k2_,k1_]:=1/(Length[List[j]]+1) dA[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];
ff /: dA[i1_,j__,k1_]dF[i3_,i4__,j__,k2_]ff[k1_,i2_,k2_]:=1/(Length[List[j]]+1) dA[j,GetAdjIndex[],GetAdjIndex[]]dF[i3,i4,j,GetAdjIndex[-2]]ff[GetAdjIndex[-1],i1,i2];


==> anc/XS_DY_gg_RV2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*C3FF*csum^2)/(2*CF^2*DF) - (5*C3FF*csum^2*Pi^2)/(12*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2)/(6*CF^2*DF*(-2 + zb)^2) - 
 (5*C3FF*csum^2*Pi^2)/(4*CF^2*DF*(-2 + zb)) + 
 (39*C3FF*csum^2*zb)/(10*CF^2*DF) + (71*C3FF*csum^2*Pi^2*zb)/(72*CF^2*DF) + 
 (11*C3FF*csum^2*Pi^2*zb^2)/(18*CF^2*DF) + (C3FF*csum^2*Pi^2*zb^3)/
  (18*CF^2*DF) + (113*C3FF*csum^2*Pi^4*zb^3)/(2160*CF^2*DF) - 
 (113*C3FF*csum^2*Pi^4*zb^4)/(4320*CF^2*DF) + (113*C3FF*csum^2*Pi^4*zb^5)/
  (10800*CF^2*DF) - (2*C3FF*csum^2*G[0, zb])/(CF^2*DF) - 
 (C3FF*csum^2*G[0, zb])/(CF^2*DF*(-2 + zb)) - (56*C3FF*csum^2*zb*G[0, zb])/
  (15*CF^2*DF) + (11*C3FF*csum^2*Pi^2*zb*G[0, zb])/(18*CF^2*DF) - 
 (C3FF*csum^2*zb^2*G[0, zb])/(10*CF^2*DF) - 
 (2*C3FF*csum^2*Pi^2*zb^2*G[0, zb])/(3*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^3*G[0, zb])/(9*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[0, zb])/(18*CF^2*DF) - 
 (11*C3FF*csum^2*G[1, zb])/(6*CF^2*DF) + (77*C3FF*csum^2*Pi^2*G[1, zb])/
  (36*CF^2*DF) + (5*C3FF*csum^2*Pi^2*G[1, zb])/(6*CF^2*DF*(-2 + zb)^3) + 
 (5*C3FF*csum^2*Pi^2*G[1, zb])/(3*CF^2*DF*(-2 + zb)^2) + 
 (C3FF*csum^2*G[1, zb])/(CF^2*DF*(-2 + zb)) + (5*C3FF*csum^2*Pi^2*G[1, zb])/
  (3*CF^2*DF*(-2 + zb)) + (3*C3FF*csum^2*G[1, zb])/(2*CF^2*DF*zb) + 
 (37*C3FF*csum^2*zb*G[1, zb])/(30*CF^2*DF) - 
 (35*C3FF*csum^2*Pi^2*zb*G[1, zb])/(18*CF^2*DF) + 
 (C3FF*csum^2*zb^2*G[1, zb])/(10*CF^2*DF) + 
 (23*C3FF*csum^2*Pi^2*zb^2*G[1, zb])/(36*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^3*G[1, zb])/(18*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^4*G[1, zb])/(18*CF^2*DF) - 
 (C3FF*csum^2*G[0, 0, zb])/(CF^2*DF) - (2*C3FF*csum^2*G[0, 0, zb])/
  (CF^2*DF*(-2 + zb)^2) - (3*C3FF*csum^2*G[0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
 (14*C3FF*csum^2*zb*G[0, 0, zb])/(15*CF^2*DF) + 
 (11*C3FF*csum^2*zb^2*G[0, 0, zb])/(3*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[0, 0, zb])/(15*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^3*G[0, 0, zb])/(18*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^4*G[0, 0, zb])/(36*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[0, 0, zb])/(18*CF^2*DF) + 
 (4*C3FF*csum^2*G[0, 1, zb])/(CF^2*DF) - (C3FF*csum^2*Pi^2*G[0, 1, zb])/
  (2*CF^2*DF) + (2*C3FF*csum^2*G[0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (3*C3FF*csum^2*G[0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
 (3*C3FF*csum^2*G[0, 1, zb])/(2*CF^2*DF*zb) + (13*C3FF*csum^2*zb*G[0, 1, zb])/
  (5*CF^2*DF) + (C3FF*csum^2*Pi^2*zb*G[0, 1, zb])/(2*CF^2*DF) - 
 (11*C3FF*csum^2*zb^2*G[0, 1, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*Pi^2*zb^2*G[0, 1, zb])/(3*CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[0, 1, zb])/(15*CF^2*DF) + 
 (3*C3FF*csum^2*G[1, 0, zb])/(2*CF^2*DF) + (11*C3FF*csum^2*Pi^2*G[1, 0, zb])/
  (18*CF^2*DF) + (3*C3FF*csum^2*G[1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (9*C3FF*csum^2*G[1, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
 (3*C3FF*csum^2*G[1, 0, zb])/(CF^2*DF*zb) + (209*C3FF*csum^2*zb*G[1, 0, zb])/
  (30*CF^2*DF) - (35*C3FF*csum^2*Pi^2*zb*G[1, 0, zb])/(36*CF^2*DF) - 
 (37*C3FF*csum^2*zb^2*G[1, 0, zb])/(10*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^2*G[1, 0, zb])/(9*CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[1, 0, zb])/(15*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^3*G[1, 0, zb])/(18*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^4*G[1, 0, zb])/(36*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 0, zb])/(18*CF^2*DF) - 
 (C3FF*csum^2*G[1, 1, zb])/(CF^2*DF) + (C3FF*csum^2*Pi^2*G[1, 1, zb])/
  (9*CF^2*DF) - (3*C3FF*csum^2*G[1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (9*C3FF*csum^2*G[1, 1, zb])/(2*CF^2*DF*(-2 + zb)) + 
 (19*C3FF*csum^2*G[1, 1, zb])/(6*CF^2*DF*zb) - 
 (2*C3FF*csum^2*Pi^2*G[1, 1, zb])/(3*CF^2*DF*zb) - 
 (229*C3FF*csum^2*zb*G[1, 1, zb])/(30*CF^2*DF) - 
 (17*C3FF*csum^2*Pi^2*zb*G[1, 1, zb])/(36*CF^2*DF) + 
 (37*C3FF*csum^2*zb^2*G[1, 1, zb])/(10*CF^2*DF) + 
 (11*C3FF*csum^2*Pi^2*zb^2*G[1, 1, zb])/(9*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[1, 1, zb])/(15*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^3*G[1, 1, zb])/(18*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^4*G[1, 1, zb])/(36*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 1, zb])/(18*CF^2*DF) - 
 (11*C3FF*csum^2*Pi^2*G[2, 1, zb])/(9*CF^2*DF) + 
 (35*C3FF*csum^2*Pi^2*zb*G[2, 1, zb])/(18*CF^2*DF) - 
 (10*C3FF*csum^2*Pi^2*zb^2*G[2, 1, zb])/(9*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^3*G[2, 1, zb])/(18*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^4*G[2, 1, zb])/(36*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[2, 1, zb])/(18*CF^2*DF) + 
 (22*C3FF*csum^2*zb*G[0, 0, 0, zb])/(5*CF^2*DF) - 
 (24*C3FF*csum^2*zb^2*G[0, 0, 0, zb])/(5*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[0, 0, 0, zb])/(5*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[0, 0, 0, zb])/(5*CF^2*DF) - 
 (22*C3FF*csum^2*zb*G[0, 0, 1, zb])/(5*CF^2*DF) + 
 (24*C3FF*csum^2*zb^2*G[0, 0, 1, zb])/(5*CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[0, 0, 1, zb])/(5*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[0, 0, 1, zb])/(5*CF^2*DF) - 
 (2*C3FF*csum^2*G[0, 1, 0, zb])/(3*CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 1, 0, zb])/(CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[0, 1, 0, zb])/(CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[0, 1, 0, zb])/(3*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 1, 0, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*G[0, 1, 1, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*G[0, 1, 1, zb])/(CF^2*DF) + 
 (3*C3FF*csum^2*zb*G[0, 1, 1, zb])/(CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb*G[0, 1, 1, zb])/(CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[0, 1, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[0, 1, 1, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 1, 1, zb])/(3*CF^2*DF) + 
 (24*C3FF*csum^2*G[1, 0, 0, zb])/(5*CF^2*DF) + 
 (2*C3FF*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
 (4*C3FF*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (4*C3FF*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
 (109*C3FF*csum^2*zb*G[1, 0, 0, zb])/(15*CF^2*DF) + 
 (71*C3FF*csum^2*zb^2*G[1, 0, 0, zb])/(15*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[1, 0, 0, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[1, 0, 0, zb])/(5*CF^2*DF) - 
 (112*C3FF*csum^2*G[1, 0, 1, zb])/(15*CF^2*DF) - 
 (2*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (4*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (4*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
 (3*C3FF*csum^2*G[1, 0, 1, zb])/(2*CF^2*DF*zb^2) + 
 (4*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*zb) + 
 (223*C3FF*csum^2*zb*G[1, 0, 1, zb])/(30*CF^2*DF) - 
 (71*C3FF*csum^2*zb^2*G[1, 0, 1, zb])/(15*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[1, 0, 1, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[1, 0, 1, zb])/(5*CF^2*DF) - 
 (117*C3FF*csum^2*G[1, 1, 0, zb])/(10*CF^2*DF) - 
 (3*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (6*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (6*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)) - 
 (3*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*zb^2) + 
 (8*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*zb) + 
 (112*C3FF*csum^2*zb*G[1, 1, 0, zb])/(15*CF^2*DF) - 
 (39*C3FF*csum^2*zb^2*G[1, 1, 0, zb])/(10*CF^2*DF) + 
 (7*C3FF*csum^2*zb^3*G[1, 1, 0, zb])/(15*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 1, 0, zb])/(3*CF^2*DF) + 
 (431*C3FF*csum^2*G[1, 1, 1, zb])/(30*CF^2*DF) + 
 (3*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
 (6*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (6*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)) + 
 (9*C3FF*csum^2*G[1, 1, 1, zb])/(2*CF^2*DF*zb^2) - 
 (12*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*zb) - 
 (229*C3FF*csum^2*zb*G[1, 1, 1, zb])/(30*CF^2*DF) + 
 (39*C3FF*csum^2*zb^2*G[1, 1, 1, zb])/(10*CF^2*DF) - 
 (7*C3FF*csum^2*zb^3*G[1, 1, 1, zb])/(15*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 1, 1, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[0, 0, 0, 0, zb])/(CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 0, 0, 0, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[0, 0, 0, 0, zb])/(5*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[0, 0, 0, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 0, 0, 1, zb])/(CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[0, 0, 0, 1, zb])/(5*CF^2*DF) - 
 (C3FF*csum^2*G[0, 0, 1, 0, zb])/(2*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 0, 1, 0, zb])/(2*CF^2*DF) - 
 (2*C3FF*csum^2*zb^2*G[0, 0, 1, 0, zb])/(3*CF^2*DF) - 
 (5*C3FF*csum^2*zb^3*G[0, 0, 1, 0, zb])/(3*CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[0, 0, 1, 0, zb])/(6*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[0, 0, 1, 0, zb])/(3*CF^2*DF) + 
 (C3FF*csum^2*G[0, 0, 1, 1, zb])/(2*CF^2*DF) - 
 (C3FF*csum^2*zb*G[0, 0, 1, 1, zb])/(2*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[0, 0, 1, 1, zb])/(3*CF^2*DF) + 
 (5*C3FF*csum^2*zb^3*G[0, 0, 1, 1, zb])/(3*CF^2*DF) - 
 (5*C3FF*csum^2*zb^4*G[0, 0, 1, 1, zb])/(6*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[0, 0, 1, 1, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*G[0, 1, 0, 0, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 1, 0, 0, zb])/(CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[0, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[0, 1, 0, 0, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[0, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (4*C3FF*csum^2*zb^5*G[0, 1, 0, 0, zb])/(15*CF^2*DF) + 
 (2*C3FF*csum^2*G[0, 1, 0, 1, zb])/(CF^2*DF) - 
 (2*C3FF*csum^2*zb*G[0, 1, 0, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[0, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[0, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[0, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[0, 1, 0, 1, zb])/(15*CF^2*DF) + 
 (3*C3FF*csum^2*G[0, 1, 1, 0, zb])/(CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 1, 1, 0, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[0, 1, 1, 0, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 1, 1, 0, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[0, 1, 1, 0, zb])/(15*CF^2*DF) - 
 (4*C3FF*csum^2*G[0, 1, 1, 1, zb])/(CF^2*DF) + 
 (4*C3FF*csum^2*zb*G[0, 1, 1, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[0, 1, 1, 1, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[0, 1, 1, 1, zb])/(3*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 1, 1, 1, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[0, 1, 1, 1, zb])/(15*CF^2*DF) + 
 (22*C3FF*csum^2*G[1, 0, 0, 0, zb])/(5*CF^2*DF) - 
 (7*C3FF*csum^2*zb*G[1, 0, 0, 0, zb])/(CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[1, 0, 0, 0, zb])/(CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[1, 0, 0, 0, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 0, 0, 0, zb])/(CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 0, 0, 0, zb])/(5*CF^2*DF) - 
 (22*C3FF*csum^2*G[1, 0, 0, 1, zb])/(5*CF^2*DF) + 
 (7*C3FF*csum^2*zb*G[1, 0, 0, 1, zb])/(CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[1, 0, 0, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[1, 0, 0, 1, zb])/(CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 0, 0, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[1, 0, 0, 1, zb])/(5*CF^2*DF) - 
 (8*C3FF*csum^2*G[1, 0, 1, 0, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*G[1, 0, 1, 0, zb])/(3*CF^2*DF*zb) + 
 (29*C3FF*csum^2*zb*G[1, 0, 1, 0, zb])/(6*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[1, 0, 1, 0, zb])/(3*CF^2*DF) + 
 (5*C3FF*csum^2*zb^3*G[1, 0, 1, 0, zb])/(3*CF^2*DF) - 
 (5*C3FF*csum^2*zb^4*G[1, 0, 1, 0, zb])/(6*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[1, 0, 1, 0, zb])/(3*CF^2*DF) + 
 (8*C3FF*csum^2*G[1, 0, 1, 1, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*G[1, 0, 1, 1, zb])/(3*CF^2*DF*zb) - 
 (29*C3FF*csum^2*zb*G[1, 0, 1, 1, zb])/(6*CF^2*DF) + 
 (8*C3FF*csum^2*zb^2*G[1, 0, 1, 1, zb])/(3*CF^2*DF) - 
 (5*C3FF*csum^2*zb^3*G[1, 0, 1, 1, zb])/(3*CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[1, 0, 1, 1, zb])/(6*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 0, 1, 1, zb])/(3*CF^2*DF) - 
 (37*C3FF*csum^2*G[1, 1, 0, 0, zb])/(15*CF^2*DF) - 
 (4*C3FF*csum^2*G[1, 1, 0, 0, zb])/(3*CF^2*DF*zb) + 
 (10*C3FF*csum^2*zb*G[1, 1, 0, 0, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[1, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 1, 0, 0, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[1, 1, 0, 0, zb])/(15*CF^2*DF) + 
 (59*C3FF*csum^2*G[1, 1, 0, 1, zb])/(30*CF^2*DF) + 
 (2*C3FF*csum^2*G[1, 1, 0, 1, zb])/(3*CF^2*DF*zb) - 
 (17*C3FF*csum^2*zb*G[1, 1, 0, 1, zb])/(6*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[1, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[1, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 1, 0, 1, zb])/(15*CF^2*DF) - 
 (11*C3FF*csum^2*G[1, 1, 1, 0, zb])/(15*CF^2*DF) + 
 (7*C3FF*csum^2*zb*G[1, 1, 1, 0, zb])/(6*CF^2*DF) - 
 (2*C3FF*csum^2*zb^2*G[1, 1, 1, 0, zb])/(3*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[1, 1, 1, 0, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 1, 1, 0, zb])/(6*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[1, 1, 1, 0, zb])/(15*CF^2*DF) + 
 (37*C3FF*csum^2*G[1, 1, 1, 1, zb])/(30*CF^2*DF) + 
 (2*C3FF*csum^2*G[1, 1, 1, 1, zb])/(3*CF^2*DF*zb) - 
 (5*C3FF*csum^2*zb*G[1, 1, 1, 1, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[1, 1, 1, 1, zb])/(3*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 1, 1, 1, zb])/(6*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 1, 1, 1, zb])/(15*CF^2*DF) - 
 (44*C3FF*csum^2*G[2, 1, 0, 0, zb])/(15*CF^2*DF) + 
 (14*C3FF*csum^2*zb*G[2, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[2, 1, 0, 0, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[2, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 1, 0, 0, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[2, 1, 0, 0, zb])/(15*CF^2*DF) + 
 (44*C3FF*csum^2*G[2, 1, 0, 1, zb])/(15*CF^2*DF) - 
 (14*C3FF*csum^2*zb*G[2, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (8*C3FF*csum^2*zb^2*G[2, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[2, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[2, 1, 0, 1, zb])/(15*CF^2*DF) + 
 (22*C3FF*csum^2*G[2, 1, 1, 0, zb])/(5*CF^2*DF) - 
 (7*C3FF*csum^2*zb*G[2, 1, 1, 0, zb])/(CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[2, 1, 1, 0, zb])/(CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[2, 1, 1, 0, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 1, 1, 0, zb])/(2*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[2, 1, 1, 0, zb])/(5*CF^2*DF) - 
 (22*C3FF*csum^2*G[2, 1, 1, 1, zb])/(5*CF^2*DF) + 
 (7*C3FF*csum^2*zb*G[2, 1, 1, 1, zb])/(CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[2, 1, 1, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[2, 1, 1, 1, zb])/(CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 1, 1, 1, zb])/(2*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[2, 1, 1, 1, zb])/(5*CF^2*DF) + 
 (C3FF*csum^2*G[0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*G[0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
 (3*C3FF*csum^2*G[0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
 (2*C3FF*csum^2*G[0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
 (2*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
 (C3FF*csum^2*G[0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*G[0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
 (22*C3FF*csum^2*zb*Zeta[3])/(15*CF^2*DF) - (8*C3FF*csum^2*zb^2*Zeta[3])/
  (5*CF^2*DF) + (4*C3FF*csum^2*zb^3*Zeta[3])/(15*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*Zeta[3])/(15*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[0, zb]*Zeta[3])/(3*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, zb]*Zeta[3])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[0, zb]*Zeta[3])/(15*CF^2*DF) + 
 (22*C3FF*csum^2*G[1, zb]*Zeta[3])/(15*CF^2*DF) - 
 (7*C3FF*csum^2*zb*G[1, zb]*Zeta[3])/(3*CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[1, zb]*Zeta[3])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[1, zb]*Zeta[3])/(3*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, zb]*Zeta[3])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, zb]*Zeta[3])/(15*CF^2*DF) + 
 ep*((33*C3FF*csum^2)/(2*CF^2*DF) - (61*C3FF*csum^2*Pi^2)/(12*CF^2*DF) - 
   (20*C3FF*csum^2*Pi^2)/(3*CF^2*DF*(-2 + zb)^2) - 
   (23*C3FF*csum^2*Pi^2)/(2*CF^2*DF*(-2 + zb)) + 
   (15979*C3FF*csum^2*zb)/(300*CF^2*DF) + (4679*C3FF*csum^2*Pi^2*zb)/
    (360*CF^2*DF) + (781*C3FF*csum^2*Pi^4*zb)/(1350*CF^2*DF) - 
   (349*C3FF*csum^2*Pi^2*zb^2)/(360*CF^2*DF) - (142*C3FF*csum^2*Pi^4*zb^2)/
    (225*CF^2*DF) + (52*C3FF*csum^2*Pi^2*zb^3)/(135*CF^2*DF) + 
   (707*C3FF*csum^2*Pi^4*zb^3)/(1350*CF^2*DF) - (3959*C3FF*csum^2*Pi^4*zb^4)/
    (14400*CF^2*DF) + (904*C3FF*csum^2*Pi^4*zb^5)/(10125*CF^2*DF) - 
   (41*C3FF*csum^2*G[0, zb])/(2*CF^2*DF) + (C3FF*csum^2*Pi^2*G[0, zb])/
    (CF^2*DF) + (2*C3FF*csum^2*Pi^2*G[0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (8*C3FF*csum^2*G[0, zb])/(CF^2*DF*(-2 + zb)) + 
   (3*C3FF*csum^2*Pi^2*G[0, zb])/(CF^2*DF*(-2 + zb)) - 
   (11828*C3FF*csum^2*zb*G[0, zb])/(225*CF^2*DF) - 
   (43*C3FF*csum^2*Pi^2*zb*G[0, zb])/(72*CF^2*DF) - 
   (113*C3FF*csum^2*zb^2*G[0, zb])/(150*CF^2*DF) - 
   (451*C3FF*csum^2*Pi^2*zb^2*G[0, zb])/(120*CF^2*DF) + 
   (791*C3FF*csum^2*Pi^2*zb^3*G[0, zb])/(1080*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^4*zb^3*G[0, zb])/(216*CF^2*DF) - 
   (49*C3FF*csum^2*Pi^2*zb^4*G[0, zb])/(135*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^4*zb^4*G[0, zb])/(432*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^4*zb^5*G[0, zb])/(1080*CF^2*DF) - 
   (155*C3FF*csum^2*G[1, zb])/(9*CF^2*DF) + (1681*C3FF*csum^2*Pi^2*G[1, zb])/
    (90*CF^2*DF) + (781*C3FF*csum^2*Pi^4*G[1, zb])/(1350*CF^2*DF) + 
   (20*C3FF*csum^2*Pi^2*G[1, zb])/(3*CF^2*DF*(-2 + zb)^3) + 
   (41*C3FF*csum^2*Pi^2*G[1, zb])/(3*CF^2*DF*(-2 + zb)^2) + 
   (8*C3FF*csum^2*G[1, zb])/(CF^2*DF*(-2 + zb)) + 
   (34*C3FF*csum^2*Pi^2*G[1, zb])/(3*CF^2*DF*(-2 + zb)) + 
   (33*C3FF*csum^2*G[1, zb])/(2*CF^2*DF*zb) - (2*C3FF*csum^2*Pi^2*G[1, zb])/
    (CF^2*DF*zb) + (5438*C3FF*csum^2*zb*G[1, zb])/(225*CF^2*DF) - 
   (415*C3FF*csum^2*Pi^2*zb*G[1, zb])/(36*CF^2*DF) - 
   (497*C3FF*csum^2*Pi^4*zb*G[1, zb])/(540*CF^2*DF) + 
   (113*C3FF*csum^2*zb^2*G[1, zb])/(150*CF^2*DF) + 
   (1153*C3FF*csum^2*Pi^2*zb^2*G[1, zb])/(270*CF^2*DF) + 
   (71*C3FF*csum^2*Pi^4*zb^2*G[1, zb])/(135*CF^2*DF) - 
   (59*C3FF*csum^2*Pi^2*zb^3*G[1, zb])/(120*CF^2*DF) - 
   (229*C3FF*csum^2*Pi^4*zb^3*G[1, zb])/(2160*CF^2*DF) + 
   (49*C3FF*csum^2*Pi^2*zb^4*G[1, zb])/(135*CF^2*DF) + 
   (229*C3FF*csum^2*Pi^4*zb^4*G[1, zb])/(4320*CF^2*DF) - 
   (229*C3FF*csum^2*Pi^4*zb^5*G[1, zb])/(10800*CF^2*DF) + 
   (C3FF*csum^2*G[0, 0, zb])/(CF^2*DF) - (16*C3FF*csum^2*G[0, 0, zb])/
    (CF^2*DF*(-2 + zb)^2) - (21*C3FF*csum^2*G[0, 0, zb])/
    (CF^2*DF*(-2 + zb)) + (7891*C3FF*csum^2*zb*G[0, 0, zb])/(450*CF^2*DF) - 
   (77*C3FF*csum^2*Pi^2*zb*G[0, 0, zb])/(30*CF^2*DF) + 
   (427*C3FF*csum^2*zb^2*G[0, 0, zb])/(18*CF^2*DF) + 
   (14*C3FF*csum^2*Pi^2*zb^2*G[0, 0, zb])/(5*CF^2*DF) + 
   (422*C3FF*csum^2*zb^3*G[0, 0, zb])/(225*CF^2*DF) + 
   (79*C3FF*csum^2*Pi^2*zb^3*G[0, 0, zb])/(45*CF^2*DF) - 
   (341*C3FF*csum^2*Pi^2*zb^4*G[0, 0, zb])/(360*CF^2*DF) + 
   (64*C3FF*csum^2*Pi^2*zb^5*G[0, 0, zb])/(135*CF^2*DF) + 
   (65*C3FF*csum^2*G[0, 1, zb])/(2*CF^2*DF) - 
   (41*C3FF*csum^2*Pi^2*G[0, 1, zb])/(36*CF^2*DF) + 
   (16*C3FF*csum^2*G[0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (22*C3FF*csum^2*G[0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (33*C3FF*csum^2*G[0, 1, zb])/(2*CF^2*DF*zb) + 
   (857*C3FF*csum^2*zb*G[0, 1, zb])/(225*CF^2*DF) + 
   (251*C3FF*csum^2*Pi^2*zb*G[0, 1, zb])/(180*CF^2*DF) - 
   (1063*C3FF*csum^2*zb^2*G[0, 1, zb])/(45*CF^2*DF) - 
   (407*C3FF*csum^2*Pi^2*zb^2*G[0, 1, zb])/(180*CF^2*DF) - 
   (422*C3FF*csum^2*zb^3*G[0, 1, zb])/(225*CF^2*DF) - 
   (2*C3FF*csum^2*Pi^2*zb^3*G[0, 1, zb])/(45*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^4*G[0, 1, zb])/(45*CF^2*DF) + 
   (1297*C3FF*csum^2*G[1, 0, zb])/(90*CF^2*DF) - 
   (533*C3FF*csum^2*Pi^2*G[1, 0, zb])/(120*CF^2*DF) - 
   (2*C3FF*csum^2*Pi^2*G[1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (24*C3FF*csum^2*G[1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (4*C3FF*csum^2*Pi^2*G[1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (71*C3FF*csum^2*G[1, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (4*C3FF*csum^2*Pi^2*G[1, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (51*C3FF*csum^2*G[1, 0, zb])/(2*CF^2*DF*zb) + 
   (15197*C3FF*csum^2*zb*G[1, 0, zb])/(450*CF^2*DF) + 
   (653*C3FF*csum^2*Pi^2*zb*G[1, 0, zb])/(180*CF^2*DF) - 
   (3571*C3FF*csum^2*zb^2*G[1, 0, zb])/(150*CF^2*DF) + 
   (137*C3FF*csum^2*Pi^2*zb^2*G[1, 0, zb])/(270*CF^2*DF) - 
   (422*C3FF*csum^2*zb^3*G[1, 0, zb])/(225*CF^2*DF) - 
   (22*C3FF*csum^2*Pi^2*zb^3*G[1, 0, zb])/(9*CF^2*DF) + 
   (49*C3FF*csum^2*Pi^2*zb^4*G[1, 0, zb])/(40*CF^2*DF) - 
   (64*C3FF*csum^2*Pi^2*zb^5*G[1, 0, zb])/(135*CF^2*DF) - 
   (1807*C3FF*csum^2*G[1, 1, zb])/(90*CF^2*DF) - 
   (509*C3FF*csum^2*Pi^2*G[1, 1, zb])/(360*CF^2*DF) + 
   (4*C3FF*csum^2*Pi^2*G[1, 1, zb])/(3*CF^2*DF*(-2 + zb)^3) - 
   (24*C3FF*csum^2*G[1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (8*C3FF*csum^2*Pi^2*G[1, 1, zb])/(3*CF^2*DF*(-2 + zb)^2) - 
   (73*C3FF*csum^2*G[1, 1, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (8*C3FF*csum^2*Pi^2*G[1, 1, zb])/(3*CF^2*DF*(-2 + zb)) - 
   (2*C3FF*csum^2*Pi^2*G[1, 1, zb])/(CF^2*DF*zb^2) + 
   (515*C3FF*csum^2*G[1, 1, zb])/(18*CF^2*DF*zb) + 
   (155*C3FF*csum^2*Pi^2*G[1, 1, zb])/(36*CF^2*DF*zb) - 
   (20977*C3FF*csum^2*zb*G[1, 1, zb])/(450*CF^2*DF) - 
   (8*C3FF*csum^2*Pi^2*zb*G[1, 1, zb])/(9*CF^2*DF) + 
   (1778*C3FF*csum^2*zb^2*G[1, 1, zb])/(75*CF^2*DF) + 
   (1507*C3FF*csum^2*Pi^2*zb^2*G[1, 1, zb])/(540*CF^2*DF) + 
   (422*C3FF*csum^2*zb^3*G[1, 1, zb])/(225*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^2*zb^3*G[1, 1, zb])/(5*CF^2*DF) + 
   (437*C3FF*csum^2*Pi^2*zb^4*G[1, 1, zb])/(360*CF^2*DF) - 
   (64*C3FF*csum^2*Pi^2*zb^5*G[1, 1, zb])/(135*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*G[2, 1, zb])/(60*CF^2*DF) + 
   (13*C3FF*csum^2*Pi^2*zb*G[2, 1, zb])/(24*CF^2*DF) - 
   (103*C3FF*csum^2*Pi^2*zb^2*G[2, 1, zb])/(27*CF^2*DF) + 
   (26*C3FF*csum^2*Pi^2*zb^3*G[2, 1, zb])/(9*CF^2*DF) - 
   (109*C3FF*csum^2*Pi^2*zb^4*G[2, 1, zb])/(72*CF^2*DF) + 
   (64*C3FF*csum^2*Pi^2*zb^5*G[2, 1, zb])/(135*CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 0, 0, zb])/(CF^2*DF) + (18*C3FF*csum^2*G[0, 0, 0, zb])/
    (CF^2*DF*(-2 + zb)^2) + (27*C3FF*csum^2*G[0, 0, 0, zb])/
    (CF^2*DF*(-2 + zb)) + (1849*C3FF*csum^2*zb*G[0, 0, 0, zb])/(50*CF^2*DF) - 
   (3003*C3FF*csum^2*zb^2*G[0, 0, 0, zb])/(50*CF^2*DF) + 
   (479*C3FF*csum^2*zb^3*G[0, 0, 0, zb])/(150*CF^2*DF) - 
   (17*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 0, zb])/(6*CF^2*DF) - 
   (196*C3FF*csum^2*zb^4*G[0, 0, 0, zb])/(75*CF^2*DF) + 
   (17*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 0, zb])/(12*CF^2*DF) - 
   (17*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 0, zb])/(30*CF^2*DF) - 
   (45*C3FF*csum^2*G[0, 0, 1, zb])/(2*CF^2*DF) + 
   (25*C3FF*csum^2*Pi^2*G[0, 0, 1, zb])/(12*CF^2*DF) - 
   (16*C3FF*csum^2*G[0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (24*C3FF*csum^2*G[0, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (15*C3FF*csum^2*G[0, 0, 1, zb])/(2*CF^2*DF*zb) - 
   (1122*C3FF*csum^2*zb*G[0, 0, 1, zb])/(25*CF^2*DF) - 
   (25*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, zb])/(12*CF^2*DF) + 
   (8659*C3FF*csum^2*zb^2*G[0, 0, 1, zb])/(150*CF^2*DF) + 
   (25*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 1, zb])/(9*CF^2*DF) - 
   (173*C3FF*csum^2*zb^3*G[0, 0, 1, zb])/(50*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^3*G[0, 0, 1, zb])/(9*CF^2*DF) + 
   (196*C3FF*csum^2*zb^4*G[0, 0, 1, zb])/(75*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^4*G[0, 0, 1, zb])/(18*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[0, 0, 1, zb])/(45*CF^2*DF) - 
   (229*C3FF*csum^2*G[0, 1, 0, zb])/(9*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*G[0, 1, 0, zb])/(4*CF^2*DF) - 
   (16*C3FF*csum^2*G[0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (24*C3FF*csum^2*G[0, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (15*C3FF*csum^2*G[0, 1, 0, zb])/(2*CF^2*DF*zb) - 
   (2939*C3FF*csum^2*zb*G[0, 1, 0, zb])/(90*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb*G[0, 1, 0, zb])/(4*CF^2*DF) + 
   (203*C3FF*csum^2*zb^2*G[0, 1, 0, zb])/(4*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 0, zb])/(3*CF^2*DF) - 
   (479*C3FF*csum^2*zb^3*G[0, 1, 0, zb])/(180*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 0, zb])/(9*CF^2*DF) + 
   (98*C3FF*csum^2*zb^4*G[0, 1, 0, zb])/(45*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 0, zb])/(18*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 0, zb])/(45*CF^2*DF) + 
   (521*C3FF*csum^2*G[0, 1, 1, zb])/(18*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*G[0, 1, 1, zb])/(12*CF^2*DF) + 
   (14*C3FF*csum^2*G[0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (21*C3FF*csum^2*G[0, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (65*C3FF*csum^2*G[0, 1, 1, zb])/(6*CF^2*DF*zb) + 
   (4*C3FF*csum^2*Pi^2*G[0, 1, 1, zb])/(3*CF^2*DF*zb) + 
   (332*C3FF*csum^2*zb*G[0, 1, 1, zb])/(9*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, zb])/(12*CF^2*DF) - 
   (581*C3FF*csum^2*zb^2*G[0, 1, 1, zb])/(12*CF^2*DF) - 
   (19*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 1, zb])/(9*CF^2*DF) + 
   (527*C3FF*csum^2*zb^3*G[0, 1, 1, zb])/(180*CF^2*DF) + 
   (35*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 1, zb])/(18*CF^2*DF) - 
   (98*C3FF*csum^2*zb^4*G[0, 1, 1, zb])/(45*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 1, zb])/(36*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 1, zb])/(18*CF^2*DF) + 
   (6991*C3FF*csum^2*G[1, 0, 0, zb])/(225*CF^2*DF) - 
   (77*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(30*CF^2*DF) + 
   (16*C3FF*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (13*C3FF*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (5*C3FF*csum^2*G[1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (15*C3FF*csum^2*G[1, 0, 0, zb])/(CF^2*DF*zb) - 
   (42869*C3FF*csum^2*zb*G[1, 0, 0, zb])/(450*CF^2*DF) + 
   (49*C3FF*csum^2*Pi^2*zb*G[1, 0, 0, zb])/(12*CF^2*DF) + 
   (26521*C3FF*csum^2*zb^2*G[1, 0, 0, zb])/(450*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 0, zb])/(3*CF^2*DF) - 
   (257*C3FF*csum^2*zb^3*G[1, 0, 0, zb])/(90*CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 0, zb])/(CF^2*DF) + 
   (196*C3FF*csum^2*zb^4*G[1, 0, 0, zb])/(75*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^4*G[1, 0, 0, zb])/(CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 0, zb])/(5*CF^2*DF) - 
   (17707*C3FF*csum^2*G[1, 0, 1, zb])/(450*CF^2*DF) - 
   (86*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(45*CF^2*DF) - 
   (16*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (16*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (2*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (9*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*zb^2) + 
   (11*C3FF*csum^2*G[1, 0, 1, zb])/(2*CF^2*DF*zb) + 
   (C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(9*CF^2*DF*zb) + 
   (21917*C3FF*csum^2*zb*G[1, 0, 1, zb])/(225*CF^2*DF) + 
   (37*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, zb])/(18*CF^2*DF) - 
   (12728*C3FF*csum^2*zb^2*G[1, 0, 1, zb])/(225*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 1, zb])/(3*CF^2*DF) + 
   (281*C3FF*csum^2*zb^3*G[1, 0, 1, zb])/(90*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^3*G[1, 0, 1, zb])/(9*CF^2*DF) - 
   (196*C3FF*csum^2*zb^4*G[1, 0, 1, zb])/(75*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^4*G[1, 0, 1, zb])/(18*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^5*G[1, 0, 1, zb])/(45*CF^2*DF) - 
   (4633*C3FF*csum^2*G[1, 1, 0, zb])/(75*CF^2*DF) - 
   (23*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(90*CF^2*DF) - 
   (24*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (33*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (33*C3FF*csum^2*G[1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (18*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*zb^2) + 
   (167*C3FF*csum^2*G[1, 1, 0, zb])/(6*CF^2*DF*zb) + 
   (16*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(9*CF^2*DF*zb) + 
   (28193*C3FF*csum^2*zb*G[1, 1, 0, zb])/(300*CF^2*DF) + 
   (43*C3FF*csum^2*Pi^2*zb*G[1, 1, 0, zb])/(36*CF^2*DF) - 
   (7387*C3FF*csum^2*zb^2*G[1, 1, 0, zb])/(150*CF^2*DF) - 
   (29*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 0, zb])/(9*CF^2*DF) + 
   (1699*C3FF*csum^2*zb^3*G[1, 1, 0, zb])/(900*CF^2*DF) + 
   (13*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 0, zb])/(18*CF^2*DF) - 
   (98*C3FF*csum^2*zb^4*G[1, 1, 0, zb])/(45*CF^2*DF) - 
   (13*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 0, zb])/(36*CF^2*DF) + 
   (13*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 0, zb])/(90*CF^2*DF) + 
   (36023*C3FF*csum^2*G[1, 1, 1, zb])/(450*CF^2*DF) + 
   (173*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(90*CF^2*DF) + 
   (24*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (36*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (21*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (27*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*zb^2) - 
   (105*C3FF*csum^2*G[1, 1, 1, zb])/(2*CF^2*DF*zb) - 
   (2*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(CF^2*DF*zb) - 
   (83209*C3FF*csum^2*zb*G[1, 1, 1, zb])/(900*CF^2*DF) - 
   (71*C3FF*csum^2*Pi^2*zb*G[1, 1, 1, zb])/(18*CF^2*DF) + 
   (1172*C3FF*csum^2*zb^2*G[1, 1, 1, zb])/(25*CF^2*DF) + 
   (46*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 1, zb])/(9*CF^2*DF) - 
   (1939*C3FF*csum^2*zb^3*G[1, 1, 1, zb])/(900*CF^2*DF) - 
   (14*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 1, zb])/(9*CF^2*DF) + 
   (98*C3FF*csum^2*zb^4*G[1, 1, 1, zb])/(45*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 1, zb])/(9*CF^2*DF) - 
   (14*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 1, zb])/(45*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(3*CF^2*DF) + 
   (10*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(9*CF^2*DF*zb) + 
   (5*C3FF*csum^2*Pi^2*zb*G[1, 2, 1, zb])/(3*CF^2*DF) - 
   (10*C3FF*csum^2*Pi^2*zb^2*G[1, 2, 1, zb])/(9*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^3*G[1, 2, 1, zb])/(6*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^4*G[1, 2, 1, zb])/(12*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[1, 2, 1, zb])/(6*CF^2*DF) + 
   (44*C3FF*csum^2*Pi^2*G[2, 1, 0, zb])/(15*CF^2*DF) - 
   (14*C3FF*csum^2*Pi^2*zb*G[2, 1, 0, zb])/(3*CF^2*DF) + 
   (8*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 0, zb])/(3*CF^2*DF) - 
   (2*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 0, zb])/(3*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^4*G[2, 1, 0, zb])/(3*CF^2*DF) - 
   (2*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 0, zb])/(15*CF^2*DF) - 
   (88*C3FF*csum^2*Pi^2*G[2, 1, 1, zb])/(45*CF^2*DF) + 
   (28*C3FF*csum^2*Pi^2*zb*G[2, 1, 1, zb])/(9*CF^2*DF) - 
   (16*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 1, zb])/(9*CF^2*DF) + 
   (4*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 1, zb])/(9*CF^2*DF) - 
   (2*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 1, zb])/(9*CF^2*DF) + 
   (4*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 1, zb])/(45*CF^2*DF) - 
   (308*C3FF*csum^2*zb*G[0, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (336*C3FF*csum^2*zb^2*G[0, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (24*C3FF*csum^2*zb^3*G[0, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (29*C3FF*csum^2*zb^4*G[0, 0, 0, 0, zb])/(10*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[0, 0, 0, 0, zb])/(75*CF^2*DF) + 
   (286*C3FF*csum^2*zb*G[0, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (312*C3FF*csum^2*zb^2*G[0, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (28*C3FF*csum^2*zb^3*G[0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (33*C3FF*csum^2*zb^4*G[0, 0, 0, 1, zb])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[0, 0, 0, 1, zb])/(75*CF^2*DF) + 
   (3*C3FF*csum^2*G[0, 0, 1, 0, zb])/(4*CF^2*DF) + 
   (1007*C3FF*csum^2*zb*G[0, 0, 1, 0, zb])/(20*CF^2*DF) - 
   (10391*C3FF*csum^2*zb^2*G[0, 0, 1, 0, zb])/(180*CF^2*DF) - 
   (62*C3FF*csum^2*zb^3*G[0, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (149*C3FF*csum^2*zb^4*G[0, 0, 1, 0, zb])/(60*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[0, 0, 1, 0, zb])/(45*CF^2*DF) - 
   (3*C3FF*csum^2*G[0, 0, 1, 1, zb])/(4*CF^2*DF) + 
   (10*C3FF*csum^2*Pi^2*G[0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (919*C3FF*csum^2*zb*G[0, 0, 1, 1, zb])/(20*CF^2*DF) + 
   (10*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (9527*C3FF*csum^2*zb^2*G[0, 0, 1, 1, zb])/(180*CF^2*DF) + 
   (74*C3FF*csum^2*zb^3*G[0, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (173*C3FF*csum^2*zb^4*G[0, 0, 1, 1, zb])/(60*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[0, 0, 1, 1, zb])/(45*CF^2*DF) + 
   (13*C3FF*csum^2*G[0, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (1307*C3FF*csum^2*zb*G[0, 1, 0, 0, zb])/(30*CF^2*DF) - 
   (4847*C3FF*csum^2*zb^2*G[0, 1, 0, 0, zb])/(90*CF^2*DF) - 
   (38*C3FF*csum^2*zb^3*G[0, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (8*C3FF*csum^2*zb^4*G[0, 1, 0, 0, zb])/(5*CF^2*DF) - 
   (512*C3FF*csum^2*zb^5*G[0, 1, 0, 0, zb])/(225*CF^2*DF) + 
   (13*C3FF*csum^2*G[0, 1, 0, 1, zb])/(12*CF^2*DF) - 
   (C3FF*csum^2*G[0, 1, 0, 1, zb])/(CF^2*DF*zb) - 
   (419*C3FF*csum^2*zb*G[0, 1, 0, 1, zb])/(10*CF^2*DF) + 
   (8519*C3FF*csum^2*zb^2*G[0, 1, 0, 1, zb])/(180*CF^2*DF) + 
   (16*C3FF*csum^2*zb^3*G[0, 1, 0, 1, zb])/(5*CF^2*DF) - 
   (29*C3FF*csum^2*zb^4*G[0, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (512*C3FF*csum^2*zb^5*G[0, 1, 0, 1, zb])/(225*CF^2*DF) + 
   (3*C3FF*csum^2*G[0, 1, 1, 0, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*Pi^2*G[0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (2*C3FF*csum^2*G[0, 1, 1, 0, zb])/(CF^2*DF*zb) - 
   (69*C3FF*csum^2*zb*G[0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (8*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (36*C3FF*csum^2*zb^2*G[0, 1, 1, 0, zb])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[0, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[0, 1, 1, 0, zb])/(225*CF^2*DF) - 
   (25*C3FF*csum^2*G[0, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (3*C3FF*csum^2*Pi^2*G[0, 1, 1, 1, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*G[0, 1, 1, 1, zb])/(CF^2*DF*zb) + 
   (197*C3FF*csum^2*zb*G[0, 1, 1, 1, zb])/(6*CF^2*DF) - 
   (3*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 1, zb])/(CF^2*DF) - 
   (1061*C3FF*csum^2*zb^2*G[0, 1, 1, 1, zb])/(36*CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[0, 1, 1, 1, zb])/(6*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[0, 1, 1, 1, zb])/(225*CF^2*DF) - 
   (1831*C3FF*csum^2*G[1, 0, 0, 0, zb])/(50*CF^2*DF) - 
   (18*C3FF*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (36*C3FF*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (36*C3FF*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (352*C3FF*csum^2*zb*G[1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (649*C3FF*csum^2*zb^2*G[1, 0, 0, 0, zb])/(15*CF^2*DF) - 
   (10*C3FF*csum^2*zb^3*G[1, 0, 0, 0, zb])/(CF^2*DF) + 
   (49*C3FF*csum^2*zb^4*G[1, 0, 0, 0, zb])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[1, 0, 0, 0, zb])/(75*CF^2*DF) + 
   (6773*C3FF*csum^2*G[1, 0, 0, 1, zb])/(150*CF^2*DF) + 
   (16*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (32*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (32*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (15*C3FF*csum^2*G[1, 0, 0, 1, zb])/(2*CF^2*DF*zb^2) - 
   (20*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*zb) - 
   (1919*C3FF*csum^2*zb*G[1, 0, 0, 1, zb])/(30*CF^2*DF) + 
   (578*C3FF*csum^2*zb^2*G[1, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (32*C3FF*csum^2*zb^3*G[1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (53*C3FF*csum^2*zb^4*G[1, 0, 0, 1, zb])/(10*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[1, 0, 0, 1, zb])/(75*CF^2*DF) + 
   (289*C3FF*csum^2*G[1, 0, 1, 0, zb])/(6*CF^2*DF) + 
   (16*C3FF*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (32*C3FF*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (32*C3FF*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (15*C3FF*csum^2*G[1, 0, 1, 0, zb])/(2*CF^2*DF*zb^2) - 
   (793*C3FF*csum^2*G[1, 0, 1, 0, zb])/(36*CF^2*DF*zb) - 
   (3757*C3FF*csum^2*zb*G[1, 0, 1, 0, zb])/(60*CF^2*DF) + 
   (151*C3FF*csum^2*zb^2*G[1, 0, 1, 0, zb])/(4*CF^2*DF) + 
   (128*C3FF*csum^2*zb^3*G[1, 0, 1, 0, zb])/(15*CF^2*DF) - 
   (83*C3FF*csum^2*zb^4*G[1, 0, 1, 0, zb])/(20*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[1, 0, 1, 0, zb])/(45*CF^2*DF) - 
   (1621*C3FF*csum^2*G[1, 0, 1, 1, zb])/(30*CF^2*DF) - 
   (3*C3FF*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(CF^2*DF) - 
   (14*C3FF*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (28*C3FF*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (28*C3FF*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (27*C3FF*csum^2*G[1, 0, 1, 1, zb])/(2*CF^2*DF*zb^2) + 
   (1369*C3FF*csum^2*G[1, 0, 1, 1, zb])/(36*CF^2*DF*zb) + 
   (3361*C3FF*csum^2*zb*G[1, 0, 1, 1, zb])/(60*CF^2*DF) - 
   (3*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, 1, zb])/(CF^2*DF) - 
   (1981*C3FF*csum^2*zb^2*G[1, 0, 1, 1, zb])/(60*CF^2*DF) - 
   (46*C3FF*csum^2*zb^3*G[1, 0, 1, 1, zb])/(5*CF^2*DF) + 
   (91*C3FF*csum^2*zb^4*G[1, 0, 1, 1, zb])/(20*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[1, 0, 1, 1, zb])/(45*CF^2*DF) + 
   (3467*C3FF*csum^2*G[1, 1, 0, 0, zb])/(50*CF^2*DF) + 
   (23*C3FF*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (46*C3FF*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (46*C3FF*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (15*C3FF*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*zb^2) - 
   (757*C3FF*csum^2*G[1, 1, 0, 0, zb])/(18*CF^2*DF*zb) - 
   (121*C3FF*csum^2*zb*G[1, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (1751*C3FF*csum^2*zb^2*G[1, 1, 0, 0, zb])/(45*CF^2*DF) + 
   (17*C3FF*csum^2*zb^3*G[1, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[1, 1, 0, 0, zb])/(30*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[1, 1, 0, 0, zb])/(225*CF^2*DF) - 
   (7589*C3FF*csum^2*G[1, 1, 0, 1, zb])/(100*CF^2*DF) - 
   (20*C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (40*C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (40*C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (21*C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*zb^2) + 
   (2053*C3FF*csum^2*G[1, 1, 0, 1, zb])/(36*CF^2*DF*zb) + 
   (3287*C3FF*csum^2*zb*G[1, 1, 0, 1, zb])/(60*CF^2*DF) - 
   (1949*C3FF*csum^2*zb^2*G[1, 1, 0, 1, zb])/(60*CF^2*DF) - 
   (8*C3FF*csum^2*zb^3*G[1, 1, 0, 1, zb])/(5*CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, 1, 0, 1, zb])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[1, 1, 0, 1, zb])/(225*CF^2*DF) - 
   (25699*C3FF*csum^2*G[1, 1, 1, 0, zb])/(300*CF^2*DF) - 
   (21*C3FF*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (42*C3FF*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (42*C3FF*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (45*C3FF*csum^2*G[1, 1, 1, 0, zb])/(2*CF^2*DF*zb^2) + 
   (60*C3FF*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*zb) + 
   (269*C3FF*csum^2*zb*G[1, 1, 1, 0, zb])/(5*CF^2*DF) - 
   (2663*C3FF*csum^2*zb^2*G[1, 1, 1, 0, zb])/(90*CF^2*DF) + 
   (19*C3FF*csum^2*zb^3*G[1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (79*C3FF*csum^2*zb^4*G[1, 1, 1, 0, zb])/(20*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[1, 1, 1, 0, zb])/(225*CF^2*DF) + 
   (6716*C3FF*csum^2*G[1, 1, 1, 1, zb])/(75*CF^2*DF) + 
   (18*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (36*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (36*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (27*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*zb^2) - 
   (2555*C3FF*csum^2*G[1, 1, 1, 1, zb])/(36*CF^2*DF*zb) - 
   (575*C3FF*csum^2*zb*G[1, 1, 1, 1, zb])/(12*CF^2*DF) + 
   (4169*C3FF*csum^2*zb^2*G[1, 1, 1, 1, zb])/(180*CF^2*DF) - 
   (88*C3FF*csum^2*zb^3*G[1, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (217*C3FF*csum^2*zb^4*G[1, 1, 1, 1, zb])/(60*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[1, 1, 1, 1, zb])/(225*CF^2*DF) + 
   (7*C3FF*csum^2*G[2, 1, 0, 0, zb])/(25*CF^2*DF) + 
   (13*C3FF*csum^2*zb*G[2, 1, 0, 0, zb])/(10*CF^2*DF) - 
   (412*C3FF*csum^2*zb^2*G[2, 1, 0, 0, zb])/(45*CF^2*DF) + 
   (104*C3FF*csum^2*zb^3*G[2, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (109*C3FF*csum^2*zb^4*G[2, 1, 0, 0, zb])/(30*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[2, 1, 0, 0, zb])/(225*CF^2*DF) - 
   (7*C3FF*csum^2*G[2, 1, 0, 1, zb])/(25*CF^2*DF) - 
   (13*C3FF*csum^2*zb*G[2, 1, 0, 1, zb])/(10*CF^2*DF) + 
   (412*C3FF*csum^2*zb^2*G[2, 1, 0, 1, zb])/(45*CF^2*DF) - 
   (104*C3FF*csum^2*zb^3*G[2, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (109*C3FF*csum^2*zb^4*G[2, 1, 0, 1, zb])/(30*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[2, 1, 0, 1, zb])/(225*CF^2*DF) - 
   (21*C3FF*csum^2*G[2, 1, 1, 0, zb])/(50*CF^2*DF) - 
   (39*C3FF*csum^2*zb*G[2, 1, 1, 0, zb])/(20*CF^2*DF) + 
   (206*C3FF*csum^2*zb^2*G[2, 1, 1, 0, zb])/(15*CF^2*DF) - 
   (52*C3FF*csum^2*zb^3*G[2, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (109*C3FF*csum^2*zb^4*G[2, 1, 1, 0, zb])/(20*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[2, 1, 1, 0, zb])/(75*CF^2*DF) + 
   (21*C3FF*csum^2*G[2, 1, 1, 1, zb])/(50*CF^2*DF) + 
   (39*C3FF*csum^2*zb*G[2, 1, 1, 1, zb])/(20*CF^2*DF) - 
   (206*C3FF*csum^2*zb^2*G[2, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (52*C3FF*csum^2*zb^3*G[2, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (109*C3FF*csum^2*zb^4*G[2, 1, 1, 1, zb])/(20*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[2, 1, 1, 1, zb])/(75*CF^2*DF) - 
   (40*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (20*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (8*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (38*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (19*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (38*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (7*C3FF*csum^2*G[0, 0, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (7*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (14*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (33*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 0, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (33*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 0, zb])/(5*CF^2*DF) - 
   (7*C3FF*csum^2*G[0, 0, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (7*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (14*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (31*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 1, zb])/(CF^2*DF) + 
   (31*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (31*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 1, zb])/(5*CF^2*DF) + 
   (15*C3FF*csum^2*G[0, 0, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (15*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (10*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 0, zb])/(CF^2*DF) + 
   (85*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (85*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (17*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (15*C3FF*csum^2*G[0, 0, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (8*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (28*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (80*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (40*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (16*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (17*C3FF*csum^2*G[0, 0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (19*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (10*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (19*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (19*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (19*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (17*C3FF*csum^2*G[0, 0, 1, 1, 1, zb])/(2*CF^2*DF) - 
   (10*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (28*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (52*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (26*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (52*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (12*C3FF*csum^2*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (16*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (24*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (24*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (16*C3FF*csum^2*G[0, 1, 0, 0, 1, zb])/(CF^2*DF) + 
   (16*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (34*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (68*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (34*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (68*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (39*C3FF*csum^2*G[0, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (4*C3FF*csum^2*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) + 
   (39*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (44*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (58*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (29*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (58*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (45*C3FF*csum^2*G[0, 1, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (4*C3FF*csum^2*G[0, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (45*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (32*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (18*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 1, zb])/(5*CF^2*DF) - 
   (21*C3FF*csum^2*G[0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*G[0, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb) + 
   (20*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (20*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (32*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (16*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (32*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (23*C3FF*csum^2*G[0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (4*C3FF*csum^2*G[0, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (45*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (2*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (10*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (5*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (43*C3FF*csum^2*G[0, 1, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (43*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (4*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (11*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (11*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (11*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 0, zb])/(15*CF^2*DF) - 
   (45*C3FF*csum^2*G[0, 1, 1, 1, 1, zb])/(2*CF^2*DF) - 
   (4*C3FF*csum^2*G[0, 1, 1, 1, 1, zb])/(3*CF^2*DF*zb) + 
   (23*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (16*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 1, zb])/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (308*C3FF*csum^2*G[1, 0, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (98*C3FF*csum^2*zb*G[1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (56*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (34*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (17*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (34*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (286*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (91*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (52*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (32*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (16*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (32*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (461*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(10*CF^2*DF) + 
   (2*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(CF^2*DF*zb) - 
   (76*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, zb])/(CF^2*DF) + 
   (42*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 0, zb])/(CF^2*DF) - 
   (28*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 0, zb])/(CF^2*DF) + 
   (14*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 0, zb])/(CF^2*DF) - 
   (28*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 0, zb])/(5*CF^2*DF) - 
   (417*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(10*CF^2*DF) - 
   (2*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(CF^2*DF*zb) + 
   (69*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, zb])/(CF^2*DF) - 
   (38*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 1, zb])/(CF^2*DF) + 
   (26*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 1, zb])/(CF^2*DF) - 
   (13*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 1, zb])/(CF^2*DF) + 
   (26*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 1, zb])/(5*CF^2*DF) + 
   (521*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (14*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(3*CF^2*DF*zb) - 
   (367*C3FF*csum^2*zb*G[1, 0, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (32*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 0, zb])/(CF^2*DF) - 
   (73*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (73*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 0, zb])/(6*CF^2*DF) - 
   (73*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (887*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(30*CF^2*DF) - 
   (20*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (323*C3FF*csum^2*zb*G[1, 0, 1, 0, 1, zb])/(6*CF^2*DF) - 
   (86*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (68*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (34*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (68*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (18*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (10*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF*zb) + 
   (75*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (20*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (17*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (17*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (17*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (77*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(6*CF^2*DF) + 
   (12*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(CF^2*DF*zb) - 
   (181*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, zb])/(6*CF^2*DF) + 
   (50*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (46*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (23*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (46*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (177*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (12*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF*zb) - 
   (51*C3FF*csum^2*zb*G[1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (913*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(30*CF^2*DF) - 
   (22*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (271*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, zb])/(6*CF^2*DF) - 
   (46*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (34*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (17*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (34*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (203*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(10*CF^2*DF) - 
   (32*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) + 
   (32*C3FF*csum^2*zb*G[1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (22*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (9*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 0, zb])/(5*CF^2*DF) + 
   (95*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(6*CF^2*DF) + 
   (20*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (80*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (10*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (25*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (25*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 1, zb])/(6*CF^2*DF) - 
   (5*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (26*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(5*CF^2*DF) - 
   (4*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(CF^2*DF*zb) + 
   (13*C3FF*csum^2*zb*G[1, 1, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (2*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (C3FF*csum^2*zb^3*G[1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[1, 1, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (C3FF*csum^2*zb^5*G[1, 1, 1, 0, 0, zb])/(5*CF^2*DF) + 
   (44*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (14*C3FF*csum^2*zb*G[1, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (8*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (4*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (2*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (4*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (169*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(30*CF^2*DF) - 
   (2*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(3*CF^2*DF*zb) + 
   (26*C3FF*csum^2*zb*G[1, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (4*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (7*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (7*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (7*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (37*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(5*CF^2*DF) + 
   (4*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(CF^2*DF*zb) - 
   (10*C3FF*csum^2*zb*G[1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (4*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(3*CF^2*DF*zb) + 
   (4*C3FF*csum^2*zb*G[1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
   (8*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 0, zb])/(5*CF^2*DF) + 
   (4*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
   (8*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (4*C3FF*csum^2*zb*G[1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (2*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 1, zb])/(5*CF^2*DF) + 
   (6*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (4*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(CF^2*DF*zb) - 
   (6*C3FF*csum^2*zb*G[1, 2, 1, 1, 0, zb])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 0, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (3*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 0, zb])/(5*CF^2*DF) - 
   (6*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (4*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(CF^2*DF*zb) + 
   (6*C3FF*csum^2*zb*G[1, 2, 1, 1, 1, zb])/(CF^2*DF) - 
   (4*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 1, zb])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 1, zb])/(5*CF^2*DF) + 
   (132*C3FF*csum^2*G[2, 1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (42*C3FF*csum^2*zb*G[2, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (24*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (352*C3FF*csum^2*G[2, 1, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (112*C3FF*csum^2*zb*G[2, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (64*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (16*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (8*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (16*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (352*C3FF*csum^2*G[2, 1, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (112*C3FF*csum^2*zb*G[2, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (64*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (16*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (8*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (16*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (308*C3FF*csum^2*G[2, 1, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (98*C3FF*csum^2*zb*G[2, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (56*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (14*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (7*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (14*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (506*C3FF*csum^2*G[2, 1, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (161*C3FF*csum^2*zb*G[2, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (23*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (23*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (23*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (88*C3FF*csum^2*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (140*C3FF*csum^2*zb*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (80*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (20*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (10*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (4*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (154*C3FF*csum^2*G[2, 1, 1, 1, 0, zb])/(5*CF^2*DF) - 
   (49*C3FF*csum^2*zb*G[2, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (28*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (7*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (7*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (7*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 0, zb])/(5*CF^2*DF) - 
   (132*C3FF*csum^2*G[2, 1, 1, 1, 1, zb])/(5*CF^2*DF) + 
   (42*C3FF*csum^2*zb*G[2, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (2*C3FF*csum^2*G[0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (4*C3FF*csum^2*G[0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (4*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*G[0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (5*C3FF*csum^2*G[0, 0, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (5*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (5*C3FF*csum^2*G[0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (5*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 0, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (12*C3FF*csum^2*G[0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (15*C3FF*csum^2*G[0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (15*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (20*C3FF*csum^2*G[0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (20*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*G[0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (11*C3FF*csum^2*G[0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (11*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (11*C3FF*csum^2*G[0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (11*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (5*C3FF*csum^2*G[0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (5*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (C3FF*csum^2*G[0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*G[0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (9*C3FF*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (9*C3FF*csum^2*Log[Q2dmu2])/(2*CF^2*DF) + (5*C3FF*csum^2*Pi^2*Log[Q2dmu2])/
    (4*CF^2*DF) + (5*C3FF*csum^2*Pi^2*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)^2) + 
   (15*C3FF*csum^2*Pi^2*Log[Q2dmu2])/(4*CF^2*DF*(-2 + zb)) - 
   (117*C3FF*csum^2*zb*Log[Q2dmu2])/(10*CF^2*DF) - 
   (71*C3FF*csum^2*Pi^2*zb*Log[Q2dmu2])/(24*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^2*zb^2*Log[Q2dmu2])/(6*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^3*Log[Q2dmu2])/(6*CF^2*DF) - 
   (113*C3FF*csum^2*Pi^4*zb^3*Log[Q2dmu2])/(720*CF^2*DF) + 
   (113*C3FF*csum^2*Pi^4*zb^4*Log[Q2dmu2])/(1440*CF^2*DF) - 
   (113*C3FF*csum^2*Pi^4*zb^5*Log[Q2dmu2])/(3600*CF^2*DF) + 
   (6*C3FF*csum^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (56*C3FF*csum^2*zb*G[0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (3*C3FF*csum^2*zb^2*G[0, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (11*C3FF*csum^2*G[1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (77*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(12*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)^3) - 
   (5*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (3*C3FF*csum^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (5*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (9*C3FF*csum^2*G[1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) - 
   (37*C3FF*csum^2*zb*G[1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (35*C3FF*csum^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (3*C3FF*csum^2*zb^2*G[1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (23*C3FF*csum^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/(12*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (3*C3FF*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (9*C3FF*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (14*C3FF*csum^2*zb*G[0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (11*C3FF*csum^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*csum^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/(12*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[0, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (12*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (9*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (9*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) - 
   (39*C3FF*csum^2*zb*G[0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (3*C3FF*csum^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (11*C3FF*csum^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (9*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (9*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (27*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)) + 
   (9*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (209*C3FF*csum^2*zb*G[1, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (35*C3FF*csum^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/(12*CF^2*DF) + 
   (111*C3FF*csum^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (4*C3FF*csum^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/(12*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^5*G[1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (3*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (9*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (27*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)) - 
   (19*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) + 
   (2*C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (229*C3FF*csum^2*zb*G[1, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (17*C3FF*csum^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF) - 
   (111*C3FF*csum^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (4*C3FF*csum^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^5*G[1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (10*C3FF*csum^2*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[2, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (66*C3FF*csum^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (72*C3FF*csum^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (12*C3FF*csum^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (6*C3FF*csum^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (66*C3FF*csum^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (72*C3FF*csum^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (12*C3FF*csum^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (6*C3FF*csum^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (2*C3FF*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (72*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (6*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (12*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (12*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (109*C3FF*csum^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (71*C3FF*csum^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (2*C3FF*csum^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (112*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (6*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (12*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (12*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (9*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb^2) - 
   (12*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (223*C3FF*csum^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (71*C3FF*csum^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (351*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (9*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (18*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (18*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (9*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
   (24*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (112*C3FF*csum^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (117*C3FF*csum^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (7*C3FF*csum^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (431*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (9*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (18*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (18*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (27*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb^2) + 
   (36*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (229*C3FF*csum^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (117*C3FF*csum^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (7*C3FF*csum^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (3*C3FF*csum^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (2*C3FF*csum^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (5*C3FF*csum^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (5*C3FF*csum^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (C3FF*csum^2*zb^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (3*C3FF*csum^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (2*C3FF*csum^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (5*C3FF*csum^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (5*C3FF*csum^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (C3FF*csum^2*zb^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*csum^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*csum^2*zb^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (9*C3FF*csum^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (12*C3FF*csum^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (66*C3FF*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (21*C3FF*csum^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (66*C3FF*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (21*C3FF*csum^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (8*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (29*C3FF*csum^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (8*C3FF*csum^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (5*C3FF*csum^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (5*C3FF*csum^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (C3FF*csum^2*zb^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (29*C3FF*csum^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (8*C3FF*csum^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (5*C3FF*csum^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (5*C3FF*csum^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (C3FF*csum^2*zb^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (37*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (4*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (10*C3FF*csum^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (59*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (2*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (17*C3FF*csum^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (2*C3FF*csum^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (11*C3FF*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (7*C3FF*csum^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (2*C3FF*csum^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (C3FF*csum^2*zb^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (37*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (2*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (5*C3FF*csum^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (C3FF*csum^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (C3FF*csum^2*zb^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (44*C3FF*csum^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (14*C3FF*csum^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (44*C3FF*csum^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (14*C3FF*csum^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*csum^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (66*C3FF*csum^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (21*C3FF*csum^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (3*C3FF*csum^2*zb^5*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (66*C3FF*csum^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (21*C3FF*csum^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (3*C3FF*csum^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*Zeta[3])/(CF^2*DF) + (6*C3FF*csum^2*Zeta[3])/
    (CF^2*DF*(-2 + zb)^2) + (9*C3FF*csum^2*Zeta[3])/(CF^2*DF*(-2 + zb)) + 
   (653*C3FF*csum^2*zb*Zeta[3])/(50*CF^2*DF) - 
   (2233*C3FF*csum^2*zb^2*Zeta[3])/(150*CF^2*DF) + 
   (539*C3FF*csum^2*zb^3*Zeta[3])/(450*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^3*Zeta[3])/(18*CF^2*DF) - 
   (196*C3FF*csum^2*zb^4*Zeta[3])/(225*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^4*Zeta[3])/(36*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*Zeta[3])/(18*CF^2*DF) - 
   (88*C3FF*csum^2*zb*G[0, zb]*Zeta[3])/(5*CF^2*DF) + 
   (96*C3FF*csum^2*zb^2*G[0, zb]*Zeta[3])/(5*CF^2*DF) + 
   (32*C3FF*csum^2*zb^3*G[0, zb]*Zeta[3])/(15*CF^2*DF) - 
   (37*C3FF*csum^2*zb^4*G[0, zb]*Zeta[3])/(30*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[0, zb]*Zeta[3])/(225*CF^2*DF) - 
   (1331*C3FF*csum^2*G[1, zb]*Zeta[3])/(150*CF^2*DF) - 
   (6*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^3) - 
   (12*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) - 
   (12*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)) + 
   (86*C3FF*csum^2*zb*G[1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (101*C3FF*csum^2*zb^2*G[1, zb]*Zeta[3])/(9*CF^2*DF) - 
   (58*C3FF*csum^2*zb^3*G[1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (19*C3FF*csum^2*zb^4*G[1, zb]*Zeta[3])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[1, zb]*Zeta[3])/(225*CF^2*DF) - 
   (12*C3FF*csum^2*zb^3*G[0, 0, zb]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^4*G[0, 0, zb]*Zeta[3])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^5*G[0, 0, zb]*Zeta[3])/(5*CF^2*DF) + 
   (2*C3FF*csum^2*G[0, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb*G[0, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^2*G[0, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (20*C3FF*csum^2*zb^3*G[0, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (10*C3FF*csum^2*zb^4*G[0, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (4*C3FF*csum^2*zb^5*G[0, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (88*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(5*CF^2*DF) + 
   (28*C3FF*csum^2*zb*G[1, 0, zb]*Zeta[3])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^2*G[1, 0, zb]*Zeta[3])/(CF^2*DF) + 
   (10*C3FF*csum^2*zb^3*G[1, 0, zb]*Zeta[3])/(CF^2*DF) - 
   (5*C3FF*csum^2*zb^4*G[1, 0, zb]*Zeta[3])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^5*G[1, 0, zb]*Zeta[3])/(CF^2*DF) + 
   (103*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (4*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(3*CF^2*DF*zb) - 
   (31*C3FF*csum^2*zb*G[1, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (4*C3FF*csum^2*zb^2*G[1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (8*C3FF*csum^2*zb^3*G[1, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (4*C3FF*csum^2*zb^4*G[1, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (8*C3FF*csum^2*zb^5*G[1, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (44*C3FF*csum^2*G[2, 1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (14*C3FF*csum^2*zb*G[2, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^2*G[2, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[2, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[2, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^5*G[2, 1, zb]*Zeta[3])/(5*CF^2*DF) + 
   (2*C3FF*csum^2*G[0, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb*G[0, 1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (22*C3FF*csum^2*zb*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (24*C3FF*csum^2*zb^2*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (4*C3FF*csum^2*zb^3*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (2*C3FF*csum^2*zb^4*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (C3FF*csum^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^5*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (22*C3FF*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (7*C3FF*csum^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (4*C3FF*csum^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^5*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (8*C3FF*csum^2*zb^3*Zeta[5])/(CF^2*DF) + (4*C3FF*csum^2*zb^4*Zeta[5])/
    (CF^2*DF) - (8*C3FF*csum^2*zb^5*Zeta[5])/(5*CF^2*DF)) + 
 ep^2*((107*C3FF*csum^2)/(CF^2*DF) - (755*C3FF*csum^2*Pi^2)/(24*CF^2*DF) + 
   (29*C3FF*csum^2*Pi^4)/(72*CF^2*DF) - (95*C3FF*csum^2*Pi^2)/
    (3*CF^2*DF*(-2 + zb)^2) + (29*C3FF*csum^2*Pi^4)/
    (36*CF^2*DF*(-2 + zb)^2) - (119*C3FF*csum^2*Pi^2)/(2*CF^2*DF*(-2 + zb)) + 
   (29*C3FF*csum^2*Pi^4)/(24*CF^2*DF*(-2 + zb)) + 
   (1982647*C3FF*csum^2*zb)/(4500*CF^2*DF) + (240941*C3FF*csum^2*Pi^2*zb)/
    (2700*CF^2*DF) + (5599*C3FF*csum^2*Pi^4*zb)/(2000*CF^2*DF) - 
   (18659*C3FF*csum^2*Pi^2*zb^2)/(675*CF^2*DF) - 
   (433757*C3FF*csum^2*Pi^4*zb^2)/(108000*CF^2*DF) + 
   (25463*C3FF*csum^2*Pi^2*zb^3)/(16200*CF^2*DF) + 
   (1115311*C3FF*csum^2*Pi^4*zb^3)/(324000*CF^2*DF) - 
   (1357*C3FF*csum^2*Pi^6*zb^3)/(8640*CF^2*DF) - 
   (1146431*C3FF*csum^2*Pi^4*zb^4)/(648000*CF^2*DF) + 
   (1357*C3FF*csum^2*Pi^6*zb^4)/(17280*CF^2*DF) + 
   (5547283*C3FF*csum^2*Pi^4*zb^5)/(9720000*CF^2*DF) - 
   (1357*C3FF*csum^2*Pi^6*zb^5)/(43200*CF^2*DF) - 
   (126*C3FF*csum^2*G[0, zb])/(CF^2*DF) + (83*C3FF*csum^2*Pi^2*G[0, zb])/
    (6*CF^2*DF) + (16*C3FF*csum^2*Pi^2*G[0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (38*C3FF*csum^2*G[0, zb])/(CF^2*DF*(-2 + zb)) + 
   (341*C3FF*csum^2*Pi^2*G[0, zb])/(12*CF^2*DF*(-2 + zb)) - 
   (1480079*C3FF*csum^2*zb*G[0, zb])/(3375*CF^2*DF) - 
   (17473*C3FF*csum^2*Pi^2*zb*G[0, zb])/(540*CF^2*DF) - 
   (8569*C3FF*csum^2*Pi^4*zb*G[0, zb])/(2700*CF^2*DF) - 
   (3742*C3FF*csum^2*zb^2*G[0, zb])/(1125*CF^2*DF) + 
   (4169*C3FF*csum^2*Pi^2*zb^2*G[0, zb])/(1350*CF^2*DF) + 
   (779*C3FF*csum^2*Pi^4*zb^2*G[0, zb])/(225*CF^2*DF) + 
   (49673*C3FF*csum^2*Pi^2*zb^3*G[0, zb])/(16200*CF^2*DF) - 
   (443*C3FF*csum^2*Pi^4*zb^3*G[0, zb])/(450*CF^2*DF) - 
   (23831*C3FF*csum^2*Pi^2*zb^4*G[0, zb])/(16200*CF^2*DF) + 
   (10907*C3FF*csum^2*Pi^4*zb^4*G[0, zb])/(21600*CF^2*DF) - 
   (176*C3FF*csum^2*Pi^4*zb^5*G[0, zb])/(2025*CF^2*DF) - 
   (5363*C3FF*csum^2*G[1, zb])/(54*CF^2*DF) + 
   (483427*C3FF*csum^2*Pi^2*G[1, zb])/(5400*CF^2*DF) - 
   (28841*C3FF*csum^2*Pi^4*G[1, zb])/(27000*CF^2*DF) + 
   (95*C3FF*csum^2*Pi^2*G[1, zb])/(3*CF^2*DF*(-2 + zb)^3) - 
   (29*C3FF*csum^2*Pi^4*G[1, zb])/(36*CF^2*DF*(-2 + zb)^3) + 
   (66*C3FF*csum^2*Pi^2*G[1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (29*C3FF*csum^2*Pi^4*G[1, zb])/(18*CF^2*DF*(-2 + zb)^2) + 
   (38*C3FF*csum^2*G[1, zb])/(CF^2*DF*(-2 + zb)) + 
   (145*C3FF*csum^2*Pi^2*G[1, zb])/(3*CF^2*DF*(-2 + zb)) - 
   (29*C3FF*csum^2*Pi^4*G[1, zb])/(18*CF^2*DF*(-2 + zb)) + 
   (107*C3FF*csum^2*G[1, zb])/(CF^2*DF*zb) - (125*C3FF*csum^2*Pi^2*G[1, zb])/
    (8*CF^2*DF*zb) + (3189761*C3FF*csum^2*zb*G[1, zb])/(13500*CF^2*DF) - 
   (27823*C3FF*csum^2*Pi^2*zb*G[1, zb])/(1080*CF^2*DF) + 
   (11303*C3FF*csum^2*Pi^4*zb*G[1, zb])/(5400*CF^2*DF) + 
   (3742*C3FF*csum^2*zb^2*G[1, zb])/(1125*CF^2*DF) + 
   (6947*C3FF*csum^2*Pi^2*zb^2*G[1, zb])/(2025*CF^2*DF) - 
   (5953*C3FF*csum^2*Pi^4*zb^2*G[1, zb])/(16200*CF^2*DF) - 
   (6883*C3FF*csum^2*Pi^2*zb^3*G[1, zb])/(2700*CF^2*DF) - 
   (2297*C3FF*csum^2*Pi^4*zb^3*G[1, zb])/(2700*CF^2*DF) + 
   (23831*C3FF*csum^2*Pi^2*zb^4*G[1, zb])/(16200*CF^2*DF) + 
   (18361*C3FF*csum^2*Pi^4*zb^4*G[1, zb])/(43200*CF^2*DF) - 
   (1832*C3FF*csum^2*Pi^4*zb^5*G[1, zb])/(10125*CF^2*DF) + 
   (95*C3FF*csum^2*G[0, 0, zb])/(2*CF^2*DF) - 
   (19*C3FF*csum^2*Pi^2*G[0, 0, zb])/(12*CF^2*DF) - 
   (76*C3FF*csum^2*G[0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (19*C3FF*csum^2*Pi^2*G[0, 0, zb])/(6*CF^2*DF*(-2 + zb)^2) - 
   (90*C3FF*csum^2*G[0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (19*C3FF*csum^2*Pi^2*G[0, 0, zb])/(4*CF^2*DF*(-2 + zb)) + 
   (1642063*C3FF*csum^2*zb*G[0, 0, zb])/(6750*CF^2*DF) + 
   (8431*C3FF*csum^2*Pi^2*zb*G[0, 0, zb])/(1800*CF^2*DF) + 
   (16217*C3FF*csum^2*zb^2*G[0, 0, zb])/(135*CF^2*DF) + 
   (10213*C3FF*csum^2*Pi^2*zb^2*G[0, 0, zb])/(1800*CF^2*DF) + 
   (53317*C3FF*csum^2*zb^3*G[0, 0, zb])/(6750*CF^2*DF) + 
   (19537*C3FF*csum^2*Pi^2*zb^3*G[0, 0, zb])/(1800*CF^2*DF) - 
   (307*C3FF*csum^2*Pi^4*zb^3*G[0, 0, zb])/(270*CF^2*DF) - 
   (1209*C3FF*csum^2*Pi^2*zb^4*G[0, 0, zb])/(200*CF^2*DF) + 
   (307*C3FF*csum^2*Pi^4*zb^4*G[0, 0, zb])/(540*CF^2*DF) + 
   (49091*C3FF*csum^2*Pi^2*zb^5*G[0, 0, zb])/(16200*CF^2*DF) - 
   (307*C3FF*csum^2*Pi^4*zb^5*G[0, 0, zb])/(1350*CF^2*DF) + 
   (166*C3FF*csum^2*G[0, 1, zb])/(CF^2*DF) - 
   (793*C3FF*csum^2*Pi^2*G[0, 1, zb])/(108*CF^2*DF) + 
   (287*C3FF*csum^2*Pi^4*G[0, 1, zb])/(360*CF^2*DF) + 
   (76*C3FF*csum^2*G[0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (7*C3FF*csum^2*Pi^2*G[0, 1, zb])/(6*CF^2*DF*(-2 + zb)^2) + 
   (98*C3FF*csum^2*G[0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (7*C3FF*csum^2*Pi^2*G[0, 1, zb])/(4*CF^2*DF*(-2 + zb)) - 
   (107*C3FF*csum^2*G[0, 1, zb])/(CF^2*DF*zb) + 
   (29*C3FF*csum^2*Pi^2*G[0, 1, zb])/(8*CF^2*DF*zb) - 
   (528473*C3FF*csum^2*zb*G[0, 1, zb])/(6750*CF^2*DF) - 
   (78409*C3FF*csum^2*Pi^2*zb*G[0, 1, zb])/(5400*CF^2*DF) - 
   (287*C3FF*csum^2*Pi^4*zb*G[0, 1, zb])/(360*CF^2*DF) - 
   (161153*C3FF*csum^2*zb^2*G[0, 1, zb])/(1350*CF^2*DF) + 
   (1096*C3FF*csum^2*Pi^2*zb^2*G[0, 1, zb])/(675*CF^2*DF) + 
   (287*C3FF*csum^2*Pi^4*zb^2*G[0, 1, zb])/(270*CF^2*DF) - 
   (53317*C3FF*csum^2*zb^3*G[0, 1, zb])/(6750*CF^2*DF) - 
   (59*C3FF*csum^2*Pi^2*zb^3*G[0, 1, zb])/(2700*CF^2*DF) + 
   (107*C3FF*csum^2*Pi^4*zb^3*G[0, 1, zb])/(216*CF^2*DF) + 
   (98*C3FF*csum^2*Pi^2*zb^4*G[0, 1, zb])/(675*CF^2*DF) - 
   (107*C3FF*csum^2*Pi^4*zb^4*G[0, 1, zb])/(432*CF^2*DF) + 
   (107*C3FF*csum^2*Pi^4*zb^5*G[0, 1, zb])/(1080*CF^2*DF) + 
   (63481*C3FF*csum^2*G[1, 0, zb])/(1350*CF^2*DF) - 
   (126181*C3FF*csum^2*Pi^2*G[1, 0, zb])/(2700*CF^2*DF) - 
   (8569*C3FF*csum^2*Pi^4*G[1, 0, zb])/(2700*CF^2*DF) - 
   (16*C3FF*csum^2*Pi^2*G[1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (114*C3FF*csum^2*G[1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (141*C3FF*csum^2*Pi^2*G[1, 0, zb])/(4*CF^2*DF*(-2 + zb)^2) + 
   (167*C3FF*csum^2*G[1, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (247*C3FF*csum^2*Pi^2*G[1, 0, zb])/(8*CF^2*DF*(-2 + zb)) - 
   (281*C3FF*csum^2*G[1, 0, zb])/(2*CF^2*DF*zb) + 
   (29*C3FF*csum^2*Pi^2*G[1, 0, zb])/(4*CF^2*DF*zb) + 
   (518771*C3FF*csum^2*zb*G[1, 0, zb])/(6750*CF^2*DF) + 
   (100103*C3FF*csum^2*Pi^2*zb*G[1, 0, zb])/(5400*CF^2*DF) + 
   (5453*C3FF*csum^2*Pi^4*zb*G[1, 0, zb])/(1080*CF^2*DF) - 
   (134939*C3FF*csum^2*zb^2*G[1, 0, zb])/(1125*CF^2*DF) + 
   (18328*C3FF*csum^2*Pi^2*zb^2*G[1, 0, zb])/(2025*CF^2*DF) - 
   (779*C3FF*csum^2*Pi^4*zb^2*G[1, 0, zb])/(270*CF^2*DF) - 
   (53317*C3FF*csum^2*zb^3*G[1, 0, zb])/(6750*CF^2*DF) - 
   (18739*C3FF*csum^2*Pi^2*zb^3*G[1, 0, zb])/(1080*CF^2*DF) + 
   (1393*C3FF*csum^2*Pi^4*zb^3*G[1, 0, zb])/(1080*CF^2*DF) + 
   (46943*C3FF*csum^2*Pi^2*zb^4*G[1, 0, zb])/(5400*CF^2*DF) - 
   (1393*C3FF*csum^2*Pi^4*zb^4*G[1, 0, zb])/(2160*CF^2*DF) - 
   (49091*C3FF*csum^2*Pi^2*zb^5*G[1, 0, zb])/(16200*CF^2*DF) + 
   (1393*C3FF*csum^2*Pi^4*zb^5*G[1, 0, zb])/(5400*CF^2*DF) - 
   (163081*C3FF*csum^2*G[1, 1, zb])/(1350*CF^2*DF) + 
   (2789*C3FF*csum^2*Pi^2*G[1, 1, zb])/(200*CF^2*DF) + 
   (1337*C3FF*csum^2*Pi^4*G[1, 1, zb])/(1080*CF^2*DF) + 
   (32*C3FF*csum^2*Pi^2*G[1, 1, zb])/(3*CF^2*DF*(-2 + zb)^3) - 
   (114*C3FF*csum^2*G[1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (293*C3FF*csum^2*Pi^2*G[1, 1, zb])/(12*CF^2*DF*(-2 + zb)^2) - 
   (175*C3FF*csum^2*G[1, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (527*C3FF*csum^2*Pi^2*G[1, 1, zb])/(24*CF^2*DF*(-2 + zb)) - 
   (12*C3FF*csum^2*Pi^2*G[1, 1, zb])/(CF^2*DF*zb^2) + 
   (9247*C3FF*csum^2*G[1, 1, zb])/(54*CF^2*DF*zb) + 
   (4379*C3FF*csum^2*Pi^2*G[1, 1, zb])/(216*CF^2*DF*zb) + 
   (29*C3FF*csum^2*Pi^4*G[1, 1, zb])/(54*CF^2*DF*zb) - 
   (641018*C3FF*csum^2*zb*G[1, 1, zb])/(3375*CF^2*DF) + 
   (2629*C3FF*csum^2*Pi^2*zb*G[1, 1, zb])/(360*CF^2*DF) - 
   (187*C3FF*csum^2*Pi^4*zb*G[1, 1, zb])/(108*CF^2*DF) + 
   (268183*C3FF*csum^2*zb^2*G[1, 1, zb])/(2250*CF^2*DF) + 
   (75857*C3FF*csum^2*Pi^2*zb^2*G[1, 1, zb])/(16200*CF^2*DF) + 
   (2*C3FF*csum^2*Pi^4*zb^2*G[1, 1, zb])/(9*CF^2*DF) + 
   (53317*C3FF*csum^2*zb^3*G[1, 1, zb])/(6750*CF^2*DF) - 
   (22559*C3FF*csum^2*Pi^2*zb^3*G[1, 1, zb])/(1350*CF^2*DF) + 
   (197*C3FF*csum^2*Pi^4*zb^3*G[1, 1, zb])/(2160*CF^2*DF) + 
   (15517*C3FF*csum^2*Pi^2*zb^4*G[1, 1, zb])/(1800*CF^2*DF) - 
   (197*C3FF*csum^2*Pi^4*zb^4*G[1, 1, zb])/(4320*CF^2*DF) - 
   (49091*C3FF*csum^2*Pi^2*zb^5*G[1, 1, zb])/(16200*CF^2*DF) + 
   (197*C3FF*csum^2*Pi^4*zb^5*G[1, 1, zb])/(10800*CF^2*DF) + 
   (5303*C3FF*csum^2*Pi^2*G[2, 1, zb])/(2700*CF^2*DF) + 
   (319*C3FF*csum^2*Pi^4*G[2, 1, zb])/(270*CF^2*DF) - 
   (7703*C3FF*csum^2*Pi^2*zb*G[2, 1, zb])/(1080*CF^2*DF) - 
   (203*C3FF*csum^2*Pi^4*zb*G[2, 1, zb])/(108*CF^2*DF) - 
   (34831*C3FF*csum^2*Pi^2*zb^2*G[2, 1, zb])/(1620*CF^2*DF) + 
   (29*C3FF*csum^2*Pi^4*zb^2*G[2, 1, zb])/(27*CF^2*DF) + 
   (4139*C3FF*csum^2*Pi^2*zb^3*G[2, 1, zb])/(180*CF^2*DF) - 
   (29*C3FF*csum^2*Pi^4*zb^3*G[2, 1, zb])/(108*CF^2*DF) - 
   (4109*C3FF*csum^2*Pi^2*zb^4*G[2, 1, zb])/(360*CF^2*DF) + 
   (29*C3FF*csum^2*Pi^4*zb^4*G[2, 1, zb])/(216*CF^2*DF) + 
   (49091*C3FF*csum^2*Pi^2*zb^5*G[2, 1, zb])/(16200*CF^2*DF) - 
   (29*C3FF*csum^2*Pi^4*zb^5*G[2, 1, zb])/(540*CF^2*DF) + 
   (43*C3FF*csum^2*G[0, 0, 0, zb])/(CF^2*DF) + 
   (144*C3FF*csum^2*G[0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (215*C3FF*csum^2*G[0, 0, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (69557*C3FF*csum^2*zb*G[0, 0, 0, zb])/(750*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*zb*G[0, 0, 0, zb])/(45*CF^2*DF) - 
   (40984*C3FF*csum^2*zb^2*G[0, 0, 0, zb])/(125*CF^2*DF) - 
   (4*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 0, zb])/(15*CF^2*DF) + 
   (16397*C3FF*csum^2*zb^3*G[0, 0, 0, zb])/(2250*CF^2*DF) - 
   (1018*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 0, zb])/(45*CF^2*DF) - 
   (23831*C3FF*csum^2*zb^4*G[0, 0, 0, zb])/(2250*CF^2*DF) + 
   (4327*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 0, zb])/(360*CF^2*DF) - 
   (1088*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 0, zb])/(225*CF^2*DF) - 
   (349*C3FF*csum^2*G[0, 0, 1, zb])/(2*CF^2*DF) + 
   (39*C3FF*csum^2*Pi^2*G[0, 0, 1, zb])/(8*CF^2*DF) - 
   (128*C3FF*csum^2*G[0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (194*C3FF*csum^2*G[0, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (147*C3FF*csum^2*G[0, 0, 1, zb])/(2*CF^2*DF*zb) - 
   (210188*C3FF*csum^2*zb*G[0, 0, 1, zb])/(1125*CF^2*DF) + 
   (59*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, zb])/(40*CF^2*DF) + 
   (119077*C3FF*csum^2*zb^2*G[0, 0, 1, zb])/(375*CF^2*DF) + 
   (1439*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 1, zb])/(1080*CF^2*DF) - 
   (20617*C3FF*csum^2*zb^3*G[0, 0, 1, zb])/(2250*CF^2*DF) + 
   (29*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 1, zb])/(45*CF^2*DF) + 
   (23831*C3FF*csum^2*zb^4*G[0, 0, 1, zb])/(2250*CF^2*DF) - 
   (53*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 1, zb])/(180*CF^2*DF) - 
   (128*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 1, zb])/(675*CF^2*DF) - 
   (4949*C3FF*csum^2*G[0, 1, 0, zb])/(27*CF^2*DF) + 
   (335*C3FF*csum^2*Pi^2*G[0, 1, 0, zb])/(72*CF^2*DF) - 
   (128*C3FF*csum^2*G[0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (194*C3FF*csum^2*G[0, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (147*C3FF*csum^2*G[0, 1, 0, zb])/(2*CF^2*DF*zb) - 
   (148877*C3FF*csum^2*zb*G[0, 1, 0, zb])/(1350*CF^2*DF) + 
   (251*C3FF*csum^2*Pi^2*zb*G[0, 1, 0, zb])/(120*CF^2*DF) + 
   (16369*C3FF*csum^2*zb^2*G[0, 1, 0, zb])/(60*CF^2*DF) - 
   (151*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 0, zb])/(360*CF^2*DF) - 
   (16397*C3FF*csum^2*zb^3*G[0, 1, 0, zb])/(2700*CF^2*DF) + 
   (233*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 0, zb])/(30*CF^2*DF) + 
   (23831*C3FF*csum^2*zb^4*G[0, 1, 0, zb])/(2700*CF^2*DF) - 
   (367*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 0, zb])/(90*CF^2*DF) + 
   (896*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 0, zb])/(675*CF^2*DF) + 
   (6299*C3FF*csum^2*G[0, 1, 1, zb])/(27*CF^2*DF) + 
   (15*C3FF*csum^2*Pi^2*G[0, 1, 1, zb])/(8*CF^2*DF) + 
   (29*C3FF*csum^2*Pi^4*G[0, 1, 1, zb])/(36*CF^2*DF) + 
   (112*C3FF*csum^2*G[0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (172*C3FF*csum^2*G[0, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (1921*C3FF*csum^2*G[0, 1, 1, zb])/(18*CF^2*DF*zb) + 
   (13*C3FF*csum^2*Pi^2*G[0, 1, 1, zb])/(18*CF^2*DF*zb) + 
   (46177*C3FF*csum^2*zb*G[0, 1, 1, zb])/(270*CF^2*DF) - 
   (4001*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, zb])/(360*CF^2*DF) + 
   (29*C3FF*csum^2*Pi^4*zb*G[0, 1, 1, zb])/(36*CF^2*DF) - 
   (3151*C3FF*csum^2*zb^2*G[0, 1, 1, zb])/(12*CF^2*DF) + 
   (10291*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 1, zb])/(1080*CF^2*DF) + 
   (21461*C3FF*csum^2*zb^3*G[0, 1, 1, zb])/(2700*CF^2*DF) + 
   (379*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 1, zb])/(30*CF^2*DF) - 
   (23831*C3FF*csum^2*zb^4*G[0, 1, 1, zb])/(2700*CF^2*DF) - 
   (2449*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 1, zb])/(360*CF^2*DF) + 
   (448*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 1, zb])/(135*CF^2*DF) + 
   (793451*C3FF*csum^2*G[1, 0, 0, zb])/(6750*CF^2*DF) + 
   (10771*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(1800*CF^2*DF) + 
   (76*C3FF*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (19*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(6*CF^2*DF*(-2 + zb)^3) + 
   (19*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(3*CF^2*DF*(-2 + zb)^2) - 
   (253*C3FF*csum^2*G[1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (19*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(3*CF^2*DF*(-2 + zb)) + 
   (237*C3FF*csum^2*G[1, 0, 0, zb])/(2*CF^2*DF*zb) - 
   (3100667*C3FF*csum^2*zb*G[1, 0, 0, zb])/(6750*CF^2*DF) + 
   (131*C3FF*csum^2*Pi^2*zb*G[1, 0, 0, zb])/(45*CF^2*DF) + 
   (2141953*C3FF*csum^2*zb^2*G[1, 0, 0, zb])/(6750*CF^2*DF) - 
   (269*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 0, zb])/(20*CF^2*DF) - 
   (5203*C3FF*csum^2*zb^3*G[1, 0, 0, zb])/(675*CF^2*DF) + 
   (37*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 0, zb])/(2*CF^2*DF) + 
   (23831*C3FF*csum^2*zb^4*G[1, 0, 0, zb])/(2250*CF^2*DF) - 
   (434*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 0, zb])/(45*CF^2*DF) + 
   (256*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 0, zb])/(75*CF^2*DF) - 
   (335738*C3FF*csum^2*G[1, 0, 1, zb])/(3375*CF^2*DF) - 
   (4423*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(1800*CF^2*DF) - 
   (76*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (7*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(6*CF^2*DF*(-2 + zb)^3) - 
   (24*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (7*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(3*CF^2*DF*(-2 + zb)^2) + 
   (91*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (7*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(3*CF^2*DF*(-2 + zb)) - 
   (67*C3FF*csum^2*G[1, 0, 1, zb])/(2*CF^2*DF*zb^2) + 
   (29*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(8*CF^2*DF*zb^2) - 
   (62*C3FF*csum^2*G[1, 0, 1, zb])/(CF^2*DF*zb) - 
   (2015*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(216*CF^2*DF*zb) + 
   (3421087*C3FF*csum^2*zb*G[1, 0, 1, zb])/(6750*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, zb])/(10*CF^2*DF) - 
   (2071633*C3FF*csum^2*zb^2*G[1, 0, 1, zb])/(6750*CF^2*DF) - 
   (67*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 1, zb])/(1080*CF^2*DF) + 
   (6469*C3FF*csum^2*zb^3*G[1, 0, 1, zb])/(675*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^3*G[1, 0, 1, zb])/(2*CF^2*DF) - 
   (23831*C3FF*csum^2*zb^4*G[1, 0, 1, zb])/(2250*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 1, zb])/(60*CF^2*DF) + 
   (128*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 1, zb])/(675*CF^2*DF) - 
   (46307*C3FF*csum^2*G[1, 1, 0, zb])/(250*CF^2*DF) + 
   (11429*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(900*CF^2*DF) - 
   (114*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (3*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^3) - 
   (108*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (3*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) + 
   (47*C3FF*csum^2*G[1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (3*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (67*C3FF*csum^2*G[1, 1, 0, zb])/(CF^2*DF*zb^2) + 
   (29*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(4*CF^2*DF*zb^2) + 
   (337*C3FF*csum^2*G[1, 1, 0, zb])/(18*CF^2*DF*zb) - 
   (448*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(27*CF^2*DF*zb) + 
   (2123399*C3FF*csum^2*zb*G[1, 1, 0, zb])/(4500*CF^2*DF) - 
   (1429*C3FF*csum^2*Pi^2*zb*G[1, 1, 0, zb])/(180*CF^2*DF) - 
   (195197*C3FF*csum^2*zb^2*G[1, 1, 0, zb])/(750*CF^2*DF) + 
   (21*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 0, zb])/(40*CF^2*DF) + 
   (15958*C3FF*csum^2*zb^3*G[1, 1, 0, zb])/(3375*CF^2*DF) + 
   (821*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 0, zb])/(180*CF^2*DF) - 
   (23831*C3FF*csum^2*zb^4*G[1, 1, 0, zb])/(2700*CF^2*DF) - 
   (179*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 0, zb])/(72*CF^2*DF) + 
   (832*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 0, zb])/(675*CF^2*DF) + 
   (826282*C3FF*csum^2*G[1, 1, 1, zb])/(3375*CF^2*DF) - 
   (12221*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(600*CF^2*DF) + 
   (114*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (5*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(12*CF^2*DF*(-2 + zb)^3) + 
   (132*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (5*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(6*CF^2*DF*(-2 + zb)^2) + 
   (13*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (5*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(6*CF^2*DF*(-2 + zb)) + 
   (201*C3FF*csum^2*G[1, 1, 1, zb])/(2*CF^2*DF*zb^2) - 
   (87*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(8*CF^2*DF*zb^2) - 
   (114*C3FF*csum^2*G[1, 1, 1, zb])/(CF^2*DF*zb) + 
   (311*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(12*CF^2*DF*zb) - 
   (6594637*C3FF*csum^2*zb*G[1, 1, 1, zb])/(13500*CF^2*DF) + 
   (3319*C3FF*csum^2*Pi^2*zb*G[1, 1, 1, zb])/(360*CF^2*DF) + 
   (281188*C3FF*csum^2*zb^2*G[1, 1, 1, zb])/(1125*CF^2*DF) + 
   (4261*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 1, zb])/(1080*CF^2*DF) - 
   (22288*C3FF*csum^2*zb^3*G[1, 1, 1, zb])/(3375*CF^2*DF) - 
   (239*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 1, zb])/(20*CF^2*DF) + 
   (23831*C3FF*csum^2*zb^4*G[1, 1, 1, zb])/(2700*CF^2*DF) + 
   (127*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 1, zb])/(20*CF^2*DF) - 
   (1792*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 1, zb])/(675*CF^2*DF) - 
   (25*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(36*CF^2*DF) + 
   (365*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(108*CF^2*DF*zb) + 
   (155*C3FF*csum^2*Pi^2*zb*G[1, 2, 1, zb])/(72*CF^2*DF) - 
   (455*C3FF*csum^2*Pi^2*zb^2*G[1, 2, 1, zb])/(108*CF^2*DF) - 
   (20*C3FF*csum^2*Pi^2*zb^3*G[1, 2, 1, zb])/(3*CF^2*DF) + 
   (85*C3FF*csum^2*Pi^2*zb^4*G[1, 2, 1, zb])/(24*CF^2*DF) - 
   (64*C3FF*csum^2*Pi^2*zb^5*G[1, 2, 1, zb])/(45*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*G[2, 1, 0, zb])/(25*CF^2*DF) - 
   (13*C3FF*csum^2*Pi^2*zb*G[2, 1, 0, zb])/(10*CF^2*DF) + 
   (412*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 0, zb])/(45*CF^2*DF) - 
   (104*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 0, zb])/(15*CF^2*DF) + 
   (109*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 0, zb])/(30*CF^2*DF) - 
   (256*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 0, zb])/(225*CF^2*DF) + 
   (14*C3FF*csum^2*Pi^2*G[2, 1, 1, zb])/(75*CF^2*DF) + 
   (13*C3FF*csum^2*Pi^2*zb*G[2, 1, 1, zb])/(15*CF^2*DF) - 
   (824*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 1, zb])/(135*CF^2*DF) + 
   (208*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 1, zb])/(45*CF^2*DF) - 
   (109*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 1, zb])/(45*CF^2*DF) + 
   (512*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 1, zb])/(675*CF^2*DF) - 
   (55*C3FF*csum^2*G[0, 0, 0, 0, zb])/(CF^2*DF) - 
   (110*C3FF*csum^2*G[0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (165*C3FF*csum^2*G[0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (33409*C3FF*csum^2*zb*G[0, 0, 0, 0, zb])/(75*CF^2*DF) + 
   (42863*C3FF*csum^2*zb^2*G[0, 0, 0, 0, zb])/(75*CF^2*DF) + 
   (1034*C3FF*csum^2*zb^3*G[0, 0, 0, 0, zb])/(25*CF^2*DF) + 
   (154*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 0, 0, zb])/(9*CF^2*DF) - 
   (2687*C3FF*csum^2*zb^4*G[0, 0, 0, 0, zb])/(150*CF^2*DF) - 
   (77*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 0, 0, zb])/(9*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[0, 0, 0, 0, zb])/(2250*CF^2*DF) + 
   (154*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 0, 0, zb])/(45*CF^2*DF) + 
   (197*C3FF*csum^2*G[0, 0, 0, 1, zb])/(2*CF^2*DF) - 
   (103*C3FF*csum^2*Pi^2*G[0, 0, 0, 1, zb])/(12*CF^2*DF) + 
   (92*C3FF*csum^2*G[0, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (138*C3FF*csum^2*G[0, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*csum^2*G[0, 0, 0, 1, zb])/(2*CF^2*DF*zb) + 
   (11116*C3FF*csum^2*zb*G[0, 0, 0, 1, zb])/(25*CF^2*DF) + 
   (103*C3FF*csum^2*Pi^2*zb*G[0, 0, 0, 1, zb])/(12*CF^2*DF) - 
   (78517*C3FF*csum^2*zb^2*G[0, 0, 0, 1, zb])/(150*CF^2*DF) - 
   (103*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 0, 1, zb])/(9*CF^2*DF) - 
   (6683*C3FF*csum^2*zb^3*G[0, 0, 0, 1, zb])/(150*CF^2*DF) + 
   (9*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 0, 1, zb])/(2*CF^2*DF) + 
   (3079*C3FF*csum^2*zb^4*G[0, 0, 0, 1, zb])/(150*CF^2*DF) - 
   (9*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 0, 1, zb])/(4*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[0, 0, 0, 1, zb])/(2250*CF^2*DF) + 
   (9*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 0, 1, zb])/(10*CF^2*DF) + 
   (629*C3FF*csum^2*G[0, 0, 1, 0, zb])/(6*CF^2*DF) - 
   (163*C3FF*csum^2*Pi^2*G[0, 0, 1, 0, zb])/(24*CF^2*DF) + 
   (92*C3FF*csum^2*G[0, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (138*C3FF*csum^2*G[0, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*csum^2*G[0, 0, 1, 0, zb])/(2*CF^2*DF*zb) + 
   (114511*C3FF*csum^2*zb*G[0, 0, 1, 0, zb])/(300*CF^2*DF) + 
   (163*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 0, zb])/(24*CF^2*DF) - 
   (1303223*C3FF*csum^2*zb^2*G[0, 0, 1, 0, zb])/(2700*CF^2*DF) - 
   (163*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 1, 0, zb])/(18*CF^2*DF) - 
   (3491*C3FF*csum^2*zb^3*G[0, 0, 1, 0, zb])/(100*CF^2*DF) - 
   (29*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 1, 0, zb])/(36*CF^2*DF) + 
   (4609*C3FF*csum^2*zb^4*G[0, 0, 1, 0, zb])/(300*CF^2*DF) + 
   (29*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 1, 0, zb])/(72*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[0, 0, 1, 0, zb])/(2700*CF^2*DF) - 
   (29*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 1, 0, zb])/(180*CF^2*DF) - 
   (725*C3FF*csum^2*G[0, 0, 1, 1, zb])/(6*CF^2*DF) + 
   (91*C3FF*csum^2*Pi^2*G[0, 0, 1, 1, zb])/(24*CF^2*DF) - 
   (76*C3FF*csum^2*G[0, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (114*C3FF*csum^2*G[0, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (265*C3FF*csum^2*G[0, 0, 1, 1, zb])/(6*CF^2*DF*zb) - 
   (8*C3FF*csum^2*Pi^2*G[0, 0, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (36899*C3FF*csum^2*zb*G[0, 0, 1, 1, zb])/(100*CF^2*DF) - 
   (17*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 1, zb])/(8*CF^2*DF) + 
   (1179761*C3FF*csum^2*zb^2*G[0, 0, 1, 1, zb])/(2700*CF^2*DF) + 
   (83*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/(18*CF^2*DF) + 
   (3837*C3FF*csum^2*zb^3*G[0, 0, 1, 1, zb])/(100*CF^2*DF) - 
   (683*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 1, 1, zb])/(36*CF^2*DF) - 
   (5393*C3FF*csum^2*zb^4*G[0, 0, 1, 1, zb])/(300*CF^2*DF) + 
   (683*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 1, 1, zb])/(72*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[0, 0, 1, 1, zb])/(2700*CF^2*DF) - 
   (683*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 1, 1, zb])/(180*CF^2*DF) + 
   (1027*C3FF*csum^2*G[0, 1, 0, 0, zb])/(9*CF^2*DF) - 
   (14*C3FF*csum^2*Pi^2*G[0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (92*C3FF*csum^2*G[0, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (138*C3FF*csum^2*G[0, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*csum^2*G[0, 1, 0, 0, zb])/(2*CF^2*DF*zb) + 
   (144871*C3FF*csum^2*zb*G[0, 1, 0, 0, zb])/(450*CF^2*DF) + 
   (14*C3FF*csum^2*Pi^2*zb*G[0, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (1211977*C3FF*csum^2*zb^2*G[0, 1, 0, 0, zb])/(2700*CF^2*DF) - 
   (56*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/(9*CF^2*DF) - 
   (22021*C3FF*csum^2*zb^3*G[0, 1, 0, 0, zb])/(900*CF^2*DF) - 
   (47*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 0, 0, zb])/(9*CF^2*DF) + 
   (2197*C3FF*csum^2*zb^4*G[0, 1, 0, 0, zb])/(225*CF^2*DF) + 
   (47*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 0, 0, zb])/(18*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[0, 1, 0, 0, zb])/(3375*CF^2*DF) - 
   (47*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 0, 0, zb])/(45*CF^2*DF) - 
   (2213*C3FF*csum^2*G[0, 1, 0, 1, zb])/(18*CF^2*DF) + 
   (17*C3FF*csum^2*Pi^2*G[0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (76*C3FF*csum^2*G[0, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (114*C3FF*csum^2*G[0, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (81*C3FF*csum^2*G[0, 1, 0, 1, zb])/(2*CF^2*DF*zb) - 
   (2*C3FF*csum^2*Pi^2*G[0, 1, 0, 1, zb])/(9*CF^2*DF*zb) - 
   (142801*C3FF*csum^2*zb*G[0, 1, 0, 1, zb])/(450*CF^2*DF) - 
   (17*C3FF*csum^2*Pi^2*zb*G[0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (269513*C3FF*csum^2*zb^2*G[0, 1, 0, 1, zb])/(675*CF^2*DF) + 
   (73*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 0, 1, zb])/(6*CF^2*DF) + 
   (6104*C3FF*csum^2*zb^3*G[0, 1, 0, 1, zb])/(225*CF^2*DF) - 
   (13*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (2687*C3FF*csum^2*zb^4*G[0, 1, 0, 1, zb])/(225*CF^2*DF) + 
   (13*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 0, 1, zb])/(6*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[0, 1, 0, 1, zb])/(3375*CF^2*DF) - 
   (13*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (365*C3FF*csum^2*G[0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*G[0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (76*C3FF*csum^2*G[0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (114*C3FF*csum^2*G[0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (221*C3FF*csum^2*G[0, 1, 1, 0, zb])/(6*CF^2*DF*zb) - 
   (32*C3FF*csum^2*Pi^2*G[0, 1, 1, 0, zb])/(9*CF^2*DF*zb) - 
   (7397*C3FF*csum^2*zb*G[0, 1, 1, 0, zb])/(30*CF^2*DF) + 
   (3*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 0, zb])/(CF^2*DF) + 
   (6639*C3FF*csum^2*zb^2*G[0, 1, 1, 0, zb])/(20*CF^2*DF) + 
   (17*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (37*C3FF*csum^2*zb^3*G[0, 1, 1, 0, zb])/(20*CF^2*DF) - 
   (15*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (43*C3FF*csum^2*zb^4*G[0, 1, 1, 0, zb])/(30*CF^2*DF) + 
   (15*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[0, 1, 1, 0, zb])/(6750*CF^2*DF) - 
   (3*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (106*C3FF*csum^2*G[0, 1, 1, 1, zb])/(CF^2*DF) + 
   (35*C3FF*csum^2*Pi^2*G[0, 1, 1, 1, zb])/(6*CF^2*DF) + 
   (62*C3FF*csum^2*G[0, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (93*C3FF*csum^2*G[0, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (75*C3FF*csum^2*G[0, 1, 1, 1, zb])/(2*CF^2*DF*zb) + 
   (4*C3FF*csum^2*Pi^2*G[0, 1, 1, 1, zb])/(CF^2*DF*zb) + 
   (3476*C3FF*csum^2*zb*G[0, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (22*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (38432*C3FF*csum^2*zb^2*G[0, 1, 1, 1, zb])/(135*CF^2*DF) - 
   (85*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 1, 1, zb])/(18*CF^2*DF) - 
   (43*C3FF*csum^2*zb^3*G[0, 1, 1, 1, zb])/(9*CF^2*DF) + 
   (21*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (67*C3FF*csum^2*zb^4*G[0, 1, 1, 1, zb])/(90*CF^2*DF) - 
   (21*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[0, 1, 1, 1, zb])/(6750*CF^2*DF) + 
   (21*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 1, 1, zb])/(10*CF^2*DF) + 
   (20*C3FF*csum^2*Pi^2*G[0, 1, 2, 1, zb])/(3*CF^2*DF) - 
   (20*C3FF*csum^2*Pi^2*G[0, 1, 2, 1, zb])/(9*CF^2*DF*zb) - 
   (20*C3FF*csum^2*Pi^2*zb*G[0, 1, 2, 1, zb])/(3*CF^2*DF) + 
   (20*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 2, 1, zb])/(3*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 2, 1, zb])/(CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 2, 1, zb])/(2*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^5*G[0, 1, 2, 1, zb])/(CF^2*DF) - 
   (76261*C3FF*csum^2*G[1, 0, 0, 0, zb])/(250*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*G[1, 0, 0, 0, zb])/(45*CF^2*DF) - 
   (144*C3FF*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (195*C3FF*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (189*C3FF*csum^2*G[1, 0, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (57*C3FF*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*zb) + 
   (113287*C3FF*csum^2*zb*G[1, 0, 0, 0, zb])/(150*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb*G[1, 0, 0, 0, zb])/(18*CF^2*DF) - 
   (97537*C3FF*csum^2*zb^2*G[1, 0, 0, 0, zb])/(225*CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/(9*CF^2*DF) - 
   (1288*C3FF*csum^2*zb^3*G[1, 0, 0, 0, zb])/(15*CF^2*DF) - 
   (155*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 0, 0, zb])/(18*CF^2*DF) + 
   (1849*C3FF*csum^2*zb^4*G[1, 0, 0, 0, zb])/(50*CF^2*DF) + 
   (155*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 0, 0, zb])/(36*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[1, 0, 0, 0, zb])/(2250*CF^2*DF) - 
   (31*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 0, 0, zb])/(18*CF^2*DF) + 
   (344657*C3FF*csum^2*G[1, 0, 0, 1, zb])/(1125*CF^2*DF) + 
   (911*C3FF*csum^2*Pi^2*G[1, 0, 0, 1, zb])/(60*CF^2*DF) + 
   (128*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (182*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (97*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (45*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*zb^2) - 
   (93*C3FF*csum^2*G[1, 0, 0, 1, zb])/(2*CF^2*DF*zb) - 
   (C3FF*csum^2*Pi^2*G[1, 0, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (316367*C3FF*csum^2*zb*G[1, 0, 0, 1, zb])/(450*CF^2*DF) - 
   (121*C3FF*csum^2*Pi^2*zb*G[1, 0, 0, 1, zb])/(6*CF^2*DF) + 
   (173353*C3FF*csum^2*zb^2*G[1, 0, 0, 1, zb])/(450*CF^2*DF) + 
   (49*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (1597*C3FF*csum^2*zb^3*G[1, 0, 0, 1, zb])/(18*CF^2*DF) - 
   (25*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 0, 1, zb])/(6*CF^2*DF) - 
   (5939*C3FF*csum^2*zb^4*G[1, 0, 0, 1, zb])/(150*CF^2*DF) + 
   (25*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 0, 1, zb])/(12*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[1, 0, 0, 1, zb])/(2250*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 0, 1, zb])/(6*CF^2*DF) + 
   (55483*C3FF*csum^2*G[1, 0, 1, 0, zb])/(180*CF^2*DF) + 
   (2399*C3FF*csum^2*Pi^2*G[1, 0, 1, 0, zb])/(180*CF^2*DF) + 
   (128*C3FF*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (182*C3FF*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (97*C3FF*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (45*C3FF*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*zb^2) - 
   (2773*C3FF*csum^2*G[1, 0, 1, 0, zb])/(54*CF^2*DF*zb) + 
   (5*C3FF*csum^2*Pi^2*G[1, 0, 1, 0, zb])/(18*CF^2*DF*zb) - 
   (596831*C3FF*csum^2*zb*G[1, 0, 1, 0, zb])/(900*CF^2*DF) - 
   (1321*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, 0, zb])/(72*CF^2*DF) + 
   (66221*C3FF*csum^2*zb^2*G[1, 0, 1, 0, zb])/(180*CF^2*DF) + 
   (130*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 1, 0, zb])/(9*CF^2*DF) + 
   (65191*C3FF*csum^2*zb^3*G[1, 0, 1, 0, zb])/(900*CF^2*DF) - 
   (55*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 1, 0, zb])/(36*CF^2*DF) - 
   (28127*C3FF*csum^2*zb^4*G[1, 0, 1, 0, zb])/(900*CF^2*DF) + 
   (55*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 1, 0, zb])/(72*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[1, 0, 1, 0, zb])/(2700*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 1, 0, zb])/(36*CF^2*DF) - 
   (290051*C3FF*csum^2*G[1, 0, 1, 1, zb])/(900*CF^2*DF) - 
   (2983*C3FF*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(180*CF^2*DF) - 
   (112*C3FF*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (166*C3FF*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (95*C3FF*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (81*C3FF*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*zb^2) + 
   (7687*C3FF*csum^2*G[1, 0, 1, 1, zb])/(54*CF^2*DF*zb) + 
   (C3FF*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(6*CF^2*DF*zb) + 
   (542513*C3FF*csum^2*zb*G[1, 0, 1, 1, zb])/(900*CF^2*DF) + 
   (1769*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, 1, zb])/(72*CF^2*DF) - 
   (289793*C3FF*csum^2*zb^2*G[1, 0, 1, 1, zb])/(900*CF^2*DF) - 
   (154*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 1, 1, zb])/(9*CF^2*DF) - 
   (22667*C3FF*csum^2*zb^3*G[1, 0, 1, 1, zb])/(300*CF^2*DF) + 
   (473*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 1, 1, zb])/(36*CF^2*DF) + 
   (30479*C3FF*csum^2*zb^4*G[1, 0, 1, 1, zb])/(900*CF^2*DF) - 
   (473*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 1, 1, zb])/(72*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[1, 0, 1, 1, zb])/(2700*CF^2*DF) + 
   (473*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 1, 1, zb])/(180*CF^2*DF) + 
   (54126*C3FF*csum^2*G[1, 1, 0, 0, zb])/(125*CF^2*DF) + 
   (397*C3FF*csum^2*Pi^2*G[1, 1, 0, 0, zb])/(60*CF^2*DF) + 
   (184*C3FF*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (301*C3FF*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (397*C3FF*csum^2*G[1, 1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (90*C3FF*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*zb^2) - 
   (8669*C3FF*csum^2*G[1, 1, 0, 0, zb])/(54*CF^2*DF*zb) - 
   (35*C3FF*csum^2*Pi^2*G[1, 1, 0, 0, zb])/(9*CF^2*DF*zb) - 
   (7649*C3FF*csum^2*zb*G[1, 1, 0, 0, zb])/(12*CF^2*DF) - 
   (49*C3FF*csum^2*Pi^2*zb*G[1, 1, 0, 0, zb])/(4*CF^2*DF) + 
   (487321*C3FF*csum^2*zb^2*G[1, 1, 0, 0, zb])/(1350*CF^2*DF) + 
   (113*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/(9*CF^2*DF) + 
   (14969*C3FF*csum^2*zb^3*G[1, 1, 0, 0, zb])/(900*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 0, 0, zb])/(6*CF^2*DF) - 
   (647*C3FF*csum^2*zb^4*G[1, 1, 0, 0, zb])/(450*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 0, 0, zb])/(12*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[1, 1, 0, 0, zb])/(6750*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 0, 0, zb])/(30*CF^2*DF) - 
   (110767*C3FF*csum^2*G[1, 1, 0, 1, zb])/(250*CF^2*DF) - 
   (4391*C3FF*csum^2*Pi^2*G[1, 1, 0, 1, zb])/(360*CF^2*DF) - 
   (160*C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (268*C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (182*C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (126*C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*zb^2) + 
   (13519*C3FF*csum^2*G[1, 1, 0, 1, zb])/(54*CF^2*DF*zb) + 
   (77*C3FF*csum^2*Pi^2*G[1, 1, 0, 1, zb])/(18*CF^2*DF*zb) + 
   (28997*C3FF*csum^2*zb*G[1, 1, 0, 1, zb])/(50*CF^2*DF) + 
   (1289*C3FF*csum^2*Pi^2*zb*G[1, 1, 0, 1, zb])/(72*CF^2*DF) - 
   (23366*C3FF*csum^2*zb^2*G[1, 1, 0, 1, zb])/(75*CF^2*DF) - 
   (343*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/(18*CF^2*DF) - 
   (463*C3FF*csum^2*zb^3*G[1, 1, 0, 1, zb])/(25*CF^2*DF) + 
   (79*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 0, 1, zb])/(18*CF^2*DF) + 
   (1627*C3FF*csum^2*zb^4*G[1, 1, 0, 1, zb])/(450*CF^2*DF) - 
   (79*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 0, 1, zb])/(36*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[1, 1, 0, 1, zb])/(6750*CF^2*DF) + 
   (79*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 0, 1, zb])/(90*CF^2*DF) - 
   (2139557*C3FF*csum^2*G[1, 1, 1, 0, zb])/(4500*CF^2*DF) - 
   (497*C3FF*csum^2*Pi^2*G[1, 1, 1, 0, zb])/(60*CF^2*DF) - 
   (168*C3FF*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (285*C3FF*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (393*C3FF*csum^2*G[1, 1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (135*C3FF*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*zb^2) + 
   (543*C3FF*csum^2*G[1, 1, 1, 0, zb])/(2*CF^2*DF*zb) + 
   (16*C3FF*csum^2*Pi^2*G[1, 1, 1, 0, zb])/(3*CF^2*DF*zb) + 
   (120376*C3FF*csum^2*zb*G[1, 1, 1, 0, zb])/(225*CF^2*DF) + 
   (373*C3FF*csum^2*Pi^2*zb*G[1, 1, 1, 0, zb])/(24*CF^2*DF) - 
   (395699*C3FF*csum^2*zb^2*G[1, 1, 1, 0, zb])/(1350*CF^2*DF) - 
   (33*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (7301*C3FF*csum^2*zb^3*G[1, 1, 1, 0, zb])/(180*CF^2*DF) + 
   (67*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 1, 0, zb])/(12*CF^2*DF) - 
   (23971*C3FF*csum^2*zb^4*G[1, 1, 1, 0, zb])/(900*CF^2*DF) - 
   (67*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 1, 0, zb])/(24*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[1, 1, 1, 0, zb])/(13500*CF^2*DF) + 
   (67*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 1, 0, zb])/(60*CF^2*DF) + 
   (748109*C3FF*csum^2*G[1, 1, 1, 1, zb])/(1500*CF^2*DF) + 
   (587*C3FF*csum^2*Pi^2*G[1, 1, 1, 1, zb])/(72*CF^2*DF) + 
   (144*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (249*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (351*C3FF*csum^2*G[1, 1, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (162*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*zb^2) - 
   (18827*C3FF*csum^2*G[1, 1, 1, 1, zb])/(54*CF^2*DF*zb) - 
   (35*C3FF*csum^2*Pi^2*G[1, 1, 1, 1, zb])/(6*CF^2*DF*zb) - 
   (9401*C3FF*csum^2*zb*G[1, 1, 1, 1, zb])/(20*CF^2*DF) - 
   (140*C3FF*csum^2*Pi^2*zb*G[1, 1, 1, 1, zb])/(9*CF^2*DF) + 
   (332161*C3FF*csum^2*zb^2*G[1, 1, 1, 1, zb])/(1350*CF^2*DF) + 
   (155*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/(9*CF^2*DF) - 
   (5761*C3FF*csum^2*zb^3*G[1, 1, 1, 1, zb])/(150*CF^2*DF) - 
   (205*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 1, 1, zb])/(36*CF^2*DF) + 
   (7337*C3FF*csum^2*zb^4*G[1, 1, 1, 1, zb])/(300*CF^2*DF) + 
   (205*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 1, 1, zb])/(72*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[1, 1, 1, 1, zb])/(13500*CF^2*DF) - 
   (41*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 1, 1, zb])/(36*CF^2*DF) - 
   (25*C3FF*csum^2*Pi^2*G[1, 1, 2, 1, zb])/(3*CF^2*DF) + 
   (50*C3FF*csum^2*Pi^2*G[1, 1, 2, 1, zb])/(9*CF^2*DF*zb) + 
   (25*C3FF*csum^2*Pi^2*zb*G[1, 1, 2, 1, zb])/(3*CF^2*DF) - 
   (50*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 2, 1, zb])/(9*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 2, 1, zb])/(2*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 2, 1, zb])/(4*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[1, 1, 2, 1, zb])/(2*CF^2*DF) + 
   (4*C3FF*csum^2*Pi^2*G[1, 2, 1, 0, zb])/(CF^2*DF) - 
   (8*C3FF*csum^2*Pi^2*G[1, 2, 1, 0, zb])/(3*CF^2*DF*zb) - 
   (4*C3FF*csum^2*Pi^2*zb*G[1, 2, 1, 0, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*Pi^2*zb^2*G[1, 2, 1, 0, zb])/(3*CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^3*G[1, 2, 1, 0, zb])/(CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^4*G[1, 2, 1, 0, zb])/(CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^5*G[1, 2, 1, 0, zb])/(5*CF^2*DF) - 
   (8*C3FF*csum^2*Pi^2*G[1, 2, 1, 1, zb])/(3*CF^2*DF) + 
   (16*C3FF*csum^2*Pi^2*G[1, 2, 1, 1, zb])/(9*CF^2*DF*zb) + 
   (8*C3FF*csum^2*Pi^2*zb*G[1, 2, 1, 1, zb])/(3*CF^2*DF) - 
   (16*C3FF*csum^2*Pi^2*zb^2*G[1, 2, 1, 1, zb])/(9*CF^2*DF) - 
   (4*C3FF*csum^2*Pi^2*zb^3*G[1, 2, 1, 1, zb])/(3*CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^4*G[1, 2, 1, 1, zb])/(3*CF^2*DF) - 
   (4*C3FF*csum^2*Pi^2*zb^5*G[1, 2, 1, 1, zb])/(15*CF^2*DF) + 
   (5303*C3FF*csum^2*G[2, 1, 0, 0, zb])/(1125*CF^2*DF) - 
   (209*C3FF*csum^2*Pi^2*G[2, 1, 0, 0, zb])/(45*CF^2*DF) - 
   (7703*C3FF*csum^2*zb*G[2, 1, 0, 0, zb])/(450*CF^2*DF) + 
   (133*C3FF*csum^2*Pi^2*zb*G[2, 1, 0, 0, zb])/(18*CF^2*DF) - 
   (34831*C3FF*csum^2*zb^2*G[2, 1, 0, 0, zb])/(675*CF^2*DF) - 
   (38*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 0, 0, zb])/(9*CF^2*DF) + 
   (4139*C3FF*csum^2*zb^3*G[2, 1, 0, 0, zb])/(75*CF^2*DF) + 
   (19*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 0, 0, zb])/(18*CF^2*DF) - 
   (4109*C3FF*csum^2*zb^4*G[2, 1, 0, 0, zb])/(150*CF^2*DF) - 
   (19*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 0, 0, zb])/(36*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[2, 1, 0, 0, zb])/(6750*CF^2*DF) + 
   (19*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 0, 0, zb])/(90*CF^2*DF) - 
   (5303*C3FF*csum^2*G[2, 1, 0, 1, zb])/(1125*CF^2*DF) + 
   (77*C3FF*csum^2*Pi^2*G[2, 1, 0, 1, zb])/(45*CF^2*DF) + 
   (7703*C3FF*csum^2*zb*G[2, 1, 0, 1, zb])/(450*CF^2*DF) - 
   (49*C3FF*csum^2*Pi^2*zb*G[2, 1, 0, 1, zb])/(18*CF^2*DF) + 
   (34831*C3FF*csum^2*zb^2*G[2, 1, 0, 1, zb])/(675*CF^2*DF) + 
   (14*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 0, 1, zb])/(9*CF^2*DF) - 
   (4139*C3FF*csum^2*zb^3*G[2, 1, 0, 1, zb])/(75*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 0, 1, zb])/(18*CF^2*DF) + 
   (4109*C3FF*csum^2*zb^4*G[2, 1, 0, 1, zb])/(150*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 0, 1, zb])/(36*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[2, 1, 0, 1, zb])/(6750*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 0, 1, zb])/(90*CF^2*DF) - 
   (5303*C3FF*csum^2*G[2, 1, 1, 0, zb])/(750*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*G[2, 1, 1, 0, zb])/(10*CF^2*DF) + 
   (7703*C3FF*csum^2*zb*G[2, 1, 1, 0, zb])/(300*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb*G[2, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (34831*C3FF*csum^2*zb^2*G[2, 1, 1, 0, zb])/(450*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^2*G[2, 1, 1, 0, zb])/(CF^2*DF) - 
   (4139*C3FF*csum^2*zb^3*G[2, 1, 1, 0, zb])/(50*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^3*G[2, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (4109*C3FF*csum^2*zb^4*G[2, 1, 1, 0, zb])/(100*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^4*G[2, 1, 1, 0, zb])/(8*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[2, 1, 1, 0, zb])/(4500*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[2, 1, 1, 0, zb])/(20*CF^2*DF) + 
   (5303*C3FF*csum^2*G[2, 1, 1, 1, zb])/(750*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*G[2, 1, 1, 1, zb])/(18*CF^2*DF) - 
   (7703*C3FF*csum^2*zb*G[2, 1, 1, 1, zb])/(300*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*zb*G[2, 1, 1, 1, zb])/(36*CF^2*DF) - 
   (34831*C3FF*csum^2*zb^2*G[2, 1, 1, 1, zb])/(450*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 1, 1, zb])/(9*CF^2*DF) + 
   (4139*C3FF*csum^2*zb^3*G[2, 1, 1, 1, zb])/(50*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 1, 1, zb])/(36*CF^2*DF) - 
   (4109*C3FF*csum^2*zb^4*G[2, 1, 1, 1, zb])/(100*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 1, 1, zb])/(72*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[2, 1, 1, 1, zb])/(4500*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[2, 1, 1, 1, zb])/(36*CF^2*DF) + 
   (550*C3FF*csum^2*zb*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (600*C3FF*csum^2*zb^2*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (220*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (120*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (1024*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 0, zb])/(15*CF^2*DF) - 
   (2442*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (2664*C3FF*csum^2*zb^2*G[0, 0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (1076*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (1171*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 1, zb])/(10*CF^2*DF) + 
   (4864*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 1, zb])/(75*CF^2*DF) + 
   (11*C3FF*csum^2*G[0, 0, 0, 1, 0, zb])/(4*CF^2*DF) - 
   (5399*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, zb])/(12*CF^2*DF) + 
   (18061*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 0, zb])/(36*CF^2*DF) + 
   (550*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (1199*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 0, zb])/(12*CF^2*DF) + 
   (1408*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 0, zb])/(25*CF^2*DF) - 
   (11*C3FF*csum^2*G[0, 0, 0, 1, 1, zb])/(4*CF^2*DF) - 
   (20*C3FF*csum^2*Pi^2*G[0, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (23563*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, zb])/(60*CF^2*DF) - 
   (20*C3FF*csum^2*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (79073*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 1, zb])/(180*CF^2*DF) - 
   (2666*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (5797*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 1, zb])/(60*CF^2*DF) - 
   (3968*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 1, zb])/(75*CF^2*DF) + 
   (19*C3FF*csum^2*G[0, 0, 1, 0, 0, zb])/(4*CF^2*DF) - 
   (25067*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, zb])/(60*CF^2*DF) + 
   (28819*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 0, zb])/(60*CF^2*DF) + 
   (2294*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (1671*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 0, zb])/(20*CF^2*DF) + 
   (2176*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 0, zb])/(45*CF^2*DF) - 
   (19*C3FF*csum^2*G[0, 0, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (29*C3FF*csum^2*Pi^2*G[0, 0, 1, 0, 1, zb])/(12*CF^2*DF) + 
   (2*C3FF*csum^2*G[0, 0, 1, 0, 1, zb])/(CF^2*DF*zb) + 
   (11023*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, zb])/(30*CF^2*DF) - 
   (29*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/(12*CF^2*DF) - 
   (38033*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 1, zb])/(90*CF^2*DF) - 
   (744*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 1, zb])/(5*CF^2*DF) + 
   (1216*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (2048*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 1, zb])/(45*CF^2*DF) - 
   (51*C3FF*csum^2*G[0, 0, 1, 1, 0, zb])/(4*CF^2*DF) - 
   (61*C3FF*csum^2*Pi^2*G[0, 0, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (4*C3FF*csum^2*G[0, 0, 1, 1, 0, zb])/(CF^2*DF*zb) + 
   (18907*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, zb])/(60*CF^2*DF) - 
   (61*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/(6*CF^2*DF) - 
   (22099*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 0, zb])/(60*CF^2*DF) - 
   (1454*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (3193*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 0, zb])/(60*CF^2*DF) - 
   (2432*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 0, zb])/(75*CF^2*DF) + 
   (35*C3FF*csum^2*G[0, 0, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (53*C3FF*csum^2*Pi^2*G[0, 0, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 0, 1, 1, 1, zb])/(CF^2*DF*zb) - 
   (1615*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, zb])/(6*CF^2*DF) + 
   (53*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/(4*CF^2*DF) + 
   (5677*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 1, zb])/(18*CF^2*DF) + 
   (92*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (151*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (6656*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 1, zb])/(225*CF^2*DF) + 
   (16*C3FF*csum^2*G[0, 1, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (1953*C3FF*csum^2*zb*G[0, 1, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (7018*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 0, zb])/(15*CF^2*DF) + 
   (1862*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 0, zb])/(15*CF^2*DF) - 
   (1021*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 0, zb])/(15*CF^2*DF) + 
   (1024*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 0, zb])/(25*CF^2*DF) - 
   (245*C3FF*csum^2*G[0, 1, 0, 0, 1, zb])/(12*CF^2*DF) + 
   (5*C3FF*csum^2*G[0, 1, 0, 0, 1, zb])/(CF^2*DF*zb) + 
   (3537*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, zb])/(10*CF^2*DF) - 
   (72247*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 1, zb])/(180*CF^2*DF) - 
   (608*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (997*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (8704*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 1, zb])/(225*CF^2*DF) - 
   (71*C3FF*csum^2*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (163*C3FF*csum^2*G[0, 1, 0, 1, 0, zb])/(18*CF^2*DF*zb) + 
   (1969*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, zb])/(6*CF^2*DF) - 
   (6833*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 0, zb])/(18*CF^2*DF) - 
   (302*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (331*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 0, zb])/(6*CF^2*DF) - 
   (7424*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 0, zb])/(225*CF^2*DF) + 
   (71*C3FF*csum^2*G[0, 1, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (6*C3FF*csum^2*Pi^2*G[0, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (235*C3FF*csum^2*G[0, 1, 0, 1, 1, zb])/(18*CF^2*DF*zb) - 
   (4394*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (6*C3FF*csum^2*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (14384*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 1, zb])/(45*CF^2*DF) + 
   (1462*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (1597*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 1, zb])/(30*CF^2*DF) + 
   (768*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 1, zb])/(25*CF^2*DF) - 
   (145*C3FF*csum^2*G[0, 1, 1, 0, 0, zb])/(6*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*G[0, 1, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (127*C3FF*csum^2*G[0, 1, 1, 0, 0, zb])/(9*CF^2*DF*zb) + 
   (537*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/(6*CF^2*DF) - 
   (5135*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 0, zb])/(18*CF^2*DF) - 
   (42*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (71*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (4096*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 0, zb])/(225*CF^2*DF) + 
   (437*C3FF*csum^2*G[0, 1, 1, 0, 1, zb])/(12*CF^2*DF) + 
   (67*C3FF*csum^2*Pi^2*G[0, 1, 1, 0, 1, zb])/(12*CF^2*DF) - 
   (289*C3FF*csum^2*G[0, 1, 1, 0, 1, zb])/(18*CF^2*DF*zb) - 
   (237*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (67*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/(12*CF^2*DF) + 
   (2779*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 1, zb])/(12*CF^2*DF) + 
   (128*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (143*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 1, zb])/(6*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (103*C3FF*csum^2*G[0, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (8*C3FF*csum^2*Pi^2*G[0, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (15*C3FF*csum^2*G[0, 1, 1, 1, 0, zb])/(CF^2*DF*zb) - 
   (2245*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, zb])/(12*CF^2*DF) + 
   (8*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (3149*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 0, zb])/(18*CF^2*DF) - 
   (2*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (7*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 0, zb])/(12*CF^2*DF) + 
   (1408*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 0, zb])/(225*CF^2*DF) - 
   (130*C3FF*csum^2*G[0, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*G[0, 1, 1, 1, 1, zb])/(4*CF^2*DF) + 
   (287*C3FF*csum^2*G[0, 1, 1, 1, 1, zb])/(18*CF^2*DF*zb) + 
   (629*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (1150*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 1, zb])/(9*CF^2*DF) + 
   (2*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (5*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 1, zb])/(12*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 1, zb])/(25*CF^2*DF) + 
   (4297*C3FF*csum^2*G[1, 0, 0, 0, 0, zb])/(25*CF^2*DF) + 
   (110*C3FF*csum^2*G[1, 0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (220*C3FF*csum^2*G[1, 0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (220*C3FF*csum^2*G[1, 0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (1409*C3FF*csum^2*zb*G[1, 0, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (809*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (706*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (245*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 0, zb])/(2*CF^2*DF) + 
   (4352*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 0, zb])/(75*CF^2*DF) - 
   (27889*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(150*CF^2*DF) - 
   (92*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (184*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (184*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(2*CF^2*DF*zb^2) + 
   (76*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF^2*DF*zb) + 
   (12073*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, zb])/(30*CF^2*DF) - 
   (1132*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (676*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (588*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (4096*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 1, zb])/(75*CF^2*DF) - 
   (61589*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(300*CF^2*DF) - 
   (92*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (184*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (184*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(2*CF^2*DF*zb^2) + 
   (985*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(12*CF^2*DF*zb) + 
   (3957*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, zb])/(10*CF^2*DF) - 
   (6833*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 0, zb])/(30*CF^2*DF) - 
   (2932*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (305*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (3584*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 0, zb])/(75*CF^2*DF) + 
   (21081*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(100*CF^2*DF) + 
   (10*C3FF*csum^2*Pi^2*G[1, 0, 0, 1, 1, zb])/(CF^2*DF) + 
   (76*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (152*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (152*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (99*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(2*CF^2*DF*zb^2) - 
   (1657*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(12*CF^2*DF*zb) - 
   (3349*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, zb])/(10*CF^2*DF) + 
   (10*C3FF*csum^2*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/(CF^2*DF) + 
   (5677*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 1, zb])/(30*CF^2*DF) + 
   (924*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 1, zb])/(5*CF^2*DF) - 
   (2891*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 1, zb])/(30*CF^2*DF) + 
   (3328*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 1, zb])/(75*CF^2*DF) - 
   (33823*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(150*CF^2*DF) - 
   (92*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (184*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (184*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(2*CF^2*DF*zb^2) + 
   (3247*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(36*CF^2*DF*zb) + 
   (7903*C3FF*csum^2*zb*G[1, 0, 1, 0, 0, zb])/(20*CF^2*DF) - 
   (8459*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 0, zb])/(36*CF^2*DF) - 
   (2516*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (5213*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 0, zb])/(60*CF^2*DF) - 
   (9344*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 0, zb])/(225*CF^2*DF) + 
   (69871*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(300*CF^2*DF) + 
   (76*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (152*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (152*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (99*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(2*CF^2*DF*zb^2) - 
   (2741*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(18*CF^2*DF*zb) - 
   (5128*C3FF*csum^2*zb*G[1, 0, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (799*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 1, zb])/(4*CF^2*DF) + 
   (796*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 1, zb])/(5*CF^2*DF) - 
   (1241*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (8704*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 1, zb])/(225*CF^2*DF) + 
   (1259*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (8*C3FF*csum^2*Pi^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (76*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (152*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (152*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (99*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(2*CF^2*DF*zb^2) - 
   (1949*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(12*CF^2*DF*zb) - 
   (6591*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, zb])/(20*CF^2*DF) + 
   (8*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (11447*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 0, zb])/(60*CF^2*DF) + 
   (116*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (3583*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 0, zb])/(60*CF^2*DF) + 
   (2176*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 0, zb])/(75*CF^2*DF) - 
   (5067*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(20*CF^2*DF) - 
   (9*C3FF*csum^2*Pi^2*G[1, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (62*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (124*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (124*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (129*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(2*CF^2*DF*zb^2) + 
   (417*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(2*CF^2*DF*zb) + 
   (4243*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (9*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (28853*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 1, zb])/(180*CF^2*DF) - 
   (534*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 1, zb])/(5*CF^2*DF) + 
   (331*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 1, zb])/(6*CF^2*DF) - 
   (5888*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 1, zb])/(225*CF^2*DF) - 
   (7503*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(25*CF^2*DF) - 
   (129*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (258*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (258*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF*zb^2) + 
   (341*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(2*CF^2*DF*zb) + 
   (10961*C3FF*csum^2*zb*G[1, 1, 0, 0, 0, zb])/(30*CF^2*DF) - 
   (1254*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (211*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (508*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 0, zb])/(15*CF^2*DF) - 
   (512*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 0, zb])/(25*CF^2*DF) + 
   (30603*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(100*CF^2*DF) + 
   (106*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (212*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (212*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (78*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF^2*DF*zb^2) - 
   (7895*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(36*CF^2*DF*zb) - 
   (18757*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, zb])/(60*CF^2*DF) + 
   (797*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 1, zb])/(4*CF^2*DF) + 
   (346*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (339*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 1, zb])/(10*CF^2*DF) + 
   (4352*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 1, zb])/(225*CF^2*DF) + 
   (32729*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(100*CF^2*DF) + 
   (106*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (212*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (212*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (78*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(CF^2*DF*zb^2) - 
   (2065*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(9*CF^2*DF*zb) - 
   (317*C3FF*csum^2*zb*G[1, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (9212*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 0, zb])/(45*CF^2*DF) + 
   (258*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 0, zb])/(5*CF^2*DF) - 
   (1471*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 0, zb])/(60*CF^2*DF) + 
   (384*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 0, zb])/(25*CF^2*DF) - 
   (6533*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(20*CF^2*DF) - 
   (9*C3FF*csum^2*Pi^2*G[1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (86*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (172*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (172*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (93*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(CF^2*DF*zb^2) + 
   (4739*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(18*CF^2*DF*zb) + 
   (8099*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, zb])/(30*CF^2*DF) - 
   (9*C3FF*csum^2*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (14363*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 1, zb])/(90*CF^2*DF) - 
   (50*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (1453*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 1, zb])/(60*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 1, zb])/(9*CF^2*DF) + 
   (112673*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(300*CF^2*DF) + 
   (113*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (226*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (226*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (171*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(2*CF^2*DF*zb^2) - 
   (1405*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(6*CF^2*DF*zb) - 
   (597*C3FF*csum^2*zb*G[1, 1, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (2792*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (203*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (617*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 0, zb])/(60*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 0, zb])/(75*CF^2*DF) - 
   (9252*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(25*CF^2*DF) - 
   (92*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (184*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (184*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (201*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(2*CF^2*DF*zb^2) + 
   (268*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(CF^2*DF*zb) + 
   (7601*C3FF*csum^2*zb*G[1, 1, 1, 0, 1, zb])/(30*CF^2*DF) - 
   (6362*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 1, zb])/(45*CF^2*DF) + 
   (36*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 1, zb])/(5*CF^2*DF) - 
   (19*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (512*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 1, zb])/(225*CF^2*DF) - 
   (29147*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(75*CF^2*DF) - 
   (93*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (186*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (186*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (102*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(CF^2*DF*zb^2) + 
   (9755*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(36*CF^2*DF*zb) + 
   (14567*C3FF*csum^2*zb*G[1, 1, 1, 1, 0, zb])/(60*CF^2*DF) - 
   (24191*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 0, zb])/(180*CF^2*DF) + 
   (539*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 0, zb])/(15*CF^2*DF) - 
   (433*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 0, zb])/(20*CF^2*DF) + 
   (896*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 0, zb])/(225*CF^2*DF) + 
   (56887*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(150*CF^2*DF) + 
   (75*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (150*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (150*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (225*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(2*CF^2*DF*zb^2) - 
   (1763*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(6*CF^2*DF*zb) - 
   (3053*C3FF*csum^2*zb*G[1, 1, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (1441*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (451*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (541*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 1, zb])/(30*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 1, zb])/(75*CF^2*DF) - 
   (5*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (73*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(9*CF^2*DF*zb) + 
   (31*C3FF*csum^2*zb*G[1, 2, 1, 0, 0, zb])/(6*CF^2*DF) - 
   (91*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 0, zb])/(9*CF^2*DF) - 
   (16*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
   (17*C3FF*csum^2*zb^4*G[1, 2, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 0, zb])/(75*CF^2*DF) + 
   (5*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (73*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(9*CF^2*DF*zb) - 
   (31*C3FF*csum^2*zb*G[1, 2, 1, 0, 1, zb])/(6*CF^2*DF) + 
   (91*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 1, zb])/(9*CF^2*DF) + 
   (16*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
   (17*C3FF*csum^2*zb^4*G[1, 2, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 1, zb])/(75*CF^2*DF) + 
   (5*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (73*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(6*CF^2*DF*zb) - 
   (31*C3FF*csum^2*zb*G[1, 2, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (91*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (24*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (51*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 0, zb])/(25*CF^2*DF) - 
   (5*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (73*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(6*CF^2*DF*zb) + 
   (31*C3FF*csum^2*zb*G[1, 2, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (91*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 1, zb])/(6*CF^2*DF) - 
   (24*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (51*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 1, zb])/(25*CF^2*DF) - 
   (63*C3FF*csum^2*G[2, 1, 0, 0, 0, zb])/(25*CF^2*DF) - 
   (117*C3FF*csum^2*zb*G[2, 1, 0, 0, 0, zb])/(10*CF^2*DF) + 
   (412*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (312*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (327*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 0, zb])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 0, zb])/(25*CF^2*DF) + 
   (56*C3FF*csum^2*G[2, 1, 0, 0, 1, zb])/(25*CF^2*DF) + 
   (52*C3FF*csum^2*zb*G[2, 1, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (3296*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 1, zb])/(45*CF^2*DF) + 
   (832*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (436*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (2048*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 1, zb])/(225*CF^2*DF) + 
   (56*C3FF*csum^2*G[2, 1, 0, 1, 0, zb])/(25*CF^2*DF) + 
   (52*C3FF*csum^2*zb*G[2, 1, 0, 1, 0, zb])/(5*CF^2*DF) - 
   (3296*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 0, zb])/(45*CF^2*DF) + 
   (832*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 0, zb])/(15*CF^2*DF) - 
   (436*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (2048*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 0, zb])/(225*CF^2*DF) - 
   (49*C3FF*csum^2*G[2, 1, 0, 1, 1, zb])/(25*CF^2*DF) - 
   (91*C3FF*csum^2*zb*G[2, 1, 0, 1, 1, zb])/(10*CF^2*DF) + 
   (2884*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 1, zb])/(45*CF^2*DF) - 
   (728*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (763*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 1, zb])/(30*CF^2*DF) - 
   (1792*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 1, zb])/(225*CF^2*DF) + 
   (161*C3FF*csum^2*G[2, 1, 1, 0, 0, zb])/(50*CF^2*DF) + 
   (299*C3FF*csum^2*zb*G[2, 1, 1, 0, 0, zb])/(20*CF^2*DF) - 
   (4738*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 0, zb])/(45*CF^2*DF) + 
   (1196*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (2507*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 0, zb])/(60*CF^2*DF) + 
   (2944*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 0, zb])/(225*CF^2*DF) - 
   (14*C3FF*csum^2*G[2, 1, 1, 0, 1, zb])/(5*CF^2*DF) - 
   (13*C3FF*csum^2*zb*G[2, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (824*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 1, zb])/(9*CF^2*DF) - 
   (208*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (109*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (512*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 1, zb])/(45*CF^2*DF) - 
   (147*C3FF*csum^2*G[2, 1, 1, 1, 0, zb])/(50*CF^2*DF) - 
   (273*C3FF*csum^2*zb*G[2, 1, 1, 1, 0, zb])/(20*CF^2*DF) + 
   (1442*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 0, zb])/(15*CF^2*DF) - 
   (364*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (763*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 0, zb])/(20*CF^2*DF) - 
   (896*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 0, zb])/(75*CF^2*DF) + 
   (63*C3FF*csum^2*G[2, 1, 1, 1, 1, zb])/(25*CF^2*DF) + 
   (117*C3FF*csum^2*zb*G[2, 1, 1, 1, 1, zb])/(10*CF^2*DF) - 
   (412*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 1, zb])/(5*CF^2*DF) + 
   (312*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (327*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 1, zb])/(10*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 1, zb])/(25*CF^2*DF) + 
   (490*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (245*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (98*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (450*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (225*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (90*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (37*C3FF*csum^2*G[0, 0, 0, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (37*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (74*C3FF*csum^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (1199*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (1199*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 1, 0, zb])/(6*CF^2*DF) - 
   (1199*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (37*C3FF*csum^2*G[0, 0, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (37*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (74*C3FF*csum^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (1085*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (1085*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 1, 1, zb])/(6*CF^2*DF) + 
   (217*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (81*C3FF*csum^2*G[0, 0, 0, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (81*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (54*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/(CF^2*DF) - 
   (1063*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (1063*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 0, 0, zb])/(6*CF^2*DF) - 
   (1063*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (38*C3FF*csum^2*G[0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (39*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (148*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (964*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (482*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (964*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (85*C3FF*csum^2*G[0, 0, 0, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (89*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (54*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (755*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (755*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (151*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (40*C3FF*csum^2*G[0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (43*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (148*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (662*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (331*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (662*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (133*C3FF*csum^2*G[0, 0, 1, 0, 0, 0, zb])/(2*CF^2*DF) + 
   (133*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 0, zb])/(2*CF^2*DF) - 
   (266*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (941*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (941*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 0, 0, zb])/(6*CF^2*DF) - 
   (941*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 0, 0, zb])/(15*CF^2*DF) + 
   (123*C3FF*csum^2*G[0, 0, 1, 0, 0, 1, zb])/(2*CF^2*DF) - 
   (64*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 1, zb])/(CF^2*DF) + 
   (236*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (856*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (428*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (856*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (78*C3FF*csum^2*G[0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (8*C3FF*csum^2*G[0, 0, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) - 
   (161*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (98*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (251*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (251*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (251*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 1, 0, zb])/(5*CF^2*DF) - 
   (73*C3FF*csum^2*G[0, 0, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*G[0, 0, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb) + 
   (155*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (266*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (673*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (673*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 1, 1, zb])/(6*CF^2*DF) - 
   (673*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (131*C3FF*csum^2*G[0, 0, 1, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (16*C3FF*csum^2*G[0, 0, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb) - 
   (137*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (78*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (517*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (517*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (517*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (57*C3FF*csum^2*G[0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*G[0, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (63*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (196*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (460*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (230*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (49*C3FF*csum^2*G[0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (113*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (166*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (97*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (97*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (97*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (81*C3FF*csum^2*G[0, 0, 1, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (8*C3FF*csum^2*G[0, 0, 1, 1, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (101*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (130*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (239*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (239*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 1, 1, zb])/(6*CF^2*DF) + 
   (239*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (97*C3FF*csum^2*G[0, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (97*C3FF*csum^2*zb*G[0, 1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (388*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (832*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (416*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (832*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 0, 0, zb])/(15*CF^2*DF) + 
   (104*C3FF*csum^2*G[0, 1, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (104*C3FF*csum^2*zb*G[0, 1, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (302*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (760*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (380*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (152*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (235*C3FF*csum^2*G[0, 1, 0, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (4*C3FF*csum^2*G[0, 1, 0, 0, 1, 0, zb])/(CF^2*DF*zb) - 
   (235*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (344*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (224*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 1, 0, zb])/(CF^2*DF) - 
   (112*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 1, 0, zb])/(CF^2*DF) + 
   (224*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 1, 0, zb])/(5*CF^2*DF) - 
   (241*C3FF*csum^2*G[0, 1, 0, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (4*C3FF*csum^2*G[0, 1, 0, 0, 1, 1, zb])/(CF^2*DF*zb) + 
   (241*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (272*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (604*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (302*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (604*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (271*C3FF*csum^2*G[0, 1, 0, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (28*C3FF*csum^2*G[0, 1, 0, 1, 0, 0, zb])/(3*CF^2*DF*zb) - 
   (271*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (400*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (198*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 0, 0, zb])/(CF^2*DF) - 
   (99*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 0, 0, zb])/(CF^2*DF) + 
   (198*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 0, 0, zb])/(5*CF^2*DF) - 
   (142*C3FF*csum^2*G[0, 1, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (40*C3FF*csum^2*G[0, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (142*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (110*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (536*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (268*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (536*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (295*C3FF*csum^2*G[0, 1, 0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (20*C3FF*csum^2*G[0, 1, 0, 1, 1, 0, zb])/(CF^2*DF*zb) + 
   (295*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (332*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (418*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (209*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (418*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (151*C3FF*csum^2*G[0, 1, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*G[0, 1, 0, 1, 1, 1, zb])/(CF^2*DF*zb) - 
   (151*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (274*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (364*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (182*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (364*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (120*C3FF*csum^2*G[0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*G[0, 1, 1, 0, 0, 0, zb])/(CF^2*DF*zb) - 
   (111*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (72*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (344*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (172*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (344*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 0, 0, zb])/(15*CF^2*DF) - 
   (118*C3FF*csum^2*G[0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) + 
   (44*C3FF*csum^2*G[0, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (225*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 1, zb])/(2*CF^2*DF) - 
   (46*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (104*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) + 
   (52*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (104*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (263*C3FF*csum^2*G[0, 1, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (64*C3FF*csum^2*G[0, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) + 
   (126*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (172*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (262*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (131*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (262*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (255*C3FF*csum^2*G[0, 1, 1, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (40*C3FF*csum^2*G[0, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (125*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (36*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (232*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (116*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (232*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (205*C3FF*csum^2*G[0, 1, 1, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (8*C3FF*csum^2*G[0, 1, 1, 1, 0, 0, zb])/(CF^2*DF*zb) + 
   (199*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (56*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (41*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (41*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (41*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 0, 0, zb])/(5*CF^2*DF) + 
   (100*C3FF*csum^2*G[0, 1, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (100*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (112*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (56*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (112*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (189*C3FF*csum^2*G[0, 1, 1, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (4*C3FF*csum^2*G[0, 1, 1, 1, 1, 0, zb])/(3*CF^2*DF*zb) - 
   (95*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (28*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (41*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (41*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (41*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 1, 0, zb])/(15*CF^2*DF) - 
   (91*C3FF*csum^2*G[0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (8*C3FF*csum^2*G[0, 1, 1, 1, 1, 1, zb])/(CF^2*DF*zb) + 
   (94*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (74*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (32*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (16*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (32*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (16*C3FF*csum^2*G[0, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
   (16*C3FF*csum^2*G[0, 1, 2, 1, 0, 0, zb])/(3*CF^2*DF*zb) - 
   (16*C3FF*csum^2*zb*G[0, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
   (16*C3FF*csum^2*zb^2*G[0, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb^3*G[0, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^4*G[0, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb^5*G[0, 1, 2, 1, 0, 0, zb])/(5*CF^2*DF) - 
   (16*C3FF*csum^2*G[0, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
   (16*C3FF*csum^2*G[0, 1, 2, 1, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (16*C3FF*csum^2*zb*G[0, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^2*G[0, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^3*G[0, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^4*G[0, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^5*G[0, 1, 2, 1, 0, 1, zb])/(5*CF^2*DF) - 
   (24*C3FF*csum^2*G[0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*G[0, 1, 2, 1, 1, 0, zb])/(CF^2*DF*zb) + 
   (24*C3FF*csum^2*zb*G[0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*zb^2*G[0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb^3*G[0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb^5*G[0, 1, 2, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (24*C3FF*csum^2*G[0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) - 
   (8*C3FF*csum^2*G[0, 1, 2, 1, 1, 1, zb])/(CF^2*DF*zb) - 
   (24*C3FF*csum^2*zb*G[0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (24*C3FF*csum^2*zb^2*G[0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb^3*G[0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb^5*G[0, 1, 2, 1, 1, 1, zb])/(5*CF^2*DF) + 
   (550*C3FF*csum^2*G[1, 0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (875*C3FF*csum^2*zb*G[1, 0, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (500*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (370*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (185*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (74*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (2442*C3FF*csum^2*G[1, 0, 0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (777*C3FF*csum^2*zb*G[1, 0, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (444*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (336*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (168*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (336*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (2545*C3FF*csum^2*G[1, 0, 0, 0, 1, 0, zb])/(6*CF^2*DF) - 
   (6*C3FF*csum^2*G[1, 0, 0, 0, 1, 0, zb])/(CF^2*DF*zb) + 
   (2059*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (1150*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (902*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (451*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (902*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (11009*C3FF*csum^2*G[1, 0, 0, 0, 1, 1, zb])/(30*CF^2*DF) + 
   (6*C3FF*csum^2*G[1, 0, 0, 0, 1, 1, zb])/(CF^2*DF*zb) - 
   (1786*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (994*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (806*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (403*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (806*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (10861*C3FF*csum^2*G[1, 0, 0, 1, 0, 0, zb])/(30*CF^2*DF) - 
   (14*C3FF*csum^2*G[1, 0, 0, 1, 0, 0, zb])/(CF^2*DF*zb) + 
   (1805*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (974*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (808*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (404*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (808*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (9433*C3FF*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(30*CF^2*DF) + 
   (12*C3FF*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(CF^2*DF*zb) - 
   (1568*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (848*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (724*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (362*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (724*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (7691*C3FF*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(30*CF^2*DF) + 
   (14*C3FF*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(CF^2*DF*zb) - 
   (1297*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (694*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (584*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (292*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (584*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 1, 0, zb])/(15*CF^2*DF) - 
   (1279*C3FF*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(6*CF^2*DF) - 
   (12*C3FF*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(CF^2*DF*zb) + 
   (1081*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (580*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (506*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (253*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (506*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (4504*C3FF*csum^2*G[1, 0, 1, 0, 0, 0, zb])/(15*CF^2*DF) - 
   (74*C3FF*csum^2*G[1, 0, 1, 0, 0, 0, zb])/(3*CF^2*DF*zb) + 
   (3125*C3FF*csum^2*zb*G[1, 0, 1, 0, 0, 0, zb])/(6*CF^2*DF) - 
   (800*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (725*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (725*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 0, 0, zb])/(6*CF^2*DF) + 
   (145*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (7591*C3FF*csum^2*G[1, 0, 1, 0, 0, 1, zb])/(30*CF^2*DF) + 
   (100*C3FF*csum^2*G[1, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (2683*C3FF*csum^2*zb*G[1, 0, 1, 0, 0, 1, zb])/(6*CF^2*DF) + 
   (694*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (652*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (326*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (652*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (202*C3FF*csum^2*G[1, 0, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (130*C3FF*csum^2*G[1, 0, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) - 
   (755*C3FF*csum^2*zb*G[1, 0, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (560*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (193*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (193*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (193*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 1, 0, zb])/(5*CF^2*DF) - 
   (2399*C3FF*csum^2*G[1, 0, 1, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (50*C3FF*csum^2*G[1, 0, 1, 0, 1, 1, zb])/(CF^2*DF*zb) + 
   (1867*C3FF*csum^2*zb*G[1, 0, 1, 0, 1, 1, zb])/(6*CF^2*DF) - 
   (464*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (511*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (511*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 1, 1, zb])/(6*CF^2*DF) + 
   (511*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (430*C3FF*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (178*C3FF*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb) - 
   (1723*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (436*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (421*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (421*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 0, 0, zb])/(6*CF^2*DF) - 
   (421*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (340*C3FF*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (184*C3FF*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (1417*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 1, zb])/(6*CF^2*DF) - 
   (370*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (370*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (185*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (74*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (77*C3FF*csum^2*G[1, 0, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (182*C3FF*csum^2*G[1, 0, 1, 1, 1, 0, zb])/(3*CF^2*DF*zb) + 
   (349*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (280*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (86*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (43*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (86*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (313*C3FF*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(6*CF^2*DF) + 
   (182*C3FF*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (785*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, 1, zb])/(6*CF^2*DF) + 
   (224*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (212*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (106*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (212*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (4807*C3FF*csum^2*G[1, 1, 0, 0, 0, 0, zb])/(15*CF^2*DF) - 
   (220*C3FF*csum^2*G[1, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF*zb) + 
   (1432*C3FF*csum^2*zb*G[1, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (168*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (416*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (208*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (416*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 0, 0, zb])/(15*CF^2*DF) + 
   (8267*C3FF*csum^2*G[1, 1, 0, 0, 0, 1, zb])/(30*CF^2*DF) + 
   (146*C3FF*csum^2*G[1, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (2501*C3FF*csum^2*zb*G[1, 1, 0, 0, 0, 1, zb])/(6*CF^2*DF) + 
   (506*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (380*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (190*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (76*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (3368*C3FF*csum^2*G[1, 1, 0, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (176*C3FF*csum^2*G[1, 1, 0, 0, 1, 0, zb])/(3*CF^2*DF*zb) - 
   (2083*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, 0, zb])/(6*CF^2*DF) + 
   (124*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/(CF^2*DF) - 
   (328*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (164*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (328*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 1, 0, zb])/(15*CF^2*DF) - 
   (923*C3FF*csum^2*G[1, 1, 0, 0, 1, 1, zb])/(5*CF^2*DF) - 
   (116*C3FF*csum^2*G[1, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF*zb) + 
   (585*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (364*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (98*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 1, 1, zb])/(CF^2*DF) - 
   (49*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 1, 1, zb])/(CF^2*DF) + 
   (98*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 1, 1, zb])/(5*CF^2*DF) + 
   (5209*C3FF*csum^2*G[1, 1, 0, 1, 0, 0, zb])/(30*CF^2*DF) + 
   (72*C3FF*csum^2*G[1, 1, 0, 1, 0, 0, zb])/(CF^2*DF*zb) - 
   (842*C3FF*csum^2*zb*G[1, 1, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (242*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (283*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (283*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 0, 0, zb])/(6*CF^2*DF) - 
   (283*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (403*C3FF*csum^2*G[1, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (58*C3FF*csum^2*G[1, 1, 0, 1, 0, 1, zb])/(CF^2*DF*zb) + 
   (689*C3FF*csum^2*zb*G[1, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (248*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (256*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (128*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (839*C3FF*csum^2*G[1, 1, 0, 1, 1, 0, zb])/(10*CF^2*DF) - 
   (212*C3FF*csum^2*G[1, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF*zb) + 
   (158*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (130*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (63*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (63*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (63*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (736*C3FF*csum^2*G[1, 1, 0, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (182*C3FF*csum^2*G[1, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (337*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (128*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (164*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (82*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (164*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (1582*C3FF*csum^2*G[1, 1, 1, 0, 0, 0, zb])/(15*CF^2*DF) + 
   (36*C3FF*csum^2*G[1, 1, 1, 0, 0, 0, zb])/(CF^2*DF*zb) - 
   (911*C3FF*csum^2*zb*G[1, 1, 1, 0, 0, 0, zb])/(6*CF^2*DF) + 
   (106*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (107*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (107*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 0, 0, zb])/(6*CF^2*DF) - 
   (107*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 0, 0, zb])/(15*CF^2*DF) - 
   (1324*C3FF*csum^2*G[1, 1, 1, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (16*C3FF*csum^2*G[1, 1, 1, 0, 0, 1, zb])/(CF^2*DF*zb) + 
   (400*C3FF*csum^2*zb*G[1, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (160*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (104*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (52*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (104*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (48*C3FF*csum^2*G[1, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (86*C3FF*csum^2*G[1, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) + 
   (161*C3FF*csum^2*zb*G[1, 1, 1, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (64*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (25*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (25*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (5*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (496*C3FF*csum^2*G[1, 1, 1, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (38*C3FF*csum^2*G[1, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (383*C3FF*csum^2*zb*G[1, 1, 1, 0, 1, 1, zb])/(6*CF^2*DF) + 
   (104*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (71*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (71*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 1, 1, zb])/(6*CF^2*DF) - 
   (71*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (307*C3FF*csum^2*G[1, 1, 1, 1, 0, 0, zb])/(30*CF^2*DF) - 
   (38*C3FF*csum^2*G[1, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb) + 
   (32*C3FF*csum^2*zb*G[1, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (12*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (C3FF*csum^2*zb^3*G[1, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[1, 1, 1, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (C3FF*csum^2*zb^5*G[1, 1, 1, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (101*C3FF*csum^2*G[1, 1, 1, 1, 0, 1, zb])/(30*CF^2*DF) - 
   (10*C3FF*csum^2*G[1, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (41*C3FF*csum^2*zb*G[1, 1, 1, 1, 0, 1, zb])/(6*CF^2*DF) + 
   (26*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (8*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (4*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (8*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (386*C3FF*csum^2*G[1, 1, 1, 1, 1, 0, zb])/(15*CF^2*DF) - 
   (4*C3FF*csum^2*G[1, 1, 1, 1, 1, 0, zb])/(CF^2*DF*zb) + 
   (235*C3FF*csum^2*zb*G[1, 1, 1, 1, 1, 0, zb])/(6*CF^2*DF) - 
   (50*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (31*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (31*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (31*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (185*C3FF*csum^2*G[1, 1, 1, 1, 1, 1, zb])/(6*CF^2*DF) + 
   (50*C3FF*csum^2*G[1, 1, 1, 1, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (125*C3FF*csum^2*zb*G[1, 1, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (25*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (25*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 1, 1, zb])/(6*CF^2*DF) - 
   (5*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (20*C3FF*csum^2*G[1, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
   (40*C3FF*csum^2*G[1, 1, 2, 1, 0, 0, zb])/(3*CF^2*DF*zb) + 
   (20*C3FF*csum^2*zb*G[1, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
   (40*C3FF*csum^2*zb^2*G[1, 1, 2, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (6*C3FF*csum^2*zb^3*G[1, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^5*G[1, 1, 2, 1, 0, 0, zb])/(5*CF^2*DF) + 
   (20*C3FF*csum^2*G[1, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
   (40*C3FF*csum^2*G[1, 1, 2, 1, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (20*C3FF*csum^2*zb*G[1, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
   (40*C3FF*csum^2*zb^2*G[1, 1, 2, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[1, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[1, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^5*G[1, 1, 2, 1, 0, 1, zb])/(5*CF^2*DF) + 
   (30*C3FF*csum^2*G[1, 1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (20*C3FF*csum^2*G[1, 1, 2, 1, 1, 0, zb])/(CF^2*DF*zb) - 
   (30*C3FF*csum^2*zb*G[1, 1, 2, 1, 1, 0, zb])/(CF^2*DF) + 
   (20*C3FF*csum^2*zb^2*G[1, 1, 2, 1, 1, 0, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^3*G[1, 1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[1, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb^5*G[1, 1, 2, 1, 1, 0, zb])/(5*CF^2*DF) - 
   (30*C3FF*csum^2*G[1, 1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (20*C3FF*csum^2*G[1, 1, 2, 1, 1, 1, zb])/(CF^2*DF*zb) + 
   (30*C3FF*csum^2*zb*G[1, 1, 2, 1, 1, 1, zb])/(CF^2*DF) - 
   (20*C3FF*csum^2*zb^2*G[1, 1, 2, 1, 1, 1, zb])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^3*G[1, 1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[1, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
   (9*C3FF*csum^2*zb^5*G[1, 1, 2, 1, 1, 1, zb])/(5*CF^2*DF) + 
   (36*C3FF*csum^2*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF*zb) - 
   (36*C3FF*csum^2*zb*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (24*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (32*C3FF*csum^2*G[1, 2, 1, 0, 0, 1, zb])/(CF^2*DF) + 
   (64*C3FF*csum^2*G[1, 2, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (32*C3FF*csum^2*zb*G[1, 2, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (64*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (16*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 0, 1, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^4*G[1, 2, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (32*C3FF*csum^2*G[1, 2, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (64*C3FF*csum^2*G[1, 2, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) + 
   (32*C3FF*csum^2*zb*G[1, 2, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (64*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (16*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^4*G[1, 2, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 1, 0, zb])/(5*CF^2*DF) + 
   (28*C3FF*csum^2*G[1, 2, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (56*C3FF*csum^2*G[1, 2, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (28*C3FF*csum^2*zb*G[1, 2, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (56*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (14*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (7*C3FF*csum^2*zb^4*G[1, 2, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (14*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 1, 1, zb])/(5*CF^2*DF) - 
   (46*C3FF*csum^2*G[1, 2, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (92*C3FF*csum^2*G[1, 2, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb) + 
   (46*C3FF*csum^2*zb*G[1, 2, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (92*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (23*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (23*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (23*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 0, 0, zb])/(5*CF^2*DF) + 
   (40*C3FF*csum^2*G[1, 2, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (80*C3FF*csum^2*G[1, 2, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (40*C3FF*csum^2*zb*G[1, 2, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (80*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (20*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (10*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (42*C3FF*csum^2*G[1, 2, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (28*C3FF*csum^2*G[1, 2, 1, 1, 1, 0, zb])/(CF^2*DF*zb) - 
   (42*C3FF*csum^2*zb*G[1, 2, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (28*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (21*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (21*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (21*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 1, 0, zb])/(5*CF^2*DF) - 
   (36*C3FF*csum^2*G[1, 2, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (24*C3FF*csum^2*G[1, 2, 1, 1, 1, 1, zb])/(CF^2*DF*zb) + 
   (36*C3FF*csum^2*zb*G[1, 2, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (484*C3FF*csum^2*G[2, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (770*C3FF*csum^2*zb*G[2, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (440*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (110*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) - 
   (55*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (22*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 0, 0, zb])/(3*CF^2*DF) + 
   (2024*C3FF*csum^2*G[2, 1, 0, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (644*C3FF*csum^2*zb*G[2, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (368*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (46*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (2024*C3FF*csum^2*G[2, 1, 0, 0, 1, 0, zb])/(15*CF^2*DF) - 
   (644*C3FF*csum^2*zb*G[2, 1, 0, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (368*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (46*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 1, 0, zb])/(15*CF^2*DF) - 
   (1672*C3FF*csum^2*G[2, 1, 0, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (532*C3FF*csum^2*zb*G[2, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (304*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (76*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (38*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (76*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (2024*C3FF*csum^2*G[2, 1, 0, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (644*C3FF*csum^2*zb*G[2, 1, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (368*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (46*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (1672*C3FF*csum^2*G[2, 1, 0, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (532*C3FF*csum^2*zb*G[2, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (304*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (76*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (38*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (76*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (1672*C3FF*csum^2*G[2, 1, 0, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (532*C3FF*csum^2*zb*G[2, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (304*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (76*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (38*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (76*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (1364*C3FF*csum^2*G[2, 1, 0, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (434*C3FF*csum^2*zb*G[2, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (248*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (62*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (31*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (62*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (946*C3FF*csum^2*G[2, 1, 1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (301*C3FF*csum^2*zb*G[2, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (172*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (43*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (43*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 0, 0, zb])/(2*CF^2*DF) - 
   (43*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (2332*C3FF*csum^2*G[2, 1, 1, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (742*C3FF*csum^2*zb*G[2, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (424*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (106*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (53*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (106*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (2332*C3FF*csum^2*G[2, 1, 1, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (742*C3FF*csum^2*zb*G[2, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (424*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (106*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (53*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (106*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 1, 0, zb])/(15*CF^2*DF) + 
   (1892*C3FF*csum^2*G[2, 1, 1, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (602*C3FF*csum^2*zb*G[2, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (344*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (86*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (43*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (86*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 1, 1, zb])/(15*CF^2*DF) - 
   (2486*C3FF*csum^2*G[2, 1, 1, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (791*C3FF*csum^2*zb*G[2, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (452*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (113*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (113*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (113*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (2024*C3FF*csum^2*G[2, 1, 1, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (644*C3FF*csum^2*zb*G[2, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (368*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (46*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (92*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (682*C3FF*csum^2*G[2, 1, 1, 1, 1, 0, zb])/(5*CF^2*DF) - 
   (217*C3FF*csum^2*zb*G[2, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (124*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (31*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (31*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (31*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 1, 0, zb])/(5*CF^2*DF) - 
   (110*C3FF*csum^2*G[2, 1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (175*C3FF*csum^2*zb*G[2, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (100*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (25*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (25*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (5*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (4*C3FF*csum^2*G[0, 0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*G[0, 0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*G[0, 0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (10*C3FF*csum^2*G[0, 0, 0, 1, 0, 0, 1, zb])/(CF^2*DF) + 
   (10*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/(CF^2*DF) + 
   (10*C3FF*csum^2*G[0, 0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (10*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*G[0, 0, 0, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (12*C3FF*csum^2*G[0, 0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*G[0, 0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (30*C3FF*csum^2*G[0, 0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (30*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (40*C3FF*csum^2*G[0, 0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (40*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (19*C3FF*csum^2*G[0, 0, 1, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (19*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (19*C3FF*csum^2*G[0, 0, 1, 0, 0, 1, 0, zb])/(CF^2*DF) + 
   (19*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*G[0, 0, 1, 0, 0, 1, 1, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/(CF^2*DF) + 
   (19*C3FF*csum^2*G[0, 0, 1, 0, 1, 0, 0, zb])/(CF^2*DF) + 
   (19*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*G[0, 0, 1, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*G[0, 0, 1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (43*C3FF*csum^2*G[0, 0, 1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (43*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (2*C3FF*csum^2*G[0, 0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (30*C3FF*csum^2*G[0, 0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (30*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (30*C3FF*csum^2*G[0, 0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (30*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (52*C3FF*csum^2*G[0, 0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (52*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (45*C3FF*csum^2*G[0, 0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (45*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (67*C3FF*csum^2*G[0, 0, 1, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (67*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (70*C3FF*csum^2*G[0, 0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (70*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (87*C3FF*csum^2*G[0, 0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (87*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*G[0, 1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*G[0, 1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (12*C3FF*csum^2*G[0, 1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (110*C3FF*csum^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (110*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (73*C3FF*csum^2*G[0, 1, 1, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (73*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (73*C3FF*csum^2*G[0, 1, 1, 0, 0, 1, 0, zb])/(CF^2*DF) + 
   (73*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/(CF^2*DF) - 
   (43*C3FF*csum^2*G[0, 1, 1, 0, 0, 1, 1, zb])/(CF^2*DF) - 
   (43*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/(CF^2*DF) + 
   (73*C3FF*csum^2*G[0, 1, 1, 0, 1, 0, 0, zb])/(CF^2*DF) + 
   (73*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/(CF^2*DF) - 
   (43*C3FF*csum^2*G[0, 1, 1, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (43*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (43*C3FF*csum^2*G[0, 1, 1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (43*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (19*C3FF*csum^2*G[0, 1, 1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (19*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (54*C3FF*csum^2*G[0, 1, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (54*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*G[0, 1, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*G[0, 1, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (24*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (19*C3FF*csum^2*G[0, 1, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (19*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (5*C3FF*csum^2*G[0, 1, 1, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (5*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 1, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (25*C3FF*csum^2*G[0, 1, 1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (25*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*G[1, 0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*G[1, 0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*G[1, 0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (15*C3FF*csum^2*G[1, 0, 0, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (15*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (15*C3FF*csum^2*G[1, 0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (15*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (27*C3FF*csum^2*G[1, 0, 0, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (27*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*G[1, 0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (36*C3FF*csum^2*G[1, 0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (36*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (45*C3FF*csum^2*G[1, 0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (45*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (60*C3FF*csum^2*G[1, 0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (60*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (54*C3FF*csum^2*G[1, 0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (54*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*G[1, 0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*G[1, 0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (33*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (15*C3FF*csum^2*G[1, 0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (15*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*G[1, 0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (3*C3FF*csum^2*G[1, 0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*G[1, 0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*G[1, 1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*G[1, 1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (27*C3FF*csum^2*G[1, 1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (27*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*G[1, 1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*G[1, 1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*G[1, 1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (99*C3FF*csum^2*Log[Q2dmu2])/(2*CF^2*DF) + 
   (61*C3FF*csum^2*Pi^2*Log[Q2dmu2])/(4*CF^2*DF) + 
   (20*C3FF*csum^2*Pi^2*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (69*C3FF*csum^2*Pi^2*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)) - 
   (15979*C3FF*csum^2*zb*Log[Q2dmu2])/(100*CF^2*DF) - 
   (4679*C3FF*csum^2*Pi^2*zb*Log[Q2dmu2])/(120*CF^2*DF) - 
   (781*C3FF*csum^2*Pi^4*zb*Log[Q2dmu2])/(450*CF^2*DF) + 
   (349*C3FF*csum^2*Pi^2*zb^2*Log[Q2dmu2])/(120*CF^2*DF) + 
   (142*C3FF*csum^2*Pi^4*zb^2*Log[Q2dmu2])/(75*CF^2*DF) - 
   (52*C3FF*csum^2*Pi^2*zb^3*Log[Q2dmu2])/(45*CF^2*DF) - 
   (707*C3FF*csum^2*Pi^4*zb^3*Log[Q2dmu2])/(450*CF^2*DF) + 
   (3959*C3FF*csum^2*Pi^4*zb^4*Log[Q2dmu2])/(4800*CF^2*DF) - 
   (904*C3FF*csum^2*Pi^4*zb^5*Log[Q2dmu2])/(3375*CF^2*DF) + 
   (123*C3FF*csum^2*G[0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (3*C3FF*csum^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (24*C3FF*csum^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (9*C3FF*csum^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (11828*C3FF*csum^2*zb*G[0, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (43*C3FF*csum^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/(24*CF^2*DF) + 
   (113*C3FF*csum^2*zb^2*G[0, zb]*Log[Q2dmu2])/(50*CF^2*DF) + 
   (451*C3FF*csum^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/(40*CF^2*DF) - 
   (791*C3FF*csum^2*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/(360*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^4*zb^3*G[0, zb]*Log[Q2dmu2])/(72*CF^2*DF) + 
   (49*C3FF*csum^2*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^4*zb^4*G[0, zb]*Log[Q2dmu2])/(144*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^4*zb^5*G[0, zb]*Log[Q2dmu2])/(360*CF^2*DF) + 
   (155*C3FF*csum^2*G[1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (1681*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(30*CF^2*DF) - 
   (781*C3FF*csum^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(450*CF^2*DF) - 
   (20*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (41*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (24*C3FF*csum^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (34*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (99*C3FF*csum^2*G[1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) + 
   (6*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (5438*C3FF*csum^2*zb*G[1, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (415*C3FF*csum^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/(12*CF^2*DF) + 
   (497*C3FF*csum^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/(180*CF^2*DF) - 
   (113*C3FF*csum^2*zb^2*G[1, zb]*Log[Q2dmu2])/(50*CF^2*DF) - 
   (1153*C3FF*csum^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/(90*CF^2*DF) - 
   (71*C3FF*csum^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
   (59*C3FF*csum^2*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/(40*CF^2*DF) + 
   (229*C3FF*csum^2*Pi^4*zb^3*G[1, zb]*Log[Q2dmu2])/(720*CF^2*DF) - 
   (49*C3FF*csum^2*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
   (229*C3FF*csum^2*Pi^4*zb^4*G[1, zb]*Log[Q2dmu2])/(1440*CF^2*DF) + 
   (229*C3FF*csum^2*Pi^4*zb^5*G[1, zb]*Log[Q2dmu2])/(3600*CF^2*DF) - 
   (3*C3FF*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (48*C3FF*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (63*C3FF*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (7891*C3FF*csum^2*zb*G[0, 0, zb]*Log[Q2dmu2])/(150*CF^2*DF) + 
   (77*C3FF*csum^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (427*C3FF*csum^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (42*C3FF*csum^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (422*C3FF*csum^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/(75*CF^2*DF) - 
   (79*C3FF*csum^2*Pi^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (341*C3FF*csum^2*Pi^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/(120*CF^2*DF) - 
   (64*C3FF*csum^2*Pi^2*zb^5*G[0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
   (195*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (41*C3FF*csum^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF) - 
   (48*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (66*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (99*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) - 
   (857*C3FF*csum^2*zb*G[0, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) - 
   (251*C3FF*csum^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/(60*CF^2*DF) + 
   (1063*C3FF*csum^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (407*C3FF*csum^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/(60*CF^2*DF) + 
   (422*C3FF*csum^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^4*G[0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
   (1297*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
   (533*C3FF*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(40*CF^2*DF) + 
   (6*C3FF*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (72*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (12*C3FF*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (213*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)) + 
   (12*C3FF*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (153*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) - 
   (15197*C3FF*csum^2*zb*G[1, 0, zb]*Log[Q2dmu2])/(150*CF^2*DF) - 
   (653*C3FF*csum^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/(60*CF^2*DF) + 
   (3571*C3FF*csum^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/(50*CF^2*DF) - 
   (137*C3FF*csum^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
   (422*C3FF*csum^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (22*C3FF*csum^2*Pi^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (147*C3FF*csum^2*Pi^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/(40*CF^2*DF) + 
   (64*C3FF*csum^2*Pi^2*zb^5*G[1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
   (1807*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
   (509*C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(120*CF^2*DF) - 
   (4*C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (72*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (8*C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (219*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)) - 
   (8*C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (6*C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
   (515*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF*zb) - 
   (155*C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF*zb) + 
   (20977*C3FF*csum^2*zb*G[1, 1, zb]*Log[Q2dmu2])/(150*CF^2*DF) + 
   (8*C3FF*csum^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (1778*C3FF*csum^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (1507*C3FF*csum^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/(180*CF^2*DF) - 
   (422*C3FF*csum^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (33*C3FF*csum^2*Pi^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (437*C3FF*csum^2*Pi^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/(120*CF^2*DF) + 
   (64*C3FF*csum^2*Pi^2*zb^5*G[1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) - 
   (13*C3FF*csum^2*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/(8*CF^2*DF) + 
   (103*C3FF*csum^2*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
   (26*C3FF*csum^2*Pi^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (109*C3FF*csum^2*Pi^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/(24*CF^2*DF) - 
   (64*C3FF*csum^2*Pi^2*zb^5*G[2, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
   (27*C3FF*csum^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (54*C3FF*csum^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (81*C3FF*csum^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (5547*C3FF*csum^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/(50*CF^2*DF) + 
   (9009*C3FF*csum^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(50*CF^2*DF) - 
   (479*C3FF*csum^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(50*CF^2*DF) + 
   (17*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (196*C3FF*csum^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (17*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*CF^2*DF) + 
   (17*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (135*C3FF*csum^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (25*C3FF*csum^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) + 
   (48*C3FF*csum^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (72*C3FF*csum^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (45*C3FF*csum^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) + 
   (3366*C3FF*csum^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) + 
   (25*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) - 
   (8659*C3FF*csum^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(50*CF^2*DF) - 
   (25*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (519*C3FF*csum^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(50*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (196*C3FF*csum^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^5*G[0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (229*C3FF*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (21*C3FF*csum^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*CF^2*DF) + 
   (48*C3FF*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (72*C3FF*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (45*C3FF*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) + 
   (2939*C3FF*csum^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
   (21*C3FF*csum^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*CF^2*DF) - 
   (609*C3FF*csum^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (479*C3FF*csum^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(60*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (98*C3FF*csum^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
   (521*C3FF*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) - 
   (42*C3FF*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (63*C3FF*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (65*C3FF*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) - 
   (4*C3FF*csum^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (332*C3FF*csum^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) + 
   (581*C3FF*csum^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) + 
   (19*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (527*C3FF*csum^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(60*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (98*C3FF*csum^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (35*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (6991*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (77*C3FF*csum^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (48*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (39*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (15*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)) - 
   (45*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (42869*C3FF*csum^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/(150*CF^2*DF) - 
   (49*C3FF*csum^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*CF^2*DF) - 
   (26521*C3FF*csum^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(150*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (257*C3FF*csum^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(30*CF^2*DF) - 
   (6*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (196*C3FF*csum^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(25*CF^2*DF) + 
   (3*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (17707*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(150*CF^2*DF) + 
   (86*C3FF*csum^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (48*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (48*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (6*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (27*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
   (33*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) - 
   (C3FF*csum^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) - 
   (21917*C3FF*csum^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) - 
   (37*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (12728*C3FF*csum^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (7*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (281*C3FF*csum^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(30*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (196*C3FF*csum^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (4633*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(25*CF^2*DF) + 
   (23*C3FF*csum^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
   (72*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (99*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (99*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)) + 
   (54*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
   (167*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) - 
   (16*C3FF*csum^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) - 
   (28193*C3FF*csum^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/(100*CF^2*DF) - 
   (43*C3FF*csum^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/(12*CF^2*DF) + 
   (7387*C3FF*csum^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(50*CF^2*DF) + 
   (29*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (1699*C3FF*csum^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(300*CF^2*DF) - 
   (13*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (98*C3FF*csum^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (13*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(12*CF^2*DF) - 
   (13*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 0, zb]*Log[Q2dmu2])/(30*CF^2*DF) - 
   (36023*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(150*CF^2*DF) - 
   (173*C3FF*csum^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(30*CF^2*DF) - 
   (72*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (108*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (63*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (81*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
   (315*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) + 
   (6*C3FF*csum^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (83209*C3FF*csum^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/(300*CF^2*DF) + 
   (71*C3FF*csum^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (3516*C3FF*csum^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (46*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (1939*C3FF*csum^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(300*CF^2*DF) + 
   (14*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (98*C3FF*csum^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (14*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (10*C3FF*csum^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) - 
   (5*C3FF*csum^2*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (10*C3FF*csum^2*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^3*G[1, 2, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^4*G[1, 2, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^5*G[1, 2, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (44*C3FF*csum^2*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (14*C3FF*csum^2*Pi^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^4*G[2, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (88*C3FF*csum^2*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
   (28*C3FF*csum^2*Pi^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (16*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (4*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (4*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (924*C3FF*csum^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (1008*C3FF*csum^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (72*C3FF*csum^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (87*C3FF*csum^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (858*C3FF*csum^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (936*C3FF*csum^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (84*C3FF*csum^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (99*C3FF*csum^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (9*C3FF*csum^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*CF^2*DF) - 
   (3021*C3FF*csum^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (10391*C3FF*csum^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(60*CF^2*DF) + 
   (62*C3FF*csum^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (149*C3FF*csum^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) - 
   (10*C3FF*csum^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2757*C3FF*csum^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) - 
   (10*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9527*C3FF*csum^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(60*CF^2*DF) - 
   (74*C3FF*csum^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (173*C3FF*csum^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
   (13*C3FF*csum^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (1307*C3FF*csum^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (4847*C3FF*csum^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
   (38*C3FF*csum^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (24*C3FF*csum^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (512*C3FF*csum^2*zb^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(75*CF^2*DF) - 
   (13*C3FF*csum^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) + 
   (3*C3FF*csum^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (1257*C3FF*csum^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (8519*C3FF*csum^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(60*CF^2*DF) - 
   (48*C3FF*csum^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (29*C3FF*csum^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (512*C3FF*csum^2*zb^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) - 
   (9*C3FF*csum^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*csum^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (207*C3FF*csum^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (8*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (108*C3FF*csum^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*csum^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (75*C3FF*csum^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) + 
   (9*C3FF*csum^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (197*C3FF*csum^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (9*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (1061*C3FF*csum^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (5493*C3FF*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(50*CF^2*DF) + 
   (54*C3FF*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (108*C3FF*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (108*C3FF*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (1056*C3FF*csum^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (649*C3FF*csum^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (30*C3FF*csum^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (147*C3FF*csum^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (6773*C3FF*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(50*CF^2*DF) - 
   (48*C3FF*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (96*C3FF*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (96*C3FF*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (45*C3FF*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb^2) + 
   (60*C3FF*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (1919*C3FF*csum^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (578*C3FF*csum^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (32*C3FF*csum^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (159*C3FF*csum^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (289*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (48*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (96*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (96*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (45*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb^2) + 
   (793*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(12*CF^2*DF*zb) + 
   (3757*C3FF*csum^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(20*CF^2*DF) - 
   (453*C3FF*csum^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*CF^2*DF) - 
   (128*C3FF*csum^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (249*C3FF*csum^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(20*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (1621*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (9*C3FF*csum^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (42*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (84*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (84*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (81*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb^2) - 
   (1369*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF*zb) - 
   (3361*C3FF*csum^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (9*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (1981*C3FF*csum^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (138*C3FF*csum^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (273*C3FF*csum^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
   (10401*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(50*CF^2*DF) - 
   (69*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (138*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (138*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (45*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
   (757*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF*zb) + 
   (363*C3FF*csum^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (1751*C3FF*csum^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
   (17*C3FF*csum^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (C3FF*csum^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (22767*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(100*CF^2*DF) + 
   (60*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (120*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (120*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (63*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
   (2053*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF*zb) - 
   (3287*C3FF*csum^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (1949*C3FF*csum^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (24*C3FF*csum^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (25699*C3FF*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(100*CF^2*DF) + 
   (63*C3FF*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (126*C3FF*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (126*C3FF*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (135*C3FF*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb^2) - 
   (180*C3FF*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (807*C3FF*csum^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (2663*C3FF*csum^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(30*CF^2*DF) - 
   (19*C3FF*csum^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (237*C3FF*csum^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(20*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(75*CF^2*DF) - 
   (6716*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (54*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (108*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (108*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (81*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
   (2555*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(12*CF^2*DF*zb) + 
   (575*C3FF*csum^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*CF^2*DF) - 
   (4169*C3FF*csum^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(60*CF^2*DF) + 
   (88*C3FF*csum^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (217*C3FF*csum^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) - 
   (21*C3FF*csum^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (39*C3FF*csum^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (412*C3FF*csum^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
   (104*C3FF*csum^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (109*C3FF*csum^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (21*C3FF*csum^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) + 
   (39*C3FF*csum^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (412*C3FF*csum^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
   (104*C3FF*csum^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (109*C3FF*csum^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(75*CF^2*DF) + 
   (63*C3FF*csum^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(50*CF^2*DF) + 
   (117*C3FF*csum^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(20*CF^2*DF) - 
   (206*C3FF*csum^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (156*C3FF*csum^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (327*C3FF*csum^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (128*C3FF*csum^2*zb^5*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(25*CF^2*DF) - 
   (63*C3FF*csum^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(50*CF^2*DF) - 
   (117*C3FF*csum^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) + 
   (206*C3FF*csum^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (156*C3FF*csum^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (327*C3FF*csum^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(20*CF^2*DF) - 
   (128*C3FF*csum^2*zb^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(25*CF^2*DF) + 
   (120*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (60*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (24*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (114*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (57*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (114*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (21*C3FF*csum^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (21*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (14*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (99*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (99*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (99*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (21*C3FF*csum^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (21*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (14*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (93*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (93*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (93*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (45*C3FF*csum^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (45*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (30*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (85*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (85*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (17*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (45*C3FF*csum^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (24*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (28*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (80*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (40*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (16*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (51*C3FF*csum^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (57*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (30*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (57*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (57*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (57*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (51*C3FF*csum^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (30*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (28*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (52*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (26*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (52*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (36*C3FF*csum^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (36*C3FF*csum^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (48*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (72*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (36*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (72*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (48*C3FF*csum^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (48*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (34*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (68*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (34*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (68*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (117*C3FF*csum^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (4*C3FF*csum^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (117*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (44*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (58*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (29*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (58*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (135*C3FF*csum^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (4*C3FF*csum^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (135*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (32*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (54*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (27*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (54*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (63*C3FF*csum^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*csum^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (60*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (20*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (32*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (32*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (69*C3FF*csum^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*csum^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (135*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (6*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (30*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (15*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (129*C3FF*csum^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (129*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (4*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (11*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (11*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (11*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (135*C3FF*csum^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (4*C3FF*csum^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (69*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb^5*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (924*C3FF*csum^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (294*C3FF*csum^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (168*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (102*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (51*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (102*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (858*C3FF*csum^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (273*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (156*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (96*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (48*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (96*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (1383*C3FF*csum^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
   (6*C3FF*csum^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (228*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (126*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (84*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (42*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (84*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (1251*C3FF*csum^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (6*C3FF*csum^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (207*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (114*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (78*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (39*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (78*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (521*C3FF*csum^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (14*C3FF*csum^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (367*C3FF*csum^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (96*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (73*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (73*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (73*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (887*C3FF*csum^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (20*C3FF*csum^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (323*C3FF*csum^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (86*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (68*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (34*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (68*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (54*C3FF*csum^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (30*C3FF*csum^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (225*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (60*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (51*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (51*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (51*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (77*C3FF*csum^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (36*C3FF*csum^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (181*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (50*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (46*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (23*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (46*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (531*C3FF*csum^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (36*C3FF*csum^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (153*C3FF*csum^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (36*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (36*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (36*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (913*C3FF*csum^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (22*C3FF*csum^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (271*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (46*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (34*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (17*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (34*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (609*C3FF*csum^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (32*C3FF*csum^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (96*C3FF*csum^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (22*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (27*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (27*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (27*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (95*C3FF*csum^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (20*C3FF*csum^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (80*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (30*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (25*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (25*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (5*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (78*C3FF*csum^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (12*C3FF*csum^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (39*C3FF*csum^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (6*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (44*C3FF*csum^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (14*C3FF*csum^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (169*C3FF*csum^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) + 
   (2*C3FF*csum^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (26*C3FF*csum^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (7*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (7*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (7*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (111*C3FF*csum^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (12*C3FF*csum^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (30*C3FF*csum^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (12*C3FF*csum^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*csum^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (12*C3FF*csum^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (12*C3FF*csum^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (8*C3FF*csum^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (12*C3FF*csum^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (18*C3FF*csum^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*csum^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (18*C3FF*csum^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (9*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (18*C3FF*csum^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*csum^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (18*C3FF*csum^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (396*C3FF*csum^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (126*C3FF*csum^2*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (72*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (352*C3FF*csum^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (112*C3FF*csum^2*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (64*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (352*C3FF*csum^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (112*C3FF*csum^2*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (64*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (308*C3FF*csum^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (98*C3FF*csum^2*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (56*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (14*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (7*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (14*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (506*C3FF*csum^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (161*C3FF*csum^2*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (92*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (23*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (23*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
   (23*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (88*C3FF*csum^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (140*C3FF*csum^2*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (80*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (20*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (10*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (462*C3FF*csum^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (147*C3FF*csum^2*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (84*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (21*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (21*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
   (21*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (396*C3FF*csum^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (126*C3FF*csum^2*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (72*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (6*C3FF*csum^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*csum^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*csum^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (15*C3FF*csum^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (15*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (15*C3FF*csum^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (15*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (27*C3FF*csum^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (27*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (18*C3FF*csum^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (36*C3FF*csum^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (36*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (45*C3FF*csum^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (45*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (60*C3FF*csum^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (60*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (54*C3FF*csum^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (54*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (33*C3FF*csum^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (33*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (33*C3FF*csum^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (33*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (15*C3FF*csum^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (15*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (18*C3FF*csum^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*csum^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*csum^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (27*C3FF*csum^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (27*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (18*C3FF*csum^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (18*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (9*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (27*C3FF*csum^2*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (15*C3FF*csum^2*Pi^2*Log[Q2dmu2]^2)/(8*CF^2*DF) - 
   (15*C3FF*csum^2*Pi^2*Log[Q2dmu2]^2)/(4*CF^2*DF*(-2 + zb)^2) - 
   (45*C3FF*csum^2*Pi^2*Log[Q2dmu2]^2)/(8*CF^2*DF*(-2 + zb)) + 
   (351*C3FF*csum^2*zb*Log[Q2dmu2]^2)/(20*CF^2*DF) + 
   (71*C3FF*csum^2*Pi^2*zb*Log[Q2dmu2]^2)/(16*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*zb^2*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^3*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (113*C3FF*csum^2*Pi^4*zb^3*Log[Q2dmu2]^2)/(480*CF^2*DF) - 
   (113*C3FF*csum^2*Pi^4*zb^4*Log[Q2dmu2]^2)/(960*CF^2*DF) + 
   (113*C3FF*csum^2*Pi^4*zb^5*Log[Q2dmu2]^2)/(2400*CF^2*DF) - 
   (9*C3FF*csum^2*G[0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*G[0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)) - 
   (84*C3FF*csum^2*zb*G[0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (9*C3FF*csum^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) - 
   (3*C3FF*csum^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (33*C3FF*csum^2*G[1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (77*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(8*CF^2*DF) + 
   (15*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF*(-2 + zb)^3) + 
   (15*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)^2) + 
   (9*C3FF*csum^2*G[1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)) + 
   (15*C3FF*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)) + 
   (27*C3FF*csum^2*G[1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF*zb) + 
   (111*C3FF*csum^2*zb*G[1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (9*C3FF*csum^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) + 
   (23*C3FF*csum^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/(8*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (9*C3FF*csum^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (9*C3FF*csum^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) - 
   (27*C3FF*csum^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)) - 
   (21*C3FF*csum^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (33*C3FF*csum^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^5*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (18*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) + 
   (27*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)) - 
   (27*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF*zb) + 
   (117*C3FF*csum^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) + 
   (9*C3FF*csum^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (33*C3FF*csum^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (3*C3FF*csum^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (27*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (27*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)^2) + 
   (81*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF*(-2 + zb)) - 
   (27*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*zb) + 
   (627*C3FF*csum^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) - 
   (35*C3FF*csum^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*CF^2*DF) - 
   (333*C3FF*csum^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (6*C3FF*csum^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (9*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (27*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)^2) - 
   (81*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF*(-2 + zb)) + 
   (57*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF*zb) - 
   (3*C3FF*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
   (687*C3FF*csum^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) - 
   (17*C3FF*csum^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*CF^2*DF) + 
   (333*C3FF*csum^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*CF^2*DF) - 
   (C3FF*csum^2*Pi^2*zb^5*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (11*C3FF*csum^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (35*C3FF*csum^2*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]^2)/(8*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^5*G[2, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (99*C3FF*csum^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (108*C3FF*csum^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (18*C3FF*csum^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (99*C3FF*csum^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (108*C3FF*csum^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (18*C3FF*csum^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (3*C3FF*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (27*C3FF*csum^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (18*C3FF*csum^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (3*C3FF*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (27*C3FF*csum^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (9*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (18*C3FF*csum^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (108*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (9*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^3) + 
   (18*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) + 
   (18*C3FF*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) - 
   (327*C3FF*csum^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) + 
   (213*C3FF*csum^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (168*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (9*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^3) - 
   (18*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) - 
   (18*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) - 
   (27*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF*zb^2) + 
   (18*C3FF*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
   (669*C3FF*csum^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) - 
   (213*C3FF*csum^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) + 
   (3*C3FF*csum^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (1053*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) - 
   (27*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)^3) - 
   (27*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) - 
   (27*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) - 
   (27*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*zb^2) + 
   (36*C3FF*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
   (168*C3FF*csum^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (351*C3FF*csum^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) + 
   (21*C3FF*csum^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (1293*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) + 
   (27*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF*(-2 + zb)^3) + 
   (27*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) + 
   (27*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) + 
   (81*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF*zb^2) - 
   (54*C3FF*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
   (687*C3FF*csum^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) + 
   (351*C3FF*csum^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) - 
   (21*C3FF*csum^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (9*C3FF*csum^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (9*C3FF*csum^2*zb^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (9*C3FF*csum^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (3*C3FF*csum^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (15*C3FF*csum^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (15*C3FF*csum^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (9*C3FF*csum^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (3*C3FF*csum^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (15*C3FF*csum^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (15*C3FF*csum^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (3*C3FF*csum^2*zb^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (9*C3FF*csum^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (6*C3FF*csum^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (27*C3FF*csum^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (27*C3FF*csum^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (3*C3FF*csum^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (3*C3FF*csum^2*zb^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (18*C3FF*csum^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (18*C3FF*csum^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (99*C3FF*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (63*C3FF*csum^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (18*C3FF*csum^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (9*C3FF*csum^2*zb^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (99*C3FF*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (63*C3FF*csum^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (18*C3FF*csum^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (12*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
   (87*C3FF*csum^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (12*C3FF*csum^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (15*C3FF*csum^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (15*C3FF*csum^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (3*C3FF*csum^2*zb^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (12*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
   (87*C3FF*csum^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (12*C3FF*csum^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (15*C3FF*csum^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (15*C3FF*csum^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (111*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) - 
   (6*C3FF*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
   (15*C3FF*csum^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (3*C3FF*csum^2*zb^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (177*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) + 
   (3*C3FF*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
   (51*C3FF*csum^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (3*C3FF*csum^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (33*C3FF*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) + 
   (21*C3FF*csum^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (3*C3FF*csum^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (3*C3FF*csum^2*zb^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) + 
   (111*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(20*CF^2*DF) + 
   (3*C3FF*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
   (15*C3FF*csum^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) - 
   (66*C3FF*csum^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (21*C3FF*csum^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (3*C3FF*csum^2*zb^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (66*C3FF*csum^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (21*C3FF*csum^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (12*C3FF*csum^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (99*C3FF*csum^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
   (63*C3FF*csum^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (18*C3FF*csum^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) - 
   (9*C3FF*csum^2*zb^5*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) - 
   (99*C3FF*csum^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
   (63*C3FF*csum^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (18*C3FF*csum^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (9*C3FF*csum^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (9*C3FF*csum^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*CF^2*DF) + 
   (9*C3FF*csum^2*zb^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(10*CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (27*C3FF*csum^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (27*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) - 
   (9*C3FF*csum^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
   (9*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (9*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*CF^2*DF) + 
   (19*C3FF*csum^2*Zeta[3])/(CF^2*DF) + (48*C3FF*csum^2*Zeta[3])/
    (CF^2*DF*(-2 + zb)^2) + (74*C3FF*csum^2*Zeta[3])/(CF^2*DF*(-2 + zb)) + 
   (164137*C3FF*csum^2*zb*Zeta[3])/(2250*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*zb*Zeta[3])/(10*CF^2*DF) - 
   (192269*C3FF*csum^2*zb^2*Zeta[3])/(2250*CF^2*DF) - 
   (6*C3FF*csum^2*Pi^2*zb^2*Zeta[3])/(5*CF^2*DF) + 
   (21827*C3FF*csum^2*zb^3*Zeta[3])/(6750*CF^2*DF) - 
   (91*C3FF*csum^2*Pi^2*zb^3*Zeta[3])/(45*CF^2*DF) - 
   (23831*C3FF*csum^2*zb^4*Zeta[3])/(6750*CF^2*DF) + 
   (389*C3FF*csum^2*Pi^2*zb^4*Zeta[3])/(360*CF^2*DF) - 
   (64*C3FF*csum^2*Pi^2*zb^5*Zeta[3])/(135*CF^2*DF) - 
   (16*C3FF*csum^2*G[0, zb]*Zeta[3])/(CF^2*DF) - 
   (32*C3FF*csum^2*G[0, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) - 
   (48*C3FF*csum^2*G[0, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)) - 
   (9764*C3FF*csum^2*zb*G[0, zb]*Zeta[3])/(75*CF^2*DF) + 
   (10753*C3FF*csum^2*zb^2*G[0, zb]*Zeta[3])/(75*CF^2*DF) + 
   (409*C3FF*csum^2*zb^3*G[0, zb]*Zeta[3])/(25*CF^2*DF) + 
   (13*C3FF*csum^2*Pi^2*zb^3*G[0, zb]*Zeta[3])/(6*CF^2*DF) - 
   (1157*C3FF*csum^2*zb^4*G[0, zb]*Zeta[3])/(150*CF^2*DF) - 
   (13*C3FF*csum^2*Pi^2*zb^4*G[0, zb]*Zeta[3])/(12*CF^2*DF) + 
   (49091*C3FF*csum^2*zb^5*G[0, zb]*Zeta[3])/(6750*CF^2*DF) + 
   (13*C3FF*csum^2*Pi^2*zb^5*G[0, zb]*Zeta[3])/(30*CF^2*DF) - 
   (62579*C3FF*csum^2*G[1, zb]*Zeta[3])/(1125*CF^2*DF) + 
   (11*C3FF*csum^2*Pi^2*G[1, zb]*Zeta[3])/(10*CF^2*DF) - 
   (48*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^3) - 
   (72*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) - 
   (42*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)) - 
   (12*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*zb) + 
   (37474*C3FF*csum^2*zb*G[1, zb]*Zeta[3])/(225*CF^2*DF) - 
   (7*C3FF*csum^2*Pi^2*zb*G[1, zb]*Zeta[3])/(4*CF^2*DF) - 
   (26053*C3FF*csum^2*zb^2*G[1, zb]*Zeta[3])/(270*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/(CF^2*DF) - 
   (7139*C3FF*csum^2*zb^3*G[1, zb]*Zeta[3])/(225*CF^2*DF) - 
   (4*C3FF*csum^2*Pi^2*zb^3*G[1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (6331*C3FF*csum^2*zb^4*G[1, zb]*Zeta[3])/(450*CF^2*DF) + 
   (2*C3FF*csum^2*Pi^2*zb^4*G[1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (49091*C3FF*csum^2*zb^5*G[1, zb]*Zeta[3])/(6750*CF^2*DF) - 
   (4*C3FF*csum^2*Pi^2*zb^5*G[1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (440*C3FF*csum^2*zb*G[0, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (160*C3FF*csum^2*zb^2*G[0, 0, zb]*Zeta[3])/(CF^2*DF) - 
   (208*C3FF*csum^2*zb^3*G[0, 0, zb]*Zeta[3])/(3*CF^2*DF) + 
   (113*C3FF*csum^2*zb^4*G[0, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (512*C3FF*csum^2*zb^5*G[0, 0, zb]*Zeta[3])/(25*CF^2*DF) - 
   (5*C3FF*csum^2*G[0, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (1523*C3FF*csum^2*zb*G[0, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (5423*C3FF*csum^2*zb^2*G[0, 1, zb]*Zeta[3])/(45*CF^2*DF) + 
   (524*C3FF*csum^2*zb^3*G[0, 1, zb]*Zeta[3])/(15*CF^2*DF) - 
   (287*C3FF*csum^2*zb^4*G[0, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (512*C3FF*csum^2*zb^5*G[0, 1, zb]*Zeta[3])/(45*CF^2*DF) + 
   (2786*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(75*CF^2*DF) + 
   (32*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^3) + 
   (64*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) + 
   (64*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)) - 
   (556*C3FF*csum^2*zb*G[1, 0, zb]*Zeta[3])/(5*CF^2*DF) + 
   (328*C3FF*csum^2*zb^2*G[1, 0, zb]*Zeta[3])/(5*CF^2*DF) + 
   (1072*C3FF*csum^2*zb^3*G[1, 0, zb]*Zeta[3])/(15*CF^2*DF) - 
   (223*C3FF*csum^2*zb^4*G[1, 0, zb]*Zeta[3])/(6*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[1, 0, zb]*Zeta[3])/(15*CF^2*DF) - 
   (11419*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(150*CF^2*DF) - 
   (36*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^3) - 
   (72*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) - 
   (72*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)) - 
   (12*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(CF^2*DF*zb^2) + 
   (613*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(18*CF^2*DF*zb) + 
   (2821*C3FF*csum^2*zb*G[1, 1, zb]*Zeta[3])/(30*CF^2*DF) - 
   (1151*C3FF*csum^2*zb^2*G[1, 1, zb]*Zeta[3])/(18*CF^2*DF) - 
   (208*C3FF*csum^2*zb^3*G[1, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (32*C3FF*csum^2*zb^4*G[1, 1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (1024*C3FF*csum^2*zb^5*G[1, 1, zb]*Zeta[3])/(225*CF^2*DF) - 
   (21*C3FF*csum^2*G[2, 1, zb]*Zeta[3])/(25*CF^2*DF) - 
   (39*C3FF*csum^2*zb*G[2, 1, zb]*Zeta[3])/(10*CF^2*DF) + 
   (412*C3FF*csum^2*zb^2*G[2, 1, zb]*Zeta[3])/(15*CF^2*DF) - 
   (104*C3FF*csum^2*zb^3*G[2, 1, zb]*Zeta[3])/(5*CF^2*DF) + 
   (109*C3FF*csum^2*zb^4*G[2, 1, zb]*Zeta[3])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[2, 1, zb]*Zeta[3])/(75*CF^2*DF) + 
   (416*C3FF*csum^2*zb^3*G[0, 0, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (208*C3FF*csum^2*zb^4*G[0, 0, 0, zb]*Zeta[3])/(3*CF^2*DF) + 
   (416*C3FF*csum^2*zb^5*G[0, 0, 0, zb]*Zeta[3])/(15*CF^2*DF) - 
   (13*C3FF*csum^2*G[0, 0, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (13*C3FF*csum^2*zb*G[0, 0, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (52*C3FF*csum^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (86*C3FF*csum^2*zb^3*G[0, 0, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (43*C3FF*csum^2*zb^4*G[0, 0, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (86*C3FF*csum^2*zb^5*G[0, 0, 1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (20*C3FF*csum^2*G[0, 1, 0, zb]*Zeta[3])/(CF^2*DF) + 
   (20*C3FF*csum^2*zb*G[0, 1, 0, zb]*Zeta[3])/(CF^2*DF) - 
   (80*C3FF*csum^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (76*C3FF*csum^2*zb^3*G[0, 1, 0, zb]*Zeta[3])/(CF^2*DF) + 
   (38*C3FF*csum^2*zb^4*G[0, 1, 0, zb]*Zeta[3])/(CF^2*DF) - 
   (76*C3FF*csum^2*zb^5*G[0, 1, 0, zb]*Zeta[3])/(5*CF^2*DF) + 
   (21*C3FF*csum^2*G[0, 1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (8*C3FF*csum^2*G[0, 1, 1, zb]*Zeta[3])/(3*CF^2*DF*zb) - 
   (20*C3FF*csum^2*zb*G[0, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (32*C3FF*csum^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (86*C3FF*csum^2*zb^3*G[0, 1, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (43*C3FF*csum^2*zb^4*G[0, 1, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (86*C3FF*csum^2*zb^5*G[0, 1, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (440*C3FF*csum^2*G[1, 0, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (700*C3FF*csum^2*zb*G[1, 0, 0, zb]*Zeta[3])/(3*CF^2*DF) + 
   (400*C3FF*csum^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (308*C3FF*csum^2*zb^3*G[1, 0, 0, zb]*Zeta[3])/(3*CF^2*DF) + 
   (154*C3FF*csum^2*zb^4*G[1, 0, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (308*C3FF*csum^2*zb^5*G[1, 0, 0, zb]*Zeta[3])/(15*CF^2*DF) - 
   (426*C3FF*csum^2*G[1, 0, 1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (20*C3FF*csum^2*G[1, 0, 1, zb]*Zeta[3])/(3*CF^2*DF*zb) + 
   (145*C3FF*csum^2*zb*G[1, 0, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (232*C3FF*csum^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (66*C3FF*csum^2*zb^3*G[1, 0, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (33*C3FF*csum^2*zb^4*G[1, 0, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (66*C3FF*csum^2*zb^5*G[1, 0, 1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (1088*C3FF*csum^2*G[1, 1, 0, zb]*Zeta[3])/(15*CF^2*DF) - 
   (32*C3FF*csum^2*G[1, 1, 0, zb]*Zeta[3])/(3*CF^2*DF*zb) + 
   (332*C3FF*csum^2*zb*G[1, 1, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (48*C3FF*csum^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/(CF^2*DF) + 
   (106*C3FF*csum^2*zb^3*G[1, 1, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (53*C3FF*csum^2*zb^4*G[1, 1, 0, zb]*Zeta[3])/(3*CF^2*DF) + 
   (106*C3FF*csum^2*zb^5*G[1, 1, 0, zb]*Zeta[3])/(15*CF^2*DF) + 
   (331*C3FF*csum^2*G[1, 1, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (4*C3FF*csum^2*G[1, 1, 1, zb]*Zeta[3])/(CF^2*DF*zb) - 
   (100*C3FF*csum^2*zb*G[1, 1, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (40*C3FF*csum^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (26*C3FF*csum^2*zb^3*G[1, 1, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (13*C3FF*csum^2*zb^4*G[1, 1, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (26*C3FF*csum^2*zb^5*G[1, 1, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (12*C3FF*csum^2*G[1, 2, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (8*C3FF*csum^2*G[1, 2, 1, zb]*Zeta[3])/(CF^2*DF*zb) - 
   (12*C3FF*csum^2*zb*G[1, 2, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^2*G[1, 2, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[1, 2, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[1, 2, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^5*G[1, 2, 1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (704*C3FF*csum^2*G[2, 1, 0, zb]*Zeta[3])/(15*CF^2*DF) + 
   (224*C3FF*csum^2*zb*G[2, 1, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (128*C3FF*csum^2*zb^2*G[2, 1, 0, zb]*Zeta[3])/(3*CF^2*DF) + 
   (32*C3FF*csum^2*zb^3*G[2, 1, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (16*C3FF*csum^2*zb^4*G[2, 1, 0, zb]*Zeta[3])/(3*CF^2*DF) + 
   (32*C3FF*csum^2*zb^5*G[2, 1, 0, zb]*Zeta[3])/(15*CF^2*DF) + 
   (264*C3FF*csum^2*G[2, 1, 1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (84*C3FF*csum^2*zb*G[2, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (48*C3FF*csum^2*zb^2*G[2, 1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^3*G[2, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^4*G[2, 1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^5*G[2, 1, 1, zb]*Zeta[3])/(5*CF^2*DF) + 
   (4*C3FF*csum^2*G[0, 0, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (4*C3FF*csum^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (16*C3FF*csum^2*G[0, 1, 1, 0, zb]*Zeta[3])/(CF^2*DF) - 
   (16*C3FF*csum^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*G[0, 1, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*G[1, 0, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (9*C3FF*csum^2*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (18*C3FF*csum^2*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) - 
   (27*C3FF*csum^2*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)) - 
   (1959*C3FF*csum^2*zb*Log[Q2dmu2]*Zeta[3])/(50*CF^2*DF) + 
   (2233*C3FF*csum^2*zb^2*Log[Q2dmu2]*Zeta[3])/(50*CF^2*DF) - 
   (539*C3FF*csum^2*zb^3*Log[Q2dmu2]*Zeta[3])/(150*CF^2*DF) + 
   (5*C3FF*csum^2*Pi^2*zb^3*Log[Q2dmu2]*Zeta[3])/(6*CF^2*DF) + 
   (196*C3FF*csum^2*zb^4*Log[Q2dmu2]*Zeta[3])/(75*CF^2*DF) - 
   (5*C3FF*csum^2*Pi^2*zb^4*Log[Q2dmu2]*Zeta[3])/(12*CF^2*DF) + 
   (C3FF*csum^2*Pi^2*zb^5*Log[Q2dmu2]*Zeta[3])/(6*CF^2*DF) + 
   (264*C3FF*csum^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (288*C3FF*csum^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (32*C3FF*csum^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (37*C3FF*csum^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(10*CF^2*DF) - 
   (256*C3FF*csum^2*zb^5*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(75*CF^2*DF) + 
   (1331*C3FF*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(50*CF^2*DF) + 
   (18*C3FF*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)^3) + 
   (36*C3FF*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) + 
   (36*C3FF*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)) - 
   (258*C3FF*csum^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (101*C3FF*csum^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) + 
   (58*C3FF*csum^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (57*C3FF*csum^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(10*CF^2*DF) + 
   (256*C3FF*csum^2*zb^5*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(75*CF^2*DF) + 
   (36*C3FF*csum^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (18*C3FF*csum^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (36*C3FF*csum^2*zb^5*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (8*C3FF*csum^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (20*C3FF*csum^2*zb^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (10*C3FF*csum^2*zb^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (4*C3FF*csum^2*zb^5*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (264*C3FF*csum^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (84*C3FF*csum^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (48*C3FF*csum^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (30*C3FF*csum^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (15*C3FF*csum^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb^5*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (103*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (4*C3FF*csum^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*zb) + 
   (31*C3FF*csum^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (4*C3FF*csum^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (8*C3FF*csum^2*zb^5*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (132*C3FF*csum^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (42*C3FF*csum^2*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (24*C3FF*csum^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*csum^2*zb^5*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (6*C3FF*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (6*C3FF*csum^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (33*C3FF*csum^2*zb*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) - 
   (36*C3FF*csum^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) + 
   (6*C3FF*csum^2*zb^3*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) + 
   (3*C3FF*csum^2*zb^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*CF^2*DF) + 
   (3*C3FF*csum^2*zb^5*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) + 
   (33*C3FF*csum^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) - 
   (21*C3FF*csum^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*CF^2*DF) + 
   (6*C3FF*csum^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(CF^2*DF) - 
   (3*C3FF*csum^2*zb^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(CF^2*DF) + 
   (3*C3FF*csum^2*zb^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*CF^2*DF) - 
   (3*C3FF*csum^2*zb^5*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) + 
   (61*C3FF*csum^2*zb^3*Zeta[3]^2)/(3*CF^2*DF) - 
   (61*C3FF*csum^2*zb^4*Zeta[3]^2)/(6*CF^2*DF) + 
   (61*C3FF*csum^2*zb^5*Zeta[3]^2)/(15*CF^2*DF) + 
   (110*C3FF*csum^2*zb*Zeta[5])/(CF^2*DF) - (120*C3FF*csum^2*zb^2*Zeta[5])/
    (CF^2*DF) - (44*C3FF*csum^2*zb^3*Zeta[5])/(CF^2*DF) + 
   (24*C3FF*csum^2*zb^4*Zeta[5])/(CF^2*DF) - (1024*C3FF*csum^2*zb^5*Zeta[5])/
    (75*CF^2*DF) + (98*C3FF*csum^2*zb^3*G[0, zb]*Zeta[5])/(CF^2*DF) - 
   (49*C3FF*csum^2*zb^4*G[0, zb]*Zeta[5])/(CF^2*DF) + 
   (98*C3FF*csum^2*zb^5*G[0, zb]*Zeta[5])/(5*CF^2*DF) + 
   (110*C3FF*csum^2*G[1, zb]*Zeta[5])/(CF^2*DF) - 
   (175*C3FF*csum^2*zb*G[1, zb]*Zeta[5])/(CF^2*DF) + 
   (100*C3FF*csum^2*zb^2*G[1, zb]*Zeta[5])/(CF^2*DF) - 
   (74*C3FF*csum^2*zb^3*G[1, zb]*Zeta[5])/(CF^2*DF) + 
   (37*C3FF*csum^2*zb^4*G[1, zb]*Zeta[5])/(CF^2*DF) - 
   (74*C3FF*csum^2*zb^5*G[1, zb]*Zeta[5])/(5*CF^2*DF) + 
   (24*C3FF*csum^2*zb^3*Log[Q2dmu2]*Zeta[5])/(CF^2*DF) - 
   (12*C3FF*csum^2*zb^4*Log[Q2dmu2]*Zeta[5])/(CF^2*DF) + 
   (24*C3FF*csum^2*zb^5*Log[Q2dmu2]*Zeta[5])/(5*CF^2*DF))


==> anc/XS_DY_gg_RVVxV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-95071*C3FF*CA*csum^2)/(432*CF^2*DF) + (149*C3FF*csum^2)/(27*CF*DF) + 
 (3103*C3FF*CA*csum^2*Pi^2)/(96*CF^2*DF) + (2179*C3FF*csum^2*Pi^2)/
  (432*CF*DF) - (1541*C3FF*CA*csum^2*Pi^4)/(1440*CF^2*DF) - 
 (23*C3FF*csum^2*Pi^4)/(180*CF*DF) - (11*C3FF*CA*csum^2*Pi^4)/
  (4*CF^2*DF*(-2 + zb)^4) + (C3FF*csum^2*Pi^4)/(CF*DF*(-2 + zb)^4) - 
 (2293*C3FF*CA*csum^2*Pi^4)/(360*CF^2*DF*(-2 + zb)^3) + 
 (5*C3FF*csum^2*Pi^4)/(2*CF*DF*(-2 + zb)^3) + 
 (171*C3FF*CA*csum^2*Pi^2)/(4*CF^2*DF*(-2 + zb)^2) + 
 (5*C3FF*csum^2*Pi^2)/(6*CF*DF*(-2 + zb)^2) - 
 (407*C3FF*CA*csum^2*Pi^4)/(60*CF^2*DF*(-2 + zb)^2) + 
 (26*C3FF*csum^2*Pi^4)/(15*CF*DF*(-2 + zb)^2) + 
 (12119*C3FF*CA*csum^2*Pi^2)/(144*CF^2*DF*(-2 + zb)) + 
 (C3FF*csum^2*Pi^2)/(12*CF*DF*(-2 + zb)) - (3029*C3FF*CA*csum^2*Pi^4)/
  (720*CF^2*DF*(-2 + zb)) + (C3FF*csum^2*Pi^4)/(12*CF*DF*(-2 + zb)) - 
 (11*C3FF*CA*csum^2*Pi^4)/(288*CF^2*DF*(-1 + zb)) + 
 (C3FF*csum^2*Pi^4)/(72*CF*DF*(-1 + zb)) - (143*C3FF*CA*csum^2*Pi^2)/
  (16*CF^2*DF*zb^2) + (13*C3FF*csum^2*Pi^2)/(4*CF*DF*zb^2) + 
 (59645*C3FF*CA*csum^2*Pi^2)/(3456*CF^2*DF*zb) - 
 (197*C3FF*csum^2*Pi^2)/(32*CF*DF*zb) - (54231943*C3FF*CA*csum^2*zb)/
  (54000*CF^2*DF) + (97*C3FF*csum^2*zb)/(6*CF*DF) - 
 (3369449*C3FF*CA*csum^2*Pi^2*zb)/(16200*CF^2*DF) + 
 (103409*C3FF*csum^2*Pi^2*zb)/(4320*CF*DF) - (2041361*C3FF*CA*csum^2*Pi^4*zb)/
  (324000*CF^2*DF) + (11977*C3FF*csum^2*Pi^4*zb)/(7200*CF*DF) + 
 (7018571*C3FF*CA*csum^2*Pi^2*zb^2)/(129600*CF^2*DF) + 
 (373*C3FF*csum^2*Pi^2*zb^2)/(540*CF*DF) + (1110307*C3FF*CA*csum^2*Pi^4*zb^2)/
  (144000*CF^2*DF) - (1529*C3FF*csum^2*Pi^4*zb^2)/(21600*CF*DF) - 
 (787*C3FF*CA*csum^2*Pi^2*zb^3)/(324*CF^2*DF) + 
 (83*C3FF*csum^2*Pi^2*zb^3)/(4320*CF*DF) - (6078931*C3FF*CA*csum^2*Pi^4*zb^3)/
  (972000*CF^2*DF) + (18107*C3FF*csum^2*Pi^4*zb^3)/(129600*CF*DF) + 
 (60001*C3FF*CA*csum^2*Pi^6*zb^3)/(181440*CF^2*DF) + 
 (C3FF*csum^2*Pi^6*zb^3)/(84*CF*DF) + (10579967*C3FF*CA*csum^2*Pi^4*zb^4)/
  (3888000*CF^2*DF) + (3931*C3FF*csum^2*Pi^4*zb^4)/(129600*CF*DF) - 
 (12101*C3FF*CA*csum^2*Pi^6*zb^4)/(72576*CF^2*DF) - 
 (C3FF*csum^2*Pi^6*zb^4)/(168*CF*DF) - (28536229*C3FF*CA*csum^2*Pi^4*zb^5)/
  (38880000*CF^2*DF) - (113*C3FF*csum^2*Pi^4*zb^5)/(10800*CF*DF) + 
 (12101*C3FF*CA*csum^2*Pi^6*zb^5)/(181440*CF^2*DF) + 
 (C3FF*csum^2*Pi^6*zb^5)/(420*CF*DF) + (214991*C3FF*CA*csum^2*G[0, zb])/
  (864*CF^2*DF) - (1285*C3FF*csum^2*G[0, zb])/(216*CF*DF) - 
 (42365*C3FF*CA*csum^2*Pi^2*G[0, zb])/(1152*CF^2*DF) + 
 (511*C3FF*csum^2*Pi^2*G[0, zb])/(288*CF*DF) - 
 (2*C3FF*CA*csum^2*Pi^2*G[0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (779*C3FF*CA*csum^2*Pi^2*G[0, zb])/(24*CF^2*DF*(-2 + zb)^2) - 
 (C3FF*csum^2*Pi^2*G[0, zb])/(12*CF*DF*(-2 + zb)^2) + 
 (445*C3FF*CA*csum^2*G[0, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (C3FF*csum^2*G[0, zb])/(2*CF*DF*(-2 + zb)) - 
 (7817*C3FF*CA*csum^2*Pi^2*G[0, zb])/(144*CF^2*DF*(-2 + zb)) + 
 (5*C3FF*csum^2*Pi^2*G[0, zb])/(24*CF*DF*(-2 + zb)) - 
 (11*C3FF*CA*csum^2*Pi^2*G[0, zb])/(96*CF^2*DF*(-1 + zb)) + 
 (C3FF*csum^2*Pi^2*G[0, zb])/(24*CF*DF*(-1 + zb)) - 
 (715*C3FF*CA*csum^2*Pi^2*G[0, zb])/(96*CF^2*DF*zb^2) + 
 (65*C3FF*csum^2*Pi^2*G[0, zb])/(24*CF*DF*zb^2) + 
 (2249*C3FF*CA*csum^2*Pi^2*G[0, zb])/(144*CF^2*DF*zb) - 
 (205*C3FF*csum^2*Pi^2*G[0, zb])/(36*CF*DF*zb) + 
 (3383848*C3FF*CA*csum^2*zb*G[0, zb])/(3375*CF^2*DF) - 
 (3691*C3FF*csum^2*zb*G[0, zb])/(216*CF*DF) + 
 (7704341*C3FF*CA*csum^2*Pi^2*zb*G[0, zb])/(129600*CF^2*DF) + 
 (4333*C3FF*csum^2*Pi^2*zb*G[0, zb])/(1080*CF*DF) + 
 (38981*C3FF*CA*csum^2*Pi^4*zb*G[0, zb])/(5400*CF^2*DF) - 
 (23*C3FF*csum^2*Pi^4*zb*G[0, zb])/(225*CF*DF) + 
 (580379*C3FF*CA*csum^2*zb^2*G[0, zb])/(108000*CF^2*DF) - 
 (7*C3FF*csum^2*zb^2*G[0, zb])/(135*CF*DF) - 
 (252721*C3FF*CA*csum^2*Pi^2*zb^2*G[0, zb])/(43200*CF^2*DF) + 
 (3923*C3FF*csum^2*Pi^2*zb^2*G[0, zb])/(4320*CF*DF) - 
 (55951*C3FF*CA*csum^2*Pi^4*zb^2*G[0, zb])/(7200*CF^2*DF) + 
 (53*C3FF*csum^2*Pi^4*zb^2*G[0, zb])/(1800*CF*DF) - 
 (53617*C3FF*CA*csum^2*Pi^2*zb^3*G[0, zb])/(10800*CF^2*DF) + 
 (109*C3FF*csum^2*Pi^2*zb^3*G[0, zb])/(4320*CF*DF) + 
 (261473*C3FF*CA*csum^2*Pi^4*zb^3*G[0, zb])/(129600*CF^2*DF) - 
 (7*C3FF*csum^2*Pi^4*zb^3*G[0, zb])/(2700*CF*DF) + 
 (131423*C3FF*CA*csum^2*Pi^2*zb^4*G[0, zb])/(64800*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^4*G[0, zb])/(18*CF*DF) - 
 (130099*C3FF*CA*csum^2*Pi^4*zb^4*G[0, zb])/(129600*CF^2*DF) - 
 (43*C3FF*csum^2*Pi^4*zb^4*G[0, zb])/(5400*CF*DF) + 
 (19669*C3FF*CA*csum^2*Pi^4*zb^5*G[0, zb])/(129600*CF^2*DF) + 
 (185255*C3FF*CA*csum^2*G[1, zb])/(864*CF^2*DF) - 
 (413*C3FF*csum^2*G[1, zb])/(54*CF*DF) - 
 (40786027*C3FF*CA*csum^2*Pi^2*G[1, zb])/(259200*CF^2*DF) + 
 (3059*C3FF*csum^2*Pi^2*G[1, zb])/(180*CF*DF) + 
 (218281*C3FF*CA*csum^2*Pi^4*G[1, zb])/(81000*CF^2*DF) + 
 (36253*C3FF*csum^2*Pi^4*G[1, zb])/(21600*CF*DF) + 
 (11*C3FF*CA*csum^2*Pi^4*G[1, zb])/(4*CF^2*DF*(-2 + zb)^5) - 
 (C3FF*csum^2*Pi^4*G[1, zb])/(CF*DF*(-2 + zb)^5) + 
 (697*C3FF*CA*csum^2*Pi^4*G[1, zb])/(90*CF^2*DF*(-2 + zb)^4) - 
 (3*C3FF*csum^2*Pi^4*G[1, zb])/(CF*DF*(-2 + zb)^4) - 
 (439*C3FF*CA*csum^2*Pi^2*G[1, zb])/(12*CF^2*DF*(-2 + zb)^3) - 
 (35*C3FF*csum^2*Pi^2*G[1, zb])/(12*CF*DF*(-2 + zb)^3) + 
 (1753*C3FF*CA*csum^2*Pi^4*G[1, zb])/(180*CF^2*DF*(-2 + zb)^3) - 
 (29*C3FF*csum^2*Pi^4*G[1, zb])/(10*CF*DF*(-2 + zb)^3) - 
 (3361*C3FF*CA*csum^2*Pi^2*G[1, zb])/(48*CF^2*DF*(-2 + zb)^2) - 
 (121*C3FF*csum^2*Pi^2*G[1, zb])/(24*CF*DF*(-2 + zb)^2) + 
 (7757*C3FF*CA*csum^2*Pi^4*G[1, zb])/(1080*CF^2*DF*(-2 + zb)^2) - 
 (47*C3FF*csum^2*Pi^4*G[1, zb])/(60*CF*DF*(-2 + zb)^2) - 
 (909*C3FF*CA*csum^2*G[1, zb])/(16*CF^2*DF*(-2 + zb)) + 
 (3*C3FF*csum^2*G[1, zb])/(4*CF*DF*(-2 + zb)) - 
 (289*C3FF*CA*csum^2*Pi^2*G[1, zb])/(6*CF^2*DF*(-2 + zb)) + 
 (7*C3FF*csum^2*Pi^2*G[1, zb])/(16*CF*DF*(-2 + zb)) + 
 (1981*C3FF*CA*csum^2*Pi^4*G[1, zb])/(432*CF^2*DF*(-2 + zb)) + 
 (59*C3FF*csum^2*Pi^4*G[1, zb])/(120*CF*DF*(-2 + zb)) - 
 (2431*C3FF*CA*csum^2*Pi^2*G[1, zb])/(96*CF^2*DF*zb^3) + 
 (221*C3FF*csum^2*Pi^2*G[1, zb])/(24*CF*DF*zb^3) + 
 (8281*C3FF*CA*csum^2*Pi^2*G[1, zb])/(128*CF^2*DF*zb^2) - 
 (6707*C3FF*csum^2*Pi^2*G[1, zb])/(288*CF*DF*zb^2) - 
 (61223*C3FF*CA*csum^2*G[1, zb])/(288*CF^2*DF*zb) + 
 (77*C3FF*csum^2*G[1, zb])/(24*CF*DF*zb) - 
 (5437*C3FF*CA*csum^2*Pi^2*G[1, zb])/(128*CF^2*DF*zb) + 
 (18743*C3FF*csum^2*Pi^2*G[1, zb])/(864*CF*DF*zb) - 
 (58900421*C3FF*CA*csum^2*zb*G[1, zb])/(108000*CF^2*DF) + 
 (5549*C3FF*csum^2*zb*G[1, zb])/(1080*CF*DF) + 
 (3950743*C3FF*CA*csum^2*Pi^2*zb*G[1, zb])/(51840*CF^2*DF) - 
 (9893*C3FF*csum^2*Pi^2*zb*G[1, zb])/(432*CF*DF) - 
 (145771*C3FF*CA*csum^2*Pi^4*zb*G[1, zb])/(25920*CF^2*DF) - 
 (5713*C3FF*csum^2*Pi^4*zb*G[1, zb])/(4320*CF*DF) - 
 (580379*C3FF*CA*csum^2*zb^2*G[1, zb])/(108000*CF^2*DF) + 
 (7*C3FF*csum^2*zb^2*G[1, zb])/(135*CF*DF) - 
 (205463*C3FF*CA*csum^2*Pi^2*zb^2*G[1, zb])/(21600*CF^2*DF) - 
 (1273*C3FF*csum^2*Pi^2*zb^2*G[1, zb])/(4320*CF*DF) + 
 (114647*C3FF*CA*csum^2*Pi^4*zb^2*G[1, zb])/(43200*CF^2*DF) - 
 (121*C3FF*csum^2*Pi^4*zb^2*G[1, zb])/(7200*CF*DF) + 
 (57869*C3FF*CA*csum^2*Pi^2*zb^3*G[1, zb])/(12960*CF^2*DF) - 
 (553*C3FF*csum^2*Pi^2*zb^3*G[1, zb])/(4320*CF*DF) + 
 (9557*C3FF*CA*csum^2*Pi^4*zb^3*G[1, zb])/(16200*CF^2*DF) - 
 (389*C3FF*csum^2*Pi^4*zb^3*G[1, zb])/(10800*CF*DF) - 
 (131423*C3FF*CA*csum^2*Pi^2*zb^4*G[1, zb])/(64800*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[1, zb])/(18*CF*DF) - 
 (13631*C3FF*CA*csum^2*Pi^4*zb^4*G[1, zb])/(129600*CF^2*DF) - 
 (397*C3FF*csum^2*Pi^4*zb^4*G[1, zb])/(21600*CF*DF) + 
 (69421*C3FF*CA*csum^2*Pi^4*zb^5*G[1, zb])/(324000*CF^2*DF) - 
 (22739*C3FF*CA*csum^2*G[0, 0, zb])/(192*CF^2*DF) - 
 (637*C3FF*csum^2*G[0, 0, zb])/(144*CF*DF) + 
 (283*C3FF*CA*csum^2*Pi^2*G[0, 0, zb])/(96*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*G[0, 0, zb])/(24*CF*DF) - 
 (11*C3FF*CA*csum^2*Pi^2*G[0, 0, zb])/(2*CF^2*DF*(-2 + zb)^4) + 
 (2*C3FF*csum^2*Pi^2*G[0, 0, zb])/(CF*DF*(-2 + zb)^4) - 
 (157*C3FF*CA*csum^2*Pi^2*G[0, 0, zb])/(12*CF^2*DF*(-2 + zb)^3) + 
 (5*C3FF*csum^2*Pi^2*G[0, 0, zb])/(CF*DF*(-2 + zb)^3) + 
 (96*C3FF*CA*csum^2*G[0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (2*C3FF*csum^2*G[0, 0, zb])/(CF*DF*(-2 + zb)^2) - 
 (83*C3FF*CA*csum^2*Pi^2*G[0, 0, zb])/(24*CF^2*DF*(-2 + zb)^2) + 
 (11*C3FF*csum^2*Pi^2*G[0, 0, zb])/(3*CF*DF*(-2 + zb)^2) + 
 (1157*C3FF*CA*csum^2*G[0, 0, zb])/(12*CF^2*DF*(-2 + zb)) + 
 (335*C3FF*CA*csum^2*Pi^2*G[0, 0, zb])/(48*CF^2*DF*(-2 + zb)) + 
 (2*C3FF*csum^2*Pi^2*G[0, 0, zb])/(3*CF*DF*(-2 + zb)) - 
 (11*C3FF*CA*csum^2*Pi^2*G[0, 0, zb])/(96*CF^2*DF*(-1 + zb)) + 
 (C3FF*csum^2*Pi^2*G[0, 0, zb])/(24*CF*DF*(-1 + zb)) + 
 (143*C3FF*CA*csum^2*G[0, 0, zb])/(8*CF^2*DF*zb^2) - 
 (13*C3FF*csum^2*G[0, 0, zb])/(2*CF*DF*zb^2) - 
 (9553*C3FF*CA*csum^2*G[0, 0, zb])/(288*CF^2*DF*zb) + 
 (289*C3FF*csum^2*G[0, 0, zb])/(24*CF*DF*zb) - 
 (7297997*C3FF*CA*csum^2*zb*G[0, 0, zb])/(13500*CF^2*DF) - 
 (41371*C3FF*csum^2*zb*G[0, 0, zb])/(1080*CF*DF) - 
 (709441*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, zb])/(43200*CF^2*DF) + 
 (1097*C3FF*csum^2*Pi^2*zb*G[0, 0, zb])/(720*CF*DF) - 
 (2152*C3FF*CA*csum^2*zb^2*G[0, 0, zb])/(9*CF^2*DF) + 
 (3319*C3FF*csum^2*zb^2*G[0, 0, zb])/(720*CF*DF) - 
 (50219*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, zb])/(9600*CF^2*DF) - 
 (671*C3FF*csum^2*Pi^2*zb^2*G[0, 0, zb])/(480*CF*DF) - 
 (192089*C3FF*CA*csum^2*zb^3*G[0, 0, zb])/(18000*CF^2*DF) - 
 (899*C3FF*csum^2*zb^3*G[0, 0, zb])/(2160*CF*DF) - 
 (2558701*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, zb])/(129600*CF^2*DF) + 
 (1453*C3FF*csum^2*Pi^2*zb^3*G[0, 0, zb])/(2160*CF*DF) + 
 (275*C3FF*CA*csum^2*Pi^4*zb^3*G[0, 0, zb])/(108*CF^2*DF) + 
 (C3FF*csum^2*Pi^4*zb^3*G[0, 0, zb])/(60*CF*DF) + 
 (265817*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, zb])/(32400*CF^2*DF) + 
 (259*C3FF*csum^2*Pi^2*zb^4*G[0, 0, zb])/(1080*CF*DF) - 
 (1423*C3FF*CA*csum^2*Pi^4*zb^4*G[0, 0, zb])/(1080*CF^2*DF) - 
 (C3FF*csum^2*Pi^4*zb^4*G[0, 0, zb])/(120*CF*DF) - 
 (252533*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, zb])/(64800*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[0, 0, zb])/(18*CF*DF) + 
 (1423*C3FF*CA*csum^2*Pi^4*zb^5*G[0, 0, zb])/(2700*CF^2*DF) + 
 (C3FF*csum^2*Pi^4*zb^5*G[0, 0, zb])/(300*CF*DF) - 
 (58637*C3FF*CA*csum^2*G[0, 1, zb])/(192*CF^2*DF) + 
 (613*C3FF*csum^2*G[0, 1, zb])/(48*CF*DF) - 
 (4109*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(216*CF^2*DF) + 
 (4261*C3FF*csum^2*Pi^2*G[0, 1, zb])/(432*CF*DF) - 
 (3*C3FF*CA*csum^2*Pi^4*G[0, 1, zb])/(2*CF^2*DF) - 
 (31*C3FF*csum^2*Pi^4*G[0, 1, zb])/(720*CF*DF) + 
 (11*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(4*CF^2*DF*(-2 + zb)^4) - 
 (C3FF*csum^2*Pi^2*G[0, 1, zb])/(CF*DF*(-2 + zb)^4) + 
 (47*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) - 
 (5*C3FF*csum^2*Pi^2*G[0, 1, zb])/(2*CF*DF*(-2 + zb)^3) - 
 (209*C3FF*CA*csum^2*G[0, 1, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
 (71*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(48*CF^2*DF*(-2 + zb)^2) - 
 (7*C3FF*csum^2*Pi^2*G[0, 1, zb])/(12*CF*DF*(-2 + zb)^2) - 
 (1807*C3FF*CA*csum^2*G[0, 1, zb])/(16*CF^2*DF*(-2 + zb)) + 
 (9*C3FF*csum^2*G[0, 1, zb])/(4*CF*DF*(-2 + zb)) - 
 (231*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(32*CF^2*DF*(-2 + zb)) + 
 (31*C3FF*csum^2*Pi^2*G[0, 1, zb])/(24*CF*DF*(-2 + zb)) + 
 (111*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(32*CF^2*DF*(-1 + zb)) - 
 (7*C3FF*csum^2*Pi^2*G[0, 1, zb])/(6*CF*DF*(-1 + zb)) + 
 (2431*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(96*CF^2*DF*zb^3) - 
 (221*C3FF*csum^2*Pi^2*G[0, 1, zb])/(24*CF*DF*zb^3) - 
 (143*C3FF*CA*csum^2*G[0, 1, zb])/(8*CF^2*DF*zb^2) + 
 (13*C3FF*csum^2*G[0, 1, zb])/(2*CF*DF*zb^2) - 
 (12659*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(192*CF^2*DF*zb^2) + 
 (3451*C3FF*csum^2*Pi^2*G[0, 1, zb])/(144*CF*DF*zb^2) + 
 (727*C3FF*CA*csum^2*G[0, 1, zb])/(3*CF^2*DF*zb) - 
 (55*C3FF*csum^2*G[0, 1, zb])/(4*CF*DF*zb) + 
 (11119*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(192*CF^2*DF*zb) - 
 (65*C3FF*csum^2*Pi^2*G[0, 1, zb])/(3*CF*DF*zb) + 
 (6292337*C3FF*CA*csum^2*zb*G[0, 1, zb])/(36000*CF^2*DF) + 
 (52447*C3FF*csum^2*zb*G[0, 1, zb])/(1080*CF*DF) + 
 (146017*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, zb])/(10800*CF^2*DF) + 
 (10807*C3FF*csum^2*Pi^2*zb*G[0, 1, zb])/(2160*CF*DF) + 
 (267*C3FF*CA*csum^2*Pi^4*zb*G[0, 1, zb])/(160*CF^2*DF) + 
 (31*C3FF*csum^2*Pi^4*zb*G[0, 1, zb])/(720*CF*DF) + 
 (47821*C3FF*CA*csum^2*zb^2*G[0, 1, zb])/(200*CF^2*DF) - 
 (1151*C3FF*csum^2*zb^2*G[0, 1, zb])/(240*CF*DF) + 
 (257839*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, zb])/(43200*CF^2*DF) - 
 (263*C3FF*csum^2*Pi^2*zb^2*G[0, 1, zb])/(60*CF*DF) - 
 (559*C3FF*CA*csum^2*Pi^4*zb^2*G[0, 1, zb])/(288*CF^2*DF) - 
 (28*C3FF*csum^2*Pi^4*zb^2*G[0, 1, zb])/(135*CF*DF) + 
 (192089*C3FF*CA*csum^2*zb^3*G[0, 1, zb])/(18000*CF^2*DF) + 
 (899*C3FF*csum^2*zb^3*G[0, 1, zb])/(2160*CF*DF) - 
 (107*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, zb])/(3600*CF^2*DF) - 
 (23*C3FF*csum^2*Pi^2*zb^3*G[0, 1, zb])/(60*CF*DF) - 
 (5599*C3FF*CA*csum^2*Pi^4*zb^3*G[0, 1, zb])/(4320*CF^2*DF) + 
 (11*C3FF*csum^2*Pi^4*zb^3*G[0, 1, zb])/(216*CF*DF) - 
 (629*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, zb])/(3600*CF^2*DF) + 
 (17*C3FF*csum^2*Pi^2*zb^4*G[0, 1, zb])/(180*CF*DF) + 
 (1831*C3FF*CA*csum^2*Pi^4*zb^4*G[0, 1, zb])/(2160*CF^2*DF) - 
 (11*C3FF*csum^2*Pi^4*zb^4*G[0, 1, zb])/(432*CF*DF) - 
 (4001*C3FF*CA*csum^2*Pi^4*zb^5*G[0, 1, zb])/(10800*CF^2*DF) + 
 (11*C3FF*csum^2*Pi^4*zb^5*G[0, 1, zb])/(1080*CF*DF) + 
 (365363*C3FF*CA*csum^2*G[1, 0, zb])/(14400*CF^2*DF) - 
 (25319*C3FF*csum^2*G[1, 0, zb])/(720*CF*DF) + 
 (22755511*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(259200*CF^2*DF) + 
 (32179*C3FF*csum^2*Pi^2*G[1, 0, zb])/(4320*CF*DF) + 
 (38981*C3FF*CA*csum^2*Pi^4*G[1, 0, zb])/(5400*CF^2*DF) - 
 (23*C3FF*csum^2*Pi^4*G[1, 0, zb])/(225*CF*DF) + 
 (19*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(4*CF^2*DF*(-2 + zb)^4) - 
 (C3FF*csum^2*Pi^2*G[1, 0, zb])/(CF*DF*(-2 + zb)^4) + 
 (307*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(8*CF^2*DF*(-2 + zb)^3) - 
 (29*C3FF*csum^2*Pi^2*G[1, 0, zb])/(12*CF*DF*(-2 + zb)^3) - 
 (311*C3FF*CA*csum^2*G[1, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
 (C3FF*csum^2*G[1, 0, zb])/(CF*DF*(-2 + zb)^2) + 
 (3229*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(48*CF^2*DF*(-2 + zb)^2) - 
 (4*C3FF*csum^2*Pi^2*G[1, 0, zb])/(3*CF*DF*(-2 + zb)^2) - 
 (421*C3FF*CA*csum^2*G[1, 0, zb])/(2*CF^2*DF*(-2 + zb)) + 
 (5*C3FF*csum^2*G[1, 0, zb])/(2*CF*DF*(-2 + zb)) + 
 (15013*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(288*CF^2*DF*(-2 + zb)) + 
 (29*C3FF*csum^2*Pi^2*G[1, 0, zb])/(24*CF*DF*(-2 + zb)) - 
 (11*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(96*CF^2*DF*(-1 + zb)) + 
 (C3FF*csum^2*Pi^2*G[1, 0, zb])/(24*CF*DF*(-1 + zb)) + 
 (143*C3FF*CA*csum^2*G[1, 0, zb])/(8*CF^2*DF*zb^3) - 
 (13*C3FF*csum^2*G[1, 0, zb])/(2*CF*DF*zb^3) - 
 (715*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(48*CF^2*DF*zb^3) + 
 (65*C3FF*csum^2*Pi^2*G[1, 0, zb])/(12*CF*DF*zb^3) - 
 (14701*C3FF*CA*csum^2*G[1, 0, zb])/(288*CF^2*DF*zb^2) + 
 (445*C3FF*csum^2*G[1, 0, zb])/(24*CF*DF*zb^2) + 
 (11129*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(288*CF^2*DF*zb^2) - 
 (1015*C3FF*csum^2*Pi^2*G[1, 0, zb])/(72*CF*DF*zb^2) + 
 (565891*C3FF*CA*csum^2*G[1, 0, zb])/(1728*CF^2*DF*zb) - 
 (11057*C3FF*csum^2*G[1, 0, zb])/(432*CF*DF*zb) - 
 (3535*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(72*CF^2*DF*zb) + 
 (203*C3FF*csum^2*Pi^2*G[1, 0, zb])/(24*CF*DF*zb) - 
 (2709017*C3FF*CA*csum^2*zb*G[1, 0, zb])/(18000*CF^2*DF) + 
 (23659*C3FF*csum^2*zb*G[1, 0, zb])/(432*CF*DF) - 
 (545257*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, zb])/(32400*CF^2*DF) - 
 (7063*C3FF*csum^2*Pi^2*zb*G[1, 0, zb])/(1080*CF*DF) - 
 (49163*C3FF*CA*csum^2*Pi^4*zb*G[1, 0, zb])/(4320*CF^2*DF) + 
 (29*C3FF*csum^2*Pi^4*zb*G[1, 0, zb])/(360*CF*DF) + 
 (25984883*C3FF*CA*csum^2*zb^2*G[1, 0, zb])/(108000*CF^2*DF) - 
 (1787*C3FF*csum^2*zb^2*G[1, 0, zb])/(360*CF*DF) - 
 (4907711*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, zb])/(259200*CF^2*DF) + 
 (679*C3FF*csum^2*Pi^2*zb^2*G[1, 0, zb])/(480*CF*DF) + 
 (3409*C3FF*CA*csum^2*Pi^4*zb^2*G[1, 0, zb])/(540*CF^2*DF) + 
 (C3FF*csum^2*Pi^4*zb^2*G[1, 0, zb])/(30*CF*DF) + 
 (192089*C3FF*CA*csum^2*zb^3*G[1, 0, zb])/(18000*CF^2*DF) + 
 (899*C3FF*csum^2*zb^3*G[1, 0, zb])/(2160*CF*DF) + 
 (758771*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, zb])/(25920*CF^2*DF) - 
 (349*C3FF*csum^2*Pi^2*zb^3*G[1, 0, zb])/(540*CF*DF) - 
 (401*C3FF*CA*csum^2*Pi^4*zb^3*G[1, 0, zb])/(144*CF^2*DF) - 
 (C3FF*csum^2*Pi^4*zb^3*G[1, 0, zb])/(60*CF*DF) - 
 (188821*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, zb])/(16200*CF^2*DF) - 
 (259*C3FF*csum^2*Pi^2*zb^4*G[1, 0, zb])/(1080*CF*DF) + 
 (2069*C3FF*CA*csum^2*Pi^4*zb^4*G[1, 0, zb])/(1440*CF^2*DF) + 
 (C3FF*csum^2*Pi^4*zb^4*G[1, 0, zb])/(120*CF*DF) + 
 (252533*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, zb])/(64800*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 0, zb])/(18*CF*DF) - 
 (2069*C3FF*CA*csum^2*Pi^4*zb^5*G[1, 0, zb])/(3600*CF^2*DF) - 
 (C3FF*csum^2*Pi^4*zb^5*G[1, 0, zb])/(300*CF*DF) + 
 (1937687*C3FF*CA*csum^2*G[1, 1, zb])/(14400*CF^2*DF) + 
 (29029*C3FF*csum^2*G[1, 1, zb])/(720*CF*DF) - 
 (5183141*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(64800*CF^2*DF) + 
 (13*C3FF*csum^2*Pi^2*G[1, 1, zb])/(540*CF*DF) - 
 (19337*C3FF*CA*csum^2*Pi^4*G[1, 1, zb])/(7200*CF^2*DF) - 
 (611*C3FF*csum^2*Pi^4*G[1, 1, zb])/(675*CF*DF) - 
 (105*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(8*CF^2*DF*(-2 + zb)^4) + 
 (11*C3FF*csum^2*Pi^2*G[1, 1, zb])/(2*CF*DF*(-2 + zb)^4) - 
 (3083*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(48*CF^2*DF*(-2 + zb)^3) + 
 (83*C3FF*csum^2*Pi^2*G[1, 1, zb])/(6*CF*DF*(-2 + zb)^3) + 
 (164*C3FF*CA*csum^2*G[1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (C3FF*csum^2*G[1, 1, zb])/(CF*DF*(-2 + zb)^2) - 
 (9293*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(96*CF^2*DF*(-2 + zb)^2) + 
 (103*C3FF*csum^2*Pi^2*G[1, 1, zb])/(12*CF*DF*(-2 + zb)^2) + 
 (10897*C3FF*CA*csum^2*G[1, 1, zb])/(48*CF^2*DF*(-2 + zb)) - 
 (19*C3FF*csum^2*G[1, 1, zb])/(4*CF*DF*(-2 + zb)) - 
 (40133*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(576*CF^2*DF*(-2 + zb)) - 
 (17*C3FF*csum^2*Pi^2*G[1, 1, zb])/(24*CF*DF*(-2 + zb)) - 
 (143*C3FF*CA*csum^2*G[1, 1, zb])/(8*CF^2*DF*zb^3) + 
 (13*C3FF*csum^2*G[1, 1, zb])/(2*CF*DF*zb^3) - 
 (8809*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(288*CF^2*DF*zb^3) + 
 (91*C3FF*csum^2*Pi^2*G[1, 1, zb])/(8*CF*DF*zb^3) + 
 (1637*C3FF*CA*csum^2*G[1, 1, zb])/(32*CF^2*DF*zb^2) - 
 (445*C3FF*csum^2*G[1, 1, zb])/(24*CF*DF*zb^2) + 
 (57283*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(576*CF^2*DF*zb^2) - 
 (491*C3FF*csum^2*Pi^2*G[1, 1, zb])/(16*CF*DF*zb^2) - 
 (677429*C3FF*CA*csum^2*G[1, 1, zb])/(1728*CF^2*DF*zb) + 
 (9563*C3FF*csum^2*G[1, 1, zb])/(432*CF*DF*zb) - 
 (166609*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(1728*CF^2*DF*zb) + 
 (3457*C3FF*csum^2*Pi^2*G[1, 1, zb])/(144*CF*DF*zb) - 
 (371*C3FF*CA*csum^2*Pi^4*G[1, 1, zb])/(540*CF^2*DF*zb) - 
 (28*C3FF*csum^2*Pi^4*G[1, 1, zb])/(135*CF*DF*zb) + 
 (11039623*C3FF*CA*csum^2*zb*G[1, 1, zb])/(27000*CF^2*DF) - 
 (127217*C3FF*csum^2*zb*G[1, 1, zb])/(2160*CF*DF) + 
 (877049*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, zb])/(12960*CF^2*DF) - 
 (36853*C3FF*csum^2*Pi^2*zb*G[1, 1, zb])/(2160*CF*DF) + 
 (5731*C3FF*CA*csum^2*Pi^4*zb*G[1, 1, zb])/(1440*CF^2*DF) + 
 (325*C3FF*csum^2*Pi^4*zb*G[1, 1, zb])/(432*CF*DF) - 
 (25984223*C3FF*CA*csum^2*zb^2*G[1, 1, zb])/(108000*CF^2*DF) + 
 (103*C3FF*csum^2*zb^2*G[1, 1, zb])/(20*CF*DF) - 
 (5808289*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, zb])/(129600*CF^2*DF) + 
 (4271*C3FF*csum^2*Pi^2*zb^2*G[1, 1, zb])/(360*CF*DF) - 
 (1463*C3FF*CA*csum^2*Pi^4*zb^2*G[1, 1, zb])/(1080*CF^2*DF) + 
 (239*C3FF*csum^2*Pi^4*zb^2*G[1, 1, zb])/(540*CF*DF) - 
 (192089*C3FF*CA*csum^2*zb^3*G[1, 1, zb])/(18000*CF^2*DF) - 
 (899*C3FF*csum^2*zb^3*G[1, 1, zb])/(2160*CF*DF) + 
 (1935953*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, zb])/(64800*CF^2*DF) - 
 (241*C3FF*csum^2*Pi^2*zb^3*G[1, 1, zb])/(2160*CF*DF) + 
 (329*C3FF*CA*csum^2*Pi^4*zb^3*G[1, 1, zb])/(4320*CF^2*DF) - 
 (127*C3FF*csum^2*Pi^4*zb^3*G[1, 1, zb])/(1080*CF*DF) - 
 (396329*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, zb])/(32400*CF^2*DF) - 
 (457*C3FF*csum^2*Pi^2*zb^4*G[1, 1, zb])/(1080*CF*DF) - 
 (847*C3FF*CA*csum^2*Pi^4*zb^4*G[1, 1, zb])/(4320*CF^2*DF) + 
 (127*C3FF*csum^2*Pi^4*zb^4*G[1, 1, zb])/(2160*CF*DF) + 
 (252533*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, zb])/(64800*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 1, zb])/(18*CF*DF) + 
 (593*C3FF*CA*csum^2*Pi^4*zb^5*G[1, 1, zb])/(5400*CF^2*DF) - 
 (127*C3FF*csum^2*Pi^4*zb^5*G[1, 1, zb])/(5400*CF*DF) + 
 (3415081*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(64800*CF^2*DF) - 
 (6257*C3FF*csum^2*Pi^2*G[2, 1, zb])/(216*CF*DF) - 
 (6379*C3FF*CA*csum^2*Pi^4*G[2, 1, zb])/(1800*CF^2*DF) + 
 (67*C3FF*csum^2*Pi^4*G[2, 1, zb])/(300*CF*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(3*CF^2*DF*(-2 + zb)^3) - 
 (5*C3FF*csum^2*Pi^2*G[2, 1, zb])/(12*CF*DF*(-2 + zb)^3) + 
 (25*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) + 
 (35*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(48*CF^2*DF*(-2 + zb)) - 
 (5*C3FF*csum^2*Pi^2*G[2, 1, zb])/(24*CF*DF*(-2 + zb)) + 
 (355*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(48*CF^2*DF*(-1 + zb)) - 
 (5*C3FF*csum^2*Pi^2*G[2, 1, zb])/(2*CF*DF*(-1 + zb)) + 
 (715*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(24*CF^2*DF*zb^3) - 
 (65*C3FF*csum^2*Pi^2*G[2, 1, zb])/(6*CF*DF*zb^3) - 
 (11125*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(144*CF^2*DF*zb^2) + 
 (1015*C3FF*csum^2*Pi^2*G[2, 1, zb])/(36*CF*DF*zb^2) + 
 (33005*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(432*CF^2*DF*zb) - 
 (145*C3FF*csum^2*Pi^2*G[2, 1, zb])/(6*CF*DF*zb) - 
 (822883*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, zb])/(12960*CF^2*DF) + 
 (772*C3FF*csum^2*Pi^2*zb*G[2, 1, zb])/(27*CF*DF) + 
 (1327*C3FF*CA*csum^2*Pi^4*zb*G[2, 1, zb])/(240*CF^2*DF) - 
 (C3FF*csum^2*Pi^4*zb*G[2, 1, zb])/(20*CF*DF) + 
 (391639*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, zb])/(6480*CF^2*DF) - 
 (533*C3FF*csum^2*Pi^2*zb^2*G[2, 1, zb])/(72*CF*DF) - 
 (1081*C3FF*CA*csum^2*Pi^4*zb^2*G[2, 1, zb])/(360*CF^2*DF) - 
 (4*C3FF*csum^2*Pi^4*zb^2*G[2, 1, zb])/(15*CF*DF) - 
 (256787*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, zb])/(6480*CF^2*DF) + 
 (11*C3FF*csum^2*Pi^2*zb^3*G[2, 1, zb])/(27*CF*DF) + 
 (1907*C3FF*CA*csum^2*Pi^4*zb^3*G[2, 1, zb])/(2160*CF^2*DF) + 
 (C3FF*csum^2*Pi^4*zb^3*G[2, 1, zb])/(15*CF*DF) + 
 (102763*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, zb])/(6480*CF^2*DF) + 
 (71*C3FF*csum^2*Pi^2*zb^4*G[2, 1, zb])/(216*CF*DF) - 
 (2087*C3FF*CA*csum^2*Pi^4*zb^4*G[2, 1, zb])/(4320*CF^2*DF) - 
 (C3FF*csum^2*Pi^4*zb^4*G[2, 1, zb])/(30*CF*DF) - 
 (252533*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, zb])/(64800*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[2, 1, zb])/(18*CF*DF) + 
 (2087*C3FF*CA*csum^2*Pi^4*zb^5*G[2, 1, zb])/(10800*CF^2*DF) + 
 (C3FF*csum^2*Pi^4*zb^5*G[2, 1, zb])/(75*CF*DF) - 
 (14407*C3FF*CA*csum^2*G[0, 0, 0, zb])/(96*CF^2*DF) + 
 (233*C3FF*csum^2*G[0, 0, 0, zb])/(8*CF*DF) - 
 (18*C3FF*CA*csum^2*G[0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (603*C3FF*CA*csum^2*G[0, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
 (413*C3FF*CA*csum^2*G[0, 0, 0, zb])/(CF^2*DF*(-2 + zb)) + 
 (15*C3FF*csum^2*G[0, 0, 0, zb])/(2*CF*DF*(-2 + zb)) - 
 (429*C3FF*CA*csum^2*G[0, 0, 0, zb])/(8*CF^2*DF*zb^2) + 
 (39*C3FF*csum^2*G[0, 0, 0, zb])/(2*CF*DF*zb^2) + 
 (449*C3FF*CA*csum^2*G[0, 0, 0, zb])/(4*CF^2*DF*zb) - 
 (41*C3FF*csum^2*G[0, 0, 0, zb])/(CF*DF*zb) - 
 (3937411*C3FF*CA*csum^2*zb*G[0, 0, 0, zb])/(18000*CF^2*DF) + 
 (5629*C3FF*csum^2*zb*G[0, 0, 0, zb])/(60*CF*DF) + 
 (1201*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 0, zb])/(240*CF^2*DF) - 
 (49*C3FF*csum^2*Pi^2*zb*G[0, 0, 0, zb])/(40*CF*DF) + 
 (643589*C3FF*CA*csum^2*zb^2*G[0, 0, 0, zb])/(1000*CF^2*DF) + 
 (343*C3FF*csum^2*zb^2*G[0, 0, 0, zb])/(120*CF*DF) - 
 (663*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, 0, zb])/(160*CF^2*DF) + 
 (101*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 0, zb])/(80*CF*DF) - 
 (4917*C3FF*CA*csum^2*zb^3*G[0, 0, 0, zb])/(500*CF^2*DF) + 
 (53*C3FF*csum^2*zb^3*G[0, 0, 0, zb])/(120*CF*DF) + 
 (3489*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 0, zb])/(80*CF^2*DF) - 
 (23*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 0, zb])/(40*CF*DF) + 
 (131423*C3FF*CA*csum^2*zb^4*G[0, 0, 0, zb])/(9000*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[0, 0, 0, zb])/(5*CF*DF) - 
 (7053*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 0, zb])/(320*CF^2*DF) - 
 (7*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 0, zb])/(80*CF*DF) + 
 (16001*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 0, zb])/(1800*CF^2*DF) + 
 (61243*C3FF*CA*csum^2*G[0, 0, 1, zb])/(144*CF^2*DF) - 
 (239*C3FF*csum^2*G[0, 0, 1, zb])/(12*CF*DF) - 
 (2503*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, zb])/(288*CF^2*DF) + 
 (187*C3FF*csum^2*Pi^2*G[0, 0, 1, zb])/(144*CF*DF) + 
 (15*C3FF*CA*csum^2*G[0, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (3*C3FF*csum^2*G[0, 0, 1, zb])/(CF*DF*(-2 + zb)^3) + 
 (2055*C3FF*CA*csum^2*G[0, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) + 
 (7*C3FF*csum^2*G[0, 0, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (5957*C3FF*CA*csum^2*G[0, 0, 1, zb])/(16*CF^2*DF*(-2 + zb)) - 
 (C3FF*csum^2*G[0, 0, 1, zb])/(2*CF*DF*(-2 + zb)) + 
 (11*C3FF*CA*csum^2*G[0, 0, 1, zb])/(16*CF^2*DF*(-1 + zb)) - 
 (C3FF*csum^2*G[0, 0, 1, zb])/(4*CF*DF*(-1 + zb)) + 
 (3845*C3FF*CA*csum^2*G[0, 0, 1, zb])/(72*CF^2*DF*zb^2) - 
 (39*C3FF*csum^2*G[0, 0, 1, zb])/(2*CF*DF*zb^2) - 
 (38555*C3FF*CA*csum^2*G[0, 0, 1, zb])/(144*CF^2*DF*zb) + 
 (155*C3FF*csum^2*G[0, 0, 1, zb])/(4*CF*DF*zb) + 
 (7374001*C3FF*CA*csum^2*zb*G[0, 0, 1, zb])/(18000*CF^2*DF) - 
 (27803*C3FF*csum^2*zb*G[0, 0, 1, zb])/(360*CF*DF) + 
 (155*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, zb])/(72*CF^2*DF) - 
 (91*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, zb])/(180*CF*DF) - 
 (5774351*C3FF*CA*csum^2*zb^2*G[0, 0, 1, zb])/(9000*CF^2*DF) - 
 (69*C3FF*csum^2*zb^2*G[0, 0, 1, zb])/(40*CF*DF) - 
 (15011*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, 1, zb])/(1728*CF^2*DF) + 
 (457*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 1, zb])/(80*CF*DF) + 
 (42743*C3FF*CA*csum^2*zb^3*G[0, 0, 1, zb])/(4500*CF^2*DF) + 
 (19*C3FF*csum^2*zb^3*G[0, 0, 1, zb])/(360*CF*DF) - 
 (379*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 1, zb])/(144*CF^2*DF) - 
 (389*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 1, zb])/(360*CF*DF) - 
 (131423*C3FF*CA*csum^2*zb^4*G[0, 0, 1, zb])/(9000*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[0, 0, 1, zb])/(5*CF*DF) + 
 (1013*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 1, zb])/(576*CF^2*DF) + 
 (73*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 1, zb])/(240*CF*DF) - 
 (229*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 1, zb])/(900*CF^2*DF) + 
 (796007*C3FF*CA*csum^2*G[0, 1, 0, zb])/(1728*CF^2*DF) - 
 (10703*C3FF*csum^2*G[0, 1, 0, zb])/(432*CF*DF) - 
 (541*C3FF*CA*csum^2*Pi^2*G[0, 1, 0, zb])/(72*CF^2*DF) + 
 (13*C3FF*csum^2*Pi^2*G[0, 1, 0, zb])/(72*CF*DF) + 
 (12*C3FF*CA*csum^2*G[0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
 (555*C3FF*CA*csum^2*G[0, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
 (C3FF*csum^2*G[0, 1, 0, zb])/(2*CF*DF*(-2 + zb)^2) + 
 (3119*C3FF*CA*csum^2*G[0, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (11*C3FF*csum^2*G[0, 1, 0, zb])/(2*CF*DF*(-2 + zb)) - 
 (11*C3FF*CA*csum^2*G[0, 1, 0, zb])/(16*CF^2*DF*(-1 + zb)) + 
 (C3FF*csum^2*G[0, 1, 0, zb])/(4*CF*DF*(-1 + zb)) - 
 (143*C3FF*CA*csum^2*G[0, 1, 0, zb])/(8*CF^2*DF*zb^3) + 
 (13*C3FF*csum^2*G[0, 1, 0, zb])/(2*CF*DF*zb^3) + 
 (727*C3FF*CA*csum^2*G[0, 1, 0, zb])/(8*CF^2*DF*zb^2) - 
 (199*C3FF*csum^2*G[0, 1, 0, zb])/(6*CF*DF*zb^2) - 
 (85133*C3FF*CA*csum^2*G[0, 1, 0, zb])/(288*CF^2*DF*zb) + 
 (3409*C3FF*csum^2*G[0, 1, 0, zb])/(72*CF*DF*zb) + 
 (1840151*C3FF*CA*csum^2*zb*G[0, 1, 0, zb])/(7200*CF^2*DF) - 
 (7394*C3FF*csum^2*zb*G[0, 1, 0, zb])/(135*CF*DF) - 
 (8711*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, zb])/(1440*CF^2*DF) + 
 (371*C3FF*csum^2*Pi^2*zb*G[0, 1, 0, zb])/(240*CF*DF) - 
 (1316561*C3FF*CA*csum^2*zb^2*G[0, 1, 0, zb])/(2400*CF^2*DF) - 
 (2117*C3FF*csum^2*zb^2*G[0, 1, 0, zb])/(720*CF*DF) + 
 (1601*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 0, zb])/(720*CF^2*DF) + 
 (41*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 0, zb])/(30*CF*DF) + 
 (1601*C3FF*CA*csum^2*zb^3*G[0, 1, 0, zb])/(300*CF^2*DF) - 
 (137*C3FF*csum^2*zb^3*G[0, 1, 0, zb])/(720*CF*DF) - 
 (74651*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 0, zb])/(4320*CF^2*DF) - 
 (37*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 0, zb])/(360*CF*DF) - 
 (131423*C3FF*CA*csum^2*zb^4*G[0, 1, 0, zb])/(10800*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 1, 0, zb])/(3*CF*DF) + 
 (77501*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 0, zb])/(8640*CF^2*DF) + 
 (67*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 0, zb])/(720*CF*DF) - 
 (31609*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 0, zb])/(10800*CF^2*DF) - 
 (1006745*C3FF*CA*csum^2*G[0, 1, 1, zb])/(1728*CF^2*DF) + 
 (3863*C3FF*csum^2*G[0, 1, 1, zb])/(432*CF*DF) - 
 (197*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb])/(72*CF^2*DF) + 
 (16*C3FF*csum^2*Pi^2*G[0, 1, 1, zb])/(9*CF*DF) - 
 (8*C3FF*CA*csum^2*Pi^4*G[0, 1, 1, zb])/(15*CF^2*DF) - 
 (9*C3FF*csum^2*Pi^4*G[0, 1, 1, zb])/(10*CF*DF) + 
 (9*C3FF*CA*csum^2*G[0, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) - 
 (3*C3FF*csum^2*G[0, 1, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (1863*C3FF*CA*csum^2*G[0, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) - 
 (13*C3FF*csum^2*G[0, 1, 1, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (5571*C3FF*CA*csum^2*G[0, 1, 1, zb])/(16*CF^2*DF*(-2 + zb)) - 
 (3*C3FF*csum^2*G[0, 1, 1, zb])/(2*CF*DF*(-2 + zb)) + 
 (143*C3FF*CA*csum^2*G[0, 1, 1, zb])/(8*CF^2*DF*zb^3) - 
 (13*C3FF*csum^2*G[0, 1, 1, zb])/(2*CF*DF*zb^3) - 
 (5*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb])/(9*CF^2*DF*zb^3) - 
 (727*C3FF*CA*csum^2*G[0, 1, 1, zb])/(8*CF^2*DF*zb^2) + 
 (199*C3FF*csum^2*G[0, 1, 1, zb])/(6*CF*DF*zb^2) - 
 (395*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb])/(144*CF^2*DF*zb^2) + 
 (11*C3FF*csum^2*Pi^2*G[0, 1, 1, zb])/(8*CF*DF*zb^2) + 
 (35975*C3FF*CA*csum^2*G[0, 1, 1, zb])/(96*CF^2*DF*zb) - 
 (3049*C3FF*csum^2*G[0, 1, 1, zb])/(72*CF*DF*zb) + 
 (1279*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb])/(144*CF^2*DF*zb) - 
 (91*C3FF*csum^2*Pi^2*G[0, 1, 1, zb])/(24*CF*DF*zb) - 
 (310673*C3FF*CA*csum^2*zb*G[0, 1, 1, zb])/(800*CF^2*DF) + 
 (37729*C3FF*csum^2*zb*G[0, 1, 1, zb])/(1080*CF*DF) - 
 (791*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, zb])/(144*CF^2*DF) + 
 (4529*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, zb])/(720*CF*DF) - 
 (C3FF*CA*csum^2*Pi^4*zb*G[0, 1, 1, zb])/(CF^2*DF) - 
 (9*C3FF*csum^2*Pi^4*zb*G[0, 1, 1, zb])/(10*CF*DF) + 
 (3936043*C3FF*CA*csum^2*zb^2*G[0, 1, 1, zb])/(7200*CF^2*DF) + 
 (1301*C3FF*csum^2*zb^2*G[0, 1, 1, zb])/(720*CF*DF) - 
 (11485*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 1, zb])/(1728*CF^2*DF) - 
 (1571*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 1, zb])/(240*CF*DF) - 
 (4501*C3FF*CA*csum^2*zb^3*G[0, 1, 1, zb])/(900*CF^2*DF) - 
 (73*C3FF*csum^2*zb^3*G[0, 1, 1, zb])/(240*CF*DF) - 
 (20393*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 1, zb])/(864*CF^2*DF) + 
 (619*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 1, zb])/(360*CF*DF) + 
 (131423*C3FF*CA*csum^2*zb^4*G[0, 1, 1, zb])/(10800*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 1, 1, zb])/(3*CF*DF) + 
 (19973*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 1, zb])/(1728*CF^2*DF) - 
 (21*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 1, zb])/(80*CF*DF) - 
 (12353*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 1, zb])/(2160*CF^2*DF) - 
 (1759417*C3FF*CA*csum^2*G[1, 0, 0, zb])/(8000*CF^2*DF) + 
 (67837*C3FF*csum^2*G[1, 0, 0, zb])/(2160*CF*DF) - 
 (591061*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, zb])/(43200*CF^2*DF) + 
 (17*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(48*CF*DF) + 
 (11*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^5) - 
 (2*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(CF*DF*(-2 + zb)^5) + 
 (95*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, zb])/(6*CF^2*DF*(-2 + zb)^4) - 
 (6*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(CF*DF*(-2 + zb)^4) - 
 (68*C3FF*CA*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (7*C3FF*csum^2*G[1, 0, 0, zb])/(CF*DF*(-2 + zb)^3) + 
 (229*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, zb])/(24*CF^2*DF*(-2 + zb)^3) - 
 (6*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(CF*DF*(-2 + zb)^3) + 
 (651*C3FF*CA*csum^2*G[1, 0, 0, zb])/(4*CF^2*DF*(-2 + zb)^2) - 
 (12*C3FF*csum^2*G[1, 0, 0, zb])/(CF*DF*(-2 + zb)^2) - 
 (55*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, zb])/(9*CF^2*DF*(-2 + zb)^2) - 
 (13*C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(6*CF*DF*(-2 + zb)^2) + 
 (2767*C3FF*CA*csum^2*G[1, 0, 0, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (29*C3FF*csum^2*G[1, 0, 0, zb])/(4*CF*DF*(-2 + zb)) - 
 (829*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, zb])/(72*CF^2*DF*(-2 + zb)) + 
 (C3FF*csum^2*Pi^2*G[1, 0, 0, zb])/(12*CF*DF*(-2 + zb)) - 
 (143*C3FF*CA*csum^2*G[1, 0, 0, zb])/(8*CF^2*DF*zb^3) + 
 (13*C3FF*csum^2*G[1, 0, 0, zb])/(2*CF*DF*zb^3) + 
 (8263*C3FF*CA*csum^2*G[1, 0, 0, zb])/(96*CF^2*DF*zb^2) - 
 (757*C3FF*csum^2*G[1, 0, 0, zb])/(24*CF*DF*zb^2) - 
 (12499*C3FF*CA*csum^2*G[1, 0, 0, zb])/(32*CF^2*DF*zb) + 
 (3589*C3FF*csum^2*G[1, 0, 0, zb])/(72*CF*DF*zb) + 
 (206767783*C3FF*CA*csum^2*zb*G[1, 0, 0, zb])/(216000*CF^2*DF) - 
 (124909*C3FF*csum^2*zb*G[1, 0, 0, zb])/(2160*CF*DF) - 
 (679*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 0, zb])/(432*CF^2*DF) - 
 (19*C3FF*csum^2*Pi^2*zb*G[1, 0, 0, zb])/(720*CF*DF) - 
 (11499481*C3FF*CA*csum^2*zb^2*G[1, 0, 0, zb])/(18000*CF^2*DF) - 
 (1081*C3FF*csum^2*zb^2*G[1, 0, 0, zb])/(360*CF*DF) + 
 (21865*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 0, zb])/(864*CF^2*DF) - 
 (33*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 0, zb])/(80*CF*DF) + 
 (2533*C3FF*CA*csum^2*zb^3*G[1, 0, 0, zb])/(270*CF^2*DF) - 
 (173*C3FF*csum^2*zb^3*G[1, 0, 0, zb])/(360*CF*DF) - 
 (5699*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 0, zb])/(144*CF^2*DF) + 
 (17*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 0, zb])/(120*CF*DF) - 
 (131423*C3FF*CA*csum^2*zb^4*G[1, 0, 0, zb])/(9000*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[1, 0, 0, zb])/(5*CF*DF) + 
 (11729*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 0, zb])/(576*CF^2*DF) + 
 (19*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 0, zb])/(720*CF*DF) - 
 (9377*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 0, zb])/(1350*CF^2*DF) + 
 (26108909*C3FF*CA*csum^2*G[1, 0, 1, zb])/(216000*CF^2*DF) - 
 (58369*C3FF*csum^2*G[1, 0, 1, zb])/(2160*CF*DF) + 
 (178027*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(4800*CF^2*DF) - 
 (1847*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(144*CF*DF) - 
 (11*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^5) + 
 (C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(CF*DF*(-2 + zb)^5) - 
 (29*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^4) + 
 (3*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(CF*DF*(-2 + zb)^4) + 
 (781*C3FF*CA*csum^2*G[1, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) - 
 (C3FF*csum^2*G[1, 0, 1, zb])/(2*CF*DF*(-2 + zb)^3) - 
 (59*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(48*CF^2*DF*(-2 + zb)^3) + 
 (7*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(4*CF*DF*(-2 + zb)^3) - 
 (677*C3FF*CA*csum^2*G[1, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) - 
 (11*C3FF*csum^2*G[1, 0, 1, zb])/(4*CF*DF*(-2 + zb)^2) + 
 (25*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(3*CF^2*DF*(-2 + zb)^2) - 
 (7*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(6*CF*DF*(-2 + zb)^2) - 
 (1109*C3FF*CA*csum^2*G[1, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)) - 
 (7*C3FF*csum^2*G[1, 0, 1, zb])/(2*CF*DF*(-2 + zb)) + 
 (32*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(3*CF^2*DF*(-2 + zb)) - 
 (41*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(12*CF*DF*(-2 + zb)) + 
 (2431*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(96*CF^2*DF*zb^4) - 
 (221*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(24*CF*DF*zb^4) + 
 (1271*C3FF*CA*csum^2*G[1, 0, 1, zb])/(72*CF^2*DF*zb^3) - 
 (13*C3FF*csum^2*G[1, 0, 1, zb])/(2*CF*DF*zb^3) - 
 (22643*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(288*CF^2*DF*zb^3) + 
 (2057*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(72*CF*DF*zb^3) - 
 (1523*C3FF*CA*csum^2*G[1, 0, 1, zb])/(48*CF^2*DF*zb^2) + 
 (85*C3FF*csum^2*G[1, 0, 1, zb])/(3*CF*DF*zb^2) + 
 (8525*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(96*CF^2*DF*zb^2) - 
 (4735*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(144*CF*DF*zb^2) + 
 (30605*C3FF*CA*csum^2*G[1, 0, 1, zb])/(96*CF^2*DF*zb) - 
 (793*C3FF*csum^2*G[1, 0, 1, zb])/(24*CF*DF*zb) - 
 (40717*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(864*CF^2*DF*zb) + 
 (329*C3FF*csum^2*Pi^2*G[1, 0, 1, zb])/(16*CF*DF*zb) - 
 (8546449*C3FF*CA*csum^2*zb*G[1, 0, 1, zb])/(8000*CF^2*DF) + 
 (15689*C3FF*csum^2*zb*G[1, 0, 1, zb])/(432*CF*DF) - 
 (12157*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, zb])/(720*CF^2*DF) + 
 (1903*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, zb])/(360*CF*DF) + 
 (1273979*C3FF*CA*csum^2*zb^2*G[1, 0, 1, zb])/(2000*CF^2*DF) + 
 (16*C3FF*csum^2*zb^2*G[1, 0, 1, zb])/(9*CF*DF) + 
 (5179*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 1, zb])/(2160*CF^2*DF) - 
 (139*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 1, zb])/(40*CF*DF) - 
 (6106*C3FF*CA*csum^2*zb^3*G[1, 0, 1, zb])/(675*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[1, 0, 1, zb])/(72*CF*DF) + 
 (593*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 1, zb])/(144*CF^2*DF) + 
 (29*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 1, zb])/(40*CF*DF) + 
 (131423*C3FF*CA*csum^2*zb^4*G[1, 0, 1, zb])/(9000*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[1, 0, 1, zb])/(5*CF*DF) - 
 (6533*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 1, zb])/(2880*CF^2*DF) - 
 (151*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 1, zb])/(720*CF*DF) + 
 (229*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 1, zb])/(900*CF^2*DF) + 
 (6234539*C3FF*CA*csum^2*G[1, 1, 0, zb])/(24000*CF^2*DF) - 
 (721*C3FF*csum^2*G[1, 1, 0, zb])/(40*CF*DF) - 
 (801833*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(43200*CF^2*DF) - 
 (417*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(40*CF*DF) - 
 (11*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^5) + 
 (C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(CF*DF*(-2 + zb)^5) - 
 (79*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(12*CF^2*DF*(-2 + zb)^4) + 
 (3*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(CF*DF*(-2 + zb)^4) + 
 (138*C3FF*CA*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
 (9*C3FF*csum^2*G[1, 1, 0, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (3*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(16*CF^2*DF*(-2 + zb)^3) + 
 (29*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(12*CF*DF*(-2 + zb)^3) - 
 (7*C3FF*CA*csum^2*G[1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^2) + 
 (15*C3FF*csum^2*G[1, 1, 0, zb])/(2*CF*DF*(-2 + zb)^2) + 
 (379*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(36*CF^2*DF*(-2 + zb)^2) - 
 (3*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(4*CF*DF*(-2 + zb)^2) - 
 (3365*C3FF*CA*csum^2*G[1, 1, 0, zb])/(16*CF^2*DF*(-2 + zb)) - 
 (3*C3FF*csum^2*G[1, 1, 0, zb])/(4*CF*DF*(-2 + zb)) + 
 (877*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(72*CF^2*DF*(-2 + zb)) - 
 (67*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(24*CF*DF*(-2 + zb)) - 
 (715*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(48*CF^2*DF*zb^4) + 
 (65*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(12*CF*DF*zb^4) + 
 (6371*C3FF*CA*csum^2*G[1, 1, 0, zb])/(144*CF^2*DF*zb^3) - 
 (65*C3FF*csum^2*G[1, 1, 0, zb])/(4*CF*DF*zb^3) + 
 (6643*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(144*CF^2*DF*zb^3) - 
 (605*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(36*CF*DF*zb^3) - 
 (14465*C3FF*CA*csum^2*G[1, 1, 0, zb])/(576*CF^2*DF*zb^2) + 
 (691*C3FF*csum^2*G[1, 1, 0, zb])/(16*CF*DF*zb^2) - 
 (9685*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(144*CF^2*DF*zb^2) + 
 (271*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(18*CF*DF*zb^2) + 
 (41699*C3FF*CA*csum^2*G[1, 1, 0, zb])/(192*CF^2*DF*zb) - 
 (4369*C3FF*csum^2*G[1, 1, 0, zb])/(144*CF*DF*zb) + 
 (17875*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(288*CF^2*DF*zb) + 
 (5*C3FF*csum^2*Pi^2*G[1, 1, 0, zb])/(6*CF*DF*zb) - 
 (217109959*C3FF*CA*csum^2*zb*G[1, 1, 0, zb])/(216000*CF^2*DF) + 
 (1883*C3FF*csum^2*zb*G[1, 1, 0, zb])/(120*CF*DF) + 
 (3019*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 0, zb])/(432*CF^2*DF) + 
 (4061*C3FF*csum^2*Pi^2*zb*G[1, 1, 0, zb])/(720*CF*DF) + 
 (811753*C3FF*CA*csum^2*zb^2*G[1, 1, 0, zb])/(1500*CF^2*DF) + 
 (2057*C3FF*csum^2*zb^2*G[1, 1, 0, zb])/(720*CF*DF) - 
 (7231*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 0, zb])/(1440*CF^2*DF) - 
 (71*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 0, zb])/(45*CF*DF) - 
 (44107*C3FF*CA*csum^2*zb^3*G[1, 1, 0, zb])/(18000*CF^2*DF) + 
 (71*C3FF*csum^2*zb^3*G[1, 1, 0, zb])/(240*CF*DF) - 
 (16213*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 0, zb])/(4320*CF^2*DF) + 
 (119*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 0, zb])/(360*CF*DF) + 
 (131423*C3FF*CA*csum^2*zb^4*G[1, 1, 0, zb])/(10800*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 1, 0, zb])/(3*CF*DF) + 
 (15241*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 0, zb])/(8640*CF^2*DF) - 
 (37*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 0, zb])/(720*CF*DF) - 
 (539*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 0, zb])/(400*CF^2*DF) - 
 (70468001*C3FF*CA*csum^2*G[1, 1, 1, zb])/(216000*CF^2*DF) + 
 (721*C3FF*csum^2*G[1, 1, 1, zb])/(60*CF*DF) + 
 (14053*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(43200*CF^2*DF) + 
 (1447*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(90*CF*DF) + 
 (121*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^5) - 
 (11*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(2*CF*DF*(-2 + zb)^5) + 
 (343*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^4) - 
 (33*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(2*CF*DF*(-2 + zb)^4) - 
 (1341*C3FF*CA*csum^2*G[1, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) + 
 (3*C3FF*csum^2*G[1, 1, 1, zb])/(CF*DF*(-2 + zb)^3) + 
 (3691*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(96*CF^2*DF*(-2 + zb)^3) - 
 (181*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(12*CF*DF*(-2 + zb)^3) - 
 (611*C3FF*CA*csum^2*G[1, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) + 
 (29*C3FF*csum^2*G[1, 1, 1, zb])/(4*CF*DF*(-2 + zb)^2) + 
 (35*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^2) - 
 (65*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(24*CF*DF*(-2 + zb)^2) + 
 (2251*C3FF*CA*csum^2*G[1, 1, 1, zb])/(16*CF^2*DF*(-2 + zb)) + 
 (23*C3FF*csum^2*G[1, 1, 1, zb])/(2*CF*DF*(-2 + zb)) - 
 (207*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(32*CF^2*DF*(-2 + zb)) + 
 (245*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(48*CF*DF*(-2 + zb)) - 
 (9137*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(288*CF^2*DF*zb^4) + 
 (91*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(8*CF*DF*zb^4) - 
 (2113*C3FF*CA*csum^2*G[1, 1, 1, zb])/(48*CF^2*DF*zb^3) + 
 (65*C3FF*csum^2*G[1, 1, 1, zb])/(4*CF*DF*zb^3) + 
 (28451*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(288*CF^2*DF*zb^3) - 
 (847*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(24*CF*DF*zb^3) - 
 (16709*C3FF*CA*csum^2*G[1, 1, 1, zb])/(576*CF^2*DF*zb^2) - 
 (1919*C3FF*csum^2*G[1, 1, 1, zb])/(48*CF*DF*zb^2) - 
 (6679*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(72*CF^2*DF*zb^2) + 
 (235*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(6*CF*DF*zb^2) - 
 (11243*C3FF*CA*csum^2*G[1, 1, 1, zb])/(192*CF^2*DF*zb) + 
 (1949*C3FF*csum^2*G[1, 1, 1, zb])/(144*CF*DF*zb) + 
 (11771*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(864*CF^2*DF*zb) - 
 (21*C3FF*csum^2*Pi^2*G[1, 1, 1, zb])/(CF*DF*zb) + 
 (8453737*C3FF*CA*csum^2*zb*G[1, 1, 1, zb])/(8000*CF^2*DF) + 
 (259*C3FF*csum^2*zb*G[1, 1, 1, zb])/(36*CF*DF) + 
 (12859*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 1, zb])/(4320*CF^2*DF) - 
 (269*C3FF*csum^2*Pi^2*zb*G[1, 1, 1, zb])/(30*CF*DF) - 
 (4854583*C3FF*CA*csum^2*zb^2*G[1, 1, 1, zb])/(9000*CF^2*DF) - 
 (235*C3FF*csum^2*zb^2*G[1, 1, 1, zb])/(144*CF*DF) - 
 (32731*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 1, zb])/(2160*CF^2*DF) + 
 (559*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 1, zb])/(180*CF*DF) + 
 (12689*C3FF*CA*csum^2*zb^3*G[1, 1, 1, zb])/(6000*CF^2*DF) + 
 (143*C3FF*csum^2*zb^3*G[1, 1, 1, zb])/(720*CF*DF) + 
 (116999*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 1, zb])/(4320*CF^2*DF) - 
 (103*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 1, zb])/(120*CF*DF) - 
 (131423*C3FF*CA*csum^2*zb^4*G[1, 1, 1, zb])/(10800*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 1, 1, zb])/(3*CF*DF) - 
 (23599*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 1, zb])/(1728*CF^2*DF) + 
 (29*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 1, zb])/(240*CF*DF) + 
 (64603*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 1, zb])/(10800*CF^2*DF) + 
 (24817*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(864*CF^2*DF) - 
 (161*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(36*CF*DF) + 
 (65*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(24*CF^2*DF*(-2 + zb)^3) - 
 (5*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(4*CF*DF*(-2 + zb)^3) + 
 (5*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (25*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(12*CF*DF*(-2 + zb)^2) + 
 (85*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(16*CF^2*DF*(-2 + zb)) - 
 (25*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(8*CF*DF*(-2 + zb)) + 
 (715*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(24*CF^2*DF*zb^4) - 
 (65*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(6*CF*DF*zb^4) - 
 (6595*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(72*CF^2*DF*zb^3) + 
 (605*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(18*CF*DF*zb^3) + 
 (4025*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(36*CF^2*DF*zb^2) - 
 (1345*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(36*CF*DF*zb^2) - 
 (35135*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(432*CF^2*DF*zb) + 
 (235*C3FF*csum^2*Pi^2*G[1, 2, 1, zb])/(12*CF*DF*zb) + 
 (959*C3FF*CA*csum^2*Pi^2*zb*G[1, 2, 1, zb])/(432*CF^2*DF) - 
 (113*C3FF*csum^2*Pi^2*zb*G[1, 2, 1, zb])/(36*CF*DF) + 
 (353*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 2, 1, zb])/(48*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^2*G[1, 2, 1, zb])/(12*CF*DF) + 
 (4763*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 2, 1, zb])/(432*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^3*G[1, 2, 1, zb])/(12*CF*DF) - 
 (4733*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 2, 1, zb])/(864*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[1, 2, 1, zb])/(72*CF*DF) + 
 (449*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 2, 1, zb])/(216*CF^2*DF) + 
 (8191*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, zb])/(1800*CF^2*DF) - 
 (139*C3FF*csum^2*Pi^2*G[2, 1, 0, zb])/(180*CF*DF) + 
 (17*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, zb])/(12*CF^2*DF*(-2 + zb)^3) - 
 (C3FF*csum^2*Pi^2*G[2, 1, 0, zb])/(6*CF*DF*(-2 + zb)^3) + 
 (19*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, zb])/(6*CF^2*DF*(-2 + zb)^2) - 
 (2*C3FF*csum^2*Pi^2*G[2, 1, 0, zb])/(3*CF*DF*(-2 + zb)^2) + 
 (27*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (C3FF*csum^2*Pi^2*G[2, 1, 0, zb])/(CF*DF*(-2 + zb)) - 
 (C3FF*CA*csum^2*Pi^2*G[2, 1, 0, zb])/(3*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, zb])/(12*CF^2*DF*zb^2) - 
 (17*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, zb])/(72*CF^2*DF*zb) - 
 (2821*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 0, zb])/(720*CF^2*DF) + 
 (41*C3FF*csum^2*Pi^2*zb*G[2, 1, 0, zb])/(72*CF*DF) - 
 (67849*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 0, zb])/(4320*CF^2*DF) - 
 (137*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 0, zb])/(360*CF*DF) + 
 (10777*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 0, zb])/(720*CF^2*DF) + 
 (19*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 0, zb])/(180*CF*DF) - 
 (11381*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 0, zb])/(1440*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 0, zb])/(360*CF*DF) + 
 (6293*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 0, zb])/(2700*CF^2*DF) + 
 (3487*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, zb])/(1350*CF^2*DF) - 
 (139*C3FF*csum^2*Pi^2*G[2, 1, 1, zb])/(180*CF*DF) + 
 (17*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, zb])/(12*CF^2*DF*(-2 + zb)^3) - 
 (C3FF*csum^2*Pi^2*G[2, 1, 1, zb])/(6*CF*DF*(-2 + zb)^3) + 
 (19*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, zb])/(6*CF^2*DF*(-2 + zb)^2) - 
 (2*C3FF*csum^2*Pi^2*G[2, 1, 1, zb])/(3*CF*DF*(-2 + zb)^2) + 
 (27*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (C3FF*csum^2*Pi^2*G[2, 1, 1, zb])/(CF*DF*(-2 + zb)) + 
 (2*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, zb])/(9*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, zb])/(18*CF^2*DF*zb^2) + 
 (17*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, zb])/(108*CF^2*DF*zb) - 
 (8419*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 1, zb])/(1080*CF^2*DF) + 
 (41*C3FF*csum^2*Pi^2*zb*G[2, 1, 1, zb])/(72*CF*DF) + 
 (30367*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 1, zb])/(1440*CF^2*DF) - 
 (137*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 1, zb])/(360*CF*DF) - 
 (14197*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 1, zb])/(1080*CF^2*DF) + 
 (19*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 1, zb])/(180*CF*DF) + 
 (28307*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 1, zb])/(4320*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 1, zb])/(360*CF*DF) - 
 (5957*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 1, zb])/(2700*CF^2*DF) - 
 (9233*C3FF*CA*csum^2*Pi^2*G[2, 2, 1, zb])/(1080*CF^2*DF) + 
 (119*C3FF*csum^2*Pi^2*G[2, 2, 1, zb])/(36*CF*DF) - 
 (15*C3FF*CA*csum^2*Pi^2*G[2, 2, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (5*C3FF*csum^2*Pi^2*G[2, 2, 1, zb])/(6*CF*DF*(-2 + zb)^3) - 
 (15*C3FF*CA*csum^2*Pi^2*G[2, 2, 1, zb])/(2*CF^2*DF*(-2 + zb)^2) + 
 (5*C3FF*csum^2*Pi^2*G[2, 2, 1, zb])/(3*CF*DF*(-2 + zb)^2) - 
 (185*C3FF*CA*csum^2*Pi^2*G[2, 2, 1, zb])/(24*CF^2*DF*(-2 + zb)) + 
 (5*C3FF*csum^2*Pi^2*G[2, 2, 1, zb])/(2*CF*DF*(-2 + zb)) - 
 (5*C3FF*CA*csum^2*Pi^2*G[2, 2, 1, zb])/(9*CF^2*DF*zb^3) + 
 (25*C3FF*CA*csum^2*Pi^2*G[2, 2, 1, zb])/(36*CF^2*DF*zb^2) - 
 (85*C3FF*CA*csum^2*Pi^2*G[2, 2, 1, zb])/(216*CF^2*DF*zb) + 
 (3763*C3FF*CA*csum^2*Pi^2*zb*G[2, 2, 1, zb])/(432*CF^2*DF) - 
 (65*C3FF*csum^2*Pi^2*zb*G[2, 2, 1, zb])/(24*CF*DF) - 
 (2717*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 2, 1, zb])/(864*CF^2*DF) + 
 (107*C3FF*csum^2*Pi^2*zb^2*G[2, 2, 1, zb])/(72*CF*DF) - 
 (239*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 2, 1, zb])/(432*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^3*G[2, 2, 1, zb])/(4*CF*DF) + 
 (329*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 2, 1, zb])/(864*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^4*G[2, 2, 1, zb])/(24*CF*DF) - 
 (73*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 2, 1, zb])/(540*CF^2*DF) + 
 (114*C3FF*CA*csum^2*G[0, 0, 0, 0, zb])/(CF^2*DF) + 
 (6*C3FF*csum^2*G[0, 0, 0, 0, zb])/(CF*DF) - 
 (12*C3FF*CA*csum^2*G[0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
 (222*C3FF*CA*csum^2*G[0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (6*C3FF*csum^2*G[0, 0, 0, 0, zb])/(CF*DF*(-2 + zb)^2) + 
 (342*C3FF*CA*csum^2*G[0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)) + 
 (15*C3FF*csum^2*G[0, 0, 0, 0, zb])/(CF*DF*(-2 + zb)) + 
 (268967*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, zb])/(300*CF^2*DF) - 
 (169*C3FF*csum^2*zb*G[0, 0, 0, 0, zb])/(5*CF*DF) - 
 (226551*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 0, zb])/(200*CF^2*DF) - 
 (51*C3FF*csum^2*zb^2*G[0, 0, 0, 0, zb])/(4*CF*DF) - 
 (75893*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, zb])/(900*CF^2*DF) + 
 (71*C3FF*csum^2*zb^3*G[0, 0, 0, 0, zb])/(15*CF*DF) - 
 (403*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 0, 0, zb])/(12*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^3*G[0, 0, 0, 0, zb])/(2*CF*DF) + 
 (11809*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, zb])/(900*CF^2*DF) + 
 (47*C3FF*csum^2*zb^4*G[0, 0, 0, 0, zb])/(30*CF*DF) + 
 (397*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 0, 0, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^4*G[0, 0, 0, 0, zb])/(4*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, zb])/(9000*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[0, 0, 0, 0, zb])/(5*CF*DF) - 
 (397*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 0, 0, zb])/(60*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[0, 0, 0, 0, zb])/(10*CF*DF) - 
 (6987*C3FF*CA*csum^2*G[0, 0, 0, 1, zb])/(32*CF^2*DF) - 
 (57*C3FF*csum^2*G[0, 0, 0, 1, zb])/(4*CF*DF) + 
 (425*C3FF*CA*csum^2*Pi^2*G[0, 0, 0, 1, zb])/(24*CF^2*DF) + 
 (17*C3FF*csum^2*Pi^2*G[0, 0, 0, 1, zb])/(24*CF*DF) + 
 (99*C3FF*CA*csum^2*G[0, 0, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^4) - 
 (18*C3FF*csum^2*G[0, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^4) + 
 (531*C3FF*CA*csum^2*G[0, 0, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) - 
 (45*C3FF*csum^2*G[0, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (753*C3FF*CA*csum^2*G[0, 0, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) - 
 (81*C3FF*csum^2*G[0, 0, 0, 1, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (4191*C3FF*CA*csum^2*G[0, 0, 0, 1, zb])/(16*CF^2*DF*(-2 + zb)) - 
 (99*C3FF*csum^2*G[0, 0, 0, 1, zb])/(4*CF*DF*(-2 + zb)) + 
 (33*C3FF*CA*csum^2*G[0, 0, 0, 1, zb])/(32*CF^2*DF*(-1 + zb)) - 
 (3*C3FF*csum^2*G[0, 0, 0, 1, zb])/(8*CF*DF*(-1 + zb)) + 
 (543*C3FF*CA*csum^2*G[0, 0, 0, 1, zb])/(8*CF^2*DF*zb) + 
 (3*C3FF*csum^2*G[0, 0, 0, 1, zb])/(CF*DF*zb) - 
 (1089317*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, zb])/(1200*CF^2*DF) + 
 (187*C3FF*csum^2*zb*G[0, 0, 0, 1, zb])/(24*CF*DF) - 
 (425*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 0, 1, zb])/(24*CF^2*DF) - 
 (17*C3FF*csum^2*Pi^2*zb*G[0, 0, 0, 1, zb])/(24*CF*DF) + 
 (1266859*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, zb])/(1200*CF^2*DF) + 
 (857*C3FF*csum^2*zb^2*G[0, 0, 0, 1, zb])/(30*CF*DF) + 
 (425*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, 0, 1, zb])/(18*CF^2*DF) + 
 (17*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 0, 1, zb])/(18*CF*DF) + 
 (73667*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, zb])/(900*CF^2*DF) - 
 (18*C3FF*csum^2*zb^3*G[0, 0, 0, 1, zb])/(5*CF*DF) - 
 (721*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 0, 1, zb])/(144*CF^2*DF) - 
 (19*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 0, 1, zb])/(9*CF*DF) - 
 (11761*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, zb])/(900*CF^2*DF) - 
 (59*C3FF*csum^2*zb^4*G[0, 0, 0, 1, zb])/(30*CF*DF) + 
 (589*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 0, 1, zb])/(288*CF^2*DF) + 
 (19*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 0, 1, zb])/(18*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, zb])/(9000*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[0, 0, 0, 1, zb])/(5*CF*DF) - 
 (649*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 0, 1, zb])/(720*CF^2*DF) - 
 (19*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 0, 1, zb])/(45*CF*DF) - 
 (18559*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(72*CF^2*DF) - 
 (563*C3FF*csum^2*G[0, 0, 1, 0, zb])/(72*CF*DF) + 
 (113*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, 0, zb])/(8*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*G[0, 0, 1, 0, zb])/(12*CF*DF) + 
 (9*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (831*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^2) - 
 (7*C3FF*csum^2*G[0, 0, 1, 0, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (2547*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (39*C3FF*csum^2*G[0, 0, 1, 0, zb])/(4*CF*DF*(-2 + zb)) + 
 (175*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(32*CF^2*DF*(-1 + zb)) - 
 (15*C3FF*csum^2*G[0, 0, 1, 0, zb])/(8*CF*DF*(-1 + zb)) + 
 (143*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(8*CF^2*DF*zb^3) - 
 (13*C3FF*csum^2*G[0, 0, 1, 0, zb])/(2*CF*DF*zb^3) - 
 (2233*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(48*CF^2*DF*zb^2) + 
 (203*C3FF*csum^2*G[0, 0, 1, 0, zb])/(12*CF*DF*zb^2) + 
 (1773*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(16*CF^2*DF*zb) - 
 (23*C3FF*csum^2*G[0, 0, 1, 0, zb])/(2*CF*DF*zb) - 
 (1935419*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, zb])/(2400*CF^2*DF) + 
 (2797*C3FF*csum^2*zb*G[0, 0, 1, 0, zb])/(360*CF*DF) - 
 (217*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, 0, zb])/(16*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 0, zb])/(12*CF*DF) + 
 (43049899*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, zb])/(43200*CF^2*DF) + 
 (4013*C3FF*csum^2*zb^2*G[0, 0, 1, 0, zb])/(240*CF*DF) + 
 (917*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, 1, 0, zb])/(48*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^2*G[0, 0, 1, 0, zb])/(18*CF*DF) + 
 (1418023*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, zb])/(21600*CF^2*DF) - 
 (671*C3FF*csum^2*zb^3*G[0, 0, 1, 0, zb])/(180*CF*DF) + 
 (491*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 1, 0, zb])/(144*CF^2*DF) - 
 (13*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 1, 0, zb])/(36*CF*DF) - 
 (40541*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, zb])/(5400*CF^2*DF) - 
 (271*C3FF*csum^2*zb^4*G[0, 0, 1, 0, zb])/(180*CF*DF) - 
 (10*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 1, 0, zb])/(9*CF^2*DF) + 
 (13*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 1, 0, zb])/(72*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, zb])/(10800*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[0, 0, 1, 0, zb])/(3*CF*DF) + 
 (23*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 1, 0, zb])/(72*CF^2*DF) - 
 (13*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 1, 0, zb])/(180*CF*DF) + 
 (86773*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(288*CF^2*DF) + 
 (1139*C3FF*csum^2*G[0, 0, 1, 1, zb])/(72*CF*DF) - 
 (22*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, 1, zb])/(9*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*G[0, 0, 1, 1, zb])/(4*CF*DF) - 
 (99*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)^4) + 
 (18*C3FF*csum^2*G[0, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^4) - 
 (519*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (45*C3FF*csum^2*G[0, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^3) + 
 (655*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) + 
 (38*C3FF*csum^2*G[0, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (3861*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(16*CF^2*DF*(-2 + zb)) + 
 (39*C3FF*csum^2*G[0, 0, 1, 1, zb])/(2*CF*DF*(-2 + zb)) - 
 (93*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(16*CF^2*DF*(-1 + zb)) + 
 (2*C3FF*csum^2*G[0, 0, 1, 1, zb])/(CF*DF*(-1 + zb)) - 
 (143*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(8*CF^2*DF*zb^3) + 
 (13*C3FF*csum^2*G[0, 0, 1, 1, zb])/(2*CF*DF*zb^3) + 
 (2233*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(48*CF^2*DF*zb^2) - 
 (203*C3FF*csum^2*G[0, 0, 1, 1, zb])/(12*CF*DF*zb^2) - 
 (2427*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(16*CF^2*DF*zb) + 
 (17*C3FF*csum^2*G[0, 0, 1, 1, zb])/(2*CF*DF*zb) + 
 (63*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, 1, zb])/(8*CF^2*DF*zb) + 
 (1914307*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, zb])/(2400*CF^2*DF) + 
 (817*C3FF*csum^2*zb*G[0, 0, 1, 1, zb])/(45*CF*DF) + 
 (227*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, 1, zb])/(36*CF^2*DF) + 
 (11*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 1, zb])/(12*CF*DF) - 
 (39851407*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, zb])/(43200*CF^2*DF) - 
 (2603*C3FF*csum^2*zb^2*G[0, 0, 1, 1, zb])/(80*CF*DF) - 
 (205*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/(12*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/(3*CF*DF) - 
 (1370359*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, zb])/(21600*CF^2*DF) + 
 (467*C3FF*csum^2*zb^3*G[0, 0, 1, 1, zb])/(180*CF*DF) + 
 (2507*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 1, 1, zb])/(72*CF^2*DF) + 
 (101*C3FF*csum^2*Pi^2*zb^3*G[0, 0, 1, 1, zb])/(36*CF*DF) + 
 (40253*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, zb])/(5400*CF^2*DF) + 
 (343*C3FF*csum^2*zb^4*G[0, 0, 1, 1, zb])/(180*CF*DF) - 
 (4615*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 1, 1, zb])/(288*CF^2*DF) - 
 (101*C3FF*csum^2*Pi^2*zb^4*G[0, 0, 1, 1, zb])/(72*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, zb])/(10800*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[0, 0, 1, 1, zb])/(3*CF*DF) + 
 (893*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 1, 1, zb])/(144*CF^2*DF) + 
 (101*C3FF*csum^2*Pi^2*zb^5*G[0, 0, 1, 1, zb])/(180*CF*DF) - 
 (19679*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(72*CF^2*DF) - 
 (491*C3FF*csum^2*G[0, 1, 0, 0, zb])/(72*CF*DF) + 
 (451*C3FF*CA*csum^2*Pi^2*G[0, 1, 0, 0, zb])/(48*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*G[0, 1, 0, 0, zb])/(8*CF*DF) + 
 (9*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (831*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(4*CF^2*DF*(-2 + zb)^2) - 
 (5*C3FF*csum^2*G[0, 1, 0, 0, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (2555*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (29*C3FF*csum^2*G[0, 1, 0, 0, zb])/(4*CF*DF*(-2 + zb)) + 
 (131*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(16*CF^2*DF*(-1 + zb)) - 
 (11*C3FF*csum^2*G[0, 1, 0, 0, zb])/(4*CF*DF*(-1 + zb)) + 
 (143*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(8*CF^2*DF*zb^3) - 
 (13*C3FF*csum^2*G[0, 1, 0, 0, zb])/(2*CF*DF*zb^3) - 
 (2233*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(48*CF^2*DF*zb^2) + 
 (203*C3FF*csum^2*G[0, 1, 0, 0, zb])/(12*CF*DF*zb^2) + 
 (1779*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(16*CF^2*DF*zb) - 
 (49*C3FF*csum^2*G[0, 1, 0, 0, zb])/(4*CF*DF*zb) - 
 (1701287*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, zb])/(2400*CF^2*DF) + 
 (113*C3FF*csum^2*zb*G[0, 1, 0, 0, zb])/(18*CF*DF) - 
 (28*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb*G[0, 1, 0, 0, zb])/(8*CF*DF) + 
 (40923677*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, zb])/(43200*CF^2*DF) + 
 (519*C3FF*csum^2*zb^2*G[0, 1, 0, 0, zb])/(80*CF*DF) + 
 (599*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/(48*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/(9*CF*DF) + 
 (1023209*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, zb])/(21600*CF^2*DF) - 
 (1217*C3FF*csum^2*zb^3*G[0, 1, 0, 0, zb])/(360*CF*DF) + 
 (143*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 0, 0, zb])/(12*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^3*G[0, 1, 0, 0, zb])/(9*CF*DF) - 
 (3719*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, zb])/(2700*CF^2*DF) - 
 (47*C3FF*csum^2*zb^4*G[0, 1, 0, 0, zb])/(45*CF*DF) - 
 (121*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[0, 1, 0, 0, zb])/(18*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, zb])/(13500*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[0, 1, 0, 0, zb])/(15*CF*DF) + 
 (37*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 0, 0, zb])/(20*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[0, 1, 0, 0, zb])/(45*CF*DF) + 
 (85297*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(288*CF^2*DF) + 
 (45*C3FF*csum^2*G[0, 1, 0, 1, zb])/(2*CF*DF) - 
 (1817*C3FF*CA*csum^2*Pi^2*G[0, 1, 0, 1, zb])/(72*CF^2*DF) + 
 (83*C3FF*csum^2*Pi^2*G[0, 1, 0, 1, zb])/(12*CF*DF) - 
 (33*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^4) + 
 (6*C3FF*csum^2*G[0, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^4) - 
 (189*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (15*C3FF*csum^2*G[0, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^3) + 
 (1261*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) + 
 (13*C3FF*csum^2*G[0, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (4447*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(16*CF^2*DF*(-2 + zb)) + 
 (10*C3FF*csum^2*G[0, 1, 0, 1, zb])/(CF*DF*(-2 + zb)) - 
 (213*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(16*CF^2*DF*(-1 + zb)) + 
 (9*C3FF*csum^2*G[0, 1, 0, 1, zb])/(2*CF*DF*(-1 + zb)) - 
 (1271*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(72*CF^2*DF*zb^3) + 
 (13*C3FF*csum^2*G[0, 1, 0, 1, zb])/(2*CF*DF*zb^3) + 
 (1663*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(36*CF^2*DF*zb^2) - 
 (203*C3FF*csum^2*G[0, 1, 0, 1, zb])/(12*CF*DF*zb^2) - 
 (7247*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(48*CF^2*DF*zb) + 
 (38*C3FF*csum^2*G[0, 1, 0, 1, zb])/(3*CF*DF*zb) + 
 (193*C3FF*CA*csum^2*Pi^2*G[0, 1, 0, 1, zb])/(144*CF^2*DF*zb) + 
 (834871*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, zb])/(1200*CF^2*DF) + 
 (857*C3FF*csum^2*zb*G[0, 1, 0, 1, zb])/(60*CF*DF) + 
 (1693*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, 1, zb])/(72*CF^2*DF) - 
 (83*C3FF*csum^2*Pi^2*zb*G[0, 1, 0, 1, zb])/(12*CF*DF) - 
 (37359037*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, zb])/(43200*CF^2*DF) - 
 (1075*C3FF*csum^2*zb^2*G[0, 1, 0, 1, zb])/(48*CF*DF) - 
 (3973*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 0, 1, zb])/(144*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^2*G[0, 1, 0, 1, zb])/(CF*DF) - 
 (969959*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, zb])/(21600*CF^2*DF) + 
 (227*C3FF*csum^2*zb^3*G[0, 1, 0, 1, zb])/(90*CF*DF) + 
 (613*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 0, 1, zb])/(72*CF^2*DF) + 
 (29*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 0, 1, zb])/(36*CF*DF) + 
 (1357*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, zb])/(1350*CF^2*DF) + 
 (13*C3FF*csum^2*zb^4*G[0, 1, 0, 1, zb])/(9*CF*DF) - 
 (323*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 0, 1, zb])/(72*CF^2*DF) - 
 (29*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 0, 1, zb])/(72*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, zb])/(13500*CF^2*DF) - 
 (4*C3FF*csum^2*zb^5*G[0, 1, 0, 1, zb])/(15*CF*DF) + 
 (169*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 0, 1, zb])/(90*CF^2*DF) + 
 (29*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 0, 1, zb])/(180*CF*DF) + 
 (45869*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(144*CF^2*DF) + 
 (785*C3FF*csum^2*G[0, 1, 1, 0, zb])/(36*CF*DF) + 
 (379*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 0, zb])/(144*CF^2*DF) + 
 (15*C3FF*csum^2*Pi^2*G[0, 1, 1, 0, zb])/(4*CF*DF) + 
 (33*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^4) - 
 (12*C3FF*csum^2*G[0, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^4) + 
 (153*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) - 
 (30*C3FF*csum^2*G[0, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^3) + 
 (1085*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^2) - 
 (25*C3FF*csum^2*G[0, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^2) + 
 (2675*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (13*C3FF*csum^2*G[0, 1, 1, 0, zb])/(2*CF*DF*(-2 + zb)) - 
 (355*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(16*CF^2*DF*(-1 + zb)) + 
 (15*C3FF*csum^2*G[0, 1, 1, 0, zb])/(2*CF*DF*(-1 + zb)) - 
 (6371*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(144*CF^2*DF*zb^3) + 
 (65*C3FF*csum^2*G[0, 1, 1, 0, zb])/(4*CF*DF*zb^3) + 
 (33259*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(288*CF^2*DF*zb^2) - 
 (1015*C3FF*csum^2*G[0, 1, 1, 0, zb])/(24*CF*DF*zb^2) - 
 (20741*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(96*CF^2*DF*zb) + 
 (445*C3FF*csum^2*G[0, 1, 1, 0, zb])/(12*CF*DF*zb) + 
 (80*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 0, zb])/(9*CF^2*DF*zb) + 
 (497759*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, zb])/(900*CF^2*DF) + 
 (199*C3FF*csum^2*zb*G[0, 1, 1, 0, zb])/(36*CF*DF) + 
 (337*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 0, zb])/(144*CF^2*DF) - 
 (41*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 0, zb])/(12*CF*DF) - 
 (302813*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, zb])/(400*CF^2*DF) - 
 (499*C3FF*csum^2*zb^2*G[0, 1, 1, 0, zb])/(40*CF*DF) - 
 (1297*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 1, 0, zb])/(72*CF^2*DF) - 
 (851*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, zb])/(2700*CF^2*DF) + 
 (341*C3FF*csum^2*zb^3*G[0, 1, 1, 0, zb])/(180*CF*DF) + 
 (167*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 1, 0, zb])/(12*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^3*G[0, 1, 1, 0, zb])/(4*CF*DF) - 
 (82189*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, zb])/(5400*CF^2*DF) + 
 (28*C3FF*csum^2*zb^4*G[0, 1, 1, 0, zb])/(45*CF*DF) - 
 (727*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 1, 0, zb])/(96*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[0, 1, 1, 0, zb])/(8*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, zb])/(27000*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[0, 1, 1, 0, zb])/(15*CF*DF) + 
 (757*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 1, 0, zb])/(240*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[0, 1, 1, 0, zb])/(20*CF*DF) - 
 (26359*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(96*CF^2*DF) - 
 (2681*C3FF*csum^2*G[0, 1, 1, 1, zb])/(72*CF*DF) - 
 (155*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 1, zb])/(48*CF^2*DF) - 
 (149*C3FF*csum^2*Pi^2*G[0, 1, 1, 1, zb])/(24*CF*DF) - 
 (33*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)^4) + 
 (6*C3FF*csum^2*G[0, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^4) - 
 (153*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (15*C3FF*csum^2*G[0, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (1785*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) + 
 (29*C3FF*csum^2*G[0, 1, 1, 1, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (4735*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(16*CF^2*DF*(-2 + zb)) + 
 (15*C3FF*csum^2*G[0, 1, 1, 1, zb])/(4*CF*DF*(-2 + zb)) + 
 (213*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(8*CF^2*DF*(-1 + zb)) - 
 (9*C3FF*csum^2*G[0, 1, 1, 1, zb])/(CF*DF*(-1 + zb)) + 
 (2113*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(48*CF^2*DF*zb^3) - 
 (65*C3FF*csum^2*G[0, 1, 1, 1, zb])/(4*CF*DF*zb^3) - 
 (3685*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(32*CF^2*DF*zb^2) + 
 (1015*C3FF*csum^2*G[0, 1, 1, 1, zb])/(24*CF*DF*zb^2) + 
 (7267*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(32*CF^2*DF*zb) - 
 (75*C3FF*csum^2*G[0, 1, 1, 1, zb])/(2*CF*DF*zb) - 
 (53*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 1, zb])/(4*CF^2*DF*zb) - 
 (3739807*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, zb])/(7200*CF^2*DF) - 
 (4681*C3FF*csum^2*zb*G[0, 1, 1, 1, zb])/(180*CF*DF) + 
 (17*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 1, zb])/(24*CF^2*DF) + 
 (185*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 1, zb])/(24*CF*DF) + 
 (7317191*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, zb])/(10800*CF^2*DF) + 
 (1703*C3FF*csum^2*zb^2*G[0, 1, 1, 1, zb])/(60*CF*DF) + 
 (2821*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 1, 1, zb])/(144*CF^2*DF) - 
 (11*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 1, 1, zb])/(9*CF*DF) - 
 (20341*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, zb])/(10800*CF^2*DF) - 
 (373*C3FF*csum^2*zb^3*G[0, 1, 1, 1, zb])/(360*CF*DF) - 
 (313*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 1, 1, zb])/(12*CF^2*DF) - 
 (2*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 1, 1, zb])/(3*CF*DF) + 
 (84199*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, zb])/(5400*CF^2*DF) - 
 (46*C3FF*csum^2*zb^4*G[0, 1, 1, 1, zb])/(45*CF*DF) + 
 (393*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 1, 1, zb])/(32*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^4*G[0, 1, 1, 1, zb])/(3*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, zb])/(27000*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[0, 1, 1, 1, zb])/(15*CF*DF) - 
 (1129*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 1, 1, zb])/(240*CF^2*DF) - 
 (2*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 1, 1, zb])/(15*CF*DF) - 
 (170*C3FF*CA*csum^2*Pi^2*G[0, 1, 2, 1, zb])/(9*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*G[0, 1, 2, 1, zb])/(3*CF*DF) + 
 (15*C3FF*CA*csum^2*Pi^2*G[0, 1, 2, 1, zb])/(4*CF^2*DF*zb) + 
 (145*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 2, 1, zb])/(9*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb*G[0, 1, 2, 1, zb])/(3*CF*DF) - 
 (35*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 2, 1, zb])/(12*CF^2*DF) - 
 (40*C3FF*csum^2*Pi^2*zb^2*G[0, 1, 2, 1, zb])/(9*CF*DF) - 
 (15*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 2, 1, zb])/(2*CF^2*DF) - 
 (10*C3FF*csum^2*Pi^2*zb^3*G[0, 1, 2, 1, zb])/(9*CF*DF) + 
 (65*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 2, 1, zb])/(24*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^4*G[0, 1, 2, 1, zb])/(9*CF*DF) - 
 (11*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 2, 1, zb])/(12*CF^2*DF) - 
 (2*C3FF*csum^2*Pi^2*zb^5*G[0, 1, 2, 1, zb])/(9*CF*DF) + 
 (22813093*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(36000*CF^2*DF) + 
 (1021*C3FF*csum^2*G[1, 0, 0, 0, zb])/(60*CF*DF) + 
 (1201*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, 0, zb])/(240*CF^2*DF) - 
 (49*C3FF*csum^2*Pi^2*G[1, 0, 0, 0, zb])/(40*CF*DF) + 
 (18*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^4) + 
 (627*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) + 
 (687*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
 (9*C3FF*csum^2*G[1, 0, 0, 0, zb])/(CF*DF*(-2 + zb)^2) + 
 (829*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (33*C3FF*csum^2*G[1, 0, 0, 0, zb])/(2*CF*DF*(-2 + zb)) - 
 (429*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(4*CF^2*DF*zb^3) + 
 (39*C3FF*csum^2*G[1, 0, 0, 0, zb])/(CF*DF*zb^3) + 
 (2221*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(8*CF^2*DF*zb^2) - 
 (203*C3FF*csum^2*G[1, 0, 0, 0, zb])/(2*CF*DF*zb^2) - 
 (817*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(6*CF^2*DF*zb) + 
 (177*C3FF*csum^2*G[1, 0, 0, 0, zb])/(2*CF*DF*zb) - 
 (10885693*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, zb])/(7200*CF^2*DF) - 
 (1739*C3FF*csum^2*zb*G[1, 0, 0, 0, zb])/(30*CF*DF) - 
 (319*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 0, 0, zb])/(48*CF^2*DF) + 
 (15*C3FF*csum^2*Pi^2*zb*G[1, 0, 0, 0, zb])/(8*CF*DF) + 
 (1670069*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, zb])/(1800*CF^2*DF) + 
 (64*C3FF*csum^2*zb^2*G[1, 0, 0, 0, zb])/(5*CF*DF) + 
 (73*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/(48*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/(CF*DF) + 
 (268591*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, zb])/(1800*CF^2*DF) - 
 (251*C3FF*csum^2*zb^3*G[1, 0, 0, 0, zb])/(60*CF*DF) + 
 (491*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 0, 0, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^3*G[1, 0, 0, 0, zb])/(2*CF*DF) - 
 (17087*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, zb])/(450*CF^2*DF) - 
 (47*C3FF*csum^2*zb^4*G[1, 0, 0, 0, zb])/(30*CF*DF) - 
 (479*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 0, 0, zb])/(48*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[1, 0, 0, 0, zb])/(4*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, zb])/(9000*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[1, 0, 0, 0, zb])/(5*CF*DF) + 
 (479*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 0, 0, zb])/(120*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 0, 0, 0, zb])/(10*CF*DF) - 
 (21770383*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(36000*CF^2*DF) - 
 (1666*C3FF*csum^2*G[1, 0, 0, 1, zb])/(45*CF*DF) - 
 (6851*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, 1, zb])/(288*CF^2*DF) - 
 (313*C3FF*csum^2*Pi^2*G[1, 0, 0, 1, zb])/(90*CF*DF) - 
 (81*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^4) + 
 (3*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^4) - 
 (2413*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) + 
 (7*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (5393*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(16*CF^2*DF*(-2 + zb)^2) + 
 (47*C3FF*csum^2*G[1, 0, 0, 1, zb])/(4*CF*DF*(-2 + zb)^2) - 
 (11173*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(96*CF^2*DF*(-2 + zb)) + 
 (119*C3FF*csum^2*G[1, 0, 0, 1, zb])/(8*CF*DF*(-2 + zb)) + 
 (11*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(16*CF^2*DF*(-1 + zb)) - 
 (C3FF*csum^2*G[1, 0, 0, 1, zb])/(4*CF*DF*(-1 + zb)) + 
 (3845*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(36*CF^2*DF*zb^3) - 
 (39*C3FF*csum^2*G[1, 0, 0, 1, zb])/(CF*DF*zb^3) - 
 (53045*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(144*CF^2*DF*zb^2) + 
 (409*C3FF*csum^2*G[1, 0, 0, 1, zb])/(4*CF*DF*zb^2) + 
 (46759*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(144*CF^2*DF*zb) - 
 (541*C3FF*csum^2*G[1, 0, 0, 1, zb])/(6*CF*DF*zb) - 
 (17*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, 1, zb])/(144*CF^2*DF*zb) + 
 (17*C3FF*csum^2*Pi^2*G[1, 0, 0, 1, zb])/(18*CF*DF*zb) + 
 (10247359*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, zb])/(7200*CF^2*DF) + 
 (3389*C3FF*csum^2*zb*G[1, 0, 0, 1, zb])/(36*CF*DF) + 
 (4421*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 0, 1, zb])/(144*CF^2*DF) + 
 (56*C3FF*csum^2*Pi^2*zb*G[1, 0, 0, 1, zb])/(9*CF*DF) - 
 (33859*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, zb])/(40*CF^2*DF) - 
 (291*C3FF*csum^2*zb^2*G[1, 0, 0, 1, zb])/(10*CF*DF) - 
 (4457*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 0, 1, zb])/(144*CF^2*DF) - 
 (31*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 0, 1, zb])/(6*CF*DF) - 
 (266411*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, zb])/(1800*CF^2*DF) + 
 (43*C3FF*csum^2*zb^3*G[1, 0, 0, 1, zb])/(12*CF*DF) + 
 (779*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 0, 1, zb])/(144*CF^2*DF) + 
 (19*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 0, 1, zb])/(9*CF*DF) + 
 (17063*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, zb])/(450*CF^2*DF) + 
 (59*C3FF*csum^2*zb^4*G[1, 0, 0, 1, zb])/(30*CF*DF) - 
 (647*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 0, 1, zb])/(288*CF^2*DF) - 
 (19*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 0, 1, zb])/(18*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, zb])/(9000*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 0, 0, 1, zb])/(5*CF*DF) + 
 (707*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 0, 1, zb])/(720*CF^2*DF) + 
 (19*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 0, 1, zb])/(45*CF*DF) - 
 (26560111*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(43200*CF^2*DF) - 
 (16529*C3FF*csum^2*G[1, 0, 1, 0, zb])/(720*CF*DF) - 
 (20543*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 0, zb])/(720*CF^2*DF) + 
 (28*C3FF*csum^2*Pi^2*G[1, 0, 1, 0, zb])/(45*CF*DF) - 
 (12*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^4) - 
 (281*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (C3FF*csum^2*G[1, 0, 1, 0, zb])/(2*CF*DF*(-2 + zb)^3) - 
 (2545*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)^2) + 
 (17*C3FF*csum^2*G[1, 0, 1, 0, zb])/(4*CF*DF*(-2 + zb)^2) - 
 (5039*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(48*CF^2*DF*(-2 + zb)) + 
 (67*C3FF*csum^2*G[1, 0, 1, 0, zb])/(8*CF*DF*(-2 + zb)) - 
 (11*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(16*CF^2*DF*(-1 + zb)) + 
 (C3FF*csum^2*G[1, 0, 1, 0, zb])/(4*CF*DF*(-1 + zb)) + 
 (3829*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(48*CF^2*DF*zb^3) - 
 (117*C3FF*csum^2*G[1, 0, 1, 0, zb])/(4*CF*DF*zb^3) - 
 (28597*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(96*CF^2*DF*zb^2) + 
 (615*C3FF*csum^2*G[1, 0, 1, 0, zb])/(8*CF*DF*zb^2) + 
 (230849*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(864*CF^2*DF*zb) - 
 (821*C3FF*csum^2*G[1, 0, 1, 0, zb])/(12*CF*DF*zb) + 
 (7*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 0, zb])/(144*CF^2*DF*zb) + 
 (C3FF*csum^2*Pi^2*G[1, 0, 1, 0, zb])/(18*CF*DF*zb) + 
 (30155407*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, zb])/(21600*CF^2*DF) + 
 (5443*C3FF*csum^2*zb*G[1, 0, 1, 0, zb])/(90*CF*DF) + 
 (5585*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, 0, zb])/(144*CF^2*DF) - 
 (11*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, 0, zb])/(72*CF*DF) - 
 (7165771*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, zb])/(8640*CF^2*DF) - 
 (805*C3FF*csum^2*zb^2*G[1, 0, 1, 0, zb])/(48*CF*DF) - 
 (4567*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 1, 0, zb])/(144*CF^2*DF) - 
 (7*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 1, 0, zb])/(9*CF*DF) - 
 (2622097*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, zb])/(21600*CF^2*DF) + 
 (1213*C3FF*csum^2*zb^3*G[1, 0, 1, 0, zb])/(360*CF*DF) + 
 (19*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (13*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 1, 0, zb])/(36*CF*DF) + 
 (76183*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, zb])/(2700*CF^2*DF) + 
 (271*C3FF*csum^2*zb^4*G[1, 0, 1, 0, zb])/(180*CF*DF) - 
 (5*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 1, 0, zb])/(6*CF^2*DF) - 
 (13*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 1, 0, zb])/(72*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, zb])/(10800*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 0, 1, 0, zb])/(3*CF*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 1, 0, zb])/(12*CF^2*DF) + 
 (13*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 1, 0, zb])/(180*CF*DF) + 
 (27386659*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(43200*CF^2*DF) + 
 (10921*C3FF*csum^2*G[1, 0, 1, 1, zb])/(240*CF*DF) + 
 (1201*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(96*CF^2*DF) + 
 (3407*C3FF*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(360*CF*DF) + 
 (57*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^4) - 
 (3*C3FF*csum^2*G[1, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^4) + 
 (2153*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) - 
 (13*C3FF*csum^2*G[1, 0, 1, 1, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (4939*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(16*CF^2*DF*(-2 + zb)^2) - 
 (7*C3FF*csum^2*G[1, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (10871*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(96*CF^2*DF*(-2 + zb)) - 
 (27*C3FF*csum^2*G[1, 0, 1, 1, zb])/(4*CF*DF*(-2 + zb)) - 
 (5*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(9*CF^2*DF*zb^4) - 
 (3829*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(48*CF^2*DF*zb^3) + 
 (117*C3FF*csum^2*G[1, 0, 1, 1, zb])/(4*CF*DF*zb^3) + 
 (35*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(36*CF^2*DF*zb^3) + 
 (12195*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(32*CF^2*DF*zb^2) - 
 (605*C3FF*csum^2*G[1, 0, 1, 1, zb])/(8*CF*DF*zb^2) - 
 (25*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(36*CF^2*DF*zb^2) - 
 (394277*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(864*CF^2*DF*zb) + 
 (190*C3FF*csum^2*G[1, 0, 1, 1, zb])/(3*CF*DF*zb) - 
 (595*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(72*CF^2*DF*zb) + 
 (7*C3FF*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(3*CF*DF*zb) - 
 (5594717*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, zb])/(4320*CF^2*DF) - 
 (11333*C3FF*csum^2*zb*G[1, 0, 1, 1, zb])/(120*CF*DF) - 
 (689*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, 1, zb])/(24*CF^2*DF) - 
 (118*C3FF*csum^2*Pi^2*zb*G[1, 0, 1, 1, zb])/(9*CF*DF) + 
 (32445959*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, zb])/(43200*CF^2*DF) + 
 (7937*C3FF*csum^2*zb^2*G[1, 0, 1, 1, zb])/(240*CF*DF) + 
 (5467*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 1, 1, zb])/(144*CF^2*DF) + 
 (59*C3FF*csum^2*Pi^2*zb^2*G[1, 0, 1, 1, zb])/(18*CF*DF) + 
 (2601697*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, zb])/(21600*CF^2*DF) - 
 (997*C3FF*csum^2*zb^3*G[1, 0, 1, 1, zb])/(360*CF*DF) - 
 (3827*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 1, 1, zb])/(144*CF^2*DF) - 
 (101*C3FF*csum^2*Pi^2*zb^3*G[1, 0, 1, 1, zb])/(36*CF*DF) - 
 (76039*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, zb])/(2700*CF^2*DF) - 
 (343*C3FF*csum^2*zb^4*G[1, 0, 1, 1, zb])/(180*CF*DF) + 
 (3563*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 1, 1, zb])/(288*CF^2*DF) + 
 (101*C3FF*csum^2*Pi^2*zb^4*G[1, 0, 1, 1, zb])/(72*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, zb])/(10800*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[1, 0, 1, 1, zb])/(3*CF*DF) - 
 (3503*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 1, 1, zb])/(720*CF^2*DF) - 
 (101*C3FF*csum^2*Pi^2*zb^5*G[1, 0, 1, 1, zb])/(180*CF*DF) - 
 (213364421*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(216000*CF^2*DF) + 
 (161*C3FF*csum^2*G[1, 1, 0, 0, zb])/(144*CF*DF) - 
 (841*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, 0, zb])/(90*CF^2*DF) - 
 (34*C3FF*csum^2*Pi^2*G[1, 1, 0, 0, zb])/(45*CF*DF) - 
 (48*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^4) + 
 (12*C3FF*csum^2*G[1, 1, 0, 0, zb])/(CF*DF*(-2 + zb)^4) - 
 (1965*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (61*C3FF*csum^2*G[1, 1, 0, 0, zb])/(2*CF*DF*(-2 + zb)^3) - 
 (5193*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(8*CF^2*DF*(-2 + zb)^2) + 
 (115*C3FF*csum^2*G[1, 1, 0, 0, zb])/(4*CF*DF*(-2 + zb)^2) - 
 (8219*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(24*CF^2*DF*(-2 + zb)) + 
 (111*C3FF*csum^2*G[1, 1, 0, 0, zb])/(8*CF*DF*(-2 + zb)) + 
 (413*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(12*CF^2*DF*zb^3) - 
 (13*C3FF*csum^2*G[1, 1, 0, 0, zb])/(CF*DF*zb^3) - 
 (3265*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(12*CF^2*DF*zb^2) + 
 (106*C3FF*csum^2*G[1, 1, 0, 0, zb])/(3*CF*DF*zb^2) + 
 (80095*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(216*CF^2*DF*zb) - 
 (467*C3FF*csum^2*G[1, 1, 0, 0, zb])/(12*CF*DF*zb) + 
 (607*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, 0, zb])/(72*CF^2*DF*zb) + 
 (C3FF*csum^2*Pi^2*G[1, 1, 0, 0, zb])/(9*CF*DF*zb) + 
 (34119841*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, zb])/(21600*CF^2*DF) + 
 (529*C3FF*csum^2*zb*G[1, 1, 0, 0, zb])/(90*CF*DF) + 
 (2585*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 0, 0, zb])/(144*CF^2*DF) + 
 (11*C3FF*csum^2*Pi^2*zb*G[1, 1, 0, 0, zb])/(18*CF*DF) - 
 (4265503*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, zb])/(4800*CF^2*DF) + 
 (2729*C3FF*csum^2*zb^2*G[1, 1, 0, 0, zb])/(240*CF*DF) - 
 (1541*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/(72*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/(9*CF*DF) - 
 (519517*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, zb])/(21600*CF^2*DF) + 
 (619*C3FF*csum^2*zb^3*G[1, 1, 0, 0, zb])/(360*CF*DF) + 
 (C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 0, 0, zb])/(8*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^3*G[1, 1, 0, 0, zb])/(9*CF*DF) - 
 (31949*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, zb])/(2700*CF^2*DF) + 
 (23*C3FF*csum^2*zb^4*G[1, 1, 0, 0, zb])/(90*CF*DF) - 
 (43*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 0, 0, zb])/(48*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^4*G[1, 1, 0, 0, zb])/(18*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, zb])/(27000*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 1, 0, 0, zb])/(15*CF*DF) + 
 (21*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 0, 0, zb])/(40*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 1, 0, 0, zb])/(45*CF*DF) + 
 (216360281*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(216000*CF^2*DF) + 
 (14861*C3FF*csum^2*G[1, 1, 0, 1, zb])/(720*CF*DF) + 
 (22081*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, 1, zb])/(720*CF^2*DF) - 
 (461*C3FF*csum^2*Pi^2*G[1, 1, 0, 1, zb])/(180*CF*DF) + 
 (6*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^4) + 
 (1447*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (C3FF*csum^2*G[1, 1, 0, 1, zb])/(4*CF*DF*(-2 + zb)^3) + 
 (4197*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^2) - 
 (C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (14077*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(48*CF^2*DF*(-2 + zb)) - 
 (19*C3FF*csum^2*G[1, 1, 0, 1, zb])/(8*CF*DF*(-2 + zb)) - 
 (C3FF*CA*csum^2*Pi^2*G[1, 1, 0, 1, zb])/(18*CF^2*DF*zb^4) - 
 (296*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(9*CF^2*DF*zb^3) + 
 (13*C3FF*csum^2*G[1, 1, 0, 1, zb])/(CF*DF*zb^3) + 
 (7*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, 1, zb])/(72*CF^2*DF*zb^3) + 
 (104731*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(288*CF^2*DF*zb^2) - 
 (397*C3FF*csum^2*G[1, 1, 0, 1, zb])/(12*CF*DF*zb^2) - 
 (5*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, 1, zb])/(72*CF^2*DF*zb^2) - 
 (500945*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(864*CF^2*DF*zb) + 
 (325*C3FF*csum^2*G[1, 1, 0, 1, zb])/(12*CF*DF*zb) - 
 (1381*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, 1, zb])/(144*CF^2*DF*zb) - 
 (C3FF*csum^2*Pi^2*G[1, 1, 0, 1, zb])/(CF*DF*zb) - 
 (6388199*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, zb])/(4320*CF^2*DF) - 
 (11443*C3FF*csum^2*zb*G[1, 1, 0, 1, zb])/(360*CF*DF) - 
 (394*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 0, 1, zb])/(9*CF^2*DF) + 
 (187*C3FF*csum^2*Pi^2*zb*G[1, 1, 0, 1, zb])/(72*CF*DF) + 
 (34679231*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, zb])/(43200*CF^2*DF) + 
 (79*C3FF*csum^2*zb^2*G[1, 1, 0, 1, zb])/(16*CF*DF) + 
 (6623*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/(144*CF^2*DF) + 
 (17*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/(18*CF*DF) + 
 (486643*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, zb])/(21600*CF^2*DF) - 
 (251*C3FF*csum^2*zb^3*G[1, 1, 0, 1, zb])/(180*CF*DF) - 
 (127*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 0, 1, zb])/(12*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^3*G[1, 1, 0, 1, zb])/(36*CF*DF) + 
 (16477*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, zb])/(1350*CF^2*DF) - 
 (59*C3FF*csum^2*zb^4*G[1, 1, 0, 1, zb])/(90*CF*DF) + 
 (281*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 0, 1, zb])/(48*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[1, 1, 0, 1, zb])/(72*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, zb])/(27000*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[1, 1, 0, 1, zb])/(15*CF*DF) - 
 (97*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 0, 1, zb])/(40*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 1, 0, 1, zb])/(180*CF*DF) + 
 (7487641*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(6750*CF^2*DF) - 
 (3797*C3FF*csum^2*G[1, 1, 1, 0, zb])/(360*CF*DF) + 
 (3011*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 0, zb])/(180*CF^2*DF) + 
 (25*C3FF*csum^2*Pi^2*G[1, 1, 1, 0, zb])/(36*CF*DF) + 
 (3*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^4) + 
 (773*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) - 
 (C3FF*csum^2*G[1, 1, 1, 0, zb])/(4*CF*DF*(-2 + zb)^3) + 
 (2331*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^2) + 
 (5*C3FF*csum^2*G[1, 1, 1, 0, zb])/(4*CF*DF*(-2 + zb)^2) + 
 (16189*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(48*CF^2*DF*(-2 + zb)) + 
 (17*C3FF*csum^2*G[1, 1, 1, 0, zb])/(4*CF*DF*(-2 + zb)) - 
 (C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 0, zb])/(12*CF^2*DF*zb^4) + 
 (379*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(9*CF^2*DF*zb^3) - 
 (13*C3FF*csum^2*G[1, 1, 1, 0, zb])/(CF*DF*zb^3) + 
 (7*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 0, zb])/(48*CF^2*DF*zb^3) + 
 (58195*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(288*CF^2*DF*zb^2) + 
 (415*C3FF*csum^2*G[1, 1, 1, 0, zb])/(12*CF*DF*zb^2) - 
 (5*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 0, zb])/(48*CF^2*DF*zb^2) - 
 (15353*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(32*CF^2*DF*zb) - 
 (131*C3FF*csum^2*G[1, 1, 1, 0, zb])/(4*CF*DF*zb) - 
 (1285*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 0, zb])/(72*CF^2*DF*zb) - 
 (4084013*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, zb])/(2700*CF^2*DF) + 
 (13763*C3FF*csum^2*zb*G[1, 1, 1, 0, zb])/(360*CF*DF) - 
 (4931*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 1, 0, zb])/(144*CF^2*DF) - 
 (37*C3FF*csum^2*Pi^2*zb*G[1, 1, 1, 0, zb])/(72*CF*DF) + 
 (109133*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, zb])/(135*CF^2*DF) - 
 (1723*C3FF*csum^2*zb^2*G[1, 1, 1, 0, zb])/(120*CF*DF) + 
 (803*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 1, 0, zb])/(18*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 1, 0, zb])/(18*CF*DF) - 
 (842863*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, zb])/(10800*CF^2*DF) + 
 (7*C3FF*csum^2*zb^3*G[1, 1, 1, 0, zb])/(72*CF*DF) - 
 (895*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 1, 0, zb])/(72*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 1, 0, zb])/(36*CF*DF) + 
 (278653*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, zb])/(5400*CF^2*DF) + 
 (101*C3FF*csum^2*zb^4*G[1, 1, 1, 0, zb])/(180*CF*DF) + 
 (907*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 1, 0, zb])/(144*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 1, 0, zb])/(72*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, zb])/(54000*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 1, 1, 0, zb])/(15*CF*DF) - 
 (907*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 1, 0, zb])/(360*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 1, 1, 0, zb])/(36*CF*DF) - 
 (64421843*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(54000*CF^2*DF) - 
 (4951*C3FF*csum^2*G[1, 1, 1, 1, zb])/(360*CF*DF) - 
 (15821*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 1, zb])/(720*CF^2*DF) - 
 (43*C3FF*csum^2*Pi^2*G[1, 1, 1, 1, zb])/(18*CF*DF) + 
 (39*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^4) - 
 (12*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^4) - 
 (257*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (61*C3FF*csum^2*G[1, 1, 1, 1, zb])/(2*CF*DF*(-2 + zb)^3) - 
 (1821*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^2) - 
 (29*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^2) - 
 (3403*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(12*CF^2*DF*(-2 + zb)) - 
 (63*C3FF*csum^2*G[1, 1, 1, 1, zb])/(4*CF*DF*(-2 + zb)) + 
 (19*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 1, zb])/(36*CF^2*DF*zb^4) - 
 (1555*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(36*CF^2*DF*zb^3) + 
 (13*C3FF*csum^2*G[1, 1, 1, 1, zb])/(CF*DF*zb^3) - 
 (133*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 1, zb])/(144*CF^2*DF*zb^3) - 
 (20599*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(72*CF^2*DF*zb^2) - 
 (233*C3FF*csum^2*G[1, 1, 1, 1, zb])/(6*CF*DF*zb^2) + 
 (95*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 1, zb])/(144*CF^2*DF*zb^2) + 
 (301157*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(432*CF^2*DF*zb) + 
 (154*C3FF*csum^2*G[1, 1, 1, 1, zb])/(3*CF*DF*zb) + 
 (215*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, 1, zb])/(9*CF^2*DF*zb) - 
 (11*C3FF*csum^2*Pi^2*G[1, 1, 1, 1, zb])/(9*CF*DF*zb) + 
 (15059219*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, zb])/(10800*CF^2*DF) - 
 (5231*C3FF*csum^2*zb*G[1, 1, 1, 1, zb])/(360*CF*DF) + 
 (799*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 1, 1, zb])/(18*CF^2*DF) + 
 (73*C3FF*csum^2*Pi^2*zb*G[1, 1, 1, 1, zb])/(36*CF*DF) - 
 (1305971*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, zb])/(1800*CF^2*DF) - 
 (39*C3FF*csum^2*zb^2*G[1, 1, 1, 1, zb])/(20*CF*DF) - 
 (538*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/(9*CF^2*DF) + 
 (16*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/(9*CF*DF) + 
 (42821*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, zb])/(540*CF^2*DF) - 
 (19*C3FF*csum^2*zb^3*G[1, 1, 1, 1, zb])/(45*CF*DF) + 
 (343*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 1, 1, zb])/(18*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 1, 1, zb])/(18*CF*DF) - 
 (280663*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, zb])/(5400*CF^2*DF) - 
 (29*C3FF*csum^2*zb^4*G[1, 1, 1, 1, zb])/(180*CF*DF) - 
 (1423*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 1, 1, zb])/(144*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 1, 1, zb])/(36*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, zb])/(54000*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[1, 1, 1, 1, zb])/(15*CF*DF) + 
 (1453*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 1, 1, zb])/(360*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 1, 1, 1, zb])/(18*CF*DF) + 
 (847*C3FF*CA*csum^2*Pi^2*G[1, 1, 2, 1, zb])/(24*CF^2*DF) - 
 (76*C3FF*csum^2*Pi^2*G[1, 1, 2, 1, zb])/(9*CF*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*G[1, 1, 2, 1, zb])/(6*CF^2*DF*zb^4) - 
 (35*C3FF*CA*csum^2*Pi^2*G[1, 1, 2, 1, zb])/(24*CF^2*DF*zb^3) + 
 (25*C3FF*CA*csum^2*Pi^2*G[1, 1, 2, 1, zb])/(24*CF^2*DF*zb^2) - 
 (25*C3FF*CA*csum^2*Pi^2*G[1, 1, 2, 1, zb])/(8*CF^2*DF*zb) - 
 (40*C3FF*csum^2*Pi^2*G[1, 1, 2, 1, zb])/(9*CF*DF*zb) - 
 (985*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 2, 1, zb])/(24*CF^2*DF) + 
 (395*C3FF*csum^2*Pi^2*zb*G[1, 1, 2, 1, zb])/(36*CF*DF) + 
 (125*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 2, 1, zb])/(12*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^2*G[1, 1, 2, 1, zb])/(9*CF*DF) + 
 (65*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 2, 1, zb])/(24*CF^2*DF) + 
 (35*C3FF*csum^2*Pi^2*zb^3*G[1, 1, 2, 1, zb])/(18*CF*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 2, 1, zb])/(12*CF^2*DF) - 
 (35*C3FF*csum^2*Pi^2*zb^4*G[1, 1, 2, 1, zb])/(36*CF*DF) - 
 (5*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 2, 1, zb])/(12*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*zb^5*G[1, 1, 2, 1, zb])/(18*CF*DF) - 
 (2591*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 0, zb])/(240*CF^2*DF) - 
 (29*C3FF*csum^2*Pi^2*G[1, 2, 1, 0, zb])/(180*CF*DF) - 
 (C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 0, zb])/(3*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 0, zb])/(12*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 0, zb])/(12*CF^2*DF*zb^2) + 
 (44*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 0, zb])/(9*CF^2*DF*zb) + 
 (53*C3FF*CA*csum^2*Pi^2*zb*G[1, 2, 1, 0, zb])/(4*CF^2*DF) + 
 (11*C3FF*csum^2*Pi^2*zb*G[1, 2, 1, 0, zb])/(36*CF*DF) - 
 (35*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 2, 1, 0, zb])/(4*CF^2*DF) - 
 (2*C3FF*csum^2*Pi^2*zb^2*G[1, 2, 1, 0, zb])/(9*CF*DF) - 
 (71*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 2, 1, 0, zb])/(18*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^3*G[1, 2, 1, 0, zb])/(9*CF*DF) + 
 (323*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 2, 1, 0, zb])/(144*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[1, 2, 1, 0, zb])/(18*CF*DF) - 
 (353*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 2, 1, 0, zb])/(360*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 2, 1, 0, zb])/(45*CF*DF) + 
 (8107*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 1, zb])/(720*CF^2*DF) - 
 (29*C3FF*csum^2*Pi^2*G[1, 2, 1, 1, zb])/(180*CF*DF) + 
 (2*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 1, zb])/(9*CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 1, zb])/(18*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 1, zb])/(18*CF^2*DF*zb^2) - 
 (46*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, 1, zb])/(9*CF^2*DF*zb) - 
 (911*C3FF*CA*csum^2*Pi^2*zb*G[1, 2, 1, 1, zb])/(72*CF^2*DF) + 
 (11*C3FF*csum^2*Pi^2*zb*G[1, 2, 1, 1, zb])/(36*CF*DF) + 
 (545*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 2, 1, 1, zb])/(72*CF^2*DF) - 
 (2*C3FF*csum^2*Pi^2*zb^2*G[1, 2, 1, 1, zb])/(9*CF*DF) + 
 (19*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 2, 1, 1, zb])/(8*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^3*G[1, 2, 1, 1, zb])/(9*CF*DF) - 
 (29*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 2, 1, 1, zb])/(48*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[1, 2, 1, 1, zb])/(18*CF*DF) + 
 (3*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 2, 1, 1, zb])/(40*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 2, 1, 1, zb])/(45*CF*DF) - 
 (509*C3FF*CA*csum^2*Pi^2*G[1, 2, 2, 1, zb])/(144*CF^2*DF) + 
 (59*C3FF*csum^2*Pi^2*G[1, 2, 2, 1, zb])/(36*CF*DF) - 
 (5*C3FF*CA*csum^2*Pi^2*G[1, 2, 2, 1, zb])/(9*CF^2*DF*zb^4) + 
 (35*C3FF*CA*csum^2*Pi^2*G[1, 2, 2, 1, zb])/(36*CF^2*DF*zb^3) - 
 (25*C3FF*CA*csum^2*Pi^2*G[1, 2, 2, 1, zb])/(36*CF^2*DF*zb^2) + 
 (95*C3FF*CA*csum^2*Pi^2*zb*G[1, 2, 2, 1, zb])/(18*CF^2*DF) - 
 (85*C3FF*csum^2*Pi^2*zb*G[1, 2, 2, 1, zb])/(36*CF*DF) - 
 (25*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 2, 2, 1, zb])/(9*CF^2*DF) + 
 (10*C3FF*csum^2*Pi^2*zb^2*G[1, 2, 2, 1, zb])/(9*CF*DF) + 
 (65*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 2, 2, 1, zb])/(36*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^3*G[1, 2, 2, 1, zb])/(9*CF*DF) - 
 (205*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 2, 2, 1, zb])/(144*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^4*G[1, 2, 2, 1, zb])/(18*CF*DF) + 
 (47*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 2, 2, 1, zb])/(72*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[1, 2, 2, 1, zb])/(9*CF*DF) + 
 (3415081*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(27000*CF^2*DF) - 
 (6257*C3FF*csum^2*G[2, 1, 0, 0, zb])/(90*CF*DF) + 
 (17*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, 0, zb])/(2*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*G[2, 1, 0, 0, zb])/(6*CF*DF) + 
 (4*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (C3FF*csum^2*G[2, 1, 0, 0, zb])/(CF*DF*(-2 + zb)^3) + 
 (15*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) + 
 (7*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(4*CF^2*DF*(-2 + zb)) - 
 (C3FF*csum^2*G[2, 1, 0, 0, zb])/(2*CF*DF*(-2 + zb)) + 
 (71*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(4*CF^2*DF*(-1 + zb)) - 
 (6*C3FF*csum^2*G[2, 1, 0, 0, zb])/(CF*DF*(-1 + zb)) + 
 (143*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(2*CF^2*DF*zb^3) - 
 (26*C3FF*csum^2*G[2, 1, 0, 0, zb])/(CF*DF*zb^3) - 
 (2225*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(12*CF^2*DF*zb^2) + 
 (203*C3FF*csum^2*G[2, 1, 0, 0, zb])/(3*CF*DF*zb^2) + 
 (6601*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(36*CF^2*DF*zb) - 
 (58*C3FF*csum^2*G[2, 1, 0, 0, zb])/(CF*DF*zb) - 
 (822883*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, zb])/(5400*CF^2*DF) + 
 (3088*C3FF*csum^2*zb*G[2, 1, 0, 0, zb])/(45*CF*DF) - 
 (83*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 0, 0, zb])/(6*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb*G[2, 1, 0, 0, zb])/(6*CF*DF) + 
 (391639*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, zb])/(2700*CF^2*DF) - 
 (533*C3FF*csum^2*zb^2*G[2, 1, 0, 0, zb])/(30*CF*DF) + 
 (101*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 0, 0, zb])/(12*CF^2*DF) - 
 (256787*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, zb])/(2700*CF^2*DF) + 
 (44*C3FF*csum^2*zb^3*G[2, 1, 0, 0, zb])/(45*CF*DF) - 
 (71*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 0, 0, zb])/(36*CF^2*DF) + 
 (102763*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, zb])/(2700*CF^2*DF) + 
 (71*C3FF*csum^2*zb^4*G[2, 1, 0, 0, zb])/(90*CF*DF) + 
 (65*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 0, 0, zb])/(72*CF^2*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, zb])/(27000*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[2, 1, 0, 0, zb])/(15*CF*DF) - 
 (13*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 0, 0, zb])/(36*CF^2*DF) - 
 (3415081*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(27000*CF^2*DF) + 
 (6257*C3FF*csum^2*G[2, 1, 0, 1, zb])/(90*CF*DF) - 
 (283*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, 1, zb])/(30*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*G[2, 1, 0, 1, zb])/(2*CF*DF) - 
 (4*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
 (C3FF*csum^2*G[2, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (15*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
 (7*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)) + 
 (C3FF*csum^2*G[2, 1, 0, 1, zb])/(2*CF*DF*(-2 + zb)) - 
 (71*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(4*CF^2*DF*(-1 + zb)) + 
 (6*C3FF*csum^2*G[2, 1, 0, 1, zb])/(CF*DF*(-1 + zb)) - 
 (143*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(2*CF^2*DF*zb^3) + 
 (26*C3FF*csum^2*G[2, 1, 0, 1, zb])/(CF*DF*zb^3) + 
 (2225*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(12*CF^2*DF*zb^2) - 
 (203*C3FF*csum^2*G[2, 1, 0, 1, zb])/(3*CF*DF*zb^2) - 
 (6601*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(36*CF^2*DF*zb) + 
 (58*C3FF*csum^2*G[2, 1, 0, 1, zb])/(CF*DF*zb) + 
 (822883*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, zb])/(5400*CF^2*DF) - 
 (3088*C3FF*csum^2*zb*G[2, 1, 0, 1, zb])/(45*CF*DF) + 
 (179*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 0, 1, zb])/(12*CF^2*DF) - 
 (17*C3FF*csum^2*Pi^2*zb*G[2, 1, 0, 1, zb])/(3*CF*DF) - 
 (391639*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, zb])/(2700*CF^2*DF) + 
 (533*C3FF*csum^2*zb^2*G[2, 1, 0, 1, zb])/(30*CF*DF) - 
 (31*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 0, 1, zb])/(4*CF^2*DF) + 
 (10*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 0, 1, zb])/(3*CF*DF) + 
 (256787*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, zb])/(2700*CF^2*DF) - 
 (44*C3FF*csum^2*zb^3*G[2, 1, 0, 1, zb])/(45*CF*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 0, 1, zb])/(6*CF*DF) - 
 (102763*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, zb])/(2700*CF^2*DF) - 
 (71*C3FF*csum^2*zb^4*G[2, 1, 0, 1, zb])/(90*CF*DF) - 
 (7*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 0, 1, zb])/(6*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 0, 1, zb])/(12*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, zb])/(27000*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[2, 1, 0, 1, zb])/(15*CF*DF) + 
 (7*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 0, 1, zb])/(15*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[2, 1, 0, 1, zb])/(6*CF*DF) - 
 (3415081*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(18000*CF^2*DF) + 
 (6257*C3FF*csum^2*G[2, 1, 1, 0, zb])/(60*CF*DF) - 
 (277*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, 0, zb])/(40*CF^2*DF) + 
 (113*C3FF*csum^2*Pi^2*G[2, 1, 1, 0, zb])/(180*CF*DF) - 
 (6*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
 (3*C3FF*csum^2*G[2, 1, 1, 0, zb])/(2*CF*DF*(-2 + zb)^3) - 
 (45*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^2) - 
 (21*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)) + 
 (3*C3FF*csum^2*G[2, 1, 1, 0, zb])/(4*CF*DF*(-2 + zb)) - 
 (213*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(8*CF^2*DF*(-1 + zb)) + 
 (9*C3FF*csum^2*G[2, 1, 1, 0, zb])/(CF*DF*(-1 + zb)) - 
 (429*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(4*CF^2*DF*zb^3) + 
 (39*C3FF*csum^2*G[2, 1, 1, 0, zb])/(CF*DF*zb^3) + 
 (2225*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(8*CF^2*DF*zb^2) - 
 (203*C3FF*csum^2*G[2, 1, 1, 0, zb])/(2*CF*DF*zb^2) - 
 (6601*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(24*CF^2*DF*zb) + 
 (87*C3FF*csum^2*G[2, 1, 1, 0, zb])/(CF*DF*zb) + 
 (822883*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, zb])/(3600*CF^2*DF) - 
 (1544*C3FF*csum^2*zb*G[2, 1, 1, 0, zb])/(15*CF*DF) + 
 (517*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 1, 0, zb])/(48*CF^2*DF) - 
 (59*C3FF*csum^2*Pi^2*zb*G[2, 1, 1, 0, zb])/(36*CF*DF) - 
 (391639*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, zb])/(1800*CF^2*DF) + 
 (533*C3FF*csum^2*zb^2*G[2, 1, 1, 0, zb])/(20*CF*DF) - 
 (23*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (14*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 1, 0, zb])/(9*CF*DF) + 
 (256787*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, zb])/(1800*CF^2*DF) - 
 (22*C3FF*csum^2*zb^3*G[2, 1, 1, 0, zb])/(15*CF*DF) + 
 (131*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 1, 0, zb])/(144*CF^2*DF) - 
 (7*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 1, 0, zb])/(18*CF*DF) - 
 (102763*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, zb])/(1800*CF^2*DF) - 
 (71*C3FF*csum^2*zb^4*G[2, 1, 1, 0, zb])/(60*CF*DF) - 
 (113*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 1, 0, zb])/(288*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 1, 0, zb])/(36*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, zb])/(18000*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[2, 1, 1, 0, zb])/(5*CF*DF) + 
 (113*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 1, 0, zb])/(720*CF^2*DF) - 
 (7*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 1, 0, zb])/(90*CF*DF) + 
 (3415081*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(18000*CF^2*DF) - 
 (6257*C3FF*csum^2*G[2, 1, 1, 1, zb])/(60*CF*DF) + 
 (787*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, 1, zb])/(120*CF^2*DF) - 
 (521*C3FF*csum^2*Pi^2*G[2, 1, 1, 1, zb])/(360*CF*DF) + 
 (6*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (3*C3FF*csum^2*G[2, 1, 1, 1, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (45*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^2) + 
 (21*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (3*C3FF*csum^2*G[2, 1, 1, 1, zb])/(4*CF*DF*(-2 + zb)) + 
 (213*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(8*CF^2*DF*(-1 + zb)) - 
 (9*C3FF*csum^2*G[2, 1, 1, 1, zb])/(CF*DF*(-1 + zb)) + 
 (429*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(4*CF^2*DF*zb^3) - 
 (39*C3FF*csum^2*G[2, 1, 1, 1, zb])/(CF*DF*zb^3) - 
 (2225*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(8*CF^2*DF*zb^2) + 
 (203*C3FF*csum^2*G[2, 1, 1, 1, zb])/(2*CF*DF*zb^2) + 
 (6601*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(24*CF^2*DF*zb) - 
 (87*C3FF*csum^2*G[2, 1, 1, 1, zb])/(CF*DF*zb) - 
 (822883*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, zb])/(3600*CF^2*DF) + 
 (1544*C3FF*csum^2*zb*G[2, 1, 1, 1, zb])/(15*CF*DF) - 
 (269*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 1, 1, zb])/(24*CF^2*DF) + 
 (281*C3FF*csum^2*Pi^2*zb*G[2, 1, 1, 1, zb])/(72*CF*DF) + 
 (391639*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, zb])/(1800*CF^2*DF) - 
 (533*C3FF*csum^2*zb^2*G[2, 1, 1, 1, zb])/(20*CF*DF) + 
 (325*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 1, 1, zb])/(48*CF^2*DF) - 
 (34*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 1, 1, zb])/(9*CF*DF) - 
 (256787*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, zb])/(1800*CF^2*DF) + 
 (22*C3FF*csum^2*zb^3*G[2, 1, 1, 1, zb])/(15*CF*DF) - 
 (15*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 1, 1, zb])/(16*CF^2*DF) + 
 (17*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 1, 1, zb])/(18*CF*DF) + 
 (102763*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, zb])/(1800*CF^2*DF) + 
 (71*C3FF*csum^2*zb^4*G[2, 1, 1, 1, zb])/(60*CF*DF) + 
 (47*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 1, 1, zb])/(96*CF^2*DF) - 
 (17*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 1, 1, zb])/(36*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, zb])/(18000*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[2, 1, 1, 1, zb])/(5*CF*DF) - 
 (47*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 1, 1, zb])/(240*CF^2*DF) + 
 (17*C3FF*csum^2*Pi^2*zb^5*G[2, 1, 1, 1, zb])/(90*CF*DF) - 
 (20*C3FF*CA*csum^2*Pi^2*G[2, 1, 2, 1, zb])/(3*CF^2*DF) + 
 (49*C3FF*csum^2*Pi^2*G[2, 1, 2, 1, zb])/(12*CF*DF) + 
 (85*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 2, 1, zb])/(8*CF^2*DF) - 
 (25*C3FF*csum^2*Pi^2*zb*G[2, 1, 2, 1, zb])/(4*CF*DF) - 
 (125*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 2, 1, zb])/(24*CF^2*DF) + 
 (10*C3FF*csum^2*Pi^2*zb^2*G[2, 1, 2, 1, zb])/(3*CF*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 2, 1, zb])/(4*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^3*G[2, 1, 2, 1, zb])/(6*CF*DF) - 
 (25*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 2, 1, zb])/(24*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^4*G[2, 1, 2, 1, zb])/(12*CF*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 2, 1, zb])/(12*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[2, 1, 2, 1, zb])/(6*CF*DF) - 
 (403*C3FF*CA*csum^2*Pi^2*G[2, 2, 1, 0, zb])/(180*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*G[2, 2, 1, 0, zb])/(45*CF*DF) + 
 (263*C3FF*CA*csum^2*Pi^2*zb*G[2, 2, 1, 0, zb])/(72*CF^2*DF) - 
 (4*C3FF*csum^2*Pi^2*zb*G[2, 2, 1, 0, zb])/(9*CF*DF) - 
 (73*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 2, 1, 0, zb])/(36*CF^2*DF) + 
 (4*C3FF*csum^2*Pi^2*zb^2*G[2, 2, 1, 0, zb])/(9*CF*DF) + 
 (29*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 2, 1, 0, zb])/(72*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^3*G[2, 2, 1, 0, zb])/(9*CF*DF) - 
 (23*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 2, 1, 0, zb])/(144*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^4*G[2, 2, 1, 0, zb])/(18*CF*DF) + 
 (23*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 2, 1, 0, zb])/(360*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[2, 2, 1, 0, zb])/(45*CF*DF) - 
 (403*C3FF*CA*csum^2*Pi^2*G[2, 2, 1, 1, zb])/(180*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*G[2, 2, 1, 1, zb])/(45*CF*DF) + 
 (263*C3FF*CA*csum^2*Pi^2*zb*G[2, 2, 1, 1, zb])/(72*CF^2*DF) - 
 (4*C3FF*csum^2*Pi^2*zb*G[2, 2, 1, 1, zb])/(9*CF*DF) - 
 (73*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 2, 1, 1, zb])/(36*CF^2*DF) + 
 (4*C3FF*csum^2*Pi^2*zb^2*G[2, 2, 1, 1, zb])/(9*CF*DF) + 
 (29*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 2, 1, 1, zb])/(72*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^3*G[2, 2, 1, 1, zb])/(9*CF*DF) - 
 (23*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 2, 1, 1, zb])/(144*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^4*G[2, 2, 1, 1, zb])/(18*CF*DF) + 
 (23*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 2, 1, 1, zb])/(360*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^5*G[2, 2, 1, 1, zb])/(45*CF*DF) + 
 (245*C3FF*CA*csum^2*Pi^2*G[2, 2, 2, 1, zb])/(36*CF^2*DF) - 
 (22*C3FF*csum^2*Pi^2*G[2, 2, 2, 1, zb])/(9*CF*DF) - 
 (785*C3FF*CA*csum^2*Pi^2*zb*G[2, 2, 2, 1, zb])/(72*CF^2*DF) + 
 (35*C3FF*csum^2*Pi^2*zb*G[2, 2, 2, 1, zb])/(9*CF*DF) + 
 (205*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 2, 2, 1, zb])/(36*CF^2*DF) - 
 (20*C3FF*csum^2*Pi^2*zb^2*G[2, 2, 2, 1, zb])/(9*CF*DF) - 
 (95*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 2, 2, 1, zb])/(72*CF^2*DF) + 
 (5*C3FF*csum^2*Pi^2*zb^3*G[2, 2, 2, 1, zb])/(9*CF*DF) + 
 (125*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 2, 2, 1, zb])/(144*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb^4*G[2, 2, 2, 1, zb])/(18*CF*DF) - 
 (25*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 2, 2, 1, zb])/(72*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^5*G[2, 2, 2, 1, zb])/(9*CF*DF) - 
 (2269*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, 0, zb])/(2*CF^2*DF) - 
 (18*C3FF*csum^2*zb*G[0, 0, 0, 0, 0, zb])/(CF*DF) + 
 (2493*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 0, 0, zb])/(2*CF^2*DF) + 
 (57*C3FF*csum^2*zb^2*G[0, 0, 0, 0, 0, zb])/(2*CF*DF) + 
 (1213*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 0, zb])/(3*CF^2*DF) - 
 (11*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 0, zb])/(CF*DF) - 
 (4957*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 0, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 0, 0, 0, 0, zb])/(2*CF*DF) + 
 (3793*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 0, zb])/(30*CF^2*DF) + 
 (61279*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, 1, zb])/(60*CF^2*DF) + 
 (121*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, zb])/(3*CF*DF) - 
 (45237*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 0, 1, zb])/(40*CF^2*DF) - 
 (44*C3FF*csum^2*zb^2*G[0, 0, 0, 0, 1, zb])/(CF*DF) - 
 (4057*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 1, zb])/(10*CF^2*DF) + 
 (37*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 1, zb])/(3*CF*DF) + 
 (8289*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 1, zb])/(40*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 1, zb])/(6*CF*DF) - 
 (9239*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 1, zb])/(75*CF^2*DF) - 
 (23*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (11*C3FF*csum^2*G[0, 0, 0, 1, 0, zb])/(8*CF*DF) + 
 (78127*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, zb])/(80*CF^2*DF) + 
 (2977*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, zb])/(120*CF*DF) - 
 (32959*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 0, zb])/(30*CF^2*DF) - 
 (963*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 0, zb])/(40*CF*DF) - 
 (30853*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 0, zb])/(90*CF^2*DF) + 
 (169*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 0, zb])/(20*CF*DF) + 
 (253679*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 0, zb])/(1440*CF^2*DF) - 
 (37*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 0, zb])/(120*CF*DF) - 
 (48497*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 0, zb])/(450*CF^2*DF) + 
 (23*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*G[0, 0, 0, 1, 1, zb])/(8*CF*DF) + 
 (65*C3FF*CA*csum^2*Pi^2*G[0, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*G[0, 0, 0, 1, 1, zb])/(CF*DF) - 
 (208273*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, zb])/(240*CF^2*DF) - 
 (5657*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, zb])/(120*CF*DF) + 
 (245*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/(12*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/(CF*DF) + 
 (118543*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 1, zb])/(120*CF^2*DF) + 
 (1583*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 1, zb])/(40*CF*DF) + 
 (15452*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 1, zb])/(45*CF^2*DF) - 
 (587*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 1, zb])/(60*CF*DF) - 
 (254087*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 1, zb])/(1440*CF^2*DF) + 
 (39*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 1, zb])/(40*CF*DF) + 
 (23518*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 1, zb])/(225*CF^2*DF) - 
 (9*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, zb])/(8*CF^2*DF) + 
 (11*C3FF*csum^2*G[0, 0, 1, 0, 0, zb])/(4*CF*DF) + 
 (74001*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, zb])/(80*CF^2*DF) + 
 (449*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, zb])/(24*CF*DF) - 
 (766433*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 0, zb])/(720*CF^2*DF) - 
 (55*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 0, zb])/(4*CF*DF) - 
 (102731*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 0, zb])/(360*CF^2*DF) + 
 (77*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 0, zb])/(12*CF*DF) + 
 (212497*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 0, zb])/(1440*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 0, 1, 0, 0, zb])/(8*CF*DF) - 
 (83903*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 0, zb])/(900*CF^2*DF) + 
 (575*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (19*C3FF*csum^2*G[0, 0, 1, 0, 1, zb])/(12*CF*DF) - 
 (31*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, 0, 1, zb])/(12*CF^2*DF) + 
 (29*C3FF*csum^2*Pi^2*G[0, 0, 1, 0, 1, zb])/(6*CF*DF) - 
 (C3FF*CA*csum^2*G[0, 0, 1, 0, 1, zb])/(3*CF^2*DF*zb^3) + 
 (91*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, zb])/(24*CF^2*DF*zb^2) - 
 (3*C3FF*csum^2*G[0, 0, 1, 0, 1, zb])/(4*CF*DF*zb^2) - 
 (1205*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, zb])/(72*CF^2*DF*zb) + 
 (2*C3FF*csum^2*G[0, 0, 1, 0, 1, zb])/(CF*DF*zb) - 
 (33209*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, zb])/(40*CF^2*DF) - 
 (333*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, zb])/(10*CF*DF) + 
 (7*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/(6*CF^2*DF) + 
 (29*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/(6*CF*DF) + 
 (1400803*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 1, zb])/(1440*CF^2*DF) + 
 (467*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 1, zb])/(20*CF*DF) + 
 (1429*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 1, zb])/(5*CF^2*DF) - 
 (421*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 1, zb])/(60*CF*DF) - 
 (70967*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 1, zb])/(480*CF^2*DF) + 
 (17*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 1, zb])/(40*CF*DF) + 
 (20392*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 1, zb])/(225*CF^2*DF) + 
 (2077*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, zb])/(48*CF^2*DF) - 
 (7*C3FF*csum^2*G[0, 0, 1, 1, 0, zb])/(8*CF*DF) + 
 (22*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
 (4*C3FF*csum^2*Pi^2*G[0, 0, 1, 1, 0, zb])/(3*CF*DF) - 
 (2*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, zb])/(3*CF^2*DF*zb^3) + 
 (91*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, zb])/(12*CF^2*DF*zb^2) - 
 (3*C3FF*csum^2*G[0, 0, 1, 1, 0, zb])/(2*CF*DF*zb^2) - 
 (1205*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, zb])/(36*CF^2*DF*zb) + 
 (4*C3FF*csum^2*G[0, 0, 1, 1, 0, zb])/(CF*DF*zb) - 
 (11993*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, zb])/(16*CF^2*DF) - 
 (721*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, zb])/(60*CF*DF) + 
 (91*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (4*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/(3*CF*DF) + 
 (14315*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 0, zb])/(16*CF^2*DF) + 
 (39*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 0, zb])/(20*CF*DF) + 
 (4451*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 0, zb])/(24*CF^2*DF) - 
 (137*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 0, zb])/(60*CF*DF) - 
 (3137*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 0, zb])/(32*CF^2*DF) - 
 (11*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 0, zb])/(40*CF*DF) + 
 (1667*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 0, zb])/(25*CF^2*DF) - 
 (3173*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, zb])/(48*CF^2*DF) - 
 (7*C3FF*csum^2*G[0, 0, 1, 1, 1, zb])/(24*CF*DF) - 
 (59*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*G[0, 0, 1, 1, 1, zb])/(CF*DF) + 
 (C3FF*CA*csum^2*G[0, 0, 1, 1, 1, zb])/(CF^2*DF*zb^3) - 
 (91*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, zb])/(8*CF^2*DF*zb^2) + 
 (9*C3FF*csum^2*G[0, 0, 1, 1, 1, zb])/(4*CF*DF*zb^2) + 
 (1205*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, zb])/(24*CF^2*DF*zb) - 
 (6*C3FF*csum^2*G[0, 0, 1, 1, 1, zb])/(CF*DF*zb) + 
 (26367*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, zb])/(40*CF^2*DF) + 
 (3193*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, zb])/(120*CF*DF) - 
 (133*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/(4*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/(CF*DF) - 
 (387733*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 1, zb])/(480*CF^2*DF) - 
 (231*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 1, zb])/(20*CF*DF) - 
 (33317*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 1, zb])/(180*CF^2*DF) + 
 (173*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 1, zb])/(60*CF*DF) + 
 (140993*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 1, zb])/(1440*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 0, 1, 1, 1, zb])/(40*CF*DF) - 
 (57677*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 1, zb])/(900*CF^2*DF) - 
 (65*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, 2, 1, zb])/(6*CF^2*DF) + 
 (10*C3FF*csum^2*Pi^2*G[0, 0, 1, 2, 1, zb])/(3*CF*DF) - 
 (35*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, 2, 1, zb])/(6*CF^2*DF) + 
 (10*C3FF*csum^2*Pi^2*zb*G[0, 0, 1, 2, 1, zb])/(3*CF*DF) - 
 (C3FF*CA*csum^2*G[0, 1, 0, 0, 0, zb])/(8*CF^2*DF) + 
 (41*C3FF*csum^2*G[0, 1, 0, 0, 0, zb])/(8*CF*DF) + 
 (69571*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 0, zb])/(80*CF^2*DF) + 
 (377*C3FF*csum^2*zb*G[0, 1, 0, 0, 0, zb])/(20*CF*DF) - 
 (495577*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 0, zb])/(480*CF^2*DF) - 
 (51*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 0, zb])/(5*CF*DF) - 
 (9299*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 0, zb])/(40*CF^2*DF) + 
 (57*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 0, zb])/(10*CF*DF) + 
 (9679*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 0, zb])/(80*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 0, zb])/(20*CF*DF) - 
 (1591*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 0, zb])/(20*CF^2*DF) + 
 (657*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, zb])/(16*CF^2*DF) - 
 (6*C3FF*csum^2*G[0, 1, 0, 0, 1, zb])/(CF*DF) + 
 (C3FF*CA*csum^2*Pi^2*G[0, 1, 0, 0, 1, zb])/(4*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*G[0, 1, 0, 0, 1, zb])/(CF*DF) + 
 (2*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb^3) + 
 (13*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, zb])/(6*CF^2*DF*zb^2) - 
 (196*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, zb])/(9*CF^2*DF*zb) - 
 (1599*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, zb])/(2*CF^2*DF) - 
 (1033*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, zb])/(40*CF*DF) + 
 (C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/(CF*DF) + 
 (133783*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 1, zb])/(144*CF^2*DF) + 
 (631*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 1, zb])/(40*CF*DF) + 
 (16843*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 1, zb])/(72*CF^2*DF) - 
 (59*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 1, zb])/(10*CF*DF) - 
 (17545*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 1, zb])/(144*CF^2*DF) + 
 (9*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 1, zb])/(20*CF*DF) + 
 (69847*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 1, zb])/(900*CF^2*DF) + 
 (485*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, zb])/(12*CF^2*DF) - 
 (85*C3FF*csum^2*G[0, 1, 0, 1, 0, zb])/(24*CF*DF) + 
 (7*C3FF*CA*csum^2*Pi^2*G[0, 1, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*G[0, 1, 0, 1, 0, zb])/(2*CF*DF) + 
 (2*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb^3) - 
 (29*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, zb])/(24*CF^2*DF*zb^2) + 
 (3*C3FF*csum^2*G[0, 1, 0, 1, 0, zb])/(4*CF*DF*zb^2) - 
 (1505*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, zb])/(72*CF^2*DF*zb) - 
 (2*C3FF*csum^2*G[0, 1, 0, 1, 0, zb])/(CF*DF*zb) - 
 (45619*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, zb])/(60*CF^2*DF) - 
 (391*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, zb])/(20*CF*DF) + 
 (19*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/(2*CF*DF) + 
 (1283777*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 0, zb])/(1440*CF^2*DF) + 
 (289*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 0, zb])/(40*CF*DF) + 
 (138119*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 0, zb])/(720*CF^2*DF) - 
 (251*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 0, zb])/(60*CF*DF) - 
 (144749*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 0, zb])/(1440*CF^2*DF) + 
 (7*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 0, zb])/(40*CF*DF) + 
 (119791*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 0, zb])/(1800*CF^2*DF) - 
 (961*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, zb])/(12*CF^2*DF) + 
 (21*C3FF*csum^2*G[0, 1, 0, 1, 1, zb])/(8*CF*DF) - 
 (227*C3FF*CA*csum^2*Pi^2*G[0, 1, 0, 1, 1, zb])/(8*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*G[0, 1, 0, 1, 1, zb])/(2*CF*DF) - 
 (2*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb^3) - 
 (13*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, zb])/(6*CF^2*DF*zb^2) + 
 (403*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, zb])/(9*CF^2*DF*zb) + 
 (55661*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, zb])/(80*CF^2*DF) + 
 (1789*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, zb])/(60*CF*DF) - 
 (195*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/(8*CF^2*DF) + 
 (7*C3FF*csum^2*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/(2*CF*DF) - 
 (570533*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 1, zb])/(720*CF^2*DF) - 
 (261*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 1, zb])/(20*CF*DF) - 
 (46229*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 1, zb])/(240*CF^2*DF) + 
 (263*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 1, zb])/(60*CF*DF) + 
 (48499*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 1, zb])/(480*CF^2*DF) - 
 (11*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 1, zb])/(40*CF*DF) - 
 (7753*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 1, zb])/(120*CF^2*DF) + 
 (191*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb])/(8*CF^2*DF) - 
 (25*C3FF*csum^2*G[0, 1, 1, 0, 0, zb])/(8*CF*DF) + 
 (151*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 0, 0, zb])/(12*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*G[0, 1, 1, 0, 0, zb])/(3*CF*DF) + 
 (2*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb])/(CF^2*DF*zb^3) - 
 (10*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb])/(CF^2*DF*zb^2) + 
 (3*C3FF*csum^2*G[0, 1, 1, 0, 0, zb])/(CF*DF*zb^2) - 
 (133*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb])/(18*CF^2*DF*zb) - 
 (8*C3FF*csum^2*G[0, 1, 1, 0, 0, zb])/(CF*DF*zb) - 
 (52437*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, zb])/(80*CF^2*DF) - 
 (257*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, zb])/(60*CF*DF) + 
 (77*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/(6*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/(3*CF*DF) + 
 (344059*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 0, zb])/(480*CF^2*DF) - 
 (C3FF*csum^2*zb^2*G[0, 1, 1, 0, 0, zb])/(10*CF*DF) + 
 (27647*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 0, zb])/(360*CF^2*DF) - 
 (7*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 0, zb])/(5*CF*DF) - 
 (7553*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 0, zb])/(180*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 1, 1, 0, 0, zb])/(30*CF*DF) + 
 (2906*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 0, zb])/(75*CF^2*DF) - 
 (3835*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb])/(48*CF^2*DF) - 
 (5*C3FF*csum^2*G[0, 1, 1, 0, 1, zb])/(24*CF*DF) - 
 (51*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 0, 1, zb])/(4*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*G[0, 1, 1, 0, 1, zb])/(6*CF*DF) - 
 (5*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb^3) + 
 (163*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb])/(48*CF^2*DF*zb^2) - 
 (9*C3FF*csum^2*G[0, 1, 1, 0, 1, zb])/(8*CF*DF*zb^2) + 
 (5819*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb])/(144*CF^2*DF*zb) + 
 (21*C3FF*csum^2*G[0, 1, 1, 0, 1, zb])/(8*CF*DF*zb) + 
 (29329*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, zb])/(48*CF^2*DF) + 
 (1069*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, zb])/(120*CF*DF) - 
 (29*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/(6*CF*DF) - 
 (91007*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 1, zb])/(144*CF^2*DF) - 
 (9*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 1, zb])/(10*CF*DF) - 
 (647*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 1, zb])/(8*CF^2*DF) + 
 (16*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 1, zb])/(15*CF*DF) + 
 (353*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 1, zb])/(8*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 1, zb])/(15*CF*DF) - 
 (17149*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 1, zb])/(450*CF^2*DF) - 
 (677*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (53*C3FF*csum^2*G[0, 1, 1, 1, 0, zb])/(12*CF*DF) - 
 (109*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*G[0, 1, 1, 1, 0, zb])/(2*CF*DF) - 
 (2*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, zb])/(CF^2*DF*zb^3) + 
 (85*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, zb])/(16*CF^2*DF*zb^2) - 
 (9*C3FF*csum^2*G[0, 1, 1, 1, 0, zb])/(8*CF*DF*zb^2) + 
 (5479*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, zb])/(144*CF^2*DF*zb) + 
 (15*C3FF*csum^2*G[0, 1, 1, 1, 0, zb])/(8*CF*DF*zb) + 
 (43037*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, zb])/(80*CF^2*DF) - 
 (727*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, zb])/(120*CF*DF) - 
 (53*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/(2*CF*DF) - 
 (376241*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 0, zb])/(720*CF^2*DF) + 
 (169*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 0, zb])/(20*CF*DF) + 
 (6301*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 0, zb])/(720*CF^2*DF) - 
 (107*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 0, zb])/(60*CF*DF) - 
 (2161*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 0, zb])/(1440*CF^2*DF) + 
 (37*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 0, zb])/(120*CF*DF) - 
 (29749*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 0, zb])/(1800*CF^2*DF) + 
 (1115*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb])/(8*CF^2*DF) + 
 (229*C3FF*csum^2*G[0, 1, 1, 1, 1, zb])/(24*CF*DF) + 
 (37*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
 (17*C3FF*csum^2*Pi^2*G[0, 1, 1, 1, 1, zb])/(6*CF*DF) + 
 (C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb])/(CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb])/(2*CF^2*DF*zb^2) - 
 (3*C3FF*csum^2*G[0, 1, 1, 1, 1, zb])/(2*CF*DF*zb^2) - 
 (439*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb])/(6*CF^2*DF*zb) + 
 (11*C3FF*csum^2*G[0, 1, 1, 1, 1, zb])/(2*CF*DF*zb) - 
 (23957*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, zb])/(48*CF^2*DF) - 
 (223*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, zb])/(120*CF*DF) + 
 (71*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (17*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/(6*CF*DF) + 
 (127313*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 1, zb])/(288*CF^2*DF) - 
 (36*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 1, zb])/(5*CF*DF) - 
 (769*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 1, zb])/(144*CF^2*DF) + 
 (127*C3FF*csum^2*zb^3*G[0, 1, 1, 1, 1, zb])/(60*CF*DF) - 
 (95*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 1, zb])/(288*CF^2*DF) - 
 (19*C3FF*csum^2*zb^4*G[0, 1, 1, 1, 1, zb])/(40*CF*DF) + 
 (28601*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 1, zb])/(1800*CF^2*DF) + 
 (65*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 2, 1, zb])/(4*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*G[0, 1, 1, 2, 1, zb])/(CF*DF) + 
 (35*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 2, 1, zb])/(4*CF^2*DF) - 
 (5*C3FF*csum^2*Pi^2*zb*G[0, 1, 1, 2, 1, zb])/(CF*DF) - 
 (115633*C3FF*CA*csum^2*G[1, 0, 0, 0, 0, zb])/(300*CF^2*DF) - 
 (299*C3FF*csum^2*G[1, 0, 0, 0, 0, zb])/(5*CF*DF) + 
 (12*C3FF*CA*csum^2*G[1, 0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^4) - 
 (216*C3FF*CA*csum^2*G[1, 0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (6*C3FF*csum^2*G[1, 0, 0, 0, 0, zb])/(CF*DF*(-2 + zb)^3) - 
 (454*C3FF*CA*csum^2*G[1, 0, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (18*C3FF*csum^2*G[1, 0, 0, 0, 0, zb])/(CF*DF*(-2 + zb)^2) - 
 (925*C3FF*CA*csum^2*G[1, 0, 0, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
 (27*C3FF*csum^2*G[1, 0, 0, 0, 0, zb])/(CF*DF*(-2 + zb)) + 
 (66661*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 0, zb])/(60*CF^2*DF) + 
 (354*C3FF*csum^2*zb*G[1, 0, 0, 0, 0, zb])/(5*CF*DF) - 
 (83221*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 0, zb])/(120*CF^2*DF) - 
 (323*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 0, zb])/(10*CF*DF) - 
 (13777*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 0, zb])/(30*CF^2*DF) + 
 (37*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 0, zb])/(5*CF*DF) + 
 (5497*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 0, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 0, zb])/(10*CF*DF) - 
 (2811*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 0, zb])/(25*CF^2*DF) + 
 (173821*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb])/(400*CF^2*DF) + 
 (565*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(8*CF*DF) - 
 (99*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^5) + 
 (18*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^5) - 
 (315*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^4) + 
 (54*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^4) + 
 (255*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) + 
 (123*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (318*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (42*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (378*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
 (33*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF*DF*(-2 + zb)) + 
 (543*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb])/(8*CF^2*DF*zb^2) + 
 (3*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF*DF*zb^2) - 
 (1437*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb])/(8*CF^2*DF*zb) - 
 (9*C3FF*csum^2*G[1, 0, 0, 0, 1, zb])/(CF*DF*zb) - 
 (239377*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 1, zb])/(240*CF^2*DF) - 
 (9529*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, zb])/(120*CF*DF) + 
 (6129*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 1, zb])/(10*CF^2*DF) + 
 (783*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 1, zb])/(20*CF*DF) + 
 (4507*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 1, zb])/(10*CF^2*DF) - 
 (116*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 1, zb])/(15*CF*DF) - 
 (1805*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 1, zb])/(8*CF^2*DF) + 
 (41*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 1, zb])/(30*CF*DF) + 
 (16379*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 1, zb])/(150*CF^2*DF) + 
 (3715973*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(7200*CF^2*DF) + 
 (1707*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(40*CF*DF) - 
 (9*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^4) + 
 (813*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (7*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (423*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (23*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(2*CF*DF*(-2 + zb)^2) + 
 (3439*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)) + 
 (69*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(4*CF*DF*(-2 + zb)) + 
 (143*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(8*CF^2*DF*zb^4) - 
 (13*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(2*CF*DF*zb^4) - 
 (1331*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(24*CF^2*DF*zb^3) + 
 (121*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(6*CF*DF*zb^3) + 
 (1591*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(12*CF^2*DF*zb^2) - 
 (233*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(12*CF*DF*zb^2) - 
 (33019*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(144*CF^2*DF*zb) + 
 (13*C3FF*csum^2*G[1, 0, 0, 1, 0, zb])/(4*CF*DF*zb) - 
 (364631*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, zb])/(360*CF^2*DF) - 
 (1017*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, zb])/(20*CF*DF) + 
 (90523*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 0, zb])/(144*CF^2*DF) + 
 (346*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 0, zb])/(15*CF*DF) + 
 (140311*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 0, zb])/(360*CF^2*DF) - 
 (21*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 0, zb])/(4*CF*DF) - 
 (279863*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 0, zb])/(1440*CF^2*DF) + 
 (73*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 0, zb])/(120*CF*DF) + 
 (9611*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 0, zb])/(100*CF^2*DF) - 
 (3971819*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(7200*CF^2*DF) - 
 (158*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (74*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
 (99*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)^5) - 
 (18*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^5) + 
 (309*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)^4) - 
 (54*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^4) - 
 (169*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) - 
 (59*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (291*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (71*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (2795*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (93*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(4*CF*DF*(-2 + zb)) - 
 (143*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(8*CF^2*DF*zb^4) + 
 (13*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(2*CF*DF*zb^4) + 
 (1331*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(24*CF^2*DF*zb^3) - 
 (121*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(6*CF*DF*zb^3) - 
 (4547*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(24*CF^2*DF*zb^2) + 
 (197*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(12*CF*DF*zb^2) + 
 (54889*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(144*CF^2*DF*zb) + 
 (23*C3FF*csum^2*G[1, 0, 0, 1, 1, zb])/(4*CF*DF*zb) + 
 (651103*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, zb])/(720*CF^2*DF) + 
 (477*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, zb])/(8*CF*DF) - 
 (74*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
 (79597*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 1, zb])/(144*CF^2*DF) - 
 (359*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 1, zb])/(12*CF*DF) - 
 (136999*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 1, zb])/(360*CF^2*DF) + 
 (67*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 1, zb])/(12*CF*DF) + 
 (274367*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 1, zb])/(1440*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 1, zb])/(8*CF*DF) - 
 (27859*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 1, zb])/(300*CF^2*DF) + 
 (4011529*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(7200*CF^2*DF) + 
 (367*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(12*CF*DF) - 
 (9*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^4) + 
 (813*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (5*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (424*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (17*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(2*CF*DF*(-2 + zb)^2) + 
 (3455*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(8*CF^2*DF*(-2 + zb)) + 
 (51*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(4*CF*DF*(-2 + zb)) + 
 (143*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(8*CF^2*DF*zb^4) - 
 (13*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(2*CF*DF*zb^4) - 
 (1331*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(24*CF^2*DF*zb^3) + 
 (121*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(6*CF*DF*zb^3) + 
 (3191*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(24*CF^2*DF*zb^2) - 
 (121*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(6*CF*DF*zb^2) - 
 (11785*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(48*CF^2*DF*zb) + 
 (23*C3FF*csum^2*G[1, 0, 1, 0, 0, zb])/(4*CF*DF*zb) - 
 (728759*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 0, zb])/(720*CF^2*DF) - 
 (1541*C3FF*csum^2*zb*G[1, 0, 1, 0, 0, zb])/(40*CF*DF) + 
 (3186*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 0, zb])/(5*CF^2*DF) + 
 (257*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 0, zb])/(15*CF*DF) + 
 (120389*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 0, zb])/(360*CF^2*DF) - 
 (253*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 0, zb])/(60*CF*DF) - 
 (239209*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 0, zb])/(1440*CF^2*DF) + 
 (21*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 0, zb])/(40*CF*DF) + 
 (25169*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 0, zb])/(300*CF^2*DF) - 
 (2281747*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(3600*CF^2*DF) - 
 (3527*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(120*CF*DF) - 
 (2*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 0, 1, zb])/(CF^2*DF) + 
 (33*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^5) - 
 (6*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^5) + 
 (111*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^4) - 
 (18*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^4) - 
 (1083*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) - 
 (20*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (360*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (31*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (3061*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (53*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(4*CF*DF*(-2 + zb)) - 
 (1295*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(72*CF^2*DF*zb^4) + 
 (13*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(2*CF*DF*zb^4) + 
 (331*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(6*CF^2*DF*zb^3) - 
 (121*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(6*CF*DF*zb^3) - 
 (3137*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(16*CF^2*DF*zb^2) + 
 (493*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(24*CF*DF*zb^2) + 
 (430*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(CF^2*DF*zb) - 
 (61*C3FF*csum^2*G[1, 0, 1, 0, 1, zb])/(8*CF*DF*zb) + 
 (669907*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 1, zb])/(720*CF^2*DF) + 
 (397*C3FF*csum^2*zb*G[1, 0, 1, 0, 1, zb])/(10*CF*DF) - 
 (2*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/(CF^2*DF) - 
 (830893*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 1, zb])/(1440*CF^2*DF) - 
 (262*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 1, zb])/(15*CF*DF) - 
 (13087*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 1, zb])/(40*CF^2*DF) + 
 (49*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 1, zb])/(12*CF*DF) + 
 (78287*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 1, zb])/(480*CF^2*DF) - 
 (17*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 1, zb])/(40*CF*DF) - 
 (18293*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 1, zb])/(225*CF^2*DF) - 
 (2678639*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(3600*CF^2*DF) + 
 (733*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(120*CF*DF) - 
 (58*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
 (33*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^5) + 
 (12*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^5) - 
 (93*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^4) + 
 (36*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^4) - 
 (1227*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (39*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^3) - 
 (465*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (17*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^2) - 
 (435*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
 (11*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(2*CF*DF*(-2 + zb)) - 
 (6467*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(144*CF^2*DF*zb^4) + 
 (65*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(4*CF*DF*zb^4) + 
 (6611*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(48*CF^2*DF*zb^3) - 
 (605*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(12*CF*DF*zb^3) - 
 (4813*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(16*CF^2*DF*zb^2) + 
 (1363*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(24*CF*DF*zb^2) + 
 (76415*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(144*CF^2*DF*zb) - 
 (279*C3FF*csum^2*G[1, 0, 1, 1, 0, zb])/(8*CF*DF*zb) + 
 (132061*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, zb])/(144*CF^2*DF) + 
 (631*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, zb])/(60*CF*DF) - 
 (58*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
 (805439*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 0, zb])/(1440*CF^2*DF) - 
 (C3FF*csum^2*zb^2*G[1, 0, 1, 1, 0, zb])/(10*CF*DF) - 
 (9539*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 0, zb])/(40*CF^2*DF) + 
 (31*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 0, zb])/(20*CF*DF) + 
 (56443*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 0, zb])/(480*CF^2*DF) + 
 (7*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 0, zb])/(40*CF*DF) - 
 (27907*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 0, zb])/(450*CF^2*DF) + 
 (5840303*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(7200*CF^2*DF) - 
 (122*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(15*CF*DF) + 
 (32*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
 (33*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)^5) - 
 (6*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^5) + 
 (93*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)^4) - 
 (18*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^4) + 
 (1927*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) - 
 (43*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (405*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (10*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (1559*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)) - 
 (5*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(CF*DF*(-2 + zb)) + 
 (2161*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(48*CF^2*DF*zb^4) - 
 (65*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(4*CF*DF*zb^4) - 
 (2199*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(16*CF^2*DF*zb^3) + 
 (605*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(12*CF*DF*zb^3) + 
 (2131*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(6*CF^2*DF*zb^2) - 
 (343*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(6*CF*DF*zb^2) - 
 (12481*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(18*CF^2*DF*zb) + 
 (147*C3FF*csum^2*G[1, 0, 1, 1, 1, zb])/(4*CF*DF*zb) - 
 (121055*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, zb])/(144*CF^2*DF) - 
 (1423*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, zb])/(120*CF*DF) + 
 (32*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
 (4031*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 1, zb])/(8*CF^2*DF) + 
 (13*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 1, zb])/(30*CF*DF) + 
 (16601*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 1, zb])/(72*CF^2*DF) - 
 (17*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 1, zb])/(12*CF*DF) - 
 (32881*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 1, zb])/(288*CF^2*DF) - 
 (11*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 1, zb])/(40*CF*DF) + 
 (53479*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 1, zb])/(900*CF^2*DF) + 
 (1630879*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(2400*CF^2*DF) + 
 (941*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(20*CF*DF) - 
 (12*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^4) + 
 (579*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) + 
 (6*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(CF*DF*(-2 + zb)^3) + 
 (1205*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) + 
 (33*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(2*CF*DF*(-2 + zb)^2) + 
 (2447*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(4*CF^2*DF*(-2 + zb)) + 
 (99*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(4*CF*DF*(-2 + zb)) - 
 (429*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(4*CF^2*DF*zb^4) + 
 (39*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(CF*DF*zb^4) + 
 (1327*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(4*CF^2*DF*zb^3) - 
 (121*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(CF*DF*zb^3) - 
 (267*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF*zb^2) + 
 (136*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(CF*DF*zb^2) - 
 (350*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(3*CF^2*DF*zb) - 
 (153*C3FF*csum^2*G[1, 1, 0, 0, 0, zb])/(2*CF*DF*zb) - 
 (58691*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 0, zb])/(60*CF^2*DF) - 
 (493*C3FF*csum^2*zb*G[1, 1, 0, 0, 0, zb])/(20*CF*DF) + 
 (61709*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 0, zb])/(96*CF^2*DF) + 
 (65*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 0, zb])/(4*CF*DF) + 
 (8681*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 0, zb])/(60*CF^2*DF) - 
 (13*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 0, zb])/(5*CF*DF) - 
 (7769*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 0, zb])/(120*CF^2*DF) + 
 (7*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 0, zb])/(10*CF*DF) + 
 (13447*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 0, zb])/(300*CF^2*DF) - 
 (1380841*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(1800*CF^2*DF) - 
 (2651*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(60*CF*DF) + 
 (33*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^5) - 
 (3*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^5) + 
 (129*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^4) - 
 (9*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^4) - 
 (3873*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(16*CF^2*DF*(-2 + zb)^3) - 
 (59*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(4*CF*DF*(-2 + zb)^3) - 
 (1073*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
 (20*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^2) - 
 (4399*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (25*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF*DF*(-2 + zb)) + 
 (3869*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(36*CF^2*DF*zb^4) - 
 (39*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF*DF*zb^4) - 
 (1999*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(6*CF^2*DF*zb^3) + 
 (121*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(CF*DF*zb^3) + 
 (589*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb^2) - 
 (549*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(4*CF*DF*zb^2) + 
 (43543*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(144*CF^2*DF*zb) + 
 (327*C3FF*csum^2*G[1, 1, 0, 0, 1, zb])/(4*CF*DF*zb) + 
 (651941*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 1, zb])/(720*CF^2*DF) + 
 (2017*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, zb])/(120*CF*DF) - 
 (101783*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 1, zb])/(180*CF^2*DF) - 
 (1787*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 1, zb])/(120*CF*DF) - 
 (52909*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 1, zb])/(360*CF^2*DF) + 
 (23*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 1, zb])/(10*CF*DF) + 
 (12091*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 1, zb])/(180*CF^2*DF) - 
 (8*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 1, zb])/(15*CF*DF) - 
 (39767*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 1, zb])/(900*CF^2*DF) - 
 (1025219*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(1200*CF^2*DF) - 
 (293*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(12*CF*DF) + 
 (15*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)^4) - 
 (2165*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)^3) - 
 (15*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(4*CF*DF*(-2 + zb)^3) - 
 (556*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (41*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(4*CF*DF*(-2 + zb)^2) - 
 (8995*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(16*CF^2*DF*(-2 + zb)) - 
 (123*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(8*CF*DF*(-2 + zb)) + 
 (1287*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(16*CF^2*DF*zb^4) - 
 (117*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(4*CF*DF*zb^4) - 
 (11939*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(48*CF^2*DF*zb^3) + 
 (363*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(4*CF*DF*zb^3) + 
 (1075*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(12*CF^2*DF*zb^2) - 
 (101*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(CF*DF*zb^2) + 
 (58099*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(144*CF^2*DF*zb) + 
 (209*C3FF*csum^2*G[1, 1, 0, 1, 0, zb])/(4*CF*DF*zb) + 
 (219637*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 0, zb])/(240*CF^2*DF) + 
 (689*C3FF*csum^2*zb*G[1, 1, 0, 1, 0, zb])/(60*CF*DF) - 
 (825563*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 0, zb])/(1440*CF^2*DF) - 
 (49*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 0, zb])/(5*CF*DF) - 
 (5191*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 0, zb])/(48*CF^2*DF) + 
 (103*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 0, zb])/(60*CF*DF) + 
 (7523*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 0, zb])/(160*CF^2*DF) - 
 (43*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 0, zb])/(120*CF*DF) - 
 (63829*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 0, zb])/(1800*CF^2*DF) + 
 (6823381*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(7200*CF^2*DF) + 
 (1313*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(60*CF*DF) + 
 (24*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
 (33*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^5) + 
 (3*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^5) - 
 (111*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^4) + 
 (9*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^4) + 
 (3619*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(16*CF^2*DF*(-2 + zb)^3) + 
 (25*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (496*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (55*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(4*CF*DF*(-2 + zb)^2) + 
 (8101*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(16*CF^2*DF*(-2 + zb)) + 
 (125*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(8*CF*DF*(-2 + zb)) - 
 (1287*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(16*CF^2*DF*zb^4) + 
 (117*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(4*CF*DF*zb^4) + 
 (11927*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(48*CF^2*DF*zb^3) - 
 (363*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(4*CF*DF*zb^3) - 
 (839*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(48*CF^2*DF*zb^2) + 
 (811*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(8*CF*DF*zb^2) - 
 (42355*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(72*CF^2*DF*zb) - 
 (429*C3FF*csum^2*G[1, 1, 0, 1, 1, zb])/(8*CF*DF*zb) - 
 (153029*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 1, zb])/(180*CF^2*DF) - 
 (289*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, zb])/(40*CF*DF) + 
 (24*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/(CF^2*DF) + 
 (360119*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 1, zb])/(720*CF^2*DF) + 
 (1043*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 1, zb])/(120*CF*DF) + 
 (15835*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 1, zb])/(144*CF^2*DF) - 
 (17*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 1, zb])/(12*CF*DF) - 
 (70727*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 1, zb])/(1440*CF^2*DF) + 
 (23*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 1, zb])/(120*CF*DF) + 
 (62681*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 1, zb])/(1800*CF^2*DF) - 
 (163327*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(160*CF^2*DF) - 
 (1939*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(120*CF*DF) + 
 (33*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^5) - 
 (12*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(CF*DF*(-2 + zb)^5) + 
 (211*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^4) - 
 (36*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(CF*DF*(-2 + zb)^4) - 
 (1565*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(8*CF^2*DF*(-2 + zb)^3) - 
 (155*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(4*CF*DF*(-2 + zb)^3) - 
 (1697*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(3*CF^2*DF*(-2 + zb)^2) - 
 (79*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(4*CF*DF*(-2 + zb)^2) - 
 (29263*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(48*CF^2*DF*(-2 + zb)) - 
 (77*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(8*CF*DF*(-2 + zb)) + 
 (437*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(12*CF^2*DF*zb^4) - 
 (13*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(CF*DF*zb^4) - 
 (677*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(6*CF^2*DF*zb^3) + 
 (121*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(3*CF*DF*zb^3) - 
 (207*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(2*CF^2*DF*zb^2) - 
 (583*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(12*CF*DF*zb^2) + 
 (40235*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(72*CF^2*DF*zb) + 
 (38*C3FF*csum^2*G[1, 1, 1, 0, 0, zb])/(CF*DF*zb) + 
 (206117*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 0, zb])/(240*CF^2*DF) + 
 (5*C3FF*csum^2*zb*G[1, 1, 1, 0, 0, zb])/(4*CF*DF) - 
 (10607*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 0, zb])/(20*CF^2*DF) - 
 (821*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 0, zb])/(120*CF*DF) + 
 (4307*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 0, zb])/(120*CF^2*DF) + 
 (37*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 0, zb])/(60*CF*DF) - 
 (13679*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 0, zb])/(480*CF^2*DF) - 
 (29*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 0, zb])/(120*CF*DF) - 
 (547*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 0, zb])/(90*CF^2*DF) + 
 (4178027*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(3600*CF^2*DF) + 
 (271*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(60*CF*DF) - 
 (3*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^4) + 
 (2331*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)^3) + 
 (3*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(4*CF*DF*(-2 + zb)^3) + 
 (585*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (11*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(4*CF*DF*(-2 + zb)^2) + 
 (9389*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(16*CF^2*DF*(-2 + zb)) + 
 (33*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(8*CF*DF*(-2 + zb)) - 
 (1307*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(36*CF^2*DF*zb^4) + 
 (13*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(CF*DF*zb^4) + 
 (2665*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(24*CF^2*DF*zb^3) - 
 (121*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(3*CF*DF*zb^3) + 
 (9223*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(48*CF^2*DF*zb^2) + 
 (1097*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(24*CF*DF*zb^2) - 
 (112219*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(144*CF^2*DF*zb) - 
 (225*C3FF*csum^2*G[1, 1, 1, 0, 1, zb])/(8*CF*DF*zb) - 
 (147989*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 1, zb])/(180*CF^2*DF) + 
 (787*C3FF*csum^2*zb*G[1, 1, 1, 0, 1, zb])/(120*CF*DF) + 
 (222649*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 1, zb])/(480*CF^2*DF) + 
 (43*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 1, zb])/(40*CF*DF) - 
 (8519*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 1, zb])/(360*CF^2*DF) - 
 (3*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 1, zb])/(20*CF*DF) + 
 (30409*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 1, zb])/(1440*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 1, 1, 0, 1, zb])/(8*CF*DF) + 
 (2219*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 1, zb])/(300*CF^2*DF) + 
 (1182011*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(900*CF^2*DF) - 
 (55*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(3*CF*DF) + 
 (308*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (5*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (618*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (7*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^2) + 
 (1243*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
 (21*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(2*CF*DF*(-2 + zb)) + 
 (1255*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(36*CF^2*DF*zb^4) - 
 (13*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(CF*DF*zb^4) - 
 (445*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(4*CF^2*DF*zb^3) + 
 (121*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(3*CF*DF*zb^3) + 
 (11459*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(24*CF^2*DF*zb^2) - 
 (142*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(3*CF*DF*zb^2) - 
 (142721*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(144*CF^2*DF*zb) + 
 (32*C3FF*csum^2*G[1, 1, 1, 1, 0, zb])/(CF*DF*zb) - 
 (28981*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 0, zb])/(36*CF^2*DF) + 
 (197*C3FF*csum^2*zb*G[1, 1, 1, 1, 0, zb])/(40*CF*DF) + 
 (634519*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, 0, zb])/(1440*CF^2*DF) - 
 (74*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 0, zb])/(15*CF*DF) - 
 (70903*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 0, zb])/(720*CF^2*DF) + 
 (31*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 0, zb])/(60*CF*DF) + 
 (86521*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 0, zb])/(1440*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 0, zb])/(40*CF*DF) - 
 (1803*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 0, zb])/(200*CF^2*DF) - 
 (10532567*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(7200*CF^2*DF) + 
 (3557*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(120*CF*DF) - 
 (33*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^5) + 
 (12*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^5) - 
 (104*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^4) + 
 (36*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^4) - 
 (1627*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (81*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(2*CF*DF*(-2 + zb)^3) - 
 (1930*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(3*CF^2*DF*(-2 + zb)^2) + 
 (24*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^2) - 
 (1814*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(3*CF^2*DF*(-2 + zb)) + 
 (16*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(CF*DF*(-2 + zb)) - 
 (1267*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(36*CF^2*DF*zb^4) + 
 (13*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(CF*DF*zb^4) + 
 (2753*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(24*CF^2*DF*zb^3) - 
 (121*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(3*CF*DF*zb^3) - 
 (13675*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(24*CF^2*DF*zb^2) + 
 (613*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(12*CF*DF*zb^2) + 
 (87601*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(72*CF^2*DF*zb) - 
 (183*C3FF*csum^2*G[1, 1, 1, 1, 1, zb])/(4*CF*DF*zb) + 
 (558961*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 1, zb])/(720*CF^2*DF) - 
 (183*C3FF*csum^2*zb*G[1, 1, 1, 1, 1, zb])/(20*CF*DF) - 
 (68101*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, 1, zb])/(180*CF^2*DF) + 
 (209*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 1, zb])/(20*CF*DF) + 
 (12487*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 1, zb])/(144*CF^2*DF) - 
 (59*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 1, zb])/(60*CF*DF) - 
 (76373*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 1, zb])/(1440*CF^2*DF) + 
 (13*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 1, zb])/(24*CF*DF) + 
 (13853*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 1, zb])/(1800*CF^2*DF) + 
 (24817*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(360*CF^2*DF) - 
 (161*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(15*CF*DF) + 
 (13*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) - 
 (3*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(CF*DF*(-2 + zb)^3) + 
 (12*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (5*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(CF*DF*(-2 + zb)^2) + 
 (51*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(4*CF^2*DF*(-2 + zb)) - 
 (15*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(2*CF*DF*(-2 + zb)) + 
 (143*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(2*CF^2*DF*zb^4) - 
 (26*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(CF*DF*zb^4) - 
 (1319*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(6*CF^2*DF*zb^3) + 
 (242*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(3*CF*DF*zb^3) + 
 (805*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(3*CF^2*DF*zb^2) - 
 (269*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(3*CF*DF*zb^2) - 
 (7027*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(36*CF^2*DF*zb) + 
 (47*C3FF*csum^2*G[1, 2, 1, 0, 0, zb])/(CF*DF*zb) + 
 (959*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 0, zb])/(180*CF^2*DF) - 
 (113*C3FF*csum^2*zb*G[1, 2, 1, 0, 0, zb])/(15*CF*DF) + 
 (353*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 0, zb])/(20*CF^2*DF) - 
 (C3FF*csum^2*zb^2*G[1, 2, 1, 0, 0, zb])/(5*CF*DF) + 
 (4763*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 0, zb])/(180*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[1, 2, 1, 0, 0, zb])/(CF*DF) - 
 (4733*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 0, zb])/(360*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 0, 0, zb])/(30*CF*DF) + 
 (449*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 0, zb])/(90*CF^2*DF) - 
 (24817*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(360*CF^2*DF) + 
 (161*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(15*CF*DF) - 
 (13*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^3) + 
 (3*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (12*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (5*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^2) - 
 (51*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)) + 
 (15*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(2*CF*DF*(-2 + zb)) - 
 (143*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(2*CF^2*DF*zb^4) + 
 (26*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(CF*DF*zb^4) + 
 (1319*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(6*CF^2*DF*zb^3) - 
 (242*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(3*CF*DF*zb^3) - 
 (805*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(3*CF^2*DF*zb^2) + 
 (269*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(3*CF*DF*zb^2) + 
 (7027*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(36*CF^2*DF*zb) - 
 (47*C3FF*csum^2*G[1, 2, 1, 0, 1, zb])/(CF*DF*zb) - 
 (959*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 1, zb])/(180*CF^2*DF) + 
 (113*C3FF*csum^2*zb*G[1, 2, 1, 0, 1, zb])/(15*CF*DF) - 
 (353*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 1, zb])/(20*CF^2*DF) + 
 (C3FF*csum^2*zb^2*G[1, 2, 1, 0, 1, zb])/(5*CF*DF) - 
 (4763*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 1, zb])/(180*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[1, 2, 1, 0, 1, zb])/(CF*DF) + 
 (4733*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 1, zb])/(360*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 0, 1, zb])/(30*CF*DF) - 
 (449*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 1, zb])/(90*CF^2*DF) - 
 (24817*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(240*CF^2*DF) + 
 (161*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(10*CF*DF) - 
 (39*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (9*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(2*CF*DF*(-2 + zb)^3) - 
 (18*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (15*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (153*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)) + 
 (45*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(4*CF*DF*(-2 + zb)) - 
 (429*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(4*CF^2*DF*zb^4) + 
 (39*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(CF*DF*zb^4) + 
 (1319*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(4*CF^2*DF*zb^3) - 
 (121*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(CF*DF*zb^3) - 
 (805*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(2*CF^2*DF*zb^2) + 
 (269*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(2*CF*DF*zb^2) + 
 (7027*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(24*CF^2*DF*zb) - 
 (141*C3FF*csum^2*G[1, 2, 1, 1, 0, zb])/(2*CF*DF*zb) - 
 (959*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 0, zb])/(120*CF^2*DF) + 
 (113*C3FF*csum^2*zb*G[1, 2, 1, 1, 0, zb])/(10*CF*DF) - 
 (1059*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 0, zb])/(40*CF^2*DF) + 
 (3*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 0, zb])/(10*CF*DF) - 
 (4763*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 0, zb])/(120*CF^2*DF) + 
 (3*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 0, zb])/(2*CF*DF) + 
 (4733*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 0, zb])/(240*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 1, 0, zb])/(20*CF*DF) - 
 (449*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 0, zb])/(60*CF^2*DF) + 
 (24817*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(240*CF^2*DF) - 
 (161*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(10*CF*DF) + 
 (39*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) - 
 (9*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (18*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (15*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(2*CF*DF*(-2 + zb)^2) + 
 (153*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (45*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(4*CF*DF*(-2 + zb)) + 
 (429*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(4*CF^2*DF*zb^4) - 
 (39*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(CF*DF*zb^4) - 
 (1319*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(4*CF^2*DF*zb^3) + 
 (121*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(CF*DF*zb^3) + 
 (805*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(2*CF^2*DF*zb^2) - 
 (269*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(2*CF*DF*zb^2) - 
 (7027*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(24*CF^2*DF*zb) + 
 (141*C3FF*csum^2*G[1, 2, 1, 1, 1, zb])/(2*CF*DF*zb) + 
 (959*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 1, zb])/(120*CF^2*DF) - 
 (113*C3FF*csum^2*zb*G[1, 2, 1, 1, 1, zb])/(10*CF*DF) + 
 (1059*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 1, zb])/(40*CF^2*DF) - 
 (3*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 1, zb])/(10*CF*DF) + 
 (4763*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 1, zb])/(120*CF^2*DF) - 
 (3*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 1, zb])/(2*CF*DF) - 
 (4733*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 1, zb])/(240*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 1, 1, zb])/(20*CF*DF) + 
 (449*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 1, zb])/(60*CF^2*DF) + 
 (767*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, zb])/(30*CF^2*DF) - 
 (C3FF*csum^2*G[2, 1, 0, 0, 0, zb])/(CF*DF) + 
 (6*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
 (15*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (3*C3FF*csum^2*G[2, 1, 0, 0, 0, zb])/(CF*DF*(-2 + zb)^2) + 
 (33*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
 (9*C3FF*csum^2*G[2, 1, 0, 0, 0, zb])/(2*CF*DF*(-2 + zb)) - 
 (4*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, zb])/(CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, zb])/(CF^2*DF*zb^2) - 
 (17*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, zb])/(6*CF^2*DF*zb) - 
 (235*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 0, zb])/(12*CF^2*DF) + 
 (C3FF*csum^2*zb*G[2, 1, 0, 0, 0, zb])/(4*CF*DF) - 
 (11761*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 0, zb])/(80*CF^2*DF) - 
 (3*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 0, zb])/(4*CF*DF) + 
 (8023*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 0, zb])/(60*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[2, 1, 0, 0, 0, zb])/(2*CF*DF) - 
 (16907*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 0, zb])/(240*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 1, 0, 0, 0, zb])/(4*CF*DF) + 
 (311*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 0, zb])/(15*CF^2*DF) - 
 (13349*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, zb])/(450*CF^2*DF) + 
 (139*C3FF*csum^2*G[2, 1, 0, 0, 1, zb])/(30*CF*DF) - 
 (17*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^3) + 
 (C3FF*csum^2*G[2, 1, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (19*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (4*C3FF*csum^2*G[2, 1, 0, 0, 1, zb])/(CF*DF*(-2 + zb)^2) - 
 (81*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)) + 
 (6*C3FF*csum^2*G[2, 1, 0, 0, 1, zb])/(CF*DF*(-2 + zb)) + 
 (8*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb^3) - 
 (10*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb^2) + 
 (17*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, zb])/(9*CF^2*DF*zb) + 
 (1697*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 1, zb])/(90*CF^2*DF) - 
 (41*C3FF*csum^2*zb*G[2, 1, 0, 0, 1, zb])/(12*CF*DF) + 
 (11071*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 1, zb])/(80*CF^2*DF) + 
 (137*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 1, zb])/(60*CF*DF) - 
 (11119*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 1, zb])/(90*CF^2*DF) - 
 (19*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 1, zb])/(30*CF*DF) + 
 (46633*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 1, zb])/(720*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 1, zb])/(60*CF*DF) - 
 (8743*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 1, zb])/(450*CF^2*DF) - 
 (13349*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, zb])/(450*CF^2*DF) + 
 (139*C3FF*csum^2*G[2, 1, 0, 1, 0, zb])/(30*CF*DF) - 
 (17*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) + 
 (C3FF*csum^2*G[2, 1, 0, 1, 0, zb])/(CF*DF*(-2 + zb)^3) - 
 (19*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (4*C3FF*csum^2*G[2, 1, 0, 1, 0, zb])/(CF*DF*(-2 + zb)^2) - 
 (81*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)) + 
 (6*C3FF*csum^2*G[2, 1, 0, 1, 0, zb])/(CF*DF*(-2 + zb)) + 
 (8*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb^3) - 
 (10*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb^2) + 
 (17*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, zb])/(9*CF^2*DF*zb) + 
 (1697*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 0, zb])/(90*CF^2*DF) - 
 (41*C3FF*csum^2*zb*G[2, 1, 0, 1, 0, zb])/(12*CF*DF) + 
 (11071*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 0, zb])/(80*CF^2*DF) + 
 (137*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 0, zb])/(60*CF*DF) - 
 (11119*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 0, zb])/(90*CF^2*DF) - 
 (19*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 0, zb])/(30*CF*DF) + 
 (46633*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 0, zb])/(720*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 0, zb])/(60*CF*DF) - 
 (8743*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 0, zb])/(450*CF^2*DF) + 
 (15193*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, zb])/(450*CF^2*DF) - 
 (124*C3FF*csum^2*G[2, 1, 0, 1, 1, zb])/(15*CF*DF) + 
 (11*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (2*C3FF*csum^2*G[2, 1, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^3) + 
 (23*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (5*C3FF*csum^2*G[2, 1, 0, 1, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (24*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
 (15*C3FF*csum^2*G[2, 1, 0, 1, 1, zb])/(2*CF*DF*(-2 + zb)) - 
 (4*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb^2) - 
 (17*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, zb])/(18*CF^2*DF*zb) - 
 (3263*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 1, zb])/(180*CF^2*DF) + 
 (79*C3FF*csum^2*zb*G[2, 1, 0, 1, 1, zb])/(12*CF*DF) - 
 (10381*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 1, zb])/(80*CF^2*DF) - 
 (229*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 1, zb])/(60*CF*DF) + 
 (20407*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 1, zb])/(180*CF^2*DF) + 
 (23*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 1, zb])/(30*CF*DF) - 
 (8509*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 1, zb])/(144*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 1, 0, 1, 1, zb])/(60*CF*DF) + 
 (4078*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 1, zb])/(225*CF^2*DF) - 
 (3548*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, zb])/(225*CF^2*DF) - 
 (47*C3FF*csum^2*G[2, 1, 1, 0, 0, zb])/(15*CF*DF) - 
 (C3FF*CA*csum^2*G[2, 1, 1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) - 
 (C3FF*csum^2*G[2, 1, 1, 0, 0, zb])/(CF*DF*(-2 + zb)^3) - 
 (7*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) + 
 (C3FF*csum^2*G[2, 1, 1, 0, 0, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (9*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)) + 
 (3*C3FF*csum^2*G[2, 1, 1, 0, 0, zb])/(4*CF*DF*(-2 + zb)) + 
 (16*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb^3) - 
 (20*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb^2) + 
 (34*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, zb])/(9*CF^2*DF*zb) - 
 (619*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 0, zb])/(180*CF^2*DF) + 
 (73*C3FF*csum^2*zb*G[2, 1, 1, 0, 0, zb])/(24*CF*DF) + 
 (103003*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 0, zb])/(480*CF^2*DF) - 
 (139*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 0, zb])/(120*CF*DF) - 
 (32083*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 0, zb])/(180*CF^2*DF) - 
 (7*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 0, zb])/(60*CF*DF) + 
 (133837*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 0, zb])/(1440*CF^2*DF) - 
 (31*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 0, zb])/(120*CF*DF) - 
 (6301*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 0, zb])/(225*CF^2*DF) + 
 (4931*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, zb])/(225*CF^2*DF) - 
 (139*C3FF*csum^2*G[2, 1, 1, 0, 1, zb])/(60*CF*DF) + 
 (17*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)^3) - 
 (C3FF*csum^2*G[2, 1, 1, 0, 1, zb])/(2*CF*DF*(-2 + zb)^3) + 
 (19*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
 (2*C3FF*csum^2*G[2, 1, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (81*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, zb])/(8*CF^2*DF*(-2 + zb)) - 
 (3*C3FF*csum^2*G[2, 1, 1, 0, 1, zb])/(CF*DF*(-2 + zb)) - 
 (10*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb^3) + 
 (25*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, zb])/(6*CF^2*DF*zb^2) - 
 (85*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, zb])/(36*CF^2*DF*zb) + 
 (1631*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 1, zb])/(360*CF^2*DF) + 
 (41*C3FF*csum^2*zb*G[2, 1, 1, 0, 1, zb])/(24*CF*DF) - 
 (96793*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 1, zb])/(480*CF^2*DF) - 
 (137*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 1, zb])/(120*CF*DF) + 
 (58673*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 1, zb])/(360*CF^2*DF) + 
 (19*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 1, zb])/(60*CF*DF) - 
 (121573*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 1, zb])/(1440*CF^2*DF) + 
 (7*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 1, zb])/(120*CF*DF) + 
 (23443*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 1, zb])/(900*CF^2*DF) + 
 (2927*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, zb])/(300*CF^2*DF) + 
 (109*C3FF*csum^2*G[2, 1, 1, 1, 0, zb])/(60*CF*DF) - 
 (5*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)^3) + 
 (C3FF*csum^2*G[2, 1, 1, 1, 0, zb])/(2*CF*DF*(-2 + zb)^3) - 
 (2*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (C3FF*csum^2*G[2, 1, 1, 1, 0, zb])/(2*CF*DF*(-2 + zb)^2) - 
 (15*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, zb])/(8*CF^2*DF*(-2 + zb)) + 
 (3*C3FF*csum^2*G[2, 1, 1, 1, 0, zb])/(4*CF*DF*(-2 + zb)) - 
 (4*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, zb])/(CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, zb])/(CF^2*DF*zb^2) - 
 (17*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, zb])/(6*CF^2*DF*zb) + 
 (229*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 0, zb])/(10*CF^2*DF) - 
 (19*C3FF*csum^2*zb*G[2, 1, 1, 1, 0, zb])/(12*CF*DF) - 
 (32411*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 0, zb])/(144*CF^2*DF) + 
 (23*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 0, zb])/(30*CF*DF) + 
 (5213*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 0, zb])/(30*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[2, 1, 1, 1, 0, zb])/(15*CF*DF) - 
 (3583*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 0, zb])/(40*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 1, 1, 1, 0, zb])/(15*CF*DF) + 
 (25087*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 0, zb])/(900*CF^2*DF) - 
 (4771*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, zb])/(300*CF^2*DF) + 
 (109*C3FF*csum^2*G[2, 1, 1, 1, 1, zb])/(30*CF*DF) - 
 (5*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)^3) + 
 (C3FF*csum^2*G[2, 1, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (4*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (C3FF*csum^2*G[2, 1, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^2) - 
 (15*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)) + 
 (3*C3FF*csum^2*G[2, 1, 1, 1, 1, zb])/(2*CF*DF*(-2 + zb)) + 
 (2*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, zb])/(CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, zb])/(2*CF^2*DF*zb^2) + 
 (17*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, zb])/(12*CF^2*DF*zb) - 
 (2879*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 1, zb])/(120*CF^2*DF) - 
 (19*C3FF*csum^2*zb*G[2, 1, 1, 1, 1, zb])/(6*CF*DF) + 
 (7637*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 1, zb])/(36*CF^2*DF) + 
 (23*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 1, zb])/(15*CF*DF) - 
 (19021*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 1, zb])/(120*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 1, zb])/(15*CF*DF) + 
 (9727*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 1, zb])/(120*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 1, zb])/(15*CF*DF) - 
 (11663*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 1, zb])/(450*CF^2*DF) - 
 (9233*C3FF*CA*csum^2*G[2, 2, 1, 0, 0, zb])/(450*CF^2*DF) + 
 (119*C3FF*csum^2*G[2, 2, 1, 0, 0, zb])/(15*CF*DF) - 
 (9*C3FF*CA*csum^2*G[2, 2, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
 (2*C3FF*csum^2*G[2, 2, 1, 0, 0, zb])/(CF*DF*(-2 + zb)^3) - 
 (18*C3FF*CA*csum^2*G[2, 2, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (4*C3FF*csum^2*G[2, 2, 1, 0, 0, zb])/(CF*DF*(-2 + zb)^2) - 
 (37*C3FF*CA*csum^2*G[2, 2, 1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)) + 
 (6*C3FF*csum^2*G[2, 2, 1, 0, 0, zb])/(CF*DF*(-2 + zb)) - 
 (4*C3FF*CA*csum^2*G[2, 2, 1, 0, 0, zb])/(3*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[2, 2, 1, 0, 0, zb])/(3*CF^2*DF*zb^2) - 
 (17*C3FF*CA*csum^2*G[2, 2, 1, 0, 0, zb])/(18*CF^2*DF*zb) + 
 (3763*C3FF*CA*csum^2*zb*G[2, 2, 1, 0, 0, zb])/(180*CF^2*DF) - 
 (13*C3FF*csum^2*zb*G[2, 2, 1, 0, 0, zb])/(2*CF*DF) - 
 (2717*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 0, 0, zb])/(360*CF^2*DF) + 
 (107*C3FF*csum^2*zb^2*G[2, 2, 1, 0, 0, zb])/(30*CF*DF) - 
 (239*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 0, 0, zb])/(180*CF^2*DF) - 
 (3*C3FF*csum^2*zb^3*G[2, 2, 1, 0, 0, zb])/(5*CF*DF) + 
 (329*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 0, 0, zb])/(360*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 2, 1, 0, 0, zb])/(10*CF*DF) - 
 (73*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 0, 0, zb])/(225*CF^2*DF) + 
 (9233*C3FF*CA*csum^2*G[2, 2, 1, 0, 1, zb])/(450*CF^2*DF) - 
 (119*C3FF*csum^2*G[2, 2, 1, 0, 1, zb])/(15*CF*DF) + 
 (9*C3FF*CA*csum^2*G[2, 2, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
 (2*C3FF*csum^2*G[2, 2, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^3) + 
 (18*C3FF*CA*csum^2*G[2, 2, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (4*C3FF*csum^2*G[2, 2, 1, 0, 1, zb])/(CF*DF*(-2 + zb)^2) + 
 (37*C3FF*CA*csum^2*G[2, 2, 1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)) - 
 (6*C3FF*csum^2*G[2, 2, 1, 0, 1, zb])/(CF*DF*(-2 + zb)) + 
 (4*C3FF*CA*csum^2*G[2, 2, 1, 0, 1, zb])/(3*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[2, 2, 1, 0, 1, zb])/(3*CF^2*DF*zb^2) + 
 (17*C3FF*CA*csum^2*G[2, 2, 1, 0, 1, zb])/(18*CF^2*DF*zb) - 
 (3763*C3FF*CA*csum^2*zb*G[2, 2, 1, 0, 1, zb])/(180*CF^2*DF) + 
 (13*C3FF*csum^2*zb*G[2, 2, 1, 0, 1, zb])/(2*CF*DF) + 
 (2717*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 0, 1, zb])/(360*CF^2*DF) - 
 (107*C3FF*csum^2*zb^2*G[2, 2, 1, 0, 1, zb])/(30*CF*DF) + 
 (239*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 0, 1, zb])/(180*CF^2*DF) + 
 (3*C3FF*csum^2*zb^3*G[2, 2, 1, 0, 1, zb])/(5*CF*DF) - 
 (329*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 0, 1, zb])/(360*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 2, 1, 0, 1, zb])/(10*CF*DF) + 
 (73*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 0, 1, zb])/(225*CF^2*DF) + 
 (9233*C3FF*CA*csum^2*G[2, 2, 1, 1, 0, zb])/(300*CF^2*DF) - 
 (119*C3FF*csum^2*G[2, 2, 1, 1, 0, zb])/(10*CF*DF) + 
 (27*C3FF*CA*csum^2*G[2, 2, 1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) - 
 (3*C3FF*csum^2*G[2, 2, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^3) + 
 (27*C3FF*CA*csum^2*G[2, 2, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
 (6*C3FF*csum^2*G[2, 2, 1, 1, 0, zb])/(CF*DF*(-2 + zb)^2) + 
 (111*C3FF*CA*csum^2*G[2, 2, 1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)) - 
 (9*C3FF*csum^2*G[2, 2, 1, 1, 0, zb])/(CF*DF*(-2 + zb)) + 
 (2*C3FF*CA*csum^2*G[2, 2, 1, 1, 0, zb])/(CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[2, 2, 1, 1, 0, zb])/(2*CF^2*DF*zb^2) + 
 (17*C3FF*CA*csum^2*G[2, 2, 1, 1, 0, zb])/(12*CF^2*DF*zb) - 
 (3763*C3FF*CA*csum^2*zb*G[2, 2, 1, 1, 0, zb])/(120*CF^2*DF) + 
 (39*C3FF*csum^2*zb*G[2, 2, 1, 1, 0, zb])/(4*CF*DF) + 
 (2717*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 1, 0, zb])/(240*CF^2*DF) - 
 (107*C3FF*csum^2*zb^2*G[2, 2, 1, 1, 0, zb])/(20*CF*DF) + 
 (239*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 1, 0, zb])/(120*CF^2*DF) + 
 (9*C3FF*csum^2*zb^3*G[2, 2, 1, 1, 0, zb])/(10*CF*DF) - 
 (329*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 1, 0, zb])/(240*CF^2*DF) - 
 (3*C3FF*csum^2*zb^4*G[2, 2, 1, 1, 0, zb])/(20*CF*DF) + 
 (73*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 1, 0, zb])/(150*CF^2*DF) - 
 (9233*C3FF*CA*csum^2*G[2, 2, 1, 1, 1, zb])/(300*CF^2*DF) + 
 (119*C3FF*csum^2*G[2, 2, 1, 1, 1, zb])/(10*CF*DF) - 
 (27*C3FF*CA*csum^2*G[2, 2, 1, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)^3) + 
 (3*C3FF*csum^2*G[2, 2, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^3) - 
 (27*C3FF*CA*csum^2*G[2, 2, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
 (6*C3FF*csum^2*G[2, 2, 1, 1, 1, zb])/(CF*DF*(-2 + zb)^2) - 
 (111*C3FF*CA*csum^2*G[2, 2, 1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)) + 
 (9*C3FF*csum^2*G[2, 2, 1, 1, 1, zb])/(CF*DF*(-2 + zb)) - 
 (2*C3FF*CA*csum^2*G[2, 2, 1, 1, 1, zb])/(CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[2, 2, 1, 1, 1, zb])/(2*CF^2*DF*zb^2) - 
 (17*C3FF*CA*csum^2*G[2, 2, 1, 1, 1, zb])/(12*CF^2*DF*zb) + 
 (3763*C3FF*CA*csum^2*zb*G[2, 2, 1, 1, 1, zb])/(120*CF^2*DF) - 
 (39*C3FF*csum^2*zb*G[2, 2, 1, 1, 1, zb])/(4*CF*DF) - 
 (2717*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 1, 1, zb])/(240*CF^2*DF) + 
 (107*C3FF*csum^2*zb^2*G[2, 2, 1, 1, 1, zb])/(20*CF*DF) - 
 (239*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 1, 1, zb])/(120*CF^2*DF) - 
 (9*C3FF*csum^2*zb^3*G[2, 2, 1, 1, 1, zb])/(10*CF*DF) + 
 (329*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 1, 1, zb])/(240*CF^2*DF) + 
 (3*C3FF*csum^2*zb^4*G[2, 2, 1, 1, 1, zb])/(20*CF*DF) - 
 (73*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 1, 1, zb])/(150*CF^2*DF) - 
 (2025*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 0, 0, zb])/(2*CF^2*DF) - 
 (15*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 0, 0, zb])/(CF*DF) + 
 (2025*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (15*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 0, 0, zb])/(2*CF*DF) - 
 (405*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 0, 0, zb])/(2*CF^2*DF) - 
 (3*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 0, 0, zb])/(CF*DF) + 
 (2870*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
 (55*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 0, 1, zb])/(3*CF*DF) - 
 (2855*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 0, 1, zb])/(6*CF^2*DF) - 
 (55*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 0, 1, zb])/(6*CF*DF) + 
 (571*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
 (11*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 0, 1, zb])/(3*CF*DF) + 
 (81*C3FF*CA*csum^2*G[0, 0, 0, 0, 1, 0, zb])/(2*CF^2*DF) + 
 (3*C3FF*csum^2*G[0, 0, 0, 0, 1, 0, zb])/(4*CF*DF) - 
 (81*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, 1, 0, zb])/(2*CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 0, zb])/(4*CF*DF) + 
 (54*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/(CF*DF) + 
 (5179*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 1, 0, zb])/(6*CF^2*DF) + 
 (34*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 1, 0, zb])/(3*CF*DF) - 
 (10325*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 1, 0, zb])/(24*CF^2*DF) - 
 (17*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 1, 0, zb])/(3*CF*DF) + 
 (10307*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 1, 0, zb])/(60*CF^2*DF) + 
 (34*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 1, 0, zb])/(15*CF*DF) - 
 (81*C3FF*CA*csum^2*G[0, 0, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
 (3*C3FF*csum^2*G[0, 0, 0, 0, 1, 1, zb])/(4*CF*DF) + 
 (81*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, 1, 1, zb])/(2*CF^2*DF) + 
 (3*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 1, zb])/(4*CF*DF) - 
 (54*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/(CF^2*DF) - 
 (C3FF*csum^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/(CF*DF) - 
 (2428*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
 (44*C3FF*csum^2*zb^3*G[0, 0, 0, 0, 1, 1, zb])/(3*CF*DF) + 
 (9619*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 1, 1, zb])/(24*CF^2*DF) + 
 (22*C3FF*csum^2*zb^4*G[0, 0, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (9601*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 1, 1, zb])/(60*CF^2*DF) - 
 (44*C3FF*csum^2*zb^5*G[0, 0, 0, 0, 1, 1, zb])/(15*CF*DF) + 
 (86*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, 0, zb])/(CF^2*DF) + 
 (3*C3FF*csum^2*G[0, 0, 0, 1, 0, 0, zb])/(2*CF*DF) - 
 (86*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, 0, zb])/(CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 0, zb])/(2*CF*DF) + 
 (344*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/(CF*DF) + 
 (9287*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 0, 0, zb])/(12*CF^2*DF) + 
 (25*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 0, 0, zb])/(3*CF*DF) - 
 (9239*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (25*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 0, 0, zb])/(6*CF*DF) + 
 (9203*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 0, 0, zb])/(60*CF^2*DF) + 
 (5*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 0, 0, zb])/(3*CF*DF) - 
 (1115*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, 1, zb])/(12*CF^2*DF) - 
 (C3FF*csum^2*G[0, 0, 0, 1, 0, 1, zb])/(CF*DF) + 
 (2159*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, 1, zb])/(24*CF^2*DF) + 
 (3*C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 1, zb])/(2*CF*DF) - 
 (2543*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/(CF*DF) - 
 (17501*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (59*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 0, 1, zb])/(6*CF*DF) + 
 (17369*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 0, 1, zb])/(48*CF^2*DF) + 
 (59*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 0, 1, zb])/(12*CF*DF) - 
 (17309*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 0, 1, zb])/(120*CF^2*DF) - 
 (59*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 0, 1, zb])/(30*CF*DF) - 
 (1363*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 0, zb])/(12*CF^2*DF) - 
 (3*C3FF*csum^2*G[0, 0, 0, 1, 1, 0, zb])/(4*CF*DF) + 
 (323*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 0, zb])/(3*CF^2*DF) + 
 (7*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 0, zb])/(4*CF*DF) - 
 (1387*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/(12*CF^2*DF) - 
 (19*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/(3*CF*DF) - 
 (2377*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (13*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 1, 0, zb])/(6*CF*DF) + 
 (296*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
 (13*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 1, 0, zb])/(12*CF*DF) - 
 (1179*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 1, 0, zb])/(10*CF^2*DF) - 
 (13*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 1, 0, zb])/(30*CF*DF) + 
 (241*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 1, zb])/(2*CF^2*DF) + 
 (C3FF*csum^2*G[0, 0, 0, 1, 1, 1, zb])/(4*CF*DF) - 
 (893*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 1, zb])/(8*CF^2*DF) - 
 (7*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 1, zb])/(4*CF*DF) + 
 (855*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/(8*CF^2*DF) + 
 (25*C3FF*csum^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/(3*CF*DF) + 
 (13237*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 1, 1, zb])/(24*CF^2*DF) + 
 (11*C3FF*csum^2*zb^3*G[0, 0, 0, 1, 1, 1, zb])/(3*CF*DF) - 
 (13147*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 1, 1, zb])/(48*CF^2*DF) - 
 (11*C3FF*csum^2*zb^4*G[0, 0, 0, 1, 1, 1, zb])/(6*CF*DF) + 
 (13099*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 1, 1, zb])/(120*CF^2*DF) + 
 (11*C3FF*csum^2*zb^5*G[0, 0, 0, 1, 1, 1, zb])/(15*CF*DF) + 
 (549*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (9*C3FF*csum^2*G[0, 0, 1, 0, 0, 0, zb])/(4*CF*DF) - 
 (1107*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, 0, zb])/(8*CF^2*DF) - 
 (9*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 0, zb])/(4*CF*DF) + 
 (1459*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/(8*CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/(CF*DF) + 
 (5519*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 0, 0, zb])/(8*CF^2*DF) + 
 (8*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 0, 0, zb])/(CF*DF) - 
 (5459*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 0, 0, zb])/(16*CF^2*DF) - 
 (4*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 0, 0, zb])/(CF*DF) + 
 (5423*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 0, 0, zb])/(40*CF^2*DF) + 
 (8*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 0, 0, zb])/(5*CF*DF) - 
 (3535*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, 1, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*G[0, 0, 1, 0, 0, 1, zb])/(4*CF*DF) + 
 (433*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
 (9*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 1, zb])/(4*CF*DF) - 
 (1353*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/(8*CF^2*DF) - 
 (5*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/(CF*DF) - 
 (1958*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
 (17*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (7751*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 0, 1, zb])/(24*CF^2*DF) + 
 (17*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 0, 1, zb])/(4*CF*DF) - 
 (7709*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 0, 1, zb])/(60*CF^2*DF) - 
 (17*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 0, 1, zb])/(10*CF*DF) - 
 (556*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
 (11*C3FF*csum^2*G[0, 0, 1, 0, 1, 0, zb])/(4*CF*DF) + 
 (8*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 0, zb])/(CF^2*DF*zb) + 
 (4375*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (7*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 0, zb])/(4*CF*DF) - 
 (5267*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/(24*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/(3*CF*DF) - 
 (2323*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 1, 0, zb])/(4*CF^2*DF) - 
 (17*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 1, 0, zb])/(3*CF*DF) + 
 (4589*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 1, 0, zb])/(16*CF^2*DF) + 
 (17*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 1, 0, zb])/(6*CF*DF) - 
 (911*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 1, 0, zb])/(8*CF^2*DF) - 
 (17*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 1, 0, zb])/(15*CF*DF) + 
 (777*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 1, zb])/(4*CF^2*DF) + 
 (3*C3FF*csum^2*G[0, 0, 1, 0, 1, 1, zb])/(CF*DF) - 
 (8*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 1, zb])/(CF^2*DF*zb) - 
 (751*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 1, zb])/(4*CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 1, zb])/(CF*DF) + 
 (611*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
 (5*C3FF*csum^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/(CF*DF) + 
 (13085*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 1, 1, zb])/(24*CF^2*DF) + 
 (37*C3FF*csum^2*zb^3*G[0, 0, 1, 0, 1, 1, zb])/(6*CF*DF) - 
 (3233*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 1, 1, zb])/(12*CF^2*DF) - 
 (37*C3FF*csum^2*zb^4*G[0, 0, 1, 0, 1, 1, zb])/(12*CF*DF) + 
 (6427*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 1, 1, zb])/(60*CF^2*DF) + 
 (37*C3FF*csum^2*zb^5*G[0, 0, 1, 0, 1, 1, zb])/(30*CF*DF) - 
 (1889*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 0, zb])/(12*CF^2*DF) - 
 (4*C3FF*csum^2*G[0, 0, 1, 1, 0, 0, zb])/(CF*DF) + 
 (16*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 0, zb])/(CF^2*DF*zb) + 
 (3749*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 0, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 0, zb])/(CF*DF) - 
 (4565*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/(24*CF^2*DF) + 
 (7*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/(3*CF*DF) - 
 (3379*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 0, 0, zb])/(8*CF^2*DF) - 
 (11*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 0, 0, zb])/(6*CF*DF) + 
 (3335*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 0, 0, zb])/(16*CF^2*DF) + 
 (11*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 0, 0, zb])/(12*CF*DF) - 
 (3307*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 0, 0, zb])/(40*CF^2*DF) - 
 (11*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 0, 0, zb])/(30*CF*DF) + 
 (1357*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 1, zb])/(8*CF^2*DF) + 
 (7*C3FF*csum^2*G[0, 0, 1, 1, 0, 1, zb])/(4*CF*DF) - 
 (67*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 1, zb])/(8*CF^2*DF*zb) - 
 (325*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (5*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 1, zb])/(4*CF*DF) + 
 (2017*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/(12*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/(3*CF*DF) + 
 (4789*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 0, 1, zb])/(12*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[0, 0, 1, 1, 0, 1, zb])/(CF*DF) - 
 (4783*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 0, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (4771*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 0, 1, zb])/(60*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[0, 0, 1, 1, 0, 1, zb])/(5*CF*DF) + 
 (3949*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 0, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*G[0, 0, 1, 1, 1, 0, zb])/(CF*DF) - 
 (9*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 0, zb])/(8*CF^2*DF*zb) - 
 (3725*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 0, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 0, zb])/(CF*DF) + 
 (1263*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/(3*CF*DF) + 
 (2229*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (3*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 1, 0, zb])/(CF*DF) - 
 (283*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (3*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 1, 0, zb])/(2*CF*DF) + 
 (1141*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 1, 0, zb])/(20*CF^2*DF) - 
 (3*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 1, 0, zb])/(5*CF*DF) - 
 (1405*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 1, zb])/(8*CF^2*DF) + 
 (7*C3FF*csum^2*G[0, 0, 1, 1, 1, 1, zb])/(2*CF*DF) - 
 (13*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 1, zb])/(2*CF^2*DF*zb) + 
 (161*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 1, zb])/(2*CF*DF) - 
 (3197*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (5*C3FF*csum^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/(3*CF*DF) - 
 (257*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
 (23*C3FF*csum^2*zb^3*G[0, 0, 1, 1, 1, 1, zb])/(6*CF*DF) + 
 (2131*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 1, 1, zb])/(16*CF^2*DF) - 
 (23*C3FF*csum^2*zb^4*G[0, 0, 1, 1, 1, 1, zb])/(12*CF*DF) - 
 (2169*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 1, 1, zb])/(40*CF^2*DF) + 
 (23*C3FF*csum^2*zb^5*G[0, 0, 1, 1, 1, 1, zb])/(30*CF*DF) + 
 (195*C3FF*CA*csum^2*G[0, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
 (3*C3FF*csum^2*G[0, 1, 0, 0, 0, 0, zb])/(CF*DF) - 
 (399*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 0, 0, zb])/(2*CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 1, 0, 0, 0, 0, zb])/(CF*DF) + 
 (515*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/(2*CF^2*DF) + 
 (8*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/(CF*DF) + 
 (612*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
 (9*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 0, 0, zb])/(CF*DF) - 
 (300*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
 (9*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 0, 0, zb])/(2*CF*DF) + 
 (594*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 0, 0, zb])/(5*CF^2*DF) + 
 (9*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 0, 0, zb])/(5*CF*DF) - 
 (883*C3FF*CA*csum^2*G[0, 1, 0, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (39*C3FF*csum^2*G[0, 1, 0, 0, 0, 1, zb])/(4*CF*DF) + 
 (445*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 0, 1, zb])/(2*CF^2*DF) + 
 (39*C3FF*csum^2*zb*G[0, 1, 0, 0, 0, 1, zb])/(4*CF*DF) - 
 (809*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (9*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/(CF*DF) - 
 (1742*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) - 
 (28*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 0, 1, zb])/(3*CF*DF) + 
 (6845*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 0, 1, zb])/(24*CF^2*DF) + 
 (14*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 0, 1, zb])/(3*CF*DF) - 
 (6791*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 0, 1, zb])/(60*CF^2*DF) - 
 (28*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 0, 1, zb])/(15*CF*DF) - 
 (3137*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 0, zb])/(12*CF^2*DF) - 
 (11*C3FF*csum^2*G[0, 1, 0, 0, 1, 0, zb])/(2*CF*DF) + 
 (67*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 0, zb])/(6*CF^2*DF*zb) + 
 (6239*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (11*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 0, zb])/(2*CF*DF) - 
 (5767*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/(24*CF^2*DF) - 
 (23*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/(3*CF*DF) - 
 (4157*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 1, 0, zb])/(8*CF^2*DF) - 
 (19*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 1, 0, zb])/(3*CF*DF) + 
 (1021*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 1, 0, zb])/(4*CF^2*DF) + 
 (19*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 1, 0, zb])/(6*CF*DF) - 
 (2023*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 1, 0, zb])/(20*CF^2*DF) - 
 (19*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 1, 0, zb])/(15*CF*DF) + 
 (1137*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 1, zb])/(4*CF^2*DF) + 
 (45*C3FF*csum^2*G[0, 1, 0, 0, 1, 1, zb])/(4*CF*DF) - 
 (67*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 1, zb])/(6*CF^2*DF*zb) - 
 (2237*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 1, zb])/(8*CF^2*DF) - 
 (45*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 1, zb])/(4*CF*DF) + 
 (4579*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/(24*CF^2*DF) + 
 (8*C3FF*csum^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/(CF*DF) + 
 (3917*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 1, 1, zb])/(8*CF^2*DF) + 
 (20*C3FF*csum^2*zb^3*G[0, 1, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (1929*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 1, 1, zb])/(8*CF^2*DF) - 
 (10*C3FF*csum^2*zb^4*G[0, 1, 0, 0, 1, 1, zb])/(3*CF*DF) + 
 (479*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 1, 1, zb])/(5*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[0, 1, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (3697*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 0, zb])/(12*CF^2*DF) - 
 (3*C3FF*csum^2*G[0, 1, 0, 1, 0, 0, zb])/(CF*DF) + 
 (145*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 0, zb])/(6*CF^2*DF*zb) + 
 (7309*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, 0, zb])/(24*CF^2*DF) + 
 (3*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, 0, zb])/(CF*DF) - 
 (2309*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/(8*CF^2*DF) - 
 (17*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/(3*CF*DF) - 
 (5555*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 0, 0, zb])/(12*CF^2*DF) - 
 (16*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 0, 0, zb])/(3*CF*DF) + 
 (5441*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 0, 0, zb])/(24*CF^2*DF) + 
 (8*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 0, 0, zb])/(3*CF*DF) - 
 (5381*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 0, 0, zb])/(60*CF^2*DF) - 
 (16*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 0, 0, zb])/(15*CF*DF) + 
 (8303*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 1, zb])/(24*CF^2*DF) + 
 (11*C3FF*csum^2*G[0, 1, 0, 1, 0, 1, zb])/(2*CF*DF) - 
 (815*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 1, zb])/(24*CF^2*DF*zb) - 
 (4073*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, 1, zb])/(12*CF^2*DF) - 
 (13*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, 1, zb])/(2*CF*DF) + 
 (945*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/(4*CF^2*DF) + 
 (10*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/(CF*DF) + 
 (5251*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 0, 1, zb])/(12*CF^2*DF) + 
 (31*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 0, 1, zb])/(6*CF*DF) - 
 (10325*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 0, 1, zb])/(48*CF^2*DF) - 
 (31*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 0, 1, zb])/(12*CF*DF) + 
 (2047*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 0, 1, zb])/(24*CF^2*DF) + 
 (31*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 0, 1, zb])/(30*CF*DF) + 
 (374*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
 (5*C3FF*csum^2*G[0, 1, 0, 1, 1, 0, zb])/(4*CF*DF) - 
 (1181*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 0, zb])/(24*CF^2*DF*zb) - 
 (2917*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 0, zb])/(4*CF*DF) + 
 (473*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (40*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/(3*CF*DF) + 
 (8405*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 1, 0, zb])/(24*CF^2*DF) + 
 (3*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 1, 0, zb])/(CF*DF) - 
 (8243*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 1, 0, zb])/(48*CF^2*DF) - 
 (3*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 1, 0, zb])/(2*CF*DF) + 
 (8171*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 1, 0, zb])/(120*CF^2*DF) + 
 (3*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 1, 0, zb])/(5*CF*DF) - 
 (9851*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*G[0, 1, 0, 1, 1, 1, zb])/(4*CF*DF) + 
 (59*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 1, zb])/(CF^2*DF*zb) + 
 (1193*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
 (13*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 1, zb])/(4*CF*DF) - 
 (1511*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/(8*CF^2*DF) - 
 (17*C3FF*csum^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/(CF*DF) - 
 (7829*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (17*C3FF*csum^2*zb^3*G[0, 1, 0, 1, 1, 1, zb])/(6*CF*DF) + 
 (3859*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 1, 1, zb])/(24*CF^2*DF) + 
 (17*C3FF*csum^2*zb^4*G[0, 1, 0, 1, 1, 1, zb])/(12*CF*DF) - 
 (1919*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 1, 1, zb])/(30*CF^2*DF) - 
 (17*C3FF*csum^2*zb^5*G[0, 1, 0, 1, 1, 1, zb])/(30*CF*DF) - 
 (871*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 0, zb])/(4*CF^2*DF) - 
 (51*C3FF*csum^2*G[0, 1, 1, 0, 0, 0, zb])/(2*CF*DF) + 
 (59*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 0, zb])/(CF^2*DF*zb) + 
 (929*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (57*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 0, zb])/(2*CF*DF) - 
 (341*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/(2*CF^2*DF) - 
 (581*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 0, 0, zb])/(2*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 0, 0, zb])/(CF*DF) + 
 (1129*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 0, 0, zb])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 1, 1, 0, 0, 0, zb])/(CF*DF) - 
 (1111*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 0, 0, zb])/(20*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 0, 0, zb])/(5*CF*DF) + 
 (519*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 1, zb])/(2*CF^2*DF) + 
 (51*C3FF*csum^2*G[0, 1, 1, 0, 0, 1, zb])/(2*CF*DF) - 
 (77*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 1, zb])/(2*CF^2*DF*zb) - 
 (1069*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (26*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 1, zb])/(CF*DF) + 
 (356*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/(3*CF*DF) + 
 (1111*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 0, 1, zb])/(4*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 0, 1, zb])/(3*CF*DF) - 
 (1097*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 0, 1, zb])/(8*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 0, 1, zb])/(3*CF*DF) + 
 (1089*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 0, 1, zb])/(20*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 0, 1, zb])/(15*CF*DF) + 
 (3661*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 0, zb])/(12*CF^2*DF) + 
 (61*C3FF*csum^2*G[0, 1, 1, 0, 1, 0, zb])/(4*CF*DF) - 
 (701*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 0, zb])/(12*CF^2*DF*zb) - 
 (1885*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 0, zb])/(6*CF^2*DF) - 
 (65*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 0, zb])/(4*CF*DF) + 
 (893*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/(6*CF^2*DF) - 
 (2*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/(3*CF*DF) + 
 (5677*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (7*C3FF*csum^2*zb^3*G[0, 1, 1, 0, 1, 0, zb])/(6*CF*DF) - 
 (5569*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 1, 0, zb])/(48*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[0, 1, 1, 0, 1, 0, zb])/(12*CF*DF) + 
 (5509*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 1, 0, zb])/(120*CF^2*DF) + 
 (7*C3FF*csum^2*zb^5*G[0, 1, 1, 0, 1, 0, zb])/(30*CF*DF) - 
 (346*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
 (57*C3FF*csum^2*G[0, 1, 1, 0, 1, 1, zb])/(4*CF*DF) + 
 (943*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 1, zb])/(24*CF^2*DF*zb) + 
 (2793*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 1, zb])/(8*CF^2*DF) + 
 (57*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 1, zb])/(4*CF*DF) - 
 (587*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/(6*CF^2*DF) + 
 (5*C3FF*csum^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/(3*CF*DF) - 
 (5387*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 1, 1, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[0, 1, 1, 0, 1, 1, zb])/(2*CF*DF) + 
 (5393*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 1, 1, zb])/(48*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 1, 1, 0, 1, 1, zb])/(4*CF*DF) - 
 (5393*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 1, 1, zb])/(120*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[0, 1, 1, 0, 1, 1, zb])/(10*CF*DF) + 
 (3233*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 0, zb])/(12*CF^2*DF) + 
 (53*C3FF*csum^2*G[0, 1, 1, 1, 0, 0, zb])/(4*CF*DF) - 
 (161*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 0, zb])/(6*CF^2*DF*zb) - 
 (3277*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 0, zb])/(12*CF^2*DF) - 
 (41*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 0, zb])/(4*CF*DF) + 
 (359*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/(6*CF^2*DF) - 
 (16*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/(3*CF*DF) + 
 (3025*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (2977*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 0, 0, zb])/(48*CF^2*DF) + 
 (2941*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 0, 0, zb])/(120*CF^2*DF) - 
 (7645*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (15*C3FF*csum^2*G[0, 1, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (115*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 1, zb])/(24*CF^2*DF*zb) + 
 (958*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (11*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 1, zb])/(2*CF*DF) - 
 (43*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/(6*CF^2*DF) + 
 (10*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/(3*CF*DF) - 
 (2935*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 0, 1, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[0, 1, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (1511*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 1, 1, 1, 0, 1, zb])/(4*CF*DF) - 
 (383*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 0, 1, zb])/(15*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[0, 1, 1, 1, 0, 1, zb])/(10*CF*DF) - 
 (663*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (45*C3FF*csum^2*G[0, 1, 1, 1, 1, 0, zb])/(4*CF*DF) - 
 (4*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 0, zb])/(3*CF^2*DF*zb) + 
 (335*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
 (45*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 0, zb])/(4*CF*DF) + 
 (131*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/(6*CF^2*DF) - 
 (5*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/(3*CF*DF) - 
 (441*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[0, 1, 1, 1, 1, 0, zb])/(6*CF*DF) + 
 (241*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 1, 0, zb])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 1, 1, 1, 1, 0, zb])/(12*CF*DF) - 
 (64*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 1, 0, zb])/(5*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[0, 1, 1, 1, 1, 0, zb])/(30*CF*DF) + 
 (9151*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (18*C3FF*csum^2*G[0, 1, 1, 1, 1, 1, zb])/(CF*DF) + 
 (22*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 1, zb])/(CF^2*DF*zb) - 
 (9185*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 1, zb])/(24*CF^2*DF) + 
 (31*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 1, zb])/(2*CF*DF) - 
 (224*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
 (16*C3FF*csum^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/(3*CF*DF) + 
 (1249*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[0, 1, 1, 1, 1, 1, zb])/(3*CF*DF) - 
 (1507*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 1, 1, zb])/(48*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[0, 1, 1, 1, 1, 1, zb])/(6*CF*DF) + 
 (335*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[0, 1, 1, 1, 1, 1, zb])/(15*CF*DF) - 
 (136*C3FF*CA*csum^2*G[0, 1, 2, 1, 0, 0, zb])/(3*CF^2*DF) + 
 (4*C3FF*csum^2*G[0, 1, 2, 1, 0, 0, zb])/(CF*DF) + 
 (9*C3FF*CA*csum^2*G[0, 1, 2, 1, 0, 0, zb])/(CF^2*DF*zb) + 
 (116*C3FF*CA*csum^2*zb*G[0, 1, 2, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (4*C3FF*csum^2*zb*G[0, 1, 2, 1, 0, 0, zb])/(CF*DF) - 
 (7*C3FF*CA*csum^2*zb^2*G[0, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
 (32*C3FF*csum^2*zb^2*G[0, 1, 2, 1, 0, 0, zb])/(3*CF*DF) - 
 (18*C3FF*CA*csum^2*zb^3*G[0, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
 (8*C3FF*csum^2*zb^3*G[0, 1, 2, 1, 0, 0, zb])/(3*CF*DF) + 
 (13*C3FF*CA*csum^2*zb^4*G[0, 1, 2, 1, 0, 0, zb])/(2*CF^2*DF) + 
 (4*C3FF*csum^2*zb^4*G[0, 1, 2, 1, 0, 0, zb])/(3*CF*DF) - 
 (11*C3FF*CA*csum^2*zb^5*G[0, 1, 2, 1, 0, 0, zb])/(5*CF^2*DF) - 
 (8*C3FF*csum^2*zb^5*G[0, 1, 2, 1, 0, 0, zb])/(15*CF*DF) + 
 (136*C3FF*CA*csum^2*G[0, 1, 2, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (4*C3FF*csum^2*G[0, 1, 2, 1, 0, 1, zb])/(CF*DF) - 
 (9*C3FF*CA*csum^2*G[0, 1, 2, 1, 0, 1, zb])/(CF^2*DF*zb) - 
 (116*C3FF*CA*csum^2*zb*G[0, 1, 2, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (4*C3FF*csum^2*zb*G[0, 1, 2, 1, 0, 1, zb])/(CF*DF) + 
 (7*C3FF*CA*csum^2*zb^2*G[0, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
 (32*C3FF*csum^2*zb^2*G[0, 1, 2, 1, 0, 1, zb])/(3*CF*DF) + 
 (18*C3FF*CA*csum^2*zb^3*G[0, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
 (8*C3FF*csum^2*zb^3*G[0, 1, 2, 1, 0, 1, zb])/(3*CF*DF) - 
 (13*C3FF*CA*csum^2*zb^4*G[0, 1, 2, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (4*C3FF*csum^2*zb^4*G[0, 1, 2, 1, 0, 1, zb])/(3*CF*DF) + 
 (11*C3FF*CA*csum^2*zb^5*G[0, 1, 2, 1, 0, 1, zb])/(5*CF^2*DF) + 
 (8*C3FF*csum^2*zb^5*G[0, 1, 2, 1, 0, 1, zb])/(15*CF*DF) + 
 (68*C3FF*CA*csum^2*G[0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
 (6*C3FF*csum^2*G[0, 1, 2, 1, 1, 0, zb])/(CF*DF) - 
 (27*C3FF*CA*csum^2*G[0, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF*zb) - 
 (58*C3FF*CA*csum^2*zb*G[0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) + 
 (6*C3FF*csum^2*zb*G[0, 1, 2, 1, 1, 0, zb])/(CF*DF) + 
 (21*C3FF*CA*csum^2*zb^2*G[0, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (16*C3FF*csum^2*zb^2*G[0, 1, 2, 1, 1, 0, zb])/(CF*DF) + 
 (27*C3FF*CA*csum^2*zb^3*G[0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[0, 1, 2, 1, 1, 0, zb])/(CF*DF) - 
 (39*C3FF*CA*csum^2*zb^4*G[0, 1, 2, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[0, 1, 2, 1, 1, 0, zb])/(CF*DF) + 
 (33*C3FF*CA*csum^2*zb^5*G[0, 1, 2, 1, 1, 0, zb])/(10*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[0, 1, 2, 1, 1, 0, zb])/(5*CF*DF) - 
 (68*C3FF*CA*csum^2*G[0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
 (6*C3FF*csum^2*G[0, 1, 2, 1, 1, 1, zb])/(CF*DF) + 
 (27*C3FF*CA*csum^2*G[0, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF*zb) + 
 (58*C3FF*CA*csum^2*zb*G[0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) - 
 (6*C3FF*csum^2*zb*G[0, 1, 2, 1, 1, 1, zb])/(CF*DF) - 
 (21*C3FF*CA*csum^2*zb^2*G[0, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (16*C3FF*csum^2*zb^2*G[0, 1, 2, 1, 1, 1, zb])/(CF*DF) - 
 (27*C3FF*CA*csum^2*zb^3*G[0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[0, 1, 2, 1, 1, 1, zb])/(CF*DF) + 
 (39*C3FF*CA*csum^2*zb^4*G[0, 1, 2, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[0, 1, 2, 1, 1, 1, zb])/(CF*DF) - 
 (33*C3FF*CA*csum^2*zb^5*G[0, 1, 2, 1, 1, 1, zb])/(10*CF^2*DF) - 
 (4*C3FF*csum^2*zb^5*G[0, 1, 2, 1, 1, 1, zb])/(5*CF*DF) - 
 (2269*C3FF*CA*csum^2*G[1, 0, 0, 0, 0, 0, zb])/(2*CF^2*DF) - 
 (18*C3FF*csum^2*G[1, 0, 0, 0, 0, 0, zb])/(CF*DF) + 
 (7255*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (75*C3FF*csum^2*zb*G[1, 0, 0, 0, 0, 0, zb])/(2*CF*DF) - 
 (2105*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/(2*CF^2*DF) - 
 (30*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/(CF*DF) + 
 (1655*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 0, 0, zb])/(2*CF^2*DF) + 
 (15*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 0, 0, zb])/(CF*DF) - 
 (1655*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 0, 0, zb])/(4*CF^2*DF) - 
 (15*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 0, 0, zb])/(2*CF*DF) + 
 (331*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 0, 0, zb])/(2*CF^2*DF) + 
 (3*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 0, 0, zb])/(CF*DF) + 
 (61279*C3FF*CA*csum^2*G[1, 0, 0, 0, 0, 1, zb])/(60*CF^2*DF) + 
 (121*C3FF*csum^2*G[1, 0, 0, 0, 0, 1, zb])/(3*CF*DF) - 
 (19699*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 0, 1, zb])/(12*CF^2*DF) - 
 (385*C3FF*csum^2*zb*G[1, 0, 0, 0, 0, 1, zb])/(6*CF*DF) + 
 (2899*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
 (110*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/(3*CF*DF) - 
 (2327*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 0, 1, zb])/(3*CF^2*DF) - 
 (55*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 0, 1, zb])/(3*CF*DF) + 
 (1156*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 0, 1, zb])/(3*CF^2*DF) + 
 (55*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 0, 1, zb])/(6*CF*DF) - 
 (2312*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 0, 1, zb])/(15*CF^2*DF) - 
 (11*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 0, 1, zb])/(3*CF*DF) + 
 (110483*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, 0, zb])/(120*CF^2*DF) + 
 (329*C3FF*csum^2*G[1, 0, 0, 0, 1, 0, zb])/(15*CF*DF) + 
 (349*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, 0, zb])/(24*CF^2*DF*zb) + 
 (C3FF*csum^2*G[1, 0, 0, 0, 1, 0, zb])/(CF*DF*zb) - 
 (36047*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 1, 0, zb])/(24*CF^2*DF) - 
 (110*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, 0, zb])/(3*CF*DF) + 
 (20473*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (65*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/(3*CF*DF) - 
 (1411*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 1, 0, zb])/(2*CF^2*DF) - 
 (34*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 1, 0, zb])/(3*CF*DF) + 
 (1407*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 1, 0, zb])/(4*CF^2*DF) + 
 (17*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 1, 0, zb])/(3*CF*DF) - 
 (281*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 1, 0, zb])/(2*CF^2*DF) - 
 (34*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 1, 0, zb])/(15*CF*DF) - 
 (97429*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, 1, zb])/(120*CF^2*DF) - 
 (664*C3FF*csum^2*G[1, 0, 0, 0, 1, 1, zb])/(15*CF*DF) - 
 (349*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, 1, zb])/(24*CF^2*DF*zb) - 
 (C3FF*csum^2*G[1, 0, 0, 0, 1, 1, zb])/(CF*DF*zb) + 
 (32083*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 1, 1, zb])/(24*CF^2*DF) + 
 (190*C3FF*csum^2*zb*G[1, 0, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (6167*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/(8*CF^2*DF) - 
 (85*C3FF*csum^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/(3*CF*DF) + 
 (1967*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
 (44*C3FF*csum^2*zb^3*G[1, 0, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (973*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
 (22*C3FF*csum^2*zb^4*G[1, 0, 0, 0, 1, 1, zb])/(3*CF*DF) + 
 (1943*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 1, 1, zb])/(15*CF^2*DF) + 
 (44*C3FF*csum^2*zb^5*G[1, 0, 0, 0, 1, 1, zb])/(15*CF*DF) + 
 (16129*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 0, zb])/(20*CF^2*DF) + 
 (40*C3FF*csum^2*G[1, 0, 0, 1, 0, 0, zb])/(3*CF*DF) + 
 (127*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 0, zb])/(4*CF^2*DF*zb) + 
 (2*C3FF*csum^2*G[1, 0, 0, 1, 0, 0, zb])/(CF*DF*zb) - 
 (5385*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, 0, zb])/(4*CF^2*DF) - 
 (145*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, 0, zb])/(6*CF*DF) + 
 (2929*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/(4*CF^2*DF) + 
 (44*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/(3*CF*DF) - 
 (3829*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 0, 0, zb])/(6*CF^2*DF) - 
 (25*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 0, 0, zb])/(3*CF*DF) + 
 (1907*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 0, 0, zb])/(6*CF^2*DF) + 
 (25*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 0, 0, zb])/(6*CF*DF) - 
 (1901*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 0, 0, zb])/(15*CF^2*DF) - 
 (5*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 0, 0, zb])/(3*CF*DF) - 
 (169669*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(240*CF^2*DF) - 
 (437*C3FF*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(15*CF*DF) - 
 (C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(3*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(12*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(12*CF^2*DF*zb^2) - 
 (619*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(24*CF^2*DF*zb) - 
 (4*C3FF*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(CF*DF*zb) + 
 (28901*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, 1, zb])/(24*CF^2*DF) + 
 (503*C3FF*csum^2*zb*G[1, 0, 0, 1, 0, 1, zb])/(12*CF*DF) - 
 (8069*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/(12*CF^2*DF) - 
 (47*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/(3*CF*DF) + 
 (4771*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 0, 1, zb])/(8*CF^2*DF) + 
 (59*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 0, 1, zb])/(6*CF*DF) - 
 (4733*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 0, 1, zb])/(16*CF^2*DF) - 
 (59*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 0, 1, zb])/(12*CF*DF) + 
 (4717*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 0, 1, zb])/(40*CF^2*DF) + 
 (59*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 0, 1, zb])/(30*CF*DF) - 
 (1814*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(3*CF^2*DF) - 
 (511*C3FF*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(60*CF*DF) - 
 (2*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(3*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(6*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(6*CF^2*DF*zb^2) - 
 (667*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(24*CF^2*DF*zb) - 
 (19*C3FF*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(3*CF*DF*zb) + 
 (12673*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 0, zb])/(12*CF^2*DF) + 
 (34*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 0, zb])/(3*CF*DF) - 
 (1163*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/(CF*DF) + 
 (497*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
 (13*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 1, 0, zb])/(6*CF*DF) - 
 (1979*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (13*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 1, 0, zb])/(12*CF*DF) + 
 (1969*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 1, 0, zb])/(20*CF^2*DF) + 
 (13*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 1, 0, zb])/(30*CF*DF) + 
 (122297*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(240*CF^2*DF) + 
 (1459*C3FF*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(60*CF*DF) + 
 (C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(4*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(4*CF^2*DF*zb^2) + 
 (131*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(6*CF^2*DF*zb) + 
 (25*C3FF*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(3*CF*DF*zb) - 
 (22105*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (349*C3FF*csum^2*zb*G[1, 0, 0, 1, 1, 1, zb])/(12*CF*DF) + 
 (1577*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/(CF*DF) - 
 (10973*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*zb^3*G[1, 0, 0, 1, 1, 1, zb])/(3*CF*DF) + 
 (10865*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 1, 1, zb])/(48*CF^2*DF) + 
 (11*C3FF*csum^2*zb^4*G[1, 0, 0, 1, 1, 1, zb])/(6*CF*DF) - 
 (2161*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*zb^5*G[1, 0, 0, 1, 1, 1, zb])/(15*CF*DF) + 
 (54381*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, 0, zb])/(80*CF^2*DF) + 
 (217*C3FF*csum^2*G[1, 0, 1, 0, 0, 0, zb])/(20*CF*DF) + 
 (52*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, 0, zb])/(CF^2*DF*zb) + 
 (4*C3FF*csum^2*G[1, 0, 1, 0, 0, 0, zb])/(CF*DF*zb) - 
 (9423*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 0, 0, zb])/(8*CF^2*DF) - 
 (85*C3FF*csum^2*zb*G[1, 0, 1, 0, 0, 0, zb])/(4*CF*DF) + 
 (4849*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/(8*CF^2*DF) + 
 (12*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/(CF*DF) - 
 (4597*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 0, 0, zb])/(8*CF^2*DF) - 
 (8*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 0, 0, zb])/(CF*DF) + 
 (4555*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 0, 0, zb])/(16*CF^2*DF) + 
 (4*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 0, 0, zb])/(CF*DF) - 
 (4531*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 0, 0, zb])/(40*CF^2*DF) - 
 (8*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 0, 0, zb])/(5*CF*DF) - 
 (2347*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (379*C3FF*csum^2*G[1, 0, 1, 0, 0, 1, zb])/(20*CF*DF) + 
 (2*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, 1, zb])/(6*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, 1, zb])/(6*CF^2*DF*zb^2) - 
 (419*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, 1, zb])/(6*CF^2*DF*zb) - 
 (5*C3FF*csum^2*G[1, 0, 1, 0, 0, 1, zb])/(CF*DF*zb) + 
 (8357*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 0, 1, zb])/(8*CF^2*DF) + 
 (30*C3FF*csum^2*zb*G[1, 0, 1, 0, 0, 1, zb])/(CF*DF) - 
 (6715*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/(12*CF^2*DF) - 
 (12*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/(CF*DF) + 
 (2157*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 0, 1, zb])/(4*CF^2*DF) + 
 (17*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 0, 1, zb])/(2*CF*DF) - 
 (2133*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 0, 1, zb])/(8*CF^2*DF) - 
 (17*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 0, 1, zb])/(4*CF*DF) + 
 (2121*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 0, 1, zb])/(20*CF^2*DF) + 
 (17*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 0, 1, zb])/(10*CF*DF) - 
 (38407*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 0, zb])/(80*CF^2*DF) - 
 (449*C3FF*csum^2*G[1, 0, 1, 0, 1, 0, zb])/(30*CF*DF) + 
 (2*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 0, zb])/(6*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 0, zb])/(6*CF^2*DF*zb^2) - 
 (2429*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 0, zb])/(24*CF^2*DF*zb) - 
 (8*C3FF*csum^2*G[1, 0, 1, 0, 1, 0, zb])/(3*CF*DF*zb) + 
 (3607*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 1, 0, zb])/(4*CF^2*DF) + 
 (67*C3FF*csum^2*zb*G[1, 0, 1, 0, 1, 0, zb])/(3*CF*DF) - 
 (3631*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/(8*CF^2*DF) - 
 (26*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/(3*CF*DF) + 
 (11621*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (17*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 1, 0, zb])/(3*CF*DF) - 
 (11495*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 1, 0, zb])/(48*CF^2*DF) - 
 (17*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 1, 0, zb])/(6*CF*DF) + 
 (11423*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 1, 0, zb])/(120*CF^2*DF) + 
 (17*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 1, 0, zb])/(15*CF*DF) + 
 (46919*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 1, zb])/(120*CF^2*DF) + 
 (1369*C3FF*csum^2*G[1, 0, 1, 0, 1, 1, zb])/(60*CF*DF) - 
 (2*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 1, zb])/(6*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 1, zb])/(6*CF^2*DF*zb^2) + 
 (235*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 1, zb])/(2*CF^2*DF*zb) + 
 (5*C3FF*csum^2*G[1, 0, 1, 0, 1, 1, zb])/(CF*DF*zb) - 
 (9313*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 1, 1, zb])/(12*CF^2*DF) - 
 (185*C3FF*csum^2*zb*G[1, 0, 1, 0, 1, 1, zb])/(6*CF*DF) + 
 (9913*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/(24*CF^2*DF) + 
 (22*C3FF*csum^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/(3*CF*DF) - 
 (901*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 1, 1, zb])/(2*CF^2*DF) - 
 (37*C3FF*csum^2*zb^3*G[1, 0, 1, 0, 1, 1, zb])/(6*CF*DF) + 
 (889*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 1, 1, zb])/(4*CF^2*DF) + 
 (37*C3FF*csum^2*zb^4*G[1, 0, 1, 0, 1, 1, zb])/(12*CF*DF) - 
 (883*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 1, 1, zb])/(10*CF^2*DF) - 
 (37*C3FF*csum^2*zb^5*G[1, 0, 1, 0, 1, 1, zb])/(30*CF*DF) - 
 (31327*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(80*CF^2*DF) - 
 (47*C3FF*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(60*CF*DF) + 
 (2*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(2*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(2*CF^2*DF*zb^2) - 
 (1733*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(12*CF^2*DF*zb) + 
 (7*C3FF*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(3*CF*DF*zb) + 
 (2959*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 0, zb])/(4*CF^2*DF) + 
 (19*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 0, zb])/(6*CF*DF) - 
 (8923*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (6*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/(CF*DF) + 
 (8807*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 0, 0, zb])/(24*CF^2*DF) + 
 (11*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 0, 0, zb])/(6*CF*DF) - 
 (8729*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 0, 0, zb])/(48*CF^2*DF) - 
 (11*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 0, 0, zb])/(12*CF*DF) + 
 (8681*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 0, 0, zb])/(120*CF^2*DF) + 
 (11*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 0, 0, zb])/(30*CF*DF) + 
 (318*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
 (16*C3FF*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(5*CF*DF) - 
 (5*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb^4) + 
 (35*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(12*CF^2*DF*zb^3) - 
 (25*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(12*CF^2*DF*zb^2) + 
 (1233*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(8*CF^2*DF*zb) + 
 (2*C3FF*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(3*CF*DF*zb) - 
 (646*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
 (9*C3FF*csum^2*zb*G[1, 0, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (4225*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/(12*CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/(3*CF*DF) - 
 (1030*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[1, 0, 1, 1, 0, 1, zb])/(CF*DF) + 
 (4105*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 0, 1, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 0, 1, 1, 0, 1, zb])/(2*CF*DF) - 
 (4087*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 0, 1, zb])/(60*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 0, 1, 1, 0, 1, zb])/(5*CF*DF) + 
 (9571*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 0, zb])/(40*CF^2*DF) - 
 (127*C3FF*csum^2*G[1, 0, 1, 1, 1, 0, zb])/(20*CF*DF) - 
 (2*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 0, zb])/(CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 0, zb])/(2*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 0, zb])/(2*CF^2*DF*zb^2) + 
 (496*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 0, zb])/(3*CF^2*DF*zb) - 
 (8*C3FF*csum^2*G[1, 0, 1, 1, 1, 0, zb])/(3*CF*DF*zb) - 
 (2109*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (41*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, 0, zb])/(4*CF*DF) + 
 (6797*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/(24*CF^2*DF) - 
 (10*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/(3*CF*DF) - 
 (3053*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 1, 0, zb])/(12*CF^2*DF) + 
 (3*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 1, 0, zb])/(CF*DF) + 
 (1537*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 1, 0, zb])/(12*CF^2*DF) - 
 (3*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 1, 0, zb])/(2*CF*DF) - 
 (154*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
 (3*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 1, 0, zb])/(5*CF*DF) - 
 (8141*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(48*CF^2*DF) + 
 (251*C3FF*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(60*CF*DF) + 
 (C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(4*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(4*CF^2*DF*zb^2) - 
 (347*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(2*CF^2*DF*zb) - 
 (5*C3FF*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(3*CF*DF*zb) + 
 (5293*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, 1, zb])/(12*CF^2*DF) - 
 (55*C3FF*csum^2*zb*G[1, 0, 1, 1, 1, 1, zb])/(6*CF*DF) - 
 (6461*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/(24*CF^2*DF) + 
 (28*C3FF*csum^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/(3*CF*DF) + 
 (5579*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 1, 1, zb])/(24*CF^2*DF) - 
 (23*C3FF*csum^2*zb^3*G[1, 0, 1, 1, 1, 1, zb])/(6*CF*DF) - 
 (5669*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 1, 1, zb])/(48*CF^2*DF) + 
 (23*C3FF*csum^2*zb^4*G[1, 0, 1, 1, 1, 1, zb])/(12*CF*DF) + 
 (5693*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 1, 1, zb])/(120*CF^2*DF) - 
 (23*C3FF*csum^2*zb^5*G[1, 0, 1, 1, 1, 1, zb])/(30*CF*DF) + 
 (15549*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, 0, zb])/(20*CF^2*DF) + 
 (35*C3FF*csum^2*G[1, 1, 0, 0, 0, 0, zb])/(CF*DF) + 
 (149*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, 0, zb])/(CF^2*DF*zb) + 
 (8*C3FF*csum^2*G[1, 1, 0, 0, 0, 0, zb])/(CF*DF*zb) - 
 (4725*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 0, 0, zb])/(4*CF^2*DF) - 
 (83*C3FF*csum^2*zb*G[1, 1, 0, 0, 0, 0, zb])/(2*CF*DF) + 
 (475*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/(CF*DF) - 
 (362*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
 (5*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 0, 0, zb])/(CF*DF) + 
 (175*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 0, 0, zb])/(2*CF*DF) - 
 (344*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 0, 0, zb])/(5*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 1, 0, 0, 0, 0, zb])/(CF*DF) - 
 (4243*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, 1, zb])/(6*CF^2*DF) - 
 (1697*C3FF*csum^2*G[1, 1, 0, 0, 0, 1, zb])/(60*CF*DF) - 
 (807*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, 1, zb])/(8*CF^2*DF*zb) - 
 (9*C3FF*csum^2*G[1, 1, 0, 0, 0, 1, zb])/(CF*DF*zb) + 
 (26135*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 0, 1, zb])/(24*CF^2*DF) + 
 (407*C3FF*csum^2*zb*G[1, 1, 0, 0, 0, 1, zb])/(12*CF*DF) - 
 (2939*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/(6*CF^2*DF) + 
 (C3FF*csum^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/(3*CF*DF) + 
 (4145*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 0, 1, zb])/(12*CF^2*DF) + 
 (13*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 0, 1, zb])/(3*CF*DF) - 
 (505*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 0, 1, zb])/(3*CF^2*DF) - 
 (13*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 0, 1, zb])/(6*CF*DF) + 
 (1993*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 0, 1, zb])/(30*CF^2*DF) + 
 (13*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 0, 1, zb])/(15*CF*DF) - 
 (3481*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, 0, zb])/(6*CF^2*DF) - 
 (263*C3FF*csum^2*G[1, 1, 0, 0, 1, 0, zb])/(10*CF*DF) - 
 (3137*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, 0, zb])/(24*CF^2*DF*zb) - 
 (23*C3FF*csum^2*G[1, 1, 0, 0, 1, 0, zb])/(3*CF*DF*zb) + 
 (21983*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (63*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, 0, zb])/(2*CF*DF) - 
 (2981*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/(8*CF^2*DF) - 
 (C3FF*csum^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/(3*CF*DF) + 
 (7225*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 1, 0, zb])/(CF*DF) - 
 (1753*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 1, 0, zb])/(12*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 1, 0, zb])/(CF*DF) + 
 (691*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 1, 0, zb])/(12*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 1, 0, zb])/(5*CF*DF) + 
 (30871*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, 1, zb])/(60*CF^2*DF) + 
 (247*C3FF*csum^2*G[1, 1, 0, 0, 1, 1, zb])/(12*CF*DF) + 
 (263*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, 1, zb])/(3*CF^2*DF*zb) + 
 (8*C3FF*csum^2*G[1, 1, 0, 0, 1, 1, zb])/(CF*DF*zb) - 
 (4973*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 1, 1, zb])/(6*CF^2*DF) - 
 (299*C3FF*csum^2*zb*G[1, 1, 0, 0, 1, 1, zb])/(12*CF*DF) + 
 (9193*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/(24*CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (2281*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 1, 1, zb])/(8*CF^2*DF) - 
 (10*C3FF*csum^2*zb^3*G[1, 1, 0, 0, 1, 1, zb])/(3*CF*DF) + 
 (559*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 1, 1, zb])/(4*CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[1, 1, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (1107*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 1, 1, zb])/(20*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 1, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (27827*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, 0, zb])/(60*CF^2*DF) - 
 (316*C3FF*csum^2*G[1, 1, 0, 1, 0, 0, zb])/(15*CF*DF) - 
 (4067*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, 0, zb])/(24*CF^2*DF*zb) - 
 (17*C3FF*csum^2*G[1, 1, 0, 1, 0, 0, zb])/(3*CF*DF*zb) + 
 (18271*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 0, 0, zb])/(24*CF^2*DF) + 
 (155*C3FF*csum^2*zb*G[1, 1, 0, 1, 0, 0, zb])/(6*CF*DF) - 
 (6197*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (5*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/(3*CF*DF) + 
 (3151*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 0, 0, zb])/(12*CF^2*DF) + 
 (11*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 0, 0, zb])/(3*CF*DF) - 
 (3049*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 0, 0, zb])/(6*CF*DF) + 
 (3001*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 0, 0, zb])/(60*CF^2*DF) + 
 (11*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 0, 0, zb])/(15*CF*DF) + 
 (91057*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, 1, zb])/(240*CF^2*DF) + 
 (643*C3FF*csum^2*G[1, 1, 0, 1, 0, 1, zb])/(30*CF*DF) - 
 (2*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, 1, zb])/(6*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, 1, zb])/(6*CF^2*DF*zb^2) + 
 (553*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, 1, zb])/(4*CF^2*DF*zb) + 
 (10*C3FF*csum^2*G[1, 1, 0, 1, 0, 1, zb])/(CF*DF*zb) - 
 (1972*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (317*C3FF*csum^2*zb*G[1, 1, 0, 1, 0, 1, zb])/(12*CF*DF) + 
 (6635*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (7*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/(3*CF*DF) - 
 (2975*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 0, 1, zb])/(12*CF^2*DF) - 
 (23*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 0, 1, zb])/(6*CF*DF) + 
 (5767*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 0, 1, zb])/(48*CF^2*DF) + 
 (23*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 0, 1, zb])/(12*CF*DF) - 
 (5689*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 0, 1, zb])/(120*CF^2*DF) - 
 (23*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 0, 1, zb])/(30*CF*DF) + 
 (56737*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 0, zb])/(240*CF^2*DF) + 
 (91*C3FF*csum^2*G[1, 1, 0, 1, 1, 0, zb])/(4*CF*DF) - 
 (5*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 0, zb])/(3*CF^2*DF*zb^4) + 
 (35*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 0, zb])/(12*CF^2*DF*zb^3) - 
 (25*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 0, zb])/(12*CF^2*DF*zb^2) + 
 (1347*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 0, zb])/(8*CF^2*DF*zb) + 
 (40*C3FF*csum^2*G[1, 1, 0, 1, 1, 0, zb])/(3*CF*DF*zb) - 
 (10919*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 1, 0, zb])/(24*CF^2*DF) - 
 (117*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, 0, zb])/(4*CF*DF) + 
 (1031*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/(6*CF^2*DF) - 
 (10*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/(3*CF*DF) - 
 (4453*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 1, 0, zb])/(24*CF^2*DF) - 
 (5*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 1, 0, zb])/(CF*DF) + 
 (4207*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 1, 0, zb])/(48*CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 1, 0, zb])/(2*CF*DF) - 
 (827*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 1, 0, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 1, 0, 1, 1, 0, zb])/(CF*DF) - 
 (18709*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 1, zb])/(120*CF^2*DF) - 
 (1447*C3FF*csum^2*G[1, 1, 0, 1, 1, 1, zb])/(60*CF*DF) + 
 (7*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF*zb^4) - 
 (49*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 1, zb])/(12*CF^2*DF*zb^3) + 
 (35*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 1, zb])/(12*CF^2*DF*zb^2) - 
 (565*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 1, zb])/(4*CF^2*DF*zb) - 
 (17*C3FF*csum^2*G[1, 1, 0, 1, 1, 1, zb])/(CF*DF*zb) + 
 (4265*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 1, 1, zb])/(12*CF^2*DF) + 
 (185*C3FF*csum^2*zb*G[1, 1, 0, 1, 1, 1, zb])/(6*CF*DF) - 
 (560*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
 (20*C3FF*csum^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/(3*CF*DF) + 
 (4117*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 1, 1, zb])/(24*CF^2*DF) + 
 (31*C3FF*csum^2*zb^3*G[1, 1, 0, 1, 1, 1, zb])/(6*CF*DF) - 
 (973*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 1, 1, zb])/(12*CF^2*DF) - 
 (31*C3FF*csum^2*zb^4*G[1, 1, 0, 1, 1, 1, zb])/(12*CF*DF) + 
 (1919*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 1, 1, zb])/(60*CF^2*DF) + 
 (31*C3FF*csum^2*zb^5*G[1, 1, 0, 1, 1, 1, zb])/(30*CF*DF) - 
 (28457*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 0, zb])/(80*CF^2*DF) + 
 (119*C3FF*csum^2*G[1, 1, 1, 0, 0, 0, zb])/(10*CF*DF) - 
 (C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 0, zb])/(CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 0, zb])/(4*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 0, zb])/(4*CF^2*DF*zb^2) - 
 (979*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 0, zb])/(8*CF^2*DF*zb) + 
 (4117*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 0, 0, zb])/(8*CF^2*DF) - 
 (29*C3FF*csum^2*zb*G[1, 1, 1, 0, 0, 0, zb])/(2*CF*DF) - 
 (477*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/(CF*DF) + 
 (937*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 0, 0, zb])/(8*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 0, 0, zb])/(CF*DF) - 
 (931*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 0, 0, zb])/(16*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 1, 1, 0, 0, 0, zb])/(CF*DF) + 
 (931*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 0, 0, zb])/(40*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 0, 0, zb])/(5*CF*DF) + 
 (9443*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 1, zb])/(30*CF^2*DF) - 
 (57*C3FF*csum^2*G[1, 1, 1, 0, 0, 1, zb])/(4*CF*DF) + 
 (C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 1, zb])/(12*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 1, zb])/(12*CF^2*DF*zb^2) + 
 (1657*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, 1, zb])/(24*CF^2*DF*zb) - 
 (8*C3FF*csum^2*G[1, 1, 1, 0, 0, 1, zb])/(3*CF*DF*zb) - 
 (1408*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
 (35*C3FF*csum^2*zb*G[1, 1, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (4009*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/(24*CF^2*DF) - 
 (7*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/(3*CF*DF) - 
 (1391*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 0, 1, zb])/(12*CF^2*DF) + 
 (5*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (175*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
 (5*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 0, 1, zb])/(4*CF*DF) - 
 (703*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 0, 1, zb])/(30*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[1, 1, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (45617*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 0, zb])/(240*CF^2*DF) - 
 (431*C3FF*csum^2*G[1, 1, 1, 0, 1, 0, zb])/(60*CF*DF) + 
 (5*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 0, zb])/(6*CF^2*DF*zb^4) - 
 (35*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 0, zb])/(24*CF^2*DF*zb^3) + 
 (25*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 0, zb])/(24*CF^2*DF*zb^2) + 
 (1273*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 0, zb])/(12*CF^2*DF*zb) - 
 (2*C3FF*csum^2*G[1, 1, 1, 0, 1, 0, zb])/(3*CF*DF*zb) - 
 (7345*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (107*C3FF*csum^2*zb*G[1, 1, 1, 0, 1, 0, zb])/(12*CF*DF) + 
 (214*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
 (2*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/(CF*DF) - 
 (1051*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 1, 0, zb])/(12*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 1, 0, zb])/(3*CF*DF) + 
 (2123*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 1, 0, zb])/(48*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 1, 0, zb])/(3*CF*DF) - 
 (2141*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 1, 0, zb])/(120*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 1, 0, zb])/(15*CF*DF) - 
 (748*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 1, zb])/(5*CF^2*DF) + 
 (557*C3FF*csum^2*G[1, 1, 1, 0, 1, 1, zb])/(60*CF*DF) - 
 (C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 1, zb])/(2*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 1, zb])/(8*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 1, zb])/(8*CF^2*DF*zb^2) - 
 (659*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, 1, zb])/(12*CF^2*DF*zb) + 
 (5*C3FF*csum^2*G[1, 1, 1, 0, 1, 1, zb])/(3*CF*DF*zb) + 
 (2097*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 1, 1, zb])/(8*CF^2*DF) - 
 (35*C3FF*csum^2*zb*G[1, 1, 1, 0, 1, 1, zb])/(3*CF*DF) - 
 (2819*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/(24*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/(CF*DF) + 
 (2065*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 1, 1, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*zb^3*G[1, 1, 1, 0, 1, 1, zb])/(6*CF*DF) - 
 (1061*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 1, 1, zb])/(24*CF^2*DF) + 
 (11*C3FF*csum^2*zb^4*G[1, 1, 1, 0, 1, 1, zb])/(12*CF*DF) + 
 (269*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 1, 1, zb])/(15*CF^2*DF) - 
 (11*C3FF*csum^2*zb^5*G[1, 1, 1, 0, 1, 1, zb])/(30*CF*DF) + 
 (1257*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, 0, zb])/(20*CF^2*DF) - 
 (391*C3FF*csum^2*G[1, 1, 1, 1, 0, 0, zb])/(30*CF*DF) + 
 (C3FF*CA*csum^2*G[1, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, 0, zb])/(12*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, 0, zb])/(12*CF^2*DF*zb^2) + 
 (158*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb) - 
 (16*C3FF*csum^2*G[1, 1, 1, 1, 0, 0, zb])/(3*CF*DF*zb) - 
 (589*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 0, 0, zb])/(8*CF^2*DF) + 
 (185*C3FF*csum^2*zb*G[1, 1, 1, 1, 0, 0, zb])/(12*CF*DF) - 
 (110*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/(3*CF^2*DF) + 
 (5*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/(3*CF*DF) - 
 (107*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 0, 0, zb])/(12*CF^2*DF) + 
 (11*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 0, 0, zb])/(6*CF*DF) + 
 (149*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 0, 0, zb])/(12*CF*DF) - 
 (161*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 0, 0, zb])/(60*CF^2*DF) + 
 (11*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 0, 0, zb])/(30*CF*DF) - 
 (1997*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, 1, zb])/(80*CF^2*DF) + 
 (77*C3FF*csum^2*G[1, 1, 1, 1, 0, 1, zb])/(10*CF*DF) + 
 (79*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, 1, zb])/(24*CF^2*DF*zb) + 
 (10*C3FF*csum^2*G[1, 1, 1, 1, 0, 1, zb])/(3*CF*DF*zb) + 
 (311*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 0, 1, zb])/(8*CF^2*DF) - 
 (9*C3FF*csum^2*zb*G[1, 1, 1, 1, 0, 1, zb])/(CF*DF) - 
 (74*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/(3*CF*DF) + 
 (45*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 0, 1, zb])/(4*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[1, 1, 1, 1, 0, 1, zb])/(CF*DF) - 
 (105*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 0, 1, zb])/(16*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 1, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (111*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 0, 1, zb])/(40*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 1, 1, 1, 0, 1, zb])/(5*CF*DF) + 
 (4733*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 0, zb])/(48*CF^2*DF) - 
 (497*C3FF*csum^2*G[1, 1, 1, 1, 1, 0, zb])/(60*CF*DF) + 
 (C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 0, zb])/(6*CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 0, zb])/(24*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 0, zb])/(24*CF^2*DF*zb^2) + 
 (131*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 0, zb])/(8*CF^2*DF*zb) - 
 (5*C3FF*csum^2*G[1, 1, 1, 1, 1, 0, zb])/(3*CF*DF*zb) - 
 (3599*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 1, 0, zb])/(24*CF^2*DF) + 
 (32*C3FF*csum^2*zb*G[1, 1, 1, 1, 1, 0, zb])/(3*CF*DF) + 
 (365*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/(6*CF^2*DF) - 
 (2*C3FF*csum^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/(CF*DF) - 
 (299*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 1, 0, zb])/(8*CF^2*DF) + 
 (11*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 1, 0, zb])/(6*CF*DF) + 
 (305*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 1, 0, zb])/(16*CF^2*DF) - 
 (11*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 1, 0, zb])/(12*CF*DF) - 
 (61*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 1, 0, zb])/(8*CF^2*DF) + 
 (11*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 1, 0, zb])/(30*CF*DF) - 
 (4103*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 1, zb])/(30*CF^2*DF) + 
 (208*C3FF*csum^2*G[1, 1, 1, 1, 1, 1, zb])/(15*CF*DF) - 
 (C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 1, zb])/(6*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 1, zb])/(24*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 1, zb])/(24*CF^2*DF*zb^2) - 
 (427*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, 1, zb])/(6*CF^2*DF*zb) + 
 (16*C3FF*csum^2*G[1, 1, 1, 1, 1, 1, zb])/(3*CF*DF*zb) + 
 (2209*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 1, 1, zb])/(12*CF^2*DF) - 
 (52*C3FF*csum^2*zb*G[1, 1, 1, 1, 1, 1, zb])/(3*CF*DF) - 
 (C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/(6*CF^2*DF) + 
 (283*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 1, 1, zb])/(8*CF^2*DF) - 
 (8*C3FF*csum^2*zb^3*G[1, 1, 1, 1, 1, 1, zb])/(3*CF*DF) - 
 (151*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 1, 1, zb])/(8*CF^2*DF) + 
 (4*C3FF*csum^2*zb^4*G[1, 1, 1, 1, 1, 1, zb])/(3*CF*DF) + 
 (38*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 1, 1, zb])/(5*CF^2*DF) - 
 (8*C3FF*csum^2*zb^5*G[1, 1, 1, 1, 1, 1, zb])/(15*CF*DF) + 
 (847*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 0, zb])/(10*CF^2*DF) - 
 (304*C3FF*csum^2*G[1, 1, 2, 1, 0, 0, zb])/(15*CF*DF) + 
 (2*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 0, zb])/(CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 0, zb])/(2*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 0, zb])/(2*CF^2*DF*zb^2) - 
 (15*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 0, zb])/(2*CF^2*DF*zb) - 
 (32*C3FF*csum^2*G[1, 1, 2, 1, 0, 0, zb])/(3*CF*DF*zb) - 
 (197*C3FF*CA*csum^2*zb*G[1, 1, 2, 1, 0, 0, zb])/(2*CF^2*DF) + 
 (79*C3FF*csum^2*zb*G[1, 1, 2, 1, 0, 0, zb])/(3*CF*DF) + 
 (25*C3FF*CA*csum^2*zb^2*G[1, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[1, 1, 2, 1, 0, 0, zb])/(3*CF*DF) + 
 (13*C3FF*CA*csum^2*zb^3*G[1, 1, 2, 1, 0, 0, zb])/(2*CF^2*DF) + 
 (14*C3FF*csum^2*zb^3*G[1, 1, 2, 1, 0, 0, zb])/(3*CF*DF) + 
 (C3FF*CA*csum^2*zb^4*G[1, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[1, 1, 2, 1, 0, 0, zb])/(3*CF*DF) - 
 (C3FF*CA*csum^2*zb^5*G[1, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
 (14*C3FF*csum^2*zb^5*G[1, 1, 2, 1, 0, 0, zb])/(15*CF*DF) - 
 (847*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 1, zb])/(10*CF^2*DF) + 
 (304*C3FF*csum^2*G[1, 1, 2, 1, 0, 1, zb])/(15*CF*DF) - 
 (2*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 1, zb])/(CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 1, zb])/(2*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 1, zb])/(2*CF^2*DF*zb^2) + 
 (15*C3FF*CA*csum^2*G[1, 1, 2, 1, 0, 1, zb])/(2*CF^2*DF*zb) + 
 (32*C3FF*csum^2*G[1, 1, 2, 1, 0, 1, zb])/(3*CF*DF*zb) + 
 (197*C3FF*CA*csum^2*zb*G[1, 1, 2, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (79*C3FF*csum^2*zb*G[1, 1, 2, 1, 0, 1, zb])/(3*CF*DF) - 
 (25*C3FF*CA*csum^2*zb^2*G[1, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[1, 1, 2, 1, 0, 1, zb])/(3*CF*DF) - 
 (13*C3FF*CA*csum^2*zb^3*G[1, 1, 2, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (14*C3FF*csum^2*zb^3*G[1, 1, 2, 1, 0, 1, zb])/(3*CF*DF) - 
 (C3FF*CA*csum^2*zb^4*G[1, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
 (7*C3FF*csum^2*zb^4*G[1, 1, 2, 1, 0, 1, zb])/(3*CF*DF) + 
 (C3FF*CA*csum^2*zb^5*G[1, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
 (14*C3FF*csum^2*zb^5*G[1, 1, 2, 1, 0, 1, zb])/(15*CF*DF) - 
 (2541*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 0, zb])/(20*CF^2*DF) + 
 (152*C3FF*csum^2*G[1, 1, 2, 1, 1, 0, zb])/(5*CF*DF) - 
 (3*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 0, zb])/(CF^2*DF*zb^4) + 
 (21*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 0, zb])/(4*CF^2*DF*zb^3) - 
 (15*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 0, zb])/(4*CF^2*DF*zb^2) + 
 (45*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 0, zb])/(4*CF^2*DF*zb) + 
 (16*C3FF*csum^2*G[1, 1, 2, 1, 1, 0, zb])/(CF*DF*zb) + 
 (591*C3FF*CA*csum^2*zb*G[1, 1, 2, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (79*C3FF*csum^2*zb*G[1, 1, 2, 1, 1, 0, zb])/(2*CF*DF) - 
 (75*C3FF*CA*csum^2*zb^2*G[1, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF) - 
 (2*C3FF*csum^2*zb^2*G[1, 1, 2, 1, 1, 0, zb])/(CF*DF) - 
 (39*C3FF*CA*csum^2*zb^3*G[1, 1, 2, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (7*C3FF*csum^2*zb^3*G[1, 1, 2, 1, 1, 0, zb])/(CF*DF) - 
 (3*C3FF*CA*csum^2*zb^4*G[1, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (7*C3FF*csum^2*zb^4*G[1, 1, 2, 1, 1, 0, zb])/(2*CF*DF) + 
 (3*C3FF*CA*csum^2*zb^5*G[1, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF) - 
 (7*C3FF*csum^2*zb^5*G[1, 1, 2, 1, 1, 0, zb])/(5*CF*DF) + 
 (2541*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 1, zb])/(20*CF^2*DF) - 
 (152*C3FF*csum^2*G[1, 1, 2, 1, 1, 1, zb])/(5*CF*DF) + 
 (3*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 1, zb])/(CF^2*DF*zb^4) - 
 (21*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 1, zb])/(4*CF^2*DF*zb^3) + 
 (15*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 1, zb])/(4*CF^2*DF*zb^2) - 
 (45*C3FF*CA*csum^2*G[1, 1, 2, 1, 1, 1, zb])/(4*CF^2*DF*zb) - 
 (16*C3FF*csum^2*G[1, 1, 2, 1, 1, 1, zb])/(CF*DF*zb) - 
 (591*C3FF*CA*csum^2*zb*G[1, 1, 2, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (79*C3FF*csum^2*zb*G[1, 1, 2, 1, 1, 1, zb])/(2*CF*DF) + 
 (75*C3FF*CA*csum^2*zb^2*G[1, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[1, 1, 2, 1, 1, 1, zb])/(CF*DF) + 
 (39*C3FF*CA*csum^2*zb^3*G[1, 1, 2, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (7*C3FF*csum^2*zb^3*G[1, 1, 2, 1, 1, 1, zb])/(CF*DF) + 
 (3*C3FF*CA*csum^2*zb^4*G[1, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[1, 1, 2, 1, 1, 1, zb])/(2*CF*DF) - 
 (3*C3FF*CA*csum^2*zb^5*G[1, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF) + 
 (7*C3FF*csum^2*zb^5*G[1, 1, 2, 1, 1, 1, zb])/(5*CF*DF) - 
 (4141*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 0, zb])/(40*CF^2*DF) + 
 (3*C3FF*csum^2*G[1, 2, 1, 0, 0, 0, zb])/(2*CF*DF) - 
 (4*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF*zb^2) + 
 (44*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 0, zb])/(CF^2*DF*zb) + 
 (515*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 0, 0, zb])/(4*CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[1, 2, 1, 0, 0, 0, zb])/(2*CF*DF) - 
 (335*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 0, 0, zb])/(4*CF^2*DF) - 
 (129*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (141*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 0, 0, zb])/(8*CF^2*DF) - 
 (153*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 0, 0, zb])/(20*CF^2*DF) + 
 (10949*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 1, zb])/(120*CF^2*DF) + 
 (29*C3FF*csum^2*G[1, 2, 1, 0, 0, 1, zb])/(30*CF*DF) + 
 (8*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb^4) - 
 (14*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb^3) + 
 (10*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb^2) - 
 (124*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb) - 
 (1327*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 0, 1, zb])/(12*CF^2*DF) - 
 (11*C3FF*csum^2*zb*G[1, 2, 1, 0, 0, 1, zb])/(6*CF*DF) + 
 (865*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 0, 1, zb])/(12*CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 0, 1, zb])/(3*CF*DF) + 
 (125*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 0, 1, zb])/(3*CF*DF) - 
 (135*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 0, 1, zb])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 0, 0, 1, zb])/(3*CF*DF) + 
 (143*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 0, 1, zb])/(20*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 0, 1, zb])/(15*CF*DF) + 
 (10949*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 0, zb])/(120*CF^2*DF) + 
 (29*C3FF*csum^2*G[1, 2, 1, 0, 1, 0, zb])/(30*CF*DF) + 
 (8*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb^4) - 
 (14*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb^3) + 
 (10*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb^2) - 
 (124*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) - 
 (1327*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 1, 0, zb])/(12*CF^2*DF) - 
 (11*C3FF*csum^2*zb*G[1, 2, 1, 0, 1, 0, zb])/(6*CF*DF) + 
 (865*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 1, 0, zb])/(12*CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 1, 0, zb])/(3*CF*DF) + 
 (125*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 1, 0, zb])/(4*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 1, 0, zb])/(3*CF*DF) - 
 (135*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 1, 0, zb])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 0, 1, 0, zb])/(3*CF*DF) + 
 (143*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 1, 0, zb])/(20*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 1, 0, zb])/(15*CF*DF) - 
 (1895*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 1, zb])/(24*CF^2*DF) - 
 (103*C3FF*csum^2*G[1, 2, 1, 0, 1, 1, zb])/(30*CF*DF) - 
 (4*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb^2) + 
 (116*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb) + 
 (1109*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 1, 1, zb])/(12*CF^2*DF) + 
 (31*C3FF*csum^2*zb*G[1, 2, 1, 0, 1, 1, zb])/(6*CF*DF) - 
 (725*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 1, 1, zb])/(12*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[1, 2, 1, 0, 1, 1, zb])/(3*CF*DF) - 
 (121*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 1, 1, zb])/(4*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[1, 2, 1, 0, 1, 1, zb])/(3*CF*DF) + 
 (129*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 1, 1, zb])/(8*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[1, 2, 1, 0, 1, 1, zb])/(3*CF*DF) - 
 (133*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 1, 1, zb])/(20*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[1, 2, 1, 0, 1, 1, zb])/(15*CF*DF) + 
 (34427*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 0, zb])/(240*CF^2*DF) - 
 (193*C3FF*csum^2*G[1, 2, 1, 1, 0, 0, zb])/(60*CF*DF) + 
 (16*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb^4) - 
 (28*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb^3) + 
 (20*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb^2) - 
 (182*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb) - 
 (4219*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 0, 0, zb])/(24*CF^2*DF) + 
 (49*C3FF*csum^2*zb*G[1, 2, 1, 1, 0, 0, zb])/(12*CF*DF) + 
 (2695*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 0, 0, zb])/(3*CF*DF) + 
 (319*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 0, 0, zb])/(8*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 0, 0, zb])/(3*CF*DF) - 
 (317*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 0, 0, zb])/(16*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 1, 0, 0, zb])/(3*CF*DF) + 
 (65*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 0, 0, zb])/(8*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 0, 0, zb])/(15*CF*DF) - 
 (6001*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 1, zb])/(48*CF^2*DF) - 
 (29*C3FF*csum^2*G[1, 2, 1, 1, 0, 1, zb])/(60*CF*DF) - 
 (10*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb^4) + 
 (35*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 1, zb])/(6*CF^2*DF*zb^3) - 
 (25*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 1, zb])/(6*CF^2*DF*zb^2) + 
 (170*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb) + 
 (3565*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 0, 1, zb])/(24*CF^2*DF) + 
 (11*C3FF*csum^2*zb*G[1, 2, 1, 1, 0, 1, zb])/(12*CF*DF) - 
 (2275*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (2*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 0, 1, zb])/(3*CF*DF) - 
 (307*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 0, 1, zb])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[1, 2, 1, 1, 0, 1, zb])/(3*CF*DF) + 
 (299*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 0, 1, zb])/(16*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 1, 0, 1, zb])/(6*CF*DF) - 
 (59*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 0, 1, zb])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[1, 2, 1, 1, 0, 1, zb])/(15*CF*DF) - 
 (5539*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 0, zb])/(40*CF^2*DF) + 
 (37*C3FF*csum^2*G[1, 2, 1, 1, 1, 0, zb])/(30*CF*DF) - 
 (4*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 0, zb])/(CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 0, zb])/(CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 0, zb])/(CF^2*DF*zb^2) + 
 (184*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 0, zb])/(3*CF^2*DF*zb) + 
 (329*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 1, 0, zb])/(2*CF^2*DF) - 
 (5*C3FF*csum^2*zb*G[1, 2, 1, 1, 1, 0, zb])/(3*CF*DF) - 
 (415*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 1, 0, zb])/(3*CF*DF) - 
 (461*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 1, 0, zb])/(12*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[1, 2, 1, 1, 1, 0, zb])/(3*CF*DF) + 
 (419*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 1, 0, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 1, 1, 0, zb])/(6*CF*DF) - 
 (79*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 1, 0, zb])/(12*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 2, 1, 1, 1, 0, zb])/(15*CF*DF) + 
 (2401*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 1, zb])/(20*CF^2*DF) + 
 (37*C3FF*csum^2*G[1, 2, 1, 1, 1, 1, zb])/(15*CF*DF) + 
 (2*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 1, zb])/(CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 1, zb])/(2*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 1, zb])/(2*CF^2*DF*zb^2) - 
 (172*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, 1, zb])/(3*CF^2*DF*zb) - 
 (549*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 1, 1, zb])/(4*CF^2*DF) - 
 (10*C3FF*csum^2*zb*G[1, 2, 1, 1, 1, 1, zb])/(3*CF*DF) + 
 (345*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[1, 2, 1, 1, 1, 1, zb])/(3*CF*DF) + 
 (443*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 1, 1, zb])/(12*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[1, 2, 1, 1, 1, 1, zb])/(3*CF*DF) - 
 (49*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 2, 1, 1, 1, 1, zb])/(3*CF*DF) + 
 (35*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 1, 1, zb])/(6*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 2, 1, 1, 1, 1, zb])/(15*CF*DF) - 
 (509*C3FF*CA*csum^2*G[1, 2, 2, 1, 0, 0, zb])/(60*CF^2*DF) + 
 (59*C3FF*csum^2*G[1, 2, 2, 1, 0, 0, zb])/(15*CF*DF) - 
 (4*C3FF*CA*csum^2*G[1, 2, 2, 1, 0, 0, zb])/(3*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 2, 2, 1, 0, 0, zb])/(3*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 2, 2, 1, 0, 0, zb])/(3*CF^2*DF*zb^2) + 
 (38*C3FF*CA*csum^2*zb*G[1, 2, 2, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (17*C3FF*csum^2*zb*G[1, 2, 2, 1, 0, 0, zb])/(3*CF*DF) - 
 (20*C3FF*CA*csum^2*zb^2*G[1, 2, 2, 1, 0, 0, zb])/(3*CF^2*DF) + 
 (8*C3FF*csum^2*zb^2*G[1, 2, 2, 1, 0, 0, zb])/(3*CF*DF) + 
 (13*C3FF*CA*csum^2*zb^3*G[1, 2, 2, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[1, 2, 2, 1, 0, 0, zb])/(3*CF*DF) - 
 (41*C3FF*CA*csum^2*zb^4*G[1, 2, 2, 1, 0, 0, zb])/(12*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[1, 2, 2, 1, 0, 0, zb])/(3*CF*DF) + 
 (47*C3FF*CA*csum^2*zb^5*G[1, 2, 2, 1, 0, 0, zb])/(30*CF^2*DF) - 
 (4*C3FF*csum^2*zb^5*G[1, 2, 2, 1, 0, 0, zb])/(15*CF*DF) + 
 (509*C3FF*CA*csum^2*G[1, 2, 2, 1, 0, 1, zb])/(60*CF^2*DF) - 
 (59*C3FF*csum^2*G[1, 2, 2, 1, 0, 1, zb])/(15*CF*DF) + 
 (4*C3FF*CA*csum^2*G[1, 2, 2, 1, 0, 1, zb])/(3*CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 2, 2, 1, 0, 1, zb])/(3*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 2, 2, 1, 0, 1, zb])/(3*CF^2*DF*zb^2) - 
 (38*C3FF*CA*csum^2*zb*G[1, 2, 2, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (17*C3FF*csum^2*zb*G[1, 2, 2, 1, 0, 1, zb])/(3*CF*DF) + 
 (20*C3FF*CA*csum^2*zb^2*G[1, 2, 2, 1, 0, 1, zb])/(3*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[1, 2, 2, 1, 0, 1, zb])/(3*CF*DF) - 
 (13*C3FF*CA*csum^2*zb^3*G[1, 2, 2, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[1, 2, 2, 1, 0, 1, zb])/(3*CF*DF) + 
 (41*C3FF*CA*csum^2*zb^4*G[1, 2, 2, 1, 0, 1, zb])/(12*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[1, 2, 2, 1, 0, 1, zb])/(3*CF*DF) - 
 (47*C3FF*CA*csum^2*zb^5*G[1, 2, 2, 1, 0, 1, zb])/(30*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[1, 2, 2, 1, 0, 1, zb])/(15*CF*DF) + 
 (509*C3FF*CA*csum^2*G[1, 2, 2, 1, 1, 0, zb])/(40*CF^2*DF) - 
 (59*C3FF*csum^2*G[1, 2, 2, 1, 1, 0, zb])/(10*CF*DF) + 
 (2*C3FF*CA*csum^2*G[1, 2, 2, 1, 1, 0, zb])/(CF^2*DF*zb^4) - 
 (7*C3FF*CA*csum^2*G[1, 2, 2, 1, 1, 0, zb])/(2*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[1, 2, 2, 1, 1, 0, zb])/(2*CF^2*DF*zb^2) - 
 (19*C3FF*CA*csum^2*zb*G[1, 2, 2, 1, 1, 0, zb])/(CF^2*DF) + 
 (17*C3FF*csum^2*zb*G[1, 2, 2, 1, 1, 0, zb])/(2*CF*DF) + 
 (10*C3FF*CA*csum^2*zb^2*G[1, 2, 2, 1, 1, 0, zb])/(CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[1, 2, 2, 1, 1, 0, zb])/(CF*DF) - 
 (13*C3FF*CA*csum^2*zb^3*G[1, 2, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[1, 2, 2, 1, 1, 0, zb])/(CF*DF) + 
 (41*C3FF*CA*csum^2*zb^4*G[1, 2, 2, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[1, 2, 2, 1, 1, 0, zb])/(CF*DF) - 
 (47*C3FF*CA*csum^2*zb^5*G[1, 2, 2, 1, 1, 0, zb])/(20*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[1, 2, 2, 1, 1, 0, zb])/(5*CF*DF) - 
 (509*C3FF*CA*csum^2*G[1, 2, 2, 1, 1, 1, zb])/(40*CF^2*DF) + 
 (59*C3FF*csum^2*G[1, 2, 2, 1, 1, 1, zb])/(10*CF*DF) - 
 (2*C3FF*CA*csum^2*G[1, 2, 2, 1, 1, 1, zb])/(CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 2, 2, 1, 1, 1, zb])/(2*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 2, 2, 1, 1, 1, zb])/(2*CF^2*DF*zb^2) + 
 (19*C3FF*CA*csum^2*zb*G[1, 2, 2, 1, 1, 1, zb])/(CF^2*DF) - 
 (17*C3FF*csum^2*zb*G[1, 2, 2, 1, 1, 1, zb])/(2*CF*DF) - 
 (10*C3FF*CA*csum^2*zb^2*G[1, 2, 2, 1, 1, 1, zb])/(CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[1, 2, 2, 1, 1, 1, zb])/(CF*DF) + 
 (13*C3FF*CA*csum^2*zb^3*G[1, 2, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[1, 2, 2, 1, 1, 1, zb])/(CF*DF) - 
 (41*C3FF*CA*csum^2*zb^4*G[1, 2, 2, 1, 1, 1, zb])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 2, 2, 1, 1, 1, zb])/(CF*DF) + 
 (47*C3FF*CA*csum^2*zb^5*G[1, 2, 2, 1, 1, 1, zb])/(20*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[1, 2, 2, 1, 1, 1, zb])/(5*CF*DF) + 
 (1774*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, 0, zb])/(5*CF^2*DF) + 
 (58*C3FF*csum^2*G[2, 1, 0, 0, 0, 0, zb])/(5*CF*DF) - 
 (568*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
 (22*C3FF*csum^2*zb*G[2, 1, 0, 0, 0, 0, zb])/(CF*DF) + 
 (331*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
 (16*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 0, 0, zb])/(CF*DF) - 
 (87*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 0, 0, zb])/(CF*DF) + 
 (87*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 0, 0, zb])/(2*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 0, 0, zb])/(CF*DF) - 
 (87*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 0, 0, zb])/(5*CF^2*DF) - 
 (4*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 0, 0, zb])/(5*CF*DF) - 
 (2989*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, 1, zb])/(10*CF^2*DF) - 
 (22*C3FF*csum^2*G[2, 1, 0, 0, 0, 1, zb])/(CF*DF) + 
 (1931*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 0, 1, zb])/(4*CF^2*DF) + 
 (35*C3FF*csum^2*zb*G[2, 1, 0, 0, 0, 1, zb])/(CF*DF) - 
 (577*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 0, 1, zb])/(2*CF^2*DF) - 
 (20*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 0, 1, zb])/(CF*DF) + 
 (305*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 0, 1, zb])/(4*CF^2*DF) + 
 (5*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 0, 1, zb])/(CF*DF) - 
 (299*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 0, 1, zb])/(8*CF^2*DF) - 
 (5*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 0, 1, zb])/(2*CF*DF) + 
 (299*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 0, 1, zb])/(20*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[2, 1, 0, 0, 0, 1, zb])/(CF*DF) - 
 (3289*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, 0, zb])/(10*CF^2*DF) - 
 (173*C3FF*csum^2*G[2, 1, 0, 0, 1, 0, zb])/(30*CF*DF) + 
 (526*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 1, 0, zb])/(CF^2*DF) + 
 (71*C3FF*csum^2*zb*G[2, 1, 0, 0, 1, 0, zb])/(6*CF*DF) - 
 (1219*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 1, 0, zb])/(4*CF^2*DF) - 
 (28*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 1, 0, zb])/(3*CF*DF) + 
 (317*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 1, 0, zb])/(4*CF^2*DF) + 
 (7*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 1, 0, zb])/(3*CF*DF) - 
 (319*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 1, 0, zb])/(8*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 1, 0, zb])/(6*CF*DF) + 
 (319*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 1, 0, zb])/(20*CF^2*DF) + 
 (7*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 1, 0, zb])/(15*CF*DF) + 
 (4139*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, 1, zb])/(15*CF^2*DF) + 
 (97*C3FF*csum^2*G[2, 1, 0, 0, 1, 1, zb])/(6*CF*DF) - 
 (5345*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 1, 1, zb])/(12*CF^2*DF) - 
 (149*C3FF*csum^2*zb*G[2, 1, 0, 0, 1, 1, zb])/(6*CF*DF) + 
 (3179*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 1, 1, zb])/(12*CF^2*DF) + 
 (40*C3FF*csum^2*zb^2*G[2, 1, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (415*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 1, 1, zb])/(6*CF^2*DF) - 
 (10*C3FF*csum^2*zb^3*G[2, 1, 0, 0, 1, 1, zb])/(3*CF*DF) + 
 (409*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 1, 1, zb])/(12*CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[2, 1, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (409*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 1, 1, zb])/(30*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[2, 1, 0, 0, 1, 1, zb])/(3*CF*DF) - 
 (3309*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, 0, zb])/(10*CF^2*DF) - 
 (23*C3FF*csum^2*G[2, 1, 0, 1, 0, 0, zb])/(6*CF*DF) + 
 (1059*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 0, 0, zb])/(2*CF^2*DF) + 
 (49*C3FF*csum^2*zb*G[2, 1, 0, 1, 0, 0, zb])/(6*CF*DF) - 
 (1225*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 0, 0, zb])/(4*CF^2*DF) - 
 (20*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 0, 0, zb])/(3*CF*DF) + 
 (317*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 0, 0, zb])/(4*CF^2*DF) + 
 (5*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 0, 0, zb])/(3*CF*DF) - 
 (319*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 0, 0, zb])/(8*CF^2*DF) - 
 (5*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 0, 0, zb])/(6*CF*DF) + 
 (319*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 0, 0, zb])/(20*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[2, 1, 0, 1, 0, 0, zb])/(3*CF*DF) + 
 (297*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, 1, zb])/(CF^2*DF) + 
 (101*C3FF*csum^2*G[2, 1, 0, 1, 0, 1, zb])/(30*CF*DF) - 
 (1903*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 0, 1, zb])/(4*CF^2*DF) - 
 (41*C3FF*csum^2*zb*G[2, 1, 0, 1, 0, 1, zb])/(6*CF*DF) + 
 (1105*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 0, 1, zb])/(4*CF^2*DF) + 
 (16*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 0, 1, zb])/(3*CF*DF) - 
 (143*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 0, 1, zb])/(3*CF*DF) + 
 (145*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 0, 1, zb])/(4*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 0, 1, zb])/(3*CF*DF) - 
 (29*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (4*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 0, 1, zb])/(15*CF*DF) + 
 (3293*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, 0, zb])/(10*CF^2*DF) - 
 (79*C3FF*csum^2*G[2, 1, 0, 1, 1, 0, zb])/(5*CF*DF) - 
 (2091*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (21*C3FF*csum^2*zb*G[2, 1, 0, 1, 1, 0, zb])/(CF*DF) + 
 (294*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 1, 0, zb])/(CF*DF) - 
 (299*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 1, 0, zb])/(CF*DF) + 
 (313*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 1, 0, 1, 1, 0, zb])/(CF*DF) - 
 (313*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 1, 0, zb])/(20*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 1, 0, zb])/(5*CF*DF) - 
 (895*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
 (244*C3FF*csum^2*G[2, 1, 0, 1, 1, 1, zb])/(15*CF*DF) + 
 (1421*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
 (67*C3FF*csum^2*zb*G[2, 1, 0, 1, 1, 1, zb])/(3*CF*DF) - 
 (800*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) + 
 (28*C3FF*csum^2*zb^2*G[2, 1, 0, 1, 1, 1, zb])/(3*CF*DF) + 
 (203*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
 (7*C3FF*csum^2*zb^3*G[2, 1, 0, 1, 1, 1, zb])/(3*CF*DF) - 
 (215*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 1, 1, zb])/(6*CF^2*DF) + 
 (7*C3FF*csum^2*zb^4*G[2, 1, 0, 1, 1, 1, zb])/(6*CF*DF) + 
 (43*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 1, 1, zb])/(3*CF^2*DF) - 
 (7*C3FF*csum^2*zb^5*G[2, 1, 0, 1, 1, 1, zb])/(15*CF*DF) - 
 (9243*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, 0, zb])/(20*CF^2*DF) - 
 (131*C3FF*csum^2*G[2, 1, 1, 0, 0, 0, zb])/(10*CF*DF) + 
 (5913*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 0, 0, zb])/(8*CF^2*DF) + 
 (47*C3FF*csum^2*zb*G[2, 1, 1, 0, 0, 0, zb])/(2*CF*DF) - 
 (429*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
 (16*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 0, 0, zb])/(CF*DF) + 
 (889*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 0, 0, zb])/(8*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 0, 0, zb])/(CF*DF) - 
 (883*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 0, 0, zb])/(16*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 0, 0, zb])/(CF*DF) + 
 (883*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 0, 0, zb])/(40*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 0, 0, zb])/(5*CF*DF) + 
 (414*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, 1, zb])/(CF^2*DF) + 
 (193*C3FF*csum^2*G[2, 1, 1, 0, 0, 1, zb])/(15*CF*DF) - 
 (2645*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (137*C3FF*csum^2*zb*G[2, 1, 1, 0, 0, 1, zb])/(6*CF*DF) + 
 (384*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 0, 1, zb])/(CF^2*DF) + 
 (46*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 0, 1, zb])/(3*CF*DF) - 
 (397*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (23*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 0, 1, zb])/(6*CF*DF) + 
 (395*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 0, 1, zb])/(8*CF^2*DF) + 
 (23*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 0, 1, zb])/(12*CF*DF) - 
 (79*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (23*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 0, 1, zb])/(30*CF*DF) + 
 (6322*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, 0, zb])/(15*CF^2*DF) + 
 (33*C3FF*csum^2*G[2, 1, 1, 0, 1, 0, zb])/(4*CF*DF) - 
 (16151*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 1, 0, zb])/(24*CF^2*DF) - 
 (59*C3FF*csum^2*zb*G[2, 1, 1, 0, 1, 0, zb])/(4*CF*DF) + 
 (9329*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (10*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 1, 0, zb])/(CF*DF) - 
 (1195*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 1, 0, zb])/(12*CF^2*DF) - 
 (5*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 1, 0, zb])/(2*CF*DF) + 
 (1189*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 1, 0, zb])/(24*CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 1, 0, zb])/(4*CF*DF) - 
 (1189*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 1, 0, zb])/(60*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[2, 1, 1, 0, 1, 0, zb])/(2*CF*DF) - 
 (22663*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, 1, zb])/(60*CF^2*DF) - 
 (481*C3FF*csum^2*G[2, 1, 1, 0, 1, 1, zb])/(60*CF*DF) + 
 (7225*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 1, 1, zb])/(12*CF^2*DF) + 
 (169*C3FF*csum^2*zb*G[2, 1, 1, 0, 1, 1, zb])/(12*CF*DF) - 
 (8345*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 1, 1, zb])/(24*CF^2*DF) - 
 (28*C3FF*csum^2*zb^2*G[2, 1, 1, 0, 1, 1, zb])/(3*CF*DF) + 
 (2129*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 1, 1, zb])/(24*CF^2*DF) + 
 (7*C3FF*csum^2*zb^3*G[2, 1, 1, 0, 1, 1, zb])/(3*CF*DF) - 
 (2123*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 1, 1, zb])/(48*CF^2*DF) - 
 (7*C3FF*csum^2*zb^4*G[2, 1, 1, 0, 1, 1, zb])/(6*CF*DF) + 
 (2123*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 1, 1, zb])/(120*CF^2*DF) + 
 (7*C3FF*csum^2*zb^5*G[2, 1, 1, 0, 1, 1, zb])/(15*CF*DF) + 
 (1849*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, 0, zb])/(4*CF^2*DF) + 
 (709*C3FF*csum^2*G[2, 1, 1, 1, 0, 0, zb])/(60*CF*DF) - 
 (1483*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 0, 0, zb])/(2*CF^2*DF) - 
 (199*C3FF*csum^2*zb*G[2, 1, 1, 1, 0, 0, zb])/(12*CF*DF) + 
 (3451*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 0, 0, zb])/(8*CF^2*DF) + 
 (22*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 0, 0, zb])/(3*CF*DF) - 
 (2627*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 0, 0, zb])/(6*CF*DF) + 
 (2585*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 0, 0, zb])/(48*CF^2*DF) + 
 (11*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 0, 0, zb])/(12*CF*DF) - 
 (517*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (11*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 0, 0, zb])/(30*CF*DF) - 
 (26111*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, 1, zb])/(60*CF^2*DF) - 
 (19*C3FF*csum^2*G[2, 1, 1, 1, 0, 1, zb])/(20*CF*DF) + 
 (2078*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (9*C3FF*csum^2*zb*G[2, 1, 1, 1, 0, 1, zb])/(4*CF*DF) - 
 (9517*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (2*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 0, 1, zb])/(CF*DF) + 
 (2395*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 0, 1, zb])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[2, 1, 1, 1, 0, 1, zb])/(2*CF*DF) - 
 (2401*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 0, 1, zb])/(48*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 1, 1, 1, 0, 1, zb])/(4*CF*DF) + 
 (2401*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 0, 1, zb])/(120*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[2, 1, 1, 1, 0, 1, zb])/(10*CF*DF) - 
 (9211*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, 0, zb])/(20*CF^2*DF) + 
 (16*C3FF*csum^2*G[2, 1, 1, 1, 1, 0, zb])/(3*CF*DF) + 
 (5867*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (29*C3FF*csum^2*zb*G[2, 1, 1, 1, 1, 0, zb])/(3*CF*DF) - 
 (1671*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (20*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 1, 0, zb])/(3*CF*DF) + 
 (829*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 1, 0, zb])/(8*CF^2*DF) - 
 (5*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 1, 0, zb])/(3*CF*DF) - 
 (831*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 1, 0, zb])/(16*CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 1, 0, zb])/(6*CF*DF) + 
 (831*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 1, 0, zb])/(40*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[2, 1, 1, 1, 1, 0, zb])/(3*CF*DF) + 
 (26273*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, 1, zb])/(60*CF^2*DF) - 
 (81*C3FF*csum^2*G[2, 1, 1, 1, 1, 1, zb])/(5*CF*DF) - 
 (16597*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 1, 1, zb])/(24*CF^2*DF) + 
 (24*C3FF*csum^2*zb*G[2, 1, 1, 1, 1, 1, zb])/(CF*DF) + 
 (4643*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 1, 1, zb])/(12*CF^2*DF) - 
 (12*C3FF*csum^2*zb^2*G[2, 1, 1, 1, 1, 1, zb])/(CF*DF) - 
 (2279*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 1, 1, zb])/(24*CF^2*DF) + 
 (3*C3FF*csum^2*zb^3*G[2, 1, 1, 1, 1, 1, zb])/(CF*DF) + 
 (2333*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 1, 1, zb])/(48*CF^2*DF) - 
 (3*C3FF*csum^2*zb^4*G[2, 1, 1, 1, 1, 1, zb])/(2*CF*DF) - 
 (2333*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 1, 1, zb])/(120*CF^2*DF) + 
 (3*C3FF*csum^2*zb^5*G[2, 1, 1, 1, 1, 1, zb])/(5*CF*DF) - 
 (16*C3FF*CA*csum^2*G[2, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
 (49*C3FF*csum^2*G[2, 1, 2, 1, 0, 0, zb])/(5*CF*DF) + 
 (51*C3FF*CA*csum^2*zb*G[2, 1, 2, 1, 0, 0, zb])/(2*CF^2*DF) - 
 (15*C3FF*csum^2*zb*G[2, 1, 2, 1, 0, 0, zb])/(CF*DF) - 
 (25*C3FF*CA*csum^2*zb^2*G[2, 1, 2, 1, 0, 0, zb])/(2*CF^2*DF) + 
 (8*C3FF*csum^2*zb^2*G[2, 1, 2, 1, 0, 0, zb])/(CF*DF) + 
 (3*C3FF*CA*csum^2*zb^3*G[2, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[2, 1, 2, 1, 0, 0, zb])/(CF*DF) - 
 (5*C3FF*CA*csum^2*zb^4*G[2, 1, 2, 1, 0, 0, zb])/(2*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 1, 2, 1, 0, 0, zb])/(CF*DF) + 
 (C3FF*CA*csum^2*zb^5*G[2, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[2, 1, 2, 1, 0, 0, zb])/(5*CF*DF) + 
 (16*C3FF*CA*csum^2*G[2, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
 (49*C3FF*csum^2*G[2, 1, 2, 1, 0, 1, zb])/(5*CF*DF) - 
 (51*C3FF*CA*csum^2*zb*G[2, 1, 2, 1, 0, 1, zb])/(2*CF^2*DF) + 
 (15*C3FF*csum^2*zb*G[2, 1, 2, 1, 0, 1, zb])/(CF*DF) + 
 (25*C3FF*CA*csum^2*zb^2*G[2, 1, 2, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[2, 1, 2, 1, 0, 1, zb])/(CF*DF) - 
 (3*C3FF*CA*csum^2*zb^3*G[2, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[2, 1, 2, 1, 0, 1, zb])/(CF*DF) + 
 (5*C3FF*CA*csum^2*zb^4*G[2, 1, 2, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 1, 2, 1, 0, 1, zb])/(CF*DF) - 
 (C3FF*CA*csum^2*zb^5*G[2, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[2, 1, 2, 1, 0, 1, zb])/(5*CF*DF) + 
 (24*C3FF*CA*csum^2*G[2, 1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
 (147*C3FF*csum^2*G[2, 1, 2, 1, 1, 0, zb])/(10*CF*DF) - 
 (153*C3FF*CA*csum^2*zb*G[2, 1, 2, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (45*C3FF*csum^2*zb*G[2, 1, 2, 1, 1, 0, zb])/(2*CF*DF) + 
 (75*C3FF*CA*csum^2*zb^2*G[2, 1, 2, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (12*C3FF*csum^2*zb^2*G[2, 1, 2, 1, 1, 0, zb])/(CF*DF) - 
 (9*C3FF*CA*csum^2*zb^3*G[2, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (3*C3FF*csum^2*zb^3*G[2, 1, 2, 1, 1, 0, zb])/(CF*DF) + 
 (15*C3FF*CA*csum^2*zb^4*G[2, 1, 2, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (3*C3FF*csum^2*zb^4*G[2, 1, 2, 1, 1, 0, zb])/(2*CF*DF) - 
 (3*C3FF*CA*csum^2*zb^5*G[2, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (3*C3FF*csum^2*zb^5*G[2, 1, 2, 1, 1, 0, zb])/(5*CF*DF) - 
 (24*C3FF*CA*csum^2*G[2, 1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
 (147*C3FF*csum^2*G[2, 1, 2, 1, 1, 1, zb])/(10*CF*DF) + 
 (153*C3FF*CA*csum^2*zb*G[2, 1, 2, 1, 1, 1, zb])/(4*CF^2*DF) - 
 (45*C3FF*csum^2*zb*G[2, 1, 2, 1, 1, 1, zb])/(2*CF*DF) - 
 (75*C3FF*CA*csum^2*zb^2*G[2, 1, 2, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (12*C3FF*csum^2*zb^2*G[2, 1, 2, 1, 1, 1, zb])/(CF*DF) + 
 (9*C3FF*CA*csum^2*zb^3*G[2, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (3*C3FF*csum^2*zb^3*G[2, 1, 2, 1, 1, 1, zb])/(CF*DF) - 
 (15*C3FF*CA*csum^2*zb^4*G[2, 1, 2, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (3*C3FF*csum^2*zb^4*G[2, 1, 2, 1, 1, 1, zb])/(2*CF*DF) + 
 (3*C3FF*CA*csum^2*zb^5*G[2, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (3*C3FF*csum^2*zb^5*G[2, 1, 2, 1, 1, 1, zb])/(5*CF*DF) - 
 (79*C3FF*CA*csum^2*G[2, 2, 1, 0, 0, 0, zb])/(10*CF^2*DF) - 
 (3*C3FF*csum^2*G[2, 2, 1, 0, 0, 0, zb])/(CF*DF) + 
 (53*C3FF*CA*csum^2*zb*G[2, 2, 1, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (3*C3FF*csum^2*zb*G[2, 2, 1, 0, 0, 0, zb])/(CF*DF) - 
 (8*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 0, 0, 0, zb])/(CF^2*DF) + 
 (5*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (C3FF*CA*csum^2*zb^4*G[2, 2, 1, 0, 0, 0, zb])/(8*CF^2*DF) - 
 (C3FF*CA*csum^2*zb^5*G[2, 2, 1, 0, 0, 0, zb])/(20*CF^2*DF) + 
 (403*C3FF*CA*csum^2*G[2, 2, 1, 0, 0, 1, zb])/(30*CF^2*DF) - 
 (14*C3FF*csum^2*G[2, 2, 1, 0, 0, 1, zb])/(15*CF*DF) - 
 (263*C3FF*CA*csum^2*zb*G[2, 2, 1, 0, 0, 1, zb])/(12*CF^2*DF) + 
 (8*C3FF*csum^2*zb*G[2, 2, 1, 0, 0, 1, zb])/(3*CF*DF) + 
 (73*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 0, 0, 1, zb])/(6*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[2, 2, 1, 0, 0, 1, zb])/(3*CF*DF) - 
 (29*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 0, 0, 1, zb])/(12*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[2, 2, 1, 0, 0, 1, zb])/(3*CF*DF) + 
 (23*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 0, 0, 1, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 2, 1, 0, 0, 1, zb])/(3*CF*DF) - 
 (23*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 0, 0, 1, zb])/(60*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[2, 2, 1, 0, 0, 1, zb])/(15*CF*DF) + 
 (403*C3FF*CA*csum^2*G[2, 2, 1, 0, 1, 0, zb])/(30*CF^2*DF) - 
 (14*C3FF*csum^2*G[2, 2, 1, 0, 1, 0, zb])/(15*CF*DF) - 
 (263*C3FF*CA*csum^2*zb*G[2, 2, 1, 0, 1, 0, zb])/(12*CF^2*DF) + 
 (8*C3FF*csum^2*zb*G[2, 2, 1, 0, 1, 0, zb])/(3*CF*DF) + 
 (73*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 0, 1, 0, zb])/(6*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[2, 2, 1, 0, 1, 0, zb])/(3*CF*DF) - 
 (29*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 0, 1, 0, zb])/(12*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[2, 2, 1, 0, 1, 0, zb])/(3*CF*DF) + 
 (23*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 0, 1, 0, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 2, 1, 0, 1, 0, zb])/(3*CF*DF) - 
 (23*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 0, 1, 0, zb])/(60*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[2, 2, 1, 0, 1, 0, zb])/(15*CF*DF) - 
 (569*C3FF*CA*csum^2*G[2, 2, 1, 0, 1, 1, zb])/(30*CF^2*DF) + 
 (73*C3FF*csum^2*G[2, 2, 1, 0, 1, 1, zb])/(15*CF*DF) + 
 (367*C3FF*CA*csum^2*zb*G[2, 2, 1, 0, 1, 1, zb])/(12*CF^2*DF) - 
 (25*C3FF*csum^2*zb*G[2, 2, 1, 0, 1, 1, zb])/(3*CF*DF) - 
 (49*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
 (16*C3FF*csum^2*zb^2*G[2, 2, 1, 0, 1, 1, zb])/(3*CF*DF) + 
 (43*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 0, 1, 1, zb])/(12*CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[2, 2, 1, 0, 1, 1, zb])/(3*CF*DF) - 
 (49*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 0, 1, 1, zb])/(24*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[2, 2, 1, 0, 1, 1, zb])/(3*CF*DF) + 
 (49*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 0, 1, 1, zb])/(60*CF^2*DF) - 
 (4*C3FF*csum^2*zb^5*G[2, 2, 1, 0, 1, 1, zb])/(15*CF*DF) - 
 (19*C3FF*CA*csum^2*G[2, 2, 1, 1, 0, 0, zb])/(12*CF^2*DF) + 
 (163*C3FF*csum^2*G[2, 2, 1, 1, 0, 0, zb])/(30*CF*DF) + 
 (49*C3FF*CA*csum^2*zb*G[2, 2, 1, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (43*C3FF*csum^2*zb*G[2, 2, 1, 1, 0, 0, zb])/(6*CF*DF) - 
 (C3FF*CA*csum^2*zb^2*G[2, 2, 1, 1, 0, 0, zb])/(6*CF^2*DF) + 
 (8*C3FF*csum^2*zb^2*G[2, 2, 1, 1, 0, 0, zb])/(3*CF*DF) + 
 (13*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[2, 2, 1, 1, 0, 0, zb])/(3*CF*DF) - 
 (55*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 1, 0, 0, zb])/(48*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 2, 1, 1, 0, 0, zb])/(3*CF*DF) + 
 (11*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 1, 0, 0, zb])/(24*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[2, 2, 1, 1, 0, 0, zb])/(15*CF*DF) - 
 (403*C3FF*CA*csum^2*G[2, 2, 1, 1, 0, 1, zb])/(60*CF^2*DF) + 
 (7*C3FF*csum^2*G[2, 2, 1, 1, 0, 1, zb])/(15*CF*DF) + 
 (263*C3FF*CA*csum^2*zb*G[2, 2, 1, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (4*C3FF*csum^2*zb*G[2, 2, 1, 1, 0, 1, zb])/(3*CF*DF) - 
 (73*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 1, 0, 1, zb])/(12*CF^2*DF) + 
 (4*C3FF*csum^2*zb^2*G[2, 2, 1, 1, 0, 1, zb])/(3*CF*DF) + 
 (29*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 1, 0, 1, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[2, 2, 1, 1, 0, 1, zb])/(3*CF*DF) - 
 (23*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 1, 0, 1, zb])/(48*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 2, 1, 1, 0, 1, zb])/(6*CF*DF) + 
 (23*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 1, 0, 1, zb])/(120*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[2, 2, 1, 1, 0, 1, zb])/(15*CF*DF) + 
 (83*C3FF*CA*csum^2*G[2, 2, 1, 1, 1, 0, zb])/(30*CF^2*DF) - 
 (59*C3FF*csum^2*G[2, 2, 1, 1, 1, 0, zb])/(30*CF*DF) - 
 (13*C3FF*CA*csum^2*zb*G[2, 2, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
 (17*C3FF*csum^2*zb*G[2, 2, 1, 1, 1, 0, zb])/(6*CF*DF) + 
 (25*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 1, 1, 0, zb])/(12*CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[2, 2, 1, 1, 1, 0, zb])/(3*CF*DF) - 
 (7*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 1, 1, 0, zb])/(12*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[2, 2, 1, 1, 1, 0, zb])/(3*CF*DF) + 
 (13*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 1, 1, 0, zb])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 2, 1, 1, 1, 0, zb])/(6*CF*DF) - 
 (13*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 1, 1, 0, zb])/(60*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[2, 2, 1, 1, 1, 0, zb])/(15*CF*DF) + 
 (83*C3FF*CA*csum^2*G[2, 2, 1, 1, 1, 1, zb])/(15*CF^2*DF) - 
 (59*C3FF*csum^2*G[2, 2, 1, 1, 1, 1, zb])/(15*CF*DF) - 
 (26*C3FF*CA*csum^2*zb*G[2, 2, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
 (17*C3FF*csum^2*zb*G[2, 2, 1, 1, 1, 1, zb])/(3*CF*DF) + 
 (25*C3FF*CA*csum^2*zb^2*G[2, 2, 1, 1, 1, 1, zb])/(6*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[2, 2, 1, 1, 1, 1, zb])/(3*CF*DF) - 
 (7*C3FF*CA*csum^2*zb^3*G[2, 2, 1, 1, 1, 1, zb])/(6*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[2, 2, 1, 1, 1, 1, zb])/(3*CF*DF) + 
 (13*C3FF*CA*csum^2*zb^4*G[2, 2, 1, 1, 1, 1, zb])/(12*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 2, 1, 1, 1, 1, zb])/(3*CF*DF) - 
 (13*C3FF*CA*csum^2*zb^5*G[2, 2, 1, 1, 1, 1, zb])/(30*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[2, 2, 1, 1, 1, 1, zb])/(15*CF*DF) + 
 (49*C3FF*CA*csum^2*G[2, 2, 2, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (88*C3FF*csum^2*G[2, 2, 2, 1, 0, 0, zb])/(15*CF*DF) - 
 (157*C3FF*CA*csum^2*zb*G[2, 2, 2, 1, 0, 0, zb])/(6*CF^2*DF) + 
 (28*C3FF*csum^2*zb*G[2, 2, 2, 1, 0, 0, zb])/(3*CF*DF) + 
 (41*C3FF*CA*csum^2*zb^2*G[2, 2, 2, 1, 0, 0, zb])/(3*CF^2*DF) - 
 (16*C3FF*csum^2*zb^2*G[2, 2, 2, 1, 0, 0, zb])/(3*CF*DF) - 
 (19*C3FF*CA*csum^2*zb^3*G[2, 2, 2, 1, 0, 0, zb])/(6*CF^2*DF) + 
 (4*C3FF*csum^2*zb^3*G[2, 2, 2, 1, 0, 0, zb])/(3*CF*DF) + 
 (25*C3FF*CA*csum^2*zb^4*G[2, 2, 2, 1, 0, 0, zb])/(12*CF^2*DF) - 
 (2*C3FF*csum^2*zb^4*G[2, 2, 2, 1, 0, 0, zb])/(3*CF*DF) - 
 (5*C3FF*CA*csum^2*zb^5*G[2, 2, 2, 1, 0, 0, zb])/(6*CF^2*DF) + 
 (4*C3FF*csum^2*zb^5*G[2, 2, 2, 1, 0, 0, zb])/(15*CF*DF) - 
 (49*C3FF*CA*csum^2*G[2, 2, 2, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (88*C3FF*csum^2*G[2, 2, 2, 1, 0, 1, zb])/(15*CF*DF) + 
 (157*C3FF*CA*csum^2*zb*G[2, 2, 2, 1, 0, 1, zb])/(6*CF^2*DF) - 
 (28*C3FF*csum^2*zb*G[2, 2, 2, 1, 0, 1, zb])/(3*CF*DF) - 
 (41*C3FF*CA*csum^2*zb^2*G[2, 2, 2, 1, 0, 1, zb])/(3*CF^2*DF) + 
 (16*C3FF*csum^2*zb^2*G[2, 2, 2, 1, 0, 1, zb])/(3*CF*DF) + 
 (19*C3FF*CA*csum^2*zb^3*G[2, 2, 2, 1, 0, 1, zb])/(6*CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[2, 2, 2, 1, 0, 1, zb])/(3*CF*DF) - 
 (25*C3FF*CA*csum^2*zb^4*G[2, 2, 2, 1, 0, 1, zb])/(12*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[2, 2, 2, 1, 0, 1, zb])/(3*CF*DF) + 
 (5*C3FF*CA*csum^2*zb^5*G[2, 2, 2, 1, 0, 1, zb])/(6*CF^2*DF) - 
 (4*C3FF*csum^2*zb^5*G[2, 2, 2, 1, 0, 1, zb])/(15*CF*DF) - 
 (49*C3FF*CA*csum^2*G[2, 2, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (44*C3FF*csum^2*G[2, 2, 2, 1, 1, 0, zb])/(5*CF*DF) + 
 (157*C3FF*CA*csum^2*zb*G[2, 2, 2, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (14*C3FF*csum^2*zb*G[2, 2, 2, 1, 1, 0, zb])/(CF*DF) - 
 (41*C3FF*CA*csum^2*zb^2*G[2, 2, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (8*C3FF*csum^2*zb^2*G[2, 2, 2, 1, 1, 0, zb])/(CF*DF) + 
 (19*C3FF*CA*csum^2*zb^3*G[2, 2, 2, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[2, 2, 2, 1, 1, 0, zb])/(CF*DF) - 
 (25*C3FF*CA*csum^2*zb^4*G[2, 2, 2, 1, 1, 0, zb])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 2, 2, 1, 1, 0, zb])/(CF*DF) + 
 (5*C3FF*CA*csum^2*zb^5*G[2, 2, 2, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[2, 2, 2, 1, 1, 0, zb])/(5*CF*DF) + 
 (49*C3FF*CA*csum^2*G[2, 2, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (44*C3FF*csum^2*G[2, 2, 2, 1, 1, 1, zb])/(5*CF*DF) - 
 (157*C3FF*CA*csum^2*zb*G[2, 2, 2, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (14*C3FF*csum^2*zb*G[2, 2, 2, 1, 1, 1, zb])/(CF*DF) + 
 (41*C3FF*CA*csum^2*zb^2*G[2, 2, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (8*C3FF*csum^2*zb^2*G[2, 2, 2, 1, 1, 1, zb])/(CF*DF) - 
 (19*C3FF*CA*csum^2*zb^3*G[2, 2, 2, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (2*C3FF*csum^2*zb^3*G[2, 2, 2, 1, 1, 1, zb])/(CF*DF) + 
 (25*C3FF*CA*csum^2*zb^4*G[2, 2, 2, 1, 1, 1, zb])/(8*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 2, 2, 1, 1, 1, zb])/(CF*DF) - 
 (5*C3FF*CA*csum^2*zb^5*G[2, 2, 2, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[2, 2, 2, 1, 1, 1, zb])/(5*CF*DF) - 
 (16*C3FF*CA*csum^2*G[0, 0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*G[0, 0, 0, 0, 1, 0, 1, zb])/(2*CF*DF) - 
 (61*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/(4*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/(2*CF*DF) - 
 (32*C3FF*CA*csum^2*G[0, 0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
 (C3FF*csum^2*G[0, 0, 0, 0, 1, 1, 0, zb])/(CF*DF) - 
 (61*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/(CF*DF) + 
 (48*C3FF*CA*csum^2*G[0, 0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
 (3*C3FF*csum^2*G[0, 0, 0, 0, 1, 1, 1, zb])/(2*CF*DF) + 
 (183*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/(4*CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/(2*CF*DF) - 
 (115*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (115*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (99*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, 1, 0, zb])/(4*CF^2*DF) - 
 (C3FF*csum^2*G[0, 0, 0, 1, 0, 1, 0, zb])/(2*CF*DF) - 
 (51*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/(2*CF^2*DF) - 
 (C3FF*csum^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/(2*CF*DF) + 
 (107*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, 1, 1, zb])/(2*CF^2*DF) + 
 (107*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/(2*CF^2*DF) - 
 (35*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 0, 0, zb])/(2*CF^2*DF) - 
 (2*C3FF*csum^2*G[0, 0, 0, 1, 1, 0, 0, zb])/(CF*DF) - 
 (41*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/(2*CF^2*DF) - 
 (2*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/(CF*DF) + 
 (65*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) + 
 (C3FF*csum^2*G[0, 0, 0, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (133*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/(2*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (165*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (339*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (130*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*G[0, 0, 0, 1, 1, 1, 1, zb])/(CF*DF) - 
 (130*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
 (2*C3FF*csum^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/(CF*DF) - 
 (171*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (3*C3FF*csum^2*G[0, 0, 1, 0, 0, 0, 1, zb])/(CF*DF) - 
 (45*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/(CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/(CF*DF) - 
 (45*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, 1, 0, zb])/(CF^2*DF) - 
 (C3FF*csum^2*G[0, 0, 1, 0, 0, 1, 0, zb])/(2*CF*DF) - 
 (45*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/(CF^2*DF) - 
 (C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/(2*CF*DF) + 
 (325*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, 1, 1, zb])/(4*CF^2*DF) + 
 (7*C3FF*csum^2*G[0, 0, 1, 0, 0, 1, 1, zb])/(2*CF*DF) + 
 (85*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/(CF^2*DF) + 
 (7*C3FF*csum^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/(2*CF*DF) - 
 (179*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 0, 0, zb])/(4*CF^2*DF) - 
 (44*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/(CF^2*DF) + 
 (369*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 0, 1, zb])/(4*CF^2*DF) + 
 (183*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/(2*CF^2*DF) + 
 (437*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (6*C3FF*csum^2*G[0, 0, 1, 0, 1, 1, 0, zb])/(CF*DF) + 
 (407*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (6*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/(CF*DF) - 
 (607*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (6*C3FF*csum^2*G[0, 0, 1, 0, 1, 1, 1, zb])/(CF*DF) - 
 (583*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (6*C3FF*csum^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/(CF*DF) + 
 (30*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
 (18*C3FF*csum^2*G[0, 0, 1, 1, 0, 0, 0, zb])/(CF*DF) + 
 (33*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/(2*CF^2*DF) - 
 (18*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/(CF*DF) + 
 (50*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) + 
 (39*C3FF*csum^2*G[0, 0, 1, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (263*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/(4*CF^2*DF) + 
 (39*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (119*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
 (23*C3FF*csum^2*G[0, 0, 1, 1, 0, 1, 0, zb])/(2*CF*DF) + 
 (70*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) + 
 (23*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/(2*CF*DF) - 
 (137*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
 (23*C3FF*csum^2*G[0, 0, 1, 1, 0, 1, 1, zb])/(2*CF*DF) - 
 (599*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/(4*CF^2*DF) - 
 (23*C3FF*csum^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/(2*CF*DF) + 
 (427*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 0, 0, zb])/(4*CF^2*DF) + 
 (21*C3FF*csum^2*G[0, 0, 1, 1, 1, 0, 0, zb])/(2*CF*DF) + 
 (112*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) + 
 (21*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/(2*CF*DF) - 
 (799*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 0, 1, zb])/(4*CF^2*DF) - 
 (13*C3FF*csum^2*G[0, 0, 1, 1, 1, 0, 1, zb])/(2*CF*DF) - 
 (817*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/(4*CF^2*DF) - 
 (13*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/(2*CF*DF) - 
 (241*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
 (8*C3FF*csum^2*G[0, 0, 1, 1, 1, 1, 0, zb])/(CF*DF) - 
 (235*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
 (8*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/(CF*DF) + 
 (333*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
 (27*C3FF*csum^2*G[0, 0, 1, 1, 1, 1, 1, zb])/(2*CF*DF) + 
 (1305*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/(4*CF^2*DF) - 
 (27*C3FF*csum^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/(2*CF*DF) - 
 (26*C3FF*CA*csum^2*G[0, 0, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
 (8*C3FF*csum^2*G[0, 0, 1, 2, 1, 0, 0, zb])/(CF*DF) - 
 (14*C3FF*CA*csum^2*zb*G[0, 0, 1, 2, 1, 0, 0, zb])/(CF^2*DF) + 
 (8*C3FF*csum^2*zb*G[0, 0, 1, 2, 1, 0, 0, zb])/(CF*DF) + 
 (26*C3FF*CA*csum^2*G[0, 0, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
 (8*C3FF*csum^2*G[0, 0, 1, 2, 1, 0, 1, zb])/(CF*DF) + 
 (14*C3FF*CA*csum^2*zb*G[0, 0, 1, 2, 1, 0, 1, zb])/(CF^2*DF) - 
 (8*C3FF*csum^2*zb*G[0, 0, 1, 2, 1, 0, 1, zb])/(CF*DF) + 
 (39*C3FF*CA*csum^2*G[0, 0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
 (12*C3FF*csum^2*G[0, 0, 1, 2, 1, 1, 0, zb])/(CF*DF) + 
 (21*C3FF*CA*csum^2*zb*G[0, 0, 1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
 (12*C3FF*csum^2*zb*G[0, 0, 1, 2, 1, 1, 0, zb])/(CF*DF) - 
 (39*C3FF*CA*csum^2*G[0, 0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
 (12*C3FF*csum^2*G[0, 0, 1, 2, 1, 1, 1, zb])/(CF*DF) - 
 (21*C3FF*CA*csum^2*zb*G[0, 0, 1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
 (12*C3FF*csum^2*zb*G[0, 0, 1, 2, 1, 1, 1, zb])/(CF*DF) + 
 (7*C3FF*CA*csum^2*G[0, 1, 0, 0, 0, 1, 0, zb])/(4*CF^2*DF) + 
 (C3FF*csum^2*G[0, 1, 0, 0, 0, 1, 0, zb])/(CF*DF) + 
 (5*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/(2*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/(CF*DF) - 
 (7*C3FF*CA*csum^2*G[0, 1, 0, 0, 0, 1, 1, zb])/(4*CF^2*DF) - 
 (C3FF*csum^2*G[0, 1, 0, 0, 0, 1, 1, zb])/(CF*DF) - 
 (5*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
 (C3FF*csum^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/(CF*DF) + 
 (13*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 0, 0, zb])/(4*CF^2*DF) + 
 (2*C3FF*csum^2*G[0, 1, 0, 0, 1, 0, 0, zb])/(CF*DF) + 
 (19*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/(4*CF^2*DF) + 
 (2*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/(CF*DF) + 
 (91*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 0, 1, zb])/(4*CF^2*DF) - 
 (9*C3FF*csum^2*G[0, 1, 0, 0, 1, 0, 1, zb])/(2*CF*DF) + 
 (35*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/(2*CF^2*DF) - 
 (9*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/(2*CF*DF) + 
 (48*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
 (7*C3FF*csum^2*G[0, 1, 0, 0, 1, 1, 0, zb])/(CF*DF) + 
 (39*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
 (7*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/(CF*DF) - 
 (74*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
 (19*C3FF*csum^2*G[0, 1, 0, 0, 1, 1, 1, zb])/(2*CF*DF) - 
 (245*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/(4*CF^2*DF) + 
 (19*C3FF*csum^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/(2*CF*DF) + 
 (9*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 0, 0, zb])/(2*CF^2*DF) + 
 (3*C3FF*csum^2*G[0, 1, 0, 1, 0, 0, 0, zb])/(CF*DF) + 
 (27*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (3*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/(CF*DF) + 
 (33*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (7*C3FF*csum^2*G[0, 1, 0, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (15*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (7*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 1, 0, zb])/(CF^2*DF) - 
 (3*C3FF*csum^2*G[0, 1, 0, 1, 0, 1, 0, zb])/(CF*DF) - 
 (2*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/(CF^2*DF) - 
 (3*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/(CF*DF) - 
 (31*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 1, 1, zb])/(2*CF^2*DF) + 
 (5*C3FF*csum^2*G[0, 1, 0, 1, 0, 1, 1, zb])/(CF*DF) - 
 (19*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/(2*CF^2*DF) + 
 (5*C3FF*csum^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/(CF*DF) - 
 (85*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 0, 0, zb])/(2*CF^2*DF) + 
 (4*C3FF*csum^2*G[0, 1, 0, 1, 1, 0, 0, zb])/(CF*DF) - 
 (149*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/(4*CF^2*DF) + 
 (4*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/(CF*DF) + 
 (13*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 0, 1, zb])/(2*CF^2*DF) + 
 (C3FF*csum^2*G[0, 1, 0, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (23*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/(4*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/(2*CF*DF) - 
 (7*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 1, 0, zb])/(2*CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
 (165*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 1, 1, zb])/(4*CF^2*DF) - 
 (6*C3FF*csum^2*G[0, 1, 0, 1, 1, 1, 1, zb])/(CF*DF) + 
 (81*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (6*C3FF*csum^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/(CF*DF) + 
 (207*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
 (24*C3FF*csum^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(CF*DF) + 
 (225*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
 (24*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/(CF*DF) - 
 (537*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (21*C3FF*csum^2*G[0, 1, 1, 0, 0, 0, 1, zb])/(CF*DF) - 
 (309*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/(2*CF^2*DF) - 
 (21*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/(CF*DF) - 
 (579*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 1, 0, zb])/(4*CF^2*DF) - 
 (33*C3FF*csum^2*G[0, 1, 1, 0, 0, 1, 0, zb])/(2*CF*DF) - 
 (645*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/(4*CF^2*DF) - 
 (33*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/(2*CF*DF) + 
 (161*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 1, 1, zb])/(2*CF^2*DF) + 
 (27*C3FF*csum^2*G[0, 1, 1, 0, 0, 1, 1, zb])/(2*CF*DF) + 
 (391*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/(4*CF^2*DF) + 
 (27*C3FF*csum^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/(2*CF*DF) - 
 (159*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 0, 0, zb])/(CF^2*DF) - 
 (12*C3FF*csum^2*G[0, 1, 1, 0, 1, 0, 0, zb])/(CF*DF) - 
 (681*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/(4*CF^2*DF) - 
 (12*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/(CF*DF) + 
 (82*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 0, 1, zb])/(CF^2*DF) + 
 (29*C3FF*csum^2*G[0, 1, 1, 0, 1, 0, 1, zb])/(2*CF*DF) + 
 (397*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/(4*CF^2*DF) + 
 (29*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/(2*CF*DF) + 
 (305*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (15*C3FF*csum^2*G[0, 1, 1, 0, 1, 1, 0, zb])/(CF*DF) + 
 (383*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/(4*CF^2*DF) + 
 (15*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/(CF*DF) - 
 (25*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 1, 1, zb])/(4*CF^2*DF) - 
 (35*C3FF*csum^2*G[0, 1, 1, 0, 1, 1, 1, zb])/(2*CF*DF) - 
 (121*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/(4*CF^2*DF) - 
 (35*C3FF*csum^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/(2*CF*DF) - 
 (753*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 0, 0, zb])/(4*CF^2*DF) + 
 (9*C3FF*csum^2*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*CF*DF) - 
 (363*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*CF^2*DF) + 
 (9*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*CF*DF) + 
 (437*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 0, 1, zb])/(4*CF^2*DF) - 
 (17*C3FF*csum^2*G[0, 1, 1, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (205*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/(2*CF^2*DF) - 
 (17*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/(2*CF*DF) + 
 (107*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
 (4*C3FF*csum^2*G[0, 1, 1, 1, 0, 1, 0, zb])/(CF*DF) + 
 (205*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/(2*CF^2*DF) - 
 (4*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/(CF*DF) - 
 (123*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 1, 1, zb])/(4*CF^2*DF) + 
 (11*C3FF*csum^2*G[0, 1, 1, 1, 0, 1, 1, zb])/(2*CF*DF) - 
 (105*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/(4*CF^2*DF) + 
 (11*C3FF*csum^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/(2*CF*DF) + 
 (85*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
 (12*C3FF*csum^2*G[0, 1, 1, 1, 1, 0, 0, zb])/(CF*DF) + 
 (79*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
 (12*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/(CF*DF) + 
 (C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 0, 1, zb])/(CF^2*DF) + 
 (15*C3FF*csum^2*G[0, 1, 1, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (19*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/(4*CF^2*DF) + 
 (15*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/(2*CF*DF) + 
 (111*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 1, 0, zb])/(4*CF^2*DF) - 
 (5*C3FF*csum^2*G[0, 1, 1, 1, 1, 1, 0, zb])/(CF*DF) + 
 (24*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
 (5*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/(CF*DF) - 
 (225*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 1, 1, zb])/(2*CF^2*DF) + 
 (12*C3FF*csum^2*G[0, 1, 1, 1, 1, 1, 1, zb])/(CF*DF) - 
 (213*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/(2*CF^2*DF) + 
 (12*C3FF*csum^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/(CF*DF) + 
 (39*C3FF*CA*csum^2*G[0, 1, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
 (12*C3FF*csum^2*G[0, 1, 1, 2, 1, 0, 0, zb])/(CF*DF) + 
 (21*C3FF*CA*csum^2*zb*G[0, 1, 1, 2, 1, 0, 0, zb])/(CF^2*DF) - 
 (12*C3FF*csum^2*zb*G[0, 1, 1, 2, 1, 0, 0, zb])/(CF*DF) - 
 (39*C3FF*CA*csum^2*G[0, 1, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
 (12*C3FF*csum^2*G[0, 1, 1, 2, 1, 0, 1, zb])/(CF*DF) - 
 (21*C3FF*CA*csum^2*zb*G[0, 1, 1, 2, 1, 0, 1, zb])/(CF^2*DF) + 
 (12*C3FF*csum^2*zb*G[0, 1, 1, 2, 1, 0, 1, zb])/(CF*DF) - 
 (117*C3FF*CA*csum^2*G[0, 1, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (18*C3FF*csum^2*G[0, 1, 1, 2, 1, 1, 0, zb])/(CF*DF) - 
 (63*C3FF*CA*csum^2*zb*G[0, 1, 1, 2, 1, 1, 0, zb])/(2*CF^2*DF) + 
 (18*C3FF*csum^2*zb*G[0, 1, 1, 2, 1, 1, 0, zb])/(CF*DF) + 
 (117*C3FF*CA*csum^2*G[0, 1, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (18*C3FF*csum^2*G[0, 1, 1, 2, 1, 1, 1, zb])/(CF*DF) + 
 (63*C3FF*CA*csum^2*zb*G[0, 1, 1, 2, 1, 1, 1, zb])/(2*CF^2*DF) - 
 (18*C3FF*csum^2*zb*G[0, 1, 1, 2, 1, 1, 1, zb])/(CF*DF) + 
 (16*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
 (32*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
 (32*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
 (38*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 0, 1, zb])/(CF^2*DF) + 
 (38*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/(CF^2*DF) + 
 (38*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) + 
 (38*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/(CF^2*DF) - 
 (74*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 1, 1, zb])/(CF^2*DF) - 
 (74*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/(CF^2*DF) + 
 (44*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
 (44*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
 (102*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
 (102*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
 (132*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) - 
 (132*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
 (188*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
 (188*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
 (2*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, 1, 0, zb])/(CF^2*DF) - 
 (2*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/(CF^2*DF) + 
 (2*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, 1, 1, zb])/(CF^2*DF) + 
 (2*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 0, 0, zb])/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/(CF^2*DF) - 
 (132*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
 (132*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
 (86*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) + 
 (86*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/(CF^2*DF) + 
 (88*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) + 
 (88*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
 (44*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
 (44*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) + 
 (64*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) + 
 (64*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
 (10*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 0, 1, zb])/(CF^2*DF) - 
 (10*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
 (60*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
 (60*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
 (72*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
 (72*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
 (48*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
 (48*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
 (111*C3FF*CA*csum^2*Log[Q2dmu2])/(CF^2*DF) - 
 (187*C3FF*CA*csum^2*Pi^2*Log[Q2dmu2])/(6*CF^2*DF) - 
 (40*C3FF*CA*csum^2*Pi^2*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (208*C3FF*CA*csum^2*Pi^2*Log[Q2dmu2])/(3*CF^2*DF*(-2 + zb)) + 
 (3811*C3FF*CA*csum^2*zb*Log[Q2dmu2])/(10*CF^2*DF) + 
 (12356*C3FF*CA*csum^2*Pi^2*zb*Log[Q2dmu2])/(135*CF^2*DF) + 
 (209*C3FF*CA*csum^2*Pi^4*zb*Log[Q2dmu2])/(54*CF^2*DF) - 
 (2771*C3FF*CA*csum^2*Pi^2*zb^2*Log[Q2dmu2])/(270*CF^2*DF) - 
 (38*C3FF*CA*csum^2*Pi^4*zb^2*Log[Q2dmu2])/(9*CF^2*DF) + 
 (316*C3FF*CA*csum^2*Pi^2*zb^3*Log[Q2dmu2])/(135*CF^2*DF) + 
 (22301*C3FF*CA*csum^2*Pi^4*zb^3*Log[Q2dmu2])/(6480*CF^2*DF) - 
 (22979*C3FF*CA*csum^2*Pi^4*zb^4*Log[Q2dmu2])/(12960*CF^2*DF) + 
 (18419*C3FF*CA*csum^2*Pi^4*zb^5*Log[Q2dmu2])/(32400*CF^2*DF) - 
 (135*C3FF*CA*csum^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (22*C3FF*CA*csum^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (44*C3FF*CA*csum^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(3*CF^2*DF*(-2 + zb)^2) - 
 (48*C3FF*CA*csum^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (22*C3FF*CA*csum^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
 (16952*C3FF*CA*csum^2*zb*G[0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (3469*C3FF*CA*csum^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/(540*CF^2*DF) - 
 (23*C3FF*CA*csum^2*zb^2*G[0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (911*C3FF*CA*csum^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/(36*CF^2*DF) + 
 (2399*C3FF*CA*csum^2*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/(540*CF^2*DF) - 
 (C3FF*CA*csum^2*Pi^4*zb^3*G[0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (121*C3FF*CA*csum^2*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/(54*CF^2*DF) + 
 (C3FF*CA*csum^2*Pi^4*zb^4*G[0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
 (C3FF*CA*csum^2*Pi^4*zb^5*G[0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (1045*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (3302*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*CF^2*DF) + 
 (209*C3FF*CA*csum^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(54*CF^2*DF) + 
 (40*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
 (78*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (48*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (367*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(6*CF^2*DF*(-2 + zb)) + 
 (111*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (13*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
 (1603*C3FF*CA*csum^2*zb*G[1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (42149*C3FF*CA*csum^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/(540*CF^2*DF) - 
 (665*C3FF*CA*csum^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/(108*CF^2*DF) + 
 (23*C3FF*CA*csum^2*zb^2*G[1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (1741*C3FF*CA*csum^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/(54*CF^2*DF) + 
 (95*C3FF*CA*csum^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/(27*CF^2*DF) - 
 (1561*C3FF*CA*csum^2*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/(540*CF^2*DF) - 
 (68*C3FF*CA*csum^2*Pi^4*zb^3*G[1, zb]*Log[Q2dmu2])/(135*CF^2*DF) + 
 (121*C3FF*CA*csum^2*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/(54*CF^2*DF) + 
 (34*C3FF*CA*csum^2*Pi^4*zb^4*G[1, zb]*Log[Q2dmu2])/(135*CF^2*DF) - 
 (68*C3FF*CA*csum^2*Pi^4*zb^5*G[1, zb]*Log[Q2dmu2])/(675*CF^2*DF) + 
 (22*C3FF*CA*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (96*C3FF*CA*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (118*C3FF*CA*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (13163*C3FF*CA*csum^2*zb*G[0, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) - 
 (847*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (13613*C3FF*CA*csum^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
 (308*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (517*C3FF*CA*csum^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (3001*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/(270*CF^2*DF) - 
 (3151*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/(540*CF^2*DF) + 
 (163*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, zb]*Log[Q2dmu2])/(54*CF^2*DF) + 
 (1205*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
 (103*C3FF*CA*csum^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(18*CF^2*DF) + 
 (96*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (122*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
 (111*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
 (C3FF*CA*csum^2*zb*G[0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (718*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (13577*C3FF*CA*csum^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/(90*CF^2*DF) - 
 (721*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (517*C3FF*CA*csum^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (2*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (731*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
 (18703*C3FF*CA*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(540*CF^2*DF) - 
 (44*C3FF*CA*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*(-2 + zb)^3) + 
 (144*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (88*C3FF*CA*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*(-2 + zb)^2) + 
 (203*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
 (88*C3FF*CA*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*(-2 + zb)) - 
 (165*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
 (8926*C3FF*CA*csum^2*zb*G[1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (4379*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/(135*CF^2*DF) - 
 (4559*C3FF*CA*csum^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/(30*CF^2*DF) - 
 (206*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/(135*CF^2*DF) - 
 (517*C3FF*CA*csum^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (833*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/(54*CF^2*DF) + 
 (4051*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/(540*CF^2*DF) - 
 (163*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, zb]*Log[Q2dmu2])/(54*CF^2*DF) - 
 (3743*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
 (4217*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(540*CF^2*DF) + 
 (46*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*(-2 + zb)^3) - 
 (144*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (92*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*(-2 + zb)^2) - 
 (207*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (92*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*(-2 + zb)) - 
 (13*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
 (3427*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(18*CF^2*DF*zb) + 
 (283*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF*zb) - 
 (26251*C3FF*CA*csum^2*zb*G[1, 1, zb]*Log[Q2dmu2])/(90*CF^2*DF) - 
 (2971*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/(135*CF^2*DF) + 
 (4547*C3FF*CA*csum^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
 (2794*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/(135*CF^2*DF) + 
 (517*C3FF*CA*csum^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (797*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/(54*CF^2*DF) + 
 (4411*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/(540*CF^2*DF) - 
 (163*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, zb]*Log[Q2dmu2])/(54*CF^2*DF) + 
 (149*C3FF*CA*csum^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(54*CF^2*DF) - 
 (5*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/(108*CF^2*DF) - 
 (640*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/(27*CF^2*DF) + 
 (1025*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/(54*CF^2*DF) - 
 (1055*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/(108*CF^2*DF) + 
 (163*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, zb]*Log[Q2dmu2])/(54*CF^2*DF) + 
 (66*C3FF*CA*csum^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (132*C3FF*CA*csum^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (198*C3FF*CA*csum^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (3649*C3FF*CA*csum^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (2077*C3FF*CA*csum^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (259*C3FF*CA*csum^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (59*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (242*C3FF*CA*csum^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (59*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
 (59*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (173*C3FF*CA*csum^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (43*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (124*C3FF*CA*csum^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (186*C3FF*CA*csum^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (57*C3FF*CA*csum^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (4588*C3FF*CA*csum^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (43*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (6131*C3FF*CA*csum^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (172*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (55*C3FF*CA*csum^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (242*C3FF*CA*csum^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
 (C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (3457*C3FF*CA*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(18*CF^2*DF) + 
 (73*C3FF*CA*csum^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
 (124*C3FF*CA*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (186*C3FF*CA*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (57*C3FF*CA*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (1381*C3FF*CA*csum^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
 (73*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
 (10877*C3FF*CA*csum^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
 (146*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (1211*C3FF*CA*csum^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
 (58*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (121*C3FF*CA*csum^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (29*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (58*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (4267*C3FF*CA*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(18*CF^2*DF) + 
 (3*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
 (116*C3FF*CA*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (174*C3FF*CA*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
 (269*C3FF*CA*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (32*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (8203*C3FF*CA*csum^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
 (3559*C3FF*CA*csum^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(10*CF^2*DF) - 
 (58*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (1307*C3FF*CA*csum^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
 (118*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (121*C3FF*CA*csum^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (59*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (118*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (2897*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (847*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (96*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
 (42*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (71*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (114*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (30379*C3FF*CA*csum^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (539*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/(18*CF^2*DF) + 
 (18968*C3FF*CA*csum^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (154*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (661*C3FF*CA*csum^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (137*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (242*C3FF*CA*csum^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (137*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(18*CF^2*DF) + 
 (137*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (9961*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (164*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (96*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
 (54*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (53*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
 (54*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
 (31*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF*zb) + 
 (16*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF*zb) + 
 (12791*C3FF*CA*csum^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/(18*CF^2*DF) + 
 (21*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) - 
 (18662*C3FF*CA*csum^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (154*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (709*C3FF*CA*csum^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (242*C3FF*CA*csum^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
 (C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (1821*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (149*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (144*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
 (152*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (27*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
 (108*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
 (373*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (116*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF*zb) + 
 (63053*C3FF*CA*csum^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
 (4*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (5497*C3FF*CA*csum^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (56*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (737*C3FF*CA*csum^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
 (26*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (121*C3FF*CA*csum^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (13*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (26*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (21394*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (644*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (144*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
 (164*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (45*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (162*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
 (531*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF*zb) - 
 (64*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) - 
 (6397*C3FF*CA*csum^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (290*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (1079*C3FF*CA*csum^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (440*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (833*C3FF*CA*csum^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(90*CF^2*DF) - 
 (124*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (121*C3FF*CA*csum^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (62*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (124*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (134*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (20*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (160*C3FF*CA*csum^2*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (100*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (40*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (20*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (8*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (968*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (308*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (176*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (44*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (22*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (44*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (1012*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (322*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (184*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (46*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (23*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (46*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (440*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (480*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (74*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (43*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (326*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (2112*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (2304*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (418*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (239*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (326*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (17*C3FF*CA*csum^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
 (5669*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (19189*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (841*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (991*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) - 
 (163*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (17*C3FF*CA*csum^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*CF^2*DF) + 
 (74*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (1081*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (74*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (3665*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (197*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (227*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(18*CF^2*DF) + 
 (163*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (21*C3FF*CA*csum^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (5008*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (17858*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (392*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (256*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (652*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (11*C3FF*CA*csum^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
 (2*C3FF*CA*csum^2*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (9*C3FF*CA*csum^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (9751*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(30*CF^2*DF) + 
 (2*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (16453*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (512*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (316*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (652*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (46*C3FF*CA*csum^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (58*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (18*C3FF*CA*csum^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (3943*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (58*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (1432*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (578*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (259*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (326*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (229*C3FF*CA*csum^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
 (32*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (27*C3FF*CA*csum^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
 (7621*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(30*CF^2*DF) - 
 (32*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (11483*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (458*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (199*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (326*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (4271*C3FF*CA*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (132*C3FF*CA*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
 (264*C3FF*CA*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (264*C3FF*CA*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (8218*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (5134*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (862*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (79*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (326*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (5503*C3FF*CA*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (124*C3FF*CA*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
 (248*C3FF*CA*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (248*C3FF*CA*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (57*C3FF*CA*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
 (152*C3FF*CA*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (7877*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (970*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (902*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (419*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (326*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (34459*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
 (124*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
 (248*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (248*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (57*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
 (1478*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF*zb) - 
 (4562*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (14003*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (2113*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (1891*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
 (163*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (41371*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(90*CF^2*DF) - 
 (24*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (116*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
 (232*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (232*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
 (111*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
 (2774*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF*zb) + 
 (21772*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (24*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (13151*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (2233*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (407*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(18*CF^2*DF) - 
 (163*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (5038*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (182*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
 (364*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (364*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (114*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
 (2794*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF*zb) - 
 (22858*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (943*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (32*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (259*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (326*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (29699*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (170*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
 (340*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (340*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
 (177*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
 (4277*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF*zb) + 
 (21964*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (12758*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (52*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (199*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (326*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (13481*C3FF*CA*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(18*CF^2*DF) - 
 (184*C3FF*CA*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
 (368*C3FF*CA*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
 (368*C3FF*CA*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
 (198*C3FF*CA*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
 (528*C3FF*CA*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
 (21052*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (11452*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (2201*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (2783*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
 (163*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (75943*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(90*CF^2*DF) + 
 (172*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
 (344*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
 (344*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
 (258*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
 (6163*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF*zb) - 
 (20143*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (671*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (2117*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (2663*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(90*CF^2*DF) - 
 (163*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (298*C3FF*CA*csum^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (C3FF*CA*csum^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (512*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (410*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (211*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (326*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (298*C3FF*CA*csum^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) + 
 (C3FF*CA*csum^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (512*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (410*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) + 
 (211*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(9*CF^2*DF) - 
 (326*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(45*CF^2*DF) - 
 (149*C3FF*CA*csum^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (C3FF*CA*csum^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
 (256*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (205*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (211*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
 (163*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (149*C3FF*CA*csum^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (C3FF*CA*csum^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
 (256*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (205*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (211*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
 (163*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (280*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (140*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (56*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (272*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (136*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (272*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (25*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (25*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (100*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (238*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (119*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (238*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (25*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (25*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (100*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (230*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (115*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (46*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (53*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (53*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (212*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (206*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (103*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (206*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (62*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (58*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (68*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (598*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (299*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (598*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (78*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (70*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (224*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (146*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (73*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (146*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (87*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (75*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (72*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (418*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (209*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (418*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (84*C3FF*CA*csum^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (84*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (112*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (176*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (88*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (176*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (118*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (118*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (244*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (512*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (256*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (512*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (146*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (32*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (146*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (108*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (440*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (220*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (88*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (178*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (32*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) - 
 (178*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (236*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (424*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (212*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (424*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (148*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (64*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (156*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (160*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (256*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (128*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (256*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (186*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (32*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) - 
 (190*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (248*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (124*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (248*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (191*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (191*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (28*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (104*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (52*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (104*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (227*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (32*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (223*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (136*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (32*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (32*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (440*C3FF*CA*csum^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (700*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (400*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (248*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (124*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (248*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (2112*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (672*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (384*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (240*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (120*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (5159*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (16*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (1700*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (932*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (634*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (317*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (634*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (979*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (16*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
 (1616*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (884*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (610*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (305*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (122*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (3958*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (36*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (1387*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (712*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (554*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (277*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (554*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (1166*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (152*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (423*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (676*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (178*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (89*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (178*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (2168*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (224*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (899*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (164*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (406*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (203*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (406*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (1708*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (268*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) - 
 (781*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (152*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (386*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (193*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (386*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (286*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (88*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (416*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (112*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (100*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (50*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (20*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (3857*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (172*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (1151*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (412*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (292*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (146*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (292*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (2626*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (260*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (832*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (212*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (236*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (118*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (236*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (736*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (172*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) - 
 (246*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (284*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (76*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (38*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (76*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (314*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (128*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (81*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (44*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (14*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (7*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (14*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (581*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (20*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) - 
 (176*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (46*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (23*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (46*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (764*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (16*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF*zb) + 
 (236*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (112*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (64*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (32*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (64*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (74*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (40*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (100*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (20*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (10*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (536*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (16*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
 (128*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (80*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (32*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (32*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (536*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (16*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (128*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (80*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (32*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (32*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (268*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (24*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
 (64*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (40*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (268*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (24*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
 (64*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (40*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
 (968*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (308*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (176*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (44*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (22*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (44*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
 (2728*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (868*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (496*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (124*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (62*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (124*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (2728*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (868*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (496*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (124*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (62*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (124*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (2552*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (812*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (464*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (116*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (58*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (116*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (4004*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (1274*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (728*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (182*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (91*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (182*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (748*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (1190*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (680*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (170*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (85*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (34*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (4048*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (1288*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (736*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (184*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (92*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (184*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (3784*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) + 
 (1204*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (688*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (172*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
 (86*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
 (172*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(15*CF^2*DF) - 
 (16*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (32*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (32*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (48*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (48*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (38*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (38*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (38*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (38*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (74*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (74*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (44*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (44*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (102*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (102*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (132*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (132*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (188*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (188*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (2*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (2*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (2*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (2*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (132*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (132*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (86*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (86*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (88*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (88*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (44*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (44*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (64*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (64*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (10*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (10*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (60*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (60*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (48*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (48*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (72*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (72*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
 (18*C3FF*CA*csum^2*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (10*C3FF*CA*csum^2*Pi^2*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) + 
 (15*C3FF*CA*csum^2*Pi^2*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) - 
 (234*C3FF*CA*csum^2*zb*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (71*C3FF*CA*csum^2*Pi^2*zb*Log[Q2dmu2]^2)/(6*CF^2*DF) - 
 (22*C3FF*CA*csum^2*Pi^2*zb^2*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (2*C3FF*CA*csum^2*Pi^2*zb^3*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (113*C3FF*CA*csum^2*Pi^4*zb^3*Log[Q2dmu2]^2)/(180*CF^2*DF) + 
 (113*C3FF*CA*csum^2*Pi^4*zb^4*Log[Q2dmu2]^2)/(360*CF^2*DF) - 
 (113*C3FF*CA*csum^2*Pi^4*zb^5*Log[Q2dmu2]^2)/(900*CF^2*DF) + 
 (24*C3FF*CA*csum^2*G[0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (12*C3FF*CA*csum^2*G[0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) + 
 (224*C3FF*CA*csum^2*zb*G[0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (22*C3FF*CA*csum^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (6*C3FF*CA*csum^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (8*C3FF*CA*csum^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (2*C3FF*CA*csum^2*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (22*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (77*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (10*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^3) - 
 (20*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) - 
 (12*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) - 
 (20*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) - 
 (18*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
 (74*C3FF*CA*csum^2*zb*G[1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (70*C3FF*CA*csum^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (6*C3FF*CA*csum^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (23*C3FF*CA*csum^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (2*C3FF*CA*csum^2*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (2*C3FF*CA*csum^2*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (12*C3FF*CA*csum^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) + 
 (36*C3FF*CA*csum^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) + 
 (56*C3FF*CA*csum^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (44*C3FF*CA*csum^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (10*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (2*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (48*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (6*C3FF*CA*csum^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) - 
 (36*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) + 
 (18*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
 (156*C3FF*CA*csum^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (6*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (44*C3FF*CA*csum^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (18*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (22*C3FF*CA*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (36*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) - 
 (54*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) + 
 (36*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
 (418*C3FF*CA*csum^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (35*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (222*C3FF*CA*csum^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (20*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (10*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (5*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (2*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (12*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (36*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) + 
 (54*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) - 
 (38*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
 (8*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
 (458*C3FF*CA*csum^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (17*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (222*C3FF*CA*csum^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (44*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (10*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (5*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (2*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (44*C3FF*CA*csum^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (70*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (40*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (10*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) + 
 (5*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (2*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, zb]*Log[Q2dmu2]^2)/(3*CF^2*DF) - 
 (264*C3FF*CA*csum^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (288*C3FF*CA*csum^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (48*C3FF*CA*csum^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (264*C3FF*CA*csum^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (288*C3FF*CA*csum^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (48*C3FF*CA*csum^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (8*C3FF*CA*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (36*C3FF*CA*csum^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (12*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (36*C3FF*CA*csum^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (12*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (48*C3FF*CA*csum^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (288*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (24*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^3) - 
 (48*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) - 
 (48*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) + 
 (436*C3FF*CA*csum^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (284*C3FF*CA*csum^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (448*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (24*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^3) + 
 (48*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) + 
 (48*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) + 
 (18*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb^2) - 
 (48*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
 (446*C3FF*CA*csum^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (284*C3FF*CA*csum^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (702*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (36*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^3) + 
 (72*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) + 
 (72*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) + 
 (36*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb^2) - 
 (96*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
 (448*C3FF*CA*csum^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (234*C3FF*CA*csum^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (28*C3FF*CA*csum^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (862*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (36*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^3) - 
 (72*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)^2) - 
 (72*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*(-2 + zb)) - 
 (54*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb^2) + 
 (144*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
 (458*C3FF*CA*csum^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (234*C3FF*CA*csum^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (28*C3FF*CA*csum^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (12*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (6*C3FF*CA*csum^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (6*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (20*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (10*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (6*C3FF*CA*csum^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (6*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (20*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (10*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (12*C3FF*CA*csum^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (24*C3FF*CA*csum^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (36*C3FF*CA*csum^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (36*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (48*C3FF*CA*csum^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (264*C3FF*CA*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (84*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (264*C3FF*CA*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (84*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (48*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (12*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (32*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
 (58*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (32*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (20*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (10*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (32*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
 (58*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (32*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (20*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (10*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (148*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (16*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) - 
 (40*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (118*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (8*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
 (34*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (44*C3FF*CA*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (14*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (2*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (74*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (8*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF*zb) + 
 (20*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (2*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (176*C3FF*CA*csum^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (56*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (32*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (176*C3FF*CA*csum^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (56*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (32*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (264*C3FF*CA*csum^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (84*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (48*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (12*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (6*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (12*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) + 
 (264*C3FF*CA*csum^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (84*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (48*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (6*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(5*CF^2*DF) - 
 (12*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (36*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (36*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) + 
 (24*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (12*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(CF^2*DF) - 
 (6695*C3FF*CA*csum^2*Zeta[3])/(144*CF^2*DF) + 
 (233*C3FF*csum^2*Zeta[3])/(24*CF*DF) + (75*C3FF*CA*csum^2*Zeta[3])/
  (4*CF^2*DF*(-2 + zb)^3) - (9*C3FF*csum^2*Zeta[3])/(CF*DF*(-2 + zb)^3) - 
 (441*C3FF*CA*csum^2*Zeta[3])/(8*CF^2*DF*(-2 + zb)^2) - 
 (33*C3FF*csum^2*Zeta[3])/(2*CF*DF*(-2 + zb)^2) - 
 (5627*C3FF*CA*csum^2*Zeta[3])/(48*CF^2*DF*(-2 + zb)) - 
 (4*C3FF*csum^2*Zeta[3])/(CF*DF*(-2 + zb)) + (33*C3FF*CA*csum^2*Zeta[3])/
  (16*CF^2*DF*(-1 + zb)) - (3*C3FF*csum^2*Zeta[3])/(4*CF*DF*(-1 + zb)) - 
 (143*C3FF*CA*csum^2*Zeta[3])/(8*CF^2*DF*zb^2) + 
 (13*C3FF*csum^2*Zeta[3])/(2*CF*DF*zb^2) + (449*C3FF*CA*csum^2*Zeta[3])/
  (12*CF^2*DF*zb) - (41*C3FF*csum^2*Zeta[3])/(3*CF*DF*zb) - 
 (33818509*C3FF*CA*csum^2*zb*Zeta[3])/(216000*CF^2*DF) + 
 (5831*C3FF*csum^2*zb*Zeta[3])/(144*CF*DF) + 
 (82*C3FF*CA*csum^2*Pi^2*zb*Zeta[3])/(45*CF^2*DF) - 
 (1429*C3FF*csum^2*Pi^2*zb*Zeta[3])/(360*CF*DF) + 
 (6325013*C3FF*CA*csum^2*zb^2*Zeta[3])/(36000*CF^2*DF) - 
 (217*C3FF*csum^2*zb^2*Zeta[3])/(180*CF*DF) + 
 (99*C3FF*CA*csum^2*Pi^2*zb^2*Zeta[3])/(80*CF^2*DF) + 
 (407*C3FF*csum^2*Pi^2*zb^2*Zeta[3])/(240*CF*DF) - 
 (40897*C3FF*CA*csum^2*zb^3*Zeta[3])/(9000*CF^2*DF) + 
 (41*C3FF*csum^2*zb^3*Zeta[3])/(360*CF*DF) + 
 (2509*C3FF*CA*csum^2*Pi^2*zb^3*Zeta[3])/(720*CF^2*DF) + 
 (47*C3FF*csum^2*Pi^2*zb^3*Zeta[3])/(360*CF*DF) + 
 (131423*C3FF*CA*csum^2*zb^4*Zeta[3])/(27000*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*Zeta[3])/(15*CF*DF) - 
 (5243*C3FF*CA*csum^2*Pi^2*zb^4*Zeta[3])/(2880*CF^2*DF) - 
 (17*C3FF*csum^2*Pi^2*zb^4*Zeta[3])/(720*CF*DF) + 
 (119*C3FF*CA*csum^2*Pi^2*zb^5*Zeta[3])/(135*CF^2*DF) + 
 (1367*C3FF*CA*csum^2*G[0, zb]*Zeta[3])/(32*CF^2*DF) + 
 (11*C3FF*csum^2*G[0, zb]*Zeta[3])/(8*CF*DF) + 
 (99*C3FF*CA*csum^2*G[0, zb]*Zeta[3])/(2*CF^2*DF*(-2 + zb)^4) - 
 (18*C3FF*csum^2*G[0, zb]*Zeta[3])/(CF*DF*(-2 + zb)^4) + 
 (479*C3FF*CA*csum^2*G[0, zb]*Zeta[3])/(4*CF^2*DF*(-2 + zb)^3) - 
 (45*C3FF*csum^2*G[0, zb]*Zeta[3])/(CF*DF*(-2 + zb)^3) + 
 (1381*C3FF*CA*csum^2*G[0, zb]*Zeta[3])/(8*CF^2*DF*(-2 + zb)^2) - 
 (32*C3FF*csum^2*G[0, zb]*Zeta[3])/(CF*DF*(-2 + zb)^2) + 
 (2335*C3FF*CA*csum^2*G[0, zb]*Zeta[3])/(16*CF^2*DF*(-2 + zb)) - 
 (7*C3FF*csum^2*G[0, zb]*Zeta[3])/(2*CF*DF*(-2 + zb)) + 
 (33*C3FF*CA*csum^2*G[0, zb]*Zeta[3])/(32*CF^2*DF*(-1 + zb)) - 
 (3*C3FF*csum^2*G[0, zb]*Zeta[3])/(8*CF*DF*(-1 + zb)) + 
 (1957969*C3FF*CA*csum^2*zb*G[0, zb]*Zeta[3])/(7200*CF^2*DF) - 
 (2431*C3FF*csum^2*zb*G[0, zb]*Zeta[3])/(120*CF*DF) - 
 (1412317*C3FF*CA*csum^2*zb^2*G[0, zb]*Zeta[3])/(4800*CF^2*DF) + 
 (191*C3FF*csum^2*zb^2*G[0, zb]*Zeta[3])/(80*CF*DF) - 
 (716461*C3FF*CA*csum^2*zb^3*G[0, zb]*Zeta[3])/(21600*CF^2*DF) + 
 (661*C3FF*csum^2*zb^3*G[0, zb]*Zeta[3])/(360*CF*DF) - 
 (323*C3FF*CA*csum^2*Pi^2*zb^3*G[0, zb]*Zeta[3])/(72*CF^2*DF) + 
 (2*C3FF*csum^2*Pi^2*zb^3*G[0, zb]*Zeta[3])/(9*CF*DF) + 
 (39767*C3FF*CA*csum^2*zb^4*G[0, zb]*Zeta[3])/(5400*CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[0, zb]*Zeta[3])/(9*CF*DF) + 
 (359*C3FF*CA*csum^2*Pi^2*zb^4*G[0, zb]*Zeta[3])/(144*CF^2*DF) - 
 (C3FF*csum^2*Pi^2*zb^4*G[0, zb]*Zeta[3])/(9*CF*DF) - 
 (252533*C3FF*CA*csum^2*zb^5*G[0, zb]*Zeta[3])/(27000*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[0, zb]*Zeta[3])/(15*CF*DF) - 
 (359*C3FF*CA*csum^2*Pi^2*zb^5*G[0, zb]*Zeta[3])/(360*CF^2*DF) + 
 (2*C3FF*csum^2*Pi^2*zb^5*G[0, zb]*Zeta[3])/(45*CF*DF) + 
 (21306311*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(216000*CF^2*DF) + 
 (2629*C3FF*csum^2*G[1, zb]*Zeta[3])/(720*CF*DF) + 
 (82*C3FF*CA*csum^2*Pi^2*G[1, zb]*Zeta[3])/(45*CF^2*DF) - 
 (1429*C3FF*csum^2*Pi^2*G[1, zb]*Zeta[3])/(360*CF*DF) - 
 (273*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(4*CF^2*DF*(-2 + zb)^4) + 
 (27*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF*DF*(-2 + zb)^4) - 
 (649*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(8*CF^2*DF*(-2 + zb)^3) + 
 (135*C3FF*csum^2*G[1, zb]*Zeta[3])/(2*CF*DF*(-2 + zb)^3) - 
 (535*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(16*CF^2*DF*(-2 + zb)^2) + 
 (48*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF*DF*(-2 + zb)^2) - 
 (1283*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(96*CF^2*DF*(-2 + zb)) + 
 (29*C3FF*csum^2*G[1, zb]*Zeta[3])/(4*CF*DF*(-2 + zb)) + 
 (33*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(16*CF^2*DF*(-1 + zb)) - 
 (3*C3FF*csum^2*G[1, zb]*Zeta[3])/(4*CF*DF*(-1 + zb)) - 
 (143*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(4*CF^2*DF*zb^3) + 
 (13*C3FF*csum^2*G[1, zb]*Zeta[3])/(CF*DF*zb^3) + 
 (2221*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(24*CF^2*DF*zb^2) - 
 (203*C3FF*csum^2*G[1, zb]*Zeta[3])/(6*CF*DF*zb^2) - 
 (835*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(18*CF^2*DF*zb) + 
 (63*C3FF*csum^2*G[1, zb]*Zeta[3])/(2*CF*DF*zb) - 
 (7552117*C3FF*CA*csum^2*zb*G[1, zb]*Zeta[3])/(21600*CF^2*DF) - 
 (4583*C3FF*csum^2*zb*G[1, zb]*Zeta[3])/(360*CF*DF) + 
 (47*C3FF*CA*csum^2*Pi^2*zb*G[1, zb]*Zeta[3])/(144*CF^2*DF) + 
 (265*C3FF*csum^2*Pi^2*zb*G[1, zb]*Zeta[3])/(72*CF*DF) + 
 (9471373*C3FF*CA*csum^2*zb^2*G[1, zb]*Zeta[3])/(43200*CF^2*DF) - 
 (113*C3FF*csum^2*zb^2*G[1, zb]*Zeta[3])/(48*CF*DF) - 
 (407*C3FF*CA*csum^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/(144*CF^2*DF) + 
 (4*C3FF*csum^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/(9*CF*DF) + 
 (1207261*C3FF*CA*csum^2*zb^3*G[1, zb]*Zeta[3])/(21600*CF^2*DF) - 
 (607*C3FF*csum^2*zb^3*G[1, zb]*Zeta[3])/(360*CF*DF) + 
 (28*C3FF*CA*csum^2*Pi^2*zb^3*G[1, zb]*Zeta[3])/(9*CF^2*DF) - 
 (2*C3FF*csum^2*Pi^2*zb^3*G[1, zb]*Zeta[3])/(9*CF*DF) - 
 (84497*C3FF*CA*csum^2*zb^4*G[1, zb]*Zeta[3])/(5400*CF^2*DF) - 
 (5*C3FF*csum^2*zb^4*G[1, zb]*Zeta[3])/(9*CF*DF) - 
 (65*C3FF*CA*csum^2*Pi^2*zb^4*G[1, zb]*Zeta[3])/(36*CF^2*DF) + 
 (C3FF*csum^2*Pi^2*zb^4*G[1, zb]*Zeta[3])/(9*CF*DF) + 
 (252533*C3FF*CA*csum^2*zb^5*G[1, zb]*Zeta[3])/(27000*CF^2*DF) + 
 (2*C3FF*csum^2*zb^5*G[1, zb]*Zeta[3])/(15*CF*DF) + 
 (13*C3FF*CA*csum^2*Pi^2*zb^5*G[1, zb]*Zeta[3])/(18*CF^2*DF) - 
 (2*C3FF*csum^2*Pi^2*zb^5*G[1, zb]*Zeta[3])/(45*CF*DF) - 
 (38909*C3FF*CA*csum^2*zb*G[0, 0, zb]*Zeta[3])/(120*CF^2*DF) + 
 (7*C3FF*csum^2*zb*G[0, 0, zb]*Zeta[3])/(CF*DF) + 
 (28087*C3FF*CA*csum^2*zb^2*G[0, 0, zb]*Zeta[3])/(80*CF^2*DF) - 
 (C3FF*csum^2*zb^2*G[0, 0, zb]*Zeta[3])/(4*CF*DF) + 
 (22493*C3FF*CA*csum^2*zb^3*G[0, 0, zb]*Zeta[3])/(180*CF^2*DF) - 
 (8*C3FF*csum^2*zb^3*G[0, 0, zb]*Zeta[3])/(3*CF*DF) - 
 (22913*C3FF*CA*csum^2*zb^4*G[0, 0, zb]*Zeta[3])/(360*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 0, zb]*Zeta[3])/(3*CF*DF) + 
 (34091*C3FF*CA*csum^2*zb^5*G[0, 0, zb]*Zeta[3])/(900*CF^2*DF) + 
 (17*C3FF*CA*csum^2*G[0, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
 (7*C3FF*csum^2*G[0, 1, zb]*Zeta[3])/(12*CF*DF) + 
 (9871*C3FF*CA*csum^2*zb*G[0, 1, zb]*Zeta[3])/(40*CF^2*DF) - 
 (209*C3FF*csum^2*zb*G[0, 1, zb]*Zeta[3])/(30*CF*DF) - 
 (17243*C3FF*CA*csum^2*zb^2*G[0, 1, zb]*Zeta[3])/(60*CF^2*DF) + 
 (51*C3FF*csum^2*zb^2*G[0, 1, zb]*Zeta[3])/(10*CF*DF) - 
 (7579*C3FF*CA*csum^2*zb^3*G[0, 1, zb]*Zeta[3])/(120*CF^2*DF) + 
 (9*C3FF*csum^2*zb^3*G[0, 1, zb]*Zeta[3])/(10*CF*DF) + 
 (7889*C3FF*CA*csum^2*zb^4*G[0, 1, zb]*Zeta[3])/(240*CF^2*DF) + 
 (23*C3FF*csum^2*zb^4*G[0, 1, zb]*Zeta[3])/(60*CF*DF) - 
 (10013*C3FF*CA*csum^2*zb^5*G[0, 1, zb]*Zeta[3])/(450*CF^2*DF) - 
 (778571*C3FF*CA*csum^2*G[1, 0, zb]*Zeta[3])/(7200*CF^2*DF) - 
 (597*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(40*CF*DF) - 
 (99*C3FF*CA*csum^2*G[1, 0, zb]*Zeta[3])/(2*CF^2*DF*(-2 + zb)^5) + 
 (18*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(CF*DF*(-2 + zb)^5) - 
 (289*C3FF*CA*csum^2*G[1, 0, zb]*Zeta[3])/(2*CF^2*DF*(-2 + zb)^4) + 
 (54*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(CF*DF*(-2 + zb)^4) - 
 (1827*C3FF*CA*csum^2*G[1, 0, zb]*Zeta[3])/(8*CF^2*DF*(-2 + zb)^3) + 
 (53*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(CF*DF*(-2 + zb)^3) - 
 (673*C3FF*CA*csum^2*G[1, 0, zb]*Zeta[3])/(3*CF^2*DF*(-2 + zb)^2) + 
 (33*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(2*CF*DF*(-2 + zb)^2) - 
 (4117*C3FF*CA*csum^2*G[1, 0, zb]*Zeta[3])/(24*CF^2*DF*(-2 + zb)) - 
 (21*C3FF*csum^2*G[1, 0, zb]*Zeta[3])/(4*CF*DF*(-2 + zb)) + 
 (215371*C3FF*CA*csum^2*zb*G[1, 0, zb]*Zeta[3])/(720*CF^2*DF) + 
 (1309*C3FF*csum^2*zb*G[1, 0, zb]*Zeta[3])/(120*CF*DF) - 
 (30987*C3FF*CA*csum^2*zb^2*G[1, 0, zb]*Zeta[3])/(160*CF^2*DF) - 
 (14*C3FF*csum^2*zb^2*G[1, 0, zb]*Zeta[3])/(15*CF*DF) - 
 (4969*C3FF*CA*csum^2*zb^3*G[1, 0, zb]*Zeta[3])/(36*CF^2*DF) + 
 (23*C3FF*csum^2*zb^3*G[1, 0, zb]*Zeta[3])/(15*CF*DF) + 
 (12349*C3FF*CA*csum^2*zb^4*G[1, 0, zb]*Zeta[3])/(180*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 0, zb]*Zeta[3])/(6*CF*DF) - 
 (29893*C3FF*CA*csum^2*zb^5*G[1, 0, zb]*Zeta[3])/(900*CF^2*DF) + 
 (1576621*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(7200*CF^2*DF) + 
 (599*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(60*CF*DF) + 
 (297*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(4*CF^2*DF*(-2 + zb)^5) - 
 (27*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(CF*DF*(-2 + zb)^5) + 
 (875*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(4*CF^2*DF*(-2 + zb)^4) - 
 (81*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(CF*DF*(-2 + zb)^4) + 
 (5297*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(16*CF^2*DF*(-2 + zb)^3) - 
 (161*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(2*CF*DF*(-2 + zb)^3) + 
 (931*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(3*CF^2*DF*(-2 + zb)^2) - 
 (113*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(4*CF*DF*(-2 + zb)^2) + 
 (11039*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(48*CF^2*DF*(-2 + zb)) + 
 (21*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(8*CF*DF*(-2 + zb)) - 
 (143*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(4*CF^2*DF*zb^4) + 
 (13*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(CF*DF*zb^4) + 
 (1327*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(12*CF^2*DF*zb^3) - 
 (121*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(3*CF*DF*zb^3) - 
 (90*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(CF^2*DF*zb^2) + 
 (142*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(3*CF*DF*zb^2) - 
 (1883*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(72*CF^2*DF*zb) - 
 (32*C3FF*csum^2*G[1, 1, zb]*Zeta[3])/(CF*DF*zb) - 
 (202931*C3FF*CA*csum^2*zb*G[1, 1, zb]*Zeta[3])/(720*CF^2*DF) + 
 (363*C3FF*csum^2*zb*G[1, 1, zb]*Zeta[3])/(40*CF*DF) + 
 (265607*C3FF*CA*csum^2*zb^2*G[1, 1, zb]*Zeta[3])/(1440*CF^2*DF) - 
 (47*C3FF*csum^2*zb^2*G[1, 1, zb]*Zeta[3])/(15*CF*DF) + 
 (10291*C3FF*CA*csum^2*zb^3*G[1, 1, zb]*Zeta[3])/(360*CF^2*DF) - 
 (4169*C3FF*CA*csum^2*zb^4*G[1, 1, zb]*Zeta[3])/(360*CF^2*DF) - 
 (3*C3FF*csum^2*zb^4*G[1, 1, zb]*Zeta[3])/(10*CF*DF) + 
 (2402*C3FF*CA*csum^2*zb^5*G[1, 1, zb]*Zeta[3])/(225*CF^2*DF) + 
 (767*C3FF*CA*csum^2*G[2, 1, zb]*Zeta[3])/(90*CF^2*DF) - 
 (C3FF*csum^2*G[2, 1, zb]*Zeta[3])/(3*CF*DF) + 
 (2*C3FF*CA*csum^2*G[2, 1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^3) + 
 (5*C3FF*CA*csum^2*G[2, 1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) - 
 (C3FF*csum^2*G[2, 1, zb]*Zeta[3])/(CF*DF*(-2 + zb)^2) + 
 (11*C3FF*CA*csum^2*G[2, 1, zb]*Zeta[3])/(2*CF^2*DF*(-2 + zb)) - 
 (3*C3FF*csum^2*G[2, 1, zb]*Zeta[3])/(2*CF*DF*(-2 + zb)) - 
 (4*C3FF*CA*csum^2*G[2, 1, zb]*Zeta[3])/(3*CF^2*DF*zb^3) + 
 (5*C3FF*CA*csum^2*G[2, 1, zb]*Zeta[3])/(3*CF^2*DF*zb^2) - 
 (17*C3FF*CA*csum^2*G[2, 1, zb]*Zeta[3])/(18*CF^2*DF*zb) - 
 (235*C3FF*CA*csum^2*zb*G[2, 1, zb]*Zeta[3])/(36*CF^2*DF) + 
 (C3FF*csum^2*zb*G[2, 1, zb]*Zeta[3])/(12*CF*DF) - 
 (11761*C3FF*CA*csum^2*zb^2*G[2, 1, zb]*Zeta[3])/(240*CF^2*DF) - 
 (C3FF*csum^2*zb^2*G[2, 1, zb]*Zeta[3])/(4*CF*DF) + 
 (8023*C3FF*CA*csum^2*zb^3*G[2, 1, zb]*Zeta[3])/(180*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[2, 1, zb]*Zeta[3])/(6*CF*DF) - 
 (16907*C3FF*CA*csum^2*zb^4*G[2, 1, zb]*Zeta[3])/(720*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 1, zb]*Zeta[3])/(12*CF*DF) + 
 (311*C3FF*CA*csum^2*zb^5*G[2, 1, zb]*Zeta[3])/(45*CF^2*DF) - 
 (290*C3FF*CA*csum^2*zb^3*G[0, 0, 0, zb]*Zeta[3])/(CF^2*DF) - 
 (5*C3FF*csum^2*zb^3*G[0, 0, 0, zb]*Zeta[3])/(2*CF*DF) + 
 (589*C3FF*CA*csum^2*zb^4*G[0, 0, 0, zb]*Zeta[3])/(4*CF^2*DF) + 
 (5*C3FF*csum^2*zb^4*G[0, 0, 0, zb]*Zeta[3])/(4*CF*DF) - 
 (589*C3FF*CA*csum^2*zb^5*G[0, 0, 0, zb]*Zeta[3])/(10*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[0, 0, 0, zb]*Zeta[3])/(2*CF*DF) + 
 (55*C3FF*CA*csum^2*G[0, 0, 1, zb]*Zeta[3])/(2*CF^2*DF) - 
 (C3FF*csum^2*G[0, 0, 1, zb]*Zeta[3])/(CF*DF) - 
 (217*C3FF*CA*csum^2*zb*G[0, 0, 1, zb]*Zeta[3])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 0, 1, zb]*Zeta[3])/(CF*DF) + 
 (291*C3FF*CA*csum^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/(3*CF*DF) + 
 (194*C3FF*CA*csum^2*zb^3*G[0, 0, 1, zb]*Zeta[3])/(CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[0, 0, 1, zb]*Zeta[3])/(6*CF*DF) - 
 (783*C3FF*CA*csum^2*zb^4*G[0, 0, 1, zb]*Zeta[3])/(8*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 0, 1, zb]*Zeta[3])/(12*CF*DF) + 
 (777*C3FF*CA*csum^2*zb^5*G[0, 0, 1, zb]*Zeta[3])/(20*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[0, 0, 1, zb]*Zeta[3])/(30*CF*DF) + 
 (335*C3FF*CA*csum^2*G[0, 1, 0, zb]*Zeta[3])/(8*CF^2*DF) - 
 (C3FF*csum^2*G[0, 1, 0, zb]*Zeta[3])/(2*CF*DF) - 
 (347*C3FF*CA*csum^2*zb*G[0, 1, 0, zb]*Zeta[3])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb*G[0, 1, 0, zb]*Zeta[3])/(2*CF*DF) + 
 (223*C3FF*CA*csum^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/(4*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/(3*CF*DF) + 
 (4109*C3FF*CA*csum^2*zb^3*G[0, 1, 0, zb]*Zeta[3])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[0, 1, 0, zb]*Zeta[3])/(CF*DF) - 
 (4091*C3FF*CA*csum^2*zb^4*G[0, 1, 0, zb]*Zeta[3])/(48*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 1, 0, zb]*Zeta[3])/(2*CF*DF) + 
 (4043*C3FF*CA*csum^2*zb^5*G[0, 1, 0, zb]*Zeta[3])/(120*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[0, 1, 0, zb]*Zeta[3])/(5*CF*DF) - 
 (985*C3FF*CA*csum^2*G[0, 1, 1, zb]*Zeta[3])/(24*CF^2*DF) - 
 (25*C3FF*csum^2*G[0, 1, 1, zb]*Zeta[3])/(2*CF*DF) + 
 (20*C3FF*CA*csum^2*G[0, 1, 1, zb]*Zeta[3])/(3*CF^2*DF*zb) + 
 (1025*C3FF*CA*csum^2*zb*G[0, 1, 1, zb]*Zeta[3])/(24*CF^2*DF) + 
 (25*C3FF*csum^2*zb*G[0, 1, 1, zb]*Zeta[3])/(2*CF*DF) - 
 (323*C3FF*CA*csum^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/(12*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/(CF*DF) - 
 (1841*C3FF*CA*csum^2*zb^3*G[0, 1, 1, zb]*Zeta[3])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[0, 1, 1, zb]*Zeta[3])/(CF*DF) + 
 (1829*C3FF*CA*csum^2*zb^4*G[0, 1, 1, zb]*Zeta[3])/(48*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[0, 1, 1, zb]*Zeta[3])/(2*CF*DF) - 
 (1793*C3FF*CA*csum^2*zb^5*G[0, 1, 1, zb]*Zeta[3])/(120*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[0, 1, 1, zb]*Zeta[3])/(5*CF*DF) - 
 (38909*C3FF*CA*csum^2*G[1, 0, 0, zb]*Zeta[3])/(120*CF^2*DF) + 
 (7*C3FF*csum^2*G[1, 0, 0, zb]*Zeta[3])/(CF*DF) + 
 (12317*C3FF*CA*csum^2*zb*G[1, 0, 0, zb]*Zeta[3])/(24*CF^2*DF) - 
 (15*C3FF*csum^2*zb*G[1, 0, 0, zb]*Zeta[3])/(4*CF*DF) - 
 (3481*C3FF*CA*csum^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/(12*CF^2*DF) - 
 (5*C3FF*csum^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/(CF*DF) + 
 (704*C3FF*CA*csum^2*zb^3*G[1, 0, 0, zb]*Zeta[3])/(3*CF^2*DF) + 
 (5*C3FF*csum^2*zb^3*G[1, 0, 0, zb]*Zeta[3])/(2*CF*DF) - 
 (1435*C3FF*CA*csum^2*zb^4*G[1, 0, 0, zb]*Zeta[3])/(12*CF^2*DF) - 
 (5*C3FF*csum^2*zb^4*G[1, 0, 0, zb]*Zeta[3])/(4*CF*DF) + 
 (287*C3FF*CA*csum^2*zb^5*G[1, 0, 0, zb]*Zeta[3])/(6*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[1, 0, 0, zb]*Zeta[3])/(2*CF*DF) + 
 (12919*C3FF*CA*csum^2*G[1, 0, 1, zb]*Zeta[3])/(60*CF^2*DF) - 
 (259*C3FF*csum^2*G[1, 0, 1, zb]*Zeta[3])/(30*CF*DF) + 
 (343*C3FF*CA*csum^2*G[1, 0, 1, zb]*Zeta[3])/(24*CF^2*DF*zb) + 
 (C3FF*csum^2*G[1, 0, 1, zb]*Zeta[3])/(3*CF*DF*zb) - 
 (8609*C3FF*CA*csum^2*zb*G[1, 0, 1, zb]*Zeta[3])/(24*CF^2*DF) + 
 (101*C3FF*csum^2*zb*G[1, 0, 1, zb]*Zeta[3])/(12*CF*DF) + 
 (4463*C3FF*CA*csum^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/(24*CF^2*DF) - 
 (1943*C3FF*CA*csum^2*zb^3*G[1, 0, 1, zb]*Zeta[3])/(12*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[1, 0, 1, zb]*Zeta[3])/(6*CF*DF) + 
 (1973*C3FF*CA*csum^2*zb^4*G[1, 0, 1, zb]*Zeta[3])/(24*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 0, 1, zb]*Zeta[3])/(12*CF*DF) - 
 (1961*C3FF*CA*csum^2*zb^5*G[1, 0, 1, zb]*Zeta[3])/(60*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 0, 1, zb]*Zeta[3])/(30*CF*DF) + 
 (15331*C3FF*CA*csum^2*G[1, 1, 0, zb]*Zeta[3])/(80*CF^2*DF) + 
 (161*C3FF*csum^2*G[1, 1, 0, zb]*Zeta[3])/(15*CF*DF) + 
 (295*C3FF*CA*csum^2*G[1, 1, 0, zb]*Zeta[3])/(12*CF^2*DF*zb) + 
 (2*C3FF*csum^2*G[1, 1, 0, zb]*Zeta[3])/(3*CF*DF*zb) - 
 (2375*C3FF*CA*csum^2*zb*G[1, 1, 0, zb]*Zeta[3])/(8*CF^2*DF) - 
 (67*C3FF*csum^2*zb*G[1, 1, 0, zb]*Zeta[3])/(6*CF*DF) + 
 (1643*C3FF*CA*csum^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/(12*CF^2*DF) - 
 (2315*C3FF*CA*csum^2*zb^3*G[1, 1, 0, zb]*Zeta[3])/(24*CF^2*DF) - 
 (C3FF*csum^2*zb^3*G[1, 1, 0, zb]*Zeta[3])/(3*CF*DF) + 
 (2261*C3FF*CA*csum^2*zb^4*G[1, 1, 0, zb]*Zeta[3])/(48*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[1, 1, 0, zb]*Zeta[3])/(6*CF*DF) - 
 (2213*C3FF*CA*csum^2*zb^5*G[1, 1, 0, zb]*Zeta[3])/(120*CF^2*DF) - 
 (C3FF*csum^2*zb^5*G[1, 1, 0, zb]*Zeta[3])/(15*CF*DF) - 
 (18277*C3FF*CA*csum^2*G[1, 1, 1, zb]*Zeta[3])/(240*CF^2*DF) + 
 (371*C3FF*csum^2*G[1, 1, 1, zb]*Zeta[3])/(60*CF*DF) - 
 (C3FF*CA*csum^2*G[1, 1, 1, zb]*Zeta[3])/(3*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 1, 1, zb]*Zeta[3])/(12*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 1, 1, zb]*Zeta[3])/(12*CF^2*DF*zb^2) - 
 (215*C3FF*CA*csum^2*G[1, 1, 1, zb]*Zeta[3])/(12*CF^2*DF*zb) + 
 (2*C3FF*csum^2*G[1, 1, 1, zb]*Zeta[3])/(CF*DF*zb) + 
 (349*C3FF*CA*csum^2*zb*G[1, 1, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
 (95*C3FF*csum^2*zb*G[1, 1, 1, zb]*Zeta[3])/(12*CF*DF) - 
 (1021*C3FF*CA*csum^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/(24*CF^2*DF) + 
 (2*C3FF*csum^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/(3*CF*DF) + 
 (229*C3FF*CA*csum^2*zb^3*G[1, 1, 1, zb]*Zeta[3])/(8*CF^2*DF) - 
 (4*C3FF*csum^2*zb^3*G[1, 1, 1, zb]*Zeta[3])/(3*CF*DF) - 
 (227*C3FF*CA*csum^2*zb^4*G[1, 1, 1, zb]*Zeta[3])/(16*CF^2*DF) + 
 (2*C3FF*csum^2*zb^4*G[1, 1, 1, zb]*Zeta[3])/(3*CF*DF) + 
 (227*C3FF*CA*csum^2*zb^5*G[1, 1, 1, zb]*Zeta[3])/(40*CF^2*DF) - 
 (4*C3FF*csum^2*zb^5*G[1, 1, 1, zb]*Zeta[3])/(15*CF*DF) - 
 (4141*C3FF*CA*csum^2*G[1, 2, 1, zb]*Zeta[3])/(120*CF^2*DF) + 
 (C3FF*csum^2*G[1, 2, 1, zb]*Zeta[3])/(2*CF*DF) - 
 (4*C3FF*CA*csum^2*G[1, 2, 1, zb]*Zeta[3])/(3*CF^2*DF*zb^4) + 
 (7*C3FF*CA*csum^2*G[1, 2, 1, zb]*Zeta[3])/(3*CF^2*DF*zb^3) - 
 (5*C3FF*CA*csum^2*G[1, 2, 1, zb]*Zeta[3])/(3*CF^2*DF*zb^2) + 
 (44*C3FF*CA*csum^2*G[1, 2, 1, zb]*Zeta[3])/(3*CF^2*DF*zb) + 
 (515*C3FF*CA*csum^2*zb*G[1, 2, 1, zb]*Zeta[3])/(12*CF^2*DF) - 
 (C3FF*csum^2*zb*G[1, 2, 1, zb]*Zeta[3])/(2*CF*DF) - 
 (335*C3FF*CA*csum^2*zb^2*G[1, 2, 1, zb]*Zeta[3])/(12*CF^2*DF) - 
 (43*C3FF*CA*csum^2*zb^3*G[1, 2, 1, zb]*Zeta[3])/(4*CF^2*DF) + 
 (47*C3FF*CA*csum^2*zb^4*G[1, 2, 1, zb]*Zeta[3])/(8*CF^2*DF) - 
 (51*C3FF*CA*csum^2*zb^5*G[1, 2, 1, zb]*Zeta[3])/(20*CF^2*DF) + 
 (3599*C3FF*CA*csum^2*G[2, 1, 0, zb]*Zeta[3])/(30*CF^2*DF) - 
 (167*C3FF*csum^2*G[2, 1, 0, zb]*Zeta[3])/(30*CF*DF) - 
 (1121*C3FF*CA*csum^2*zb*G[2, 1, 0, zb]*Zeta[3])/(6*CF^2*DF) + 
 (23*C3FF*csum^2*zb*G[2, 1, 0, zb]*Zeta[3])/(6*CF*DF) + 
 (1225*C3FF*CA*csum^2*zb^2*G[2, 1, 0, zb]*Zeta[3])/(12*CF^2*DF) + 
 (8*C3FF*csum^2*zb^2*G[2, 1, 0, zb]*Zeta[3])/(3*CF*DF) - 
 (107*C3FF*CA*csum^2*zb^3*G[2, 1, 0, zb]*Zeta[3])/(4*CF^2*DF) - 
 (2*C3FF*csum^2*zb^3*G[2, 1, 0, zb]*Zeta[3])/(3*CF*DF) + 
 (113*C3FF*CA*csum^2*zb^4*G[2, 1, 0, zb]*Zeta[3])/(8*CF^2*DF) + 
 (C3FF*csum^2*zb^4*G[2, 1, 0, zb]*Zeta[3])/(3*CF*DF) - 
 (113*C3FF*CA*csum^2*zb^5*G[2, 1, 0, zb]*Zeta[3])/(20*CF^2*DF) - 
 (2*C3FF*csum^2*zb^5*G[2, 1, 0, zb]*Zeta[3])/(15*CF*DF) - 
 (783*C3FF*CA*csum^2*G[2, 1, 1, zb]*Zeta[3])/(5*CF^2*DF) + 
 (587*C3FF*csum^2*G[2, 1, 1, zb]*Zeta[3])/(60*CF*DF) + 
 (1941*C3FF*CA*csum^2*zb*G[2, 1, 1, zb]*Zeta[3])/(8*CF^2*DF) - 
 (107*C3FF*csum^2*zb*G[2, 1, 1, zb]*Zeta[3])/(12*CF*DF) - 
 (1045*C3FF*CA*csum^2*zb^2*G[2, 1, 1, zb]*Zeta[3])/(8*CF^2*DF) - 
 (4*C3FF*csum^2*zb^2*G[2, 1, 1, zb]*Zeta[3])/(3*CF*DF) + 
 (101*C3FF*CA*csum^2*zb^3*G[2, 1, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
 (C3FF*csum^2*zb^3*G[2, 1, 1, zb]*Zeta[3])/(3*CF*DF) - 
 (107*C3FF*CA*csum^2*zb^4*G[2, 1, 1, zb]*Zeta[3])/(6*CF^2*DF) - 
 (C3FF*csum^2*zb^4*G[2, 1, 1, zb]*Zeta[3])/(6*CF*DF) + 
 (107*C3FF*CA*csum^2*zb^5*G[2, 1, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
 (C3FF*csum^2*zb^5*G[2, 1, 1, zb]*Zeta[3])/(15*CF*DF) - 
 (79*C3FF*CA*csum^2*G[2, 2, 1, zb]*Zeta[3])/(30*CF^2*DF) - 
 (C3FF*csum^2*G[2, 2, 1, zb]*Zeta[3])/(CF*DF) + 
 (53*C3FF*CA*csum^2*zb*G[2, 2, 1, zb]*Zeta[3])/(12*CF^2*DF) + 
 (C3FF*csum^2*zb*G[2, 2, 1, zb]*Zeta[3])/(CF*DF) - 
 (8*C3FF*CA*csum^2*zb^2*G[2, 2, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
 (5*C3FF*CA*csum^2*zb^3*G[2, 2, 1, zb]*Zeta[3])/(12*CF^2*DF) + 
 (C3FF*CA*csum^2*zb^4*G[2, 2, 1, zb]*Zeta[3])/(24*CF^2*DF) - 
 (C3FF*CA*csum^2*zb^5*G[2, 2, 1, zb]*Zeta[3])/(60*CF^2*DF) - 
 (4*C3FF*CA*csum^2*G[0, 0, 1, 1, zb]*Zeta[3])/(CF^2*DF) - 
 (8*C3FF*csum^2*G[0, 0, 1, 1, zb]*Zeta[3])/(CF*DF) - 
 (11*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/(2*CF^2*DF) - 
 (8*C3FF*csum^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/(CF*DF) + 
 (C3FF*CA*csum^2*G[0, 1, 0, 1, zb]*Zeta[3])/(CF^2*DF) + 
 (C3FF*CA*csum^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/(CF^2*DF) + 
 (34*C3FF*CA*csum^2*G[0, 1, 1, 0, zb]*Zeta[3])/(CF^2*DF) + 
 (8*C3FF*csum^2*G[0, 1, 1, 0, zb]*Zeta[3])/(CF*DF) + 
 (71*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/(2*CF^2*DF) + 
 (8*C3FF*csum^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/(CF*DF) - 
 (61*C3FF*CA*csum^2*G[0, 1, 1, 1, zb]*Zeta[3])/(2*CF^2*DF) + 
 (6*C3FF*csum^2*G[0, 1, 1, 1, zb]*Zeta[3])/(CF*DF) - 
 (26*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
 (6*C3FF*csum^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/(CF*DF) - 
 (16*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Zeta[3])/(CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
 (22*C3FF*CA*csum^2*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
 (44*C3FF*CA*csum^2*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) + 
 (66*C3FF*CA*csum^2*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)) + 
 (776*C3FF*CA*csum^2*zb*Log[Q2dmu2]*Zeta[3])/(9*CF^2*DF) - 
 (1538*C3FF*CA*csum^2*zb^2*Log[Q2dmu2]*Zeta[3])/(15*CF^2*DF) + 
 (301*C3FF*CA*csum^2*zb^3*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) - 
 (17*C3FF*CA*csum^2*Pi^2*zb^3*Log[Q2dmu2]*Zeta[3])/(9*CF^2*DF) - 
 (242*C3FF*CA*csum^2*zb^4*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) + 
 (17*C3FF*CA*csum^2*Pi^2*zb^4*Log[Q2dmu2]*Zeta[3])/(18*CF^2*DF) - 
 (17*C3FF*CA*csum^2*Pi^2*zb^5*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) - 
 (1892*C3FF*CA*csum^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(15*CF^2*DF) + 
 (688*C3FF*CA*csum^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
 (538*C3FF*CA*csum^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) - 
 (299*C3FF*CA*csum^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) + 
 (326*C3FF*CA*csum^2*zb^5*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) - 
 (3221*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) - 
 (44*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)^3) - 
 (88*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) - 
 (88*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF*(-2 + zb)) + 
 (6244*C3FF*CA*csum^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) - 
 (4126*C3FF*CA*csum^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) - 
 (206*C3FF*CA*csum^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*CF^2*DF) + 
 (479*C3FF*CA*csum^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) - 
 (326*C3FF*CA*csum^2*zb^5*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(45*CF^2*DF) - 
 (84*C3FF*CA*csum^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
 (42*C3FF*CA*csum^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
 (84*C3FF*CA*csum^2*zb^5*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
 (14*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
 (14*C3FF*CA*csum^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
 (56*C3FF*CA*csum^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) + 
 (148*C3FF*CA*csum^2*zb^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) - 
 (74*C3FF*CA*csum^2*zb^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) + 
 (148*C3FF*CA*csum^2*zb^5*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(15*CF^2*DF) - 
 (1892*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(15*CF^2*DF) + 
 (602*C3FF*CA*csum^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) - 
 (344*C3FF*CA*csum^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) + 
 (220*C3FF*CA*csum^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) - 
 (110*C3FF*CA*csum^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) + 
 (44*C3FF*CA*csum^2*zb^5*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) + 
 (304*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
 (32*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF*zb) - 
 (92*C3FF*CA*csum^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
 (112*C3FF*CA*csum^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
 (12*C3FF*CA*csum^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
 (24*C3FF*CA*csum^2*zb^5*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
 (968*C3FF*CA*csum^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(15*CF^2*DF) - 
 (308*C3FF*CA*csum^2*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) + 
 (176*C3FF*CA*csum^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) - 
 (44*C3FF*CA*csum^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) + 
 (22*C3FF*CA*csum^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*CF^2*DF) - 
 (44*C3FF*CA*csum^2*zb^5*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(15*CF^2*DF) + 
 (16*C3FF*CA*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
 (16*C3FF*CA*csum^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
 (88*C3FF*CA*csum^2*zb*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) + 
 (96*C3FF*CA*csum^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb^3*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^4*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(CF^2*DF) + 
 (4*C3FF*CA*csum^2*zb^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(CF^2*DF) - 
 (8*C3FF*CA*csum^2*zb^5*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) - 
 (88*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) + 
 (28*C3FF*CA*csum^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(CF^2*DF) - 
 (16*C3FF*CA*csum^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(CF^2*DF) - 
 (4*C3FF*CA*csum^2*zb^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(CF^2*DF) + 
 (8*C3FF*CA*csum^2*zb^5*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(5*CF^2*DF) - 
 (345*C3FF*CA*csum^2*zb^3*Zeta[3]^2)/(8*CF^2*DF) - 
 (C3FF*csum^2*zb^3*Zeta[3]^2)/(12*CF*DF) + 
 (357*C3FF*CA*csum^2*zb^4*Zeta[3]^2)/(16*CF^2*DF) + 
 (C3FF*csum^2*zb^4*Zeta[3]^2)/(24*CF*DF) - 
 (357*C3FF*CA*csum^2*zb^5*Zeta[3]^2)/(40*CF^2*DF) - 
 (C3FF*csum^2*zb^5*Zeta[3]^2)/(60*CF*DF) + 
 ((-9*C3FF*CA*csum^2)/(4*CF^2*DF) + (5*C3FF*CA*csum^2*Pi^2)/(8*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2)/(4*CF^2*DF*(-2 + zb)^2) + 
   (15*C3FF*CA*csum^2*Pi^2)/(8*CF^2*DF*(-2 + zb)) - 
   (117*C3FF*CA*csum^2*zb)/(20*CF^2*DF) - (71*C3FF*CA*csum^2*Pi^2*zb)/
    (48*CF^2*DF) - (11*C3FF*CA*csum^2*Pi^2*zb^2)/(12*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^3)/(12*CF^2*DF) - (113*C3FF*CA*csum^2*Pi^4*zb^3)/
    (1440*CF^2*DF) + (113*C3FF*CA*csum^2*Pi^4*zb^4)/(2880*CF^2*DF) - 
   (113*C3FF*CA*csum^2*Pi^4*zb^5)/(7200*CF^2*DF) + 
   (3*C3FF*CA*csum^2*G[0, zb])/(CF^2*DF) + (3*C3FF*CA*csum^2*G[0, zb])/
    (2*CF^2*DF*(-2 + zb)) + (28*C3FF*CA*csum^2*zb*G[0, zb])/(5*CF^2*DF) - 
   (11*C3FF*CA*csum^2*Pi^2*zb*G[0, zb])/(12*CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^2*G[0, zb])/(20*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^2*G[0, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^3*G[0, zb])/(6*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^4*G[0, zb])/(12*CF^2*DF) + 
   (11*C3FF*CA*csum^2*G[1, zb])/(4*CF^2*DF) - 
   (77*C3FF*CA*csum^2*Pi^2*G[1, zb])/(24*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*G[1, zb])/(4*CF^2*DF*(-2 + zb)^3) - 
   (5*C3FF*CA*csum^2*Pi^2*G[1, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
   (3*C3FF*CA*csum^2*G[1, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (5*C3FF*CA*csum^2*Pi^2*G[1, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (9*C3FF*CA*csum^2*G[1, zb])/(4*CF^2*DF*zb) - 
   (37*C3FF*CA*csum^2*zb*G[1, zb])/(20*CF^2*DF) + 
   (35*C3FF*CA*csum^2*Pi^2*zb*G[1, zb])/(12*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^2*G[1, zb])/(20*CF^2*DF) - 
   (23*C3FF*CA*csum^2*Pi^2*zb^2*G[1, zb])/(24*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^3*G[1, zb])/(12*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^4*G[1, zb])/(12*CF^2*DF) + 
   (3*C3FF*CA*csum^2*G[0, 0, zb])/(2*CF^2*DF) + 
   (3*C3FF*CA*csum^2*G[0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (9*C3FF*CA*csum^2*G[0, 0, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (7*C3FF*CA*csum^2*zb*G[0, 0, zb])/(5*CF^2*DF) - 
   (11*C3FF*CA*csum^2*zb^2*G[0, 0, zb])/(2*CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^3*G[0, 0, zb])/(5*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, zb])/(12*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, zb])/(24*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, zb])/(12*CF^2*DF) - 
   (6*C3FF*CA*csum^2*G[0, 1, zb])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(4*CF^2*DF) - 
   (3*C3FF*CA*csum^2*G[0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (9*C3FF*CA*csum^2*G[0, 1, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (9*C3FF*CA*csum^2*G[0, 1, zb])/(4*CF^2*DF*zb) - 
   (39*C3FF*CA*csum^2*zb*G[0, 1, zb])/(10*CF^2*DF) - 
   (3*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, zb])/(4*CF^2*DF) + 
   (11*C3FF*CA*csum^2*zb^2*G[0, 1, zb])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, zb])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^3*G[0, 1, zb])/(5*CF^2*DF) - 
   (9*C3FF*CA*csum^2*G[1, 0, zb])/(4*CF^2*DF) - 
   (11*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(12*CF^2*DF) - 
   (9*C3FF*CA*csum^2*G[1, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
   (27*C3FF*CA*csum^2*G[1, 0, zb])/(4*CF^2*DF*(-2 + zb)) + 
   (9*C3FF*CA*csum^2*G[1, 0, zb])/(2*CF^2*DF*zb) - 
   (209*C3FF*CA*csum^2*zb*G[1, 0, zb])/(20*CF^2*DF) + 
   (35*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, zb])/(24*CF^2*DF) + 
   (111*C3FF*CA*csum^2*zb^2*G[1, 0, zb])/(20*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, zb])/(6*CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^3*G[1, 0, zb])/(5*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, zb])/(12*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, zb])/(24*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, zb])/(12*CF^2*DF) + 
   (3*C3FF*CA*csum^2*G[1, 1, zb])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(6*CF^2*DF) + 
   (9*C3FF*CA*csum^2*G[1, 1, zb])/(2*CF^2*DF*(-2 + zb)^2) + 
   (27*C3FF*CA*csum^2*G[1, 1, zb])/(4*CF^2*DF*(-2 + zb)) - 
   (19*C3FF*CA*csum^2*G[1, 1, zb])/(4*CF^2*DF*zb) + 
   (C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(CF^2*DF*zb) + 
   (229*C3FF*CA*csum^2*zb*G[1, 1, zb])/(20*CF^2*DF) + 
   (17*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, zb])/(24*CF^2*DF) - 
   (111*C3FF*CA*csum^2*zb^2*G[1, 1, zb])/(20*CF^2*DF) - 
   (11*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, zb])/(6*CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^3*G[1, 1, zb])/(5*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, zb])/(12*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, zb])/(24*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, zb])/(12*CF^2*DF) + 
   (11*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(6*CF^2*DF) - 
   (35*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, zb])/(12*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, zb])/(3*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, zb])/(12*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, zb])/(24*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, zb])/(12*CF^2*DF) - 
   (33*C3FF*CA*csum^2*zb*G[0, 0, 0, zb])/(5*CF^2*DF) + 
   (36*C3FF*CA*csum^2*zb^2*G[0, 0, 0, zb])/(5*CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb^3*G[0, 0, 0, zb])/(5*CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^4*G[0, 0, 0, zb])/(5*CF^2*DF) + 
   (33*C3FF*CA*csum^2*zb*G[0, 0, 1, zb])/(5*CF^2*DF) - 
   (36*C3FF*CA*csum^2*zb^2*G[0, 0, 1, zb])/(5*CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^3*G[0, 0, 1, zb])/(5*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^4*G[0, 0, 1, zb])/(5*CF^2*DF) + 
   (C3FF*CA*csum^2*G[0, 1, 0, zb])/(CF^2*DF) + 
   (9*C3FF*CA*csum^2*zb*G[0, 1, 0, zb])/(2*CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb^2*G[0, 1, 0, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^3*G[0, 1, 0, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^4*G[0, 1, 0, zb])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*G[0, 1, 1, zb])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb])/(2*CF^2*DF) - 
   (9*C3FF*CA*csum^2*zb*G[0, 1, 1, zb])/(2*CF^2*DF) + 
   (3*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, zb])/(2*CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^2*G[0, 1, 1, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^3*G[0, 1, 1, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*G[0, 1, 1, zb])/(2*CF^2*DF) - 
   (36*C3FF*CA*csum^2*G[1, 0, 0, zb])/(5*CF^2*DF) - 
   (3*C3FF*CA*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (6*C3FF*CA*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (6*C3FF*CA*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (109*C3FF*CA*csum^2*zb*G[1, 0, 0, zb])/(10*CF^2*DF) - 
   (71*C3FF*CA*csum^2*zb^2*G[1, 0, 0, zb])/(10*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^3*G[1, 0, 0, zb])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^4*G[1, 0, 0, zb])/(5*CF^2*DF) + 
   (56*C3FF*CA*csum^2*G[1, 0, 1, zb])/(5*CF^2*DF) + 
   (3*C3FF*CA*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (6*C3FF*CA*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (6*C3FF*CA*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (9*C3FF*CA*csum^2*G[1, 0, 1, zb])/(4*CF^2*DF*zb^2) - 
   (6*C3FF*CA*csum^2*G[1, 0, 1, zb])/(CF^2*DF*zb) - 
   (223*C3FF*CA*csum^2*zb*G[1, 0, 1, zb])/(20*CF^2*DF) + 
   (71*C3FF*CA*csum^2*zb^2*G[1, 0, 1, zb])/(10*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^3*G[1, 0, 1, zb])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^4*G[1, 0, 1, zb])/(5*CF^2*DF) + 
   (351*C3FF*CA*csum^2*G[1, 1, 0, zb])/(20*CF^2*DF) + 
   (9*C3FF*CA*csum^2*G[1, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) + 
   (9*C3FF*CA*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (9*C3FF*CA*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (9*C3FF*CA*csum^2*G[1, 1, 0, zb])/(2*CF^2*DF*zb^2) - 
   (12*C3FF*CA*csum^2*G[1, 1, 0, zb])/(CF^2*DF*zb) - 
   (56*C3FF*CA*csum^2*zb*G[1, 1, 0, zb])/(5*CF^2*DF) + 
   (117*C3FF*CA*csum^2*zb^2*G[1, 1, 0, zb])/(20*CF^2*DF) - 
   (7*C3FF*CA*csum^2*zb^3*G[1, 1, 0, zb])/(10*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*G[1, 1, 0, zb])/(2*CF^2*DF) - 
   (431*C3FF*CA*csum^2*G[1, 1, 1, zb])/(20*CF^2*DF) - 
   (9*C3FF*CA*csum^2*G[1, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)^3) - 
   (9*C3FF*CA*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (9*C3FF*CA*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (27*C3FF*CA*csum^2*G[1, 1, 1, zb])/(4*CF^2*DF*zb^2) + 
   (18*C3FF*CA*csum^2*G[1, 1, 1, zb])/(CF^2*DF*zb) + 
   (229*C3FF*CA*csum^2*zb*G[1, 1, 1, zb])/(20*CF^2*DF) - 
   (117*C3FF*CA*csum^2*zb^2*G[1, 1, 1, zb])/(20*CF^2*DF) + 
   (7*C3FF*CA*csum^2*zb^3*G[1, 1, 1, zb])/(10*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^4*G[1, 1, 1, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, zb])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, zb])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, zb])/(2*CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (3*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(4*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, zb])/(4*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, zb])/(CF^2*DF) + 
   (5*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (5*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, zb])/(4*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(4*CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, zb])/(4*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, zb])/(CF^2*DF) - 
   (5*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (5*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, zb])/(4*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (3*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, zb])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, zb])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, zb])/(5*CF^2*DF) - 
   (3*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, zb])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, zb])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, zb])/(5*CF^2*DF) - 
   (9*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (9*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (6*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (33*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (21*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, zb])/(2*CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, zb])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, zb])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, zb])/(2*CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (33*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (21*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, zb])/(2*CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, zb])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, zb])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (4*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*zb) - 
   (29*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, zb])/(4*CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, zb])/(CF^2*DF) - 
   (5*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (5*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, zb])/(4*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (4*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*zb) + 
   (29*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, zb])/(4*CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, zb])/(CF^2*DF) + 
   (5*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (5*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, zb])/(4*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (37*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(10*CF^2*DF) + 
   (2*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*zb) - 
   (5*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, zb])/(5*CF^2*DF) - 
   (59*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(20*CF^2*DF) - 
   (C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*zb) + 
   (17*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, zb])/(4*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, zb])/(5*CF^2*DF) + 
   (11*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(10*CF^2*DF) - 
   (7*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, zb])/(4*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, zb])/(10*CF^2*DF) - 
   (37*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(20*CF^2*DF) - 
   (C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*zb) + 
   (5*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, zb])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, zb])/(4*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, zb])/(10*CF^2*DF) + 
   (22*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(5*CF^2*DF) - 
   (7*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, zb])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, zb])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, zb])/(5*CF^2*DF) - 
   (22*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(5*CF^2*DF) + 
   (7*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, zb])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, zb])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, zb])/(5*CF^2*DF) - 
   (33*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (21*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, zb])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, zb])/(10*CF^2*DF) + 
   (33*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (21*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, zb])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, zb])/(10*CF^2*DF) - 
   (3*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (9*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (9*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (3*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb])/(2*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, zb])/(2*CF^2*DF) - 
   (11*C3FF*CA*csum^2*zb*Zeta[3])/(5*CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb^2*Zeta[3])/(5*CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^3*Zeta[3])/(5*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*Zeta[3])/(5*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^3*G[0, zb]*Zeta[3])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*G[0, zb]*Zeta[3])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*zb^5*G[0, zb]*Zeta[3])/(5*CF^2*DF) - 
   (11*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(5*CF^2*DF) + 
   (7*C3FF*CA*csum^2*zb*G[1, zb]*Zeta[3])/(2*CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^2*G[1, zb]*Zeta[3])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^3*G[1, zb]*Zeta[3])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^4*G[1, zb]*Zeta[3])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^5*G[1, zb]*Zeta[3])/(5*CF^2*DF))/ep^2 - 
 (2269*C3FF*CA*csum^2*zb*Zeta[5])/(10*CF^2*DF) - 
 (18*C3FF*csum^2*zb*Zeta[5])/(5*CF*DF) + (2493*C3FF*CA*csum^2*zb^2*Zeta[5])/
  (10*CF^2*DF) + (57*C3FF*csum^2*zb^2*Zeta[5])/(10*CF*DF) + 
 (1213*C3FF*CA*csum^2*zb^3*Zeta[5])/(15*CF^2*DF) - 
 (11*C3FF*csum^2*zb^3*Zeta[5])/(5*CF*DF) - (4957*C3FF*CA*csum^2*zb^4*Zeta[5])/
  (120*CF^2*DF) + (C3FF*csum^2*zb^4*Zeta[5])/(10*CF*DF) + 
 (3793*C3FF*CA*csum^2*zb^5*Zeta[5])/(150*CF^2*DF) - 
 (405*C3FF*CA*csum^2*zb^3*G[0, zb]*Zeta[5])/(2*CF^2*DF) - 
 (3*C3FF*csum^2*zb^3*G[0, zb]*Zeta[5])/(CF*DF) + 
 (405*C3FF*CA*csum^2*zb^4*G[0, zb]*Zeta[5])/(4*CF^2*DF) + 
 (3*C3FF*csum^2*zb^4*G[0, zb]*Zeta[5])/(2*CF*DF) - 
 (81*C3FF*CA*csum^2*zb^5*G[0, zb]*Zeta[5])/(2*CF^2*DF) - 
 (3*C3FF*csum^2*zb^5*G[0, zb]*Zeta[5])/(5*CF*DF) - 
 (2269*C3FF*CA*csum^2*G[1, zb]*Zeta[5])/(10*CF^2*DF) - 
 (18*C3FF*csum^2*G[1, zb]*Zeta[5])/(5*CF*DF) + 
 (1451*C3FF*CA*csum^2*zb*G[1, zb]*Zeta[5])/(4*CF^2*DF) + 
 (15*C3FF*csum^2*zb*G[1, zb]*Zeta[5])/(2*CF*DF) - 
 (421*C3FF*CA*csum^2*zb^2*G[1, zb]*Zeta[5])/(2*CF^2*DF) - 
 (6*C3FF*csum^2*zb^2*G[1, zb]*Zeta[5])/(CF*DF) + 
 (331*C3FF*CA*csum^2*zb^3*G[1, zb]*Zeta[5])/(2*CF^2*DF) + 
 (3*C3FF*csum^2*zb^3*G[1, zb]*Zeta[5])/(CF*DF) - 
 (331*C3FF*CA*csum^2*zb^4*G[1, zb]*Zeta[5])/(4*CF^2*DF) - 
 (3*C3FF*csum^2*zb^4*G[1, zb]*Zeta[5])/(2*CF*DF) + 
 (331*C3FF*CA*csum^2*zb^5*G[1, zb]*Zeta[5])/(10*CF^2*DF) + 
 (3*C3FF*csum^2*zb^5*G[1, zb]*Zeta[5])/(5*CF*DF) - 
 (56*C3FF*CA*csum^2*zb^3*Log[Q2dmu2]*Zeta[5])/(CF^2*DF) + 
 (28*C3FF*CA*csum^2*zb^4*Log[Q2dmu2]*Zeta[5])/(CF^2*DF) - 
 (56*C3FF*CA*csum^2*zb^5*Log[Q2dmu2]*Zeta[5])/(5*CF^2*DF) + 
 ((-111*C3FF*CA*csum^2)/(4*CF^2*DF) + (187*C3FF*CA*csum^2*Pi^2)/
    (24*CF^2*DF) + (10*C3FF*CA*csum^2*Pi^2)/(CF^2*DF*(-2 + zb)^2) + 
   (52*C3FF*CA*csum^2*Pi^2)/(3*CF^2*DF*(-2 + zb)) - 
   (3811*C3FF*CA*csum^2*zb)/(40*CF^2*DF) - (3089*C3FF*CA*csum^2*Pi^2*zb)/
    (135*CF^2*DF) - (209*C3FF*CA*csum^2*Pi^4*zb)/(216*CF^2*DF) + 
   (2771*C3FF*CA*csum^2*Pi^2*zb^2)/(1080*CF^2*DF) + 
   (19*C3FF*CA*csum^2*Pi^4*zb^2)/(18*CF^2*DF) - (79*C3FF*CA*csum^2*Pi^2*zb^3)/
    (135*CF^2*DF) - (22301*C3FF*CA*csum^2*Pi^4*zb^3)/(25920*CF^2*DF) + 
   (22979*C3FF*CA*csum^2*Pi^4*zb^4)/(51840*CF^2*DF) - 
   (18419*C3FF*CA*csum^2*Pi^4*zb^5)/(129600*CF^2*DF) + 
   (135*C3FF*CA*csum^2*G[0, zb])/(4*CF^2*DF) - 
   (11*C3FF*CA*csum^2*Pi^2*G[0, zb])/(6*CF^2*DF) - 
   (11*C3FF*CA*csum^2*Pi^2*G[0, zb])/(3*CF^2*DF*(-2 + zb)^2) + 
   (12*C3FF*CA*csum^2*G[0, zb])/(CF^2*DF*(-2 + zb)) - 
   (11*C3FF*CA*csum^2*Pi^2*G[0, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (4238*C3FF*CA*csum^2*zb*G[0, zb])/(45*CF^2*DF) + 
   (3469*C3FF*CA*csum^2*Pi^2*zb*G[0, zb])/(2160*CF^2*DF) + 
   (23*C3FF*CA*csum^2*zb^2*G[0, zb])/(20*CF^2*DF) + 
   (911*C3FF*CA*csum^2*Pi^2*zb^2*G[0, zb])/(144*CF^2*DF) - 
   (2399*C3FF*CA*csum^2*Pi^2*zb^3*G[0, zb])/(2160*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^4*zb^3*G[0, zb])/(12*CF^2*DF) + 
   (121*C3FF*CA*csum^2*Pi^2*zb^4*G[0, zb])/(216*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^4*zb^4*G[0, zb])/(24*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^4*zb^5*G[0, zb])/(60*CF^2*DF) + 
   (1045*C3FF*CA*csum^2*G[1, zb])/(36*CF^2*DF) - 
   (1651*C3FF*CA*csum^2*Pi^2*G[1, zb])/(54*CF^2*DF) - 
   (209*C3FF*CA*csum^2*Pi^4*G[1, zb])/(216*CF^2*DF) - 
   (10*C3FF*CA*csum^2*Pi^2*G[1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (39*C3FF*CA*csum^2*Pi^2*G[1, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
   (12*C3FF*CA*csum^2*G[1, zb])/(CF^2*DF*(-2 + zb)) - 
   (367*C3FF*CA*csum^2*Pi^2*G[1, zb])/(24*CF^2*DF*(-2 + zb)) - 
   (111*C3FF*CA*csum^2*G[1, zb])/(4*CF^2*DF*zb) + 
   (13*C3FF*CA*csum^2*Pi^2*G[1, zb])/(4*CF^2*DF*zb) - 
   (1603*C3FF*CA*csum^2*zb*G[1, zb])/(36*CF^2*DF) + 
   (42149*C3FF*CA*csum^2*Pi^2*zb*G[1, zb])/(2160*CF^2*DF) + 
   (665*C3FF*CA*csum^2*Pi^4*zb*G[1, zb])/(432*CF^2*DF) - 
   (23*C3FF*CA*csum^2*zb^2*G[1, zb])/(20*CF^2*DF) - 
   (1741*C3FF*CA*csum^2*Pi^2*zb^2*G[1, zb])/(216*CF^2*DF) - 
   (95*C3FF*CA*csum^2*Pi^4*zb^2*G[1, zb])/(108*CF^2*DF) + 
   (1561*C3FF*CA*csum^2*Pi^2*zb^3*G[1, zb])/(2160*CF^2*DF) + 
   (17*C3FF*CA*csum^2*Pi^4*zb^3*G[1, zb])/(135*CF^2*DF) - 
   (121*C3FF*CA*csum^2*Pi^2*zb^4*G[1, zb])/(216*CF^2*DF) - 
   (17*C3FF*CA*csum^2*Pi^4*zb^4*G[1, zb])/(270*CF^2*DF) + 
   (17*C3FF*CA*csum^2*Pi^4*zb^5*G[1, zb])/(675*CF^2*DF) - 
   (11*C3FF*CA*csum^2*G[0, 0, zb])/(2*CF^2*DF) + 
   (24*C3FF*CA*csum^2*G[0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (59*C3FF*CA*csum^2*G[0, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (13163*C3FF*CA*csum^2*zb*G[0, 0, zb])/(360*CF^2*DF) + 
   (847*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, zb])/(180*CF^2*DF) - 
   (13613*C3FF*CA*csum^2*zb^2*G[0, 0, zb])/(360*CF^2*DF) - 
   (77*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, zb])/(15*CF^2*DF) - 
   (517*C3FF*CA*csum^2*zb^3*G[0, 0, zb])/(180*CF^2*DF) - 
   (3001*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, zb])/(1080*CF^2*DF) + 
   (3151*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, zb])/(2160*CF^2*DF) - 
   (163*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, zb])/(216*CF^2*DF) - 
   (1205*C3FF*CA*csum^2*G[0, 1, zb])/(24*CF^2*DF) + 
   (103*C3FF*CA*csum^2*Pi^2*G[0, 1, zb])/(72*CF^2*DF) - 
   (24*C3FF*CA*csum^2*G[0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (61*C3FF*CA*csum^2*G[0, 1, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (111*C3FF*CA*csum^2*G[0, 1, zb])/(4*CF^2*DF*zb) - 
   (C3FF*CA*csum^2*zb*G[0, 1, zb])/(60*CF^2*DF) - 
   (359*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, zb])/(90*CF^2*DF) + 
   (13577*C3FF*CA*csum^2*zb^2*G[0, 1, zb])/(360*CF^2*DF) + 
   (721*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, zb])/(180*CF^2*DF) + 
   (517*C3FF*CA*csum^2*zb^3*G[0, 1, zb])/(180*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, zb])/(30*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, zb])/(60*CF^2*DF) - 
   (731*C3FF*CA*csum^2*G[1, 0, zb])/(40*CF^2*DF) + 
   (18703*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(2160*CF^2*DF) + 
   (11*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(3*CF^2*DF*(-2 + zb)^3) - 
   (36*C3FF*CA*csum^2*G[1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (22*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(3*CF^2*DF*(-2 + zb)^2) - 
   (203*C3FF*CA*csum^2*G[1, 0, zb])/(4*CF^2*DF*(-2 + zb)) + 
   (22*C3FF*CA*csum^2*Pi^2*G[1, 0, zb])/(3*CF^2*DF*(-2 + zb)) + 
   (165*C3FF*CA*csum^2*G[1, 0, zb])/(4*CF^2*DF*zb) - 
   (4463*C3FF*CA*csum^2*zb*G[1, 0, zb])/(90*CF^2*DF) - 
   (4379*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, zb])/(540*CF^2*DF) + 
   (4559*C3FF*CA*csum^2*zb^2*G[1, 0, zb])/(120*CF^2*DF) + 
   (103*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, zb])/(270*CF^2*DF) + 
   (517*C3FF*CA*csum^2*zb^3*G[1, 0, zb])/(180*CF^2*DF) + 
   (833*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, zb])/(216*CF^2*DF) - 
   (4051*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, zb])/(2160*CF^2*DF) + 
   (163*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, zb])/(216*CF^2*DF) + 
   (3743*C3FF*CA*csum^2*G[1, 1, zb])/(120*CF^2*DF) - 
   (4217*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(2160*CF^2*DF) - 
   (23*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(6*CF^2*DF*(-2 + zb)^3) + 
   (36*C3FF*CA*csum^2*G[1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (23*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(3*CF^2*DF*(-2 + zb)^2) + 
   (207*C3FF*CA*csum^2*G[1, 1, zb])/(4*CF^2*DF*(-2 + zb)) - 
   (23*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(3*CF^2*DF*(-2 + zb)) + 
   (13*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(4*CF^2*DF*zb^2) - 
   (3427*C3FF*CA*csum^2*G[1, 1, zb])/(72*CF^2*DF*zb) - 
   (283*C3FF*CA*csum^2*Pi^2*G[1, 1, zb])/(36*CF^2*DF*zb) + 
   (26251*C3FF*CA*csum^2*zb*G[1, 1, zb])/(360*CF^2*DF) + 
   (2971*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, zb])/(540*CF^2*DF) - 
   (4547*C3FF*CA*csum^2*zb^2*G[1, 1, zb])/(120*CF^2*DF) - 
   (1397*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, zb])/(270*CF^2*DF) - 
   (517*C3FF*CA*csum^2*zb^3*G[1, 1, zb])/(180*CF^2*DF) + 
   (797*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, zb])/(216*CF^2*DF) - 
   (4411*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, zb])/(2160*CF^2*DF) + 
   (163*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, zb])/(216*CF^2*DF) - 
   (149*C3FF*CA*csum^2*Pi^2*G[2, 1, zb])/(216*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, zb])/(432*CF^2*DF) + 
   (160*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, zb])/(27*CF^2*DF) - 
   (1025*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, zb])/(216*CF^2*DF) + 
   (1055*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, zb])/(432*CF^2*DF) - 
   (163*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, zb])/(216*CF^2*DF) - 
   (33*C3FF*CA*csum^2*G[0, 0, 0, zb])/(2*CF^2*DF) - 
   (33*C3FF*CA*csum^2*G[0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (99*C3FF*CA*csum^2*G[0, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (3649*C3FF*CA*csum^2*zb*G[0, 0, 0, zb])/(60*CF^2*DF) + 
   (2077*C3FF*CA*csum^2*zb^2*G[0, 0, 0, zb])/(20*CF^2*DF) - 
   (259*C3FF*CA*csum^2*zb^3*G[0, 0, 0, zb])/(60*CF^2*DF) + 
   (59*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 0, zb])/(12*CF^2*DF) + 
   (121*C3FF*CA*csum^2*zb^4*G[0, 0, 0, zb])/(30*CF^2*DF) - 
   (59*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 0, zb])/(24*CF^2*DF) + 
   (59*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 0, zb])/(60*CF^2*DF) + 
   (173*C3FF*CA*csum^2*G[0, 0, 1, zb])/(4*CF^2*DF) - 
   (43*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, zb])/(12*CF^2*DF) + 
   (31*C3FF*CA*csum^2*G[0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (93*C3FF*CA*csum^2*G[0, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (57*C3FF*CA*csum^2*G[0, 0, 1, zb])/(4*CF^2*DF*zb) + 
   (1147*C3FF*CA*csum^2*zb*G[0, 0, 1, zb])/(15*CF^2*DF) + 
   (43*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, zb])/(12*CF^2*DF) - 
   (6131*C3FF*CA*csum^2*zb^2*G[0, 0, 1, zb])/(60*CF^2*DF) - 
   (43*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 0, 1, zb])/(9*CF^2*DF) + 
   (55*C3FF*CA*csum^2*zb^3*G[0, 0, 1, zb])/(12*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, 1, zb])/(12*CF^2*DF) - 
   (121*C3FF*CA*csum^2*zb^4*G[0, 0, 1, zb])/(30*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, 1, zb])/(24*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, 1, zb])/(60*CF^2*DF) + 
   (3457*C3FF*CA*csum^2*G[0, 1, 0, zb])/(72*CF^2*DF) - 
   (73*C3FF*CA*csum^2*Pi^2*G[0, 1, 0, zb])/(24*CF^2*DF) + 
   (31*C3FF*CA*csum^2*G[0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (93*C3FF*CA*csum^2*G[0, 1, 0, zb])/(2*CF^2*DF*(-2 + zb)) - 
   (57*C3FF*CA*csum^2*G[0, 1, 0, zb])/(4*CF^2*DF*zb) + 
   (1381*C3FF*CA*csum^2*zb*G[0, 1, 0, zb])/(24*CF^2*DF) + 
   (73*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, zb])/(24*CF^2*DF) - 
   (10877*C3FF*CA*csum^2*zb^2*G[0, 1, 0, zb])/(120*CF^2*DF) - 
   (73*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 0, zb])/(18*CF^2*DF) + 
   (1211*C3FF*CA*csum^2*zb^3*G[0, 1, 0, zb])/(360*CF^2*DF) - 
   (29*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 0, zb])/(18*CF^2*DF) - 
   (121*C3FF*CA*csum^2*zb^4*G[0, 1, 0, zb])/(36*CF^2*DF) + 
   (29*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 0, zb])/(36*CF^2*DF) - 
   (29*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 0, zb])/(90*CF^2*DF) - 
   (4267*C3FF*CA*csum^2*G[0, 1, 1, zb])/(72*CF^2*DF) - 
   (3*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb])/(8*CF^2*DF) - 
   (29*C3FF*CA*csum^2*G[0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (87*C3FF*CA*csum^2*G[0, 1, 1, zb])/(2*CF^2*DF*(-2 + zb)) + 
   (269*C3FF*CA*csum^2*G[0, 1, 1, zb])/(12*CF^2*DF*zb) - 
   (8*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (8203*C3FF*CA*csum^2*zb*G[0, 1, 1, zb])/(120*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, zb])/(8*CF^2*DF) + 
   (3559*C3FF*CA*csum^2*zb^2*G[0, 1, 1, zb])/(40*CF^2*DF) + 
   (29*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, 1, zb])/(6*CF^2*DF) - 
   (1307*C3FF*CA*csum^2*zb^3*G[0, 1, 1, zb])/(360*CF^2*DF) - 
   (59*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 1, 1, zb])/(18*CF^2*DF) + 
   (121*C3FF*CA*csum^2*zb^4*G[0, 1, 1, zb])/(36*CF^2*DF) + 
   (59*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 1, 1, zb])/(36*CF^2*DF) - 
   (59*C3FF*CA*csum^2*Pi^2*zb^5*G[0, 1, 1, zb])/(90*CF^2*DF) - 
   (2897*C3FF*CA*csum^2*G[1, 0, 0, zb])/(60*CF^2*DF) + 
   (847*C3FF*CA*csum^2*Pi^2*G[1, 0, 0, zb])/(180*CF^2*DF) - 
   (24*C3FF*CA*csum^2*G[1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (21*C3FF*CA*csum^2*G[1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^2) + 
   (71*C3FF*CA*csum^2*G[1, 0, 0, zb])/(4*CF^2*DF*(-2 + zb)) - 
   (57*C3FF*CA*csum^2*G[1, 0, 0, zb])/(2*CF^2*DF*zb) + 
   (30379*C3FF*CA*csum^2*zb*G[1, 0, 0, zb])/(180*CF^2*DF) - 
   (539*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 0, zb])/(72*CF^2*DF) - 
   (4742*C3FF*CA*csum^2*zb^2*G[1, 0, 0, zb])/(45*CF^2*DF) + 
   (77*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 0, zb])/(18*CF^2*DF) + 
   (661*C3FF*CA*csum^2*zb^3*G[1, 0, 0, zb])/(180*CF^2*DF) - 
   (137*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 0, zb])/(36*CF^2*DF) - 
   (121*C3FF*CA*csum^2*zb^4*G[1, 0, 0, zb])/(30*CF^2*DF) + 
   (137*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 0, zb])/(72*CF^2*DF) - 
   (137*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 0, zb])/(180*CF^2*DF) + 
   (9961*C3FF*CA*csum^2*G[1, 0, 1, zb])/(180*CF^2*DF) + 
   (41*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(15*CF^2*DF) + 
   (24*C3FF*CA*csum^2*G[1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (27*C3FF*CA*csum^2*G[1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^2) - 
   (53*C3FF*CA*csum^2*G[1, 0, 1, zb])/(4*CF^2*DF*(-2 + zb)) + 
   (27*C3FF*CA*csum^2*G[1, 0, 1, zb])/(2*CF^2*DF*zb^2) + 
   (31*C3FF*CA*csum^2*G[1, 0, 1, zb])/(24*CF^2*DF*zb) - 
   (4*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, zb])/(9*CF^2*DF*zb) - 
   (12791*C3FF*CA*csum^2*zb*G[1, 0, 1, zb])/(72*CF^2*DF) - 
   (21*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, zb])/(8*CF^2*DF) + 
   (9331*C3FF*CA*csum^2*zb^2*G[1, 0, 1, zb])/(90*CF^2*DF) + 
   (77*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, 1, zb])/(18*CF^2*DF) - 
   (709*C3FF*CA*csum^2*zb^3*G[1, 0, 1, zb])/(180*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, 1, zb])/(12*CF^2*DF) + 
   (121*C3FF*CA*csum^2*zb^4*G[1, 0, 1, zb])/(30*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, 1, zb])/(24*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, 1, zb])/(60*CF^2*DF) + 
   (1821*C3FF*CA*csum^2*G[1, 1, 0, zb])/(20*CF^2*DF) - 
   (149*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(180*CF^2*DF) + 
   (36*C3FF*CA*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (38*C3FF*CA*csum^2*G[1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (27*C3FF*CA*csum^2*G[1, 1, 0, zb])/(4*CF^2*DF*(-2 + zb)) + 
   (27*C3FF*CA*csum^2*G[1, 1, 0, zb])/(CF^2*DF*zb^2) - 
   (373*C3FF*CA*csum^2*G[1, 1, 0, zb])/(12*CF^2*DF*zb) - 
   (29*C3FF*CA*csum^2*Pi^2*G[1, 1, 0, zb])/(9*CF^2*DF*zb) - 
   (63053*C3FF*CA*csum^2*zb*G[1, 1, 0, zb])/(360*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 0, zb])/(9*CF^2*DF) + 
   (5497*C3FF*CA*csum^2*zb^2*G[1, 1, 0, zb])/(60*CF^2*DF) + 
   (14*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 0, zb])/(3*CF^2*DF) - 
   (737*C3FF*CA*csum^2*zb^3*G[1, 1, 0, zb])/(360*CF^2*DF) - 
   (13*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 0, zb])/(18*CF^2*DF) + 
   (121*C3FF*CA*csum^2*zb^4*G[1, 1, 0, zb])/(36*CF^2*DF) + 
   (13*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 0, zb])/(36*CF^2*DF) - 
   (13*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 0, zb])/(90*CF^2*DF) - 
   (10697*C3FF*CA*csum^2*G[1, 1, 1, zb])/(90*CF^2*DF) - 
   (161*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(45*CF^2*DF) - 
   (36*C3FF*CA*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (41*C3FF*CA*csum^2*G[1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (45*C3FF*CA*csum^2*G[1, 1, 1, zb])/(4*CF^2*DF*(-2 + zb)) - 
   (81*C3FF*CA*csum^2*G[1, 1, 1, zb])/(2*CF^2*DF*zb^2) + 
   (531*C3FF*CA*csum^2*G[1, 1, 1, zb])/(8*CF^2*DF*zb) + 
   (16*C3FF*CA*csum^2*Pi^2*G[1, 1, 1, zb])/(3*CF^2*DF*zb) + 
   (6397*C3FF*CA*csum^2*zb*G[1, 1, 1, zb])/(36*CF^2*DF) + 
   (145*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, 1, zb])/(18*CF^2*DF) - 
   (1079*C3FF*CA*csum^2*zb^2*G[1, 1, 1, zb])/(12*CF^2*DF) - 
   (110*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, 1, zb])/(9*CF^2*DF) + 
   (833*C3FF*CA*csum^2*zb^3*G[1, 1, 1, zb])/(360*CF^2*DF) + 
   (31*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, 1, zb])/(9*CF^2*DF) - 
   (121*C3FF*CA*csum^2*zb^4*G[1, 1, 1, zb])/(36*CF^2*DF) - 
   (31*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, 1, zb])/(18*CF^2*DF) + 
   (31*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, 1, zb])/(45*CF^2*DF) + 
   (67*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(18*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*G[1, 2, 1, zb])/(3*CF^2*DF*zb) - 
   (40*C3FF*CA*csum^2*Pi^2*zb*G[1, 2, 1, zb])/(9*CF^2*DF) + 
   (25*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 2, 1, zb])/(9*CF^2*DF) + 
   (10*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 2, 1, zb])/(9*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 2, 1, zb])/(9*CF^2*DF) + 
   (2*C3FF*CA*csum^2*Pi^2*zb^5*G[1, 2, 1, zb])/(9*CF^2*DF) - 
   (242*C3FF*CA*csum^2*Pi^2*G[2, 1, 0, zb])/(45*CF^2*DF) + 
   (77*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 0, zb])/(9*CF^2*DF) - 
   (44*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 0, zb])/(9*CF^2*DF) + 
   (11*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 0, zb])/(9*CF^2*DF) - 
   (11*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 0, zb])/(18*CF^2*DF) + 
   (11*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 0, zb])/(45*CF^2*DF) + 
   (253*C3FF*CA*csum^2*Pi^2*G[2, 1, 1, zb])/(45*CF^2*DF) - 
   (161*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, 1, zb])/(18*CF^2*DF) + 
   (46*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, 1, zb])/(9*CF^2*DF) - 
   (23*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, 1, zb])/(18*CF^2*DF) + 
   (23*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, 1, zb])/(36*CF^2*DF) - 
   (23*C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, 1, zb])/(90*CF^2*DF) + 
   (110*C3FF*CA*csum^2*zb*G[0, 0, 0, 0, zb])/(CF^2*DF) - 
   (120*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 0, zb])/(CF^2*DF) - 
   (37*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, zb])/(6*CF^2*DF) + 
   (43*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, zb])/(12*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, zb])/(30*CF^2*DF) - 
   (528*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (576*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (209*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, zb])/(30*CF^2*DF) - 
   (239*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, zb])/(60*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, zb])/(30*CF^2*DF) - 
   (17*C3FF*CA*csum^2*G[0, 0, 1, 0, zb])/(8*CF^2*DF) - 
   (5669*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, zb])/(60*CF^2*DF) + 
   (19189*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, zb])/(180*CF^2*DF) + 
   (841*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, zb])/(180*CF^2*DF) - 
   (991*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, zb])/(360*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, zb])/(36*CF^2*DF) + 
   (17*C3FF*CA*csum^2*G[0, 0, 1, 1, zb])/(8*CF^2*DF) - 
   (37*C3FF*CA*csum^2*Pi^2*G[0, 0, 1, 1, zb])/(6*CF^2*DF) + 
   (1081*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, zb])/(12*CF^2*DF) - 
   (37*C3FF*CA*csum^2*Pi^2*zb*G[0, 0, 1, 1, zb])/(6*CF^2*DF) - 
   (3665*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, zb])/(36*CF^2*DF) - 
   (197*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, zb])/(36*CF^2*DF) + 
   (227*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, zb])/(72*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, zb])/(36*CF^2*DF) - 
   (21*C3FF*CA*csum^2*G[0, 1, 0, 0, zb])/(4*CF^2*DF) - 
   (1252*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, zb])/(15*CF^2*DF) + 
   (8929*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, zb])/(90*CF^2*DF) + 
   (98*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, zb])/(45*CF^2*DF) - 
   (64*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, zb])/(45*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, zb])/(45*CF^2*DF) - 
   (11*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(24*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*G[0, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (9*C3FF*CA*csum^2*G[0, 1, 0, 1, zb])/(4*CF^2*DF*zb) + 
   (9751*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, zb])/(120*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (16453*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, zb])/(180*CF^2*DF) - 
   (128*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, zb])/(45*CF^2*DF) + 
   (79*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, zb])/(45*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, zb])/(45*CF^2*DF) - 
   (23*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(6*CF^2*DF) - 
   (29*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (9*C3FF*CA*csum^2*G[0, 1, 1, 0, zb])/(2*CF^2*DF*zb) + 
   (3943*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, zb])/(60*CF^2*DF) - 
   (29*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 0, zb])/(6*CF^2*DF) - 
   (358*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (289*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, zb])/(90*CF^2*DF) - 
   (259*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, zb])/(180*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, zb])/(90*CF^2*DF) + 
   (229*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(24*CF^2*DF) + 
   (8*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, 1, zb])/(CF^2*DF) - 
   (27*C3FF*CA*csum^2*G[0, 1, 1, 1, zb])/(4*CF^2*DF*zb) - 
   (7621*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, zb])/(120*CF^2*DF) + 
   (8*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, 1, zb])/(CF^2*DF) + 
   (11483*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, zb])/(180*CF^2*DF) - 
   (229*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, zb])/(90*CF^2*DF) + 
   (199*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, zb])/(180*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, zb])/(90*CF^2*DF) + 
   (4271*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(60*CF^2*DF) + 
   (33*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (66*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (66*C3FF*CA*csum^2*G[1, 0, 0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (4109*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, zb])/(30*CF^2*DF) + 
   (2567*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, zb])/(30*CF^2*DF) + 
   (431*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, zb])/(30*CF^2*DF) - 
   (79*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, zb])/(12*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, zb])/(30*CF^2*DF) - 
   (5503*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(60*CF^2*DF) - 
   (31*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (62*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (62*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(4*CF^2*DF*zb^2) + 
   (38*C3FF*CA*csum^2*G[1, 0, 0, 1, zb])/(CF^2*DF*zb) + 
   (7877*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, zb])/(60*CF^2*DF) - 
   (485*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, zb])/(6*CF^2*DF) - 
   (451*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, zb])/(30*CF^2*DF) + 
   (419*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, zb])/(60*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, zb])/(30*CF^2*DF) - 
   (34459*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(360*CF^2*DF) - 
   (31*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (62*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (62*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(4*CF^2*DF*zb^2) + 
   (739*C3FF*CA*csum^2*G[1, 0, 1, 0, zb])/(18*CF^2*DF*zb) + 
   (2281*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, zb])/(18*CF^2*DF) - 
   (14003*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, zb])/(180*CF^2*DF) - 
   (2113*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, zb])/(180*CF^2*DF) + 
   (1891*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, zb])/(360*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, zb])/(36*CF^2*DF) + 
   (41371*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(360*CF^2*DF) + 
   (6*C3FF*CA*csum^2*Pi^2*G[1, 0, 1, 1, zb])/(CF^2*DF) + 
   (29*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (58*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (58*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (111*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(4*CF^2*DF*zb^2) - 
   (1387*C3FF*CA*csum^2*G[1, 0, 1, 1, zb])/(18*CF^2*DF*zb) - 
   (5443*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, zb])/(45*CF^2*DF) + 
   (6*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, 1, 1, zb])/(CF^2*DF) + 
   (13151*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, zb])/(180*CF^2*DF) + 
   (2233*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, zb])/(180*CF^2*DF) - 
   (407*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, zb])/(72*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, zb])/(36*CF^2*DF) - 
   (2519*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(18*CF^2*DF) - 
   (91*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(2*CF^2*DF*(-2 + zb)^3) - 
   (91*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (91*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(CF^2*DF*(-2 + zb)) - 
   (57*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(2*CF^2*DF*zb^2) + 
   (1397*C3FF*CA*csum^2*G[1, 1, 0, 0, zb])/(18*CF^2*DF*zb) + 
   (11429*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, zb])/(90*CF^2*DF) - 
   (943*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, zb])/(12*CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, zb])/(45*CF^2*DF) - 
   (259*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, zb])/(180*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, zb])/(90*CF^2*DF) + 
   (29699*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(180*CF^2*DF) + 
   (85*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(2*CF^2*DF*(-2 + zb)^3) + 
   (85*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (85*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(CF^2*DF*(-2 + zb)) + 
   (177*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(4*CF^2*DF*zb^2) - 
   (4277*C3FF*CA*csum^2*G[1, 1, 0, 1, zb])/(36*CF^2*DF*zb) - 
   (5491*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, zb])/(45*CF^2*DF) + 
   (6379*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, zb])/(90*CF^2*DF) + 
   (13*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, zb])/(45*CF^2*DF) + 
   (199*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, zb])/(180*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, zb])/(90*CF^2*DF) + 
   (13481*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(72*CF^2*DF) + 
   (46*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^3) + 
   (92*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)^2) + 
   (92*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*(-2 + zb)) + 
   (99*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(2*CF^2*DF*zb^2) - 
   (132*C3FF*CA*csum^2*G[1, 1, 1, 0, zb])/(CF^2*DF*zb) - 
   (5263*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, zb])/(45*CF^2*DF) + 
   (2863*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, zb])/(45*CF^2*DF) - 
   (2201*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, zb])/(180*CF^2*DF) + 
   (2783*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, zb])/(360*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, zb])/(180*CF^2*DF) - 
   (75943*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(360*CF^2*DF) - 
   (43*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^3) - 
   (86*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)^2) - 
   (86*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(CF^2*DF*(-2 + zb)) - 
   (129*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(2*CF^2*DF*zb^2) + 
   (6163*C3FF*CA*csum^2*G[1, 1, 1, 1, zb])/(36*CF^2*DF*zb) + 
   (20143*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, zb])/(180*CF^2*DF) - 
   (671*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, zb])/(12*CF^2*DF) + 
   (2117*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, zb])/(180*CF^2*DF) - 
   (2663*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, zb])/(360*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, zb])/(180*CF^2*DF) - 
   (149*C3FF*CA*csum^2*G[2, 1, 0, 0, zb])/(90*CF^2*DF) + 
   (C3FF*CA*csum^2*zb*G[2, 1, 0, 0, zb])/(36*CF^2*DF) + 
   (128*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, zb])/(9*CF^2*DF) - 
   (205*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, zb])/(18*CF^2*DF) + 
   (211*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, zb])/(36*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, zb])/(90*CF^2*DF) + 
   (149*C3FF*CA*csum^2*G[2, 1, 0, 1, zb])/(90*CF^2*DF) - 
   (C3FF*CA*csum^2*zb*G[2, 1, 0, 1, zb])/(36*CF^2*DF) - 
   (128*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, zb])/(9*CF^2*DF) + 
   (205*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, zb])/(18*CF^2*DF) - 
   (211*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, zb])/(36*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, zb])/(90*CF^2*DF) + 
   (149*C3FF*CA*csum^2*G[2, 1, 1, 0, zb])/(60*CF^2*DF) - 
   (C3FF*CA*csum^2*zb*G[2, 1, 1, 0, zb])/(24*CF^2*DF) - 
   (64*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (205*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, zb])/(12*CF^2*DF) - 
   (211*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, zb])/(24*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, zb])/(60*CF^2*DF) - 
   (149*C3FF*CA*csum^2*G[2, 1, 1, 1, zb])/(60*CF^2*DF) + 
   (C3FF*CA*csum^2*zb*G[2, 1, 1, 1, zb])/(24*CF^2*DF) + 
   (64*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (205*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, zb])/(12*CF^2*DF) + 
   (211*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, zb])/(24*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, zb])/(60*CF^2*DF) + 
   (70*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (35*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (14*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (68*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (34*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (68*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, 1, zb])/(5*CF^2*DF) - 
   (25*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, zb])/(4*CF^2*DF) + 
   (25*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, zb])/(4*CF^2*DF) - 
   (25*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (119*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (119*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 0, zb])/(4*CF^2*DF) - 
   (119*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 0, zb])/(10*CF^2*DF) + 
   (25*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, zb])/(4*CF^2*DF) - 
   (25*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, zb])/(4*CF^2*DF) + 
   (25*C3FF*CA*csum^2*zb^2*G[0, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (115*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (115*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, 1, zb])/(4*CF^2*DF) + 
   (23*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (53*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, zb])/(4*CF^2*DF) + 
   (53*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, zb])/(4*CF^2*DF) - 
   (53*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (103*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (103*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 0, zb])/(4*CF^2*DF) - 
   (103*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 0, zb])/(10*CF^2*DF) + 
   (31*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (29*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (17*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (299*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, 1, zb])/(6*CF^2*DF) - 
   (299*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, 1, zb])/(12*CF^2*DF) + 
   (299*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, 1, zb])/(30*CF^2*DF) + 
   (39*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (35*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, zb])/(2*CF^2*DF) + 
   (56*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (73*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 0, zb])/(2*CF^2*DF) - 
   (73*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (73*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 0, zb])/(10*CF^2*DF) - 
   (87*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, zb])/(4*CF^2*DF) + 
   (75*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (18*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (209*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, 1, zb])/(6*CF^2*DF) + 
   (209*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, 1, zb])/(12*CF^2*DF) - 
   (209*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, 1, zb])/(30*CF^2*DF) - 
   (21*C3FF*CA*csum^2*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (21*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (28*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (44*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (22*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (44*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (59*C3FF*CA*csum^2*G[0, 1, 0, 0, 1, zb])/(2*CF^2*DF) - 
   (59*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, zb])/(2*CF^2*DF) + 
   (61*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (128*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (64*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (128*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (73*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (8*C3FF*CA*csum^2*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) - 
   (73*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (27*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (110*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (55*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (22*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (89*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (8*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb) + 
   (89*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (59*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (106*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (53*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (106*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (37*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (16*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb) - 
   (39*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (40*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (64*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (32*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (64*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (93*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (8*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (95*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (62*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (31*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (62*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (191*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (191*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, zb])/(4*CF^2*DF) + 
   (7*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (26*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (13*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (26*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (227*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb])/(4*CF^2*DF) + 
   (8*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb])/(3*CF^2*DF*zb) - 
   (223*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, zb])/(4*CF^2*DF) - 
   (34*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, 1, zb])/(5*CF^2*DF) + 
   (110*C3FF*CA*csum^2*G[1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (175*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (100*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (62*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 0, zb])/(CF^2*DF) + 
   (31*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 0, zb])/(CF^2*DF) - 
   (62*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 0, zb])/(5*CF^2*DF) - 
   (528*C3FF*CA*csum^2*G[1, 0, 0, 0, 1, zb])/(5*CF^2*DF) + 
   (168*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (96*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (60*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (30*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, 1, zb])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, 1, zb])/(CF^2*DF) - 
   (5159*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(60*CF^2*DF) - 
   (4*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, zb])/(CF^2*DF*zb) + 
   (425*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (233*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (317*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 0, zb])/(6*CF^2*DF) - 
   (317*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 0, zb])/(12*CF^2*DF) + 
   (317*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 0, zb])/(30*CF^2*DF) + 
   (979*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(12*CF^2*DF) + 
   (4*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, zb])/(CF^2*DF*zb) - 
   (404*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (221*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (305*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, 1, zb])/(6*CF^2*DF) + 
   (305*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, 1, zb])/(12*CF^2*DF) - 
   (61*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, 1, zb])/(6*CF^2*DF) - 
   (1979*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(30*CF^2*DF) - 
   (9*C3FF*CA*csum^2*G[1, 0, 1, 0, 0, zb])/(CF^2*DF*zb) + 
   (1387*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 0, zb])/(12*CF^2*DF) - 
   (178*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (277*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 0, zb])/(6*CF^2*DF) - 
   (277*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 0, zb])/(12*CF^2*DF) + 
   (277*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 0, zb])/(30*CF^2*DF) + 
   (583*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(10*CF^2*DF) + 
   (38*C3FF*CA*csum^2*G[1, 0, 1, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (423*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, 1, zb])/(4*CF^2*DF) + 
   (169*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (89*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (89*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, 1, zb])/(4*CF^2*DF) - 
   (89*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, 1, zb])/(10*CF^2*DF) + 
   (542*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (56*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, zb])/(3*CF^2*DF*zb) - 
   (899*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, zb])/(12*CF^2*DF) + 
   (41*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (203*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 0, zb])/(6*CF^2*DF) + 
   (203*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 0, zb])/(12*CF^2*DF) - 
   (203*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 0, zb])/(30*CF^2*DF) - 
   (427*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (67*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, zb])/(3*CF^2*DF*zb) + 
   (781*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, zb])/(12*CF^2*DF) - 
   (38*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (193*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, 1, zb])/(6*CF^2*DF) - 
   (193*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, 1, zb])/(12*CF^2*DF) + 
   (193*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, 1, zb])/(30*CF^2*DF) - 
   (143*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(2*CF^2*DF) - 
   (22*C3FF*CA*csum^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF*zb) + 
   (104*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (28*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (25*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (25*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 0, zb])/(2*CF^2*DF) + 
   (5*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (3857*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(60*CF^2*DF) + 
   (43*C3FF*CA*csum^2*G[1, 1, 0, 0, 1, zb])/(3*CF^2*DF*zb) - 
   (1151*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, 1, zb])/(12*CF^2*DF) + 
   (103*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (73*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (73*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, 1, zb])/(6*CF^2*DF) - 
   (73*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (1313*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(30*CF^2*DF) + 
   (65*C3FF*CA*csum^2*G[1, 1, 0, 1, 0, zb])/(3*CF^2*DF*zb) - 
   (208*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (53*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (59*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (59*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 0, zb])/(6*CF^2*DF) - 
   (59*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 0, zb])/(15*CF^2*DF) - 
   (184*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(5*CF^2*DF) - 
   (43*C3FF*CA*csum^2*G[1, 1, 0, 1, 1, zb])/(3*CF^2*DF*zb) + 
   (123*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (71*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (19*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (19*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (19*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, 1, zb])/(5*CF^2*DF) + 
   (157*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(10*CF^2*DF) + 
   (32*C3FF*CA*csum^2*G[1, 1, 1, 0, 0, zb])/(3*CF^2*DF*zb) - 
   (81*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 0, zb])/(4*CF^2*DF) - 
   (11*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (7*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 0, zb])/(2*CF^2*DF) + 
   (7*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 0, zb])/(4*CF^2*DF) - 
   (7*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 0, zb])/(10*CF^2*DF) - 
   (581*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(60*CF^2*DF) - 
   (5*C3FF*CA*csum^2*G[1, 1, 1, 0, 1, zb])/(3*CF^2*DF*zb) + 
   (44*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, 1, zb])/(CF^2*DF) + 
   (23*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, 1, zb])/(6*CF^2*DF) - 
   (23*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, 1, zb])/(12*CF^2*DF) + 
   (23*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, 1, zb])/(30*CF^2*DF) + 
   (191*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (4*C3FF*CA*csum^2*G[1, 1, 1, 1, 0, zb])/(3*CF^2*DF*zb) - 
   (59*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (28*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (16*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (16*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 0, zb])/(15*CF^2*DF) - 
   (37*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(2*CF^2*DF) - 
   (10*C3FF*CA*csum^2*G[1, 1, 1, 1, 1, zb])/(CF^2*DF*zb) + 
   (25*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (5*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (5*C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, 1, zb])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (134*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (4*C3FF*CA*csum^2*G[1, 2, 1, 0, 0, zb])/(CF^2*DF*zb) - 
   (32*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (20*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 0, zb])/(3*CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (134*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(15*CF^2*DF) + 
   (4*C3FF*CA*csum^2*G[1, 2, 1, 0, 1, zb])/(CF^2*DF*zb) + 
   (32*C3FF*CA*csum^2*zb*G[1, 2, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (20*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (8*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 0, 1, zb])/(3*CF^2*DF) - 
   (8*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 0, 1, zb])/(15*CF^2*DF) - 
   (67*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (6*C3FF*CA*csum^2*G[1, 2, 1, 1, 0, zb])/(CF^2*DF*zb) + 
   (16*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (10*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 0, zb])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 0, zb])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 0, zb])/(5*CF^2*DF) + 
   (67*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (6*C3FF*CA*csum^2*G[1, 2, 1, 1, 1, zb])/(CF^2*DF*zb) - 
   (16*C3FF*CA*csum^2*zb*G[1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (10*C3FF*CA*csum^2*zb^2*G[1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^3*G[1, 2, 1, 1, 1, zb])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^4*G[1, 2, 1, 1, 1, zb])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^5*G[1, 2, 1, 1, 1, zb])/(5*CF^2*DF) - 
   (242*C3FF*CA*csum^2*G[2, 1, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (77*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (44*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (11*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (11*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 0, zb])/(2*CF^2*DF) + 
   (11*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 0, zb])/(5*CF^2*DF) + 
   (682*C3FF*CA*csum^2*G[2, 1, 0, 0, 1, zb])/(15*CF^2*DF) - 
   (217*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (124*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, 1, zb])/(3*CF^2*DF) - 
   (31*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, 1, zb])/(3*CF^2*DF) + 
   (31*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, 1, zb])/(6*CF^2*DF) - 
   (31*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, 1, zb])/(15*CF^2*DF) + 
   (682*C3FF*CA*csum^2*G[2, 1, 0, 1, 0, zb])/(15*CF^2*DF) - 
   (217*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (124*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 0, zb])/(3*CF^2*DF) - 
   (31*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 0, zb])/(3*CF^2*DF) + 
   (31*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 0, zb])/(6*CF^2*DF) - 
   (31*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 0, zb])/(15*CF^2*DF) - 
   (638*C3FF*CA*csum^2*G[2, 1, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (203*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (116*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, 1, zb])/(3*CF^2*DF) + 
   (29*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, 1, zb])/(3*CF^2*DF) - 
   (29*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, 1, zb])/(6*CF^2*DF) + 
   (29*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, 1, zb])/(15*CF^2*DF) + 
   (1001*C3FF*CA*csum^2*G[2, 1, 1, 0, 0, zb])/(15*CF^2*DF) - 
   (637*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (182*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 0, zb])/(3*CF^2*DF) - 
   (91*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 0, zb])/(6*CF^2*DF) + 
   (91*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 0, zb])/(12*CF^2*DF) - 
   (91*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 0, zb])/(30*CF^2*DF) - 
   (187*C3FF*CA*csum^2*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (595*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, 1, zb])/(6*CF^2*DF) - 
   (170*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, 1, zb])/(3*CF^2*DF) + 
   (85*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, 1, zb])/(6*CF^2*DF) - 
   (85*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, 1, zb])/(12*CF^2*DF) + 
   (17*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, 1, zb])/(6*CF^2*DF) - 
   (1012*C3FF*CA*csum^2*G[2, 1, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (322*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (184*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (46*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 0, zb])/(3*CF^2*DF) - 
   (23*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 0, zb])/(3*CF^2*DF) + 
   (46*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 0, zb])/(15*CF^2*DF) + 
   (946*C3FF*CA*csum^2*G[2, 1, 1, 1, 1, zb])/(15*CF^2*DF) - 
   (301*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (172*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, 1, zb])/(3*CF^2*DF) - 
   (43*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, 1, zb])/(3*CF^2*DF) + 
   (43*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, 1, zb])/(6*CF^2*DF) - 
   (43*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, 1, zb])/(15*CF^2*DF) + 
   (4*C3FF*CA*csum^2*G[0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 0, 1, zb])/(CF^2*DF) + 
   (8*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*G[0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb*G[0, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (19*C3FF*CA*csum^2*G[0, 0, 1, 0, 0, 1, zb])/(2*CF^2*DF) + 
   (19*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 0, 1, zb])/(2*CF^2*DF) + 
   (19*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (19*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (37*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (37*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (11*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (11*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (51*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (51*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (33*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (33*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (47*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (47*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 0, zb])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 0, zb])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*G[0, 1, 0, 0, 1, 1, zb])/(2*CF^2*DF) + 
   (C3FF*CA*csum^2*zb*G[0, 1, 0, 0, 1, 1, zb])/(2*CF^2*DF) - 
   (C3FF*CA*csum^2*G[0, 1, 0, 1, 0, 0, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 0, 0, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*G[0, 1, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, 1, 1, zb])/(CF^2*DF) - 
   (33*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) - 
   (33*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 0, zb])/(CF^2*DF) + 
   (43*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, 1, zb])/(2*CF^2*DF) + 
   (43*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, 1, zb])/(2*CF^2*DF) + 
   (22*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) + 
   (22*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 0, zb])/(CF^2*DF) - 
   (11*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) - 
   (11*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, 1, zb])/(CF^2*DF) + 
   (16*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (16*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (5*C3FF*CA*csum^2*G[0, 1, 1, 1, 0, 1, zb])/(2*CF^2*DF) - 
   (5*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 0, 1, zb])/(2*CF^2*DF) + 
   (2*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 0, zb])/(CF^2*DF) - 
   (15*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (15*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*G[1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 0, 1, zb])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 0, zb])/(CF^2*DF) + 
   (18*C3FF*CA*csum^2*G[1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (18*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, 1, 1, zb])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 0, zb])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*G[1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 0, 1, zb])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*G[1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, 1, 1, zb])/(CF^2*DF) + 
   (9*C3FF*CA*csum^2*Log[Q2dmu2])/(CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*Log[Q2dmu2])/(2*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (15*C3FF*CA*csum^2*Pi^2*Log[Q2dmu2])/(2*CF^2*DF*(-2 + zb)) + 
   (117*C3FF*CA*csum^2*zb*Log[Q2dmu2])/(5*CF^2*DF) + 
   (71*C3FF*CA*csum^2*Pi^2*zb*Log[Q2dmu2])/(12*CF^2*DF) + 
   (11*C3FF*CA*csum^2*Pi^2*zb^2*Log[Q2dmu2])/(3*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^3*Log[Q2dmu2])/(3*CF^2*DF) + 
   (113*C3FF*CA*csum^2*Pi^4*zb^3*Log[Q2dmu2])/(360*CF^2*DF) - 
   (113*C3FF*CA*csum^2*Pi^4*zb^4*Log[Q2dmu2])/(720*CF^2*DF) + 
   (113*C3FF*CA*csum^2*Pi^4*zb^5*Log[Q2dmu2])/(1800*CF^2*DF) - 
   (12*C3FF*CA*csum^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (112*C3FF*CA*csum^2*zb*G[0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (11*C3FF*CA*csum^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^2*G[0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (4*C3FF*CA*csum^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (11*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (77*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (10*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (6*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (10*C3FF*CA*csum^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (9*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (37*C3FF*CA*csum^2*zb*G[1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (35*C3FF*CA*csum^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^2*G[1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (23*C3FF*CA*csum^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (6*C3FF*CA*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (18*C3FF*CA*csum^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (28*C3FF*CA*csum^2*zb*G[0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (22*C3FF*CA*csum^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[0, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (24*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (18*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (9*C3FF*CA*csum^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (78*C3FF*CA*csum^2*zb*G[0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (3*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (22*C3FF*CA*csum^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*CA*csum^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (9*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (11*C3FF*CA*csum^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (18*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (27*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (18*C3FF*CA*csum^2*G[1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (209*C3FF*CA*csum^2*zb*G[1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (35*C3FF*CA*csum^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (111*C3FF*CA*csum^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (10*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (8*C3FF*CA*csum^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[1, 0, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (6*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (18*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (27*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (19*C3FF*CA*csum^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (4*C3FF*CA*csum^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (229*C3FF*CA*csum^2*zb*G[1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (17*C3FF*CA*csum^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (111*C3FF*CA*csum^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (22*C3FF*CA*csum^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) - 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[1, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (22*C3FF*CA*csum^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (35*C3FF*CA*csum^2*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (20*C3FF*CA*csum^2*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (5*C3FF*CA*csum^2*Pi^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) - 
   (5*C3FF*CA*csum^2*Pi^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/(6*CF^2*DF) + 
   (C3FF*CA*csum^2*Pi^2*zb^5*G[2, 1, zb]*Log[Q2dmu2])/(3*CF^2*DF) + 
   (132*C3FF*CA*csum^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (144*C3FF*CA*csum^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (24*C3FF*CA*csum^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (132*C3FF*CA*csum^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (144*C3FF*CA*csum^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (24*C3FF*CA*csum^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (4*C3FF*CA*csum^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*CA*csum^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (24*C3FF*CA*csum^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (18*C3FF*CA*csum^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (24*C3FF*CA*csum^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (144*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (12*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (24*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (24*C3FF*CA*csum^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (218*C3FF*CA*csum^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (142*C3FF*CA*csum^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (224*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (12*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (24*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (24*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (9*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
   (24*C3FF*CA*csum^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (223*C3FF*CA*csum^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (142*C3FF*CA*csum^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (351*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (18*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) - 
   (36*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) - 
   (36*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) - 
   (18*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) + 
   (48*C3FF*CA*csum^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (224*C3FF*CA*csum^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (117*C3FF*CA*csum^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (14*C3FF*CA*csum^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (431*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (18*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^3) + 
   (36*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)^2) + 
   (36*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*(-2 + zb)) + 
   (27*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb^2) - 
   (72*C3FF*CA*csum^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (229*C3FF*CA*csum^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (117*C3FF*CA*csum^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (14*C3FF*CA*csum^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (3*C3FF*CA*csum^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (10*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (5*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (10*C3FF*CA*csum^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (5*C3FF*CA*csum^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (8*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (12*C3FF*CA*csum^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (18*C3FF*CA*csum^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (24*C3FF*CA*csum^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (24*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (132*C3FF*CA*csum^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (42*C3FF*CA*csum^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (24*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (132*C3FF*CA*csum^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (42*C3FF*CA*csum^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (24*C3FF*CA*csum^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (16*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (29*C3FF*CA*csum^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (16*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (10*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (5*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (16*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (29*C3FF*CA*csum^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (16*C3FF*CA*csum^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (10*C3FF*CA*csum^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (5*C3FF*CA*csum^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (74*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (8*C3FF*CA*csum^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF*zb) + 
   (20*C3FF*CA*csum^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (59*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (4*C3FF*CA*csum^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (17*C3FF*CA*csum^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (22*C3FF*CA*csum^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (7*C3FF*CA*csum^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (C3FF*CA*csum^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (37*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (4*C3FF*CA*csum^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF*zb) - 
   (10*C3FF*CA*csum^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (C3FF*CA*csum^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (88*C3FF*CA*csum^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (28*C3FF*CA*csum^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (16*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (88*C3FF*CA*csum^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (28*C3FF*CA*csum^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (16*C3FF*CA*csum^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (132*C3FF*CA*csum^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (42*C3FF*CA*csum^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (24*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (3*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (6*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(5*CF^2*DF) - 
   (132*C3FF*CA*csum^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (42*C3FF*CA*csum^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (24*C3FF*CA*csum^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(5*CF^2*DF) + 
   (6*C3FF*CA*csum^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (12*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*CA*csum^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (18*C3FF*CA*csum^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (12*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(CF^2*DF) - 
   (11*C3FF*CA*csum^2*Zeta[3])/(2*CF^2*DF) - (11*C3FF*CA*csum^2*Zeta[3])/
    (CF^2*DF*(-2 + zb)^2) - (33*C3FF*CA*csum^2*Zeta[3])/
    (2*CF^2*DF*(-2 + zb)) - (194*C3FF*CA*csum^2*zb*Zeta[3])/(9*CF^2*DF) + 
   (769*C3FF*CA*csum^2*zb^2*Zeta[3])/(30*CF^2*DF) - 
   (301*C3FF*CA*csum^2*zb^3*Zeta[3])/(180*CF^2*DF) + 
   (17*C3FF*CA*csum^2*Pi^2*zb^3*Zeta[3])/(36*CF^2*DF) + 
   (121*C3FF*CA*csum^2*zb^4*Zeta[3])/(90*CF^2*DF) - 
   (17*C3FF*CA*csum^2*Pi^2*zb^4*Zeta[3])/(72*CF^2*DF) + 
   (17*C3FF*CA*csum^2*Pi^2*zb^5*Zeta[3])/(180*CF^2*DF) + 
   (473*C3FF*CA*csum^2*zb*G[0, zb]*Zeta[3])/(15*CF^2*DF) - 
   (172*C3FF*CA*csum^2*zb^2*G[0, zb]*Zeta[3])/(5*CF^2*DF) - 
   (269*C3FF*CA*csum^2*zb^3*G[0, zb]*Zeta[3])/(90*CF^2*DF) + 
   (299*C3FF*CA*csum^2*zb^4*G[0, zb]*Zeta[3])/(180*CF^2*DF) - 
   (163*C3FF*CA*csum^2*zb^5*G[0, zb]*Zeta[3])/(90*CF^2*DF) + 
   (3221*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(180*CF^2*DF) + 
   (11*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^3) + 
   (22*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)^2) + 
   (22*C3FF*CA*csum^2*G[1, zb]*Zeta[3])/(CF^2*DF*(-2 + zb)) - 
   (1561*C3FF*CA*csum^2*zb*G[1, zb]*Zeta[3])/(45*CF^2*DF) + 
   (2063*C3FF*CA*csum^2*zb^2*G[1, zb]*Zeta[3])/(90*CF^2*DF) + 
   (103*C3FF*CA*csum^2*zb^3*G[1, zb]*Zeta[3])/(18*CF^2*DF) - 
   (479*C3FF*CA*csum^2*zb^4*G[1, zb]*Zeta[3])/(180*CF^2*DF) + 
   (163*C3FF*CA*csum^2*zb^5*G[1, zb]*Zeta[3])/(90*CF^2*DF) + 
   (21*C3FF*CA*csum^2*zb^3*G[0, 0, zb]*Zeta[3])/(CF^2*DF) - 
   (21*C3FF*CA*csum^2*zb^4*G[0, 0, zb]*Zeta[3])/(2*CF^2*DF) + 
   (21*C3FF*CA*csum^2*zb^5*G[0, 0, zb]*Zeta[3])/(5*CF^2*DF) - 
   (7*C3FF*CA*csum^2*G[0, 1, zb]*Zeta[3])/(2*CF^2*DF) + 
   (7*C3FF*CA*csum^2*zb*G[0, 1, zb]*Zeta[3])/(2*CF^2*DF) - 
   (14*C3FF*CA*csum^2*zb^2*G[0, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (37*C3FF*CA*csum^2*zb^3*G[0, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (37*C3FF*CA*csum^2*zb^4*G[0, 1, zb]*Zeta[3])/(6*CF^2*DF) - 
   (37*C3FF*CA*csum^2*zb^5*G[0, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (473*C3FF*CA*csum^2*G[1, 0, zb]*Zeta[3])/(15*CF^2*DF) - 
   (301*C3FF*CA*csum^2*zb*G[1, 0, zb]*Zeta[3])/(6*CF^2*DF) + 
   (86*C3FF*CA*csum^2*zb^2*G[1, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (55*C3FF*CA*csum^2*zb^3*G[1, 0, zb]*Zeta[3])/(3*CF^2*DF) + 
   (55*C3FF*CA*csum^2*zb^4*G[1, 0, zb]*Zeta[3])/(6*CF^2*DF) - 
   (11*C3FF*CA*csum^2*zb^5*G[1, 0, zb]*Zeta[3])/(3*CF^2*DF) - 
   (76*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (8*C3FF*CA*csum^2*G[1, 1, zb]*Zeta[3])/(3*CF^2*DF*zb) + 
   (23*C3FF*CA*csum^2*zb*G[1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (28*C3FF*CA*csum^2*zb^2*G[1, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^3*G[1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (3*C3FF*CA*csum^2*zb^4*G[1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (6*C3FF*CA*csum^2*zb^5*G[1, 1, zb]*Zeta[3])/(5*CF^2*DF) - 
   (242*C3FF*CA*csum^2*G[2, 1, zb]*Zeta[3])/(15*CF^2*DF) + 
   (77*C3FF*CA*csum^2*zb*G[2, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (44*C3FF*CA*csum^2*zb^2*G[2, 1, zb]*Zeta[3])/(3*CF^2*DF) + 
   (11*C3FF*CA*csum^2*zb^3*G[2, 1, zb]*Zeta[3])/(3*CF^2*DF) - 
   (11*C3FF*CA*csum^2*zb^4*G[2, 1, zb]*Zeta[3])/(6*CF^2*DF) + 
   (11*C3FF*CA*csum^2*zb^5*G[2, 1, zb]*Zeta[3])/(15*CF^2*DF) - 
   (4*C3FF*CA*csum^2*G[0, 1, 1, zb]*Zeta[3])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb*G[0, 1, 1, zb]*Zeta[3])/(CF^2*DF) + 
   (44*C3FF*CA*csum^2*zb*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (48*C3FF*CA*csum^2*zb^2*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^3*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^4*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (2*C3FF*CA*csum^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (4*C3FF*CA*csum^2*zb^5*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (44*C3FF*CA*csum^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) - 
   (14*C3FF*CA*csum^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (8*C3FF*CA*csum^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) + 
   (2*C3FF*CA*csum^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(CF^2*DF) - 
   (4*C3FF*CA*csum^2*zb^5*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(5*CF^2*DF) + 
   (14*C3FF*CA*csum^2*zb^3*Zeta[5])/(CF^2*DF) - 
   (7*C3FF*CA*csum^2*zb^4*Zeta[5])/(CF^2*DF) + 
   (14*C3FF*CA*csum^2*zb^5*Zeta[5])/(5*CF^2*DF))/ep


==> anc/XS_DY_qg_R.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
uec^2/4 + (uec^2*zb)/2 - (3*uec^2*zb^2)/8 + 
 (-1/4*uec^2 + (uec^2*zb)/2 - (uec^2*zb^2)/2)/ep + (uec^2*G[0, zb])/2 - 
 uec^2*zb*G[0, zb] + uec^2*zb^2*G[0, zb] - (uec^2*G[1, zb])/4 + 
 (uec^2*zb*G[1, zb])/2 - (uec^2*zb^2*G[1, zb])/2 + (uec^2*Log[Q2dmu2])/4 - 
 (uec^2*zb*Log[Q2dmu2])/2 + (uec^2*zb^2*Log[Q2dmu2])/2 + 
 ep*((Pi^2*uec^2)/16 + (3*uec^2*zb)/2 - (Pi^2*uec^2*zb)/8 - 
   (7*uec^2*zb^2)/8 + (Pi^2*uec^2*zb^2)/8 - (uec^2*G[0, zb])/2 - 
   uec^2*zb*G[0, zb] + (3*uec^2*zb^2*G[0, zb])/4 + (uec^2*G[1, zb])/4 + 
   (uec^2*zb*G[1, zb])/2 - (3*uec^2*zb^2*G[1, zb])/8 - uec^2*G[0, 0, zb] + 
   2*uec^2*zb*G[0, 0, zb] - 2*uec^2*zb^2*G[0, 0, zb] + 
   (uec^2*G[0, 1, zb])/2 - uec^2*zb*G[0, 1, zb] + uec^2*zb^2*G[0, 1, zb] + 
   (uec^2*G[1, 0, zb])/2 - uec^2*zb*G[1, 0, zb] + uec^2*zb^2*G[1, 0, zb] - 
   (uec^2*G[1, 1, zb])/4 + (uec^2*zb*G[1, 1, zb])/2 - 
   (uec^2*zb^2*G[1, 1, zb])/2 - (uec^2*Log[Q2dmu2])/4 - 
   (uec^2*zb*Log[Q2dmu2])/2 + (3*uec^2*zb^2*Log[Q2dmu2])/8 - 
   (uec^2*G[0, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[0, zb]*Log[Q2dmu2] - 
   uec^2*zb^2*G[0, zb]*Log[Q2dmu2] + (uec^2*G[1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 + (uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/2 - 
   (uec^2*Log[Q2dmu2]^2)/8 + (uec^2*zb*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb^2*Log[Q2dmu2]^2)/4) + 
 ep^2*(-1/16*(Pi^2*uec^2) + 3*uec^2*zb - (Pi^2*uec^2*zb)/8 - 
   (7*uec^2*zb^2)/4 + (3*Pi^2*uec^2*zb^2)/32 - (Pi^2*uec^2*G[0, zb])/8 - 
   3*uec^2*zb*G[0, zb] + (Pi^2*uec^2*zb*G[0, zb])/4 + 
   (7*uec^2*zb^2*G[0, zb])/4 - (Pi^2*uec^2*zb^2*G[0, zb])/4 + 
   (Pi^2*uec^2*G[1, zb])/16 + (3*uec^2*zb*G[1, zb])/2 - 
   (Pi^2*uec^2*zb*G[1, zb])/8 - (7*uec^2*zb^2*G[1, zb])/8 + 
   (Pi^2*uec^2*zb^2*G[1, zb])/8 + uec^2*G[0, 0, zb] + 
   2*uec^2*zb*G[0, 0, zb] - (3*uec^2*zb^2*G[0, 0, zb])/2 - 
   (uec^2*G[0, 1, zb])/2 - uec^2*zb*G[0, 1, zb] + 
   (3*uec^2*zb^2*G[0, 1, zb])/4 - (uec^2*G[1, 0, zb])/2 - 
   uec^2*zb*G[1, 0, zb] + (3*uec^2*zb^2*G[1, 0, zb])/4 + 
   (uec^2*G[1, 1, zb])/4 + (uec^2*zb*G[1, 1, zb])/2 - 
   (3*uec^2*zb^2*G[1, 1, zb])/8 + 2*uec^2*G[0, 0, 0, zb] - 
   4*uec^2*zb*G[0, 0, 0, zb] + 4*uec^2*zb^2*G[0, 0, 0, zb] - 
   uec^2*G[0, 0, 1, zb] + 2*uec^2*zb*G[0, 0, 1, zb] - 
   2*uec^2*zb^2*G[0, 0, 1, zb] - uec^2*G[0, 1, 0, zb] + 
   2*uec^2*zb*G[0, 1, 0, zb] - 2*uec^2*zb^2*G[0, 1, 0, zb] + 
   (uec^2*G[0, 1, 1, zb])/2 - uec^2*zb*G[0, 1, 1, zb] + 
   uec^2*zb^2*G[0, 1, 1, zb] - uec^2*G[1, 0, 0, zb] + 
   2*uec^2*zb*G[1, 0, 0, zb] - 2*uec^2*zb^2*G[1, 0, 0, zb] + 
   (uec^2*G[1, 0, 1, zb])/2 - uec^2*zb*G[1, 0, 1, zb] + 
   uec^2*zb^2*G[1, 0, 1, zb] + (uec^2*G[1, 1, 0, zb])/2 - 
   uec^2*zb*G[1, 1, 0, zb] + uec^2*zb^2*G[1, 1, 0, zb] - 
   (uec^2*G[1, 1, 1, zb])/4 + (uec^2*zb*G[1, 1, 1, zb])/2 - 
   (uec^2*zb^2*G[1, 1, 1, zb])/2 - (Pi^2*uec^2*Log[Q2dmu2])/16 - 
   (3*uec^2*zb*Log[Q2dmu2])/2 + (Pi^2*uec^2*zb*Log[Q2dmu2])/8 + 
   (7*uec^2*zb^2*Log[Q2dmu2])/8 - (Pi^2*uec^2*zb^2*Log[Q2dmu2])/8 + 
   (uec^2*G[0, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[0, zb]*Log[Q2dmu2] - 
   (3*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 - (uec^2*G[1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 + (3*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/
    8 + uec^2*G[0, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] - (uec^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] - uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] - 
   uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2] + (uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + (uec^2*Log[Q2dmu2]^2)/8 + 
   (uec^2*zb*Log[Q2dmu2]^2)/4 - (3*uec^2*zb^2*Log[Q2dmu2]^2)/16 + 
   (uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 - (uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 - (uec^2*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - (uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/
    4 + (uec^2*Log[Q2dmu2]^3)/24 - (uec^2*zb*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb^2*Log[Q2dmu2]^3)/12 + (7*uec^2*Zeta[3])/12 - 
   (7*uec^2*zb*Zeta[3])/6 + (7*uec^2*zb^2*Zeta[3])/6) + 
 ep^3*((Pi^4*uec^2)/384 + 6*uec^2*zb - (3*Pi^2*uec^2*zb)/8 - 
   (Pi^4*uec^2*zb)/192 - (7*uec^2*zb^2)/2 + (7*Pi^2*uec^2*zb^2)/32 + 
   (Pi^4*uec^2*zb^2)/192 + (Pi^2*uec^2*G[0, zb])/8 - 6*uec^2*zb*G[0, zb] + 
   (Pi^2*uec^2*zb*G[0, zb])/4 + (7*uec^2*zb^2*G[0, zb])/2 - 
   (3*Pi^2*uec^2*zb^2*G[0, zb])/16 - (Pi^2*uec^2*G[1, zb])/16 + 
   3*uec^2*zb*G[1, zb] - (Pi^2*uec^2*zb*G[1, zb])/8 - 
   (7*uec^2*zb^2*G[1, zb])/4 + (3*Pi^2*uec^2*zb^2*G[1, zb])/32 + 
   (Pi^2*uec^2*G[0, 0, zb])/4 + 6*uec^2*zb*G[0, 0, zb] - 
   (Pi^2*uec^2*zb*G[0, 0, zb])/2 - (7*uec^2*zb^2*G[0, 0, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[0, 0, zb])/2 - (Pi^2*uec^2*G[0, 1, zb])/8 - 
   3*uec^2*zb*G[0, 1, zb] + (Pi^2*uec^2*zb*G[0, 1, zb])/4 + 
   (7*uec^2*zb^2*G[0, 1, zb])/4 - (Pi^2*uec^2*zb^2*G[0, 1, zb])/4 - 
   (Pi^2*uec^2*G[1, 0, zb])/8 - 3*uec^2*zb*G[1, 0, zb] + 
   (Pi^2*uec^2*zb*G[1, 0, zb])/4 + (7*uec^2*zb^2*G[1, 0, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[1, 0, zb])/4 + (Pi^2*uec^2*G[1, 1, zb])/16 + 
   (3*uec^2*zb*G[1, 1, zb])/2 - (Pi^2*uec^2*zb*G[1, 1, zb])/8 - 
   (7*uec^2*zb^2*G[1, 1, zb])/8 + (Pi^2*uec^2*zb^2*G[1, 1, zb])/8 - 
   2*uec^2*G[0, 0, 0, zb] - 4*uec^2*zb*G[0, 0, 0, zb] + 
   3*uec^2*zb^2*G[0, 0, 0, zb] + uec^2*G[0, 0, 1, zb] + 
   2*uec^2*zb*G[0, 0, 1, zb] - (3*uec^2*zb^2*G[0, 0, 1, zb])/2 + 
   uec^2*G[0, 1, 0, zb] + 2*uec^2*zb*G[0, 1, 0, zb] - 
   (3*uec^2*zb^2*G[0, 1, 0, zb])/2 - (uec^2*G[0, 1, 1, zb])/2 - 
   uec^2*zb*G[0, 1, 1, zb] + (3*uec^2*zb^2*G[0, 1, 1, zb])/4 + 
   uec^2*G[1, 0, 0, zb] + 2*uec^2*zb*G[1, 0, 0, zb] - 
   (3*uec^2*zb^2*G[1, 0, 0, zb])/2 - (uec^2*G[1, 0, 1, zb])/2 - 
   uec^2*zb*G[1, 0, 1, zb] + (3*uec^2*zb^2*G[1, 0, 1, zb])/4 - 
   (uec^2*G[1, 1, 0, zb])/2 - uec^2*zb*G[1, 1, 0, zb] + 
   (3*uec^2*zb^2*G[1, 1, 0, zb])/4 + (uec^2*G[1, 1, 1, zb])/4 + 
   (uec^2*zb*G[1, 1, 1, zb])/2 - (3*uec^2*zb^2*G[1, 1, 1, zb])/8 - 
   4*uec^2*G[0, 0, 0, 0, zb] + 8*uec^2*zb*G[0, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 0, 0, zb] + 2*uec^2*G[0, 0, 0, 1, zb] - 
   4*uec^2*zb*G[0, 0, 0, 1, zb] + 4*uec^2*zb^2*G[0, 0, 0, 1, zb] + 
   2*uec^2*G[0, 0, 1, 0, zb] - 4*uec^2*zb*G[0, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 0, 1, 0, zb] - uec^2*G[0, 0, 1, 1, zb] + 
   2*uec^2*zb*G[0, 0, 1, 1, zb] - 2*uec^2*zb^2*G[0, 0, 1, 1, zb] + 
   2*uec^2*G[0, 1, 0, 0, zb] - 4*uec^2*zb*G[0, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 0, 0, zb] - uec^2*G[0, 1, 0, 1, zb] + 
   2*uec^2*zb*G[0, 1, 0, 1, zb] - 2*uec^2*zb^2*G[0, 1, 0, 1, zb] - 
   uec^2*G[0, 1, 1, 0, zb] + 2*uec^2*zb*G[0, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[0, 1, 1, 0, zb] + (uec^2*G[0, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[0, 1, 1, 1, zb] + uec^2*zb^2*G[0, 1, 1, 1, zb] + 
   2*uec^2*G[1, 0, 0, 0, zb] - 4*uec^2*zb*G[1, 0, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 0, 0, zb] - uec^2*G[1, 0, 0, 1, zb] + 
   2*uec^2*zb*G[1, 0, 0, 1, zb] - 2*uec^2*zb^2*G[1, 0, 0, 1, zb] - 
   uec^2*G[1, 0, 1, 0, zb] + 2*uec^2*zb*G[1, 0, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 0, 1, 0, zb] + (uec^2*G[1, 0, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 0, 1, 1, zb] + uec^2*zb^2*G[1, 0, 1, 1, zb] - 
   uec^2*G[1, 1, 0, 0, zb] + 2*uec^2*zb*G[1, 1, 0, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 0, 0, zb] + (uec^2*G[1, 1, 0, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 0, 1, zb] + uec^2*zb^2*G[1, 1, 0, 1, zb] + 
   (uec^2*G[1, 1, 1, 0, zb])/2 - uec^2*zb*G[1, 1, 1, 0, zb] + 
   uec^2*zb^2*G[1, 1, 1, 0, zb] - (uec^2*G[1, 1, 1, 1, zb])/4 + 
   (uec^2*zb*G[1, 1, 1, 1, zb])/2 - (uec^2*zb^2*G[1, 1, 1, 1, zb])/2 + 
   (Pi^2*uec^2*Log[Q2dmu2])/16 - 3*uec^2*zb*Log[Q2dmu2] + 
   (Pi^2*uec^2*zb*Log[Q2dmu2])/8 + (7*uec^2*zb^2*Log[Q2dmu2])/4 - 
   (3*Pi^2*uec^2*zb^2*Log[Q2dmu2])/32 + (Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/8 + 
   3*uec^2*zb*G[0, zb]*Log[Q2dmu2] - (Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 - 
   (Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/16 - (3*uec^2*zb*G[1, zb]*Log[Q2dmu2])/
    2 + (Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 - uec^2*G[0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   (3*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + (uec^2*G[0, 1, zb]*Log[Q2dmu2])/
    2 + uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
   (3*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + (uec^2*G[1, 0, zb]*Log[Q2dmu2])/
    2 + uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] - 
   (3*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - (uec^2*G[1, 1, zb]*Log[Q2dmu2])/
    4 - (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (3*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 2*uec^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] + uec^2*G[0, 0, 1, zb]*
    Log[Q2dmu2] - 2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] + uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + (Pi^2*uec^2*Log[Q2dmu2]^2)/
    32 + (3*uec^2*zb*Log[Q2dmu2]^2)/4 - (Pi^2*uec^2*zb*Log[Q2dmu2]^2)/16 - 
   (7*uec^2*zb^2*Log[Q2dmu2]^2)/16 + (Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/16 - 
   (uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 - (uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (3*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + (uec^2*G[1, zb]*Log[Q2dmu2]^2)/
    8 + (uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + (uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/
    4 - (uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - (uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/
    2 + (uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/
    4 - (uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - (uec^2*Log[Q2dmu2]^3)/24 - 
   (uec^2*zb*Log[Q2dmu2]^3)/12 + (uec^2*zb^2*Log[Q2dmu2]^3)/16 - 
   (uec^2*G[0, zb]*Log[Q2dmu2]^3)/12 + (uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 + (uec^2*G[1, zb]*Log[Q2dmu2]^3)/
    24 - (uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/12 - (uec^2*Log[Q2dmu2]^4)/96 + 
   (uec^2*zb*Log[Q2dmu2]^4)/48 - (uec^2*zb^2*Log[Q2dmu2]^4)/48 - 
   (7*uec^2*Zeta[3])/12 - (7*uec^2*zb*Zeta[3])/6 + (7*uec^2*zb^2*Zeta[3])/8 - 
   (7*uec^2*G[0, zb]*Zeta[3])/6 + (7*uec^2*zb*G[0, zb]*Zeta[3])/3 - 
   (7*uec^2*zb^2*G[0, zb]*Zeta[3])/3 + (7*uec^2*G[1, zb]*Zeta[3])/12 - 
   (7*uec^2*zb*G[1, zb]*Zeta[3])/6 + (7*uec^2*zb^2*G[1, zb]*Zeta[3])/6 - 
   (7*uec^2*Log[Q2dmu2]*Zeta[3])/12 + (7*uec^2*zb*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/6) + 
 ep^4*(-1/384*(Pi^4*uec^2) + 12*uec^2*zb - (3*Pi^2*uec^2*zb)/4 - 
   (Pi^4*uec^2*zb)/192 - 7*uec^2*zb^2 + (7*Pi^2*uec^2*zb^2)/16 + 
   (Pi^4*uec^2*zb^2)/256 - (Pi^4*uec^2*G[0, zb])/192 - 12*uec^2*zb*G[0, zb] + 
   (3*Pi^2*uec^2*zb*G[0, zb])/4 + (Pi^4*uec^2*zb*G[0, zb])/96 + 
   7*uec^2*zb^2*G[0, zb] - (7*Pi^2*uec^2*zb^2*G[0, zb])/16 - 
   (Pi^4*uec^2*zb^2*G[0, zb])/96 + (Pi^4*uec^2*G[1, zb])/384 + 
   6*uec^2*zb*G[1, zb] - (3*Pi^2*uec^2*zb*G[1, zb])/8 - 
   (Pi^4*uec^2*zb*G[1, zb])/192 - (7*uec^2*zb^2*G[1, zb])/2 + 
   (7*Pi^2*uec^2*zb^2*G[1, zb])/32 + (Pi^4*uec^2*zb^2*G[1, zb])/192 - 
   (Pi^2*uec^2*G[0, 0, zb])/4 + 12*uec^2*zb*G[0, 0, zb] - 
   (Pi^2*uec^2*zb*G[0, 0, zb])/2 - 7*uec^2*zb^2*G[0, 0, zb] + 
   (3*Pi^2*uec^2*zb^2*G[0, 0, zb])/8 + (Pi^2*uec^2*G[0, 1, zb])/8 - 
   6*uec^2*zb*G[0, 1, zb] + (Pi^2*uec^2*zb*G[0, 1, zb])/4 + 
   (7*uec^2*zb^2*G[0, 1, zb])/2 - (3*Pi^2*uec^2*zb^2*G[0, 1, zb])/16 + 
   (Pi^2*uec^2*G[1, 0, zb])/8 - 6*uec^2*zb*G[1, 0, zb] + 
   (Pi^2*uec^2*zb*G[1, 0, zb])/4 + (7*uec^2*zb^2*G[1, 0, zb])/2 - 
   (3*Pi^2*uec^2*zb^2*G[1, 0, zb])/16 - (Pi^2*uec^2*G[1, 1, zb])/16 + 
   3*uec^2*zb*G[1, 1, zb] - (Pi^2*uec^2*zb*G[1, 1, zb])/8 - 
   (7*uec^2*zb^2*G[1, 1, zb])/4 + (3*Pi^2*uec^2*zb^2*G[1, 1, zb])/32 - 
   (Pi^2*uec^2*G[0, 0, 0, zb])/2 - 12*uec^2*zb*G[0, 0, 0, zb] + 
   Pi^2*uec^2*zb*G[0, 0, 0, zb] + 7*uec^2*zb^2*G[0, 0, 0, zb] - 
   Pi^2*uec^2*zb^2*G[0, 0, 0, zb] + (Pi^2*uec^2*G[0, 0, 1, zb])/4 + 
   6*uec^2*zb*G[0, 0, 1, zb] - (Pi^2*uec^2*zb*G[0, 0, 1, zb])/2 - 
   (7*uec^2*zb^2*G[0, 0, 1, zb])/2 + (Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/2 + 
   (Pi^2*uec^2*G[0, 1, 0, zb])/4 + 6*uec^2*zb*G[0, 1, 0, zb] - 
   (Pi^2*uec^2*zb*G[0, 1, 0, zb])/2 - (7*uec^2*zb^2*G[0, 1, 0, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/2 - (Pi^2*uec^2*G[0, 1, 1, zb])/8 - 
   3*uec^2*zb*G[0, 1, 1, zb] + (Pi^2*uec^2*zb*G[0, 1, 1, zb])/4 + 
   (7*uec^2*zb^2*G[0, 1, 1, zb])/4 - (Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/4 + 
   (Pi^2*uec^2*G[1, 0, 0, zb])/4 + 6*uec^2*zb*G[1, 0, 0, zb] - 
   (Pi^2*uec^2*zb*G[1, 0, 0, zb])/2 - (7*uec^2*zb^2*G[1, 0, 0, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/2 - (Pi^2*uec^2*G[1, 0, 1, zb])/8 - 
   3*uec^2*zb*G[1, 0, 1, zb] + (Pi^2*uec^2*zb*G[1, 0, 1, zb])/4 + 
   (7*uec^2*zb^2*G[1, 0, 1, zb])/4 - (Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/4 - 
   (Pi^2*uec^2*G[1, 1, 0, zb])/8 - 3*uec^2*zb*G[1, 1, 0, zb] + 
   (Pi^2*uec^2*zb*G[1, 1, 0, zb])/4 + (7*uec^2*zb^2*G[1, 1, 0, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/4 + (Pi^2*uec^2*G[1, 1, 1, zb])/16 + 
   (3*uec^2*zb*G[1, 1, 1, zb])/2 - (Pi^2*uec^2*zb*G[1, 1, 1, zb])/8 - 
   (7*uec^2*zb^2*G[1, 1, 1, zb])/8 + (Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/8 + 
   4*uec^2*G[0, 0, 0, 0, zb] + 8*uec^2*zb*G[0, 0, 0, 0, zb] - 
   6*uec^2*zb^2*G[0, 0, 0, 0, zb] - 2*uec^2*G[0, 0, 0, 1, zb] - 
   4*uec^2*zb*G[0, 0, 0, 1, zb] + 3*uec^2*zb^2*G[0, 0, 0, 1, zb] - 
   2*uec^2*G[0, 0, 1, 0, zb] - 4*uec^2*zb*G[0, 0, 1, 0, zb] + 
   3*uec^2*zb^2*G[0, 0, 1, 0, zb] + uec^2*G[0, 0, 1, 1, zb] + 
   2*uec^2*zb*G[0, 0, 1, 1, zb] - (3*uec^2*zb^2*G[0, 0, 1, 1, zb])/2 - 
   2*uec^2*G[0, 1, 0, 0, zb] - 4*uec^2*zb*G[0, 1, 0, 0, zb] + 
   3*uec^2*zb^2*G[0, 1, 0, 0, zb] + uec^2*G[0, 1, 0, 1, zb] + 
   2*uec^2*zb*G[0, 1, 0, 1, zb] - (3*uec^2*zb^2*G[0, 1, 0, 1, zb])/2 + 
   uec^2*G[0, 1, 1, 0, zb] + 2*uec^2*zb*G[0, 1, 1, 0, zb] - 
   (3*uec^2*zb^2*G[0, 1, 1, 0, zb])/2 - (uec^2*G[0, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[0, 1, 1, 1, zb] + (3*uec^2*zb^2*G[0, 1, 1, 1, zb])/4 - 
   2*uec^2*G[1, 0, 0, 0, zb] - 4*uec^2*zb*G[1, 0, 0, 0, zb] + 
   3*uec^2*zb^2*G[1, 0, 0, 0, zb] + uec^2*G[1, 0, 0, 1, zb] + 
   2*uec^2*zb*G[1, 0, 0, 1, zb] - (3*uec^2*zb^2*G[1, 0, 0, 1, zb])/2 + 
   uec^2*G[1, 0, 1, 0, zb] + 2*uec^2*zb*G[1, 0, 1, 0, zb] - 
   (3*uec^2*zb^2*G[1, 0, 1, 0, zb])/2 - (uec^2*G[1, 0, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 0, 1, 1, zb] + (3*uec^2*zb^2*G[1, 0, 1, 1, zb])/4 + 
   uec^2*G[1, 1, 0, 0, zb] + 2*uec^2*zb*G[1, 1, 0, 0, zb] - 
   (3*uec^2*zb^2*G[1, 1, 0, 0, zb])/2 - (uec^2*G[1, 1, 0, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 0, 1, zb] + (3*uec^2*zb^2*G[1, 1, 0, 1, zb])/4 - 
   (uec^2*G[1, 1, 1, 0, zb])/2 - uec^2*zb*G[1, 1, 1, 0, zb] + 
   (3*uec^2*zb^2*G[1, 1, 1, 0, zb])/4 + (uec^2*G[1, 1, 1, 1, zb])/4 + 
   (uec^2*zb*G[1, 1, 1, 1, zb])/2 - (3*uec^2*zb^2*G[1, 1, 1, 1, zb])/8 + 
   8*uec^2*G[0, 0, 0, 0, 0, zb] - 16*uec^2*zb*G[0, 0, 0, 0, 0, zb] + 
   16*uec^2*zb^2*G[0, 0, 0, 0, 0, zb] - 4*uec^2*G[0, 0, 0, 0, 1, zb] + 
   8*uec^2*zb*G[0, 0, 0, 0, 1, zb] - 8*uec^2*zb^2*G[0, 0, 0, 0, 1, zb] - 
   4*uec^2*G[0, 0, 0, 1, 0, zb] + 8*uec^2*zb*G[0, 0, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 0, 1, 0, zb] + 2*uec^2*G[0, 0, 0, 1, 1, zb] - 
   4*uec^2*zb*G[0, 0, 0, 1, 1, zb] + 4*uec^2*zb^2*G[0, 0, 0, 1, 1, zb] - 
   4*uec^2*G[0, 0, 1, 0, 0, zb] + 8*uec^2*zb*G[0, 0, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 0, 0, zb] + 2*uec^2*G[0, 0, 1, 0, 1, zb] - 
   4*uec^2*zb*G[0, 0, 1, 0, 1, zb] + 4*uec^2*zb^2*G[0, 0, 1, 0, 1, zb] + 
   2*uec^2*G[0, 0, 1, 1, 0, zb] - 4*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 0, 1, 1, 0, zb] - uec^2*G[0, 0, 1, 1, 1, zb] + 
   2*uec^2*zb*G[0, 0, 1, 1, 1, zb] - 2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb] - 
   4*uec^2*G[0, 1, 0, 0, 0, zb] + 8*uec^2*zb*G[0, 1, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 0, 0, zb] + 2*uec^2*G[0, 1, 0, 0, 1, zb] - 
   4*uec^2*zb*G[0, 1, 0, 0, 1, zb] + 4*uec^2*zb^2*G[0, 1, 0, 0, 1, zb] + 
   2*uec^2*G[0, 1, 0, 1, 0, zb] - 4*uec^2*zb*G[0, 1, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 0, 1, 0, zb] - uec^2*G[0, 1, 0, 1, 1, zb] + 
   2*uec^2*zb*G[0, 1, 0, 1, 1, zb] - 2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb] + 
   2*uec^2*G[0, 1, 1, 0, 0, zb] - 4*uec^2*zb*G[0, 1, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 0, 0, zb] - uec^2*G[0, 1, 1, 0, 1, zb] + 
   2*uec^2*zb*G[0, 1, 1, 0, 1, zb] - 2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb] - 
   uec^2*G[0, 1, 1, 1, 0, zb] + 2*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb] + (uec^2*G[0, 1, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[0, 1, 1, 1, 1, zb] + uec^2*zb^2*G[0, 1, 1, 1, 1, zb] - 
   4*uec^2*G[1, 0, 0, 0, 0, zb] + 8*uec^2*zb*G[1, 0, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 0, 0, zb] + 2*uec^2*G[1, 0, 0, 0, 1, zb] - 
   4*uec^2*zb*G[1, 0, 0, 0, 1, zb] + 4*uec^2*zb^2*G[1, 0, 0, 0, 1, zb] + 
   2*uec^2*G[1, 0, 0, 1, 0, zb] - 4*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 0, 1, 0, zb] - uec^2*G[1, 0, 0, 1, 1, zb] + 
   2*uec^2*zb*G[1, 0, 0, 1, 1, zb] - 2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb] + 
   2*uec^2*G[1, 0, 1, 0, 0, zb] - 4*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 0, 0, zb] - uec^2*G[1, 0, 1, 0, 1, zb] + 
   2*uec^2*zb*G[1, 0, 1, 0, 1, zb] - 2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb] - 
   uec^2*G[1, 0, 1, 1, 0, zb] + 2*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb] + (uec^2*G[1, 0, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 0, 1, 1, 1, zb] + uec^2*zb^2*G[1, 0, 1, 1, 1, zb] + 
   2*uec^2*G[1, 1, 0, 0, 0, zb] - 4*uec^2*zb*G[1, 1, 0, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 0, 0, zb] - uec^2*G[1, 1, 0, 0, 1, zb] + 
   2*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb] - 
   uec^2*G[1, 1, 0, 1, 0, zb] + 2*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb] + (uec^2*G[1, 1, 0, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 0, 1, 1, zb] + uec^2*zb^2*G[1, 1, 0, 1, 1, zb] - 
   uec^2*G[1, 1, 1, 0, 0, zb] + 2*uec^2*zb*G[1, 1, 1, 0, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb] + (uec^2*G[1, 1, 1, 0, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 1, 0, 1, zb] + uec^2*zb^2*G[1, 1, 1, 0, 1, zb] + 
   (uec^2*G[1, 1, 1, 1, 0, zb])/2 - uec^2*zb*G[1, 1, 1, 1, 0, zb] + 
   uec^2*zb^2*G[1, 1, 1, 1, 0, zb] - (uec^2*G[1, 1, 1, 1, 1, zb])/4 + 
   (uec^2*zb*G[1, 1, 1, 1, 1, zb])/2 - (uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/2 - 
   (Pi^4*uec^2*Log[Q2dmu2])/384 - 6*uec^2*zb*Log[Q2dmu2] + 
   (3*Pi^2*uec^2*zb*Log[Q2dmu2])/8 + (Pi^4*uec^2*zb*Log[Q2dmu2])/192 + 
   (7*uec^2*zb^2*Log[Q2dmu2])/2 - (7*Pi^2*uec^2*zb^2*Log[Q2dmu2])/32 - 
   (Pi^4*uec^2*zb^2*Log[Q2dmu2])/192 - (Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/8 + 
   6*uec^2*zb*G[0, zb]*Log[Q2dmu2] - (Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/2 + 
   (3*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 + 
   (Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/16 - 3*uec^2*zb*G[1, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/4 - 
   (3*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 6*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 3*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/8 + 3*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (7*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (3*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (3*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (3*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 4*uec^2*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] - 8*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 2*uec^2*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + uec^2*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] - 2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 2*uec^2*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] + 4*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + uec^2*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + uec^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*Log[Q2dmu2]^2)/32 + (3*uec^2*zb*Log[Q2dmu2]^2)/2 - 
   (Pi^2*uec^2*zb*Log[Q2dmu2]^2)/16 - (7*uec^2*zb^2*Log[Q2dmu2]^2)/8 + 
   (3*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/64 - (Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/
    16 - (3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (3*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - (uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/
    2 + (3*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - (uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/
    2 + (3*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/
    4 - (3*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - (Pi^2*uec^2*Log[Q2dmu2]^3)/
    96 - (uec^2*zb*Log[Q2dmu2]^3)/4 + (Pi^2*uec^2*zb*Log[Q2dmu2]^3)/48 + 
   (7*uec^2*zb^2*Log[Q2dmu2]^3)/48 - (Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/48 + 
   (uec^2*G[0, zb]*Log[Q2dmu2]^3)/12 + (uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - (uec^2*G[1, zb]*Log[Q2dmu2]^3)/
    24 - (uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + (uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/
    6 - (uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/24 - 
   (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/12 + (uec^2*Log[Q2dmu2]^4)/96 + 
   (uec^2*zb*Log[Q2dmu2]^4)/48 - (uec^2*zb^2*Log[Q2dmu2]^4)/64 + 
   (uec^2*G[0, zb]*Log[Q2dmu2]^4)/48 - (uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/24 - (uec^2*G[1, zb]*Log[Q2dmu2]^4)/
    96 + (uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/48 + (uec^2*Log[Q2dmu2]^5)/480 - 
   (uec^2*zb*Log[Q2dmu2]^5)/240 + (uec^2*zb^2*Log[Q2dmu2]^5)/240 - 
   (7*Pi^2*uec^2*Zeta[3])/48 - (7*uec^2*zb*Zeta[3])/2 + 
   (7*Pi^2*uec^2*zb*Zeta[3])/24 + (49*uec^2*zb^2*Zeta[3])/24 - 
   (7*Pi^2*uec^2*zb^2*Zeta[3])/24 + (7*uec^2*G[0, zb]*Zeta[3])/6 + 
   (7*uec^2*zb*G[0, zb]*Zeta[3])/3 - (7*uec^2*zb^2*G[0, zb]*Zeta[3])/4 - 
   (7*uec^2*G[1, zb]*Zeta[3])/12 - (7*uec^2*zb*G[1, zb]*Zeta[3])/6 + 
   (7*uec^2*zb^2*G[1, zb]*Zeta[3])/8 + (7*uec^2*G[0, 0, zb]*Zeta[3])/3 - 
   (14*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 + (14*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/
    3 - (7*uec^2*G[0, 1, zb]*Zeta[3])/6 + (7*uec^2*zb*G[0, 1, zb]*Zeta[3])/
    3 - (7*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/3 - (7*uec^2*G[1, 0, zb]*Zeta[3])/
    6 + (7*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 - 
   (7*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/3 + (7*uec^2*G[1, 1, zb]*Zeta[3])/12 - 
   (7*uec^2*zb*G[1, 1, zb]*Zeta[3])/6 + (7*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/
    6 + (7*uec^2*Log[Q2dmu2]*Zeta[3])/12 + (7*uec^2*zb*Log[Q2dmu2]*Zeta[3])/
    6 - (7*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/8 + 
   (7*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (7*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (7*uec^2*Log[Q2dmu2]^2*Zeta[3])/24 - (7*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/
    12 + (7*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/12 + (31*uec^2*Zeta[5])/20 - 
   (31*uec^2*zb*Zeta[5])/10 + (31*uec^2*zb^2*Zeta[5])/10) + 
 ep^5*((19*Pi^6*uec^2)/23040 + 24*uec^2*zb - (3*Pi^2*uec^2*zb)/2 - 
   (Pi^4*uec^2*zb)/64 - (19*Pi^6*uec^2*zb)/11520 - 14*uec^2*zb^2 + 
   (7*Pi^2*uec^2*zb^2)/8 + (7*Pi^4*uec^2*zb^2)/768 + 
   (19*Pi^6*uec^2*zb^2)/11520 + (Pi^4*uec^2*G[0, zb])/192 - 
   24*uec^2*zb*G[0, zb] + (3*Pi^2*uec^2*zb*G[0, zb])/2 + 
   (Pi^4*uec^2*zb*G[0, zb])/96 + 14*uec^2*zb^2*G[0, zb] - 
   (7*Pi^2*uec^2*zb^2*G[0, zb])/8 - (Pi^4*uec^2*zb^2*G[0, zb])/128 - 
   (Pi^4*uec^2*G[1, zb])/384 + 12*uec^2*zb*G[1, zb] - 
   (3*Pi^2*uec^2*zb*G[1, zb])/4 - (Pi^4*uec^2*zb*G[1, zb])/192 - 
   7*uec^2*zb^2*G[1, zb] + (7*Pi^2*uec^2*zb^2*G[1, zb])/16 + 
   (Pi^4*uec^2*zb^2*G[1, zb])/256 + (Pi^4*uec^2*G[0, 0, zb])/96 + 
   24*uec^2*zb*G[0, 0, zb] - (3*Pi^2*uec^2*zb*G[0, 0, zb])/2 - 
   (Pi^4*uec^2*zb*G[0, 0, zb])/48 - 14*uec^2*zb^2*G[0, 0, zb] + 
   (7*Pi^2*uec^2*zb^2*G[0, 0, zb])/8 + (Pi^4*uec^2*zb^2*G[0, 0, zb])/48 - 
   (Pi^4*uec^2*G[0, 1, zb])/192 - 12*uec^2*zb*G[0, 1, zb] + 
   (3*Pi^2*uec^2*zb*G[0, 1, zb])/4 + (Pi^4*uec^2*zb*G[0, 1, zb])/96 + 
   7*uec^2*zb^2*G[0, 1, zb] - (7*Pi^2*uec^2*zb^2*G[0, 1, zb])/16 - 
   (Pi^4*uec^2*zb^2*G[0, 1, zb])/96 - (Pi^4*uec^2*G[1, 0, zb])/192 - 
   12*uec^2*zb*G[1, 0, zb] + (3*Pi^2*uec^2*zb*G[1, 0, zb])/4 + 
   (Pi^4*uec^2*zb*G[1, 0, zb])/96 + 7*uec^2*zb^2*G[1, 0, zb] - 
   (7*Pi^2*uec^2*zb^2*G[1, 0, zb])/16 - (Pi^4*uec^2*zb^2*G[1, 0, zb])/96 + 
   (Pi^4*uec^2*G[1, 1, zb])/384 + 6*uec^2*zb*G[1, 1, zb] - 
   (3*Pi^2*uec^2*zb*G[1, 1, zb])/8 - (Pi^4*uec^2*zb*G[1, 1, zb])/192 - 
   (7*uec^2*zb^2*G[1, 1, zb])/2 + (7*Pi^2*uec^2*zb^2*G[1, 1, zb])/32 + 
   (Pi^4*uec^2*zb^2*G[1, 1, zb])/192 + (Pi^2*uec^2*G[0, 0, 0, zb])/2 - 
   24*uec^2*zb*G[0, 0, 0, zb] + Pi^2*uec^2*zb*G[0, 0, 0, zb] + 
   14*uec^2*zb^2*G[0, 0, 0, zb] - (3*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/4 - 
   (Pi^2*uec^2*G[0, 0, 1, zb])/4 + 12*uec^2*zb*G[0, 0, 1, zb] - 
   (Pi^2*uec^2*zb*G[0, 0, 1, zb])/2 - 7*uec^2*zb^2*G[0, 0, 1, zb] + 
   (3*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/8 - (Pi^2*uec^2*G[0, 1, 0, zb])/4 + 
   12*uec^2*zb*G[0, 1, 0, zb] - (Pi^2*uec^2*zb*G[0, 1, 0, zb])/2 - 
   7*uec^2*zb^2*G[0, 1, 0, zb] + (3*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/8 + 
   (Pi^2*uec^2*G[0, 1, 1, zb])/8 - 6*uec^2*zb*G[0, 1, 1, zb] + 
   (Pi^2*uec^2*zb*G[0, 1, 1, zb])/4 + (7*uec^2*zb^2*G[0, 1, 1, zb])/2 - 
   (3*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/16 - (Pi^2*uec^2*G[1, 0, 0, zb])/4 + 
   12*uec^2*zb*G[1, 0, 0, zb] - (Pi^2*uec^2*zb*G[1, 0, 0, zb])/2 - 
   7*uec^2*zb^2*G[1, 0, 0, zb] + (3*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/8 + 
   (Pi^2*uec^2*G[1, 0, 1, zb])/8 - 6*uec^2*zb*G[1, 0, 1, zb] + 
   (Pi^2*uec^2*zb*G[1, 0, 1, zb])/4 + (7*uec^2*zb^2*G[1, 0, 1, zb])/2 - 
   (3*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/16 + (Pi^2*uec^2*G[1, 1, 0, zb])/8 - 
   6*uec^2*zb*G[1, 1, 0, zb] + (Pi^2*uec^2*zb*G[1, 1, 0, zb])/4 + 
   (7*uec^2*zb^2*G[1, 1, 0, zb])/2 - (3*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/16 - 
   (Pi^2*uec^2*G[1, 1, 1, zb])/16 + 3*uec^2*zb*G[1, 1, 1, zb] - 
   (Pi^2*uec^2*zb*G[1, 1, 1, zb])/8 - (7*uec^2*zb^2*G[1, 1, 1, zb])/4 + 
   (3*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/32 + Pi^2*uec^2*G[0, 0, 0, 0, zb] + 
   24*uec^2*zb*G[0, 0, 0, 0, zb] - 2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb] - 
   14*uec^2*zb^2*G[0, 0, 0, 0, zb] + 2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb] - 
   (Pi^2*uec^2*G[0, 0, 0, 1, zb])/2 - 12*uec^2*zb*G[0, 0, 0, 1, zb] + 
   Pi^2*uec^2*zb*G[0, 0, 0, 1, zb] + 7*uec^2*zb^2*G[0, 0, 0, 1, zb] - 
   Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb] - (Pi^2*uec^2*G[0, 0, 1, 0, zb])/2 - 
   12*uec^2*zb*G[0, 0, 1, 0, zb] + Pi^2*uec^2*zb*G[0, 0, 1, 0, zb] + 
   7*uec^2*zb^2*G[0, 0, 1, 0, zb] - Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb] + 
   (Pi^2*uec^2*G[0, 0, 1, 1, zb])/4 + 6*uec^2*zb*G[0, 0, 1, 1, zb] - 
   (Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/2 - (7*uec^2*zb^2*G[0, 0, 1, 1, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/2 - (Pi^2*uec^2*G[0, 1, 0, 0, zb])/2 - 
   12*uec^2*zb*G[0, 1, 0, 0, zb] + Pi^2*uec^2*zb*G[0, 1, 0, 0, zb] + 
   7*uec^2*zb^2*G[0, 1, 0, 0, zb] - Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb] + 
   (Pi^2*uec^2*G[0, 1, 0, 1, zb])/4 + 6*uec^2*zb*G[0, 1, 0, 1, zb] - 
   (Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/2 - (7*uec^2*zb^2*G[0, 1, 0, 1, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/2 + (Pi^2*uec^2*G[0, 1, 1, 0, zb])/4 + 
   6*uec^2*zb*G[0, 1, 1, 0, zb] - (Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/2 - 
   (7*uec^2*zb^2*G[0, 1, 1, 0, zb])/2 + (Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/
    2 - (Pi^2*uec^2*G[0, 1, 1, 1, zb])/8 - 3*uec^2*zb*G[0, 1, 1, 1, zb] + 
   (Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/4 + (7*uec^2*zb^2*G[0, 1, 1, 1, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/4 - (Pi^2*uec^2*G[1, 0, 0, 0, zb])/2 - 
   12*uec^2*zb*G[1, 0, 0, 0, zb] + Pi^2*uec^2*zb*G[1, 0, 0, 0, zb] + 
   7*uec^2*zb^2*G[1, 0, 0, 0, zb] - Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb] + 
   (Pi^2*uec^2*G[1, 0, 0, 1, zb])/4 + 6*uec^2*zb*G[1, 0, 0, 1, zb] - 
   (Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/2 - (7*uec^2*zb^2*G[1, 0, 0, 1, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/2 + (Pi^2*uec^2*G[1, 0, 1, 0, zb])/4 + 
   6*uec^2*zb*G[1, 0, 1, 0, zb] - (Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/2 - 
   (7*uec^2*zb^2*G[1, 0, 1, 0, zb])/2 + (Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/
    2 - (Pi^2*uec^2*G[1, 0, 1, 1, zb])/8 - 3*uec^2*zb*G[1, 0, 1, 1, zb] + 
   (Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/4 + (7*uec^2*zb^2*G[1, 0, 1, 1, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/4 + (Pi^2*uec^2*G[1, 1, 0, 0, zb])/4 + 
   6*uec^2*zb*G[1, 1, 0, 0, zb] - (Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/2 - 
   (7*uec^2*zb^2*G[1, 1, 0, 0, zb])/2 + (Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/
    2 - (Pi^2*uec^2*G[1, 1, 0, 1, zb])/8 - 3*uec^2*zb*G[1, 1, 0, 1, zb] + 
   (Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/4 + (7*uec^2*zb^2*G[1, 1, 0, 1, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/4 - (Pi^2*uec^2*G[1, 1, 1, 0, zb])/8 - 
   3*uec^2*zb*G[1, 1, 1, 0, zb] + (Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/4 + 
   (7*uec^2*zb^2*G[1, 1, 1, 0, zb])/4 - (Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/
    4 + (Pi^2*uec^2*G[1, 1, 1, 1, zb])/16 + (3*uec^2*zb*G[1, 1, 1, 1, zb])/
    2 - (Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/8 - 
   (7*uec^2*zb^2*G[1, 1, 1, 1, zb])/8 + (Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/
    8 - 8*uec^2*G[0, 0, 0, 0, 0, zb] - 16*uec^2*zb*G[0, 0, 0, 0, 0, zb] + 
   12*uec^2*zb^2*G[0, 0, 0, 0, 0, zb] + 4*uec^2*G[0, 0, 0, 0, 1, zb] + 
   8*uec^2*zb*G[0, 0, 0, 0, 1, zb] - 6*uec^2*zb^2*G[0, 0, 0, 0, 1, zb] + 
   4*uec^2*G[0, 0, 0, 1, 0, zb] + 8*uec^2*zb*G[0, 0, 0, 1, 0, zb] - 
   6*uec^2*zb^2*G[0, 0, 0, 1, 0, zb] - 2*uec^2*G[0, 0, 0, 1, 1, zb] - 
   4*uec^2*zb*G[0, 0, 0, 1, 1, zb] + 3*uec^2*zb^2*G[0, 0, 0, 1, 1, zb] + 
   4*uec^2*G[0, 0, 1, 0, 0, zb] + 8*uec^2*zb*G[0, 0, 1, 0, 0, zb] - 
   6*uec^2*zb^2*G[0, 0, 1, 0, 0, zb] - 2*uec^2*G[0, 0, 1, 0, 1, zb] - 
   4*uec^2*zb*G[0, 0, 1, 0, 1, zb] + 3*uec^2*zb^2*G[0, 0, 1, 0, 1, zb] - 
   2*uec^2*G[0, 0, 1, 1, 0, zb] - 4*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 
   3*uec^2*zb^2*G[0, 0, 1, 1, 0, zb] + uec^2*G[0, 0, 1, 1, 1, zb] + 
   2*uec^2*zb*G[0, 0, 1, 1, 1, zb] - (3*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/2 + 
   4*uec^2*G[0, 1, 0, 0, 0, zb] + 8*uec^2*zb*G[0, 1, 0, 0, 0, zb] - 
   6*uec^2*zb^2*G[0, 1, 0, 0, 0, zb] - 2*uec^2*G[0, 1, 0, 0, 1, zb] - 
   4*uec^2*zb*G[0, 1, 0, 0, 1, zb] + 3*uec^2*zb^2*G[0, 1, 0, 0, 1, zb] - 
   2*uec^2*G[0, 1, 0, 1, 0, zb] - 4*uec^2*zb*G[0, 1, 0, 1, 0, zb] + 
   3*uec^2*zb^2*G[0, 1, 0, 1, 0, zb] + uec^2*G[0, 1, 0, 1, 1, zb] + 
   2*uec^2*zb*G[0, 1, 0, 1, 1, zb] - (3*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/2 - 
   2*uec^2*G[0, 1, 1, 0, 0, zb] - 4*uec^2*zb*G[0, 1, 1, 0, 0, zb] + 
   3*uec^2*zb^2*G[0, 1, 1, 0, 0, zb] + uec^2*G[0, 1, 1, 0, 1, zb] + 
   2*uec^2*zb*G[0, 1, 1, 0, 1, zb] - (3*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/2 + 
   uec^2*G[0, 1, 1, 1, 0, zb] + 2*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 
   (3*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/2 - (uec^2*G[0, 1, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[0, 1, 1, 1, 1, zb] + (3*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/4 + 
   4*uec^2*G[1, 0, 0, 0, 0, zb] + 8*uec^2*zb*G[1, 0, 0, 0, 0, zb] - 
   6*uec^2*zb^2*G[1, 0, 0, 0, 0, zb] - 2*uec^2*G[1, 0, 0, 0, 1, zb] - 
   4*uec^2*zb*G[1, 0, 0, 0, 1, zb] + 3*uec^2*zb^2*G[1, 0, 0, 0, 1, zb] - 
   2*uec^2*G[1, 0, 0, 1, 0, zb] - 4*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 
   3*uec^2*zb^2*G[1, 0, 0, 1, 0, zb] + uec^2*G[1, 0, 0, 1, 1, zb] + 
   2*uec^2*zb*G[1, 0, 0, 1, 1, zb] - (3*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/2 - 
   2*uec^2*G[1, 0, 1, 0, 0, zb] - 4*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 
   3*uec^2*zb^2*G[1, 0, 1, 0, 0, zb] + uec^2*G[1, 0, 1, 0, 1, zb] + 
   2*uec^2*zb*G[1, 0, 1, 0, 1, zb] - (3*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/2 + 
   uec^2*G[1, 0, 1, 1, 0, zb] + 2*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 
   (3*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/2 - (uec^2*G[1, 0, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 0, 1, 1, 1, zb] + (3*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/4 - 
   2*uec^2*G[1, 1, 0, 0, 0, zb] - 4*uec^2*zb*G[1, 1, 0, 0, 0, zb] + 
   3*uec^2*zb^2*G[1, 1, 0, 0, 0, zb] + uec^2*G[1, 1, 0, 0, 1, zb] + 
   2*uec^2*zb*G[1, 1, 0, 0, 1, zb] - (3*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/2 + 
   uec^2*G[1, 1, 0, 1, 0, zb] + 2*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 
   (3*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/2 - (uec^2*G[1, 1, 0, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 0, 1, 1, zb] + (3*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/4 + 
   uec^2*G[1, 1, 1, 0, 0, zb] + 2*uec^2*zb*G[1, 1, 1, 0, 0, zb] - 
   (3*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/2 - (uec^2*G[1, 1, 1, 0, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 1, 0, 1, zb] + (3*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/4 - 
   (uec^2*G[1, 1, 1, 1, 0, zb])/2 - uec^2*zb*G[1, 1, 1, 1, 0, zb] + 
   (3*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/4 + (uec^2*G[1, 1, 1, 1, 1, zb])/4 + 
   (uec^2*zb*G[1, 1, 1, 1, 1, zb])/2 - (3*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/
    8 - 16*uec^2*G[0, 0, 0, 0, 0, 0, zb] + 
   32*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb] - 32*uec^2*zb^2*
    G[0, 0, 0, 0, 0, 0, zb] + 8*uec^2*G[0, 0, 0, 0, 0, 1, zb] - 
   16*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] + 16*uec^2*zb^2*
    G[0, 0, 0, 0, 0, 1, zb] + 8*uec^2*G[0, 0, 0, 0, 1, 0, zb] - 
   16*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] + 16*uec^2*zb^2*
    G[0, 0, 0, 0, 1, 0, zb] - 4*uec^2*G[0, 0, 0, 0, 1, 1, zb] + 
   8*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   8*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb] + 8*uec^2*G[0, 0, 0, 1, 0, 0, zb] - 
   16*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] + 16*uec^2*zb^2*
    G[0, 0, 0, 1, 0, 0, zb] - 4*uec^2*G[0, 0, 0, 1, 0, 1, zb] + 
   8*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 
   8*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb] - 4*uec^2*G[0, 0, 0, 1, 1, 0, zb] + 
   8*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb] + 2*uec^2*G[0, 0, 0, 1, 1, 1, zb] - 
   4*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   4*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb] + 8*uec^2*G[0, 0, 1, 0, 0, 0, zb] - 
   16*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] + 16*uec^2*zb^2*
    G[0, 0, 1, 0, 0, 0, zb] - 4*uec^2*G[0, 0, 1, 0, 0, 1, zb] + 
   8*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb] - 4*uec^2*G[0, 0, 1, 0, 1, 0, zb] + 
   8*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb] + 2*uec^2*G[0, 0, 1, 0, 1, 1, zb] - 
   4*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   4*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb] - 4*uec^2*G[0, 0, 1, 1, 0, 0, zb] + 
   8*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb] + 2*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 
   4*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   4*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb] + 2*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 
   4*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb] - uec^2*G[0, 0, 1, 1, 1, 1, zb] + 
   2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb] + 8*uec^2*G[0, 1, 0, 0, 0, 0, zb] - 
   16*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] + 16*uec^2*zb^2*
    G[0, 1, 0, 0, 0, 0, zb] - 4*uec^2*G[0, 1, 0, 0, 0, 1, zb] + 
   8*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb] - 4*uec^2*G[0, 1, 0, 0, 1, 0, zb] + 
   8*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb] + 2*uec^2*G[0, 1, 0, 0, 1, 1, zb] - 
   4*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] + 
   4*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb] - 4*uec^2*G[0, 1, 0, 1, 0, 0, zb] + 
   8*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb] + 2*uec^2*G[0, 1, 0, 1, 0, 1, zb] - 
   4*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   4*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb] + 2*uec^2*G[0, 1, 0, 1, 1, 0, zb] - 
   4*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb] - uec^2*G[0, 1, 0, 1, 1, 1, zb] + 
   2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 
   2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb] - 4*uec^2*G[0, 1, 1, 0, 0, 0, zb] + 
   8*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb] + 2*uec^2*G[0, 1, 1, 0, 0, 1, zb] - 
   4*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb] + 2*uec^2*G[0, 1, 1, 0, 1, 0, zb] - 
   4*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb] - uec^2*G[0, 1, 1, 0, 1, 1, zb] + 
   2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 
   2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb] + 2*uec^2*G[0, 1, 1, 1, 0, 0, zb] - 
   4*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb] - uec^2*G[0, 1, 1, 1, 0, 1, zb] + 
   2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb] - uec^2*G[0, 1, 1, 1, 1, 0, zb] + 
   2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb] + (uec^2*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[0, 1, 1, 1, 1, 1, zb] + uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb] + 
   8*uec^2*G[1, 0, 0, 0, 0, 0, zb] - 16*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   16*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb] - 4*uec^2*G[1, 0, 0, 0, 0, 1, zb] + 
   8*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb] - 4*uec^2*G[1, 0, 0, 0, 1, 0, zb] + 
   8*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb] + 2*uec^2*G[1, 0, 0, 0, 1, 1, zb] - 
   4*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   4*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb] - 4*uec^2*G[1, 0, 0, 1, 0, 0, zb] + 
   8*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb] + 2*uec^2*G[1, 0, 0, 1, 0, 1, zb] - 
   4*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   4*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb] + 2*uec^2*G[1, 0, 0, 1, 1, 0, zb] - 
   4*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb] - uec^2*G[1, 0, 0, 1, 1, 1, zb] + 
   2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb] - 4*uec^2*G[1, 0, 1, 0, 0, 0, zb] + 
   8*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb] + 2*uec^2*G[1, 0, 1, 0, 0, 1, zb] - 
   4*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb] + 2*uec^2*G[1, 0, 1, 0, 1, 0, zb] - 
   4*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb] - uec^2*G[1, 0, 1, 0, 1, 1, zb] + 
   2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb] + 2*uec^2*G[1, 0, 1, 1, 0, 0, zb] - 
   4*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb] - uec^2*G[1, 0, 1, 1, 0, 1, zb] + 
   2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb] - uec^2*G[1, 0, 1, 1, 1, 0, zb] + 
   2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb] + (uec^2*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] + uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb] - 
   4*uec^2*G[1, 1, 0, 0, 0, 0, zb] + 8*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb] + 2*uec^2*G[1, 1, 0, 0, 0, 1, zb] - 
   4*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb] + 2*uec^2*G[1, 1, 0, 0, 1, 0, zb] - 
   4*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb] - uec^2*G[1, 1, 0, 0, 1, 1, zb] + 
   2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb] + 2*uec^2*G[1, 1, 0, 1, 0, 0, zb] - 
   4*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb] - uec^2*G[1, 1, 0, 1, 0, 1, zb] + 
   2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb] - uec^2*G[1, 1, 0, 1, 1, 0, zb] + 
   2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb] + (uec^2*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] + uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb] + 
   2*uec^2*G[1, 1, 1, 0, 0, 0, zb] - 4*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb] - uec^2*G[1, 1, 1, 0, 0, 1, zb] + 
   2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb] - uec^2*G[1, 1, 1, 0, 1, 0, zb] + 
   2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb] + (uec^2*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] + uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb] - 
   uec^2*G[1, 1, 1, 1, 0, 0, zb] + 2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb] + (uec^2*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] + uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb] + 
   (uec^2*G[1, 1, 1, 1, 1, 0, zb])/2 - uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb] - (uec^2*G[1, 1, 1, 1, 1, 1, zb])/4 + 
   (uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   (uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/2 + (Pi^4*uec^2*Log[Q2dmu2])/384 - 
   12*uec^2*zb*Log[Q2dmu2] + (3*Pi^2*uec^2*zb*Log[Q2dmu2])/4 + 
   (Pi^4*uec^2*zb*Log[Q2dmu2])/192 + 7*uec^2*zb^2*Log[Q2dmu2] - 
   (7*Pi^2*uec^2*zb^2*Log[Q2dmu2])/16 - (Pi^4*uec^2*zb^2*Log[Q2dmu2])/256 + 
   (Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/192 + 12*uec^2*zb*G[0, zb]*Log[Q2dmu2] - 
   (3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/96 - 7*uec^2*zb^2*G[0, zb]*
    Log[Q2dmu2] + (7*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 + 
   (Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/96 - 
   (Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/384 - 6*uec^2*zb*G[1, zb]*Log[Q2dmu2] + 
   (3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/192 + 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/2 - 
   (7*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/192 + 
   (Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 12*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   7*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 
   (3*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 6*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (3*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/8 + 6*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (3*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 3*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (7*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (3*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 12*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] - Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   7*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] + Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   6*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 6*uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] + (Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 3*uec^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 6*uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] + (Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 3*uec^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 3*uec^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (7*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   4*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 6*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   8*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[0, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] + 8*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[0, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] + 8*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[0, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] + 8*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[0, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] + 8*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[1, 0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 8*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 4*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] + 2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] - uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (Pi^4*uec^2*Log[Q2dmu2]^2)/768 + 3*uec^2*zb*Log[Q2dmu2]^2 - 
   (3*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/16 - (Pi^4*uec^2*zb*Log[Q2dmu2]^2)/384 - 
   (7*uec^2*zb^2*Log[Q2dmu2]^2)/4 + (7*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/64 + 
   (Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/384 + (Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/
    16 - 3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2 + 
   (Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (3*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 3*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (7*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (7*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (3*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (3*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (3*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (3*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 4*uec^2*zb*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 4*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 - uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (Pi^2*uec^2*Log[Q2dmu2]^3)/96 - (uec^2*zb*Log[Q2dmu2]^3)/2 + 
   (Pi^2*uec^2*zb*Log[Q2dmu2]^3)/48 + (7*uec^2*zb^2*Log[Q2dmu2]^3)/24 - 
   (Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/64 + (Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/
    48 + (uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/2 - 
   (Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/24 - 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/24 + 
   (Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/24 - 
   (Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/96 - (uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/
    4 + (Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/48 + 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/48 - 
   (Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/48 - 
   (uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/6 - (uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/
    3 + (uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/24 - 
   (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/24 - 
   (uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (Pi^2*uec^2*Log[Q2dmu2]^4)/384 + (uec^2*zb*Log[Q2dmu2]^4)/16 - 
   (Pi^2*uec^2*zb*Log[Q2dmu2]^4)/192 - (7*uec^2*zb^2*Log[Q2dmu2]^4)/192 + 
   (Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/192 - (uec^2*G[0, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/24 + (uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/
    32 + (uec^2*G[1, zb]*Log[Q2dmu2]^4)/96 + 
   (uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/48 - (uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/
    64 - (uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/12 + 
   (uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/24 - 
   (uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/96 + 
   (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/48 - (uec^2*Log[Q2dmu2]^5)/480 - 
   (uec^2*zb*Log[Q2dmu2]^5)/240 + (uec^2*zb^2*Log[Q2dmu2]^5)/320 - 
   (uec^2*G[0, zb]*Log[Q2dmu2]^5)/240 + (uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/
    120 - (uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/120 + 
   (uec^2*G[1, zb]*Log[Q2dmu2]^5)/480 - (uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/
    240 + (uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/240 - 
   (uec^2*Log[Q2dmu2]^6)/2880 + (uec^2*zb*Log[Q2dmu2]^6)/1440 - 
   (uec^2*zb^2*Log[Q2dmu2]^6)/1440 + (7*Pi^2*uec^2*Zeta[3])/48 - 
   7*uec^2*zb*Zeta[3] + (7*Pi^2*uec^2*zb*Zeta[3])/24 + 
   (49*uec^2*zb^2*Zeta[3])/12 - (7*Pi^2*uec^2*zb^2*Zeta[3])/32 + 
   (7*Pi^2*uec^2*G[0, zb]*Zeta[3])/24 + 7*uec^2*zb*G[0, zb]*Zeta[3] - 
   (7*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/12 - (49*uec^2*zb^2*G[0, zb]*Zeta[3])/
    12 + (7*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/12 - 
   (7*Pi^2*uec^2*G[1, zb]*Zeta[3])/48 - (7*uec^2*zb*G[1, zb]*Zeta[3])/2 + 
   (7*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/24 + (49*uec^2*zb^2*G[1, zb]*Zeta[3])/
    24 - (7*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/24 - 
   (7*uec^2*G[0, 0, zb]*Zeta[3])/3 - (14*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/2 + (7*uec^2*G[0, 1, zb]*Zeta[3])/6 + 
   (7*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 - (7*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/
    4 + (7*uec^2*G[1, 0, zb]*Zeta[3])/6 + (7*uec^2*zb*G[1, 0, zb]*Zeta[3])/
    3 - (7*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/4 - (7*uec^2*G[1, 1, zb]*Zeta[3])/
    12 - (7*uec^2*zb*G[1, 1, zb]*Zeta[3])/6 + 
   (7*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/8 - (14*uec^2*G[0, 0, 0, zb]*Zeta[3])/
    3 + (28*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (28*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (7*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 - (14*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/
    3 + (14*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (7*uec^2*G[0, 1, 0, zb]*Zeta[3])/3 - (14*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/
    3 + (14*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/3 - 
   (7*uec^2*G[0, 1, 1, zb]*Zeta[3])/6 + (7*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/
    3 - (7*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (7*uec^2*G[1, 0, 0, zb]*Zeta[3])/3 - (14*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/
    3 + (14*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (7*uec^2*G[1, 0, 1, zb]*Zeta[3])/6 + (7*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/
    3 - (7*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (7*uec^2*G[1, 1, 0, zb]*Zeta[3])/6 + (7*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/
    3 - (7*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (7*uec^2*G[1, 1, 1, zb]*Zeta[3])/12 - (7*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/
    6 + (7*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/6 + 
   (7*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/48 + (7*uec^2*zb*Log[Q2dmu2]*Zeta[3])/
    2 - (7*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/24 - 
   (49*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/24 + 
   (7*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/24 - 
   (7*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (7*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (7*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (7*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (7*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*Log[Q2dmu2]^2*Zeta[3])/24 - (7*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/
    12 + (7*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (7*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (7*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/24 - 
   (7*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 - 
   (7*uec^2*Log[Q2dmu2]^3*Zeta[3])/72 + (7*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/
    36 - (7*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/36 - (49*uec^2*Zeta[3]^2)/72 + 
   (49*uec^2*zb*Zeta[3]^2)/36 - (49*uec^2*zb^2*Zeta[3]^2)/36 - 
   (31*uec^2*Zeta[5])/20 - (31*uec^2*zb*Zeta[5])/10 + 
   (93*uec^2*zb^2*Zeta[5])/40 - (31*uec^2*G[0, zb]*Zeta[5])/10 + 
   (31*uec^2*zb*G[0, zb]*Zeta[5])/5 - (31*uec^2*zb^2*G[0, zb]*Zeta[5])/5 + 
   (31*uec^2*G[1, zb]*Zeta[5])/20 - (31*uec^2*zb*G[1, zb]*Zeta[5])/10 + 
   (31*uec^2*zb^2*G[1, zb]*Zeta[5])/10 - (31*uec^2*Log[Q2dmu2]*Zeta[5])/20 + 
   (31*uec^2*zb*Log[Q2dmu2]*Zeta[5])/10 - (31*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/
    10) + ep^6*((-19*Pi^6*uec^2)/23040 + 48*uec^2*zb - 3*Pi^2*uec^2*zb - 
   (Pi^4*uec^2*zb)/32 - (19*Pi^6*uec^2*zb)/11520 - 28*uec^2*zb^2 + 
   (7*Pi^2*uec^2*zb^2)/4 + (7*Pi^4*uec^2*zb^2)/384 + 
   (19*Pi^6*uec^2*zb^2)/15360 - (19*Pi^6*uec^2*G[0, zb])/11520 - 
   48*uec^2*zb*G[0, zb] + 3*Pi^2*uec^2*zb*G[0, zb] + 
   (Pi^4*uec^2*zb*G[0, zb])/32 + (19*Pi^6*uec^2*zb*G[0, zb])/5760 + 
   28*uec^2*zb^2*G[0, zb] - (7*Pi^2*uec^2*zb^2*G[0, zb])/4 - 
   (7*Pi^4*uec^2*zb^2*G[0, zb])/384 - (19*Pi^6*uec^2*zb^2*G[0, zb])/5760 + 
   (19*Pi^6*uec^2*G[1, zb])/23040 + 24*uec^2*zb*G[1, zb] - 
   (3*Pi^2*uec^2*zb*G[1, zb])/2 - (Pi^4*uec^2*zb*G[1, zb])/64 - 
   (19*Pi^6*uec^2*zb*G[1, zb])/11520 - 14*uec^2*zb^2*G[1, zb] + 
   (7*Pi^2*uec^2*zb^2*G[1, zb])/8 + (7*Pi^4*uec^2*zb^2*G[1, zb])/768 + 
   (19*Pi^6*uec^2*zb^2*G[1, zb])/11520 - (Pi^4*uec^2*G[0, 0, zb])/96 + 
   48*uec^2*zb*G[0, 0, zb] - 3*Pi^2*uec^2*zb*G[0, 0, zb] - 
   (Pi^4*uec^2*zb*G[0, 0, zb])/48 - 28*uec^2*zb^2*G[0, 0, zb] + 
   (7*Pi^2*uec^2*zb^2*G[0, 0, zb])/4 + (Pi^4*uec^2*zb^2*G[0, 0, zb])/64 + 
   (Pi^4*uec^2*G[0, 1, zb])/192 - 24*uec^2*zb*G[0, 1, zb] + 
   (3*Pi^2*uec^2*zb*G[0, 1, zb])/2 + (Pi^4*uec^2*zb*G[0, 1, zb])/96 + 
   14*uec^2*zb^2*G[0, 1, zb] - (7*Pi^2*uec^2*zb^2*G[0, 1, zb])/8 - 
   (Pi^4*uec^2*zb^2*G[0, 1, zb])/128 + (Pi^4*uec^2*G[1, 0, zb])/192 - 
   24*uec^2*zb*G[1, 0, zb] + (3*Pi^2*uec^2*zb*G[1, 0, zb])/2 + 
   (Pi^4*uec^2*zb*G[1, 0, zb])/96 + 14*uec^2*zb^2*G[1, 0, zb] - 
   (7*Pi^2*uec^2*zb^2*G[1, 0, zb])/8 - (Pi^4*uec^2*zb^2*G[1, 0, zb])/128 - 
   (Pi^4*uec^2*G[1, 1, zb])/384 + 12*uec^2*zb*G[1, 1, zb] - 
   (3*Pi^2*uec^2*zb*G[1, 1, zb])/4 - (Pi^4*uec^2*zb*G[1, 1, zb])/192 - 
   7*uec^2*zb^2*G[1, 1, zb] + (7*Pi^2*uec^2*zb^2*G[1, 1, zb])/16 + 
   (Pi^4*uec^2*zb^2*G[1, 1, zb])/256 - (Pi^4*uec^2*G[0, 0, 0, zb])/48 - 
   48*uec^2*zb*G[0, 0, 0, zb] + 3*Pi^2*uec^2*zb*G[0, 0, 0, zb] + 
   (Pi^4*uec^2*zb*G[0, 0, 0, zb])/24 + 28*uec^2*zb^2*G[0, 0, 0, zb] - 
   (7*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/4 - (Pi^4*uec^2*zb^2*G[0, 0, 0, zb])/
    24 + (Pi^4*uec^2*G[0, 0, 1, zb])/96 + 24*uec^2*zb*G[0, 0, 1, zb] - 
   (3*Pi^2*uec^2*zb*G[0, 0, 1, zb])/2 - (Pi^4*uec^2*zb*G[0, 0, 1, zb])/48 - 
   14*uec^2*zb^2*G[0, 0, 1, zb] + (7*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/8 + 
   (Pi^4*uec^2*zb^2*G[0, 0, 1, zb])/48 + (Pi^4*uec^2*G[0, 1, 0, zb])/96 + 
   24*uec^2*zb*G[0, 1, 0, zb] - (3*Pi^2*uec^2*zb*G[0, 1, 0, zb])/2 - 
   (Pi^4*uec^2*zb*G[0, 1, 0, zb])/48 - 14*uec^2*zb^2*G[0, 1, 0, zb] + 
   (7*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/8 + (Pi^4*uec^2*zb^2*G[0, 1, 0, zb])/
    48 - (Pi^4*uec^2*G[0, 1, 1, zb])/192 - 12*uec^2*zb*G[0, 1, 1, zb] + 
   (3*Pi^2*uec^2*zb*G[0, 1, 1, zb])/4 + (Pi^4*uec^2*zb*G[0, 1, 1, zb])/96 + 
   7*uec^2*zb^2*G[0, 1, 1, zb] - (7*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/16 - 
   (Pi^4*uec^2*zb^2*G[0, 1, 1, zb])/96 + (Pi^4*uec^2*G[1, 0, 0, zb])/96 + 
   24*uec^2*zb*G[1, 0, 0, zb] - (3*Pi^2*uec^2*zb*G[1, 0, 0, zb])/2 - 
   (Pi^4*uec^2*zb*G[1, 0, 0, zb])/48 - 14*uec^2*zb^2*G[1, 0, 0, zb] + 
   (7*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/8 + (Pi^4*uec^2*zb^2*G[1, 0, 0, zb])/
    48 - (Pi^4*uec^2*G[1, 0, 1, zb])/192 - 12*uec^2*zb*G[1, 0, 1, zb] + 
   (3*Pi^2*uec^2*zb*G[1, 0, 1, zb])/4 + (Pi^4*uec^2*zb*G[1, 0, 1, zb])/96 + 
   7*uec^2*zb^2*G[1, 0, 1, zb] - (7*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/16 - 
   (Pi^4*uec^2*zb^2*G[1, 0, 1, zb])/96 - (Pi^4*uec^2*G[1, 1, 0, zb])/192 - 
   12*uec^2*zb*G[1, 1, 0, zb] + (3*Pi^2*uec^2*zb*G[1, 1, 0, zb])/4 + 
   (Pi^4*uec^2*zb*G[1, 1, 0, zb])/96 + 7*uec^2*zb^2*G[1, 1, 0, zb] - 
   (7*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/16 - (Pi^4*uec^2*zb^2*G[1, 1, 0, zb])/
    96 + (Pi^4*uec^2*G[1, 1, 1, zb])/384 + 6*uec^2*zb*G[1, 1, 1, zb] - 
   (3*Pi^2*uec^2*zb*G[1, 1, 1, zb])/8 - (Pi^4*uec^2*zb*G[1, 1, 1, zb])/192 - 
   (7*uec^2*zb^2*G[1, 1, 1, zb])/2 + (7*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/32 + 
   (Pi^4*uec^2*zb^2*G[1, 1, 1, zb])/192 - Pi^2*uec^2*G[0, 0, 0, 0, zb] + 
   48*uec^2*zb*G[0, 0, 0, 0, zb] - 2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb] - 
   28*uec^2*zb^2*G[0, 0, 0, 0, zb] + (3*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/
    2 + (Pi^2*uec^2*G[0, 0, 0, 1, zb])/2 - 24*uec^2*zb*G[0, 0, 0, 1, zb] + 
   Pi^2*uec^2*zb*G[0, 0, 0, 1, zb] + 14*uec^2*zb^2*G[0, 0, 0, 1, zb] - 
   (3*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/4 + (Pi^2*uec^2*G[0, 0, 1, 0, zb])/
    2 - 24*uec^2*zb*G[0, 0, 1, 0, zb] + Pi^2*uec^2*zb*G[0, 0, 1, 0, zb] + 
   14*uec^2*zb^2*G[0, 0, 1, 0, zb] - (3*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/
    4 - (Pi^2*uec^2*G[0, 0, 1, 1, zb])/4 + 12*uec^2*zb*G[0, 0, 1, 1, zb] - 
   (Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/2 - 7*uec^2*zb^2*G[0, 0, 1, 1, zb] + 
   (3*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/8 + (Pi^2*uec^2*G[0, 1, 0, 0, zb])/
    2 - 24*uec^2*zb*G[0, 1, 0, 0, zb] + Pi^2*uec^2*zb*G[0, 1, 0, 0, zb] + 
   14*uec^2*zb^2*G[0, 1, 0, 0, zb] - (3*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/
    4 - (Pi^2*uec^2*G[0, 1, 0, 1, zb])/4 + 12*uec^2*zb*G[0, 1, 0, 1, zb] - 
   (Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/2 - 7*uec^2*zb^2*G[0, 1, 0, 1, zb] + 
   (3*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/8 - (Pi^2*uec^2*G[0, 1, 1, 0, zb])/
    4 + 12*uec^2*zb*G[0, 1, 1, 0, zb] - (Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/2 - 
   7*uec^2*zb^2*G[0, 1, 1, 0, zb] + (3*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/8 + 
   (Pi^2*uec^2*G[0, 1, 1, 1, zb])/8 - 6*uec^2*zb*G[0, 1, 1, 1, zb] + 
   (Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/4 + (7*uec^2*zb^2*G[0, 1, 1, 1, zb])/2 - 
   (3*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/16 + (Pi^2*uec^2*G[1, 0, 0, 0, zb])/
    2 - 24*uec^2*zb*G[1, 0, 0, 0, zb] + Pi^2*uec^2*zb*G[1, 0, 0, 0, zb] + 
   14*uec^2*zb^2*G[1, 0, 0, 0, zb] - (3*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/
    4 - (Pi^2*uec^2*G[1, 0, 0, 1, zb])/4 + 12*uec^2*zb*G[1, 0, 0, 1, zb] - 
   (Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/2 - 7*uec^2*zb^2*G[1, 0, 0, 1, zb] + 
   (3*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/8 - (Pi^2*uec^2*G[1, 0, 1, 0, zb])/
    4 + 12*uec^2*zb*G[1, 0, 1, 0, zb] - (Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/2 - 
   7*uec^2*zb^2*G[1, 0, 1, 0, zb] + (3*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/8 + 
   (Pi^2*uec^2*G[1, 0, 1, 1, zb])/8 - 6*uec^2*zb*G[1, 0, 1, 1, zb] + 
   (Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/4 + (7*uec^2*zb^2*G[1, 0, 1, 1, zb])/2 - 
   (3*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/16 - (Pi^2*uec^2*G[1, 1, 0, 0, zb])/
    4 + 12*uec^2*zb*G[1, 1, 0, 0, zb] - (Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/2 - 
   7*uec^2*zb^2*G[1, 1, 0, 0, zb] + (3*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/8 + 
   (Pi^2*uec^2*G[1, 1, 0, 1, zb])/8 - 6*uec^2*zb*G[1, 1, 0, 1, zb] + 
   (Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/4 + (7*uec^2*zb^2*G[1, 1, 0, 1, zb])/2 - 
   (3*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/16 + (Pi^2*uec^2*G[1, 1, 1, 0, zb])/
    8 - 6*uec^2*zb*G[1, 1, 1, 0, zb] + (Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/4 + 
   (7*uec^2*zb^2*G[1, 1, 1, 0, zb])/2 - (3*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/
    16 - (Pi^2*uec^2*G[1, 1, 1, 1, zb])/16 + 3*uec^2*zb*G[1, 1, 1, 1, zb] - 
   (Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/8 - (7*uec^2*zb^2*G[1, 1, 1, 1, zb])/4 + 
   (3*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/32 - 
   2*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb] - 48*uec^2*zb*G[0, 0, 0, 0, 0, zb] + 
   4*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb] + 
   28*uec^2*zb^2*G[0, 0, 0, 0, 0, zb] - 4*Pi^2*uec^2*zb^2*
    G[0, 0, 0, 0, 0, zb] + Pi^2*uec^2*G[0, 0, 0, 0, 1, zb] + 
   24*uec^2*zb*G[0, 0, 0, 0, 1, zb] - 2*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb] - 
   14*uec^2*zb^2*G[0, 0, 0, 0, 1, zb] + 2*Pi^2*uec^2*zb^2*
    G[0, 0, 0, 0, 1, zb] + Pi^2*uec^2*G[0, 0, 0, 1, 0, zb] + 
   24*uec^2*zb*G[0, 0, 0, 1, 0, zb] - 2*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb] - 
   14*uec^2*zb^2*G[0, 0, 0, 1, 0, zb] + 2*Pi^2*uec^2*zb^2*
    G[0, 0, 0, 1, 0, zb] - (Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/2 - 
   12*uec^2*zb*G[0, 0, 0, 1, 1, zb] + Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb] + 
   7*uec^2*zb^2*G[0, 0, 0, 1, 1, zb] - Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb] + 
   Pi^2*uec^2*G[0, 0, 1, 0, 0, zb] + 24*uec^2*zb*G[0, 0, 1, 0, 0, zb] - 
   2*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb] - 
   14*uec^2*zb^2*G[0, 0, 1, 0, 0, zb] + 2*Pi^2*uec^2*zb^2*
    G[0, 0, 1, 0, 0, zb] - (Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/2 - 
   12*uec^2*zb*G[0, 0, 1, 0, 1, zb] + Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb] + 
   7*uec^2*zb^2*G[0, 0, 1, 0, 1, zb] - Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb] - 
   (Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/2 - 12*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 
   Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 7*uec^2*zb^2*G[0, 0, 1, 1, 0, zb] - 
   Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb] + (Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/
    4 + 6*uec^2*zb*G[0, 0, 1, 1, 1, zb] - 
   (Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/2 - 
   (7*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/2 + 
   Pi^2*uec^2*G[0, 1, 0, 0, 0, zb] + 24*uec^2*zb*G[0, 1, 0, 0, 0, zb] - 
   2*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb] - 
   14*uec^2*zb^2*G[0, 1, 0, 0, 0, zb] + 2*Pi^2*uec^2*zb^2*
    G[0, 1, 0, 0, 0, zb] - (Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/2 - 
   12*uec^2*zb*G[0, 1, 0, 0, 1, zb] + Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb] + 
   7*uec^2*zb^2*G[0, 1, 0, 0, 1, zb] - Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb] - 
   (Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/2 - 12*uec^2*zb*G[0, 1, 0, 1, 0, zb] + 
   Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb] + 7*uec^2*zb^2*G[0, 1, 0, 1, 0, zb] - 
   Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb] + (Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/
    4 + 6*uec^2*zb*G[0, 1, 0, 1, 1, zb] - 
   (Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/2 - 
   (7*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/2 - 
   (Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/2 - 12*uec^2*zb*G[0, 1, 1, 0, 0, zb] + 
   Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb] + 7*uec^2*zb^2*G[0, 1, 1, 0, 0, zb] - 
   Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb] + (Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/
    4 + 6*uec^2*zb*G[0, 1, 1, 0, 1, zb] - 
   (Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/2 - 
   (7*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/2 + 
   (Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/4 + 6*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 
   (Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/2 - 
   (7*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/2 - 
   (Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/8 - 3*uec^2*zb*G[0, 1, 1, 1, 1, zb] + 
   (Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/4 + 
   (7*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/4 + 
   Pi^2*uec^2*G[1, 0, 0, 0, 0, zb] + 24*uec^2*zb*G[1, 0, 0, 0, 0, zb] - 
   2*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb] - 
   14*uec^2*zb^2*G[1, 0, 0, 0, 0, zb] + 2*Pi^2*uec^2*zb^2*
    G[1, 0, 0, 0, 0, zb] - (Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/2 - 
   12*uec^2*zb*G[1, 0, 0, 0, 1, zb] + Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb] + 
   7*uec^2*zb^2*G[1, 0, 0, 0, 1, zb] - Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb] - 
   (Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/2 - 12*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 
   Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 7*uec^2*zb^2*G[1, 0, 0, 1, 0, zb] - 
   Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb] + (Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/
    4 + 6*uec^2*zb*G[1, 0, 0, 1, 1, zb] - 
   (Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/2 - 
   (7*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/2 - 
   (Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/2 - 12*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 
   Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 7*uec^2*zb^2*G[1, 0, 1, 0, 0, zb] - 
   Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb] + (Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/
    4 + 6*uec^2*zb*G[1, 0, 1, 0, 1, zb] - 
   (Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/2 - 
   (7*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/2 + 
   (Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/4 + 6*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 
   (Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/2 - 
   (7*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/2 - 
   (Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/8 - 3*uec^2*zb*G[1, 0, 1, 1, 1, zb] + 
   (Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/4 + 
   (7*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/4 - 
   (Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/2 - 12*uec^2*zb*G[1, 1, 0, 0, 0, zb] + 
   Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb] + 7*uec^2*zb^2*G[1, 1, 0, 0, 0, zb] - 
   Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb] + (Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/
    4 + 6*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 
   (Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/2 - 
   (7*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/2 + 
   (Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/4 + 6*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 
   (Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/2 - 
   (7*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/2 - 
   (Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/8 - 3*uec^2*zb*G[1, 1, 0, 1, 1, zb] + 
   (Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/4 + 
   (7*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/4 + 
   (Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/4 + 6*uec^2*zb*G[1, 1, 1, 0, 0, zb] - 
   (Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/2 - 
   (7*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/2 + 
   (Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/2 - 
   (Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/8 - 3*uec^2*zb*G[1, 1, 1, 0, 1, zb] + 
   (Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/4 + 
   (7*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/4 - 
   (Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/8 - 3*uec^2*zb*G[1, 1, 1, 1, 0, zb] + 
   (Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/4 + 
   (7*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/4 - 
   (Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/4 + 
   (Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/16 + (3*uec^2*zb*G[1, 1, 1, 1, 1, zb])/
    2 - (Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/8 - 
   (7*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/8 + 
   (Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/8 + 
   16*uec^2*G[0, 0, 0, 0, 0, 0, zb] + 32*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb] - 
   24*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb] - 8*uec^2*G[0, 0, 0, 0, 0, 1, zb] - 
   16*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] + 12*uec^2*zb^2*
    G[0, 0, 0, 0, 0, 1, zb] - 8*uec^2*G[0, 0, 0, 0, 1, 0, zb] - 
   16*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] + 12*uec^2*zb^2*
    G[0, 0, 0, 0, 1, 0, zb] + 4*uec^2*G[0, 0, 0, 0, 1, 1, zb] + 
   8*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   6*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb] - 8*uec^2*G[0, 0, 0, 1, 0, 0, zb] - 
   16*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] + 12*uec^2*zb^2*
    G[0, 0, 0, 1, 0, 0, zb] + 4*uec^2*G[0, 0, 0, 1, 0, 1, zb] + 
   8*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 
   6*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb] + 4*uec^2*G[0, 0, 0, 1, 1, 0, zb] + 
   8*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 
   6*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb] - 2*uec^2*G[0, 0, 0, 1, 1, 1, zb] - 
   4*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   3*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb] - 8*uec^2*G[0, 0, 1, 0, 0, 0, zb] - 
   16*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] + 12*uec^2*zb^2*
    G[0, 0, 1, 0, 0, 0, zb] + 4*uec^2*G[0, 0, 1, 0, 0, 1, zb] + 
   8*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 
   6*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb] + 4*uec^2*G[0, 0, 1, 0, 1, 0, zb] + 
   8*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   6*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb] - 2*uec^2*G[0, 0, 1, 0, 1, 1, zb] - 
   4*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   3*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb] + 4*uec^2*G[0, 0, 1, 1, 0, 0, zb] + 
   8*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 
   6*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb] - 2*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 
   4*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   3*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb] - 2*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 
   4*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   3*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb] + uec^2*G[0, 0, 1, 1, 1, 1, zb] + 
   2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   (3*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/2 - 
   8*uec^2*G[0, 1, 0, 0, 0, 0, zb] - 16*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] + 
   12*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb] + 4*uec^2*G[0, 1, 0, 0, 0, 1, zb] + 
   8*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 
   6*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb] + 4*uec^2*G[0, 1, 0, 0, 1, 0, zb] + 
   8*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   6*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb] - 2*uec^2*G[0, 1, 0, 0, 1, 1, zb] - 
   4*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] + 
   3*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb] + 4*uec^2*G[0, 1, 0, 1, 0, 0, zb] + 
   8*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 
   6*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb] - 2*uec^2*G[0, 1, 0, 1, 0, 1, zb] - 
   4*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   3*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb] - 2*uec^2*G[0, 1, 0, 1, 1, 0, zb] - 
   4*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   3*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb] + uec^2*G[0, 1, 0, 1, 1, 1, zb] + 
   2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 
   (3*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   4*uec^2*G[0, 1, 1, 0, 0, 0, zb] + 8*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] - 
   6*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb] - 2*uec^2*G[0, 1, 1, 0, 0, 1, zb] - 
   4*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   3*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb] - 2*uec^2*G[0, 1, 1, 0, 1, 0, zb] - 
   4*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   3*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb] + uec^2*G[0, 1, 1, 0, 1, 1, zb] + 
   2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 
   (3*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/2 - 
   2*uec^2*G[0, 1, 1, 1, 0, 0, zb] - 4*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   3*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb] + uec^2*G[0, 1, 1, 1, 0, 1, zb] + 
   2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   (3*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/2 + uec^2*G[0, 1, 1, 1, 1, 0, zb] + 
   2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] - 
   (3*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/2 - (uec^2*G[0, 1, 1, 1, 1, 1, zb])/
    2 - uec^2*zb*G[0, 1, 1, 1, 1, 1, zb] + 
   (3*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   8*uec^2*G[1, 0, 0, 0, 0, 0, zb] - 16*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   12*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb] + 4*uec^2*G[1, 0, 0, 0, 0, 1, zb] + 
   8*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   6*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb] + 4*uec^2*G[1, 0, 0, 0, 1, 0, zb] + 
   8*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   6*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb] - 2*uec^2*G[1, 0, 0, 0, 1, 1, zb] - 
   4*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   3*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb] + 4*uec^2*G[1, 0, 0, 1, 0, 0, zb] + 
   8*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   6*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb] - 2*uec^2*G[1, 0, 0, 1, 0, 1, zb] - 
   4*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   3*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb] - 2*uec^2*G[1, 0, 0, 1, 1, 0, zb] - 
   4*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   3*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb] + uec^2*G[1, 0, 0, 1, 1, 1, zb] + 
   2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   (3*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   4*uec^2*G[1, 0, 1, 0, 0, 0, zb] + 8*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   6*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb] - 2*uec^2*G[1, 0, 1, 0, 0, 1, zb] - 
   4*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   3*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb] - 2*uec^2*G[1, 0, 1, 0, 1, 0, zb] - 
   4*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   3*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb] + uec^2*G[1, 0, 1, 0, 1, 1, zb] + 
   2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   (3*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/2 - 
   2*uec^2*G[1, 0, 1, 1, 0, 0, zb] - 4*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 
   3*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb] + uec^2*G[1, 0, 1, 1, 0, 1, zb] + 
   2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   (3*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/2 + uec^2*G[1, 0, 1, 1, 1, 0, zb] + 
   2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 
   (3*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/2 - (uec^2*G[1, 0, 1, 1, 1, 1, zb])/
    2 - uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] + 
   (3*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   4*uec^2*G[1, 1, 0, 0, 0, 0, zb] + 8*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   6*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb] - 2*uec^2*G[1, 1, 0, 0, 0, 1, zb] - 
   4*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   3*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb] - 2*uec^2*G[1, 1, 0, 0, 1, 0, zb] - 
   4*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   3*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb] + uec^2*G[1, 1, 0, 0, 1, 1, zb] + 
   2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   (3*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   2*uec^2*G[1, 1, 0, 1, 0, 0, zb] - 4*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   3*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb] + uec^2*G[1, 1, 0, 1, 0, 1, zb] + 
   2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   (3*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/2 + uec^2*G[1, 1, 0, 1, 1, 0, zb] + 
   2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   (3*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/2 - (uec^2*G[1, 1, 0, 1, 1, 1, zb])/
    2 - uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   (3*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   2*uec^2*G[1, 1, 1, 0, 0, 0, zb] - 4*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 
   3*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb] + uec^2*G[1, 1, 1, 0, 0, 1, zb] + 
   2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   (3*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/2 + uec^2*G[1, 1, 1, 0, 1, 0, zb] + 
   2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   (3*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/2 - (uec^2*G[1, 1, 1, 0, 1, 1, zb])/
    2 - uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] + 
   (3*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/4 + uec^2*G[1, 1, 1, 1, 0, 0, zb] + 
   2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] - 
   (3*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/2 - (uec^2*G[1, 1, 1, 1, 0, 1, zb])/
    2 - uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] + 
   (3*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/4 - (uec^2*G[1, 1, 1, 1, 1, 0, zb])/
    2 - uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   (3*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/4 + (uec^2*G[1, 1, 1, 1, 1, 1, zb])/
    4 + (uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   (3*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   32*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   64*uec^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb] + 
   64*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   16*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   32*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb] - 
   32*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb] - 
   16*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   32*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   32*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   8*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   16*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   16*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   16*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb] + 
   32*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   32*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb] + 
   8*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   16*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   16*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   8*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   16*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   16*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   4*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   8*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   8*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   16*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   32*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   32*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   8*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   16*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   16*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   8*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   16*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   16*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   4*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   8*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   8*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   8*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   16*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   16*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   4*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   8*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   8*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   4*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   8*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   2*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   4*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   4*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   16*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb] + 
   32*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   32*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb] + 
   8*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb] - 
   16*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   16*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   8*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   16*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   16*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   4*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   8*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   8*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   16*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   16*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   4*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   8*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   4*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   8*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   2*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   4*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   4*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   8*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   16*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   16*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   4*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   8*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   4*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   8*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   2*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   4*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   4*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   4*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   8*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   2*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   4*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   4*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   2*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   4*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   uec^2*G[0, 0, 1, 1, 1, 1, 1, zb] + 2*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   16*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   32*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   32*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   8*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb] - 
   16*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   16*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   8*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   16*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   16*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   4*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   8*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   8*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   16*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   16*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   4*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   8*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   4*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   8*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   2*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   4*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   4*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   8*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   16*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   16*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   4*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   8*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   4*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   8*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   2*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   4*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   4*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   4*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   8*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   2*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   4*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   4*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   2*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   4*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   uec^2*G[0, 1, 0, 1, 1, 1, 1, zb] + 2*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   8*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   16*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb] + 
   16*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   4*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   8*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   8*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   4*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   8*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   2*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   4*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   4*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   8*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   2*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   4*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   2*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   4*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   uec^2*G[0, 1, 1, 0, 1, 1, 1, zb] + 2*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   4*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   8*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   2*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   4*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   2*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   4*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   uec^2*G[0, 1, 1, 1, 0, 1, 1, zb] + 2*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   2*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   4*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   uec^2*G[0, 1, 1, 1, 1, 0, 1, zb] + 2*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   uec^2*G[0, 1, 1, 1, 1, 1, 0, zb] + 2*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   (uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb] - 
   16*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   32*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   32*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   8*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   16*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   16*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   8*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   16*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   16*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   4*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   8*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   8*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   16*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   16*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   4*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   8*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   4*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   8*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   2*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   4*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   4*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   8*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   16*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   16*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   4*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   8*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   4*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   8*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   2*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   4*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   4*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   4*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   8*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   2*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   4*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   4*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   2*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   4*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   uec^2*G[1, 0, 0, 1, 1, 1, 1, zb] + 2*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   8*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   16*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   16*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   4*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   8*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   8*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   4*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   8*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   2*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   4*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   4*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   8*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   2*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   4*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   2*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   4*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   uec^2*G[1, 0, 1, 0, 1, 1, 1, zb] + 2*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   4*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   8*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   2*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   4*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   2*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   4*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   uec^2*G[1, 0, 1, 1, 0, 1, 1, zb] + 2*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   2*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   4*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   uec^2*G[1, 0, 1, 1, 1, 0, 1, zb] + 2*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   uec^2*G[1, 0, 1, 1, 1, 1, 0, zb] + 2*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   (uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   8*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   16*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   16*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   4*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   8*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   8*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   4*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   8*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   8*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   2*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   4*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   4*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   8*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   2*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   4*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   2*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   4*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   uec^2*G[1, 1, 0, 0, 1, 1, 1, zb] + 2*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   4*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   8*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   2*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   4*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   2*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   4*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   uec^2*G[1, 1, 0, 1, 0, 1, 1, zb] + 2*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   2*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   4*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   uec^2*G[1, 1, 0, 1, 1, 0, 1, zb] + 2*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   uec^2*G[1, 1, 0, 1, 1, 1, 0, zb] + 2*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   (uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   4*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   8*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   8*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   2*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   4*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   4*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   2*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   4*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   uec^2*G[1, 1, 1, 0, 0, 1, 1, zb] + 2*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   2*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   4*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   uec^2*G[1, 1, 1, 0, 1, 0, 1, zb] + 2*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   uec^2*G[1, 1, 1, 0, 1, 1, 0, zb] + 2*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   (uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   2*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   4*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   4*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   uec^2*G[1, 1, 1, 1, 0, 0, 1, zb] + 2*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   uec^2*G[1, 1, 1, 1, 0, 1, 0, zb] + 2*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   (uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb] - uec^2*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   2*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/2 - 
   uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb] + (uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/
    2 - uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb] - (uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/
    4 + (uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb])/2 - (19*Pi^6*uec^2*Log[Q2dmu2])/
    23040 - 24*uec^2*zb*Log[Q2dmu2] + (3*Pi^2*uec^2*zb*Log[Q2dmu2])/2 + 
   (Pi^4*uec^2*zb*Log[Q2dmu2])/64 + (19*Pi^6*uec^2*zb*Log[Q2dmu2])/11520 + 
   14*uec^2*zb^2*Log[Q2dmu2] - (7*Pi^2*uec^2*zb^2*Log[Q2dmu2])/8 - 
   (7*Pi^4*uec^2*zb^2*Log[Q2dmu2])/768 - (19*Pi^6*uec^2*zb^2*Log[Q2dmu2])/
    11520 - (Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/192 + 
   24*uec^2*zb*G[0, zb]*Log[Q2dmu2] - (3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/
    2 - (Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/96 - 
   14*uec^2*zb^2*G[0, zb]*Log[Q2dmu2] + 
   (7*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/128 + 
   (Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/384 - 12*uec^2*zb*G[1, zb]*Log[Q2dmu2] + 
   (3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 + 
   (Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/192 + 7*uec^2*zb^2*G[1, zb]*
    Log[Q2dmu2] - (7*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/16 - 
   (Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/256 - 
   (Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/96 - 24*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (3*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/48 + 14*uec^2*zb^2*G[0, 0, zb]*
    Log[Q2dmu2] - (7*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (Pi^4*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/48 + 
   (Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/192 + 12*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] - (3*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/96 - 7*uec^2*zb^2*G[0, 1, zb]*
    Log[Q2dmu2] + (7*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (Pi^4*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/96 + 
   (Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/192 + 12*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (3*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 - 7*uec^2*zb^2*G[1, 0, zb]*
    Log[Q2dmu2] + (7*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (Pi^4*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/384 - 6*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (3*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (7*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (7*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (Pi^4*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/192 - 
   (Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 24*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] - Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   14*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (3*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 12*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + (Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   7*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (3*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 12*uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] + (Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   7*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (3*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 6*uec^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 12*uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] + (Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   7*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (3*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 6*uec^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (3*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 6*uec^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 3*uec^2*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2] + (Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (7*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 24*uec^2*zb*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   14*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   12*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   7*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   12*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   7*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   6*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   12*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   7*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   6*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   6*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   3*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   12*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   7*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   6*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   6*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   3*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   6*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (7*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   3*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   3*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (7*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (3*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (7*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   8*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   12*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[0, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] + 6*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[0, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] + 6*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[0, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] + 6*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   4*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[0, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] + 6*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   4*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 8*uec^2*zb*G[1, 0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 6*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 4*uec^2*zb*G[1, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 3*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (3*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + uec^2*zb*G[1, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (3*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   16*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   16*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   16*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   16*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   8*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   8*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   4*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (Pi^4*uec^2*Log[Q2dmu2]^2)/768 + 6*uec^2*zb*Log[Q2dmu2]^2 - 
   (3*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/8 - (Pi^4*uec^2*zb*Log[Q2dmu2]^2)/384 - 
   (7*uec^2*zb^2*Log[Q2dmu2]^2)/2 + (7*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/32 + 
   (Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/512 - (Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/
    384 - 6*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2 + 
   (3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/192 + 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (7*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/192 + 
   (Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/768 + 3*uec^2*zb*G[1, zb]*
    Log[Q2dmu2]^2 - (3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/384 - 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (7*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/384 - 
   (Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 6*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 3*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 + (Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (7*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 3*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + (Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (7*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 6*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (7*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 3*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 3*uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (7*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 3*uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (7*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (7*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 4*uec^2*zb*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 3*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (3*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (3*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (3*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (3*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (3*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (3*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (3*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (3*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (3*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + uec^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (3*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   4*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   8*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   8*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   4*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   4*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   4*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   4*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   4*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + 2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (Pi^4*uec^2*Log[Q2dmu2]^3)/2304 - uec^2*zb*Log[Q2dmu2]^3 + 
   (Pi^2*uec^2*zb*Log[Q2dmu2]^3)/16 + (Pi^4*uec^2*zb*Log[Q2dmu2]^3)/1152 + 
   (7*uec^2*zb^2*Log[Q2dmu2]^3)/12 - (7*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/192 - 
   (Pi^4*uec^2*zb^2*Log[Q2dmu2]^3)/1152 - (Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/
    48 + uec^2*zb*G[0, zb]*Log[Q2dmu2]^3 - 
   (Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/24 - 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/12 + 
   (Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/96 - (uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/
    2 + (Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/48 + 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/24 - 
   (Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/24 - uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^3 + (Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (7*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/12 - 
   (Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/48 + 
   (uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/24 - 
   (7*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/24 + 
   (Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/24 + 
   (Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/48 + 
   (uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/24 - 
   (7*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/24 + 
   (Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/24 - 
   (Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/96 - 
   (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/48 + 
   (7*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/48 - 
   (Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/48 + 
   (uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/24 - 
   (uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/24 - 
   (uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/12 - 
   (Pi^2*uec^2*Log[Q2dmu2]^4)/384 + (uec^2*zb*Log[Q2dmu2]^4)/8 - 
   (Pi^2*uec^2*zb*Log[Q2dmu2]^4)/192 - (7*uec^2*zb^2*Log[Q2dmu2]^4)/96 + 
   (Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/256 - (Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/
    192 - (uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/96 + 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/96 - 
   (Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/96 + 
   (Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/384 + 
   (uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/192 - 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/192 + 
   (Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/192 + 
   (uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/96 + 
   (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/12 - 
   (uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/12 - 
   (uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/12 + 
   (uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/24 - 
   (uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/12 + 
   (uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/24 - 
   (uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/96 + 
   (uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (Pi^2*uec^2*Log[Q2dmu2]^5)/1920 - (uec^2*zb*Log[Q2dmu2]^5)/80 + 
   (Pi^2*uec^2*zb*Log[Q2dmu2]^5)/960 + (7*uec^2*zb^2*Log[Q2dmu2]^5)/960 - 
   (Pi^2*uec^2*zb^2*Log[Q2dmu2]^5)/960 + (uec^2*G[0, zb]*Log[Q2dmu2]^5)/240 + 
   (uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/120 - 
   (uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/160 - (uec^2*G[1, zb]*Log[Q2dmu2]^5)/
    480 - (uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/240 + 
   (uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/120 - 
   (uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/60 + 
   (uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5)/60 - 
   (uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/240 + 
   (uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/120 - 
   (uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/120 - 
   (uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/240 + 
   (uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/120 - 
   (uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/120 + 
   (uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/480 - 
   (uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/240 + 
   (uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/240 + (uec^2*Log[Q2dmu2]^6)/2880 + 
   (uec^2*zb*Log[Q2dmu2]^6)/1440 - (uec^2*zb^2*Log[Q2dmu2]^6)/1920 + 
   (uec^2*G[0, zb]*Log[Q2dmu2]^6)/1440 - (uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/
    720 + (uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^6)/720 - 
   (uec^2*G[1, zb]*Log[Q2dmu2]^6)/2880 + (uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/
    1440 - (uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^6)/1440 + 
   (uec^2*Log[Q2dmu2]^7)/20160 - (uec^2*zb*Log[Q2dmu2]^7)/10080 + 
   (uec^2*zb^2*Log[Q2dmu2]^7)/10080 - (7*Pi^4*uec^2*Zeta[3])/1152 - 
   14*uec^2*zb*Zeta[3] + (7*Pi^2*uec^2*zb*Zeta[3])/8 + 
   (7*Pi^4*uec^2*zb*Zeta[3])/576 + (49*uec^2*zb^2*Zeta[3])/6 - 
   (49*Pi^2*uec^2*zb^2*Zeta[3])/96 - (7*Pi^4*uec^2*zb^2*Zeta[3])/576 - 
   (7*Pi^2*uec^2*G[0, zb]*Zeta[3])/24 + 14*uec^2*zb*G[0, zb]*Zeta[3] - 
   (7*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/12 - (49*uec^2*zb^2*G[0, zb]*Zeta[3])/
    6 + (7*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/16 + 
   (7*Pi^2*uec^2*G[1, zb]*Zeta[3])/48 - 7*uec^2*zb*G[1, zb]*Zeta[3] + 
   (7*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/24 + (49*uec^2*zb^2*G[1, zb]*Zeta[3])/
    12 - (7*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/32 - 
   (7*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/12 - 14*uec^2*zb*G[0, 0, zb]*Zeta[3] + 
   (7*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/6 + 
   (49*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/6 - 
   (7*Pi^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/6 + 
   (7*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/24 + 7*uec^2*zb*G[0, 1, zb]*Zeta[3] - 
   (7*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/12 - 
   (49*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/12 + 
   (7*Pi^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/12 + 
   (7*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/24 + 7*uec^2*zb*G[1, 0, zb]*Zeta[3] - 
   (7*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/12 - 
   (49*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/12 + 
   (7*Pi^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/12 - 
   (7*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/48 - (7*uec^2*zb*G[1, 1, zb]*Zeta[3])/
    2 + (7*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/24 + 
   (49*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/24 - 
   (7*Pi^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/24 + 
   (14*uec^2*G[0, 0, 0, zb]*Zeta[3])/3 + (28*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/
    3 - 7*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3] - 
   (7*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 - (14*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/
    3 + (7*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/2 - 
   (7*uec^2*G[0, 1, 0, zb]*Zeta[3])/3 - (14*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/
    3 + (7*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/2 + 
   (7*uec^2*G[0, 1, 1, zb]*Zeta[3])/6 + (7*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/
    3 - (7*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/4 - 
   (7*uec^2*G[1, 0, 0, zb]*Zeta[3])/3 - (14*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/
    3 + (7*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/2 + 
   (7*uec^2*G[1, 0, 1, zb]*Zeta[3])/6 + (7*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/
    3 - (7*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/4 + 
   (7*uec^2*G[1, 1, 0, zb]*Zeta[3])/6 + (7*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/
    3 - (7*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/4 - 
   (7*uec^2*G[1, 1, 1, zb]*Zeta[3])/12 - (7*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/
    6 + (7*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/8 + 
   (28*uec^2*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (56*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (56*uec^2*zb^2*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (14*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (28*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   (28*uec^2*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   (14*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (28*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (28*uec^2*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (7*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   (14*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (14*uec^2*zb^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   (14*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   (28*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (28*uec^2*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   (7*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (14*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (14*uec^2*zb^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (7*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (14*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (14*uec^2*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (7*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/6 + 
   (7*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 
   (7*uec^2*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 
   (14*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   (28*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (28*uec^2*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   (7*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (14*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/3 + 
   (14*uec^2*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 + 
   (7*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (14*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   (14*uec^2*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (7*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/6 + 
   (7*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (7*uec^2*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 + 
   (7*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (14*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (14*uec^2*zb^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (7*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/6 + 
   (7*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/3 - 
   (7*uec^2*zb^2*G[1, 1, 0, 1, zb]*Zeta[3])/3 - 
   (7*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/6 + 
   (7*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   (7*uec^2*zb^2*G[1, 1, 1, 0, zb]*Zeta[3])/3 + 
   (7*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/12 - 
   (7*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/6 + 
   (7*uec^2*zb^2*G[1, 1, 1, 1, zb]*Zeta[3])/6 - 
   (7*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/48 + 7*uec^2*zb*Log[Q2dmu2]*Zeta[3] - 
   (7*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/24 - 
   (49*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/12 + 
   (7*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/32 - 
   (7*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   7*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (7*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (49*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (7*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (7*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (7*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (7*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (49*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (7*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (7*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (7*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (7*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (7*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (7*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (14*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (7*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/96 - 
   (7*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (7*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/48 + 
   (49*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/48 - 
   (7*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/48 + 
   (7*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (7*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (7*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/24 - 
   (7*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (7*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (7*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (7*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (7*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (7*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (7*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (7*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (7*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/24 - 
   (7*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (7*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (7*uec^2*Log[Q2dmu2]^3*Zeta[3])/72 + (7*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/
    36 - (7*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/48 + 
   (7*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/36 - 
   (7*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/18 + 
   (7*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/18 - 
   (7*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/72 + 
   (7*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/36 - 
   (7*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/36 + 
   (7*uec^2*Log[Q2dmu2]^4*Zeta[3])/288 - (7*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/
    144 + (7*uec^2*zb^2*Log[Q2dmu2]^4*Zeta[3])/144 + 
   (49*uec^2*Zeta[3]^2)/72 + (49*uec^2*zb*Zeta[3]^2)/36 - 
   (49*uec^2*zb^2*Zeta[3]^2)/48 + (49*uec^2*G[0, zb]*Zeta[3]^2)/36 - 
   (49*uec^2*zb*G[0, zb]*Zeta[3]^2)/18 + (49*uec^2*zb^2*G[0, zb]*Zeta[3]^2)/
    18 - (49*uec^2*G[1, zb]*Zeta[3]^2)/72 + (49*uec^2*zb*G[1, zb]*Zeta[3]^2)/
    36 - (49*uec^2*zb^2*G[1, zb]*Zeta[3]^2)/36 + 
   (49*uec^2*Log[Q2dmu2]*Zeta[3]^2)/72 - (49*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/
    36 + (49*uec^2*zb^2*Log[Q2dmu2]*Zeta[3]^2)/36 - 
   (31*Pi^2*uec^2*Zeta[5])/80 - (93*uec^2*zb*Zeta[5])/10 + 
   (31*Pi^2*uec^2*zb*Zeta[5])/40 + (217*uec^2*zb^2*Zeta[5])/40 - 
   (31*Pi^2*uec^2*zb^2*Zeta[5])/40 + (31*uec^2*G[0, zb]*Zeta[5])/10 + 
   (31*uec^2*zb*G[0, zb]*Zeta[5])/5 - (93*uec^2*zb^2*G[0, zb]*Zeta[5])/20 - 
   (31*uec^2*G[1, zb]*Zeta[5])/20 - (31*uec^2*zb*G[1, zb]*Zeta[5])/10 + 
   (93*uec^2*zb^2*G[1, zb]*Zeta[5])/40 + (31*uec^2*G[0, 0, zb]*Zeta[5])/5 - 
   (62*uec^2*zb*G[0, 0, zb]*Zeta[5])/5 + (62*uec^2*zb^2*G[0, 0, zb]*Zeta[5])/
    5 - (31*uec^2*G[0, 1, zb]*Zeta[5])/10 + (31*uec^2*zb*G[0, 1, zb]*Zeta[5])/
    5 - (31*uec^2*zb^2*G[0, 1, zb]*Zeta[5])/5 - 
   (31*uec^2*G[1, 0, zb]*Zeta[5])/10 + (31*uec^2*zb*G[1, 0, zb]*Zeta[5])/5 - 
   (31*uec^2*zb^2*G[1, 0, zb]*Zeta[5])/5 + (31*uec^2*G[1, 1, zb]*Zeta[5])/
    20 - (31*uec^2*zb*G[1, 1, zb]*Zeta[5])/10 + 
   (31*uec^2*zb^2*G[1, 1, zb]*Zeta[5])/10 + (31*uec^2*Log[Q2dmu2]*Zeta[5])/
    20 + (31*uec^2*zb*Log[Q2dmu2]*Zeta[5])/10 - 
   (93*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/40 + 
   (31*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 - 
   (31*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (31*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (31*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/20 + 
   (31*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/10 - 
   (31*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/10 + 
   (31*uec^2*Log[Q2dmu2]^2*Zeta[5])/40 - (31*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/
    20 + (31*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[5])/20 + (127*uec^2*Zeta[7])/28 - 
   (127*uec^2*zb*Zeta[7])/14 + (127*uec^2*zb^2*Zeta[7])/14)


==> anc/XS_DY_qg_RV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/16*(CA*uec^2) + (17*CF*uec^2)/16 - (CA*Pi^2*uec^2)/96 - 
 (CF*Pi^2*uec^2)/48 - (5*CA*uec^2*zb)/4 - (229*CF*uec^2*zb)/16 - 
 (CA*Pi^2*uec^2*zb)/24 + (11*CF*Pi^2*uec^2*zb)/8 + (5*CA*uec^2*zb^2)/4 + 
 (157*CF*uec^2*zb^2)/16 + (7*CA*Pi^2*uec^2*zb^2)/32 - 
 (25*CF*Pi^2*uec^2*zb^2)/16 + ((CA*uec^2)/16 + (CF*uec^2)/4 - 
   (CA*uec^2*zb)/8 - (CF*uec^2*zb)/2 + (CA*uec^2*zb^2)/8 + (CF*uec^2*zb^2)/2)/
  ep^3 + (3*CA*uec^2*G[0, zb])/16 - (23*CF*uec^2*G[0, zb])/16 - 
 (5*CA*Pi^2*uec^2*G[0, zb])/48 + (13*CF*Pi^2*uec^2*G[0, zb])/16 + 
 (21*CA*uec^2*zb*G[0, zb])/16 + (183*CF*uec^2*zb*G[0, zb])/16 + 
 (5*CA*Pi^2*uec^2*zb*G[0, zb])/24 - (13*CF*Pi^2*uec^2*zb*G[0, zb])/8 - 
 (11*CA*uec^2*zb^2*G[0, zb])/8 - (31*CF*uec^2*zb^2*G[0, zb])/4 - 
 (5*CA*Pi^2*uec^2*zb^2*G[0, zb])/24 + (13*CF*Pi^2*uec^2*zb^2*G[0, zb])/8 - 
 (CA*uec^2*G[1, zb])/4 + (9*CF*uec^2*G[1, zb])/16 + 
 (CA*Pi^2*uec^2*G[1, zb])/48 - (7*CF*Pi^2*uec^2*G[1, zb])/16 - 
 (13*CA*uec^2*zb*G[1, zb])/8 - (51*CF*uec^2*zb*G[1, zb])/8 - 
 (CA*Pi^2*uec^2*zb*G[1, zb])/24 + (7*CF*Pi^2*uec^2*zb*G[1, zb])/8 + 
 (11*CA*uec^2*zb^2*G[1, zb])/8 + (69*CF*uec^2*zb^2*G[1, zb])/16 + 
 (CA*Pi^2*uec^2*zb^2*G[1, zb])/24 - (7*CF*Pi^2*uec^2*zb^2*G[1, zb])/8 - 
 (CA*uec^2*G[0, 0, zb])/8 - (3*CF*uec^2*G[0, 0, zb])/8 - 
 (CA*uec^2*zb*G[0, 0, zb])/2 - (17*CF*uec^2*zb*G[0, 0, zb])/2 + 
 (63*CF*uec^2*zb^2*G[0, 0, zb])/8 + (CA*uec^2*G[0, 1, zb])/8 + 
 (CF*uec^2*G[0, 1, zb])/2 + (CA*uec^2*zb*G[0, 1, zb])/2 + 
 (11*CF*uec^2*zb*G[0, 1, zb])/2 - (21*CF*uec^2*zb^2*G[0, 1, zb])/4 + 
 (3*CA*uec^2*G[1, 0, zb])/4 - (7*CF*uec^2*G[1, 0, zb])/8 - 
 (CA*uec^2*zb*G[1, 0, zb])/4 + (29*CF*uec^2*zb*G[1, 0, zb])/4 - 
 (45*CF*uec^2*zb^2*G[1, 0, zb])/8 - (3*CA*uec^2*G[1, 1, zb])/4 + 
 (7*CF*uec^2*G[1, 1, zb])/8 + (CA*uec^2*zb*G[1, 1, zb])/4 - 
 (11*CF*uec^2*zb*G[1, 1, zb])/2 + (33*CF*uec^2*zb^2*G[1, 1, zb])/8 + 
 (5*CA*uec^2*G[0, 0, 0, zb])/8 - (53*CF*uec^2*G[0, 0, 0, zb])/8 - 
 (5*CA*uec^2*zb*G[0, 0, 0, zb])/4 + (53*CF*uec^2*zb*G[0, 0, 0, zb])/4 + 
 (5*CA*uec^2*zb^2*G[0, 0, 0, zb])/4 - (53*CF*uec^2*zb^2*G[0, 0, 0, zb])/4 - 
 (CA*uec^2*G[0, 0, 1, zb])/2 + (19*CF*uec^2*G[0, 0, 1, zb])/4 + 
 CA*uec^2*zb*G[0, 0, 1, zb] - (19*CF*uec^2*zb*G[0, 0, 1, zb])/2 - 
 CA*uec^2*zb^2*G[0, 0, 1, zb] + (19*CF*uec^2*zb^2*G[0, 0, 1, zb])/2 - 
 (CA*uec^2*G[0, 1, 0, zb])/4 + (17*CF*uec^2*G[0, 1, 0, zb])/4 + 
 (CA*uec^2*zb*G[0, 1, 0, zb])/2 - (17*CF*uec^2*zb*G[0, 1, 0, zb])/2 - 
 (3*CA*uec^2*zb^2*G[0, 1, 0, zb])/4 + 9*CF*uec^2*zb^2*G[0, 1, 0, zb] + 
 (CA*uec^2*G[0, 1, 1, zb])/8 - 3*CF*uec^2*G[0, 1, 1, zb] - 
 (CA*uec^2*zb*G[0, 1, 1, zb])/4 + 6*CF*uec^2*zb*G[0, 1, 1, zb] + 
 (CA*uec^2*zb^2*G[0, 1, 1, zb])/2 - (13*CF*uec^2*zb^2*G[0, 1, 1, zb])/2 + 
 (CA*uec^2*G[1, 0, 0, zb])/4 + (31*CF*uec^2*G[1, 0, 0, zb])/8 - 
 (CA*uec^2*zb*G[1, 0, 0, zb])/2 - (31*CF*uec^2*zb*G[1, 0, 0, zb])/4 + 
 (CA*uec^2*zb^2*G[1, 0, 0, zb])/2 + (31*CF*uec^2*zb^2*G[1, 0, 0, zb])/4 - 
 (CA*uec^2*G[1, 0, 1, zb])/4 - (11*CF*uec^2*G[1, 0, 1, zb])/4 + 
 (CA*uec^2*zb*G[1, 0, 1, zb])/2 + (11*CF*uec^2*zb*G[1, 0, 1, zb])/2 - 
 (CA*uec^2*zb^2*G[1, 0, 1, zb])/2 - (11*CF*uec^2*zb^2*G[1, 0, 1, zb])/2 - 
 (CA*uec^2*G[1, 1, 0, zb])/2 - (9*CF*uec^2*G[1, 1, 0, zb])/4 + 
 CA*uec^2*zb*G[1, 1, 0, zb] + (9*CF*uec^2*zb*G[1, 1, 0, zb])/2 - 
 CA*uec^2*zb^2*G[1, 1, 0, zb] - (9*CF*uec^2*zb^2*G[1, 1, 0, zb])/2 + 
 (CA*uec^2*G[1, 1, 1, zb])/2 + (3*CF*uec^2*G[1, 1, 1, zb])/2 - 
 CA*uec^2*zb*G[1, 1, 1, zb] - 3*CF*uec^2*zb*G[1, 1, 1, zb] + 
 CA*uec^2*zb^2*G[1, 1, 1, zb] + 3*CF*uec^2*zb^2*G[1, 1, 1, zb] + 
 (CA*uec^2*Log[Q2dmu2])/8 - (11*CF*uec^2*Log[Q2dmu2])/8 - 
 (CA*Pi^2*uec^2*Log[Q2dmu2])/48 + (7*CF*Pi^2*uec^2*Log[Q2dmu2])/12 + 
 (11*CA*uec^2*zb*Log[Q2dmu2])/8 + (77*CF*uec^2*zb*Log[Q2dmu2])/8 + 
 (CA*Pi^2*uec^2*zb*Log[Q2dmu2])/24 - (7*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/6 - 
 CA*uec^2*zb^2*Log[Q2dmu2] - (15*CF*uec^2*zb^2*Log[Q2dmu2])/2 - 
 (CA*Pi^2*uec^2*zb^2*Log[Q2dmu2])/24 + (7*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/6 - 
 (CA*uec^2*G[0, zb]*Log[Q2dmu2])/4 + (CF*uec^2*G[0, zb]*Log[Q2dmu2])/4 - 
 CA*uec^2*zb*G[0, zb]*Log[Q2dmu2] - 6*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2] + 
 (3*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 + 
 (21*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 + (CA*uec^2*G[1, zb]*Log[Q2dmu2])/
  4 + CA*uec^2*zb*G[1, zb]*Log[Q2dmu2] + (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/
  2 - (3*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/4 - 
 3*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2] - (CA*uec^2*G[0, 0, zb]*Log[Q2dmu2])/
  4 - (15*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
 (CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
 (15*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
 (CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
 (15*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
 (CA*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 + (5*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/
  2 - (CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 - 
 5*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 
 (CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 5*CF*uec^2*zb^2*G[0, 1, zb]*
  Log[Q2dmu2] + (CA*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
 (9*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/4 - CA*uec^2*zb*G[1, 0, zb]*
  Log[Q2dmu2] - (9*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 + 
 CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2] + 
 (9*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/2 - 
 (CA*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 - (3*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/
  2 + CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 3*CF*uec^2*zb*G[1, 1, zb]*
  Log[Q2dmu2] - CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2] - 
 3*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2] - (CA*uec^2*Log[Q2dmu2]^2)/8 + 
 (CF*uec^2*Log[Q2dmu2]^2)/4 - (CA*uec^2*zb*Log[Q2dmu2]^2)/2 - 
 (5*CF*uec^2*zb*Log[Q2dmu2]^2)/2 + (3*CA*uec^2*zb^2*Log[Q2dmu2]^2)/8 + 
 (9*CF*uec^2*zb^2*Log[Q2dmu2]^2)/4 - (CA*uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
 (5*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 + (CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/
  2 + (5*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 - 
 (CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
 (5*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 
 (CA*uec^2*G[1, zb]*Log[Q2dmu2]^2)/4 + (3*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/
  4 - (CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
 (3*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 + 
 (CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/2 + 
 (3*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/2 - (CA*uec^2*Log[Q2dmu2]^3)/12 - 
 (CF*uec^2*Log[Q2dmu2]^3)/3 + (CA*uec^2*zb*Log[Q2dmu2]^3)/6 + 
 (2*CF*uec^2*zb*Log[Q2dmu2]^3)/3 - (CA*uec^2*zb^2*Log[Q2dmu2]^3)/6 - 
 (2*CF*uec^2*zb^2*Log[Q2dmu2]^3)/3 + 
 (-1/16*(CA*uec^2) + (CF*uec^2)/8 - (CA*uec^2*zb)/4 - (5*CF*uec^2*zb)/4 + 
   (3*CA*uec^2*zb^2)/16 + (9*CF*uec^2*zb^2)/8 - (CA*uec^2*G[0, zb])/8 - 
   (5*CF*uec^2*G[0, zb])/8 + (CA*uec^2*zb*G[0, zb])/4 + 
   (5*CF*uec^2*zb*G[0, zb])/4 - (CA*uec^2*zb^2*G[0, zb])/4 - 
   (5*CF*uec^2*zb^2*G[0, zb])/4 + (CA*uec^2*G[1, zb])/8 + 
   (3*CF*uec^2*G[1, zb])/8 - (CA*uec^2*zb*G[1, zb])/4 - 
   (3*CF*uec^2*zb*G[1, zb])/4 + (CA*uec^2*zb^2*G[1, zb])/4 + 
   (3*CF*uec^2*zb^2*G[1, zb])/4 - (CA*uec^2*Log[Q2dmu2])/8 - 
   (CF*uec^2*Log[Q2dmu2])/2 + (CA*uec^2*zb*Log[Q2dmu2])/4 + 
   CF*uec^2*zb*Log[Q2dmu2] - (CA*uec^2*zb^2*Log[Q2dmu2])/4 - 
   CF*uec^2*zb^2*Log[Q2dmu2])/ep^2 + 
 (-1/16*(CA*uec^2) + (11*CF*uec^2)/16 + (CA*Pi^2*uec^2)/96 - 
   (7*CF*Pi^2*uec^2)/24 - (11*CA*uec^2*zb)/16 - (77*CF*uec^2*zb)/16 - 
   (CA*Pi^2*uec^2*zb)/48 + (7*CF*Pi^2*uec^2*zb)/12 + (CA*uec^2*zb^2)/2 + 
   (15*CF*uec^2*zb^2)/4 + (CA*Pi^2*uec^2*zb^2)/48 - 
   (7*CF*Pi^2*uec^2*zb^2)/12 + (CA*uec^2*G[0, zb])/8 - 
   (CF*uec^2*G[0, zb])/8 + (CA*uec^2*zb*G[0, zb])/2 + 
   3*CF*uec^2*zb*G[0, zb] - (3*CA*uec^2*zb^2*G[0, zb])/8 - 
   (21*CF*uec^2*zb^2*G[0, zb])/8 - (CA*uec^2*G[1, zb])/8 - 
   (CA*uec^2*zb*G[1, zb])/2 - (7*CF*uec^2*zb*G[1, zb])/4 + 
   (3*CA*uec^2*zb^2*G[1, zb])/8 + (3*CF*uec^2*zb^2*G[1, zb])/2 + 
   (CA*uec^2*G[0, 0, zb])/8 + (15*CF*uec^2*G[0, 0, zb])/8 - 
   (CA*uec^2*zb*G[0, 0, zb])/4 - (15*CF*uec^2*zb*G[0, 0, zb])/4 + 
   (CA*uec^2*zb^2*G[0, 0, zb])/4 + (15*CF*uec^2*zb^2*G[0, 0, zb])/4 - 
   (CA*uec^2*G[0, 1, zb])/8 - (5*CF*uec^2*G[0, 1, zb])/4 + 
   (CA*uec^2*zb*G[0, 1, zb])/4 + (5*CF*uec^2*zb*G[0, 1, zb])/2 - 
   (CA*uec^2*zb^2*G[0, 1, zb])/4 - (5*CF*uec^2*zb^2*G[0, 1, zb])/2 - 
   (CA*uec^2*G[1, 0, zb])/4 - (9*CF*uec^2*G[1, 0, zb])/8 + 
   (CA*uec^2*zb*G[1, 0, zb])/2 + (9*CF*uec^2*zb*G[1, 0, zb])/4 - 
   (CA*uec^2*zb^2*G[1, 0, zb])/2 - (9*CF*uec^2*zb^2*G[1, 0, zb])/4 + 
   (CA*uec^2*G[1, 1, zb])/4 + (3*CF*uec^2*G[1, 1, zb])/4 - 
   (CA*uec^2*zb*G[1, 1, zb])/2 - (3*CF*uec^2*zb*G[1, 1, zb])/2 + 
   (CA*uec^2*zb^2*G[1, 1, zb])/2 + (3*CF*uec^2*zb^2*G[1, 1, zb])/2 + 
   (CA*uec^2*Log[Q2dmu2])/8 - (CF*uec^2*Log[Q2dmu2])/4 + 
   (CA*uec^2*zb*Log[Q2dmu2])/2 + (5*CF*uec^2*zb*Log[Q2dmu2])/2 - 
   (3*CA*uec^2*zb^2*Log[Q2dmu2])/8 - (9*CF*uec^2*zb^2*Log[Q2dmu2])/4 + 
   (CA*uec^2*G[0, zb]*Log[Q2dmu2])/4 + (5*CF*uec^2*G[0, zb]*Log[Q2dmu2])/4 - 
   (CA*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (5*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 + 
   (CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/2 + 
   (5*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/2 - (CA*uec^2*G[1, zb]*Log[Q2dmu2])/
    4 - (3*CF*uec^2*G[1, zb]*Log[Q2dmu2])/4 + 
   (CA*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 + 
   (3*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 - 
   (CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/2 - 
   (3*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/2 + (CA*uec^2*Log[Q2dmu2]^2)/8 + 
   (CF*uec^2*Log[Q2dmu2]^2)/2 - (CA*uec^2*zb*Log[Q2dmu2]^2)/4 - 
   CF*uec^2*zb*Log[Q2dmu2]^2 + (CA*uec^2*zb^2*Log[Q2dmu2]^2)/4 + 
   CF*uec^2*zb^2*Log[Q2dmu2]^2)/ep + (CA*uec^2*Zeta[3])/12 - 
 (29*CF*uec^2*Zeta[3])/12 - (CA*uec^2*zb*Zeta[3])/6 + 
 (29*CF*uec^2*zb*Zeta[3])/6 + (CA*uec^2*zb^2*Zeta[3])/6 - 
 (29*CF*uec^2*zb^2*Zeta[3])/6 + ep*(-1/8*(CA*uec^2) + (17*CF*uec^2)/8 + 
   (CA*Pi^2*uec^2)/32 - (53*CF*Pi^2*uec^2)/96 - (CA*Pi^4*uec^2)/128 + 
   (73*CF*Pi^4*uec^2)/1440 - (3*CA*uec^2*zb)/2 - 41*CF*uec^2*zb - 
   (21*CA*Pi^2*uec^2*zb)/32 + (189*CF*Pi^2*uec^2*zb)/32 + 
   (CA*Pi^4*uec^2*zb)/64 - (73*CF*Pi^4*uec^2*zb)/720 + 
   (47*CA*uec^2*zb^2)/16 + (391*CF*uec^2*zb^2)/16 + 
   (35*CA*Pi^2*uec^2*zb^2)/24 - (157*CF*Pi^2*uec^2*zb^2)/24 - 
   (CA*Pi^4*uec^2*zb^2)/64 + (73*CF*Pi^4*uec^2*zb^2)/720 + 
   (3*CA*uec^2*G[0, zb])/16 - (35*CF*uec^2*G[0, zb])/16 + 
   (5*CA*Pi^2*uec^2*G[0, zb])/48 - (3*CF*Pi^2*uec^2*G[0, zb])/16 + 
   (15*CA*uec^2*zb*G[0, zb])/8 + (69*CF*uec^2*zb*G[0, zb])/2 + 
   (5*CA*Pi^2*uec^2*zb*G[0, zb])/12 - (11*CF*Pi^2*uec^2*zb*G[0, zb])/3 - 
   (7*CA*uec^2*zb^2*G[0, zb])/2 - (157*CF*uec^2*zb^2*G[0, zb])/8 - 
   (15*CA*Pi^2*uec^2*zb^2*G[0, zb])/16 + (69*CF*Pi^2*uec^2*zb^2*G[0, zb])/
    16 - (CA*uec^2*G[1, zb])/2 - (3*CA*Pi^2*uec^2*G[1, zb])/16 + 
   (13*CF*Pi^2*uec^2*G[1, zb])/24 - (25*CA*uec^2*zb*G[1, zb])/8 - 
   (307*CF*uec^2*zb*G[1, zb])/16 + (CA*Pi^2*uec^2*zb*G[1, zb])/3 + 
   (29*CF*Pi^2*uec^2*zb*G[1, zb])/24 + (7*CA*uec^2*zb^2*G[1, zb])/2 + 
   (177*CF*uec^2*zb^2*G[1, zb])/16 + (3*CA*Pi^2*uec^2*zb^2*G[1, zb])/16 - 
   (15*CF*Pi^2*uec^2*zb^2*G[1, zb])/8 - (9*CA*uec^2*G[0, 0, zb])/16 + 
   (49*CF*uec^2*G[0, 0, zb])/16 + (29*CA*Pi^2*uec^2*G[0, 0, zb])/48 - 
   (125*CF*Pi^2*uec^2*G[0, 0, zb])/48 + (CA*uec^2*zb*G[0, 0, zb])/16 - 
   (533*CF*uec^2*zb*G[0, 0, zb])/16 - (29*CA*Pi^2*uec^2*zb*G[0, 0, zb])/24 + 
   (125*CF*Pi^2*uec^2*zb*G[0, 0, zb])/24 + (3*CA*uec^2*zb^2*G[0, 0, zb])/8 + 
   (93*CF*uec^2*zb^2*G[0, 0, zb])/4 + (29*CA*Pi^2*uec^2*zb^2*G[0, 0, zb])/
    24 - (125*CF*Pi^2*uec^2*zb^2*G[0, 0, zb])/24 + 
   (5*CA*uec^2*G[0, 1, zb])/8 - (5*CF*uec^2*G[0, 1, zb])/4 - 
   (11*CA*Pi^2*uec^2*G[0, 1, zb])/48 + (35*CF*Pi^2*uec^2*G[0, 1, zb])/24 + 
   (5*CA*uec^2*zb*G[0, 1, zb])/8 + (171*CF*uec^2*zb*G[0, 1, zb])/8 + 
   (11*CA*Pi^2*uec^2*zb*G[0, 1, zb])/24 - (35*CF*Pi^2*uec^2*zb*G[0, 1, zb])/
    12 - (129*CF*uec^2*zb^2*G[0, 1, zb])/8 - 
   (3*CA*Pi^2*uec^2*zb^2*G[0, 1, zb])/8 + (11*CF*Pi^2*uec^2*zb^2*G[0, 1, zb])/
    4 + (21*CA*uec^2*G[1, 0, zb])/8 - (23*CF*uec^2*G[1, 0, zb])/4 - 
   (5*CA*Pi^2*uec^2*G[1, 0, zb])/24 + (67*CF*Pi^2*uec^2*G[1, 0, zb])/48 - 
   2*CA*uec^2*zb*G[1, 0, zb] + (219*CF*uec^2*zb*G[1, 0, zb])/8 + 
   (5*CA*Pi^2*uec^2*zb*G[1, 0, zb])/12 - (67*CF*Pi^2*uec^2*zb*G[1, 0, zb])/
    24 - (3*CA*uec^2*zb^2*G[1, 0, zb])/8 - (131*CF*uec^2*zb^2*G[1, 0, zb])/
    8 - (5*CA*Pi^2*uec^2*zb^2*G[1, 0, zb])/12 + 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 0, zb])/24 - (21*CA*uec^2*G[1, 1, zb])/8 + 
   (77*CF*uec^2*G[1, 1, zb])/16 + (CA*Pi^2*uec^2*G[1, 1, zb])/24 - 
   (7*CF*Pi^2*uec^2*G[1, 1, zb])/8 + (13*CA*uec^2*zb*G[1, 1, zb])/8 - 
   (41*CF*uec^2*zb*G[1, 1, zb])/2 - (CA*Pi^2*uec^2*zb*G[1, 1, zb])/12 + 
   (7*CF*Pi^2*uec^2*zb*G[1, 1, zb])/4 + (203*CF*uec^2*zb^2*G[1, 1, zb])/16 + 
   (CA*Pi^2*uec^2*zb^2*G[1, 1, zb])/12 - (7*CF*Pi^2*uec^2*zb^2*G[1, 1, zb])/
    4 - (5*CA*uec^2*G[0, 0, 0, zb])/8 + (29*CF*uec^2*G[0, 0, 0, zb])/8 - 
   (5*CA*uec^2*zb*G[0, 0, 0, zb])/2 + (57*CF*uec^2*zb*G[0, 0, 0, zb])/2 + 
   (21*CA*uec^2*zb^2*G[0, 0, 0, zb])/4 - (237*CF*uec^2*zb^2*G[0, 0, 0, zb])/
    8 + (CA*uec^2*G[0, 0, 1, zb])/2 - (13*CF*uec^2*G[0, 0, 1, zb])/4 + 
   2*CA*uec^2*zb*G[0, 0, 1, zb] - 20*CF*uec^2*zb*G[0, 0, 1, zb] - 
   (9*CA*uec^2*zb^2*G[0, 0, 1, zb])/2 + (87*CF*uec^2*zb^2*G[0, 0, 1, zb])/4 + 
   (CA*uec^2*G[0, 1, 0, zb])/2 - (13*CF*uec^2*G[0, 1, 0, zb])/4 + 
   (3*CA*uec^2*zb*G[0, 1, 0, zb])/4 - (35*CF*uec^2*zb*G[0, 1, 0, zb])/2 - 
   3*CA*uec^2*zb^2*G[0, 1, 0, zb] + (75*CF*uec^2*zb^2*G[0, 1, 0, zb])/4 - 
   (3*CA*uec^2*G[0, 1, 1, zb])/8 + (11*CF*uec^2*G[0, 1, 1, zb])/4 - 
   (CA*uec^2*zb*G[0, 1, 1, zb])/4 + 12*CF*uec^2*zb*G[0, 1, 1, zb] + 
   (9*CA*uec^2*zb^2*G[0, 1, 1, zb])/4 - (27*CF*uec^2*zb^2*G[0, 1, 1, zb])/2 - 
   (11*CA*uec^2*G[1, 0, 0, zb])/4 + (31*CF*uec^2*G[1, 0, 0, zb])/8 + 
   (21*CA*uec^2*zb*G[1, 0, 0, zb])/4 - (111*CF*uec^2*zb*G[1, 0, 0, zb])/4 - 
   (15*CA*uec^2*zb^2*G[1, 0, 0, zb])/4 + (177*CF*uec^2*zb^2*G[1, 0, 0, zb])/
    8 + (9*CA*uec^2*G[1, 0, 1, zb])/4 - 3*CF*uec^2*G[1, 0, 1, zb] - 
   4*CA*uec^2*zb*G[1, 0, 1, zb] + (41*CF*uec^2*zb*G[1, 0, 1, zb])/2 + 
   3*CA*uec^2*zb^2*G[1, 0, 1, zb] - (33*CF*uec^2*zb^2*G[1, 0, 1, zb])/2 + 
   (5*CA*uec^2*G[1, 1, 0, zb])/2 - (7*CF*uec^2*G[1, 1, 0, zb])/2 - 
   3*CA*uec^2*zb*G[1, 1, 0, zb] + (37*CF*uec^2*zb*G[1, 1, 0, zb])/2 + 
   (3*CA*uec^2*zb^2*G[1, 1, 0, zb])/2 - (27*CF*uec^2*zb^2*G[1, 1, 0, zb])/2 - 
   2*CA*uec^2*G[1, 1, 1, zb] + (21*CF*uec^2*G[1, 1, 1, zb])/8 + 
   (7*CA*uec^2*zb*G[1, 1, 1, zb])/4 - 13*CF*uec^2*zb*G[1, 1, 1, zb] - 
   (3*CA*uec^2*zb^2*G[1, 1, 1, zb])/4 + (75*CF*uec^2*zb^2*G[1, 1, 1, zb])/8 - 
   (47*CA*uec^2*G[0, 0, 0, 0, zb])/8 + (207*CF*uec^2*G[0, 0, 0, 0, zb])/8 + 
   (47*CA*uec^2*zb*G[0, 0, 0, 0, zb])/4 - (207*CF*uec^2*zb*G[0, 0, 0, 0, zb])/
    4 - (47*CA*uec^2*zb^2*G[0, 0, 0, 0, zb])/4 + 
   (207*CF*uec^2*zb^2*G[0, 0, 0, 0, zb])/4 + (19*CA*uec^2*G[0, 0, 0, 1, zb])/
    4 - (77*CF*uec^2*G[0, 0, 0, 1, zb])/4 - 
   (19*CA*uec^2*zb*G[0, 0, 0, 1, zb])/2 + (77*CF*uec^2*zb*G[0, 0, 0, 1, zb])/
    2 + (19*CA*uec^2*zb^2*G[0, 0, 0, 1, zb])/2 - 
   (77*CF*uec^2*zb^2*G[0, 0, 0, 1, zb])/2 + (15*CA*uec^2*G[0, 0, 1, 0, zb])/
    4 - (69*CF*uec^2*G[0, 0, 1, 0, zb])/4 - 
   (15*CA*uec^2*zb*G[0, 0, 1, 0, zb])/2 + (69*CF*uec^2*zb*G[0, 0, 1, 0, zb])/
    2 + 8*CA*uec^2*zb^2*G[0, 0, 1, 0, zb] - 
   (71*CF*uec^2*zb^2*G[0, 0, 1, 0, zb])/2 - (11*CA*uec^2*G[0, 0, 1, 1, zb])/
    4 + (25*CF*uec^2*G[0, 0, 1, 1, zb])/2 + 
   (11*CA*uec^2*zb*G[0, 0, 1, 1, zb])/2 - 25*CF*uec^2*zb*G[0, 0, 1, 1, zb] - 
   6*CA*uec^2*zb^2*G[0, 0, 1, 1, zb] + 26*CF*uec^2*zb^2*G[0, 0, 1, 1, zb] + 
   3*CA*uec^2*G[0, 1, 0, 0, zb] - (63*CF*uec^2*G[0, 1, 0, 0, zb])/4 - 
   6*CA*uec^2*zb*G[0, 1, 0, 0, zb] + (63*CF*uec^2*zb*G[0, 1, 0, 0, zb])/2 + 
   (29*CA*uec^2*zb^2*G[0, 1, 0, 0, zb])/4 - 34*CF*uec^2*zb^2*
    G[0, 1, 0, 0, zb] - (9*CA*uec^2*G[0, 1, 0, 1, zb])/4 + 
   (23*CF*uec^2*G[0, 1, 0, 1, zb])/2 + (9*CA*uec^2*zb*G[0, 1, 0, 1, zb])/2 - 
   23*CF*uec^2*zb*G[0, 1, 0, 1, zb] - (11*CA*uec^2*zb^2*G[0, 1, 0, 1, zb])/
    2 + 25*CF*uec^2*zb^2*G[0, 1, 0, 1, zb] - (5*CA*uec^2*G[0, 1, 1, 0, zb])/
    4 + (19*CF*uec^2*G[0, 1, 1, 0, zb])/2 + (5*CA*uec^2*zb*G[0, 1, 1, 0, zb])/
    2 - 19*CF*uec^2*zb*G[0, 1, 1, 0, zb] - 
   (7*CA*uec^2*zb^2*G[0, 1, 1, 0, zb])/2 + 21*CF*uec^2*zb^2*
    G[0, 1, 1, 0, zb] + (5*CA*uec^2*G[0, 1, 1, 1, zb])/8 - 
   (13*CF*uec^2*G[0, 1, 1, 1, zb])/2 - (5*CA*uec^2*zb*G[0, 1, 1, 1, zb])/4 + 
   13*CF*uec^2*zb*G[0, 1, 1, 1, zb] + 2*CA*uec^2*zb^2*G[0, 1, 1, 1, zb] - 
   (29*CF*uec^2*zb^2*G[0, 1, 1, 1, zb])/2 + (5*CA*uec^2*G[1, 0, 0, 0, zb])/
    4 - (117*CF*uec^2*G[1, 0, 0, 0, zb])/8 - 
   (5*CA*uec^2*zb*G[1, 0, 0, 0, zb])/2 + (117*CF*uec^2*zb*G[1, 0, 0, 0, zb])/
    4 + (5*CA*uec^2*zb^2*G[1, 0, 0, 0, zb])/2 - 
   (117*CF*uec^2*zb^2*G[1, 0, 0, 0, zb])/4 - CA*uec^2*G[1, 0, 0, 1, zb] + 
   (43*CF*uec^2*G[1, 0, 0, 1, zb])/4 + 2*CA*uec^2*zb*G[1, 0, 0, 1, zb] - 
   (43*CF*uec^2*zb*G[1, 0, 0, 1, zb])/2 - 2*CA*uec^2*zb^2*G[1, 0, 0, 1, zb] + 
   (43*CF*uec^2*zb^2*G[1, 0, 0, 1, zb])/2 - (CA*uec^2*G[1, 0, 1, 0, zb])/2 + 
   (39*CF*uec^2*G[1, 0, 1, 0, zb])/4 + CA*uec^2*zb*G[1, 0, 1, 0, zb] - 
   (39*CF*uec^2*zb*G[1, 0, 1, 0, zb])/2 - (3*CA*uec^2*zb^2*G[1, 0, 1, 0, zb])/
    2 + (41*CF*uec^2*zb^2*G[1, 0, 1, 0, zb])/2 + (CA*uec^2*G[1, 0, 1, 1, zb])/
    4 - 7*CF*uec^2*G[1, 0, 1, 1, zb] - (CA*uec^2*zb*G[1, 0, 1, 1, zb])/2 + 
   14*CF*uec^2*zb*G[1, 0, 1, 1, zb] + CA*uec^2*zb^2*G[1, 0, 1, 1, zb] - 
   15*CF*uec^2*zb^2*G[1, 0, 1, 1, zb] + (CA*uec^2*G[1, 1, 0, 0, zb])/2 + 
   (31*CF*uec^2*G[1, 1, 0, 0, zb])/4 - CA*uec^2*zb*G[1, 1, 0, 0, zb] - 
   (31*CF*uec^2*zb*G[1, 1, 0, 0, zb])/2 + CA*uec^2*zb^2*G[1, 1, 0, 0, zb] + 
   (31*CF*uec^2*zb^2*G[1, 1, 0, 0, zb])/2 - (CA*uec^2*G[1, 1, 0, 1, zb])/2 - 
   (11*CF*uec^2*G[1, 1, 0, 1, zb])/2 + CA*uec^2*zb*G[1, 1, 0, 1, zb] + 
   11*CF*uec^2*zb*G[1, 1, 0, 1, zb] - CA*uec^2*zb^2*G[1, 1, 0, 1, zb] - 
   11*CF*uec^2*zb^2*G[1, 1, 0, 1, zb] - CA*uec^2*G[1, 1, 1, 0, zb] - 
   (9*CF*uec^2*G[1, 1, 1, 0, zb])/2 + 2*CA*uec^2*zb*G[1, 1, 1, 0, zb] + 
   9*CF*uec^2*zb*G[1, 1, 1, 0, zb] - 2*CA*uec^2*zb^2*G[1, 1, 1, 0, zb] - 
   9*CF*uec^2*zb^2*G[1, 1, 1, 0, zb] + CA*uec^2*G[1, 1, 1, 1, zb] + 
   3*CF*uec^2*G[1, 1, 1, 1, zb] - 2*CA*uec^2*zb*G[1, 1, 1, 1, zb] - 
   6*CF*uec^2*zb*G[1, 1, 1, 1, zb] + 2*CA*uec^2*zb^2*G[1, 1, 1, 1, zb] + 
   6*CF*uec^2*zb^2*G[1, 1, 1, 1, zb] + (CA*uec^2*Log[Q2dmu2])/8 - 
   (17*CF*uec^2*Log[Q2dmu2])/8 + (CA*Pi^2*uec^2*Log[Q2dmu2])/48 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2])/24 + (5*CA*uec^2*zb*Log[Q2dmu2])/2 + 
   (229*CF*uec^2*zb*Log[Q2dmu2])/8 + (CA*Pi^2*uec^2*zb*Log[Q2dmu2])/12 - 
   (11*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/4 - (5*CA*uec^2*zb^2*Log[Q2dmu2])/2 - 
   (157*CF*uec^2*zb^2*Log[Q2dmu2])/8 - (7*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2])/
    16 + (25*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/8 - 
   (3*CA*uec^2*G[0, zb]*Log[Q2dmu2])/8 + (23*CF*uec^2*G[0, zb]*Log[Q2dmu2])/
    8 + (5*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/24 - 
   (13*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (21*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (183*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (5*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/12 + 
   (13*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 + 
   (11*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (31*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/2 + 
   (5*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/12 - 
   (13*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2])/2 - (9*CF*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/24 + 
   (7*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (13*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 + 
   (51*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 + 
   (CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/12 - 
   (7*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 - 
   (11*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/4 - 
   (69*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/12 + 
   (7*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/4 + 
   (CA*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 + CA*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] + 17*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   (63*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (CA*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 - CF*uec^2*G[0, 1, zb]*Log[Q2dmu2] - 
   CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 11*CF*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] + (21*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/2 - 
   (3*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (7*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (29*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (45*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (7*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 11*CF*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] - (33*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (5*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (53*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (5*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (53*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (5*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (53*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (19*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 2*CA*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + 19*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   2*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   19*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (17*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - CA*uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] + 17*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (3*CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   18*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 6*CF*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   12*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - CA*uec^2*zb^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] + 13*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (31*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + CA*uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] + (31*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (31*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (11*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - CA*uec^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - 11*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 11*CF*uec^2*zb^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (9*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 2*CA*uec^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - 9*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   2*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   9*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - CA*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2] - 3*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   2*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 6*CF*uec^2*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2] - 2*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   6*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] - (CA*uec^2*Log[Q2dmu2]^2)/8 + 
   (11*CF*uec^2*Log[Q2dmu2]^2)/8 + (CA*Pi^2*uec^2*Log[Q2dmu2]^2)/48 - 
   (7*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/12 - (11*CA*uec^2*zb*Log[Q2dmu2]^2)/8 - 
   (77*CF*uec^2*zb*Log[Q2dmu2]^2)/8 - (CA*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/24 + 
   (7*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/6 + CA*uec^2*zb^2*Log[Q2dmu2]^2 + 
   (15*CF*uec^2*zb^2*Log[Q2dmu2]^2)/2 + (CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/
    24 - (7*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/6 + 
   (CA*uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 - (CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/
    4 + CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2 + 6*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2]^2 - (3*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (21*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^2)/4 - CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2 - 
   (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 3*CF*uec^2*zb^2*G[1, zb]*
    Log[Q2dmu2]^2 + (CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (15*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (15*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (5*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 5*CF*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 - (CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   5*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + CA*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + (9*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (9*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - CA*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2]^2 - 3*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 3*CF*uec^2*zb^2*G[1, 1, zb]*
    Log[Q2dmu2]^2 + (CA*uec^2*Log[Q2dmu2]^3)/12 - 
   (CF*uec^2*Log[Q2dmu2]^3)/6 + (CA*uec^2*zb*Log[Q2dmu2]^3)/3 + 
   (5*CF*uec^2*zb*Log[Q2dmu2]^3)/3 - (CA*uec^2*zb^2*Log[Q2dmu2]^3)/4 - 
   (3*CF*uec^2*zb^2*Log[Q2dmu2]^3)/2 + (CA*uec^2*G[0, zb]*Log[Q2dmu2]^3)/6 + 
   (5*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (5*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (5*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^3)/6 - (CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/
    2 + (CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3 - 
   (CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/3 - CF*uec^2*zb^2*G[1, zb]*
    Log[Q2dmu2]^3 + (CA*uec^2*Log[Q2dmu2]^4)/24 + 
   (CF*uec^2*Log[Q2dmu2]^4)/6 - (CA*uec^2*zb*Log[Q2dmu2]^4)/12 - 
   (CF*uec^2*zb*Log[Q2dmu2]^4)/3 + (CA*uec^2*zb^2*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*zb^2*Log[Q2dmu2]^4)/3 - (CA*uec^2*Zeta[3])/12 + 
   (2*CF*uec^2*Zeta[3])/3 - (CA*uec^2*zb*Zeta[3])/3 + 
   (65*CF*uec^2*zb*Zeta[3])/6 + (11*CA*uec^2*zb^2*Zeta[3])/8 - 
   (45*CF*uec^2*zb^2*Zeta[3])/4 - (17*CA*uec^2*G[0, zb]*Zeta[3])/12 + 
   (101*CF*uec^2*G[0, zb]*Zeta[3])/12 + (17*CA*uec^2*zb*G[0, zb]*Zeta[3])/6 - 
   (101*CF*uec^2*zb*G[0, zb]*Zeta[3])/6 - (17*CA*uec^2*zb^2*G[0, zb]*Zeta[3])/
    6 + (101*CF*uec^2*zb^2*G[0, zb]*Zeta[3])/6 + (CA*uec^2*G[1, zb]*Zeta[3])/
    6 - (19*CF*uec^2*G[1, zb]*Zeta[3])/4 - (CA*uec^2*zb*G[1, zb]*Zeta[3])/3 + 
   (19*CF*uec^2*zb*G[1, zb]*Zeta[3])/2 + (CA*uec^2*zb^2*G[1, zb]*Zeta[3])/3 - 
   (19*CF*uec^2*zb^2*G[1, zb]*Zeta[3])/2 - (CA*uec^2*Log[Q2dmu2]*Zeta[3])/6 + 
   (29*CF*uec^2*Log[Q2dmu2]*Zeta[3])/6 + (CA*uec^2*zb*Log[Q2dmu2]*Zeta[3])/
    3 - (29*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 - 
   (CA*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (29*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/3) + 
 ep^2*(-1/4*(CA*uec^2) + (17*CF*uec^2)/4 + (CA*Pi^2*uec^2)/32 - 
   (83*CF*Pi^2*uec^2)/96 + (CA*Pi^4*uec^2)/128 + (11*CF*Pi^4*uec^2)/576 + 
   (3*CA*uec^2*zb)/4 - (921*CF*uec^2*zb)/8 - (29*CA*Pi^2*uec^2*zb)/8 + 
   (631*CF*Pi^2*uec^2*zb)/32 + (CA*Pi^4*uec^2*zb)/32 - 
   (359*CF*Pi^4*uec^2*zb)/1440 + (27*CA*uec^2*zb^2)/4 + 
   (117*CF*uec^2*zb^2)/2 + (305*CA*Pi^2*uec^2*zb^2)/48 - 
   (2141*CF*Pi^2*uec^2*zb^2)/96 - (157*CA*Pi^4*uec^2*zb^2)/1920 + 
   (65*CF*Pi^4*uec^2*zb^2)/192 + (3*CA*uec^2*G[0, zb])/8 - 
   (35*CF*uec^2*G[0, zb])/8 - (3*CA*Pi^2*uec^2*G[0, zb])/32 + 
   (109*CF*Pi^2*uec^2*G[0, zb])/96 + (19*CA*Pi^4*uec^2*G[0, zb])/960 - 
   (283*CF*Pi^4*uec^2*G[0, zb])/2880 + (817*CF*uec^2*zb*G[0, zb])/8 + 
   (289*CA*Pi^2*uec^2*zb*G[0, zb])/96 - (1541*CF*Pi^2*uec^2*zb*G[0, zb])/96 - 
   (19*CA*Pi^4*uec^2*zb*G[0, zb])/480 + (283*CF*Pi^4*uec^2*zb*G[0, zb])/
    1440 - (65*CA*uec^2*zb^2*G[0, zb])/8 - (387*CF*uec^2*zb^2*G[0, zb])/8 - 
   (81*CA*Pi^2*uec^2*zb^2*G[0, zb])/16 + (143*CF*Pi^2*uec^2*zb^2*G[0, zb])/
    8 + (19*CA*Pi^4*uec^2*zb^2*G[0, zb])/480 - 
   (283*CF*Pi^4*uec^2*zb^2*G[0, zb])/1440 - (5*CA*uec^2*G[1, zb])/4 - 
   (5*CF*uec^2*G[1, zb])/4 - (CA*Pi^2*uec^2*G[1, zb])/2 + 
   (103*CF*Pi^2*uec^2*G[1, zb])/96 - (CA*Pi^4*uec^2*G[1, zb])/64 + 
   (25*CF*Pi^4*uec^2*G[1, zb])/576 - (17*CA*uec^2*zb*G[1, zb])/4 - 
   (463*CF*uec^2*zb*G[1, zb])/8 + (29*CA*Pi^2*uec^2*zb*G[1, zb])/48 + 
   (87*CF*Pi^2*uec^2*zb*G[1, zb])/16 + (CA*Pi^4*uec^2*zb*G[1, zb])/32 - 
   (25*CF*Pi^4*uec^2*zb*G[1, zb])/288 + (65*CA*uec^2*zb^2*G[1, zb])/8 + 
   (111*CF*uec^2*zb^2*G[1, zb])/4 + (25*CA*Pi^2*uec^2*zb^2*G[1, zb])/16 - 
   (769*CF*Pi^2*uec^2*zb^2*G[1, zb])/96 - (CA*Pi^4*uec^2*zb^2*G[1, zb])/32 + 
   (25*CF*Pi^4*uec^2*zb^2*G[1, zb])/288 - (9*CA*uec^2*G[0, 0, zb])/16 + 
   (73*CF*uec^2*G[0, 0, zb])/16 - (29*CA*Pi^2*uec^2*G[0, 0, zb])/48 + 
   (65*CF*Pi^2*uec^2*G[0, 0, zb])/48 + (63*CA*uec^2*zb*G[0, 0, zb])/8 - 
   (849*CF*uec^2*zb*G[0, 0, zb])/8 - (29*CA*Pi^2*uec^2*zb*G[0, 0, zb])/12 + 
   (45*CF*Pi^2*uec^2*zb*G[0, 0, zb])/4 - (33*CA*uec^2*zb^2*G[0, 0, zb])/8 + 
   (135*CF*uec^2*zb^2*G[0, 0, zb])/2 + (17*CA*Pi^2*uec^2*zb^2*G[0, 0, zb])/
    4 - (223*CF*Pi^2*uec^2*zb^2*G[0, 0, zb])/16 + 
   (9*CA*uec^2*G[0, 1, zb])/8 - (CF*uec^2*G[0, 1, zb])/8 + 
   (7*CA*Pi^2*uec^2*G[0, 1, zb])/48 - (2*CF*Pi^2*uec^2*G[0, 1, zb])/3 - 
   (19*CA*uec^2*zb*G[0, 1, zb])/4 + (557*CF*uec^2*zb*G[0, 1, zb])/8 + 
   CA*Pi^2*uec^2*zb*G[0, 1, zb] - (77*CF*Pi^2*uec^2*zb*G[0, 1, zb])/12 + 
   (41*CA*uec^2*zb^2*G[0, 1, zb])/8 - (403*CF*uec^2*zb^2*G[0, 1, zb])/8 - 
   2*CA*Pi^2*uec^2*zb^2*G[0, 1, zb] + (61*CF*Pi^2*uec^2*zb^2*G[0, 1, zb])/8 + 
   (39*CA*uec^2*G[1, 0, zb])/4 - (139*CF*uec^2*G[1, 0, zb])/8 + 
   (7*CA*Pi^2*uec^2*G[1, 0, zb])/24 - (47*CF*Pi^2*uec^2*G[1, 0, zb])/48 - 
   (67*CA*uec^2*zb*G[1, 0, zb])/4 + (755*CF*uec^2*zb*G[1, 0, zb])/8 + 
   (5*CA*Pi^2*uec^2*zb*G[1, 0, zb])/8 - (45*CF*Pi^2*uec^2*zb*G[1, 0, zb])/8 + 
   (33*CA*uec^2*zb^2*G[1, 0, zb])/8 - (403*CF*uec^2*zb^2*G[1, 0, zb])/8 - 
   (7*CA*Pi^2*uec^2*zb^2*G[1, 0, zb])/4 + 
   (113*CF*Pi^2*uec^2*zb^2*G[1, 0, zb])/16 - 10*CA*uec^2*G[1, 1, zb] + 
   (121*CF*uec^2*G[1, 1, zb])/8 + (CA*Pi^2*uec^2*G[1, 1, zb])/24 + 
   (17*CF*Pi^2*uec^2*G[1, 1, zb])/48 + (119*CA*uec^2*zb*G[1, 1, zb])/8 - 
   (1171*CF*uec^2*zb*G[1, 1, zb])/16 - (3*CA*Pi^2*uec^2*zb*G[1, 1, zb])/8 + 
   (49*CF*Pi^2*uec^2*zb*G[1, 1, zb])/12 - (41*CA*uec^2*zb^2*G[1, 1, zb])/8 + 
   (669*CF*uec^2*zb^2*G[1, 1, zb])/16 + CA*Pi^2*uec^2*zb^2*G[1, 1, zb] - 
   (75*CF*Pi^2*uec^2*zb^2*G[1, 1, zb])/16 + (27*CA*uec^2*G[0, 0, 0, zb])/16 - 
   (107*CF*uec^2*G[0, 0, 0, zb])/16 - (143*CA*Pi^2*uec^2*G[0, 0, 0, zb])/48 + 
   (149*CF*Pi^2*uec^2*G[0, 0, 0, zb])/16 - (291*CA*uec^2*zb*G[0, 0, 0, zb])/
    16 + (1887*CF*uec^2*zb*G[0, 0, 0, zb])/16 + 
   (143*CA*Pi^2*uec^2*zb*G[0, 0, 0, zb])/24 - 
   (149*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/8 + 
   (163*CA*uec^2*zb^2*G[0, 0, 0, zb])/8 - (391*CF*uec^2*zb^2*G[0, 0, 0, zb])/
    4 - (143*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/24 + 
   (149*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/8 - (13*CA*uec^2*G[0, 0, 1, zb])/
    8 + (23*CF*uec^2*G[0, 0, 1, zb])/8 + (3*CA*Pi^2*uec^2*G[0, 0, 1, zb])/2 - 
   (43*CF*Pi^2*uec^2*G[0, 0, 1, zb])/8 + (113*CA*uec^2*zb*G[0, 0, 1, zb])/8 - 
   (669*CF*uec^2*zb*G[0, 0, 1, zb])/8 - 3*CA*Pi^2*uec^2*zb*G[0, 0, 1, zb] + 
   (43*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/4 - (75*CA*uec^2*zb^2*G[0, 0, 1, zb])/
    4 + (303*CF*uec^2*zb^2*G[0, 0, 1, zb])/4 + 
   (17*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/6 - 
   (125*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/12 - (7*CA*uec^2*G[0, 1, 0, zb])/
    4 + (25*CF*uec^2*G[0, 1, 0, zb])/8 + (11*CA*Pi^2*uec^2*G[0, 1, 0, zb])/
    8 - (41*CF*Pi^2*uec^2*G[0, 1, 0, zb])/8 + (71*CA*uec^2*zb*G[0, 1, 0, zb])/
    8 - (585*CF*uec^2*zb*G[0, 1, 0, zb])/8 - 
   (11*CA*Pi^2*uec^2*zb*G[0, 1, 0, zb])/4 + 
   (41*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/4 - (47*CA*uec^2*zb^2*G[0, 1, 0, zb])/
    4 + (247*CF*uec^2*zb^2*G[0, 1, 0, zb])/4 + 
   (65*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/24 - 
   (61*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/6 + (13*CA*uec^2*G[0, 1, 1, zb])/
    8 - (9*CF*uec^2*G[0, 1, 1, zb])/8 - (37*CA*Pi^2*uec^2*G[0, 1, 1, zb])/
    48 + (10*CF*Pi^2*uec^2*G[0, 1, 1, zb])/3 - 
   (11*CA*uec^2*zb*G[0, 1, 1, zb])/2 + (203*CF*uec^2*zb*G[0, 1, 1, zb])/4 + 
   (37*CA*Pi^2*uec^2*zb*G[0, 1, 1, zb])/24 - 
   (20*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/3 + (39*CA*uec^2*zb^2*G[0, 1, 1, zb])/
    4 - (375*CF*uec^2*zb^2*G[0, 1, 1, zb])/8 - 
   (19*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/12 + 
   (27*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/4 - (93*CA*uec^2*G[1, 0, 0, zb])/
    8 + (203*CF*uec^2*G[1, 0, 0, zb])/8 + (29*CA*Pi^2*uec^2*G[1, 0, 0, zb])/
    24 - (79*CF*Pi^2*uec^2*G[1, 0, 0, zb])/16 + 
   (99*CA*uec^2*zb*G[1, 0, 0, zb])/4 - (869*CF*uec^2*zb*G[1, 0, 0, zb])/8 - 
   (29*CA*Pi^2*uec^2*zb*G[1, 0, 0, zb])/12 + 
   (79*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/8 - 
   (107*CA*uec^2*zb^2*G[1, 0, 0, zb])/8 + 70*CF*uec^2*zb^2*G[1, 0, 0, zb] + 
   (29*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/12 - 
   (79*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/8 + (19*CA*uec^2*G[1, 0, 1, zb])/
    2 - (151*CF*uec^2*G[1, 0, 1, zb])/8 - (11*CA*Pi^2*uec^2*G[1, 0, 1, zb])/
    24 + (23*CF*Pi^2*uec^2*G[1, 0, 1, zb])/8 - 
   (75*CA*uec^2*zb*G[1, 0, 1, zb])/4 + (321*CF*uec^2*zb*G[1, 0, 1, zb])/4 + 
   (11*CA*Pi^2*uec^2*zb*G[1, 0, 1, zb])/12 - 
   (23*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/4 + (47*CA*uec^2*zb^2*G[1, 0, 1, zb])/
    4 - (439*CF*uec^2*zb^2*G[1, 0, 1, zb])/8 - 
   (3*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/4 + 
   (65*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/12 + (19*CA*uec^2*G[1, 1, 0, zb])/
    2 - (151*CF*uec^2*G[1, 1, 0, zb])/8 - (5*CA*Pi^2*uec^2*G[1, 1, 0, zb])/
    12 + (67*CF*Pi^2*uec^2*G[1, 1, 0, zb])/24 - 
   (55*CA*uec^2*zb*G[1, 1, 0, zb])/4 + (281*CF*uec^2*zb*G[1, 1, 0, zb])/4 + 
   (5*CA*Pi^2*uec^2*zb*G[1, 1, 0, zb])/6 - 
   (67*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/12 + 
   (19*CA*uec^2*zb^2*G[1, 1, 0, zb])/4 - (327*CF*uec^2*zb^2*G[1, 1, 0, zb])/
    8 - (5*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/6 + 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/12 - (59*CA*uec^2*G[1, 1, 1, zb])/
    8 + (213*CF*uec^2*G[1, 1, 1, zb])/16 + (CA*Pi^2*uec^2*G[1, 1, 1, zb])/
    12 - (7*CF*Pi^2*uec^2*G[1, 1, 1, zb])/4 + (65*CA*uec^2*zb*G[1, 1, 1, zb])/
    8 - (195*CF*uec^2*zb*G[1, 1, 1, zb])/4 - 
   (CA*Pi^2*uec^2*zb*G[1, 1, 1, zb])/6 + (7*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/
    2 - (11*CA*uec^2*zb^2*G[1, 1, 1, zb])/4 + 
   (471*CF*uec^2*zb^2*G[1, 1, 1, zb])/16 + 
   (CA*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/6 - 
   (7*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/2 + (47*CA*uec^2*G[0, 0, 0, 0, zb])/
    8 - (159*CF*uec^2*G[0, 0, 0, 0, zb])/8 + 
   (47*CA*uec^2*zb*G[0, 0, 0, 0, zb])/2 - (215*CF*uec^2*zb*G[0, 0, 0, 0, zb])/
    2 - (153*CA*uec^2*zb^2*G[0, 0, 0, 0, zb])/4 + 
   (999*CF*uec^2*zb^2*G[0, 0, 0, 0, zb])/8 - (19*CA*uec^2*G[0, 0, 0, 1, zb])/
    4 + (65*CF*uec^2*G[0, 0, 0, 1, zb])/4 - 
   19*CA*uec^2*zb*G[0, 0, 0, 1, zb] + 79*CF*uec^2*zb*G[0, 0, 0, 1, zb] + 
   (63*CA*uec^2*zb^2*G[0, 0, 0, 1, zb])/2 - 
   (381*CF*uec^2*zb^2*G[0, 0, 0, 1, zb])/4 - (17*CA*uec^2*G[0, 0, 1, 0, zb])/
    4 + (61*CF*uec^2*G[0, 0, 1, 0, zb])/4 - 
   (29*CA*uec^2*zb*G[0, 0, 1, 0, zb])/2 + 70*CF*uec^2*zb*G[0, 0, 1, 0, zb] + 
   (51*CA*uec^2*zb^2*G[0, 0, 1, 0, zb])/2 - 
   (333*CF*uec^2*zb^2*G[0, 0, 1, 0, zb])/4 + (13*CA*uec^2*G[0, 0, 1, 1, zb])/
    4 - 12*CF*uec^2*G[0, 0, 1, 1, zb] + (21*CA*uec^2*zb*G[0, 0, 1, 1, zb])/
    2 - 50*CF*uec^2*zb*G[0, 0, 1, 1, zb] - 
   (39*CA*uec^2*zb^2*G[0, 0, 1, 1, zb])/2 + 
   (123*CF*uec^2*zb^2*G[0, 0, 1, 1, zb])/2 - (17*CA*uec^2*G[0, 1, 0, 0, zb])/
    4 + (61*CF*uec^2*G[0, 1, 0, 0, zb])/4 - 
   (43*CA*uec^2*zb*G[0, 1, 0, 0, zb])/4 + (125*CF*uec^2*zb*G[0, 1, 0, 0, zb])/
    2 + 21*CA*uec^2*zb^2*G[0, 1, 0, 0, zb] - 
   (297*CF*uec^2*zb^2*G[0, 1, 0, 0, zb])/4 + (13*CA*uec^2*G[0, 1, 0, 1, zb])/
    4 - 12*CF*uec^2*G[0, 1, 0, 1, zb] + 8*CA*uec^2*zb*G[0, 1, 0, 1, zb] - 
   45*CF*uec^2*zb*G[0, 1, 0, 1, zb] - (33*CA*uec^2*zb^2*G[0, 1, 0, 1, zb])/
    2 + (111*CF*uec^2*zb^2*G[0, 1, 0, 1, zb])/2 + 
   (9*CA*uec^2*G[0, 1, 1, 0, zb])/4 - 10*CF*uec^2*G[0, 1, 1, 0, zb] + 
   4*CA*uec^2*zb*G[0, 1, 1, 0, zb] - 37*CF*uec^2*zb*G[0, 1, 1, 0, zb] - 
   (21*CA*uec^2*zb^2*G[0, 1, 1, 0, zb])/2 + 
   (87*CF*uec^2*zb^2*G[0, 1, 1, 0, zb])/2 - (11*CA*uec^2*G[0, 1, 1, 1, zb])/
    8 + (29*CF*uec^2*G[0, 1, 1, 1, zb])/4 - (7*CA*uec^2*zb*G[0, 1, 1, 1, zb])/
    4 + 25*CF*uec^2*zb*G[0, 1, 1, 1, zb] + 
   (27*CA*uec^2*zb^2*G[0, 1, 1, 1, zb])/4 - 30*CF*uec^2*zb^2*
    G[0, 1, 1, 1, zb] + (33*CA*uec^2*G[1, 0, 0, 0, zb])/4 - 
   (97*CF*uec^2*G[1, 0, 0, 0, zb])/8 - (115*CA*uec^2*zb*G[1, 0, 0, 0, zb])/
    4 + (413*CF*uec^2*zb*G[1, 0, 0, 0, zb])/4 + 
   (99*CA*uec^2*zb^2*G[1, 0, 0, 0, zb])/4 - 
   (711*CF*uec^2*zb^2*G[1, 0, 0, 0, zb])/8 - 6*CA*uec^2*G[1, 0, 0, 1, zb] + 
   (33*CF*uec^2*G[1, 0, 0, 1, zb])/4 + (43*CA*uec^2*zb*G[1, 0, 0, 1, zb])/2 - 
   (151*CF*uec^2*zb*G[1, 0, 0, 1, zb])/2 - 
   (39*CA*uec^2*zb^2*G[1, 0, 0, 1, zb])/2 + 
   (267*CF*uec^2*zb^2*G[1, 0, 0, 1, zb])/4 - 6*CA*uec^2*G[1, 0, 1, 0, zb] + 
   (33*CF*uec^2*G[1, 0, 1, 0, zb])/4 + 19*CA*uec^2*zb*G[1, 0, 1, 0, zb] - 
   (141*CF*uec^2*zb*G[1, 0, 1, 0, zb])/2 - 
   (33*CA*uec^2*zb^2*G[1, 0, 1, 0, zb])/2 + 
   (243*CF*uec^2*zb^2*G[1, 0, 1, 0, zb])/4 + (17*CA*uec^2*G[1, 0, 1, 1, zb])/
    4 - (21*CF*uec^2*G[1, 0, 1, 1, zb])/4 - 
   13*CA*uec^2*zb*G[1, 0, 1, 1, zb] + 50*CF*uec^2*zb*G[1, 0, 1, 1, zb] + 
   12*CA*uec^2*zb^2*G[1, 0, 1, 1, zb] - (177*CF*uec^2*zb^2*G[1, 0, 1, 1, zb])/
    4 - (15*CA*uec^2*G[1, 1, 0, 0, zb])/2 + (45*CF*uec^2*G[1, 1, 0, 0, zb])/
    4 + (31*CA*uec^2*zb*G[1, 1, 0, 0, zb])/2 - 
   (127*CF*uec^2*zb*G[1, 1, 0, 0, zb])/2 - 
   (21*CA*uec^2*zb^2*G[1, 1, 0, 0, zb])/2 + 
   (195*CF*uec^2*zb^2*G[1, 1, 0, 0, zb])/4 + (11*CA*uec^2*G[1, 1, 0, 1, zb])/
    2 - (31*CF*uec^2*G[1, 1, 0, 1, zb])/4 - 
   (21*CA*uec^2*zb*G[1, 1, 0, 1, zb])/2 + 45*CF*uec^2*zb*G[1, 1, 0, 1, zb] + 
   (15*CA*uec^2*zb^2*G[1, 1, 0, 1, zb])/2 - 
   (141*CF*uec^2*zb^2*G[1, 1, 0, 1, zb])/4 + 6*CA*uec^2*G[1, 1, 1, 0, zb] - 
   (35*CF*uec^2*G[1, 1, 1, 0, zb])/4 - (17*CA*uec^2*zb*G[1, 1, 1, 0, zb])/2 + 
   41*CF*uec^2*zb*G[1, 1, 1, 0, zb] + (9*CA*uec^2*zb^2*G[1, 1, 1, 0, zb])/2 - 
   (117*CF*uec^2*zb^2*G[1, 1, 1, 0, zb])/4 - (9*CA*uec^2*G[1, 1, 1, 1, zb])/
    2 + (49*CF*uec^2*G[1, 1, 1, 1, zb])/8 + 
   (19*CA*uec^2*zb*G[1, 1, 1, 1, zb])/4 - 28*CF*uec^2*zb*G[1, 1, 1, 1, zb] - 
   (9*CA*uec^2*zb^2*G[1, 1, 1, 1, zb])/4 + 
   (159*CF*uec^2*zb^2*G[1, 1, 1, 1, zb])/8 + 
   (269*CA*uec^2*G[0, 0, 0, 0, 0, zb])/8 - 
   (845*CF*uec^2*G[0, 0, 0, 0, 0, zb])/8 - 
   (269*CA*uec^2*zb*G[0, 0, 0, 0, 0, zb])/4 + 
   (845*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb])/4 + 
   (269*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/4 - 
   (845*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/4 - 
   (107*CA*uec^2*G[0, 0, 0, 0, 1, zb])/4 + 
   (319*CF*uec^2*G[0, 0, 0, 0, 1, zb])/4 + 
   (107*CA*uec^2*zb*G[0, 0, 0, 0, 1, zb])/2 - 
   (319*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb])/2 - 
   (107*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/2 + 
   (319*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/2 - 
   (91*CA*uec^2*G[0, 0, 0, 1, 0, zb])/4 + (287*CF*uec^2*G[0, 0, 0, 1, 0, zb])/
    4 + (91*CA*uec^2*zb*G[0, 0, 0, 1, 0, zb])/2 - 
   (287*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb])/2 - 
   (93*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/2 + 
   (291*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/2 + 
   17*CA*uec^2*G[0, 0, 0, 1, 1, zb] - (105*CF*uec^2*G[0, 0, 0, 1, 1, zb])/2 - 
   34*CA*uec^2*zb*G[0, 0, 0, 1, 1, zb] + 105*CF*uec^2*zb*
    G[0, 0, 0, 1, 1, zb] + 35*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, zb] - 
   107*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb] - 
   (79*CA*uec^2*G[0, 0, 1, 0, 0, zb])/4 + (263*CF*uec^2*G[0, 0, 1, 0, 0, zb])/
    4 + (79*CA*uec^2*zb*G[0, 0, 1, 0, 0, zb])/2 - 
   (263*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb])/2 - 
   42*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, zb] + 
   (273*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/2 + 
   15*CA*uec^2*G[0, 0, 1, 0, 1, zb] - (97*CF*uec^2*G[0, 0, 1, 0, 1, zb])/2 - 
   30*CA*uec^2*zb*G[0, 0, 1, 0, 1, zb] + 97*CF*uec^2*zb*
    G[0, 0, 1, 0, 1, zb] + 32*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, zb] - 
   101*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb] + 
   11*CA*uec^2*G[0, 0, 1, 1, 0, zb] - (81*CF*uec^2*G[0, 0, 1, 1, 0, zb])/2 - 
   22*CA*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 81*CF*uec^2*zb*
    G[0, 0, 1, 1, 0, zb] + 24*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, zb] - 
   85*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb] - (29*CA*uec^2*G[0, 0, 1, 1, 1, zb])/
    4 + 28*CF*uec^2*G[0, 0, 1, 1, 1, zb] + 
   (29*CA*uec^2*zb*G[0, 0, 1, 1, 1, zb])/2 - 
   56*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb] - 16*CA*uec^2*zb^2*
    G[0, 0, 1, 1, 1, zb] + 59*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb] - 
   (35*CA*uec^2*G[0, 1, 0, 0, 0, zb])/2 + (245*CF*uec^2*G[0, 1, 0, 0, 0, zb])/
    4 + 35*CA*uec^2*zb*G[0, 1, 0, 0, 0, zb] - 
   (245*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb])/2 - 
   (159*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/4 + 
   132*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb] + 
   (27*CA*uec^2*G[0, 1, 0, 0, 1, zb])/2 - (91*CF*uec^2*G[0, 1, 0, 0, 1, zb])/
    2 - 27*CA*uec^2*zb*G[0, 1, 0, 0, 1, zb] + 
   91*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb] + 
   (61*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/2 - 
   98*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb] + (23*CA*uec^2*G[0, 1, 0, 1, 0, zb])/
    2 - (83*CF*uec^2*G[0, 1, 0, 1, 0, zb])/2 - 
   23*CA*uec^2*zb*G[0, 1, 0, 1, 0, zb] + 83*CF*uec^2*zb*
    G[0, 1, 0, 1, 0, zb] + (55*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/2 - 
   92*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb] - (33*CA*uec^2*G[0, 1, 0, 1, 1, zb])/
    4 + 30*CF*uec^2*G[0, 1, 0, 1, 1, zb] + 
   (33*CA*uec^2*zb*G[0, 1, 0, 1, 1, zb])/2 - 
   60*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb] - 20*CA*uec^2*zb^2*
    G[0, 1, 0, 1, 1, zb] + 67*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb] + 
   (15*CA*uec^2*G[0, 1, 1, 0, 0, zb])/2 - (67*CF*uec^2*G[0, 1, 1, 0, 0, zb])/
    2 - 15*CA*uec^2*zb*G[0, 1, 1, 0, 0, zb] + 
   67*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb] + 
   (37*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/2 - 
   74*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb] - (21*CA*uec^2*G[0, 1, 1, 0, 1, zb])/
    4 + 24*CF*uec^2*G[0, 1, 1, 0, 1, zb] + 
   (21*CA*uec^2*zb*G[0, 1, 1, 0, 1, zb])/2 - 
   48*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb] - 13*CA*uec^2*zb^2*
    G[0, 1, 1, 0, 1, zb] + 53*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb] - 
   (13*CA*uec^2*G[0, 1, 1, 1, 0, zb])/4 + 20*CF*uec^2*G[0, 1, 1, 1, 0, zb] + 
   (13*CA*uec^2*zb*G[0, 1, 1, 1, 0, zb])/2 - 
   40*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 9*CA*uec^2*zb^2*
    G[0, 1, 1, 1, 0, zb] + 45*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb] + 
   (13*CA*uec^2*G[0, 1, 1, 1, 1, zb])/8 - (27*CF*uec^2*G[0, 1, 1, 1, 1, zb])/
    2 - (13*CA*uec^2*zb*G[0, 1, 1, 1, 1, zb])/4 + 
   27*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb] + 5*CA*uec^2*zb^2*
    G[0, 1, 1, 1, 1, zb] - (61*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/2 - 
   (47*CA*uec^2*G[1, 0, 0, 0, 0, zb])/4 + (463*CF*uec^2*G[1, 0, 0, 0, 0, zb])/
    8 + (47*CA*uec^2*zb*G[1, 0, 0, 0, 0, zb])/2 - 
   (463*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb])/4 - 
   (47*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/2 + 
   (463*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/4 + 
   (19*CA*uec^2*G[1, 0, 0, 0, 1, zb])/2 - (173*CF*uec^2*G[1, 0, 0, 0, 1, zb])/
    4 - 19*CA*uec^2*zb*G[1, 0, 0, 0, 1, zb] + 
   (173*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb])/2 + 
   19*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, zb] - 
   (173*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/2 + 
   (15*CA*uec^2*G[1, 0, 0, 1, 0, zb])/2 - (157*CF*uec^2*G[1, 0, 0, 1, 0, zb])/
    4 - 15*CA*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 
   (157*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb])/2 + 
   16*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, zb] - 
   (161*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/2 - 
   (11*CA*uec^2*G[1, 0, 0, 1, 1, zb])/2 + (57*CF*uec^2*G[1, 0, 0, 1, 1, zb])/
    2 + 11*CA*uec^2*zb*G[1, 0, 0, 1, 1, zb] - 
   57*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb] - 12*CA*uec^2*zb^2*
    G[1, 0, 0, 1, 1, zb] + 59*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb] + 
   6*CA*uec^2*G[1, 0, 1, 0, 0, zb] - (145*CF*uec^2*G[1, 0, 1, 0, 0, zb])/4 - 
   12*CA*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 
   (145*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb])/2 + 
   (29*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/2 - 
   (155*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/2 - 
   (9*CA*uec^2*G[1, 0, 1, 0, 1, zb])/2 + (53*CF*uec^2*G[1, 0, 1, 0, 1, zb])/
    2 + 9*CA*uec^2*zb*G[1, 0, 1, 0, 1, zb] - 
   53*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb] - 11*CA*uec^2*zb^2*
    G[1, 0, 1, 0, 1, zb] + 57*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb] - 
   (5*CA*uec^2*G[1, 0, 1, 1, 0, zb])/2 + (45*CF*uec^2*G[1, 0, 1, 1, 0, zb])/
    2 + 5*CA*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 
   45*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 7*CA*uec^2*zb^2*
    G[1, 0, 1, 1, 0, zb] + 49*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb] + 
   (5*CA*uec^2*G[1, 0, 1, 1, 1, zb])/4 - (31*CF*uec^2*G[1, 0, 1, 1, 1, zb])/
    2 - (5*CA*uec^2*zb*G[1, 0, 1, 1, 1, zb])/2 + 
   31*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb] + 4*CA*uec^2*zb^2*
    G[1, 0, 1, 1, 1, zb] - 34*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb] + 
   (5*CA*uec^2*G[1, 1, 0, 0, 0, zb])/2 - (117*CF*uec^2*G[1, 1, 0, 0, 0, zb])/
    4 - 5*CA*uec^2*zb*G[1, 1, 0, 0, 0, zb] + 
   (117*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb])/2 + 
   5*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, zb] - 
   (117*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/2 - 
   2*CA*uec^2*G[1, 1, 0, 0, 1, zb] + (43*CF*uec^2*G[1, 1, 0, 0, 1, zb])/2 + 
   4*CA*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 43*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 
   4*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, zb] + 43*CF*uec^2*zb^2*
    G[1, 1, 0, 0, 1, zb] - CA*uec^2*G[1, 1, 0, 1, 0, zb] + 
   (39*CF*uec^2*G[1, 1, 0, 1, 0, zb])/2 + 
   2*CA*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 39*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 
   3*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, zb] + 41*CF*uec^2*zb^2*
    G[1, 1, 0, 1, 0, zb] + (CA*uec^2*G[1, 1, 0, 1, 1, zb])/2 - 
   14*CF*uec^2*G[1, 1, 0, 1, 1, zb] - CA*uec^2*zb*G[1, 1, 0, 1, 1, zb] + 
   28*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb] + 2*CA*uec^2*zb^2*
    G[1, 1, 0, 1, 1, zb] - 30*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb] + 
   CA*uec^2*G[1, 1, 1, 0, 0, zb] + (31*CF*uec^2*G[1, 1, 1, 0, 0, zb])/2 - 
   2*CA*uec^2*zb*G[1, 1, 1, 0, 0, zb] - 31*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb] + 
   2*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, zb] + 31*CF*uec^2*zb^2*
    G[1, 1, 1, 0, 0, zb] - CA*uec^2*G[1, 1, 1, 0, 1, zb] - 
   11*CF*uec^2*G[1, 1, 1, 0, 1, zb] + 2*CA*uec^2*zb*G[1, 1, 1, 0, 1, zb] + 
   22*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb] - 2*CA*uec^2*zb^2*
    G[1, 1, 1, 0, 1, zb] - 22*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb] - 
   2*CA*uec^2*G[1, 1, 1, 1, 0, zb] - 9*CF*uec^2*G[1, 1, 1, 1, 0, zb] + 
   4*CA*uec^2*zb*G[1, 1, 1, 1, 0, zb] + 18*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb] - 
   4*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, zb] - 18*CF*uec^2*zb^2*
    G[1, 1, 1, 1, 0, zb] + 2*CA*uec^2*G[1, 1, 1, 1, 1, zb] + 
   6*CF*uec^2*G[1, 1, 1, 1, 1, zb] - 4*CA*uec^2*zb*G[1, 1, 1, 1, 1, zb] - 
   12*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb] + 4*CA*uec^2*zb^2*
    G[1, 1, 1, 1, 1, zb] + 12*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb] + 
   (CA*uec^2*Log[Q2dmu2])/4 - (17*CF*uec^2*Log[Q2dmu2])/4 - 
   (CA*Pi^2*uec^2*Log[Q2dmu2])/16 + (53*CF*Pi^2*uec^2*Log[Q2dmu2])/48 + 
   (CA*Pi^4*uec^2*Log[Q2dmu2])/64 - (73*CF*Pi^4*uec^2*Log[Q2dmu2])/720 + 
   3*CA*uec^2*zb*Log[Q2dmu2] + 82*CF*uec^2*zb*Log[Q2dmu2] + 
   (21*CA*Pi^2*uec^2*zb*Log[Q2dmu2])/16 - (189*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/
    16 - (CA*Pi^4*uec^2*zb*Log[Q2dmu2])/32 + 
   (73*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/360 - (47*CA*uec^2*zb^2*Log[Q2dmu2])/8 - 
   (391*CF*uec^2*zb^2*Log[Q2dmu2])/8 - (35*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2])/
    12 + (157*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/12 + 
   (CA*Pi^4*uec^2*zb^2*Log[Q2dmu2])/32 - (73*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2])/
    360 - (3*CA*uec^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (35*CF*uec^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (5*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/24 + 
   (3*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (15*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 69*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2] - (5*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/6 + 
   (22*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   7*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2] + 
   (157*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (15*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (69*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 + 
   CA*uec^2*G[1, zb]*Log[Q2dmu2] + (3*CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (13*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/12 + 
   (25*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 + 
   (307*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (2*CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/3 - 
   (29*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/12 - 
   7*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2] - 
   (177*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (3*CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (15*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/4 + 
   (9*CA*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (49*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (29*CA*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (125*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (533*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (29*CA*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (125*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (3*CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (93*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (29*CA*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (125*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (5*CA*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (5*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (11*CA*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/24 - 
   (35*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/12 - 
   (5*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (171*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (11*CA*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (35*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/6 + 
   (129*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CA*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (11*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/2 - 
   (21*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (23*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (5*CA*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (67*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   4*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] - 
   (219*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (5*CA*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (67*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (3*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (131*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (5*CA*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/6 - 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (21*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (77*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (CA*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (7*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (13*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 41*CF*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (CA*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/6 - 
   (7*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (203*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (CA*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (7*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (5*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (29*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 5*CA*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] - 57*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (21*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (237*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (13*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 4*CA*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + 40*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   9*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (87*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (13*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (3*CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   35*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 6*CA*uec^2*zb^2*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (75*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3*CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (11*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 24*CF*uec^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (9*CA*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   27*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (11*CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (31*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (21*CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (111*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (15*CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (177*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 6*CF*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + 8*CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   41*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 6*CA*uec^2*zb^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + 33*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   5*CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 7*CF*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] + 6*CA*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   37*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 3*CA*uec^2*zb^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] + 27*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (21*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   26*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (3*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (75*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (47*CA*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (207*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (47*CA*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (207*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (47*CA*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (207*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (19*CA*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (77*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   19*CA*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   77*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   19*CA*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   77*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (15*CA*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (69*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   15*CA*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   69*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   71*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (11*CA*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   25*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   11*CA*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   50*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   12*CA*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   52*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   6*CA*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (63*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   12*CA*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   63*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (29*CA*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   68*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (9*CA*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   23*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   9*CA*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   46*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   11*CA*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   50*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (5*CA*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   19*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   5*CA*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   38*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   7*CA*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   42*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (5*CA*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   13*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (5*CA*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   26*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   4*CA*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   29*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (5*CA*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (117*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   5*CA*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (117*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   5*CA*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (117*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   2*CA*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (43*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   4*CA*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   43*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   43*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   CA*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (39*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   2*CA*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   39*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   3*CA*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   41*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (CA*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 14*CF*uec^2*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] + CA*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   28*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*CA*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   30*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   CA*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (31*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   2*CA*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   31*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2*CA*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   31*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   CA*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 11*CF*uec^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - 2*CA*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   22*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2*CA*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   22*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2*CA*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 9*CF*uec^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - 4*CA*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   18*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   18*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2*CA*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 6*CF*uec^2*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2] + 4*CA*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   12*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   4*CA*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   12*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (CA*uec^2*Log[Q2dmu2]^2)/8 + (17*CF*uec^2*Log[Q2dmu2]^2)/8 - 
   (CA*Pi^2*uec^2*Log[Q2dmu2]^2)/48 - (CF*Pi^2*uec^2*Log[Q2dmu2]^2)/24 - 
   (5*CA*uec^2*zb*Log[Q2dmu2]^2)/2 - (229*CF*uec^2*zb*Log[Q2dmu2]^2)/8 - 
   (CA*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/12 + (11*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/
    4 + (5*CA*uec^2*zb^2*Log[Q2dmu2]^2)/2 + (157*CF*uec^2*zb^2*Log[Q2dmu2]^2)/
    8 + (7*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/16 - 
   (25*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/8 + 
   (3*CA*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (23*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (5*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (13*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (21*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (183*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (5*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/12 - 
   (13*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (11*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (31*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (5*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (13*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^2)/2 + (9*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/
    8 + (CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/24 - 
   (7*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (13*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (51*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/12 + 
   (7*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (11*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (69*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/12 - 
   (7*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - CA*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 - 17*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (63*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + CF*uec^2*G[0, 1, zb]*
    Log[Q2dmu2]^2 + CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   11*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (21*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (7*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (29*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (45*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 11*CF*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2]^2 + (33*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (5*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (53*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (53*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (5*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (53*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (19*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   2*CA*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 19*CF*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 2*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   19*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (17*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 17*CF*uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (3*CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   18*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 6*CF*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   12*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + CA*uec^2*zb^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - 13*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (31*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (31*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (31*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (11*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 11*CF*uec^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   11*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (9*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 2*CA*uec^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 9*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   2*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   9*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 3*CF*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 - 2*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   6*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   2*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   6*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (CA*uec^2*Log[Q2dmu2]^3)/12 - (11*CF*uec^2*Log[Q2dmu2]^3)/12 - 
   (CA*Pi^2*uec^2*Log[Q2dmu2]^3)/72 + (7*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/18 + 
   (11*CA*uec^2*zb*Log[Q2dmu2]^3)/12 + (77*CF*uec^2*zb*Log[Q2dmu2]^3)/12 + 
   (CA*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/36 - (7*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/
    9 - (2*CA*uec^2*zb^2*Log[Q2dmu2]^3)/3 - 5*CF*uec^2*zb^2*Log[Q2dmu2]^3 - 
   (CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/36 + 
   (7*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/9 - (CA*uec^2*G[0, zb]*Log[Q2dmu2]^3)/
    6 + (CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (2*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - 4*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2]^3 + (CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/2 + 
   (7*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/2 + 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^3)/6 + 
   (2*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/2 - 2*CF*uec^2*zb^2*G[1, zb]*
    Log[Q2dmu2]^3 - (CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (5*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 5*CF*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^3 - (CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   5*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   (CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (5*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (10*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (10*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (3*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (2*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 3*CF*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^3 + (2*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   3*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3 - 
   (CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - CF*uec^2*G[1, 1, zb]*
    Log[Q2dmu2]^3 + (2*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3 - 
   (2*CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   2*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3 - (CA*uec^2*Log[Q2dmu2]^4)/24 + 
   (CF*uec^2*Log[Q2dmu2]^4)/12 - (CA*uec^2*zb*Log[Q2dmu2]^4)/6 - 
   (5*CF*uec^2*zb*Log[Q2dmu2]^4)/6 + (CA*uec^2*zb^2*Log[Q2dmu2]^4)/8 + 
   (3*CF*uec^2*zb^2*Log[Q2dmu2]^4)/4 - (CA*uec^2*G[0, zb]*Log[Q2dmu2]^4)/12 - 
   (5*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/12 + 
   (CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/6 + 
   (5*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/6 - 
   (CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/6 - 
   (5*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/6 + 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^4)/12 + (CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/
    4 - (CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/6 - 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/2 + 
   (CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/2 - (CA*uec^2*Log[Q2dmu2]^5)/60 - 
   (CF*uec^2*Log[Q2dmu2]^5)/15 + (CA*uec^2*zb*Log[Q2dmu2]^5)/30 + 
   (2*CF*uec^2*zb*Log[Q2dmu2]^5)/15 - (CA*uec^2*zb^2*Log[Q2dmu2]^5)/30 - 
   (2*CF*uec^2*zb^2*Log[Q2dmu2]^5)/15 + (13*CA*uec^2*Zeta[3])/24 - 
   (83*CF*uec^2*Zeta[3])/24 - (59*CA*Pi^2*uec^2*Zeta[3])/72 + 
   (227*CF*Pi^2*uec^2*Zeta[3])/72 - (109*CA*uec^2*zb*Zeta[3])/24 + 
   (1073*CF*uec^2*zb*Zeta[3])/24 + (59*CA*Pi^2*uec^2*zb*Zeta[3])/36 - 
   (227*CF*Pi^2*uec^2*zb*Zeta[3])/36 + (20*CA*uec^2*zb^2*Zeta[3])/3 - 
   (79*CF*uec^2*zb^2*Zeta[3])/2 - (59*CA*Pi^2*uec^2*zb^2*Zeta[3])/36 + 
   (227*CF*Pi^2*uec^2*zb^2*Zeta[3])/36 + (17*CA*uec^2*G[0, zb]*Zeta[3])/12 - 
   (59*CF*uec^2*G[0, zb]*Zeta[3])/12 + (17*CA*uec^2*zb*G[0, zb]*Zeta[3])/3 - 
   36*CF*uec^2*zb*G[0, zb]*Zeta[3] - (41*CA*uec^2*zb^2*G[0, zb]*Zeta[3])/4 + 
   (163*CF*uec^2*zb^2*G[0, zb]*Zeta[3])/4 + (11*CA*uec^2*G[1, zb]*Zeta[3])/
    6 - 2*CF*uec^2*G[1, zb]*Zeta[3] - (17*CA*uec^2*zb*G[1, zb]*Zeta[3])/3 + 
   (175*CF*uec^2*zb*G[1, zb]*Zeta[3])/6 + (23*CA*uec^2*zb^2*G[1, zb]*Zeta[3])/
    4 - (53*CF*uec^2*zb^2*G[1, zb]*Zeta[3])/2 + 
   (107*CA*uec^2*G[0, 0, zb]*Zeta[3])/12 - (129*CF*uec^2*G[0, 0, zb]*Zeta[3])/
    4 - (107*CA*uec^2*zb*G[0, 0, zb]*Zeta[3])/6 + 
   (129*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/2 + 
   (107*CA*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/6 - 
   (129*CF*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/2 - 
   (53*CA*uec^2*G[0, 1, zb]*Zeta[3])/12 + (113*CF*uec^2*G[0, 1, zb]*Zeta[3])/
    6 + (53*CA*uec^2*zb*G[0, 1, zb]*Zeta[3])/6 - 
   (113*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (59*CA*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/6 + 
   (119*CF*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/3 - 
   (17*CA*uec^2*G[1, 0, zb]*Zeta[3])/6 + (71*CF*uec^2*G[1, 0, zb]*Zeta[3])/
    4 + (17*CA*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 - 
   (71*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/2 - 
   (17*CA*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/3 + 
   (71*CF*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/2 + (CA*uec^2*G[1, 1, zb]*Zeta[3])/
    3 - (19*CF*uec^2*G[1, 1, zb]*Zeta[3])/2 - 
   (2*CA*uec^2*zb*G[1, 1, zb]*Zeta[3])/3 + 19*CF*uec^2*zb*G[1, 1, zb]*
    Zeta[3] + (2*CA*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/3 - 
   19*CF*uec^2*zb^2*G[1, 1, zb]*Zeta[3] + (CA*uec^2*Log[Q2dmu2]*Zeta[3])/6 - 
   (4*CF*uec^2*Log[Q2dmu2]*Zeta[3])/3 + (2*CA*uec^2*zb*Log[Q2dmu2]*Zeta[3])/
    3 - (65*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 - 
   (11*CA*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/4 + 
   (45*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/2 + 
   (17*CA*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (101*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (17*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (101*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (17*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (101*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (19*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (2*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   19*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (2*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   19*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (CA*uec^2*Log[Q2dmu2]^2*Zeta[3])/6 - (29*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/
    6 - (CA*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (29*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (CA*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (29*CF*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/3 + (127*CA*uec^2*Zeta[5])/20 - 
   (437*CF*uec^2*Zeta[5])/20 - (127*CA*uec^2*zb*Zeta[5])/10 + 
   (437*CF*uec^2*zb*Zeta[5])/10 + (127*CA*uec^2*zb^2*Zeta[5])/10 - 
   (437*CF*uec^2*zb^2*Zeta[5])/10) + 
 ep^3*(-1/2*(CA*uec^2) + (17*CF*uec^2)/2 + (CA*Pi^2*uec^2)/16 - 
   (83*CF*Pi^2*uec^2)/48 + (11*CA*Pi^4*uec^2)/1920 + 
   (637*CF*Pi^4*uec^2)/5760 + (13*CA*Pi^6*uec^2)/3840 - 
   (811*CF*Pi^6*uec^2)/60480 + (29*CA*uec^2*zb)/2 - (2585*CF*uec^2*zb)/8 - 
   17*CA*Pi^2*uec^2*zb + (1583*CF*Pi^2*uec^2*zb)/24 + 
   (1403*CA*Pi^4*uec^2*zb)/5760 - (6739*CF*Pi^4*uec^2*zb)/5760 - 
   (13*CA*Pi^6*uec^2*zb)/1920 + (811*CF*Pi^6*uec^2*zb)/30240 + 
   (61*CA*uec^2*zb^2)/4 + (545*CF*uec^2*zb^2)/4 + 
   (2549*CA*Pi^2*uec^2*zb^2)/96 - (2465*CF*Pi^2*uec^2*zb^2)/32 - 
   (5*CA*Pi^4*uec^2*zb^2)/9 + (2473*CF*Pi^4*uec^2*zb^2)/1440 + 
   (13*CA*Pi^6*uec^2*zb^2)/1920 - (811*CF*Pi^6*uec^2*zb^2)/30240 + 
   (3*CA*uec^2*G[0, zb])/4 - (35*CF*uec^2*G[0, zb])/4 - 
   (3*CA*Pi^2*uec^2*G[0, zb])/32 + (169*CF*Pi^2*uec^2*G[0, zb])/96 - 
   (19*CA*Pi^4*uec^2*G[0, zb])/960 - (119*CF*Pi^4*uec^2*G[0, zb])/2880 - 
   13*CA*uec^2*zb*G[0, zb] + (2377*CF*uec^2*zb*G[0, zb])/8 + 
   (225*CA*Pi^2*uec^2*zb*G[0, zb])/16 - (443*CF*Pi^2*uec^2*zb*G[0, zb])/8 - 
   (19*CA*Pi^4*uec^2*zb*G[0, zb])/240 + (35*CF*Pi^4*uec^2*zb*G[0, zb])/72 - 
   (73*CA*uec^2*zb^2*G[0, zb])/4 - (231*CF*uec^2*zb^2*G[0, zb])/2 - 
   (173*CA*Pi^2*uec^2*zb^2*G[0, zb])/8 + (1015*CF*Pi^2*uec^2*zb^2*G[0, zb])/
    16 + (181*CA*Pi^4*uec^2*zb^2*G[0, zb])/960 - 
   (133*CF*Pi^4*uec^2*zb^2*G[0, zb])/192 - 3*CA*uec^2*G[1, zb] - 
   (9*CF*uec^2*G[1, zb])/2 - (5*CA*Pi^2*uec^2*G[1, zb])/2 + 
   (139*CF*Pi^2*uec^2*G[1, zb])/24 + (89*CA*Pi^4*uec^2*G[1, zb])/576 - 
   (77*CF*Pi^4*uec^2*G[1, zb])/240 - (3*CA*uec^2*zb*G[1, zb])/4 - 
   (345*CF*uec^2*zb*G[1, zb])/2 + (25*CA*Pi^2*uec^2*zb*G[1, zb])/48 + 
   (1615*CF*Pi^2*uec^2*zb*G[1, zb])/96 - (41*CA*Pi^4*uec^2*zb*G[1, zb])/144 + 
   (583*CF*Pi^4*uec^2*zb*G[1, zb])/1440 + (73*CA*uec^2*zb^2*G[1, zb])/4 + 
   (269*CF*uec^2*zb^2*G[1, zb])/4 + (15*CA*Pi^2*uec^2*zb^2*G[1, zb])/2 - 
   (2693*CF*Pi^2*uec^2*zb^2*G[1, zb])/96 + (43*CA*Pi^4*uec^2*zb^2*G[1, zb])/
    960 + (CF*Pi^4*uec^2*zb^2*G[1, zb])/60 - (9*CA*uec^2*G[0, 0, zb])/8 + 
   (73*CF*uec^2*G[0, 0, zb])/8 + (9*CA*Pi^2*uec^2*G[0, 0, zb])/32 - 
   (227*CF*Pi^2*uec^2*G[0, 0, zb])/96 - (43*CA*Pi^4*uec^2*G[0, 0, zb])/960 + 
   (497*CF*Pi^4*uec^2*G[0, 0, zb])/2880 + (95*CA*uec^2*zb*G[0, 0, zb])/2 - 
   (2733*CF*uec^2*zb*G[0, 0, zb])/8 - (449*CA*Pi^2*uec^2*zb*G[0, 0, zb])/32 + 
   (1621*CF*Pi^2*uec^2*zb*G[0, 0, zb])/32 + (43*CA*Pi^4*uec^2*zb*G[0, 0, zb])/
    480 - (497*CF*Pi^4*uec^2*zb*G[0, 0, zb])/1440 - 
   (67*CA*uec^2*zb^2*G[0, 0, zb])/2 + (833*CF*uec^2*zb^2*G[0, 0, zb])/4 + 
   (991*CA*Pi^2*uec^2*zb^2*G[0, 0, zb])/48 - 
   (1399*CF*Pi^2*uec^2*zb^2*G[0, 0, zb])/24 - 
   (43*CA*Pi^4*uec^2*zb^2*G[0, 0, zb])/480 + 
   (497*CF*Pi^4*uec^2*zb^2*G[0, 0, zb])/1440 + (11*CA*uec^2*G[0, 1, zb])/4 + 
   (9*CF*uec^2*G[0, 1, zb])/4 - (17*CA*Pi^2*uec^2*G[0, 1, zb])/48 + 
   (5*CF*Pi^2*uec^2*G[0, 1, zb])/6 - (19*CA*Pi^4*uec^2*G[0, 1, zb])/2880 - 
   (83*CF*Pi^4*uec^2*G[0, 1, zb])/1440 - 36*CA*uec^2*zb*G[0, 1, zb] + 
   233*CF*uec^2*zb*G[0, 1, zb] + (293*CA*Pi^2*uec^2*zb*G[0, 1, zb])/48 - 
   (443*CF*Pi^2*uec^2*zb*G[0, 1, zb])/16 + (19*CA*Pi^4*uec^2*zb*G[0, 1, zb])/
    1440 + (83*CF*Pi^4*uec^2*zb*G[0, 1, zb])/720 + 
   (143*CA*uec^2*zb^2*G[0, 1, zb])/4 - (335*CF*uec^2*zb^2*G[0, 1, zb])/2 - 
   (121*CA*Pi^2*uec^2*zb^2*G[0, 1, zb])/12 + 
   (1517*CF*Pi^2*uec^2*zb^2*G[0, 1, zb])/48 - 
   (119*CA*Pi^4*uec^2*zb^2*G[0, 1, zb])/1440 + 
   (17*CF*Pi^4*uec^2*zb^2*G[0, 1, zb])/720 + (155*CA*uec^2*G[1, 0, zb])/4 - 
   (277*CF*uec^2*G[1, 0, zb])/4 - (CA*Pi^2*uec^2*G[1, 0, zb])/16 + 
   (CF*Pi^2*uec^2*G[1, 0, zb])/6 + (19*CA*Pi^4*uec^2*G[1, 0, zb])/480 - 
   (199*CF*Pi^4*uec^2*G[1, 0, zb])/2880 - (351*CA*uec^2*zb*G[1, 0, zb])/4 + 
   (675*CF*uec^2*zb*G[1, 0, zb])/2 + (19*CA*Pi^2*uec^2*zb*G[1, 0, zb])/4 - 
   (1193*CF*Pi^2*uec^2*zb*G[1, 0, zb])/48 - (19*CA*Pi^4*uec^2*zb*G[1, 0, zb])/
    240 + (199*CF*Pi^4*uec^2*zb*G[1, 0, zb])/1440 + 
   (67*CA*uec^2*zb^2*G[1, 0, zb])/2 - 167*CF*uec^2*zb^2*G[1, 0, zb] - 
   (431*CA*Pi^2*uec^2*zb^2*G[1, 0, zb])/48 + 
   (1403*CF*Pi^2*uec^2*zb^2*G[1, 0, zb])/48 + 
   (19*CA*Pi^4*uec^2*zb^2*G[1, 0, zb])/240 - 
   (199*CF*Pi^4*uec^2*zb^2*G[1, 0, zb])/1440 - (79*CA*uec^2*G[1, 1, zb])/2 + 
   (127*CF*uec^2*G[1, 1, zb])/2 + (37*CA*Pi^2*uec^2*G[1, 1, zb])/48 - 
   (89*CF*Pi^2*uec^2*G[1, 1, zb])/96 - (CA*Pi^4*uec^2*G[1, 1, zb])/32 + 
   (25*CF*Pi^4*uec^2*G[1, 1, zb])/288 + (161*CA*uec^2*zb*G[1, 1, zb])/2 - 
   (2185*CF*uec^2*zb*G[1, 1, zb])/8 - (137*CA*Pi^2*uec^2*zb*G[1, 1, zb])/48 + 
   (52*CF*Pi^2*uec^2*zb*G[1, 1, zb])/3 + (CA*Pi^4*uec^2*zb*G[1, 1, zb])/16 - 
   (25*CF*Pi^4*uec^2*zb*G[1, 1, zb])/144 - (143*CA*uec^2*zb^2*G[1, 1, zb])/
    4 + (1175*CF*uec^2*zb^2*G[1, 1, zb])/8 + 
   (65*CA*Pi^2*uec^2*zb^2*G[1, 1, zb])/12 - 
   (621*CF*Pi^2*uec^2*zb^2*G[1, 1, zb])/32 - (CA*Pi^4*uec^2*zb^2*G[1, 1, zb])/
    16 + (25*CF*Pi^4*uec^2*zb^2*G[1, 1, zb])/144 + 
   (27*CA*uec^2*G[0, 0, 0, zb])/16 - (155*CF*uec^2*G[0, 0, 0, zb])/16 + 
   (143*CA*Pi^2*uec^2*G[0, 0, 0, zb])/48 - (109*CF*Pi^2*uec^2*G[0, 0, 0, zb])/
    16 - (717*CA*uec^2*zb*G[0, 0, 0, zb])/8 + 
   (3213*CF*uec^2*zb*G[0, 0, 0, zb])/8 + 
   (143*CA*Pi^2*uec^2*zb*G[0, 0, 0, zb])/12 - 
   (467*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/12 + 
   (785*CA*uec^2*zb^2*G[0, 0, 0, zb])/8 - (1331*CF*uec^2*zb^2*G[0, 0, 0, zb])/
    4 - (153*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/8 + 
   (813*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/16 - (21*CA*uec^2*G[0, 0, 1, zb])/
    8 + (5*CF*uec^2*G[0, 0, 1, zb])/8 - (4*CA*Pi^2*uec^2*G[0, 0, 1, zb])/3 + 
   (91*CF*Pi^2*uec^2*G[0, 0, 1, zb])/24 + (287*CA*uec^2*zb*G[0, 0, 1, zb])/
    4 - (583*CF*uec^2*zb*G[0, 0, 1, zb])/2 - 
   (37*CA*Pi^2*uec^2*zb*G[0, 0, 1, zb])/6 + 
   (68*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/3 - 89*CA*uec^2*zb^2*G[0, 0, 1, zb] + 
   (1081*CF*uec^2*zb^2*G[0, 0, 1, zb])/4 + 
   (41*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/4 - 
   (231*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/8 - (23*CA*uec^2*G[0, 1, 0, zb])/
    8 + (9*CF*uec^2*G[0, 1, 0, zb])/8 - (4*CA*Pi^2*uec^2*G[0, 1, 0, zb])/3 + 
   (91*CF*Pi^2*uec^2*G[0, 1, 0, zb])/24 + 52*CA*uec^2*zb*G[0, 1, 0, zb] - 
   252*CF*uec^2*zb*G[0, 1, 0, zb] - (133*CA*Pi^2*uec^2*zb*G[0, 1, 0, zb])/
    24 + (257*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/12 - 
   (243*CA*uec^2*zb^2*G[0, 1, 0, zb])/4 + (855*CF*uec^2*zb^2*G[0, 1, 0, zb])/
    4 + (19*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/2 - 
   (219*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/8 + (13*CA*uec^2*G[0, 1, 1, zb])/
    4 + (7*CF*uec^2*G[0, 1, 1, zb])/2 + (13*CA*Pi^2*uec^2*G[0, 1, 1, zb])/
    16 - (67*CF*Pi^2*uec^2*G[0, 1, 1, zb])/24 - 
   (149*CA*uec^2*zb*G[0, 1, 1, zb])/4 + (1427*CF*uec^2*zb*G[0, 1, 1, zb])/8 + 
   (73*CA*Pi^2*uec^2*zb*G[0, 1, 1, zb])/24 - 
   (41*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/3 + 
   (405*CA*uec^2*zb^2*G[0, 1, 1, zb])/8 - (1347*CF*uec^2*zb^2*G[0, 1, 1, zb])/
    8 - (47*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/8 + 
   (71*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/4 - (183*CA*uec^2*G[1, 0, 0, zb])/
    4 + (695*CF*uec^2*G[1, 0, 0, zb])/8 - (5*CA*Pi^2*uec^2*G[1, 0, 0, zb])/
    8 + (107*CF*Pi^2*uec^2*G[1, 0, 0, zb])/48 + 
   122*CA*uec^2*zb*G[1, 0, 0, zb] - (1583*CF*uec^2*zb*G[1, 0, 0, zb])/4 - 
   (151*CA*Pi^2*uec^2*zb*G[1, 0, 0, zb])/24 + 
   (557*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/24 - 
   (559*CA*uec^2*zb^2*G[1, 0, 0, zb])/8 + 242*CF*uec^2*zb^2*G[1, 0, 0, zb] + 
   (75*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/8 - 
   (441*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/16 + (75*CA*uec^2*G[1, 0, 1, zb])/
    2 - 65*CF*uec^2*G[1, 0, 1, zb] - (3*CA*Pi^2*uec^2*G[1, 0, 1, zb])/8 - 
   (CF*Pi^2*uec^2*G[1, 0, 1, zb])/4 - (381*CA*uec^2*zb*G[1, 0, 1, zb])/4 + 
   (2379*CF*uec^2*zb*G[1, 0, 1, zb])/8 + (11*CA*Pi^2*uec^2*zb*G[1, 0, 1, zb])/
    3 - (61*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/4 + 
   (243*CA*uec^2*zb^2*G[1, 0, 1, zb])/4 - (1573*CF*uec^2*zb^2*G[1, 0, 1, zb])/
    8 - 5*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, zb] + 
   (33*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/2 + (75*CA*uec^2*G[1, 1, 0, zb])/
    2 - 65*CF*uec^2*G[1, 1, 0, zb] - (CA*Pi^2*uec^2*G[1, 1, 0, zb])/4 - 
   (CF*Pi^2*uec^2*G[1, 1, 0, zb])/2 - (303*CA*uec^2*zb*G[1, 1, 0, zb])/4 + 
   (2067*CF*uec^2*zb*G[1, 1, 0, zb])/8 + (10*CA*Pi^2*uec^2*zb*G[1, 1, 0, zb])/
    3 - (175*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/12 + 
   (65*CA*uec^2*zb^2*G[1, 1, 0, zb])/2 - (1121*CF*uec^2*zb^2*G[1, 1, 0, zb])/
    8 - (19*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/4 + 
   16*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb] - 29*CA*uec^2*G[1, 1, 1, zb] + 
   (363*CF*uec^2*G[1, 1, 1, zb])/8 + (CA*Pi^2*uec^2*G[1, 1, 1, zb])/2 - 
   (CF*Pi^2*uec^2*G[1, 1, 1, zb])/48 + (407*CA*uec^2*zb*G[1, 1, 1, zb])/8 - 
   (2899*CF*uec^2*zb*G[1, 1, 1, zb])/16 - 
   (43*CA*Pi^2*uec^2*zb*G[1, 1, 1, zb])/24 + 
   (59*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/6 - 
   (179*CA*uec^2*zb^2*G[1, 1, 1, zb])/8 + (1653*CF*uec^2*zb^2*G[1, 1, 1, zb])/
    16 + (21*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/8 - 
   (165*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/16 - 
   (81*CA*uec^2*G[0, 0, 0, 0, zb])/16 + (241*CF*uec^2*G[0, 0, 0, 0, zb])/16 + 
   (653*CA*Pi^2*uec^2*G[0, 0, 0, 0, zb])/48 - 
   (1709*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb])/48 + 
   (2089*CA*uec^2*zb*G[0, 0, 0, 0, zb])/16 - 
   (7517*CF*uec^2*zb*G[0, 0, 0, 0, zb])/16 - 
   (653*CA*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/24 + 
   (1709*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/24 - 
   (1281*CA*uec^2*zb^2*G[0, 0, 0, 0, zb])/8 + 
   (1845*CF*uec^2*zb^2*G[0, 0, 0, 0, zb])/4 + 
   (653*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/24 - 
   (1709*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/24 + 
   (35*CA*uec^2*G[0, 0, 0, 1, zb])/8 - (55*CF*uec^2*G[0, 0, 0, 1, zb])/8 - 
   (181*CA*Pi^2*uec^2*G[0, 0, 0, 1, zb])/24 + 
   (503*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/24 - 
   (835*CA*uec^2*zb*G[0, 0, 0, 1, zb])/8 + 
   (2799*CF*uec^2*zb*G[0, 0, 0, 1, zb])/8 + 
   (181*CA*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/12 - 
   (503*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/12 + 
   (543*CA*uec^2*zb^2*G[0, 0, 0, 1, zb])/4 - 366*CF*uec^2*zb^2*
    G[0, 0, 0, 1, zb] - (59*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/4 + 
   (165*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/4 + 
   (37*CA*uec^2*G[0, 0, 1, 0, zb])/8 - (59*CF*uec^2*G[0, 0, 1, 0, zb])/8 - 
   (169*CA*Pi^2*uec^2*G[0, 0, 1, 0, zb])/24 + 
   (479*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/24 - 
   (671*CA*uec^2*zb*G[0, 0, 1, 0, zb])/8 + 
   (2471*CF*uec^2*zb*G[0, 0, 1, 0, zb])/8 + 
   (169*CA*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/12 - 
   (479*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/12 + 
   (431*CA*uec^2*zb^2*G[0, 0, 1, 0, zb])/4 - 310*CF*uec^2*zb^2*
    G[0, 0, 1, 0, zb] - 14*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb] + 
   (159*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/4 - 
   4*CA*uec^2*G[0, 0, 1, 1, zb] + 3*CF*uec^2*G[0, 0, 1, 1, zb] + 
   (107*CA*Pi^2*uec^2*G[0, 0, 1, 1, zb])/24 - 
   (53*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/4 + 
   (247*CA*uec^2*zb*G[0, 0, 1, 1, zb])/4 - 
   (893*CF*uec^2*zb*G[0, 0, 1, 1, zb])/4 - 
   (107*CA*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/12 + 
   (53*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/2 - 
   85*CA*uec^2*zb^2*G[0, 0, 1, 1, zb] + (947*CF*uec^2*zb^2*G[0, 0, 1, 1, zb])/
    4 + 9*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb] - 
   (80*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/3 + 
   5*CA*uec^2*G[0, 1, 0, 0, zb] - (65*CF*uec^2*G[0, 1, 0, 0, zb])/8 - 
   (20*CA*Pi^2*uec^2*G[0, 1, 0, 0, zb])/3 + 
   (461*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/24 - 
   (545*CA*uec^2*zb*G[0, 1, 0, 0, zb])/8 + 
   (2219*CF*uec^2*zb*G[0, 1, 0, 0, zb])/8 + 
   (40*CA*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/3 - 
   (461*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/12 + 
   (347*CA*uec^2*zb^2*G[0, 1, 0, 0, zb])/4 - 268*CF*uec^2*zb^2*
    G[0, 1, 0, 0, zb] - (109*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/8 + 
   39*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb] - (17*CA*uec^2*G[0, 1, 0, 1, zb])/
    4 + (7*CF*uec^2*G[0, 1, 0, 1, zb])/2 + 
   (85*CA*Pi^2*uec^2*G[0, 1, 0, 1, zb])/24 - 
   (137*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/12 + 
   (205*CA*uec^2*zb*G[0, 1, 0, 1, zb])/4 - 
   (809*CF*uec^2*zb*G[0, 1, 0, 1, zb])/4 - 
   (85*CA*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/12 + 
   (137*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/6 - 
   71*CA*uec^2*zb^2*G[0, 1, 0, 1, zb] + (835*CF*uec^2*zb^2*G[0, 1, 0, 1, zb])/
    4 + (85*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/12 - 
   (137*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/6 - 
   (17*CA*uec^2*G[0, 1, 1, 0, zb])/4 + (7*CF*uec^2*G[0, 1, 1, 0, zb])/2 + 
   (27*CA*Pi^2*uec^2*G[0, 1, 1, 0, zb])/8 - 
   (133*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/12 + 
   (125*CA*uec^2*zb*G[0, 1, 1, 0, zb])/4 - 
   (649*CF*uec^2*zb*G[0, 1, 1, 0, zb])/4 - 
   (27*CA*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/4 + 
   (133*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/6 - 
   43*CA*uec^2*zb^2*G[0, 1, 1, 0, zb] + (611*CF*uec^2*zb^2*G[0, 1, 1, 0, zb])/
    4 + (85*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/12 - 
   (137*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/6 + 
   (29*CA*uec^2*G[0, 1, 1, 1, zb])/8 - (7*CF*uec^2*G[0, 1, 1, 1, zb])/8 - 
   (89*CA*Pi^2*uec^2*G[0, 1, 1, 1, zb])/48 + 
   (85*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/12 - 
   (71*CA*uec^2*zb*G[0, 1, 1, 1, zb])/4 + (219*CF*uec^2*zb*G[0, 1, 1, 1, zb])/
    2 + (89*CA*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/24 - 
   (85*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/6 + 
   (117*CA*uec^2*zb^2*G[0, 1, 1, 1, zb])/4 - 
   (867*CF*uec^2*zb^2*G[0, 1, 1, 1, zb])/8 - 4*CA*Pi^2*uec^2*zb^2*
    G[0, 1, 1, 1, zb] + (59*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/4 + 
   (339*CA*uec^2*G[1, 0, 0, 0, zb])/8 - (739*CF*uec^2*G[1, 0, 0, 0, zb])/8 - 
   (143*CA*Pi^2*uec^2*G[1, 0, 0, 0, zb])/24 + 
   (895*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/48 - 
   (527*CA*uec^2*zb*G[1, 0, 0, 0, zb])/4 + 
   (3351*CF*uec^2*zb*G[1, 0, 0, 0, zb])/8 + 
   (143*CA*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/12 - 
   (895*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/24 + 
   (777*CA*uec^2*zb^2*G[1, 0, 0, 0, zb])/8 - 
   (1231*CF*uec^2*zb^2*G[1, 0, 0, 0, zb])/4 - 
   (143*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/12 + 
   (895*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/24 - 
   (127*CA*uec^2*G[1, 0, 0, 1, zb])/4 + (131*CF*uec^2*G[1, 0, 0, 1, zb])/2 + 
   3*CA*Pi^2*uec^2*G[1, 0, 0, 1, zb] - (265*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/
    24 + 99*CA*uec^2*zb*G[1, 0, 0, 1, zb] - 
   (1233*CF*uec^2*zb*G[1, 0, 0, 1, zb])/4 - 6*CA*Pi^2*uec^2*zb*
    G[1, 0, 0, 1, zb] + (265*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/12 - 
   (319*CA*uec^2*zb^2*G[1, 0, 0, 1, zb])/4 + 
   (961*CF*uec^2*zb^2*G[1, 0, 0, 1, zb])/4 + 
   (17*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/3 - 
   (257*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/12 - 
   32*CA*uec^2*G[1, 0, 1, 0, zb] + 66*CF*uec^2*G[1, 0, 1, 0, zb] + 
   (11*CA*Pi^2*uec^2*G[1, 0, 1, 0, zb])/4 - 
   (253*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/24 + 
   (177*CA*uec^2*zb*G[1, 0, 1, 0, zb])/2 - 
   (1149*CF*uec^2*zb*G[1, 0, 1, 0, zb])/4 - 
   (11*CA*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/2 + 
   (253*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/12 - 
   (263*CA*uec^2*zb^2*G[1, 0, 1, 0, zb])/4 + 
   (849*CF*uec^2*zb^2*G[1, 0, 1, 0, zb])/4 + 
   (65*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/12 - 
   (251*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/12 + 
   (47*CA*uec^2*G[1, 0, 1, 1, zb])/2 - (365*CF*uec^2*G[1, 0, 1, 1, zb])/8 - 
   (37*CA*Pi^2*uec^2*G[1, 0, 1, 1, zb])/24 + 
   7*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb] - (247*CA*uec^2*zb*G[1, 0, 1, 1, zb])/
    4 + 205*CF*uec^2*zb*G[1, 0, 1, 1, zb] + 
   (37*CA*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/12 - 
   14*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb] + 50*CA*uec^2*zb^2*
    G[1, 0, 1, 1, zb] - (1279*CF*uec^2*zb^2*G[1, 0, 1, 1, zb])/8 - 
   (19*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/6 + 
   (85*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/6 - 
   (127*CA*uec^2*G[1, 1, 0, 0, zb])/4 + (131*CF*uec^2*G[1, 1, 0, 0, zb])/2 + 
   (29*CA*Pi^2*uec^2*G[1, 1, 0, 0, zb])/12 - 
   (79*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/8 + 
   69*CA*uec^2*zb*G[1, 1, 0, 0, zb] - (993*CF*uec^2*zb*G[1, 1, 0, 0, zb])/4 - 
   (29*CA*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/6 + 
   (79*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/4 - 
   (151*CA*uec^2*zb^2*G[1, 1, 0, 0, zb])/4 + 
   (625*CF*uec^2*zb^2*G[1, 1, 0, 0, zb])/4 + 
   (29*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/6 - 
   (79*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/4 + 
   (93*CA*uec^2*G[1, 1, 0, 1, zb])/4 - (361*CF*uec^2*G[1, 1, 0, 1, zb])/8 - 
   (11*CA*Pi^2*uec^2*G[1, 1, 0, 1, zb])/12 + 
   (23*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/4 - 
   (189*CA*uec^2*zb*G[1, 1, 0, 1, zb])/4 + 176*CF*uec^2*zb*
    G[1, 1, 0, 1, zb] + (11*CA*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/6 - 
   (23*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/2 + 
   29*CA*uec^2*zb^2*G[1, 1, 0, 1, zb] - (943*CF*uec^2*zb^2*G[1, 1, 0, 1, zb])/
    8 - (3*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/2 + 
   (65*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/6 + 
   (93*CA*uec^2*G[1, 1, 1, 0, zb])/4 - (361*CF*uec^2*G[1, 1, 1, 0, zb])/8 - 
   (5*CA*Pi^2*uec^2*G[1, 1, 1, 0, zb])/6 + 
   (67*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/12 - 
   (149*CA*uec^2*zb*G[1, 1, 1, 0, zb])/4 + 156*CF*uec^2*zb*
    G[1, 1, 1, 0, zb] + (5*CA*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/3 - 
   (67*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/6 + 
   15*CA*uec^2*zb^2*G[1, 1, 1, 0, zb] - (719*CF*uec^2*zb^2*G[1, 1, 1, 0, zb])/
    8 - (5*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/3 + 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/6 - 
   (135*CA*uec^2*G[1, 1, 1, 1, zb])/8 + (485*CF*uec^2*G[1, 1, 1, 1, zb])/16 + 
   (CA*Pi^2*uec^2*G[1, 1, 1, 1, zb])/6 - (7*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/
    2 + (169*CA*uec^2*zb*G[1, 1, 1, 1, zb])/8 - 
   (421*CF*uec^2*zb*G[1, 1, 1, 1, zb])/4 - 
   (CA*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/3 + 7*CF*Pi^2*uec^2*zb*
    G[1, 1, 1, 1, zb] - (33*CA*uec^2*zb^2*G[1, 1, 1, 1, zb])/4 + 
   (1007*CF*uec^2*zb^2*G[1, 1, 1, 1, zb])/16 + 
   (CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/3 - 7*CF*Pi^2*uec^2*zb^2*
    G[1, 1, 1, 1, zb] - (269*CA*uec^2*G[0, 0, 0, 0, 0, zb])/8 + 
   (749*CF*uec^2*G[0, 0, 0, 0, 0, zb])/8 - 
   (269*CA*uec^2*zb*G[0, 0, 0, 0, 0, zb])/2 + 
   (861*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb])/2 + 
   (831*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/4 - 
   (4341*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/8 + 
   (107*CA*uec^2*G[0, 0, 0, 0, 1, zb])/4 - 
   (295*CF*uec^2*G[0, 0, 0, 0, 1, zb])/4 + 107*CA*uec^2*zb*
    G[0, 0, 0, 0, 1, zb] - 323*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb] - 
   (333*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/2 + 
   (1671*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/4 + 
   (95*CA*uec^2*G[0, 0, 0, 1, 0, zb])/4 - (271*CF*uec^2*G[0, 0, 0, 1, 0, zb])/
    4 + 90*CA*uec^2*zb*G[0, 0, 0, 1, 0, zb] - 
   289*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb] - 
   (285*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/2 + 
   (1479*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/4 - 
   18*CA*uec^2*G[0, 0, 0, 1, 1, zb] + (103*CF*uec^2*G[0, 0, 0, 1, 1, zb])/2 - 
   67*CA*uec^2*zb*G[0, 0, 0, 1, 1, zb] + 210*CF*uec^2*zb*
    G[0, 0, 0, 1, 1, zb] + 108*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, zb] - 
   (549*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/2 + 
   (89*CA*uec^2*G[0, 0, 1, 0, 0, zb])/4 - (259*CF*uec^2*G[0, 0, 1, 0, 0, zb])/
    4 + (153*CA*uec^2*zb*G[0, 0, 1, 0, 0, zb])/2 - 
   262*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb] - 
   (249*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/2 + 
   (1335*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/4 - 
   17*CA*uec^2*G[0, 0, 1, 0, 1, zb] + (99*CF*uec^2*G[0, 0, 1, 0, 1, zb])/2 - 
   58*CA*uec^2*zb*G[0, 0, 1, 0, 1, zb] + 192*CF*uec^2*zb*
    G[0, 0, 1, 0, 1, zb] + 96*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, zb] - 
   (501*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/2 - 
   13*CA*uec^2*G[0, 0, 1, 1, 0, zb] + (83*CF*uec^2*G[0, 0, 1, 1, 0, zb])/2 - 
   42*CA*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 160*CF*uec^2*zb*
    G[0, 0, 1, 1, 0, zb] + 72*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, zb] - 
   (405*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/2 + 
   (35*CA*uec^2*G[0, 0, 1, 1, 1, zb])/4 - (59*CF*uec^2*G[0, 0, 1, 1, 1, zb])/
    2 + (55*CA*uec^2*zb*G[0, 0, 1, 1, 1, zb])/2 - 
   110*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb] - 
   (99*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/2 + 
   141*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb] + 
   (89*CA*uec^2*G[0, 1, 0, 0, 0, zb])/4 - (259*CF*uec^2*G[0, 1, 0, 0, 0, zb])/
    4 + (261*CA*uec^2*zb*G[0, 1, 0, 0, 0, zb])/4 - 
   (479*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb])/2 - 
   111*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, zb] + 
   (1227*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/4 - 
   17*CA*uec^2*G[0, 1, 0, 0, 1, zb] + (99*CF*uec^2*G[0, 1, 0, 0, 1, zb])/2 - 
   (101*CA*uec^2*zb*G[0, 1, 0, 0, 1, zb])/2 + 
   177*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb] + 87*CA*uec^2*zb^2*
    G[0, 1, 0, 0, 1, zb] - (465*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/2 - 
   16*CA*uec^2*G[0, 1, 0, 1, 0, zb] + (95*CF*uec^2*G[0, 1, 0, 1, 0, zb])/2 - 
   (83*CA*uec^2*zb*G[0, 1, 0, 1, 0, zb])/2 + 
   159*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb] + 75*CA*uec^2*zb^2*
    G[0, 1, 0, 1, 0, zb] - (417*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/2 + 
   (47*CA*uec^2*G[0, 1, 0, 1, 1, zb])/4 - (71*CF*uec^2*G[0, 1, 0, 1, 1, zb])/
    2 + (59*CA*uec^2*zb*G[0, 1, 0, 1, 1, zb])/2 - 
   114*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb] - 
   (111*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/2 + 
   153*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb] - 
   11*CA*uec^2*G[0, 1, 1, 0, 0, zb] + (75*CF*uec^2*G[0, 1, 1, 0, 0, zb])/2 - 
   (53*CA*uec^2*zb*G[0, 1, 1, 0, 0, zb])/2 + 
   129*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb] + 51*CA*uec^2*zb^2*
    G[0, 1, 1, 0, 0, zb] - (321*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/2 + 
   (31*CA*uec^2*G[0, 1, 1, 0, 1, zb])/4 - (55*CF*uec^2*G[0, 1, 1, 0, 1, zb])/
    2 + (37*CA*uec^2*zb*G[0, 1, 1, 0, 1, zb])/2 - 
   92*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb] - 
   (75*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/2 + 
   117*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb] + 
   (23*CA*uec^2*G[0, 1, 1, 1, 0, zb])/4 - (47*CF*uec^2*G[0, 1, 1, 1, 0, zb])/
    2 + (21*CA*uec^2*zb*G[0, 1, 1, 1, 0, zb])/2 - 
   76*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 
   (51*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/2 + 
   93*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb] - (27*CA*uec^2*G[0, 1, 1, 1, 1, zb])/
    8 + (65*CF*uec^2*G[0, 1, 1, 1, 1, zb])/4 - 
   (19*CA*uec^2*zb*G[0, 1, 1, 1, 1, zb])/4 + 
   51*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb] + 
   (63*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/4 - 
   63*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb] - (83*CA*uec^2*G[1, 0, 0, 0, 0, zb])/
    4 + (235*CF*uec^2*G[1, 0, 0, 0, 0, zb])/8 + 
   (513*CA*uec^2*zb*G[1, 0, 0, 0, 0, zb])/4 - 
   (1527*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb])/4 - 
   (501*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/4 + 
   (2877*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/8 + 
   (27*CA*uec^2*G[1, 0, 0, 0, 1, zb])/2 - (69*CF*uec^2*G[1, 0, 0, 0, 1, zb])/
    4 - (191*CA*uec^2*zb*G[1, 0, 0, 0, 1, zb])/2 + 
   (557*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb])/2 + 
   (195*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/2 - 
   (1083*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/4 + 
   (29*CA*uec^2*G[1, 0, 0, 1, 0, zb])/2 - (77*CF*uec^2*G[1, 0, 0, 1, 0, zb])/
    4 - (173*CA*uec^2*zb*G[1, 0, 0, 1, 0, zb])/2 + 
   (521*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb])/2 + 
   (171*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/2 - 
   (987*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/4 - 
   (19*CA*uec^2*G[1, 0, 0, 1, 1, zb])/2 + 11*CF*uec^2*G[1, 0, 0, 1, 1, zb] + 
   61*CA*uec^2*zb*G[1, 0, 0, 1, 1, zb] - 185*CF*uec^2*zb*
    G[1, 0, 0, 1, 1, zb] - 63*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, zb] + 
   180*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb] + 
   (29*CA*uec^2*G[1, 0, 1, 0, 0, zb])/2 - (77*CF*uec^2*G[1, 0, 1, 0, 0, zb])/
    4 - 79*CA*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 
   (491*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb])/2 + 
   (153*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/2 - 
   (915*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/4 - 
   (19*CA*uec^2*G[1, 0, 1, 0, 1, zb])/2 + 11*CF*uec^2*G[1, 0, 1, 0, 1, zb] + 
   56*CA*uec^2*zb*G[1, 0, 1, 0, 1, zb] - 175*CF*uec^2*zb*
    G[1, 0, 1, 0, 1, zb] - 57*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, zb] + 
   168*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb] - 
   (23*CA*uec^2*G[1, 0, 1, 1, 0, zb])/2 + 15*CF*uec^2*G[1, 0, 1, 1, 0, zb] + 
   48*CA*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 159*CF*uec^2*zb*
    G[1, 0, 1, 1, 0, zb] - 45*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, zb] + 
   144*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb] + 
   (33*CA*uec^2*G[1, 0, 1, 1, 1, zb])/4 - (39*CF*uec^2*G[1, 0, 1, 1, 1, zb])/
    4 - 31*CA*uec^2*zb*G[1, 0, 1, 1, 1, zb] + 
   109*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb] + 30*CA*uec^2*zb^2*
    G[1, 0, 1, 1, 1, zb] - (399*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/4 + 
   (41*CA*uec^2*G[1, 1, 0, 0, 0, zb])/2 - (125*CF*uec^2*G[1, 1, 0, 0, 0, zb])/
    4 - (135*CA*uec^2*zb*G[1, 1, 0, 0, 0, zb])/2 + 
   (445*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb])/2 + 
   (111*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/2 - 
   (747*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/4 - 
   14*CA*uec^2*G[1, 1, 0, 0, 1, zb] + 20*CF*uec^2*G[1, 1, 0, 0, 1, zb] + 
   48*CA*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 159*CF*uec^2*zb*
    G[1, 1, 0, 0, 1, zb] - 42*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, zb] + 
   138*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb] - 
   14*CA*uec^2*G[1, 1, 0, 1, 0, zb] + 20*CF*uec^2*G[1, 1, 0, 1, 0, zb] + 
   43*CA*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 149*CF*uec^2*zb*
    G[1, 1, 0, 1, 0, zb] - 36*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, zb] + 
   126*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb] + 
   (19*CA*uec^2*G[1, 1, 0, 1, 1, zb])/2 - (49*CF*uec^2*G[1, 1, 0, 1, 1, zb])/
    4 - (57*CA*uec^2*zb*G[1, 1, 0, 1, 1, zb])/2 + 
   104*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb] + 
   (51*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/2 - 
   (363*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/4 - 
   17*CA*uec^2*G[1, 1, 1, 0, 0, zb] + 26*CF*uec^2*G[1, 1, 1, 0, 0, zb] + 
   36*CA*uec^2*zb*G[1, 1, 1, 0, 0, zb] - 135*CF*uec^2*zb*
    G[1, 1, 1, 0, 0, zb] - 24*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, zb] + 
   102*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb] + 
   12*CA*uec^2*G[1, 1, 1, 0, 1, zb] - (69*CF*uec^2*G[1, 1, 1, 0, 1, zb])/4 - 
   (47*CA*uec^2*zb*G[1, 1, 1, 0, 1, zb])/2 + 
   94*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb] + 
   (33*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/2 - 
   (291*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/4 + 
   13*CA*uec^2*G[1, 1, 1, 1, 0, zb] - (77*CF*uec^2*G[1, 1, 1, 1, 0, zb])/4 - 
   (39*CA*uec^2*zb*G[1, 1, 1, 1, 0, zb])/2 + 
   86*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb] + 
   (21*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/2 - 
   (243*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/4 - 
   (19*CA*uec^2*G[1, 1, 1, 1, 1, zb])/2 + (105*CF*uec^2*G[1, 1, 1, 1, 1, zb])/
    8 + (43*CA*uec^2*zb*G[1, 1, 1, 1, 1, zb])/4 - 
   58*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb] - 
   (21*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/4 + 
   (327*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/8 - 
   (1319*CA*uec^2*G[0, 0, 0, 0, 0, 0, zb])/8 + 
   (3495*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb])/8 + 
   (1319*CA*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/4 - 
   (3495*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/4 - 
   (1319*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/4 + 
   (3495*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/4 + 
   (517*CA*uec^2*G[0, 0, 0, 0, 0, 1, zb])/4 - 
   (1325*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/4 - 
   (517*CA*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/2 + 
   (1325*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/2 + 
   (517*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/2 - 
   (1325*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/2 + 
   (453*CA*uec^2*G[0, 0, 0, 0, 1, 0, zb])/4 - 
   (1197*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/4 - 
   (453*CA*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/2 + 
   (1197*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/2 + 
   (457*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/2 - 
   (1205*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/2 - 
   (169*CA*uec^2*G[0, 0, 0, 0, 1, 1, zb])/2 + 
   (439*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/2 + 
   169*CA*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   439*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 171*CA*uec^2*zb^2*
    G[0, 0, 0, 0, 1, 1, zb] + 443*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb] + 
   (405*CA*uec^2*G[0, 0, 0, 1, 0, 0, zb])/4 - 
   (1101*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/4 - 
   (405*CA*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/2 + 
   (1101*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/2 + 
   (415*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/2 - 
   (1121*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/2 - 
   (153*CA*uec^2*G[0, 0, 0, 1, 0, 1, zb])/2 + 
   (407*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/2 + 
   153*CA*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 
   407*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 157*CA*uec^2*zb^2*
    G[0, 0, 0, 1, 0, 1, zb] + 415*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb] - 
   (121*CA*uec^2*G[0, 0, 0, 1, 1, 0, zb])/2 + 
   (343*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/2 + 
   121*CA*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 
   343*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 125*CA*uec^2*zb^2*
    G[0, 0, 0, 1, 1, 0, zb] + 351*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb] + 
   (83*CA*uec^2*G[0, 0, 0, 1, 1, 1, zb])/2 - 
   119*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb] - 83*CA*uec^2*zb*
    G[0, 0, 0, 1, 1, 1, zb] + 238*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   86*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb] - 
   244*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb] + 
   (369*CA*uec^2*G[0, 0, 1, 0, 0, 0, zb])/4 - 
   (1029*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/4 - 
   (369*CA*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/2 + 
   (1029*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/2 + 
   194*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb] - 
   (1067*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/2 - 
   (141*CA*uec^2*G[0, 0, 1, 0, 0, 1, zb])/2 + 
   (383*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/2 + 
   141*CA*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 
   383*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 148*CA*uec^2*zb^2*
    G[0, 0, 1, 0, 0, 1, zb] + 397*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb] - 
   (125*CA*uec^2*G[0, 0, 1, 0, 1, 0, zb])/2 + 
   (351*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/2 + 
   125*CA*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   351*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 134*CA*uec^2*zb^2*
    G[0, 0, 1, 0, 1, 0, zb] + 369*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb] + 
   (91*CA*uec^2*G[0, 0, 1, 0, 1, 1, zb])/2 - 
   127*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb] - 91*CA*uec^2*zb*
    G[0, 0, 1, 0, 1, 1, zb] + 254*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   98*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb] - 
   268*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb] - 
   (93*CA*uec^2*G[0, 0, 1, 1, 0, 0, zb])/2 + 
   (287*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/2 + 
   93*CA*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 287*CF*uec^2*zb*
    G[0, 0, 1, 1, 0, 0, zb] - 100*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb] + 
   301*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb] + 
   (67*CA*uec^2*G[0, 0, 1, 1, 0, 1, zb])/2 - 
   103*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 67*CA*uec^2*zb*
    G[0, 0, 1, 1, 0, 1, zb] + 206*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   72*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb] - 
   216*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb] + 
   (51*CA*uec^2*G[0, 0, 1, 1, 1, 0, zb])/2 - 
   87*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 51*CA*uec^2*zb*
    G[0, 0, 1, 1, 1, 0, zb] + 174*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   56*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb] - 
   184*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb] - 
   (65*CA*uec^2*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   59*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb] + 
   (65*CA*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/2 - 
   118*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 36*CA*uec^2*zb^2*
    G[0, 0, 1, 1, 1, 1, zb] + 125*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb] + 
   (171*CA*uec^2*G[0, 1, 0, 0, 0, 0, zb])/2 - 
   (975*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   171*CA*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] + 
   (975*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/2 + 
   (749*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   520*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb] - 
   66*CA*uec^2*G[0, 1, 0, 0, 0, 1, zb] + 
   (365*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   132*CA*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 
   365*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 
   (287*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   388*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb] - 
   58*CA*uec^2*G[0, 1, 0, 0, 1, 0, zb] + 
   (333*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/2 + 
   116*CA*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   333*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   (259*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/2 + 
   360*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb] + 
   (85*CA*uec^2*G[0, 1, 0, 0, 1, 1, zb])/2 - 
   121*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb] - 85*CA*uec^2*zb*
    G[0, 1, 0, 0, 1, 1, zb] + 242*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] + 
   95*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb] - 
   262*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb] - 
   52*CA*uec^2*G[0, 1, 0, 1, 0, 0, zb] + 
   (309*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   104*CA*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 
   309*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 
   (241*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   342*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb] + 
   (77*CA*uec^2*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   113*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb] - 77*CA*uec^2*zb*
    G[0, 1, 0, 1, 0, 1, zb] + 226*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   89*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb] - 
   250*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb] + 
   (61*CA*uec^2*G[0, 1, 0, 1, 1, 0, zb])/2 - 
   97*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb] - 61*CA*uec^2*zb*
    G[0, 1, 0, 1, 1, 0, zb] + 194*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   73*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb] - 
   218*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb] - 
   (81*CA*uec^2*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   67*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb] + 
   (81*CA*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   134*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 49*CA*uec^2*zb^2*
    G[0, 1, 0, 1, 1, 1, zb] + 151*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb] - 
   38*CA*uec^2*G[0, 1, 1, 0, 0, 0, zb] + 
   (253*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/2 + 
   76*CA*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] - 253*CF*uec^2*zb*
    G[0, 1, 1, 0, 0, 0, zb] - (175*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/2 + 
   276*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb] + 
   (57*CA*uec^2*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   93*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb] - 57*CA*uec^2*zb*
    G[0, 1, 1, 0, 0, 1, zb] + 186*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   65*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb] - 
   202*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb] + 
   (49*CA*uec^2*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   85*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb] - 49*CA*uec^2*zb*
    G[0, 1, 1, 0, 1, 0, zb] + 170*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   59*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb] - 
   190*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb] - 
   (69*CA*uec^2*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   61*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb] + 
   (69*CA*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/2 - 
   122*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 42*CA*uec^2*zb^2*
    G[0, 1, 1, 0, 1, 1, zb] + 137*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb] + 
   (33*CA*uec^2*G[0, 1, 1, 1, 0, 0, zb])/2 - 
   69*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb] - 33*CA*uec^2*zb*
    G[0, 1, 1, 1, 0, 0, zb] + 138*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   41*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb] - 
   154*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb] - 
   (45*CA*uec^2*G[0, 1, 1, 1, 0, 1, zb])/4 + 
   49*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb] + 
   (45*CA*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   98*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 28*CA*uec^2*zb^2*
    G[0, 1, 1, 1, 0, 1, zb] + 109*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb] - 
   (29*CA*uec^2*G[0, 1, 1, 1, 1, 0, zb])/4 + 
   41*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb] + 
   (29*CA*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/2 - 
   82*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] - 20*CA*uec^2*zb^2*
    G[0, 1, 1, 1, 1, 0, zb] + 93*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb] + 
   (29*CA*uec^2*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (55*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (29*CA*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   55*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb] + 11*CA*uec^2*zb^2*
    G[0, 1, 1, 1, 1, 1, zb] - (125*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   (269*CA*uec^2*G[1, 0, 0, 0, 0, 0, zb])/4 - 
   (1869*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (269*CA*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/2 + 
   (1869*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/4 + 
   (269*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/2 - 
   (1869*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/4 - 
   (107*CA*uec^2*G[1, 0, 0, 0, 0, 1, zb])/2 + 
   (703*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/4 + 
   107*CA*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   (703*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/2 - 
   107*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb] + 
   (703*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/2 - 
   (91*CA*uec^2*G[1, 0, 0, 0, 1, 0, zb])/2 + 
   (639*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/4 + 
   91*CA*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   (639*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/2 - 
   93*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb] + 
   (647*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/2 + 
   34*CA*uec^2*G[1, 0, 0, 0, 1, 1, zb] - 
   (233*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   68*CA*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 233*CF*uec^2*zb*
    G[1, 0, 0, 0, 1, 1, zb] + 70*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb] - 
   237*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb] - 
   (79*CA*uec^2*G[1, 0, 0, 1, 0, 0, zb])/2 + 
   (591*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/4 + 
   79*CA*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   (591*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/2 - 
   84*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb] + 
   (611*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/2 + 
   30*CA*uec^2*G[1, 0, 0, 1, 0, 1, zb] - 
   (217*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/2 - 
   60*CA*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 217*CF*uec^2*zb*
    G[1, 0, 0, 1, 0, 1, zb] + 64*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb] - 
   225*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb] + 
   22*CA*uec^2*G[1, 0, 0, 1, 1, 0, zb] - 
   (185*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/2 - 
   44*CA*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 185*CF*uec^2*zb*
    G[1, 0, 0, 1, 1, 0, zb] + 48*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb] - 
   193*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb] - 
   (29*CA*uec^2*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   64*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb] + 29*CA*uec^2*zb*
    G[1, 0, 0, 1, 1, 1, zb] - 128*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   32*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb] + 
   134*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb] - 
   35*CA*uec^2*G[1, 0, 1, 0, 0, 0, zb] + 
   (555*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   70*CA*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   (555*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/2 - 
   (159*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/2 + 
   (593*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/2 + 
   27*CA*uec^2*G[1, 0, 1, 0, 0, 1, zb] - 
   (205*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   54*CA*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 205*CF*uec^2*zb*
    G[1, 0, 1, 0, 0, 1, zb] + 61*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb] - 
   219*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb] + 
   23*CA*uec^2*G[1, 0, 1, 0, 1, 0, zb] - 
   (189*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   46*CA*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 189*CF*uec^2*zb*
    G[1, 0, 1, 0, 1, 0, zb] + 55*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb] - 
   207*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb] - 
   (33*CA*uec^2*G[1, 0, 1, 0, 1, 1, zb])/2 + 
   68*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb] + 33*CA*uec^2*zb*
    G[1, 0, 1, 0, 1, 1, zb] - 136*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   40*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb] + 
   150*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb] + 
   15*CA*uec^2*G[1, 0, 1, 1, 0, 0, zb] - 
   (157*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/2 - 
   30*CA*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 157*CF*uec^2*zb*
    G[1, 0, 1, 1, 0, 0, zb] + 37*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb] - 
   171*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb] - 
   (21*CA*uec^2*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   56*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb] + 21*CA*uec^2*zb*
    G[1, 0, 1, 1, 0, 1, zb] - 112*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   26*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb] + 
   122*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb] - 
   (13*CA*uec^2*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   48*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb] + 13*CA*uec^2*zb*
    G[1, 0, 1, 1, 1, 0, zb] - 96*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 
   18*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb] + 
   106*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb] + 
   (13*CA*uec^2*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (65*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (13*CA*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/2 + 
   65*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] + 10*CA*uec^2*zb^2*
    G[1, 0, 1, 1, 1, 1, zb] - 72*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb] - 
   (47*CA*uec^2*G[1, 1, 0, 0, 0, 0, zb])/2 + 
   (463*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/4 + 
   47*CA*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   (463*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/2 - 
   47*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb] + 
   (463*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/2 + 
   19*CA*uec^2*G[1, 1, 0, 0, 0, 1, zb] - 
   (173*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   38*CA*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 173*CF*uec^2*zb*
    G[1, 1, 0, 0, 0, 1, zb] + 38*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb] - 
   173*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb] + 
   15*CA*uec^2*G[1, 1, 0, 0, 1, 0, zb] - 
   (157*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/2 - 
   30*CA*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 157*CF*uec^2*zb*
    G[1, 1, 0, 0, 1, 0, zb] + 32*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb] - 
   161*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb] - 
   11*CA*uec^2*G[1, 1, 0, 0, 1, 1, zb] + 
   57*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb] + 22*CA*uec^2*zb*
    G[1, 1, 0, 0, 1, 1, zb] - 114*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   24*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb] + 
   118*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb] + 
   12*CA*uec^2*G[1, 1, 0, 1, 0, 0, zb] - 
   (145*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   24*CA*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 145*CF*uec^2*zb*
    G[1, 1, 0, 1, 0, 0, zb] + 29*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb] - 
   155*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb] - 
   9*CA*uec^2*G[1, 1, 0, 1, 0, 1, zb] + 53*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb] + 
   18*CA*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 106*CF*uec^2*zb*
    G[1, 1, 0, 1, 0, 1, zb] - 22*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb] + 
   114*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb] - 
   5*CA*uec^2*G[1, 1, 0, 1, 1, 0, zb] + 45*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb] + 
   10*CA*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   90*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 14*CA*uec^2*zb^2*
    G[1, 1, 0, 1, 1, 0, zb] + 98*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb] + 
   (5*CA*uec^2*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   31*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb] - 5*CA*uec^2*zb*
    G[1, 1, 0, 1, 1, 1, zb] + 62*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   8*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb] - 68*CF*uec^2*zb^2*
    G[1, 1, 0, 1, 1, 1, zb] + 5*CA*uec^2*G[1, 1, 1, 0, 0, 0, zb] - 
   (117*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   10*CA*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 117*CF*uec^2*zb*
    G[1, 1, 1, 0, 0, 0, zb] + 10*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb] - 
   117*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb] - 
   4*CA*uec^2*G[1, 1, 1, 0, 0, 1, zb] + 43*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb] + 
   8*CA*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   86*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 8*CA*uec^2*zb^2*
    G[1, 1, 1, 0, 0, 1, zb] + 86*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb] - 
   2*CA*uec^2*G[1, 1, 1, 0, 1, 0, zb] + 39*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb] + 
   4*CA*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   78*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 6*CA*uec^2*zb^2*
    G[1, 1, 1, 0, 1, 0, zb] + 82*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb] + 
   CA*uec^2*G[1, 1, 1, 0, 1, 1, zb] - 28*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb] - 
   2*CA*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] + 
   56*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] + 4*CA*uec^2*zb^2*
    G[1, 1, 1, 0, 1, 1, zb] - 60*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb] + 
   2*CA*uec^2*G[1, 1, 1, 1, 0, 0, zb] + 31*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb] - 
   4*CA*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] - 
   62*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] + 4*CA*uec^2*zb^2*
    G[1, 1, 1, 1, 0, 0, zb] + 62*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb] - 
   2*CA*uec^2*G[1, 1, 1, 1, 0, 1, zb] - 22*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb] + 
   4*CA*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] + 
   44*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] - 4*CA*uec^2*zb^2*
    G[1, 1, 1, 1, 0, 1, zb] - 44*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb] - 
   4*CA*uec^2*G[1, 1, 1, 1, 1, 0, zb] - 18*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb] + 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   36*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] - 8*CA*uec^2*zb^2*
    G[1, 1, 1, 1, 1, 0, zb] - 36*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb] + 
   4*CA*uec^2*G[1, 1, 1, 1, 1, 1, zb] + 12*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb] - 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb] - 
   24*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb] + 8*CA*uec^2*zb^2*
    G[1, 1, 1, 1, 1, 1, zb] + 24*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb] + 
   (CA*uec^2*Log[Q2dmu2])/2 - (17*CF*uec^2*Log[Q2dmu2])/2 - 
   (CA*Pi^2*uec^2*Log[Q2dmu2])/16 + (83*CF*Pi^2*uec^2*Log[Q2dmu2])/48 - 
   (CA*Pi^4*uec^2*Log[Q2dmu2])/64 - (11*CF*Pi^4*uec^2*Log[Q2dmu2])/288 - 
   (3*CA*uec^2*zb*Log[Q2dmu2])/2 + (921*CF*uec^2*zb*Log[Q2dmu2])/4 + 
   (29*CA*Pi^2*uec^2*zb*Log[Q2dmu2])/4 - (631*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/
    16 - (CA*Pi^4*uec^2*zb*Log[Q2dmu2])/16 + 
   (359*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/720 - (27*CA*uec^2*zb^2*Log[Q2dmu2])/
    2 - 117*CF*uec^2*zb^2*Log[Q2dmu2] - (305*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2])/
    24 + (2141*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/48 + 
   (157*CA*Pi^4*uec^2*zb^2*Log[Q2dmu2])/960 - 
   (65*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2])/96 - (3*CA*uec^2*G[0, zb]*Log[Q2dmu2])/
    4 + (35*CF*uec^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (3*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (109*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/48 - 
   (19*CA*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/480 + 
   (283*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/1440 - 
   (817*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (289*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/48 + 
   (1541*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/48 + 
   (19*CA*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/240 - 
   (283*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/720 + 
   (65*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (387*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (81*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (143*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 - 
   (19*CA*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/240 + 
   (283*CF*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/720 + 
   (5*CA*uec^2*G[1, zb]*Log[Q2dmu2])/2 + (5*CF*uec^2*G[1, zb]*Log[Q2dmu2])/
    2 + CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2] - 
   (103*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/48 + 
   (CA*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (25*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (17*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 + 
   (463*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 - 
   (29*CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/24 - 
   (87*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (CA*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 + 
   (25*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/144 - 
   (65*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/4 - 
   (111*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/2 - 
   (25*CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (769*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/48 + 
   (CA*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/16 - 
   (25*CF*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/144 + 
   (9*CA*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (73*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (29*CA*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (65*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (63*CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (849*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (29*CA*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (45*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (33*CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   135*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 
   (17*CA*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (223*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (9*CA*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (7*CA*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (4*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (19*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 - 
   (557*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   2*CA*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 
   (77*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/6 - 
   (41*CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (403*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   4*CA*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2] - 
   (61*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (39*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (139*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (7*CA*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (47*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (67*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (755*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (5*CA*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (45*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (33*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (403*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (7*CA*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (113*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   20*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2] - 
   (121*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (CA*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (17*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (119*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (1171*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (49*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (41*CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (669*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   2*CA*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2] + 
   (75*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (107*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (143*CA*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (149*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (291*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1887*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (143*CA*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (149*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (163*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (391*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (143*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (149*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (13*CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (23*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   3*CA*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (43*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (113*CA*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (669*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   6*CA*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (43*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (75*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (303*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (17*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (125*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (7*CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (25*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (11*CA*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (41*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (71*CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (585*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (11*CA*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (41*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (47*CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (247*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (65*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (61*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (13*CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (37*CA*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (20*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   11*CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (203*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (37*CA*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (40*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (39*CA*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (375*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (19*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (27*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (93*CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (203*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (29*CA*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (79*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (99*CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (869*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (29*CA*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (79*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (107*CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   140*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (29*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (79*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   19*CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (151*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (11*CA*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (23*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (75*CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (321*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (11*CA*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (23*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (47*CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (439*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (65*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   19*CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (151*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (5*CA*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (67*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (55*CA*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (281*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (5*CA*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (67*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (19*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (327*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (5*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (59*CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (213*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (CA*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (7*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (65*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (195*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (CA*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   7*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (11*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (471*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (CA*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   7*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (47*CA*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (159*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   47*CA*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   215*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (153*CA*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (999*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (19*CA*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (65*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   38*CA*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   158*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   63*CA*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (381*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (17*CA*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (61*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   29*CA*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   140*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   51*CA*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (333*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (13*CA*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   24*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   21*CA*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   100*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   39*CA*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   123*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (17*CA*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (61*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (43*CA*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   125*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   42*CA*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (297*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (13*CA*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   24*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   90*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   33*CA*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   111*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (9*CA*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   20*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   74*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   21*CA*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   87*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (11*CA*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (29*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CA*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   50*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (27*CA*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   60*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (33*CA*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (97*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (115*CA*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (413*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (99*CA*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (711*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   12*CA*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (33*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   43*CA*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   151*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   39*CA*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (267*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   12*CA*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (33*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   38*CA*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   141*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   33*CA*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (243*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (17*CA*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (21*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   26*CA*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   100*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   24*CA*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (177*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   15*CA*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (45*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   31*CA*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   127*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   21*CA*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (195*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   11*CA*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (31*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   21*CA*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   90*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   15*CA*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (141*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   12*CA*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (35*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   17*CA*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   82*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   9*CA*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (117*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   9*CA*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (49*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (19*CA*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   56*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (9*CA*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (159*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (269*CA*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (845*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (269*CA*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (845*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (269*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (845*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (107*CA*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (319*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   107*CA*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   319*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   107*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   319*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (91*CA*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (287*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   91*CA*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   287*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   93*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   291*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   34*CA*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   105*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   68*CA*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   210*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   70*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   214*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (79*CA*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (263*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   79*CA*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   263*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   84*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   273*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   30*CA*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   97*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   60*CA*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   194*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   64*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   202*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   22*CA*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   81*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   44*CA*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   162*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   48*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   170*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (29*CA*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   56*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   29*CA*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   112*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   32*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   118*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   35*CA*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (245*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   70*CA*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   245*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (159*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   264*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   27*CA*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   91*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   54*CA*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   182*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   61*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   196*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   23*CA*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   83*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   46*CA*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   166*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   55*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   184*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (33*CA*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   60*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   33*CA*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   120*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   40*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   134*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   15*CA*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   67*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   30*CA*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   134*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   37*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   148*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (21*CA*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   48*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   21*CA*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   96*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   26*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   106*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (13*CA*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   40*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   13*CA*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   80*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   18*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   90*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (13*CA*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   27*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (13*CA*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   54*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   10*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   61*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (47*CA*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (463*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   47*CA*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (463*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   47*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (463*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   19*CA*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (173*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   38*CA*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   173*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   38*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   173*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   15*CA*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (157*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   30*CA*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   157*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   32*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   161*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   11*CA*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   57*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   22*CA*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   114*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   24*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   118*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   12*CA*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (145*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   24*CA*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   145*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   29*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   155*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   9*CA*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   53*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   18*CA*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   106*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   22*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   114*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   5*CA*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   45*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   10*CA*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   90*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   14*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   98*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (5*CA*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   31*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   5*CA*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   62*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   68*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   5*CA*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (117*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   10*CA*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   117*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   10*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   117*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   43*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   86*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   8*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   86*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2*CA*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   39*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   4*CA*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   78*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   6*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   82*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   CA*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   28*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   2*CA*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   56*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   4*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   60*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*CA*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   31*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   62*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   4*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   62*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   2*CA*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   22*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   4*CA*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   44*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   44*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   18*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   36*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   36*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*CA*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   12*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   24*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   24*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (CA*uec^2*Log[Q2dmu2]^2)/4 + (17*CF*uec^2*Log[Q2dmu2]^2)/4 + 
   (CA*Pi^2*uec^2*Log[Q2dmu2]^2)/16 - (53*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/48 - 
   (CA*Pi^4*uec^2*Log[Q2dmu2]^2)/64 + (73*CF*Pi^4*uec^2*Log[Q2dmu2]^2)/720 - 
   3*CA*uec^2*zb*Log[Q2dmu2]^2 - 82*CF*uec^2*zb*Log[Q2dmu2]^2 - 
   (21*CA*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/16 + 
   (189*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/16 + (CA*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/
    32 - (73*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/360 + 
   (47*CA*uec^2*zb^2*Log[Q2dmu2]^2)/8 + (391*CF*uec^2*zb^2*Log[Q2dmu2]^2)/8 + 
   (35*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/12 - 
   (157*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/12 - 
   (CA*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/32 + 
   (73*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/360 + 
   (3*CA*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (35*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (5*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/24 - 
   (3*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (15*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 69*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2]^2 + (5*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/6 - 
   (22*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   7*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2 - 
   (157*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (15*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (69*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   CA*uec^2*G[1, zb]*Log[Q2dmu2]^2 - (3*CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/
    8 + (13*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/12 - 
   (25*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (307*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (2*CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (29*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/12 + 
   7*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2 + 
   (177*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (15*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (49*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (29*CA*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (125*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (533*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (29*CA*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (125*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (3*CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (93*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (29*CA*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (125*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (5*CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (5*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (11*CA*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/24 + 
   (35*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (5*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (171*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (11*CA*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (35*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (129*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CA*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (11*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (21*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (23*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (5*CA*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (67*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/24 - 
   4*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (219*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (5*CA*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (67*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (3*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (131*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5*CA*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (21*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (77*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (CA*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (7*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (13*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   41*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   (CA*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (7*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (203*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (CA*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (7*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (5*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (29*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   5*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 57*CF*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (21*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (237*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (13*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   4*CA*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 40*CF*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 9*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (87*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (13*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   35*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   6*CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (75*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (11*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   24*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (9*CA*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   27*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (11*CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (31*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (21*CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (111*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (15*CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (177*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 6*CF*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - 8*CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   41*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   6*CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   33*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   5*CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 7*CF*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 - 6*CA*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   37*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   3*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   27*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (21*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (7*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   26*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (3*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (75*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (47*CA*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (207*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (47*CA*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (207*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (47*CA*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (207*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (19*CA*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (77*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   19*CA*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   77*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   19*CA*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   77*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (15*CA*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (69*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   15*CA*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   69*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   16*CA*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   71*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (11*CA*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   25*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   11*CA*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   50*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   12*CA*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   52*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   6*CA*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (63*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   12*CA*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   63*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (29*CA*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   68*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (9*CA*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   23*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   9*CA*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   46*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   11*CA*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   50*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (5*CA*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   19*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   5*CA*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   38*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   7*CA*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   42*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (5*CA*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   13*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (5*CA*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   26*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   29*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (5*CA*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (117*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   5*CA*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (117*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   5*CA*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (117*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   2*CA*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (43*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   4*CA*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   43*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   4*CA*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   43*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   CA*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (39*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   2*CA*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   39*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   3*CA*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   41*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (CA*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   14*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   CA*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   28*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   2*CA*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   30*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   CA*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (31*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   2*CA*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   31*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   2*CA*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   31*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   CA*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 11*CF*uec^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 2*CA*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   22*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   2*CA*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   22*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   2*CA*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 9*CF*uec^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 4*CA*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   18*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   18*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   2*CA*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 6*CF*uec^2*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 - 4*CA*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   12*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   12*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (CA*uec^2*Log[Q2dmu2]^3)/12 - (17*CF*uec^2*Log[Q2dmu2]^3)/12 + 
   (CA*Pi^2*uec^2*Log[Q2dmu2]^3)/72 + (CF*Pi^2*uec^2*Log[Q2dmu2]^3)/36 + 
   (5*CA*uec^2*zb*Log[Q2dmu2]^3)/3 + (229*CF*uec^2*zb*Log[Q2dmu2]^3)/12 + 
   (CA*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/18 - (11*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/
    6 - (5*CA*uec^2*zb^2*Log[Q2dmu2]^3)/3 - (157*CF*uec^2*zb^2*Log[Q2dmu2]^3)/
    12 - (7*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/24 + 
   (25*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/12 - 
   (CA*uec^2*G[0, zb]*Log[Q2dmu2]^3)/4 + (23*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/
    12 + (5*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/36 - 
   (13*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/12 - 
   (7*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (61*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (5*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/18 + 
   (13*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/6 + 
   (11*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 + 
   (31*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (5*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/18 - 
   (13*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 + 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^3)/3 - (3*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/
    4 - (CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/36 + 
   (7*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/12 + 
   (13*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/6 + 
   (17*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/18 - 
   (7*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/6 - 
   (11*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/6 - 
   (23*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 - 
   (CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/18 + 
   (7*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/6 + 
   (CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (2*CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (34*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (21*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (22*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   7*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3 - CA*uec^2*G[1, 0, zb]*
    Log[Q2dmu2]^3 + (7*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (29*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (15*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3 - 
   (7*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (22*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (11*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (5*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (53*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (5*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (53*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (5*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (53*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (19*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (38*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (38*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (17*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (34*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   12*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/6 + 4*CF*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^3 + (CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   8*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (2*CA*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (26*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (31*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (2*CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (31*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (31*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (11*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (22*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (22*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 3*CF*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^3 - (4*CA*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   6*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (4*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   6*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (2*CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 2*CF*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2]^3 + (4*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   4*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (4*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   4*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (CA*uec^2*Log[Q2dmu2]^4)/24 + (11*CF*uec^2*Log[Q2dmu2]^4)/24 + 
   (CA*Pi^2*uec^2*Log[Q2dmu2]^4)/144 - (7*CF*Pi^2*uec^2*Log[Q2dmu2]^4)/36 - 
   (11*CA*uec^2*zb*Log[Q2dmu2]^4)/24 - (77*CF*uec^2*zb*Log[Q2dmu2]^4)/24 - 
   (CA*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/72 + (7*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/
    18 + (CA*uec^2*zb^2*Log[Q2dmu2]^4)/3 + (5*CF*uec^2*zb^2*Log[Q2dmu2]^4)/
    2 + (CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/72 - 
   (7*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/18 + 
   (CA*uec^2*G[0, zb]*Log[Q2dmu2]^4)/12 - (CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/
    12 + (CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/3 + 
   2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4 - 
   (CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/4 - 
   (7*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/4 - 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^4)/12 - 
   (CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/3 - 
   (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/6 + 
   (CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/4 + CF*uec^2*zb^2*G[1, zb]*
    Log[Q2dmu2]^4 + (CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/12 + 
   (5*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (5*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (5*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/12 - 
   (5*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (5*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/6 - 
   (5*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (3*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (3*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (3*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/2 - 
   (CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - CF*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2]^4 + (CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4 + (CA*uec^2*Log[Q2dmu2]^5)/60 - 
   (CF*uec^2*Log[Q2dmu2]^5)/30 + (CA*uec^2*zb*Log[Q2dmu2]^5)/15 + 
   (CF*uec^2*zb*Log[Q2dmu2]^5)/3 - (CA*uec^2*zb^2*Log[Q2dmu2]^5)/20 - 
   (3*CF*uec^2*zb^2*Log[Q2dmu2]^5)/10 + (CA*uec^2*G[0, zb]*Log[Q2dmu2]^5)/
    30 + (CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/6 - 
   (CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/15 - 
   (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/3 + 
   (CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/15 + 
   (CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/3 - 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^5)/30 - (CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/
    10 + (CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/5 - 
   (CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/15 - 
   (CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/5 + (CA*uec^2*Log[Q2dmu2]^6)/180 + 
   (CF*uec^2*Log[Q2dmu2]^6)/45 - (CA*uec^2*zb*Log[Q2dmu2]^6)/90 - 
   (2*CF*uec^2*zb*Log[Q2dmu2]^6)/45 + (CA*uec^2*zb^2*Log[Q2dmu2]^6)/90 + 
   (2*CF*uec^2*zb^2*Log[Q2dmu2]^6)/45 + (13*CA*uec^2*Zeta[3])/24 - 
   (125*CF*uec^2*Zeta[3])/24 + (59*CA*Pi^2*uec^2*Zeta[3])/72 - 
   (61*CF*Pi^2*uec^2*Zeta[3])/36 - (311*CA*uec^2*zb*Zeta[3])/12 + 
   (3571*CF*uec^2*zb*Zeta[3])/24 + (59*CA*Pi^2*uec^2*zb*Zeta[3])/18 - 
   (163*CF*Pi^2*uec^2*zb*Zeta[3])/12 + (781*CA*uec^2*zb^2*Zeta[3])/24 - 
   (3133*CF*uec^2*zb^2*Zeta[3])/24 - (271*CA*Pi^2*uec^2*zb^2*Zeta[3])/48 + 
   (415*CF*Pi^2*uec^2*zb^2*Zeta[3])/24 - (13*CA*uec^2*G[0, zb]*Zeta[3])/8 + 
   (179*CF*uec^2*G[0, zb]*Zeta[3])/24 + (275*CA*Pi^2*uec^2*G[0, zb]*Zeta[3])/
    72 - (269*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/24 + 
   (277*CA*uec^2*zb*G[0, zb]*Zeta[3])/8 - (1241*CF*uec^2*zb*G[0, zb]*Zeta[3])/
    8 - (275*CA*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/36 + 
   (269*CF*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/12 - 
   (541*CA*uec^2*zb^2*G[0, zb]*Zeta[3])/12 + 
   (907*CF*uec^2*zb^2*G[0, zb]*Zeta[3])/6 + 
   (275*CA*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/36 - 
   (269*CF*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/12 + 
   (29*CA*uec^2*G[1, zb]*Zeta[3])/3 - (169*CF*uec^2*G[1, zb]*Zeta[3])/8 - 
   (59*CA*Pi^2*uec^2*G[1, zb]*Zeta[3])/36 + 
   (47*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/8 - (341*CA*uec^2*zb*G[1, zb]*Zeta[3])/
    12 + (473*CF*uec^2*zb*G[1, zb]*Zeta[3])/4 + 
   (59*CA*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/18 - 
   (47*CF*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/4 + 
   (289*CA*uec^2*zb^2*G[1, zb]*Zeta[3])/12 - 
   (745*CF*uec^2*zb^2*G[1, zb]*Zeta[3])/8 - 
   (59*CA*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/18 + 
   (47*CF*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/4 - 
   (107*CA*uec^2*G[0, 0, zb]*Zeta[3])/12 + (101*CF*uec^2*G[0, 0, zb]*Zeta[3])/
    4 - (107*CA*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 + 
   (401*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 + 57*CA*uec^2*zb^2*G[0, 0, zb]*
    Zeta[3] - (657*CF*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/4 + 
   (65*CA*uec^2*G[0, 1, zb]*Zeta[3])/12 - (52*CF*uec^2*G[0, 1, zb]*Zeta[3])/
    3 + (50*CA*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (227*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 - 30*CA*uec^2*zb^2*G[0, 1, zb]*
    Zeta[3] + (187*CF*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/2 - 
   (11*CA*uec^2*G[1, 0, zb]*Zeta[3])/2 + (79*CF*uec^2*G[1, 0, zb]*Zeta[3])/
    12 + (193*CA*uec^2*zb*G[1, 0, zb]*Zeta[3])/6 - 
   (665*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/6 - 33*CA*uec^2*zb^2*G[1, 0, zb]*
    Zeta[3] + (423*CF*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/4 + 
   6*CA*uec^2*G[1, 1, zb]*Zeta[3] - (97*CF*uec^2*G[1, 1, zb]*Zeta[3])/12 - 
   (103*CA*uec^2*zb*G[1, 1, zb]*Zeta[3])/6 + 
   (203*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/3 + 15*CA*uec^2*zb^2*G[1, 1, zb]*
    Zeta[3] - (233*CF*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/4 - 
   (545*CA*uec^2*G[0, 0, 0, zb]*Zeta[3])/12 + 
   (1553*CF*uec^2*G[0, 0, 0, zb]*Zeta[3])/12 + 
   (545*CA*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/6 - 
   (1553*CF*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/6 - 
   (545*CA*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/6 + 
   (1553*CF*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/6 + 
   (76*CA*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (463*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (152*CA*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (463*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (158*CA*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (475*CF*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (139*CA*uec^2*G[0, 1, 0, zb]*Zeta[3])/6 - 
   (437*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/6 - 
   (139*CA*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (437*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (101*CA*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/2 - 
   154*CF*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3] - 
   (127*CA*uec^2*G[0, 1, 1, zb]*Zeta[3])/12 + 40*CF*uec^2*G[0, 1, 1, zb]*
    Zeta[3] + (127*CA*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/6 - 
   80*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3] - 
   (73*CA*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (259*CF*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (107*CA*uec^2*G[1, 0, 0, zb]*Zeta[3])/6 - 
   (835*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/12 - 
   (107*CA*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (835*CF*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/6 + 
   (107*CA*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (835*CF*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/6 - 
   (53*CA*uec^2*G[1, 0, 1, zb]*Zeta[3])/6 + 
   (251*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/6 + 
   (53*CA*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (251*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (59*CA*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (263*CF*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (17*CA*uec^2*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (71*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/2 + 
   (34*CA*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 71*CF*uec^2*zb*G[1, 1, 0, zb]*
    Zeta[3] - (34*CA*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/3 + 
   71*CF*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3] + 
   (2*CA*uec^2*G[1, 1, 1, zb]*Zeta[3])/3 - 19*CF*uec^2*G[1, 1, 1, zb]*
    Zeta[3] - (4*CA*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/3 + 
   38*CF*uec^2*zb*G[1, 1, 1, zb]*Zeta[3] + 
   (4*CA*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/3 - 
   38*CF*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3] - 
   (13*CA*uec^2*Log[Q2dmu2]*Zeta[3])/12 + (83*CF*uec^2*Log[Q2dmu2]*Zeta[3])/
    12 + (59*CA*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/36 - 
   (227*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/36 + 
   (109*CA*uec^2*zb*Log[Q2dmu2]*Zeta[3])/12 - 
   (1073*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/12 - 
   (59*CA*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/18 + 
   (227*CF*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/18 - 
   (40*CA*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/3 + 79*CF*uec^2*zb^2*Log[Q2dmu2]*
    Zeta[3] + (59*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/18 - 
   (227*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/18 - 
   (17*CA*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (59*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (34*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   72*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (41*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (163*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (11*CA*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   4*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (34*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (175*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (23*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   53*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (107*CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (129*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (107*CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   129*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (107*CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   129*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (53*CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (113*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (53*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (226*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (59*CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (238*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (17*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (71*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (34*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   71*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (34*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   71*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (2*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   19*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (4*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   38*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (4*CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   38*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (CA*uec^2*Log[Q2dmu2]^2*Zeta[3])/6 + (4*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/
    3 - (2*CA*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (65*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (11*CA*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (45*CF*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (17*CA*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (101*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (17*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (101*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (17*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (101*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (19*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (2*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   19*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (2*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   19*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (CA*uec^2*Log[Q2dmu2]^3*Zeta[3])/9 + (29*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/
    9 + (2*CA*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (58*CF*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (2*CA*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (58*CF*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/9 - (223*CA*uec^2*Zeta[3]^2)/36 + 
   (713*CF*uec^2*Zeta[3]^2)/36 + (223*CA*uec^2*zb*Zeta[3]^2)/18 - 
   (713*CF*uec^2*zb*Zeta[3]^2)/18 - (223*CA*uec^2*zb^2*Zeta[3]^2)/18 + 
   (713*CF*uec^2*zb^2*Zeta[3]^2)/18 - (127*CA*uec^2*Zeta[5])/20 + 
   (86*CF*uec^2*Zeta[5])/5 - (127*CA*uec^2*zb*Zeta[5])/5 + 
   (181*CF*uec^2*zb*Zeta[5])/2 + (1617*CA*uec^2*zb^2*Zeta[5])/40 - 
   (2259*CF*uec^2*zb^2*Zeta[5])/20 - (629*CA*uec^2*G[0, zb]*Zeta[5])/20 + 
   (349*CF*uec^2*G[0, zb]*Zeta[5])/4 + (629*CA*uec^2*zb*G[0, zb]*Zeta[5])/
    10 - (349*CF*uec^2*zb*G[0, zb]*Zeta[5])/2 - 
   (629*CA*uec^2*zb^2*G[0, zb]*Zeta[5])/10 + 
   (349*CF*uec^2*zb^2*G[0, zb]*Zeta[5])/2 + (127*CA*uec^2*G[1, zb]*Zeta[5])/
    10 - (933*CF*uec^2*G[1, zb]*Zeta[5])/20 - 
   (127*CA*uec^2*zb*G[1, zb]*Zeta[5])/5 + (933*CF*uec^2*zb*G[1, zb]*Zeta[5])/
    10 + (127*CA*uec^2*zb^2*G[1, zb]*Zeta[5])/5 - 
   (933*CF*uec^2*zb^2*G[1, zb]*Zeta[5])/10 - 
   (127*CA*uec^2*Log[Q2dmu2]*Zeta[5])/10 + (437*CF*uec^2*Log[Q2dmu2]*Zeta[5])/
    10 + (127*CA*uec^2*zb*Log[Q2dmu2]*Zeta[5])/5 - 
   (437*CF*uec^2*zb*Log[Q2dmu2]*Zeta[5])/5 - 
   (127*CA*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/5 + 
   (437*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/5) + 
 ep^4*(-(CA*uec^2) + 17*CF*uec^2 + (CA*Pi^2*uec^2)/8 - 
   (83*CF*Pi^2*uec^2)/24 + (11*CA*Pi^4*uec^2)/1920 + 
   (1039*CF*Pi^4*uec^2)/5760 - (13*CA*Pi^6*uec^2)/3840 + 
   (191*CF*Pi^6*uec^2)/17280 + (287*CA*uec^2*zb)/4 - (7307*CF*uec^2*zb)/8 - 
   (1765*CA*Pi^2*uec^2*zb)/24 + (10903*CF*Pi^2*uec^2*zb)/48 + 
   (533*CA*Pi^4*uec^2*zb)/480 - (1561*CF*Pi^4*uec^2*zb)/384 - 
   (13*CA*Pi^6*uec^2*zb)/960 + (53*CF*Pi^6*uec^2*zb)/960 + 34*CA*uec^2*zb^2 + 
   311*CF*uec^2*zb^2 + (2615*CA*Pi^2*uec^2*zb^2)/24 - 
   (1101*CF*Pi^2*uec^2*zb^2)/4 - (3229*CA*Pi^4*uec^2*zb^2)/1440 + 
   (35831*CF*Pi^4*uec^2*zb^2)/5760 + (1733*CA*Pi^6*uec^2*zb^2)/80640 - 
   (877*CF*Pi^6*uec^2*zb^2)/13440 + (3*CA*uec^2*G[0, zb])/2 - 
   (35*CF*uec^2*G[0, zb])/2 - (3*CA*Pi^2*uec^2*G[0, zb])/16 + 
   (169*CF*Pi^2*uec^2*G[0, zb])/48 - (11*CA*Pi^4*uec^2*G[0, zb])/640 - 
   (1241*CF*Pi^4*uec^2*G[0, zb])/5760 - (2251*CA*Pi^6*uec^2*G[0, zb])/
    120960 + (6721*CF*Pi^6*uec^2*G[0, zb])/120960 - 
   (275*CA*uec^2*zb*G[0, zb])/4 + (6891*CF*uec^2*zb*G[0, zb])/8 + 
   (367*CA*Pi^2*uec^2*zb*G[0, zb])/6 - (3093*CF*Pi^2*uec^2*zb*G[0, zb])/16 - 
   (3253*CA*Pi^4*uec^2*zb*G[0, zb])/5760 + (13481*CF*Pi^4*uec^2*zb*G[0, zb])/
    5760 + (2251*CA*Pi^6*uec^2*zb*G[0, zb])/60480 - 
   (6721*CF*Pi^6*uec^2*zb*G[0, zb])/60480 - (161*CA*uec^2*zb^2*G[0, zb])/4 - 
   269*CF*uec^2*zb^2*G[0, zb] - (4303*CA*Pi^2*uec^2*zb^2*G[0, zb])/48 + 
   (10999*CF*Pi^2*uec^2*zb^2*G[0, zb])/48 + (727*CA*Pi^4*uec^2*zb^2*G[0, zb])/
    576 - (5249*CF*Pi^4*uec^2*zb^2*G[0, zb])/1440 - 
   (2251*CA*Pi^6*uec^2*zb^2*G[0, zb])/60480 + 
   (6721*CF*Pi^6*uec^2*zb^2*G[0, zb])/60480 - 7*CA*uec^2*G[1, zb] - 
   (25*CF*uec^2*G[1, zb])/2 - (265*CA*Pi^2*uec^2*G[1, zb])/24 + 
   (599*CF*Pi^2*uec^2*G[1, zb])/24 + (87*CA*Pi^4*uec^2*G[1, zb])/160 - 
   (6797*CF*Pi^4*uec^2*G[1, zb])/5760 + (13*CA*Pi^6*uec^2*G[1, zb])/1920 - 
   (3667*CF*Pi^6*uec^2*G[1, zb])/120960 + (101*CA*uec^2*zb*G[1, zb])/4 - 
   (2051*CF*uec^2*zb*G[1, zb])/4 - (23*CA*Pi^2*uec^2*zb*G[1, zb])/8 + 
   (821*CF*Pi^2*uec^2*zb*G[1, zb])/16 - (2831*CA*Pi^4*uec^2*zb*G[1, zb])/
    2880 + (3803*CF*Pi^4*uec^2*zb*G[1, zb])/2880 - 
   (13*CA*Pi^6*uec^2*zb*G[1, zb])/960 + (3667*CF*Pi^6*uec^2*zb*G[1, zb])/
    60480 + (161*CA*uec^2*zb^2*G[1, zb])/4 + (317*CF*uec^2*zb^2*G[1, zb])/2 + 
   (1591*CA*Pi^2*uec^2*zb^2*G[1, zb])/48 - (2375*CF*Pi^2*uec^2*zb^2*G[1, zb])/
    24 - (499*CA*Pi^4*uec^2*zb^2*G[1, zb])/2880 + 
   (1589*CF*Pi^4*uec^2*zb^2*G[1, zb])/1920 + (13*CA*Pi^6*uec^2*zb^2*G[1, zb])/
    960 - (3667*CF*Pi^6*uec^2*zb^2*G[1, zb])/60480 - 
   (9*CA*uec^2*G[0, 0, zb])/4 + (73*CF*uec^2*G[0, 0, zb])/4 + 
   (9*CA*Pi^2*uec^2*G[0, 0, zb])/32 - (347*CF*Pi^2*uec^2*G[0, 0, zb])/96 + 
   (43*CA*Pi^4*uec^2*G[0, 0, zb])/960 + (307*CF*Pi^4*uec^2*G[0, 0, zb])/
    2880 + 214*CA*uec^2*zb*G[0, 0, zb] - (8815*CF*uec^2*zb*G[0, 0, zb])/8 - 
   (959*CA*Pi^2*uec^2*zb*G[0, 0, zb])/16 + 
   (2901*CF*Pi^2*uec^2*zb*G[0, 0, zb])/16 + (43*CA*Pi^4*uec^2*zb*G[0, 0, zb])/
    240 - (631*CF*Pi^4*uec^2*zb*G[0, 0, zb])/720 - 
   (701*CA*uec^2*zb^2*G[0, 0, zb])/4 + (1357*CF*uec^2*zb^2*G[0, 0, zb])/2 + 
   (4151*CA*Pi^2*uec^2*zb^2*G[0, 0, zb])/48 - 
   (649*CF*Pi^2*uec^2*zb^2*G[0, 0, zb])/3 - 
   (49*CA*Pi^4*uec^2*zb^2*G[0, 0, zb])/120 + 
   (1291*CF*Pi^4*uec^2*zb^2*G[0, 0, zb])/960 + (13*CA*uec^2*G[0, 1, zb])/2 + 
   (17*CF*uec^2*G[0, 1, zb])/2 - (35*CA*Pi^2*uec^2*G[0, 1, zb])/48 - 
   (3*CF*Pi^2*uec^2*G[0, 1, zb])/16 + (73*CA*Pi^4*uec^2*G[0, 1, zb])/960 - 
   (53*CF*Pi^4*uec^2*G[0, 1, zb])/240 - 175*CA*uec^2*zb*G[0, 1, zb] + 
   (3143*CF*uec^2*zb*G[0, 1, zb])/4 + (691*CA*Pi^2*uec^2*zb*G[0, 1, zb])/24 - 
   (1575*CF*Pi^2*uec^2*zb*G[0, 1, zb])/16 - (31*CA*Pi^4*uec^2*zb*G[0, 1, zb])/
    720 + (37*CF*Pi^4*uec^2*zb*G[0, 1, zb])/80 + 
   180*CA*uec^2*zb^2*G[0, 1, zb] - (1167*CF*uec^2*zb^2*G[0, 1, zb])/2 - 
   (703*CA*Pi^2*uec^2*zb^2*G[0, 1, zb])/16 + 
   (1877*CF*Pi^2*uec^2*zb^2*G[0, 1, zb])/16 + 
   (CA*Pi^4*uec^2*zb^2*G[0, 1, zb])/10 - (53*CF*Pi^4*uec^2*zb^2*G[0, 1, zb])/
    96 + (619*CA*uec^2*G[1, 0, zb])/4 - (573*CF*uec^2*G[1, 0, zb])/2 + 
   (5*CA*Pi^2*uec^2*G[1, 0, zb])/8 - (139*CF*Pi^2*uec^2*G[1, 0, zb])/48 - 
   (523*CA*Pi^4*uec^2*G[1, 0, zb])/1440 + (709*CF*Pi^4*uec^2*G[1, 0, zb])/
    960 - 391*CA*uec^2*zb*G[1, 0, zb] + (4877*CF*uec^2*zb*G[1, 0, zb])/4 + 
   (563*CA*Pi^2*uec^2*zb*G[1, 0, zb])/24 - 
   (4207*CF*Pi^2*uec^2*zb*G[1, 0, zb])/48 + 
   (937*CA*Pi^4*uec^2*zb*G[1, 0, zb])/1440 - 
   (313*CF*Pi^4*uec^2*zb*G[1, 0, zb])/288 + (701*CA*uec^2*zb^2*G[1, 0, zb])/
    4 - 582*CF*uec^2*zb^2*G[1, 0, zb] - (1891*CA*Pi^2*uec^2*zb^2*G[1, 0, zb])/
    48 + (5179*CF*Pi^2*uec^2*zb^2*G[1, 0, zb])/48 - 
   (13*CA*Pi^4*uec^2*zb^2*G[1, 0, zb])/120 + 
   (103*CF*Pi^4*uec^2*zb^2*G[1, 0, zb])/960 - (627*CA*uec^2*G[1, 1, zb])/4 + 
   273*CF*uec^2*G[1, 1, zb] + (5*CA*Pi^2*uec^2*G[1, 1, zb])/2 - 
   (49*CF*Pi^2*uec^2*G[1, 1, zb])/48 + (311*CA*Pi^4*uec^2*G[1, 1, zb])/1440 - 
   (1379*CF*Pi^4*uec^2*G[1, 1, zb])/2880 + (1463*CA*uec^2*zb*G[1, 1, zb])/4 - 
   (4111*CF*uec^2*zb*G[1, 1, zb])/4 - (265*CA*Pi^2*uec^2*zb*G[1, 1, zb])/16 + 
   (2005*CF*Pi^2*uec^2*zb*G[1, 1, zb])/32 - (97*CA*Pi^4*uec^2*zb*G[1, 1, zb])/
    288 + (7*CF*Pi^4*uec^2*zb*G[1, 1, zb])/16 - 
   180*CA*uec^2*zb^2*G[1, 1, zb] + (2141*CF*uec^2*zb^2*G[1, 1, zb])/4 + 
   (1205*CA*Pi^2*uec^2*zb^2*G[1, 1, zb])/48 - 
   (6961*CF*Pi^2*uec^2*zb^2*G[1, 1, zb])/96 - 
   (CA*Pi^4*uec^2*zb^2*G[1, 1, zb])/20 + (233*CF*Pi^4*uec^2*zb^2*G[1, 1, zb])/
    960 + (27*CA*uec^2*G[0, 0, 0, zb])/8 - (155*CF*uec^2*G[0, 0, 0, zb])/8 - 
   (27*CA*Pi^2*uec^2*G[0, 0, 0, zb])/32 + (481*CF*Pi^2*uec^2*G[0, 0, 0, zb])/
    96 + (73*CA*Pi^4*uec^2*G[0, 0, 0, zb])/960 - 
   (619*CF*Pi^4*uec^2*G[0, 0, 0, zb])/2880 - (783*CA*uec^2*zb*G[0, 0, 0, zb])/
    2 + (11227*CF*uec^2*zb*G[0, 0, 0, zb])/8 + 
   (6121*CA*Pi^2*uec^2*zb*G[0, 0, 0, zb])/96 - 
   (17309*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/96 - 
   (73*CA*Pi^4*uec^2*zb*G[0, 0, 0, zb])/480 + 
   (619*CF*Pi^4*uec^2*zb*G[0, 0, 0, zb])/1440 + 
   (1769*CA*uec^2*zb^2*G[0, 0, 0, zb])/4 - 1203*CF*uec^2*zb^2*
    G[0, 0, 0, zb] - (1427*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/16 + 
   (1735*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/8 + 
   (73*CA*Pi^4*uec^2*zb^2*G[0, 0, 0, zb])/480 - 
   (619*CF*Pi^4*uec^2*zb^2*G[0, 0, 0, zb])/1440 - 
   (25*CA*uec^2*G[0, 0, 1, zb])/4 - (15*CF*uec^2*G[0, 0, 1, zb])/4 + 
   (43*CA*Pi^2*uec^2*G[0, 0, 1, zb])/48 - (89*CF*Pi^2*uec^2*G[0, 0, 1, zb])/
    48 + (7*CA*Pi^4*uec^2*G[0, 0, 1, zb])/144 - 
   (7*CF*Pi^4*uec^2*G[0, 0, 1, zb])/288 + 321*CA*uec^2*zb*G[0, 0, 1, zb] - 
   (4195*CF*uec^2*zb*G[0, 0, 1, zb])/4 - 
   (1595*CA*Pi^2*uec^2*zb*G[0, 0, 1, zb])/48 + 
   (4919*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/48 - 
   (7*CA*Pi^4*uec^2*zb*G[0, 0, 1, zb])/72 + 
   (7*CF*Pi^4*uec^2*zb*G[0, 0, 1, zb])/144 - 397*CA*uec^2*zb^2*
    G[0, 0, 1, zb] + 1010*CF*uec^2*zb^2*G[0, 0, 1, zb] + 
   (1157*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/24 - 
   (2935*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/24 + 
   (17*CA*Pi^4*uec^2*zb^2*G[0, 0, 1, zb])/72 - 
   (47*CF*Pi^4*uec^2*zb^2*G[0, 0, 1, zb])/144 - (13*CA*uec^2*G[0, 1, 0, zb])/
    2 - (13*CF*uec^2*G[0, 1, 0, zb])/4 + (23*CA*Pi^2*uec^2*G[0, 1, 0, zb])/
    24 - (95*CF*Pi^2*uec^2*G[0, 1, 0, zb])/48 + 
   (37*CA*Pi^4*uec^2*G[0, 1, 0, zb])/1440 + (31*CF*Pi^4*uec^2*G[0, 1, 0, zb])/
    1440 + (975*CA*uec^2*zb*G[0, 1, 0, zb])/4 - 
   (3577*CF*uec^2*zb*G[0, 1, 0, zb])/4 - 
   (1469*CA*Pi^2*uec^2*zb*G[0, 1, 0, zb])/48 + 
   (4667*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/48 - 
   (37*CA*Pi^4*uec^2*zb*G[0, 1, 0, zb])/720 - 
   (31*CF*Pi^4*uec^2*zb*G[0, 1, 0, zb])/720 - 
   284*CA*uec^2*zb^2*G[0, 1, 0, zb] + 784*CF*uec^2*zb^2*G[0, 1, 0, zb] + 
   (1073*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/24 - 
   (2767*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/24 + 
   (307*CA*Pi^4*uec^2*zb^2*G[0, 1, 0, zb])/1440 - 
   (101*CF*Pi^4*uec^2*zb^2*G[0, 1, 0, zb])/360 + (31*CA*uec^2*G[0, 1, 1, zb])/
    4 + 15*CF*uec^2*G[0, 1, 1, zb] - (49*CA*Pi^2*uec^2*G[0, 1, 1, zb])/48 + 
   (25*CF*Pi^2*uec^2*G[0, 1, 1, zb])/48 + (163*CA*Pi^4*uec^2*G[0, 1, 1, zb])/
    2880 - (5*CF*Pi^4*uec^2*G[0, 1, 1, zb])/24 - 
   (739*CA*uec^2*zb*G[0, 1, 1, zb])/4 + (2593*CF*uec^2*zb*G[0, 1, 1, zb])/4 + 
   (107*CA*Pi^2*uec^2*zb*G[0, 1, 1, zb])/6 - 
   (1489*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/24 - 
   (163*CA*Pi^4*uec^2*zb*G[0, 1, 1, zb])/1440 + 
   (5*CF*Pi^4*uec^2*zb*G[0, 1, 1, zb])/12 + 
   (473*CA*uec^2*zb^2*G[0, 1, 1, zb])/2 - (2527*CF*uec^2*zb^2*G[0, 1, 1, zb])/
    4 - (679*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/24 + 
   (3619*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/48 + 
   (CA*Pi^4*uec^2*zb^2*G[0, 1, 1, zb])/48 - 
   (167*CF*Pi^4*uec^2*zb^2*G[0, 1, 1, zb])/720 - 
   (745*CA*uec^2*G[1, 0, 0, zb])/4 + (1415*CF*uec^2*G[1, 0, 0, zb])/4 + 
   (53*CA*Pi^2*uec^2*G[1, 0, 0, zb])/16 - (349*CF*Pi^2*uec^2*G[1, 0, 0, zb])/
    48 - (43*CA*Pi^4*uec^2*G[1, 0, 0, zb])/480 + 
   (161*CF*Pi^4*uec^2*G[1, 0, 0, zb])/2880 + 
   (2165*CA*uec^2*zb*G[1, 0, 0, zb])/4 - (5977*CF*uec^2*zb*G[1, 0, 0, zb])/
    4 - (797*CA*Pi^2*uec^2*zb*G[1, 0, 0, zb])/24 + 
   (1653*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/16 + 
   (43*CA*Pi^4*uec^2*zb*G[1, 0, 0, zb])/240 - 
   (161*CF*Pi^4*uec^2*zb*G[1, 0, 0, zb])/1440 - 
   (1317*CA*uec^2*zb^2*G[1, 0, 0, zb])/4 + 
   (1789*CF*uec^2*zb^2*G[1, 0, 0, zb])/2 + 
   (699*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/16 - 
   (1373*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/12 - 
   (43*CA*Pi^4*uec^2*zb^2*G[1, 0, 0, zb])/240 + 
   (161*CF*Pi^4*uec^2*zb^2*G[1, 0, 0, zb])/1440 + 
   (303*CA*uec^2*G[1, 0, 1, zb])/2 - (541*CF*uec^2*G[1, 0, 1, zb])/2 - 
   (43*CA*Pi^2*uec^2*G[1, 0, 1, zb])/12 + (101*CF*Pi^2*uec^2*G[1, 0, 1, zb])/
    16 - (19*CA*Pi^4*uec^2*G[1, 0, 1, zb])/1440 + 
   (67*CF*Pi^4*uec^2*G[1, 0, 1, zb])/1440 - (861*CA*uec^2*zb*G[1, 0, 1, zb])/
    2 + (4575*CF*uec^2*zb*G[1, 0, 1, zb])/4 + 
   (149*CA*Pi^2*uec^2*zb*G[1, 0, 1, zb])/8 - 
   (517*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/8 + 
   (19*CA*Pi^4*uec^2*zb*G[1, 0, 1, zb])/720 - 
   (67*CF*Pi^4*uec^2*zb*G[1, 0, 1, zb])/720 + 
   284*CA*uec^2*zb^2*G[1, 0, 1, zb] - (2971*CF*uec^2*zb^2*G[1, 0, 1, zb])/4 - 
   (569*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/24 + 
   (1081*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/16 - 
   (119*CA*Pi^4*uec^2*zb^2*G[1, 0, 1, zb])/720 + 
   (89*CF*Pi^4*uec^2*zb^2*G[1, 0, 1, zb])/240 + (303*CA*uec^2*G[1, 1, 0, zb])/
    2 - (541*CF*uec^2*G[1, 1, 0, zb])/2 - (11*CA*Pi^2*uec^2*G[1, 1, 0, zb])/
    3 + (311*CF*Pi^2*uec^2*G[1, 1, 0, zb])/48 + 
   (19*CA*Pi^4*uec^2*G[1, 1, 0, zb])/240 - (199*CF*Pi^4*uec^2*G[1, 1, 0, zb])/
    1440 - (707*CA*uec^2*zb*G[1, 1, 0, zb])/2 + 
   (3959*CF*uec^2*zb*G[1, 1, 0, zb])/4 + 
   (141*CA*Pi^2*uec^2*zb*G[1, 1, 0, zb])/8 - 
   (501*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/8 - 
   (19*CA*Pi^4*uec^2*zb*G[1, 1, 0, zb])/120 + 
   (199*CF*Pi^4*uec^2*zb*G[1, 1, 0, zb])/720 + 
   171*CA*uec^2*zb^2*G[1, 1, 0, zb] - (2067*CF*uec^2*zb^2*G[1, 1, 0, zb])/4 - 
   (541*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/24 + 
   (3131*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/48 + 
   (19*CA*Pi^4*uec^2*zb^2*G[1, 1, 0, zb])/120 - 
   (199*CF*Pi^4*uec^2*zb^2*G[1, 1, 0, zb])/720 - 
   116*CA*uec^2*G[1, 1, 1, zb] + 193*CF*uec^2*G[1, 1, 1, zb] + 
   (53*CA*Pi^2*uec^2*G[1, 1, 1, zb])/16 - (473*CF*Pi^2*uec^2*G[1, 1, 1, zb])/
    96 - (CA*Pi^4*uec^2*G[1, 1, 1, zb])/16 + 
   (25*CF*Pi^4*uec^2*G[1, 1, 1, zb])/144 + 250*CA*uec^2*zb*G[1, 1, 1, zb] - 
   (5629*CF*uec^2*zb*G[1, 1, 1, zb])/8 - 
   (469*CA*Pi^2*uec^2*zb*G[1, 1, 1, zb])/48 + 
   (329*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/8 + 
   (CA*Pi^4*uec^2*zb*G[1, 1, 1, zb])/8 - (25*CF*Pi^4*uec^2*zb*G[1, 1, 1, zb])/
    72 - (247*CA*uec^2*zb^2*G[1, 1, 1, zb])/2 + 
   (3081*CF*uec^2*zb^2*G[1, 1, 1, zb])/8 + 
   (105*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/8 - 
   (4051*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/96 - 
   (CA*Pi^4*uec^2*zb^2*G[1, 1, 1, zb])/8 + 
   (25*CF*Pi^4*uec^2*zb^2*G[1, 1, 1, zb])/72 - 
   (81*CA*uec^2*G[0, 0, 0, 0, zb])/16 + (337*CF*uec^2*G[0, 0, 0, 0, zb])/16 - 
   (653*CA*Pi^2*uec^2*G[0, 0, 0, 0, zb])/48 + 
   (1469*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb])/48 + 
   (4455*CA*uec^2*zb*G[0, 0, 0, 0, zb])/8 - 
   (13467*CF*uec^2*zb*G[0, 0, 0, 0, zb])/8 - 
   (653*CA*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/12 + 
   (583*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/4 - 
   (5535*CA*uec^2*zb^2*G[0, 0, 0, 0, zb])/8 + 
   (6843*CF*uec^2*zb^2*G[0, 0, 0, 0, zb])/4 + 
   (673*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/8 - 
   (3175*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/16 + 
   (51*CA*uec^2*G[0, 0, 0, 1, zb])/8 - (19*CF*uec^2*G[0, 0, 0, 1, zb])/8 + 
   (173*CA*Pi^2*uec^2*G[0, 0, 0, 1, zb])/24 - 
   (427*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/24 - 
   (1789*CA*uec^2*zb*G[0, 0, 0, 1, zb])/4 + 
   (5095*CF*uec^2*zb*G[0, 0, 0, 1, zb])/4 + 
   (61*CA*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/2 - 
   (517*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/6 + 
   (2335*CA*uec^2*zb^2*G[0, 0, 0, 1, zb])/4 - 1388*CF*uec^2*zb^2*
    G[0, 0, 0, 1, zb] - (191*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/4 + 
   (925*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/8 + 
   (55*CA*uec^2*G[0, 0, 1, 0, zb])/8 - (27*CF*uec^2*G[0, 0, 1, 0, zb])/8 + 
   (167*CA*Pi^2*uec^2*G[0, 0, 1, 0, zb])/24 - 
   (415*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/24 - 
   (1475*CA*uec^2*zb*G[0, 0, 1, 0, zb])/4 + 
   (4467*CF*uec^2*zb*G[0, 0, 1, 0, zb])/4 + 
   (113*CA*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/4 - 
   (245*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/3 + 
   (1883*CA*uec^2*zb^2*G[0, 0, 1, 0, zb])/4 - 1162*CF*uec^2*zb^2*
    G[0, 0, 1, 0, zb] - (179*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/4 + 
   (877*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/8 - 
   (29*CA*uec^2*G[0, 0, 1, 1, zb])/4 - (25*CF*uec^2*G[0, 0, 1, 1, zb])/4 - 
   (109*CA*Pi^2*uec^2*G[0, 0, 1, 1, zb])/24 + 
   (73*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/6 + 277*CA*uec^2*zb*
    G[0, 0, 1, 1, zb] - (3269*CF*uec^2*zb*G[0, 0, 1, 1, zb])/4 - 
   (71*CA*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/4 + 
   (161*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/3 - 
   (1487*CA*uec^2*zb^2*G[0, 0, 1, 1, zb])/4 + 
   (3607*CF*uec^2*zb^2*G[0, 0, 1, 1, zb])/4 + 
   (117*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/4 - 
   (291*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/4 + 
   (61*CA*uec^2*G[0, 1, 0, 0, zb])/8 - (39*CF*uec^2*G[0, 1, 0, 0, zb])/8 + 
   (167*CA*Pi^2*uec^2*G[0, 1, 0, 0, zb])/24 - 
   (415*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/24 - 
   (619*CA*uec^2*zb*G[0, 1, 0, 0, zb])/2 + 
   (3993*CF*uec^2*zb*G[0, 1, 0, 0, zb])/4 + 
   (211*CA*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/8 - 
   (935*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/12 + 
   386*CA*uec^2*zb^2*G[0, 1, 0, 0, zb] - 
   (1985*CF*uec^2*zb^2*G[0, 1, 0, 0, zb])/2 - 
   (85*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/2 + 
   (841*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/8 - 
   (31*CA*uec^2*G[0, 1, 0, 1, zb])/4 - (21*CF*uec^2*G[0, 1, 0, 1, zb])/4 - 
   (85*CA*Pi^2*uec^2*G[0, 1, 0, 1, zb])/24 + 
   (61*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/6 + 
   (475*CA*uec^2*zb*G[0, 1, 0, 1, zb])/2 - 
   (2953*CF*uec^2*zb*G[0, 1, 0, 1, zb])/4 - 
   (85*CA*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/6 + 
   (93*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/2 - 
   (1261*CA*uec^2*zb^2*G[0, 1, 0, 1, zb])/4 + 
   (3155*CF*uec^2*zb^2*G[0, 1, 0, 1, zb])/4 + 
   (95*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/4 - 
   (247*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/4 - 
   (31*CA*uec^2*G[0, 1, 1, 0, zb])/4 - (21*CF*uec^2*G[0, 1, 1, 0, zb])/4 - 
   (89*CA*Pi^2*uec^2*G[0, 1, 1, 0, zb])/24 + 
   (21*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/2 + 
   (319*CA*uec^2*zb*G[0, 1, 1, 0, zb])/2 - 
   (2329*CF*uec^2*zb*G[0, 1, 1, 0, zb])/4 - 
   (79*CA*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/6 + 
   (89*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/2 - 
   (809*CA*uec^2*zb^2*G[0, 1, 1, 0, zb])/4 + 
   (2251*CF*uec^2*zb^2*G[0, 1, 1, 0, zb])/4 + 
   (91*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/4 - 
   (239*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/4 + 
   (15*CA*uec^2*G[0, 1, 1, 1, zb])/2 + (43*CF*uec^2*G[0, 1, 1, 1, zb])/4 + 
   (103*CA*Pi^2*uec^2*G[0, 1, 1, 1, zb])/48 - 
   (169*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/24 - 
   (409*CA*uec^2*zb*G[0, 1, 1, 1, zb])/4 + 
   (3167*CF*uec^2*zb*G[0, 1, 1, 1, zb])/8 + 
   (57*CA*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/8 - 
   (169*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/6 + 
   (1133*CA*uec^2*zb^2*G[0, 1, 1, 1, zb])/8 - 
   (3235*CF*uec^2*zb^2*G[0, 1, 1, 1, zb])/8 - 
   (109*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/8 + 
   38*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb] + (681*CA*uec^2*G[1, 0, 0, 0, zb])/
    4 - (2641*CF*uec^2*G[1, 0, 0, 0, zb])/8 + 
   (61*CA*Pi^2*uec^2*G[1, 0, 0, 0, zb])/24 - 
   (365*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/48 - 
   (1175*CA*uec^2*zb*G[1, 0, 0, 0, zb])/2 + 
   (3137*CF*uec^2*zb*G[1, 0, 0, 0, zb])/2 + 
   (259*CA*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/8 - 
   (733*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/8 + 
   (3501*CA*uec^2*zb^2*G[1, 0, 0, 0, zb])/8 - 
   (4535*CF*uec^2*zb^2*G[1, 0, 0, 0, zb])/4 - 
   (347*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/8 + 
   (1751*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/16 - 
   (255*CA*uec^2*G[1, 0, 0, 1, zb])/2 + (937*CF*uec^2*G[1, 0, 0, 1, zb])/4 + 
   (CA*Pi^2*uec^2*G[1, 0, 0, 1, zb])/6 + (49*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/
    24 + (891*CA*uec^2*zb*G[1, 0, 0, 1, zb])/2 - 
   (4659*CF*uec^2*zb*G[1, 0, 0, 1, zb])/4 - 
   (233*CA*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/12 + 
   (701*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/12 - 
   (1431*CA*uec^2*zb^2*G[1, 0, 0, 1, zb])/4 + 
   (3607*CF*uec^2*zb^2*G[1, 0, 0, 1, zb])/4 + 
   (99*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/4 - 
   (527*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/8 - 
   128*CA*uec^2*G[1, 0, 1, 0, zb] + (941*CF*uec^2*G[1, 0, 1, 0, zb])/4 + 
   (CA*Pi^2*uec^2*G[1, 0, 1, 0, zb])/6 + (49*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/
    24 + 406*CA*uec^2*zb*G[1, 0, 1, 0, zb] - 
   (4343*CF*uec^2*zb*G[1, 0, 1, 0, zb])/4 - 
   (109*CA*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/6 + 
   (671*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/12 - 
   (1205*CA*uec^2*zb^2*G[1, 0, 1, 0, zb])/4 + 
   (3155*CF*uec^2*zb^2*G[1, 0, 1, 0, zb])/4 + 
   (93*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/4 - 
   (503*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/8 + 
   (187*CA*uec^2*G[1, 0, 1, 1, zb])/2 - (645*CF*uec^2*G[1, 0, 1, 1, zb])/4 - 
   (13*CA*Pi^2*uec^2*G[1, 0, 1, 1, zb])/24 - 
   (9*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/8 - 
   (1163*CA*uec^2*zb*G[1, 0, 1, 1, zb])/4 + 
   (6243*CF*uec^2*zb*G[1, 0, 1, 1, zb])/8 + 
   (23*CA*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/2 - 38*CF*Pi^2*uec^2*zb*
    G[1, 0, 1, 1, zb] + (461*CA*uec^2*zb^2*G[1, 0, 1, 1, zb])/2 - 
   (4817*CF*uec^2*zb^2*G[1, 0, 1, 1, zb])/8 - 15*CA*Pi^2*uec^2*zb^2*
    G[1, 0, 1, 1, zb] + (339*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/8 - 
   (255*CA*uec^2*G[1, 1, 0, 0, zb])/2 + (937*CF*uec^2*G[1, 1, 0, 0, zb])/4 + 
   (5*CA*Pi^2*uec^2*G[1, 1, 0, 0, zb])/12 + 
   (37*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/24 + 
   (657*CA*uec^2*zb*G[1, 1, 0, 0, zb])/2 - 
   (3723*CF*uec^2*zb*G[1, 1, 0, 0, zb])/4 - 
   (67*CA*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/4 + 
   (637*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/12 - 
   (753*CA*uec^2*zb^2*G[1, 1, 0, 0, zb])/4 + 
   (2251*CF*uec^2*zb^2*G[1, 1, 0, 0, zb])/4 + 
   (85*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/4 - 
   (471*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/8 + 
   93*CA*uec^2*G[1, 1, 0, 1, zb] - (641*CF*uec^2*G[1, 1, 0, 1, zb])/4 - 
   (19*CA*Pi^2*uec^2*G[1, 1, 0, 1, zb])/12 + 
   (23*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/24 - 
   (931*CA*uec^2*zb*G[1, 1, 0, 1, zb])/4 + 
   (5315*CF*uec^2*zb*G[1, 1, 0, 1, zb])/8 + 
   (113*CA*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/12 - 
   (203*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/6 + 
   (583*CA*uec^2*zb^2*G[1, 1, 0, 1, zb])/4 - 
   (3461*CF*uec^2*zb^2*G[1, 1, 0, 1, zb])/8 - 
   (45*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/4 + 
   (279*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/8 + 
   93*CA*uec^2*G[1, 1, 1, 0, zb] - (641*CF*uec^2*G[1, 1, 1, 0, zb])/4 - 
   (4*CA*Pi^2*uec^2*G[1, 1, 1, 0, zb])/3 + 
   (11*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/24 - 
   (775*CA*uec^2*zb*G[1, 1, 1, 0, zb])/4 + 
   (4691*CF*uec^2*zb*G[1, 1, 1, 0, zb])/8 + 
   (35*CA*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/4 - 
   (65*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/2 + 
   (357*CA*uec^2*zb^2*G[1, 1, 1, 0, zb])/4 - 
   (2557*CF*uec^2*zb^2*G[1, 1, 1, 0, zb])/8 - 
   (43*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/4 + 
   (271*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/8 - 
   67*CA*uec^2*G[1, 1, 1, 1, zb] + (847*CF*uec^2*G[1, 1, 1, 1, zb])/8 + 
   (17*CA*Pi^2*uec^2*G[1, 1, 1, 1, zb])/12 - 
   (37*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/48 + 
   (983*CA*uec^2*zb*G[1, 1, 1, 1, zb])/8 - 
   (6355*CF*uec^2*zb*G[1, 1, 1, 1, zb])/16 - 
   (37*CA*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/8 + 
   (64*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/3 - 
   (455*CA*uec^2*zb^2*G[1, 1, 1, 1, zb])/8 + 
   (3621*CF*uec^2*zb^2*G[1, 1, 1, 1, zb])/16 + 
   (47*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/8 - 
   (345*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/16 + 
   (243*CA*uec^2*G[0, 0, 0, 0, 0, zb])/16 - 
   (563*CF*uec^2*G[0, 0, 0, 0, 0, zb])/16 - 
   (2855*CA*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb])/48 + 
   (2253*CF*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb])/16 - 
   (11259*CA*uec^2*zb*G[0, 0, 0, 0, 0, zb])/16 + 
   (31383*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb])/16 + 
   (2855*CA*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/24 - 
   (2253*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/8 + 
   (7219*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/8 - 
   (8671*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/4 - 
   (2855*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/24 + 
   (2253*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/8 - 
   (97*CA*uec^2*G[0, 0, 0, 0, 1, zb])/8 + (137*CF*uec^2*G[0, 0, 0, 0, 1, zb])/
    8 + (275*CA*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/8 - 
   (671*CF*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/8 + 
   (4457*CA*uec^2*zb*G[0, 0, 0, 0, 1, zb])/8 - 
   (11901*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb])/8 - 
   (275*CA*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/4 + 
   (671*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/4 - 
   (2937*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/4 + 
   (3423*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/2 + 
   (817*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/12 - 
   (1997*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/12 - 
   (101*CA*uec^2*G[0, 0, 0, 1, 0, zb])/8 + 
   (145*CF*uec^2*G[0, 0, 0, 1, 0, zb])/8 + 
   (259*CA*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/8 - 
   (639*CF*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/8 + 
   (3809*CA*uec^2*zb*G[0, 0, 0, 1, 0, zb])/8 - 
   (10605*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb])/8 - 
   (259*CA*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/4 + 
   (639*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/4 - 
   (2489*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/4 + 
   (2975*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/2 + 
   (775*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/12 - 
   (1913*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/12 + 
   (41*CA*uec^2*G[0, 0, 0, 1, 1, zb])/4 - (33*CF*uec^2*G[0, 0, 0, 1, 1, zb])/
    4 - (64*CA*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/3 + 
   (643*CF*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/12 - 
   (1423*CA*uec^2*zb*G[0, 0, 0, 1, 1, zb])/4 + 
   (3887*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb])/4 + 
   (128*CA*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/3 - 
   (643*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/6 + 
   (957*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/2 - 
   (2253*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/2 - 
   (257*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/6 + 
   (215*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/2 - 
   (107*CA*uec^2*G[0, 0, 1, 0, 0, zb])/8 + 
   (157*CF*uec^2*G[0, 0, 1, 0, 0, zb])/8 + 
   (247*CA*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/8 - 
   (615*CF*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/8 + 
   (3317*CA*uec^2*zb*G[0, 0, 1, 0, 0, zb])/8 - 
   (9621*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb])/8 - 
   (247*CA*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/4 + 
   (615*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/4 - 
   (2153*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/4 + 
   (2639*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/2 + 
   (187*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/3 - 
   (1859*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/12 + 
   (43*CA*uec^2*G[0, 0, 1, 0, 1, zb])/4 - (37*CF*uec^2*G[0, 0, 1, 0, 1, zb])/
    4 - (53*CA*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/3 + 
   (185*CF*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/4 - 
   (1259*CA*uec^2*zb*G[0, 0, 1, 0, 1, zb])/4 + 
   (3559*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb])/4 + 
   (106*CA*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/3 - 
   (185*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/2 + 
   (845*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/2 - 
   (2029*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/2 - 
   (106*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/3 + 
   (185*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/2 + 
   (43*CA*uec^2*G[0, 0, 1, 1, 0, zb])/4 - (37*CF*uec^2*G[0, 0, 1, 1, 0, zb])/
    4 - 17*CA*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb] + 
   (539*CF*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/12 - 
   (939*CA*uec^2*zb*G[0, 0, 1, 1, 0, zb])/4 + 
   (2919*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb])/4 + 34*CA*Pi^2*uec^2*zb*
    G[0, 0, 1, 1, 0, zb] - (539*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/6 + 
   (621*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/2 - 
   (1581*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/2 - 
   (104*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/3 + 
   (547*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/6 - 
   (35*CA*uec^2*G[0, 0, 1, 1, 1, zb])/4 + (13*CF*uec^2*G[0, 0, 1, 1, 1, zb])/
    4 + (83*CA*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/8 - 
   29*CF*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb] + 157*CA*uec^2*zb*
    G[0, 0, 1, 1, 1, zb] - (1005*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb])/2 - 
   (83*CA*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/4 + 
   58*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb] - 
   (435*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/2 + 
   (2235*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/4 + 
   (64*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/3 - 
   (355*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/6 - 
   (29*CA*uec^2*G[0, 1, 0, 0, 0, zb])/2 + (175*CF*uec^2*G[0, 1, 0, 0, 0, zb])/
    8 + (119*CA*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/4 - 
   (597*CF*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/8 + 
   (2939*CA*uec^2*zb*G[0, 1, 0, 0, 0, zb])/8 - 
   (8865*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb])/8 - 
   (119*CA*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/2 + 
   (597*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/4 - 
   (1901*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/4 + 
   (2387*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/2 + 
   (1469*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/24 - 
   (458*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/3 + 
   (23*CA*uec^2*G[0, 1, 0, 0, 1, zb])/2 - (43*CF*uec^2*G[0, 1, 0, 0, 1, zb])/
    4 - (203*CA*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/12 + 
   (179*CF*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/4 - 
   (1133*CA*uec^2*zb*G[0, 1, 0, 0, 1, zb])/4 + 
   (3307*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb])/4 + 
   (203*CA*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/6 - 
   (179*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/2 + 
   (761*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/2 - 
   (1861*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/2 - 
   (415*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/12 + 
   91*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb] + 
   12*CA*uec^2*G[0, 1, 0, 1, 0, zb] - (47*CF*uec^2*G[0, 1, 0, 1, 0, zb])/4 - 
   (191*CA*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/12 + 
   (171*CF*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/4 - 
   (969*CA*uec^2*zb*G[0, 1, 0, 1, 0, zb])/4 + 
   (2979*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb])/4 + 
   (191*CA*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/6 - 
   (171*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/2 + 
   (649*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/2 - 
   (1637*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/2 - 
   (397*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/12 + 
   88*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb] - 
   (39*CA*uec^2*G[0, 1, 0, 1, 1, zb])/4 + (21*CF*uec^2*G[0, 1, 0, 1, 1, zb])/
    4 + (245*CA*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/24 - 
   (86*CF*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/3 + 
   175*CA*uec^2*zb*G[0, 1, 0, 1, 1, zb] - 
   (1077*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb])/2 - 
   (245*CA*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/12 + 
   (172*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/3 - 
   (491*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/2 + 
   (2459*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/4 + 
   (65*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/3 - 
   (359*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/6 + 
   (23*CA*uec^2*G[0, 1, 1, 0, 0, zb])/2 - (43*CF*uec^2*G[0, 1, 1, 0, 0, zb])/
    4 - (175*CA*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/12 + 
   (481*CF*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/12 - 
   (653*CA*uec^2*zb*G[0, 1, 1, 0, 0, zb])/4 + 
   (2347*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb])/4 + 
   (175*CA*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/6 - 
   (481*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/6 + 
   (425*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/2 - 
   (1189*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/2 - 
   (367*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/12 + 
   83*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb] - 
   (37*CA*uec^2*G[0, 1, 1, 0, 1, zb])/4 + (17*CF*uec^2*G[0, 1, 1, 0, 1, zb])/
    4 + (185*CA*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/24 - 
   (71*CF*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/3 + 
   116*CA*uec^2*zb*G[0, 1, 1, 0, 1, zb] - 
   (841*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb])/2 - 
   (185*CA*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/12 + 
   (142*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/3 - 
   (323*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/2 + 
   (1787*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/4 + 
   (95*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/6 - 
   (289*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/6 - 
   (37*CA*uec^2*G[0, 1, 1, 1, 0, zb])/4 + (17*CF*uec^2*G[0, 1, 1, 1, 0, zb])/
    4 + (59*CA*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/8 - 
   23*CF*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb] + 
   76*CA*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 
   (681*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb])/2 - 
   (59*CA*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/4 + 
   46*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 
   (211*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/2 + 
   (1339*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/4 + 
   (95*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/6 - 
   (289*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/6 + 
   (61*CA*uec^2*G[0, 1, 1, 1, 1, zb])/8 - (3*CF*uec^2*G[0, 1, 1, 1, 1, zb])/
    8 - (193*CA*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/48 + 
   (175*CF*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/12 - 
   (169*CA*uec^2*zb*G[0, 1, 1, 1, 1, zb])/4 + 
   227*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb] + 
   (193*CA*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/24 - 
   (175*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/6 + 
   (273*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/4 - 
   (1851*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/8 - 
   (53*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/6 + 
   (123*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/4 - 
   (1137*CA*uec^2*G[1, 0, 0, 0, 0, zb])/8 + 
   (2477*CF*uec^2*G[1, 0, 0, 0, 0, zb])/8 + 
   (653*CA*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/24 - 
   (1167*CF*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/16 + 
   (2361*CA*uec^2*zb*G[1, 0, 0, 0, 0, zb])/4 - 
   (12821*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb])/8 - 
   (653*CA*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/12 + 
   (1167*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/8 - 
   (4139*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/8 + 
   (5371*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/4 + 
   (653*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/12 - 
   (1167*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/8 + 
   (407*CA*uec^2*G[1, 0, 0, 0, 1, zb])/4 - 
   (857*CF*uec^2*G[1, 0, 0, 0, 1, zb])/4 - 
   (181*CA*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/12 + 
   (349*CF*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/8 - 
   (885*CA*uec^2*zb*G[1, 0, 0, 0, 1, zb])/2 + 
   (4719*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb])/4 + 
   (181*CA*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/6 - 
   (349*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/4 + 
   (1649*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/4 - 
   1040*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb] - 
   (59*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/2 + 
   (1031*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/12 + 
   (409*CA*uec^2*G[1, 0, 0, 1, 0, zb])/4 - 
   (861*CF*uec^2*G[1, 0, 0, 1, 0, zb])/4 - 
   (169*CA*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/12 + 
   (333*CF*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/8 - 
   (803*CA*uec^2*zb*G[1, 0, 0, 1, 0, zb])/2 + 
   (4391*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb])/4 + 
   (169*CA*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/6 - 
   (333*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/4 + 
   (1425*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/4 - 
   928*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb] - 28*CA*Pi^2*uec^2*zb^2*
    G[1, 0, 0, 1, 0, zb] + (995*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/12 - 
   (145*CA*uec^2*G[1, 0, 0, 1, 1, zb])/2 + 
   (587*CF*uec^2*G[1, 0, 0, 1, 1, zb])/4 + 
   (107*CA*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/12 - 
   (335*CF*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/12 + 
   (573*CA*uec^2*zb*G[1, 0, 0, 1, 1, zb])/2 - 
   (1571*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb])/2 - 
   (107*CA*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/6 + 
   (335*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/6 - 
   (537*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/2 + 
   (2771*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/4 + 
   18*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb] - 
   (337*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/6 + 
   103*CA*uec^2*G[1, 0, 1, 0, 0, zb] - (867*CF*uec^2*G[1, 0, 1, 0, 0, zb])/
    4 - (40*CA*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (321*CF*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/8 - 
   370*CA*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 
   (4139*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb])/4 + 
   (80*CA*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/3 - 
   (321*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/4 + 
   (1257*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/4 - 
   844*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb] - 
   (109*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/4 + 
   (977*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/12 - 
   73*CA*uec^2*G[1, 0, 1, 0, 1, zb] + (591*CF*uec^2*G[1, 0, 1, 0, 1, zb])/4 + 
   (85*CA*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/12 - 
   (97*CF*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/4 + 
   (531*CA*uec^2*zb*G[1, 0, 1, 0, 1, zb])/2 - 
   (1487*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb])/2 - 
   (85*CA*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/6 + 
   (97*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/2 - 
   (481*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/2 + 
   (2547*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/4 + 
   (85*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/6 - 
   (97*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/2 - 
   73*CA*uec^2*G[1, 0, 1, 1, 0, zb] + (591*CF*uec^2*G[1, 0, 1, 1, 0, zb])/4 + 
   (27*CA*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/4 - 
   (283*CF*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/12 + 
   (451*CA*uec^2*zb*G[1, 0, 1, 1, 0, zb])/2 - 
   (1327*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb])/2 - 
   (27*CA*Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/2 + 
   (283*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/6 - 
   (369*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/2 + 
   (2099*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/4 + 
   (85*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/6 - 
   (97*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/2 + 
   (103*CA*uec^2*G[1, 0, 1, 1, 1, zb])/2 - 
   (793*CF*uec^2*G[1, 0, 1, 1, 1, zb])/8 - 
   (89*CA*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/24 + 
   (61*CF*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/4 - 
   (591*CA*uec^2*zb*G[1, 0, 1, 1, 1, zb])/4 + 
   (909*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb])/2 + 
   (89*CA*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/12 - 
   (61*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/2 + 
   (253*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/2 - 
   (2959*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/8 - 
   8*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb] + 
   (95*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/3 + 
   (407*CA*uec^2*G[1, 1, 0, 0, 0, zb])/4 - 
   (857*CF*uec^2*G[1, 1, 0, 0, 0, zb])/4 - 
   (143*CA*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/12 + 
   (895*CF*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/24 - 
   (605*CA*uec^2*zb*G[1, 1, 0, 0, 0, zb])/2 + 
   (3599*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb])/4 + 
   (143*CA*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/6 - 
   (895*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/12 + 
   (865*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/4 - 
   648*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb] - 
   (143*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/6 + 
   (895*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/12 - 
   72*CA*uec^2*G[1, 1, 0, 0, 1, zb] + (583*CF*uec^2*G[1, 1, 0, 0, 1, zb])/4 + 
   6*CA*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb] - 
   (265*CF*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/12 + 
   (435*CA*uec^2*zb*G[1, 1, 0, 0, 1, zb])/2 - 
   (1295*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb])/2 - 12*CA*Pi^2*uec^2*zb*
    G[1, 1, 0, 0, 1, zb] + (265*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/6 - 
   (341*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/2 + 
   (1987*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/4 + 
   (34*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/3 - 
   (257*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/6 - 
   (145*CA*uec^2*G[1, 1, 0, 1, 0, zb])/2 + 
   (587*CF*uec^2*G[1, 1, 0, 1, 0, zb])/4 + 
   (11*CA*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/2 - 
   (253*CF*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/12 + 
   (393*CA*uec^2*zb*G[1, 1, 0, 1, 0, zb])/2 - 
   (1211*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb])/2 - 11*CA*Pi^2*uec^2*zb*
    G[1, 1, 0, 1, 0, zb] + (253*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/6 - 
   (285*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/2 + 
   (1763*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/4 + 
   (65*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/6 - 
   (251*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/6 + 
   (205*CA*uec^2*G[1, 1, 0, 1, 1, zb])/4 - 
   (789*CF*uec^2*G[1, 1, 0, 1, 1, zb])/8 - 
   (37*CA*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/12 + 
   14*CF*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb] - 
   (533*CA*uec^2*zb*G[1, 1, 0, 1, 1, zb])/4 + 
   (851*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb])/2 + 
   (37*CA*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/6 - 
   28*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb] + 
   (211*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/2 - 
   (2623*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/8 - 
   (19*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/3 + 
   (85*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/3 - 
   72*CA*uec^2*G[1, 1, 1, 0, 0, zb] + (583*CF*uec^2*G[1, 1, 1, 0, 0, zb])/4 + 
   (29*CA*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/6 - 
   (79*CF*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/4 + 
   (315*CA*uec^2*zb*G[1, 1, 1, 0, 0, zb])/2 - 
   (1055*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb])/2 - 
   (29*CA*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/3 + 
   (79*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/2 - 
   (173*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/2 + 
   (1315*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/4 + 
   (29*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/3 - 
   (79*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/2 + 
   (203*CA*uec^2*G[1, 1, 1, 0, 1, zb])/4 - 
   (781*CF*uec^2*G[1, 1, 1, 0, 1, zb])/8 - 
   (11*CA*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/6 + 
   (23*CF*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/2 - 
   (417*CA*uec^2*zb*G[1, 1, 1, 0, 1, zb])/4 + 
   (735*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb])/2 + 
   (11*CA*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/3 - 
   23*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb] + 
   (127*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/2 - 
   (1951*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/8 - 
   3*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb] + 
   (65*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/3 + 
   (203*CA*uec^2*G[1, 1, 1, 1, 0, zb])/4 - 
   (781*CF*uec^2*G[1, 1, 1, 1, 0, zb])/8 - 
   (5*CA*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/3 + 
   (67*CF*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/6 - 
   (337*CA*uec^2*zb*G[1, 1, 1, 1, 0, zb])/4 + 
   (655*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb])/2 + 
   (10*CA*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/3 - 
   (67*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/3 + 
   (71*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/2 - 
   (1503*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/8 - 
   (10*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/3 + 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/3 - 
   (287*CA*uec^2*G[1, 1, 1, 1, 1, zb])/8 + 
   (1029*CF*uec^2*G[1, 1, 1, 1, 1, zb])/16 + 
   (CA*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/3 - 7*CF*Pi^2*uec^2*
    G[1, 1, 1, 1, 1, zb] + (377*CA*uec^2*zb*G[1, 1, 1, 1, 1, zb])/8 - 
   (873*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb])/4 - 
   (2*CA*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/3 + 
   14*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb] - 
   (77*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/4 + 
   (2079*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/16 + 
   (2*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/3 - 
   14*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb] + 
   (1319*CA*uec^2*G[0, 0, 0, 0, 0, 0, zb])/8 - 
   (3303*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb])/8 + 
   (1319*CA*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/2 - 
   (3527*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/2 - 
   (4005*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/4 + 
   (18783*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/8 - 
   (517*CA*uec^2*G[0, 0, 0, 0, 0, 1, zb])/4 + 
   (1277*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/4 - 
   517*CA*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] + 1333*CF*uec^2*zb*
    G[0, 0, 0, 0, 0, 1, zb] + (1575*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/
    2 - (7221*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/4 - 
   (461*CA*uec^2*G[0, 0, 0, 0, 1, 0, zb])/4 + 
   (1165*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/4 - 
   451*CA*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] + 1201*CF*uec^2*zb*
    G[0, 0, 0, 0, 1, 0, zb] + (1383*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/
    2 - (6453*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/4 + 
   (173*CA*uec^2*G[0, 0, 0, 0, 1, 1, zb])/2 - 
   (435*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/2 + 
   336*CA*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   878*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 519*CA*uec^2*zb^2*
    G[0, 0, 0, 0, 1, 1, zb] + (2391*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/
    2 - (425*CA*uec^2*G[0, 0, 0, 1, 0, 0, zb])/4 + 
   (1093*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/4 - 
   400*CA*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] + 1099*CF*uec^2*zb*
    G[0, 0, 0, 1, 0, 0, zb] + (1239*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/
    2 - (5877*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/4 + 
   (161*CA*uec^2*G[0, 0, 0, 1, 0, 1, zb])/2 - 
   (411*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/2 + 
   302*CA*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 
   810*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 471*CA*uec^2*zb^2*
    G[0, 0, 0, 1, 0, 1, zb] + (2199*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/
    2 + (129*CA*uec^2*G[0, 0, 0, 1, 1, 0, zb])/2 - 
   (347*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/2 + 
   238*CA*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 
   682*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 375*CA*uec^2*zb^2*
    G[0, 0, 0, 1, 1, 0, zb] + (1815*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/
    2 - (89*CA*uec^2*G[0, 0, 0, 1, 1, 1, zb])/2 + 
   122*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb] - 163*CA*uec^2*zb*
    G[0, 0, 0, 1, 1, 1, zb] + 472*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   261*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb] - 
   633*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb] - 
   (407*CA*uec^2*G[0, 0, 1, 0, 0, 0, zb])/4 + 
   (1057*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/4 - 
   (719*CA*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/2 + 
   1018*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   (1131*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/2 - 
   (5445*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/4 + 
   (155*CA*uec^2*G[0, 0, 1, 0, 0, 1, zb])/2 - 
   (399*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/2 + 
   275*CA*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 
   756*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 435*CA*uec^2*zb^2*
    G[0, 0, 1, 0, 0, 1, zb] + (2055*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/
    2 + (143*CA*uec^2*G[0, 0, 1, 0, 1, 0, zb])/2 - 
   (375*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/2 + 
   241*CA*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   688*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 387*CA*uec^2*zb^2*
    G[0, 0, 1, 0, 1, 0, zb] + (1863*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/
    2 - (105*CA*uec^2*G[0, 0, 1, 0, 1, 1, zb])/2 + 
   138*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb] - 175*CA*uec^2*zb*
    G[0, 0, 1, 0, 1, 1, zb] + 496*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   285*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb] - 
   681*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb] + 
   (107*CA*uec^2*G[0, 0, 1, 1, 0, 0, zb])/2 - 
   (303*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/2 + 
   179*CA*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 
   564*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 291*CA*uec^2*zb^2*
    G[0, 0, 1, 1, 0, 0, zb] + (1479*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/
    2 - (77*CA*uec^2*G[0, 0, 1, 1, 0, 1, zb])/2 + 
   110*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 129*CA*uec^2*zb*
    G[0, 0, 1, 1, 0, 1, zb] + 404*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   213*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb] - 
   537*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb] - 
   (61*CA*uec^2*G[0, 0, 1, 1, 1, 0, zb])/2 + 
   94*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 97*CA*uec^2*zb*
    G[0, 0, 1, 1, 1, 0, zb] + 340*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   165*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb] - 
   441*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (79*CA*uec^2*G[0, 0, 1, 1, 1, 1, zb])/4 - 
   (129*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/2 + 
   (123*CA*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/2 - 
   230*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   (219*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/2 + 
   300*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb] - 
   (407*CA*uec^2*G[0, 1, 0, 0, 0, 0, zb])/4 + 
   (1057*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   (1303*CA*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/4 + 
   (1901*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/2 + 
   525*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb] - 
   (5121*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/4 + 
   (155*CA*uec^2*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   (399*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (505*CA*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   711*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 408*CA*uec^2*zb^2*
    G[0, 1, 0, 0, 0, 1, zb] + (1947*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/
    2 + (143*CA*uec^2*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   (375*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/2 + 
   (437*CA*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   643*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 360*CA*uec^2*zb^2*
    G[0, 1, 0, 0, 1, 0, zb] + (1755*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/
    2 - (105*CA*uec^2*G[0, 1, 0, 0, 1, 1, zb])/2 + 
   138*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb] - 160*CA*uec^2*zb*
    G[0, 1, 0, 0, 1, 1, zb] + 466*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] + 
   267*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb] - 
   645*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb] + 
   (137*CA*uec^2*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   (363*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   (383*CA*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   589*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 324*CA*uec^2*zb^2*
    G[0, 1, 0, 1, 0, 0, zb] + (1611*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/
    2 - (101*CA*uec^2*G[0, 1, 0, 1, 0, 1, zb])/2 + 
   134*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb] - 142*CA*uec^2*zb*
    G[0, 1, 0, 1, 0, 1, zb] + 430*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   243*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb] - 
   597*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb] - 
   (85*CA*uec^2*G[0, 1, 0, 1, 1, 0, zb])/2 + 
   118*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb] - 110*CA*uec^2*zb*
    G[0, 1, 0, 1, 1, 0, zb] + 366*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   195*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb] - 
   501*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (115*CA*uec^2*G[0, 1, 0, 1, 1, 1, zb])/4 - 
   (165*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (145*CA*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   252*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 
   (267*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   348*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb] + 
   (99*CA*uec^2*G[0, 1, 1, 0, 0, 0, zb])/2 - 
   (287*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/2 + 
   (281*CA*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/2 - 
   487*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] - 240*CA*uec^2*zb^2*
    G[0, 1, 1, 0, 0, 0, zb] + (1275*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/
    2 - (73*CA*uec^2*G[0, 1, 1, 0, 0, 1, zb])/2 + 
   106*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb] - 106*CA*uec^2*zb*
    G[0, 1, 1, 0, 0, 1, zb] + 358*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   183*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb] - 
   477*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb] - 
   (69*CA*uec^2*G[0, 1, 1, 0, 1, 0, zb])/2 + 
   102*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb] - 88*CA*uec^2*zb*
    G[0, 1, 1, 0, 1, 0, zb] + 322*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   159*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb] - 
   429*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb] + 
   (99*CA*uec^2*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   (149*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/2 + 
   (123*CA*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/2 - 
   230*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 
   (231*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/2 + 
   312*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb] - 
   (49*CA*uec^2*G[0, 1, 1, 1, 0, 0, zb])/2 + 
   82*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb] - 58*CA*uec^2*zb*
    G[0, 1, 1, 1, 0, 0, zb] + 262*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   111*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb] - 
   333*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (67*CA*uec^2*G[0, 1, 1, 1, 0, 1, zb])/4 - 
   (117*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (79*CA*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   186*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   (159*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   240*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb] + 
   (51*CA*uec^2*G[0, 1, 1, 1, 1, 0, zb])/4 - 
   (101*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/2 + 
   (47*CA*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/2 - 
   154*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] - 
   (111*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/2 + 
   192*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb] - 
   (59*CA*uec^2*G[0, 1, 1, 1, 1, 1, zb])/8 + 
   (137*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (43*CA*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   103*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb] + 
   (135*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   129*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb] + 
   (153*CA*uec^2*G[1, 0, 0, 0, 0, 0, zb])/4 - 
   (337*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (2131*CA*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/4 + 
   (5669*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/4 + 
   (2295*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/4 - 
   (11655*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (39*CA*uec^2*G[1, 0, 0, 0, 0, 1, zb])/2 + 
   (51*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/4 + 
   (793*CA*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/2 - 
   (2071*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/2 - 
   (885*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/2 + 
   (4389*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/4 - 
   (51*CA*uec^2*G[1, 0, 0, 0, 1, 0, zb])/2 + 
   (99*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/4 + 
   (725*CA*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/2 - 
   (1935*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/2 - 
   (789*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/2 + 
   (4005*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/4 + 
   14*CA*uec^2*G[1, 0, 0, 0, 1, 1, zb] - 
   (15*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   259*CA*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   689*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 291*CA*uec^2*zb^2*
    G[1, 0, 0, 0, 1, 1, zb] - (1461*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/
    2 - (57*CA*uec^2*G[1, 0, 0, 1, 0, 0, zb])/2 + 
   (123*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/4 + 
   (671*CA*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/2 - 
   (1827*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/2 - 
   (717*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/2 + 
   (3717*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/4 + 
   16*CA*uec^2*G[1, 0, 0, 1, 0, 1, zb] - 
   (23*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/2 - 
   241*CA*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   653*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 267*CA*uec^2*zb^2*
    G[1, 0, 0, 1, 0, 1, zb] - (1365*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/
    2 + 24*CA*uec^2*G[1, 0, 0, 1, 1, 0, zb] - 
   (55*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/2 - 
   209*CA*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   589*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 219*CA*uec^2*zb^2*
    G[1, 0, 0, 1, 1, 0, zb] - (1173*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/
    2 - (33*CA*uec^2*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   (33*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   140*CA*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   404*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 150*CA*uec^2*zb^2*
    G[1, 0, 0, 1, 1, 1, zb] + (813*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/2 - 
   (57*CA*uec^2*G[1, 0, 1, 0, 0, 0, zb])/2 + 
   (123*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   313*CA*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   (1737*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/2 - 
   (663*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/2 + 
   (3501*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   16*CA*uec^2*G[1, 0, 1, 0, 0, 1, zb] - 
   (23*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   226*CA*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   623*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 249*CA*uec^2*zb^2*
    G[1, 0, 1, 0, 0, 1, zb] - (1293*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/
    2 + 18*CA*uec^2*G[1, 0, 1, 0, 1, 0, zb] - 
   (31*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   208*CA*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   587*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 225*CA*uec^2*zb^2*
    G[1, 0, 1, 0, 1, 0, zb] - (1197*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/
    2 - (21*CA*uec^2*G[1, 0, 1, 0, 1, 1, zb])/2 + 
   (9*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/2 + 144*CA*uec^2*zb*
    G[1, 0, 1, 0, 1, 1, zb] - 412*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   162*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb] + 
   (861*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/2 + 
   28*CA*uec^2*G[1, 0, 1, 1, 0, 0, zb] - 
   (71*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/2 - 
   178*CA*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 
   527*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 177*CA*uec^2*zb^2*
    G[1, 0, 1, 1, 0, 0, zb] - (1005*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/
    2 - (37*CA*uec^2*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   (41*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   122*CA*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   368*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 126*CA*uec^2*zb^2*
    G[1, 0, 1, 1, 0, 1, zb] + (717*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/2 - 
   (45*CA*uec^2*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (57*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   106*CA*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 
   336*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 102*CA*uec^2*zb^2*
    G[1, 0, 1, 1, 1, 0, zb] + (621*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (65*CA*uec^2*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (75*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   67*CA*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] + 227*CF*uec^2*zb*
    G[1, 0, 1, 1, 1, 1, zb] + 66*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb] - 
   (843*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (99*CA*uec^2*G[1, 1, 0, 0, 0, 0, zb])/2 + 
   (291*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/4 + 
   (553*CA*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/2 - 
   (1591*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/2 - 
   (525*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/2 + 
   (2949*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/4 + 
   31*CA*uec^2*G[1, 1, 0, 0, 0, 1, zb] - 
   (83*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   201*CA*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   573*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 201*CA*uec^2*zb^2*
    G[1, 1, 0, 0, 0, 1, zb] - (1101*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/
    2 + 33*CA*uec^2*G[1, 1, 0, 0, 1, 0, zb] - 
   (91*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/2 - 
   183*CA*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   537*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 177*CA*uec^2*zb^2*
    G[1, 1, 0, 0, 1, 0, zb] - (1005*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/
    2 - 21*CA*uec^2*G[1, 1, 0, 0, 1, 1, zb] + 
   (51*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/2 + 
   127*CA*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   378*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 129*CA*uec^2*zb^2*
    G[1, 1, 0, 0, 1, 1, zb] + (729*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/2 + 
   33*CA*uec^2*G[1, 1, 0, 1, 0, 0, zb] - 
   (91*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   168*CA*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   507*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 159*CA*uec^2*zb^2*
    G[1, 1, 0, 1, 0, 0, zb] - (933*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   21*CA*uec^2*G[1, 1, 0, 1, 0, 1, zb] + 
   (51*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   117*CA*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   358*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 117*CA*uec^2*zb^2*
    G[1, 1, 0, 1, 0, 1, zb] + (681*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/2 - 
   25*CA*uec^2*G[1, 1, 0, 1, 1, 0, zb] + 
   (67*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/2 + 
   101*CA*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   326*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 93*CA*uec^2*zb^2*
    G[1, 1, 0, 1, 1, 0, zb] + (585*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/2 + 
   (35*CA*uec^2*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   (85*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   (129*CA*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/2 + 
   222*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   (123*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   (807*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   45*CA*uec^2*G[1, 1, 1, 0, 0, 0, zb] - 
   (139*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   145*CA*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 
   461*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 117*CA*uec^2*zb^2*
    G[1, 1, 1, 0, 0, 0, zb] - (765*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   30*CA*uec^2*G[1, 1, 1, 0, 0, 1, zb] + 
   (87*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/2 + 
   101*CA*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   326*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 87*CA*uec^2*zb^2*
    G[1, 1, 1, 0, 0, 1, zb] + (561*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/2 - 
   30*CA*uec^2*G[1, 1, 1, 0, 1, 0, zb] + 
   (87*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   91*CA*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 306*CF*uec^2*zb*
    G[1, 1, 1, 0, 1, 0, zb] - 75*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb] + 
   (513*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   20*CA*uec^2*G[1, 1, 1, 0, 1, 1, zb] - 
   (105*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (119*CA*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/2 + 
   212*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] + 
   (105*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   (735*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   36*CA*uec^2*G[1, 1, 1, 1, 0, 0, zb] + 
   (111*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   77*CA*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] - 278*CF*uec^2*zb*
    G[1, 1, 1, 1, 0, 0, zb] - 51*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb] + 
   (417*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   25*CA*uec^2*G[1, 1, 1, 1, 0, 1, zb] - 
   (145*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (99*CA*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/2 + 
   192*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] + 
   (69*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   (591*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/4 + 
   27*CA*uec^2*G[1, 1, 1, 1, 1, 0, zb] - 
   (161*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (83*CA*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/2 + 
   176*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   (45*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   (495*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (39*CA*uec^2*G[1, 1, 1, 1, 1, 1, zb])/2 + 
   (217*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (91*CA*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/4 - 
   118*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb] - 
   (45*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/4 + 
   (663*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (6005*CA*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb])/8 - 
   (14453*CF*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb])/8 - 
   (6005*CA*uec^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/4 + 
   (14453*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/4 + 
   (6005*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (14453*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (2327*CA*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/4 + 
   (5479*CF*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/4 + 
   (2327*CA*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/2 - 
   (5479*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/2 - 
   (2327*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb])/2 + 
   (5479*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb])/2 - 
   (2071*CA*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/4 + 
   (4967*CF*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/4 + 
   (2071*CA*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/2 - 
   (4967*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/2 - 
   (2079*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb])/2 + 
   (4983*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb])/2 + 
   (769*CA*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/2 - 
   (1821*CF*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/2 - 
   769*CA*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   1821*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   773*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   1829*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   (1879*CA*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/4 + 
   (4583*CF*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/4 + 
   (1879*CA*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/2 - 
   (4583*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/2 - 
   (1899*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb])/2 + 
   (4623*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb])/2 + 
   (705*CA*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/2 - 
   (1693*CF*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/2 - 
   705*CA*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   1693*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   713*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   1709*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   (577*CA*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/2 - 
   (1437*CF*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/2 - 
   577*CA*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   1437*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   585*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   1453*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   200*CA*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   499*CF*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   400*CA*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   998*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   406*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   1010*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   (1735*CA*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/4 + 
   (4295*CF*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/4 + 
   (1735*CA*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/2 - 
   (4295*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/2 - 
   (1773*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb])/2 + 
   (4371*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb])/2 + 
   (657*CA*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/2 - 
   (1597*CF*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/2 - 
   657*CA*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   1597*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   671*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   1625*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   (593*CA*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/2 - 
   (1469*CF*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/2 - 
   593*CA*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   1469*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   611*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   1505*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   216*CA*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   531*CF*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   432*CA*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   1062*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   446*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   1090*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   (465*CA*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/2 - 
   (1213*CF*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/2 - 
   465*CA*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   1213*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   479*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   1241*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   168*CA*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   435*CF*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   336*CA*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   870*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   346*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   890*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   136*CA*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   371*CF*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   272*CA*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   742*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   282*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   762*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   (181*CA*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/2 - 
   252*CF*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   181*CA*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   504*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   188*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   518*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   (1627*CA*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/4 + 
   (4079*CF*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/4 + 
   (1627*CA*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/2 - 
   (4079*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/2 - 
   846*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb] + 
   (4209*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb])/2 + 
   (621*CA*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/2 - 
   (1525*CF*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/2 - 
   621*CA*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   1525*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   644*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb] - 
   1571*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   (557*CA*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/2 - 
   (1397*CF*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/2 - 
   557*CA*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   1397*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   584*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   1451*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   204*CA*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   507*CF*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   408*CA*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   1014*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   428*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   1054*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   (509*CA*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/2 - 
   (1301*CF*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/2 - 
   509*CA*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   1301*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   542*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   1367*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   188*CA*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   475*CF*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   376*CA*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   950*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   400*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   998*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   156*CA*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   411*CF*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   312*CA*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   822*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   336*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   870*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   (213*CA*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/2 - 
   284*CF*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   213*CA*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   568*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   230*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   602*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   (397*CA*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/2 - 
   (1077*CF*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/2 - 
   397*CA*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   1077*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   420*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   1123*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   148*CA*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   395*CF*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   296*CA*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   790*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   312*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   822*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   132*CA*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   363*CF*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   264*CA*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   726*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   284*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   766*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   (189*CA*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/2 - 
   260*CF*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   189*CA*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   520*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   204*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   550*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   100*CA*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   299*CF*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   200*CA*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   598*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   216*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   630*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   (141*CA*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/2 - 
   212*CF*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   141*CA*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   424*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   152*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   446*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   (109*CA*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb])/2 - 
   180*CF*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   109*CA*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   360*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   120*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   382*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   (137*CA*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/4 + 
   121*CF*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   (137*CA*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/2 - 
   242*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   76*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   257*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   (773*CA*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/2 + 
   (3917*CF*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/4 + 
   773*CA*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   (3917*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/2 - 
   (3303*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb])/4 + 
   2064*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   297*CA*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb] - 
   (1471*CF*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/2 - 
   594*CA*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   1471*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   (1261*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb])/2 - 
   1544*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   265*CA*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   (1343*CF*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/2 - 
   530*CA*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   1343*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   (1141*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb])/2 - 
   1424*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   195*CA*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   489*CF*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   390*CA*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   978*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   419*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   1036*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   241*CA*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   (1247*CF*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/2 - 
   482*CA*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   1247*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   (1057*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb])/2 - 
   1340*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   179*CA*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   457*CF*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   358*CA*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   914*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   391*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   980*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   147*CA*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   393*CF*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   294*CA*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   786*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   327*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   852*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   (201*CA*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/2 - 
   272*CF*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   201*CA*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   544*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   224*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   590*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   223*CA*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   (1175*CF*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/2 - 
   446*CA*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   1175*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   (1003*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb])/2 - 
   1286*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   167*CA*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   433*CF*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   334*CA*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   866*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   373*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   944*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   151*CA*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   401*CF*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   302*CA*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   802*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   345*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   888*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   (217*CA*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/2 - 
   288*CF*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   217*CA*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   576*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   248*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   638*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   119*CA*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   337*CF*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   238*CA*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   674*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   277*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   752*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   (169*CA*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/2 - 
   240*CF*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   169*CA*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   480*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   196*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   534*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   (137*CA*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/2 - 
   208*CF*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   137*CA*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   416*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   164*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   470*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   (177*CA*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/4 + 
   141*CF*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   (177*CA*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/2 - 
   282*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   107*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   319*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   177*CA*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   (991*CF*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/2 - 
   354*CA*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb] + 
   991*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb] + 
   (781*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb])/2 - 
   1064*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   135*CA*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   369*CF*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   270*CA*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   738*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   295*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   788*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   119*CA*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   337*CF*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   238*CA*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   674*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   267*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   732*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   (173*CA*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/2 - 
   244*CF*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   173*CA*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   488*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   194*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   530*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   107*CA*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   313*CF*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   214*CA*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   626*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   249*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   696*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   (157*CA*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/2 - 
   228*CF*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   157*CA*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   456*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   182*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   506*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   (125*CA*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/2 - 
   196*CF*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   125*CA*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   392*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   150*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   442*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   (165*CA*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/4 + 
   135*CF*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (165*CA*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/2 - 
   270*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   100*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   305*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   79*CA*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   257*CF*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   158*CA*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   514*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   183*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   564*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   (117*CA*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/2 - 
   188*CF*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   117*CA*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   376*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   134*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   410*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   (101*CA*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/2 - 
   172*CF*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   101*CA*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   344*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   122*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   386*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   (141*CA*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/4 + 
   123*CF*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (141*CA*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/2 - 
   246*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   86*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   277*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (69*CA*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/2 - 
   140*CF*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   69*CA*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   280*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   86*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   314*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   (93*CA*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/4 + 
   99*CF*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   (93*CA*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/2 - 
   198*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   58*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   221*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   (61*CA*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/4 + 
   83*CF*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   (61*CA*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/2 - 
   166*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   42*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   189*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   (61*CA*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/8 - 
   (111*CF*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (61*CA*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/4 + 
   111*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   23*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb] - 
   (253*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (1319*CA*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/4 + 
   (7591*CF*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/8 + 
   (1319*CA*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/2 - 
   (7591*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (1319*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb])/2 + 
   (7591*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb])/4 + 
   (517*CA*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/2 - 
   (2861*CF*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/4 - 
   517*CA*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   (2861*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/2 + 
   517*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (2861*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb])/2 + 
   (453*CA*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/2 - 
   (2605*CF*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/4 - 
   453*CA*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   (2605*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/2 + 
   457*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   (2621*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb])/2 - 
   169*CA*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   (951*CF*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/2 + 
   338*CA*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   951*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   342*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   959*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   (405*CA*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/2 - 
   (2413*CF*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/4 - 
   405*CA*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (2413*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/2 + 
   415*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   (2453*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb])/2 - 
   153*CA*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   (887*CF*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/2 + 
   306*CA*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   887*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   314*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   903*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   121*CA*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   (759*CF*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/2 + 
   242*CA*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   759*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   250*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   775*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   83*CA*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   263*CF*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   166*CA*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   526*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   172*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   538*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   (369*CA*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/2 - 
   (2269*CF*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/4 - 
   369*CA*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   (2269*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/2 + 
   388*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   (2345*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb])/2 - 
   141*CA*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   (839*CF*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/2 + 
   282*CA*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   839*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   296*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   867*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   125*CA*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   (775*CF*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/2 + 
   250*CA*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   775*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   268*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   811*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   91*CA*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   279*CF*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   182*CA*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   558*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   196*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   586*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   93*CA*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   (647*CF*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/2 + 
   186*CA*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   647*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   200*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   675*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   67*CA*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   231*CF*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   134*CA*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   462*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   144*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   482*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   51*CA*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   199*CF*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   102*CA*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   398*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   112*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   418*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   (65*CA*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/2 + 
   135*CF*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   65*CA*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   270*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   72*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   284*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   171*CA*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   (2161*CF*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/4 - 
   342*CA*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   (2161*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/2 + 
   (749*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb])/2 - 
   (2291*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb])/2 - 
   132*CA*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   (803*CF*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/2 + 
   264*CA*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   803*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   287*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   849*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   116*CA*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   (739*CF*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/2 + 
   232*CA*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   739*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   259*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   793*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   85*CA*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   267*CF*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   170*CA*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   534*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   190*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   574*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   104*CA*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   (691*CF*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   208*CA*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   691*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   241*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   757*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   77*CA*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   251*CF*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   154*CA*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   502*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   178*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   550*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   61*CA*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   219*CF*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   122*CA*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   438*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   146*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   486*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   (81*CA*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   151*CF*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   81*CA*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   302*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   98*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   336*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   76*CA*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   (579*CF*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/2 + 
   152*CA*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   579*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   175*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   625*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   57*CA*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   211*CF*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   114*CA*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   422*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   130*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   454*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   49*CA*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   195*CF*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   98*CA*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   390*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   118*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   430*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   (69*CA*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/2 + 
   139*CF*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   69*CA*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   278*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   84*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   308*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   33*CA*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   163*CF*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   66*CA*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   326*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   82*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   358*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   (45*CA*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/2 + 
   115*CF*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   45*CA*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   230*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   56*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   252*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   (29*CA*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/2 + 
   99*CF*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   29*CA*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   198*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   40*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   220*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   (29*CA*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/4 - 
   (133*CF*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/2 - 
   (29*CA*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/2 + 
   133*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   22*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   148*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   (269*CA*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/2 - 
   (1869*CF*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/4 - 
   269*CA*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   (1869*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/2 + 
   269*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   (1869*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb])/2 - 
   107*CA*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (703*CF*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/2 + 
   214*CA*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   703*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   214*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   703*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   91*CA*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   (639*CF*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/2 + 
   182*CA*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   639*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   186*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   647*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   68*CA*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   233*CF*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   136*CA*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   466*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   140*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   474*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   79*CA*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   (591*CF*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/2 + 
   158*CA*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   591*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   168*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   611*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   60*CA*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   217*CF*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   120*CA*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   434*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   128*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   450*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   44*CA*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   185*CF*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   88*CA*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   370*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   96*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   386*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   29*CA*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   128*CF*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   58*CA*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   256*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   64*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   268*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   70*CA*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (555*CF*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/2 + 
   140*CA*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   555*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   159*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   593*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   54*CA*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   205*CF*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   108*CA*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   410*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   122*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   438*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   46*CA*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   189*CF*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   92*CA*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   378*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   110*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   414*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   33*CA*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   136*CF*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   66*CA*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   272*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   80*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   300*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   30*CA*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   157*CF*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   60*CA*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   314*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   74*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   342*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   21*CA*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   112*CF*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   42*CA*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   224*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   52*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   244*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   13*CA*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   96*CF*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   26*CA*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   192*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   36*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   212*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   (13*CA*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   65*CF*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   13*CA*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   130*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   20*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   144*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   47*CA*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (463*CF*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/2 + 
   94*CA*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   463*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   94*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   463*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   38*CA*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   173*CF*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   76*CA*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   346*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   76*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   346*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   30*CA*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   157*CF*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   60*CA*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   314*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   64*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   322*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   22*CA*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   114*CF*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   44*CA*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   228*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   48*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   236*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   24*CA*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   145*CF*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   48*CA*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   290*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   58*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   310*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   18*CA*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   106*CF*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   36*CA*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   212*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   44*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   228*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   10*CA*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   90*CF*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   20*CA*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   180*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   28*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   196*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   5*CA*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   62*CF*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   10*CA*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   124*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   16*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   136*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   10*CA*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   117*CF*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   20*CA*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   234*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   20*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   234*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   8*CA*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   86*CF*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   16*CA*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   172*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   16*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   172*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   4*CA*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   78*CF*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   156*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   12*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   164*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   2*CA*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   56*CF*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   4*CA*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   112*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   8*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   120*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   4*CA*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   62*CF*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   124*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   8*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   124*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   4*CA*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   44*CF*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   88*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   8*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   88*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   8*CA*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   36*CF*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   16*CA*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   72*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   16*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   72*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   8*CA*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb] + 
   24*CF*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb] - 
   16*CA*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb] - 
   48*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb] + 
   16*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb] + 
   48*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb] + CA*uec^2*Log[Q2dmu2] - 
   17*CF*uec^2*Log[Q2dmu2] - (CA*Pi^2*uec^2*Log[Q2dmu2])/8 + 
   (83*CF*Pi^2*uec^2*Log[Q2dmu2])/24 - (11*CA*Pi^4*uec^2*Log[Q2dmu2])/960 - 
   (637*CF*Pi^4*uec^2*Log[Q2dmu2])/2880 - (13*CA*Pi^6*uec^2*Log[Q2dmu2])/
    1920 + (811*CF*Pi^6*uec^2*Log[Q2dmu2])/30240 - 
   29*CA*uec^2*zb*Log[Q2dmu2] + (2585*CF*uec^2*zb*Log[Q2dmu2])/4 + 
   34*CA*Pi^2*uec^2*zb*Log[Q2dmu2] - (1583*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/12 - 
   (1403*CA*Pi^4*uec^2*zb*Log[Q2dmu2])/2880 + 
   (6739*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/2880 + 
   (13*CA*Pi^6*uec^2*zb*Log[Q2dmu2])/960 - (811*CF*Pi^6*uec^2*zb*Log[Q2dmu2])/
    15120 - (61*CA*uec^2*zb^2*Log[Q2dmu2])/2 - 
   (545*CF*uec^2*zb^2*Log[Q2dmu2])/2 - (2549*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2])/
    48 + (2465*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/16 + 
   (10*CA*Pi^4*uec^2*zb^2*Log[Q2dmu2])/9 - 
   (2473*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2])/720 - 
   (13*CA*Pi^6*uec^2*zb^2*Log[Q2dmu2])/960 + 
   (811*CF*Pi^6*uec^2*zb^2*Log[Q2dmu2])/15120 - 
   (3*CA*uec^2*G[0, zb]*Log[Q2dmu2])/2 + (35*CF*uec^2*G[0, zb]*Log[Q2dmu2])/
    2 + (3*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (169*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/48 + 
   (19*CA*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/480 + 
   (119*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/1440 + 
   26*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2] - 
   (2377*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (225*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 + 
   (443*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 + 
   (19*CA*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/120 - 
   (35*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/36 + 
   (73*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/2 + 231*CF*uec^2*zb^2*G[0, zb]*
    Log[Q2dmu2] + (173*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 - 
   (1015*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (181*CA*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/480 + 
   (133*CF*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/96 + 
   6*CA*uec^2*G[1, zb]*Log[Q2dmu2] + 9*CF*uec^2*G[1, zb]*Log[Q2dmu2] + 
   5*CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2] - 
   (139*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/12 - 
   (89*CA*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (77*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/120 + 
   (3*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 + 345*CF*uec^2*zb*G[1, zb]*
    Log[Q2dmu2] - (25*CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/24 - 
   (1615*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/48 + 
   (41*CA*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/72 - 
   (583*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/720 - 
   (73*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/2 - 
   (269*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/2 - 15*CA*Pi^2*uec^2*zb^2*
    G[1, zb]*Log[Q2dmu2] + (2693*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/
    48 - (43*CA*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/480 - 
   (CF*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/30 + 
   (9*CA*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (73*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CA*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (227*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/48 + 
   (43*CA*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/480 - 
   (497*CF*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/1440 - 
   95*CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   (2733*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (449*CA*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (1621*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (43*CA*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/240 + 
   (497*CF*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/720 + 
   67*CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 
   (833*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (991*CA*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (1399*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (43*CA*Pi^4*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/240 - 
   (497*CF*Pi^4*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/720 - 
   (11*CA*uec^2*G[0, 1, zb]*Log[Q2dmu2])/2 - 
   (9*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (17*CA*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/24 - 
   (5*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (19*CA*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/1440 + 
   (83*CF*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/720 + 
   72*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 466*CF*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] - (293*CA*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (443*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (19*CA*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/720 - 
   (83*CF*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/360 - 
   (143*CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   335*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2] + 
   (121*CA*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/6 - 
   (1517*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (119*CA*Pi^4*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/720 - 
   (17*CF*Pi^4*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/360 - 
   (155*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (277*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (CA*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (19*CA*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/240 + 
   (199*CF*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/1440 + 
   (351*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 675*CF*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (19*CA*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (1193*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (19*CA*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/120 - 
   (199*CF*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/720 - 
   67*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2] + 334*CF*uec^2*zb^2*G[1, 0, zb]*
    Log[Q2dmu2] + (431*CA*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (1403*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (19*CA*Pi^4*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/120 + 
   (199*CF*Pi^4*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/720 + 
   79*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2] - 127*CF*uec^2*G[1, 1, zb]*
    Log[Q2dmu2] - (37*CA*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (89*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/48 + 
   (CA*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (25*CF*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/144 - 
   161*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 
   (2185*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (137*CA*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (104*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (CA*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (25*CF*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (143*CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (1175*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (65*CA*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (621*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (CA*Pi^4*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (25*CF*Pi^4*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (27*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (155*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (143*CA*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (109*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (717*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3213*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (143*CA*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (467*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (785*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1331*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (153*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (813*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (21*CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (5*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (8*CA*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (91*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (287*CA*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   583*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (37*CA*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (136*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   178*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (1081*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (41*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (231*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (23*CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (8*CA*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (91*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   104*CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   504*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (133*CA*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (257*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (243*CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (855*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   19*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (219*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (13*CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 7*CF*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (13*CA*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (67*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (149*CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1427*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (73*CA*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (82*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (405*CA*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1347*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (47*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (71*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (183*CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (695*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (5*CA*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (107*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   244*CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (1583*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (151*CA*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (557*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (559*CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   484*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (75*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (441*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   75*CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 130*CF*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (3*CA*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (381*CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2379*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (22*CA*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (61*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (243*CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1573*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   10*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   33*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   75*CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 130*CF*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] + (CA*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (303*CA*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (2067*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (20*CA*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (175*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   65*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (1121*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (19*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   32*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   58*CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (363*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - CA*Pi^2*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2] + (CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (407*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2899*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (43*CA*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (59*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (179*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1653*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (21*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (165*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (81*CA*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (241*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (653*CA*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (1709*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (2089*CA*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (7517*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (653*CA*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (1709*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (1281*CA*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1845*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (653*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (1709*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (35*CA*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (55*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (181*CA*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (503*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (835*CA*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (2799*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (181*CA*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (503*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (543*CA*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   732*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (59*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (165*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (37*CA*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (59*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (169*CA*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (479*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (671*CA*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2471*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (169*CA*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (479*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (431*CA*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   620*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   28*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (159*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   8*CA*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 6*CF*uec^2*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (107*CA*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (53*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (247*CA*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (893*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (107*CA*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   53*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   170*CA*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (947*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   18*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (160*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   10*CA*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (65*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (40*CA*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (461*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (545*CA*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (2219*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (80*CA*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (461*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (347*CA*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   536*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (109*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   78*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (17*CA*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   7*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (85*CA*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (137*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (205*CA*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (809*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (85*CA*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (137*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   142*CA*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (835*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (85*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (137*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (17*CA*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   7*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (27*CA*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (133*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (125*CA*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (649*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (27*CA*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (133*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   86*CA*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (611*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (85*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (137*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (29*CA*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (7*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (89*CA*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (85*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (71*CA*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   219*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (89*CA*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (85*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (117*CA*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (867*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   8*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (59*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (339*CA*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (739*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (143*CA*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (895*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (527*CA*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (3351*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (143*CA*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (895*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (777*CA*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1231*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (143*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (895*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (127*CA*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   131*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   6*CA*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (265*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   198*CA*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1233*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   12*CA*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (265*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (319*CA*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (961*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (34*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (257*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   64*CA*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 132*CF*uec^2*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (11*CA*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (253*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   177*CA*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1149*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   11*CA*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (253*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (263*CA*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (849*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (65*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (251*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   47*CA*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (365*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (37*CA*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   14*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (247*CA*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   410*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (37*CA*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   28*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   100*CA*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1279*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (19*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (85*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (127*CA*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   131*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (29*CA*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (79*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   138*CA*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (993*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (29*CA*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (79*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (151*CA*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (625*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (29*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (79*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (93*CA*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (361*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (11*CA*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (23*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (189*CA*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   352*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (11*CA*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   23*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   58*CA*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (943*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   3*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (65*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (93*CA*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (361*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (5*CA*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (67*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (149*CA*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   312*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (10*CA*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (67*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   30*CA*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (719*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (10*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (135*CA*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (485*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (CA*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   7*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (169*CA*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (421*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2*CA*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   14*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (33*CA*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1007*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2*CA*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   14*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (269*CA*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (749*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   269*CA*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   861*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (831*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (4341*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (107*CA*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (295*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   214*CA*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   646*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   333*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1671*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (95*CA*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (271*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   180*CA*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   578*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   285*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1479*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   36*CA*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   103*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   134*CA*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   420*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   216*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   549*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (89*CA*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (259*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   153*CA*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   524*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   249*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1335*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   34*CA*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   99*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   116*CA*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   384*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   192*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   501*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   26*CA*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   83*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   84*CA*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   320*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   144*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   405*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (35*CA*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   59*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   55*CA*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   220*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   99*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   282*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (89*CA*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (259*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (261*CA*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   479*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   222*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1227*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   34*CA*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   99*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   101*CA*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   354*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   174*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   465*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   95*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   83*CA*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   318*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   150*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   417*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (47*CA*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   71*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   59*CA*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   228*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   111*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   306*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   22*CA*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   75*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   53*CA*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   258*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   102*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   321*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (31*CA*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   55*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   37*CA*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   184*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   75*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   234*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (23*CA*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   47*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   21*CA*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   152*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   51*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   186*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (27*CA*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (65*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (19*CA*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   102*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (63*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   126*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (83*CA*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (235*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (513*CA*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1527*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (501*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2877*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   27*CA*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (69*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   191*CA*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   557*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   195*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1083*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   29*CA*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (77*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   173*CA*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   521*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   171*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (987*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   19*CA*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   22*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   122*CA*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   370*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   126*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   360*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   29*CA*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (77*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   158*CA*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   491*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   153*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (915*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   19*CA*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   22*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   112*CA*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   350*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   114*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   336*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   23*CA*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   30*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   96*CA*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   318*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   90*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   288*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (33*CA*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (39*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   62*CA*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   218*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   60*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (399*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   41*CA*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (125*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   135*CA*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   445*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   111*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (747*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   28*CA*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   40*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   96*CA*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   318*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   84*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   276*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   28*CA*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   40*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   86*CA*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   298*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   72*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   252*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   19*CA*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (49*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   57*CA*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   208*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   51*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (363*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   34*CA*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   52*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   72*CA*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   270*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   48*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   204*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   24*CA*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (69*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   47*CA*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   188*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   33*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (291*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   26*CA*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (77*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   39*CA*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   172*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   21*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (243*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   19*CA*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (105*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (43*CA*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   116*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (21*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (327*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1319*CA*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3495*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1319*CA*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (3495*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1319*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (3495*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (517*CA*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1325*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   517*CA*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1325*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   517*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1325*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (453*CA*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1197*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   453*CA*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1197*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   457*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1205*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   169*CA*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   439*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   338*CA*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   878*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   342*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   886*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (405*CA*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1101*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   405*CA*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1101*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   415*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1121*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   153*CA*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   407*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   306*CA*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   814*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   314*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   830*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   121*CA*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   343*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   242*CA*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   686*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   250*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   702*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   83*CA*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   238*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   166*CA*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   476*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   172*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   488*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (369*CA*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1029*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   369*CA*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1029*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   388*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1067*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   141*CA*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   383*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   282*CA*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   766*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   296*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   794*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   125*CA*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   351*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   250*CA*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   702*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   268*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   738*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   91*CA*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   254*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   182*CA*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   508*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   196*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   536*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   93*CA*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   287*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   186*CA*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   574*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   200*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   602*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   67*CA*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   206*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   134*CA*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   412*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   144*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   432*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   51*CA*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   174*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   102*CA*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   348*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   112*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   368*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (65*CA*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   118*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   65*CA*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   236*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   72*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   250*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   171*CA*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (975*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   342*CA*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   975*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (749*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   1040*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   132*CA*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   365*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   264*CA*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   730*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   287*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   776*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   116*CA*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   333*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   232*CA*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   666*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   259*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   720*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   85*CA*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   242*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   170*CA*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   484*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   190*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   524*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   104*CA*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   309*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   208*CA*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   618*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   241*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   684*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   77*CA*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   226*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   154*CA*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   452*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   178*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   500*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   61*CA*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   194*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   122*CA*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   388*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   146*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   436*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (81*CA*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   134*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   81*CA*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   268*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   98*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   302*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   76*CA*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   253*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   152*CA*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   506*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   175*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   552*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   57*CA*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   186*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   114*CA*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   372*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   130*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   404*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   49*CA*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   170*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   98*CA*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   340*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   118*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   380*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (69*CA*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   122*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   69*CA*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   244*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   84*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   274*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   33*CA*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   138*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   66*CA*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   276*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   82*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   308*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (45*CA*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   98*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   45*CA*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   196*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   56*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   218*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (29*CA*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   82*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   29*CA*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   164*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   40*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   186*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (29*CA*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   55*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (29*CA*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   110*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   22*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   125*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (269*CA*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1869*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   269*CA*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1869*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   269*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1869*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   107*CA*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (703*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   214*CA*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   703*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   214*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   703*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   91*CA*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (639*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   182*CA*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   639*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   186*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   647*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   68*CA*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   233*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   136*CA*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   466*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   140*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   474*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   79*CA*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (591*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   158*CA*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   591*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   168*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   611*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   60*CA*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   217*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   120*CA*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   434*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   128*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   450*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   44*CA*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   185*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   88*CA*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   370*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   96*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   386*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   29*CA*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   128*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   58*CA*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   256*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   64*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   268*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   70*CA*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (555*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   140*CA*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   555*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   159*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   593*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   54*CA*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   205*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   108*CA*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   410*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   122*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   438*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   46*CA*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   189*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   92*CA*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   378*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   110*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   414*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   33*CA*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   136*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   66*CA*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   272*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   80*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   300*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   30*CA*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   157*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   60*CA*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   314*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   74*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   342*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   21*CA*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   112*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   42*CA*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   224*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   52*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   244*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   13*CA*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   96*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   26*CA*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   192*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   36*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   212*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (13*CA*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   65*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   13*CA*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   130*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   20*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   144*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   47*CA*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (463*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   94*CA*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   463*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   94*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   463*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   38*CA*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   173*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   76*CA*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   346*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   76*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   346*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   30*CA*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   157*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   60*CA*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   314*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   64*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   322*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   22*CA*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   114*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   44*CA*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   228*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   48*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   236*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   24*CA*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   145*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   48*CA*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   290*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   58*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   310*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   18*CA*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   106*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   36*CA*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   212*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   44*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   228*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   10*CA*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   90*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   20*CA*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   180*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   28*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   196*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   5*CA*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   62*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   10*CA*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   124*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   16*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   136*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   10*CA*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   117*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   20*CA*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   234*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   20*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   234*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   8*CA*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   86*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   172*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   172*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   78*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   156*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   12*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   164*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2*CA*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   56*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   112*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   120*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   4*CA*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   62*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   124*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   124*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4*CA*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   44*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   88*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   8*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   88*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   8*CA*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   36*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   72*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   72*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CA*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   24*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   16*CA*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   48*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   16*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   48*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (CA*uec^2*Log[Q2dmu2]^2)/2 + (17*CF*uec^2*Log[Q2dmu2]^2)/2 + 
   (CA*Pi^2*uec^2*Log[Q2dmu2]^2)/16 - (83*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/48 + 
   (CA*Pi^4*uec^2*Log[Q2dmu2]^2)/64 + (11*CF*Pi^4*uec^2*Log[Q2dmu2]^2)/288 + 
   (3*CA*uec^2*zb*Log[Q2dmu2]^2)/2 - (921*CF*uec^2*zb*Log[Q2dmu2]^2)/4 - 
   (29*CA*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/4 + 
   (631*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/16 + (CA*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/
    16 - (359*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/720 + 
   (27*CA*uec^2*zb^2*Log[Q2dmu2]^2)/2 + 117*CF*uec^2*zb^2*Log[Q2dmu2]^2 + 
   (305*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/24 - 
   (2141*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/48 - 
   (157*CA*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/960 + 
   (65*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/96 + 
   (3*CA*uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (35*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (109*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (19*CA*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/480 - 
   (283*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/1440 + 
   (817*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (289*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/48 - 
   (1541*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/48 - 
   (19*CA*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/240 + 
   (283*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/720 - 
   (65*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (387*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (81*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (143*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (19*CA*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/240 - 
   (283*CF*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/720 - 
   (5*CA*uec^2*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (5*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/2 - CA*Pi^2*uec^2*G[1, zb]*
    Log[Q2dmu2]^2 + (103*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (CA*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (25*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/288 - 
   (17*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (463*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (29*CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/24 + 
   (87*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (CA*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (25*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/144 + 
   (65*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (111*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/2 + 
   (25*CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (769*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (CA*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (25*CF*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/144 - 
   (9*CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (73*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (29*CA*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (65*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (63*CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (849*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (29*CA*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (45*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (33*CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   135*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (17*CA*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (223*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (7*CA*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (4*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (19*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (557*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   2*CA*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (77*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (41*CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (403*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   4*CA*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (61*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (39*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (139*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (7*CA*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (47*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (67*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (755*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (5*CA*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (33*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (403*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CA*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (113*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   20*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (121*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CA*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (17*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/24 + 
   (119*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1171*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CA*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (49*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (41*CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (669*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   2*CA*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   (75*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (107*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (143*CA*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (149*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (291*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1887*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (143*CA*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (149*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (163*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (391*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (143*CA*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (149*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (13*CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (23*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   3*CA*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (43*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (113*CA*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (669*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   6*CA*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (43*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (75*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (303*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (17*CA*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (125*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (7*CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (25*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (11*CA*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (41*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (71*CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (585*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (11*CA*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (41*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (47*CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (247*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (65*CA*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (61*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (13*CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (37*CA*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/24 + 
   (20*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   11*CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (203*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (37*CA*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (40*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (39*CA*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (375*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (19*CA*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (27*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (93*CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (203*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (29*CA*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (79*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (99*CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (869*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (29*CA*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (79*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (107*CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   140*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (29*CA*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (79*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   19*CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (151*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (11*CA*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (23*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (75*CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (321*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (11*CA*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (47*CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (439*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CA*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (65*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   19*CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (151*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5*CA*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (67*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (55*CA*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (281*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (5*CA*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (67*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (19*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (327*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5*CA*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (59*CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (213*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (CA*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (7*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (65*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (195*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CA*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   7*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (11*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (471*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (CA*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   7*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (47*CA*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (159*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   47*CA*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   215*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (153*CA*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (999*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (19*CA*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (65*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   38*CA*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   158*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   63*CA*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (381*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (17*CA*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (61*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   29*CA*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   140*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   51*CA*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (333*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (13*CA*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   24*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   21*CA*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   100*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   39*CA*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   123*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (17*CA*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (61*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (43*CA*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   125*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   42*CA*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (297*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (13*CA*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   24*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   16*CA*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   90*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   33*CA*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   111*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (9*CA*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   20*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   74*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   21*CA*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   87*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (11*CA*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (29*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (7*CA*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   50*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (27*CA*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   60*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (33*CA*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (97*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (115*CA*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (413*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (99*CA*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (711*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   12*CA*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (33*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   43*CA*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   151*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   39*CA*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (267*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   12*CA*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (33*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   38*CA*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   141*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   33*CA*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (243*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (17*CA*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (21*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   26*CA*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   100*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   24*CA*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (177*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   15*CA*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (45*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   31*CA*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   127*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   21*CA*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (195*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   11*CA*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (31*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   21*CA*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   90*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   15*CA*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (141*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   12*CA*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (35*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   17*CA*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   82*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   9*CA*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (117*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   9*CA*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (49*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (19*CA*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   56*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (9*CA*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (159*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (269*CA*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (845*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (269*CA*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (845*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (269*CA*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (845*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (107*CA*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (319*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   107*CA*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   319*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   107*CA*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   319*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (91*CA*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (287*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   91*CA*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   287*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   93*CA*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   291*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   34*CA*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   105*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   68*CA*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   210*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   70*CA*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   214*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (79*CA*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (263*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   79*CA*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   263*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   84*CA*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   273*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   30*CA*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   97*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   60*CA*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   194*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   64*CA*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   202*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   22*CA*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   81*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   44*CA*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   162*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   48*CA*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   170*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (29*CA*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   56*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   29*CA*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   112*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   32*CA*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   118*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   35*CA*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (245*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   70*CA*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   245*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (159*CA*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   264*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   27*CA*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   91*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   54*CA*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   182*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   61*CA*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   196*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   23*CA*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   83*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   46*CA*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   166*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   55*CA*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   184*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (33*CA*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   60*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   33*CA*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   120*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   40*CA*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   134*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   15*CA*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   67*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   30*CA*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   134*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   37*CA*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   148*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (21*CA*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   48*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   21*CA*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   96*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   26*CA*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   106*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (13*CA*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   40*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   13*CA*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   80*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   18*CA*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   90*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (13*CA*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   27*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (13*CA*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   54*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   10*CA*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   61*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (47*CA*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (463*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   47*CA*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (463*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   47*CA*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (463*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   19*CA*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (173*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   38*CA*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   173*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   38*CA*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   173*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   15*CA*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (157*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   30*CA*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   157*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   32*CA*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   161*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   11*CA*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   57*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   22*CA*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   114*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   24*CA*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   118*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   12*CA*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (145*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   24*CA*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   145*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   29*CA*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   155*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   9*CA*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   53*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   18*CA*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   106*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   22*CA*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   114*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   5*CA*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   45*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   10*CA*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   90*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   14*CA*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   98*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (5*CA*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   31*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   5*CA*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   62*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   68*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   5*CA*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (117*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   10*CA*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   117*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   10*CA*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   117*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   43*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   86*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   8*CA*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   86*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   2*CA*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   39*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*CA*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   78*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   6*CA*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   82*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   CA*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   28*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   2*CA*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   56*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   60*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   2*CA*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   31*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   62*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*CA*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   62*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   2*CA*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   22*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   44*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   4*CA*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   44*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   4*CA*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   18*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   36*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   8*CA*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   36*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*CA*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   12*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   8*CA*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   24*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   24*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (CA*uec^2*Log[Q2dmu2]^3)/6 - (17*CF*uec^2*Log[Q2dmu2]^3)/6 - 
   (CA*Pi^2*uec^2*Log[Q2dmu2]^3)/24 + (53*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/72 + 
   (CA*Pi^4*uec^2*Log[Q2dmu2]^3)/96 - (73*CF*Pi^4*uec^2*Log[Q2dmu2]^3)/1080 + 
   2*CA*uec^2*zb*Log[Q2dmu2]^3 + (164*CF*uec^2*zb*Log[Q2dmu2]^3)/3 + 
   (7*CA*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/8 - (63*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/
    8 - (CA*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/48 + 
   (73*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/540 - (47*CA*uec^2*zb^2*Log[Q2dmu2]^3)/
    12 - (391*CF*uec^2*zb^2*Log[Q2dmu2]^3)/12 - 
   (35*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/18 + 
   (157*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/18 + 
   (CA*Pi^4*uec^2*zb^2*Log[Q2dmu2]^3)/48 - 
   (73*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2]^3)/540 - 
   (CA*uec^2*G[0, zb]*Log[Q2dmu2]^3)/4 + (35*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/
    12 - (5*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/36 + 
   (CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (5*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/2 - 46*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2]^3 - (5*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (44*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (14*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (157*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 + 
   (5*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (23*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (2*CA*uec^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/4 - 
   (13*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/18 + 
   (25*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/6 + 
   (307*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/12 - 
   (4*CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (29*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/18 - 
   (14*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (59*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 - 
   (CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (5*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (3*CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (49*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/12 - 
   (29*CA*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/36 + 
   (125*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/36 - 
   (CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (533*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (29*CA*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/18 - 
   (125*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/18 - 
   (CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 31*CF*uec^2*zb^2*G[0, 0, zb]*
    Log[Q2dmu2]^3 - (29*CA*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/18 + 
   (125*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/18 - 
   (5*CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (5*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (11*CA*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/36 - 
   (35*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/18 - 
   (5*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (57*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (11*CA*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (35*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (43*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (CA*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (11*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (7*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (23*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (5*CA*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/18 - 
   (67*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/36 + 
   (8*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (73*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (5*CA*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (67*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/18 + 
   (CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (131*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (5*CA*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (67*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/18 + 
   (7*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (77*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/12 - 
   (CA*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (7*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (13*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (82*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (CA*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (7*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (203*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/12 - 
   (CA*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (7*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (5*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (29*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (10*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   38*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   7*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (79*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (2*CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (13*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (80*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   6*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   29*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (2*CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (13*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (70*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   4*CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   25*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (11*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   16*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   3*CA*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   18*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (11*CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (31*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   7*CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 37*CF*uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^3 + 5*CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (59*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   3*CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3 + 4*CF*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2]^3 + (16*CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (82*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   4*CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3 + 
   22*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (10*CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (14*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   4*CA*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (74*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   2*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3 + 
   18*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (8*CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (7*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (7*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (52*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (25*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (47*CA*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (69*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (47*CA*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   69*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (47*CA*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   69*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (19*CA*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (77*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (38*CA*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (154*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (38*CA*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (154*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   5*CA*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 23*CF*uec^2*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2]^3 + 10*CA*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   46*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (32*CA*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (142*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (11*CA*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (50*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (22*CA*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (100*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   8*CA*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (104*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   4*CA*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 21*CF*uec^2*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2]^3 + 8*CA*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   42*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (29*CA*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (136*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   3*CA*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (46*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   6*CA*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (92*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (22*CA*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (100*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (5*CA*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (38*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (10*CA*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (76*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (14*CA*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   28*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (5*CA*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (26*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (5*CA*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (52*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (58*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (5*CA*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (39*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (10*CA*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   39*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (10*CA*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   39*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (4*CA*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (43*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (86*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (86*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   13*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (4*CA*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   26*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   2*CA*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (82*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (28*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (56*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   20*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (2*CA*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (31*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (62*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (62*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (22*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (44*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (44*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   6*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (8*CA*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   12*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (8*CA*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   12*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (4*CA*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   4*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (8*CA*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   8*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (8*CA*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   8*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (CA*uec^2*Log[Q2dmu2]^4)/24 + (17*CF*uec^2*Log[Q2dmu2]^4)/24 - 
   (CA*Pi^2*uec^2*Log[Q2dmu2]^4)/144 - (CF*Pi^2*uec^2*Log[Q2dmu2]^4)/72 - 
   (5*CA*uec^2*zb*Log[Q2dmu2]^4)/6 - (229*CF*uec^2*zb*Log[Q2dmu2]^4)/24 - 
   (CA*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/36 + (11*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/
    12 + (5*CA*uec^2*zb^2*Log[Q2dmu2]^4)/6 + 
   (157*CF*uec^2*zb^2*Log[Q2dmu2]^4)/24 + 
   (7*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/48 - 
   (25*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/24 + 
   (CA*uec^2*G[0, zb]*Log[Q2dmu2]^4)/8 - (23*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/
    24 - (5*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/72 + 
   (13*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/24 + 
   (7*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (61*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (5*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/36 - 
   (13*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/12 - 
   (11*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/12 - 
   (31*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/6 - 
   (5*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/36 + 
   (13*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/12 - 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^4)/6 + (3*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/
    8 + (CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/72 - 
   (7*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/24 - 
   (13*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/12 - 
   (17*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/4 - 
   (CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/36 + 
   (7*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/12 + 
   (11*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/12 + 
   (23*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/8 + 
   (CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/36 - 
   (7*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/12 - 
   (CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (17*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (21*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (11*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (7*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/2 + 
   (CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (7*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (29*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (15*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/2 + 
   (7*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/12 + 
   (CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/6 - 
   (11*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (11*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (5*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (53*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (5*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (53*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (5*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (53*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (19*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (2*CA*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (19*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (19*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (17*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (17*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/2 + 
   6*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4 + 
   (CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/12 - 2*CF*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^4 - (CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/6 + 
   4*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4 + 
   (CA*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (13*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (31*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (31*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (31*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/6 - 
   (11*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (11*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (11*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (3*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (2*CA*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   3*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4 - 
   (2*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   3*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4 + 
   (CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 + CF*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2]^4 - (2*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4 + 
   (2*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   2*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4 + 
   (CA*uec^2*Log[Q2dmu2]^5)/60 - (11*CF*uec^2*Log[Q2dmu2]^5)/60 - 
   (CA*Pi^2*uec^2*Log[Q2dmu2]^5)/360 + (7*CF*Pi^2*uec^2*Log[Q2dmu2]^5)/90 + 
   (11*CA*uec^2*zb*Log[Q2dmu2]^5)/60 + (77*CF*uec^2*zb*Log[Q2dmu2]^5)/60 + 
   (CA*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/180 - (7*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/
    45 - (2*CA*uec^2*zb^2*Log[Q2dmu2]^5)/15 - CF*uec^2*zb^2*Log[Q2dmu2]^5 - 
   (CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^5)/180 + 
   (7*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^5)/45 - 
   (CA*uec^2*G[0, zb]*Log[Q2dmu2]^5)/30 + (CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/
    30 - (2*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/15 - 
   (4*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/5 + 
   (CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/10 + 
   (7*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/10 + 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^5)/30 + 
   (2*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/15 - 
   (CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/10 - 
   (2*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/5 - 
   (CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/30 - 
   (CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/2 + 
   (CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/15 + CF*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^5 - (CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5)/15 - 
   CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5 + 
   (CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/30 + 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/3 - 
   (CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/15 - 
   (2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/3 + 
   (CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/15 + 
   (2*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/3 + 
   (CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (3*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/10 - 
   (2*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/15 - 
   (3*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/5 + 
   (2*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (3*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/5 - 
   (CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/15 - 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/5 + 
   (2*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/15 + 
   (2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/5 - 
   (2*CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/15 - 
   (2*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/5 - 
   (CA*uec^2*Log[Q2dmu2]^6)/180 + (CF*uec^2*Log[Q2dmu2]^6)/90 - 
   (CA*uec^2*zb*Log[Q2dmu2]^6)/45 - (CF*uec^2*zb*Log[Q2dmu2]^6)/9 + 
   (CA*uec^2*zb^2*Log[Q2dmu2]^6)/60 + (CF*uec^2*zb^2*Log[Q2dmu2]^6)/10 - 
   (CA*uec^2*G[0, zb]*Log[Q2dmu2]^6)/90 - (CF*uec^2*G[0, zb]*Log[Q2dmu2]^6)/
    18 + (CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/45 + 
   (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/9 - 
   (CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^6)/45 - 
   (CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^6)/9 + 
   (CA*uec^2*G[1, zb]*Log[Q2dmu2]^6)/90 + (CF*uec^2*G[1, zb]*Log[Q2dmu2]^6)/
    30 - (CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/45 - 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/15 + 
   (CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^6)/45 + 
   (CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^6)/15 - (CA*uec^2*Log[Q2dmu2]^7)/630 - 
   (2*CF*uec^2*Log[Q2dmu2]^7)/315 + (CA*uec^2*zb*Log[Q2dmu2]^7)/315 + 
   (4*CF*uec^2*zb*Log[Q2dmu2]^7)/315 - (CA*uec^2*zb^2*Log[Q2dmu2]^7)/315 - 
   (4*CF*uec^2*zb^2*Log[Q2dmu2]^7)/315 + (13*CA*uec^2*Zeta[3])/12 - 
   (125*CF*uec^2*Zeta[3])/12 - (13*CA*Pi^2*uec^2*Zeta[3])/48 + 
   (389*CF*Pi^2*uec^2*Zeta[3])/144 + (CA*Pi^4*uec^2*Zeta[3])/32 - 
   (779*CF*Pi^4*uec^2*Zeta[3])/4320 - (241*CA*uec^2*zb*Zeta[3])/2 + 
   (3017*CF*uec^2*zb*Zeta[3])/6 + (893*CA*Pi^2*uec^2*zb*Zeta[3])/48 - 
   (2977*CF*Pi^2*uec^2*zb*Zeta[3])/48 - (CA*Pi^4*uec^2*zb*Zeta[3])/16 + 
   (779*CF*Pi^4*uec^2*zb*Zeta[3])/2160 + (3523*CA*uec^2*zb^2*Zeta[3])/24 - 
   (10825*CF*uec^2*zb^2*Zeta[3])/24 - (995*CA*Pi^2*uec^2*zb^2*Zeta[3])/36 + 
   (2671*CF*Pi^2*uec^2*zb^2*Zeta[3])/36 + (CA*Pi^4*uec^2*zb^2*Zeta[3])/16 - 
   (779*CF*Pi^4*uec^2*zb^2*Zeta[3])/2160 - (13*CA*uec^2*G[0, zb]*Zeta[3])/8 + 
   (263*CF*uec^2*G[0, zb]*Zeta[3])/24 - (275*CA*Pi^2*uec^2*G[0, zb]*Zeta[3])/
    72 + (199*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/24 + 
   (619*CA*uec^2*zb*G[0, zb]*Zeta[3])/4 - (1087*CF*uec^2*zb*G[0, zb]*Zeta[3])/
    2 - (275*CA*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/18 + 
   (421*CF*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/9 - 
   (593*CA*uec^2*zb^2*G[0, zb]*Zeta[3])/3 + 
   (6523*CF*uec^2*zb^2*G[0, zb]*Zeta[3])/12 + 
   (195*CA*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/8 - 
   (499*CF*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/8 + 
   (112*CA*uec^2*G[1, zb]*Zeta[3])/3 - (139*CF*uec^2*G[1, zb]*Zeta[3])/2 + 
   (17*CA*Pi^2*uec^2*G[1, zb]*Zeta[3])/12 - 
   (139*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/36 - 
   (1631*CA*uec^2*zb*G[1, zb]*Zeta[3])/12 + 
   (10333*CF*uec^2*zb*G[1, zb]*Zeta[3])/24 + 
   (64*CA*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/9 - 
   (917*CF*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/36 + 
   (1355*CA*uec^2*zb^2*G[1, zb]*Zeta[3])/12 - 
   (2673*CF*uec^2*zb^2*G[1, zb]*Zeta[3])/8 - 
   (93*CA*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/8 + 
   (65*CF*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/2 + 
   (39*CA*uec^2*G[0, 0, zb]*Zeta[3])/8 - (397*CF*uec^2*G[0, 0, zb]*Zeta[3])/
    24 - (1217*CA*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/72 + 
   (3065*CF*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/72 - 
   (4621*CA*uec^2*zb*G[0, 0, zb]*Zeta[3])/24 + 
   (14417*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/24 + 
   (1217*CA*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/36 - 
   (3065*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/36 + 
   (1003*CA*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/4 - 
   (1299*CF*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/2 - 
   (1217*CA*Pi^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/36 + 
   (3065*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/36 - 
   (59*CA*uec^2*G[0, 1, zb]*Zeta[3])/12 + (25*CF*uec^2*G[0, 1, zb]*Zeta[3])/
    3 + (593*CA*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/72 - 
   (815*CF*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/36 + 
   (1171*CA*uec^2*zb*G[0, 1, zb]*Zeta[3])/12 - 
   (1365*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/4 - 
   (593*CA*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/36 + 
   (815*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/18 - 
   131*CA*uec^2*zb^2*G[0, 1, zb]*Zeta[3] + 
   (1445*CF*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/4 + 
   (199*CA*Pi^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/12 - 
   (91*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/2 - 
   (151*CA*uec^2*G[1, 0, zb]*Zeta[3])/4 + (247*CF*uec^2*G[1, 0, zb]*Zeta[3])/
    3 + (275*CA*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/36 - 
   (1591*CF*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/72 + 
   (457*CA*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 - 
   (1853*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/4 - 
   (275*CA*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/18 + 
   (1591*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/36 - 
   (555*CA*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/4 + 
   (4721*CF*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/12 + 
   (275*CA*Pi^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/18 - 
   (1591*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/36 + 
   (117*CA*uec^2*G[1, 1, zb]*Zeta[3])/4 - (1427*CF*uec^2*G[1, 1, zb]*Zeta[3])/
    24 - (59*CA*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/18 + 
   (47*CF*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/4 - 
   (955*CA*uec^2*zb*G[1, 1, zb]*Zeta[3])/12 + 
   (818*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/3 + 
   (59*CA*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/9 - 
   (47*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/2 + 61*CA*uec^2*zb^2*G[1, 1, zb]*
    Zeta[3] - (4925*CF*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/24 - 
   (59*CA*Pi^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/9 + 
   (47*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/2 + 
   (545*CA*uec^2*G[0, 0, 0, zb]*Zeta[3])/12 - 
   (1385*CF*uec^2*G[0, 0, 0, zb]*Zeta[3])/12 + 
   (545*CA*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   527*CF*uec^2*zb*G[0, 0, 0, zb]*Zeta[3] - 
   (559*CA*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/2 + 
   (2755*CF*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/4 - 
   (82*CA*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (445*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (298*CA*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (928*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 + 
   159*CA*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3] - 
   (809*CF*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/2 - 
   (82*CA*uec^2*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (445*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/6 - 
   (177*CA*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/2 + 
   (863*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/3 + 
   146*CA*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3] - 
   (757*CF*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/2 + 
   (55*CA*uec^2*G[0, 1, 1, zb]*Zeta[3])/4 - 
   (257*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/6 + 
   (235*CA*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/6 - 
   156*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3] - 
   (141*CA*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/2 + 
   201*CF*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3] + 
   (71*CA*uec^2*G[1, 0, 0, zb]*Zeta[3])/6 - 
   (139*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/12 - 
   (291*CA*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/2 + 
   (833*CF*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/2 + 
   (317*CA*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/2 - 
   (1703*CF*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/4 - 
   (21*CA*uec^2*G[1, 0, 1, zb]*Zeta[3])/2 + 11*CF*uec^2*G[1, 0, 1, zb]*
    Zeta[3] + (260*CA*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (785*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 - 
   92*CA*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3] + 260*CF*uec^2*zb^2*G[1, 0, 1, zb]*
    Zeta[3] - (47*CA*uec^2*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (64*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/3 + 76*CA*uec^2*zb*G[1, 1, 0, zb]*
    Zeta[3] - (721*CF*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 
   73*CA*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3] + 222*CF*uec^2*zb^2*G[1, 1, 0, zb]*
    Zeta[3] + (43*CA*uec^2*G[1, 1, 1, zb]*Zeta[3])/3 - 
   (81*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/4 - 
   (241*CA*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/6 + 
   (434*CF*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/3 + 
   (67*CA*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/2 - 
   (487*CF*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (2531*CA*uec^2*G[0, 0, 0, 0, zb]*Zeta[3])/12 - 
   (2113*CF*uec^2*G[0, 0, 0, 0, zb]*Zeta[3])/4 - 
   (2531*CA*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/6 + 
   (2113*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/2 + 
   (2531*CA*uec^2*zb^2*G[0, 0, 0, 0, zb]*Zeta[3])/6 - 
   (2113*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Zeta[3])/2 - 
   (739*CA*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/6 + 
   (1913*CF*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/6 + 
   (739*CA*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   (1913*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   (751*CA*uec^2*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (1937*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   (229*CA*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/2 + 
   (603*CF*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/2 + 
   229*CA*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3] - 
   603*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3] - 
   (712*CA*uec^2*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (1859*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (353*CA*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/6 - 
   (505*CF*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   (353*CA*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (1010*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   124*CA*uec^2*zb^2*G[0, 0, 1, 1, zb]*Zeta[3] - 
   (1048*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   108*CA*uec^2*G[0, 1, 0, 0, zb]*Zeta[3] + 
   (577*CF*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/2 + 
   216*CA*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3] - 
   577*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3] - 
   (1385*CA*uec^2*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/6 + 
   (1820*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   (125*CA*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/2 - 
   (527*CF*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   125*CA*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3] + 
   (1054*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (419*CA*uec^2*zb^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (1142*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (299*CA*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/6 - 
   (451*CF*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (299*CA*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (902*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (331*CA*uec^2*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   322*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Zeta[3] - 
   (275*CA*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/12 + 
   (247*CF*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/3 + 
   (275*CA*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/6 - 
   (494*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 
   (160*CA*uec^2*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/3 + 
   (539*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 
   (545*CA*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/6 + 
   (1115*CF*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/4 + 
   (545*CA*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (1115*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/2 - 
   (545*CA*uec^2*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   (1115*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/2 + 
   (152*CA*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (1015*CF*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/6 - 
   (304*CA*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/3 + 
   (1015*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/3 + 
   (316*CA*uec^2*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (1039*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 + 
   (139*CA*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (321*CF*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/2 - 
   (278*CA*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   321*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3] + 
   101*CA*uec^2*zb^2*G[1, 0, 1, 0, zb]*Zeta[3] - 
   (1013*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (127*CA*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/6 + 
   (272*CF*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 + 
   (127*CA*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (544*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (146*CA*uec^2*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 + 
   194*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Zeta[3] + 
   (107*CA*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (835*CF*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/6 - 
   (214*CA*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (835*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (214*CA*uec^2*zb^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (835*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (53*CA*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/3 + 
   (251*CF*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/3 + 
   (106*CA*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/3 - 
   (502*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/3 - 
   (118*CA*uec^2*zb^2*G[1, 1, 0, 1, zb]*Zeta[3])/3 + 
   (526*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Zeta[3])/3 - 
   (34*CA*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/3 + 71*CF*uec^2*G[1, 1, 1, 0, zb]*
    Zeta[3] + (68*CA*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   142*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3] - 
   (68*CA*uec^2*zb^2*G[1, 1, 1, 0, zb]*Zeta[3])/3 + 
   142*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Zeta[3] + 
   (4*CA*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/3 - 38*CF*uec^2*G[1, 1, 1, 1, zb]*
    Zeta[3] - (8*CA*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   76*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3] + 
   (8*CA*uec^2*zb^2*G[1, 1, 1, 1, zb]*Zeta[3])/3 - 
   76*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Zeta[3] - 
   (13*CA*uec^2*Log[Q2dmu2]*Zeta[3])/12 + (125*CF*uec^2*Log[Q2dmu2]*Zeta[3])/
    12 - (59*CA*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/36 + 
   (61*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/18 + 
   (311*CA*uec^2*zb*Log[Q2dmu2]*Zeta[3])/6 - 
   (3571*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/12 - 
   (59*CA*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/9 + 
   (163*CF*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/6 - 
   (781*CA*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/12 + 
   (3133*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/12 + 
   (271*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/24 - 
   (415*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/12 + 
   (13*CA*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (179*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (275*CA*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/36 + 
   (269*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (277*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1241*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (275*CA*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/18 - 
   (269*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (541*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (907*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (275*CA*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (269*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (58*CA*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (169*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (59*CA*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/18 - 
   (47*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (341*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (473*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (59*CA*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (47*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (289*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (745*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (59*CA*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (47*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (107*CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (101*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (214*CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (802*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   114*CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (657*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (65*CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (104*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (100*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (454*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   60*CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   187*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   11*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (79*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (193*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (665*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   66*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (423*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   12*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (97*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (103*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (406*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   30*CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (233*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (545*CA*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (1553*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (545*CA*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1553*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (545*CA*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1553*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (152*CA*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (463*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (304*CA*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (926*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (316*CA*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (950*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (139*CA*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (437*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (278*CA*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (874*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   101*CA*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   308*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (127*CA*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   80*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (127*CA*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   160*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (146*CA*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (518*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (107*CA*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (835*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (214*CA*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (835*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (214*CA*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (835*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (53*CA*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (251*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (106*CA*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (502*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (118*CA*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (526*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (34*CA*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   71*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (68*CA*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   142*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (68*CA*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   142*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (4*CA*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   38*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (8*CA*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   76*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (8*CA*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   76*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (13*CA*uec^2*Log[Q2dmu2]^2*Zeta[3])/12 - 
   (83*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/12 - 
   (59*CA*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/36 + 
   (227*CF*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/36 - 
   (109*CA*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (1073*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (59*CA*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/18 - 
   (227*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/18 + 
   (40*CA*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/3 - 
   79*CF*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3] - 
   (59*CA*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/18 + 
   (227*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/18 + 
   (17*CA*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (59*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (34*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   72*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (41*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (163*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (11*CA*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   4*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (34*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (175*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (23*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   53*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (107*CA*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (129*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (107*CA*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   129*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (107*CA*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   129*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (53*CA*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (113*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (53*CA*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (226*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (59*CA*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (238*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (17*CA*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (71*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (34*CA*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   71*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (34*CA*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   71*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (2*CA*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   19*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (4*CA*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   38*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (4*CA*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   38*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (CA*uec^2*Log[Q2dmu2]^3*Zeta[3])/9 - (8*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/
    9 + (4*CA*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (130*CF*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (11*CA*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/6 + 
   15*CF*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3] + 
   (17*CA*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (101*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (34*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (202*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (34*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (202*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (2*CA*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (19*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/3 + 
   (4*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (38*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/3 - 
   (4*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (38*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/3 + 
   (CA*uec^2*Log[Q2dmu2]^4*Zeta[3])/18 - (29*CF*uec^2*Log[Q2dmu2]^4*Zeta[3])/
    18 - (CA*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/9 + 
   (29*CF*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/9 + 
   (CA*uec^2*zb^2*Log[Q2dmu2]^4*Zeta[3])/9 - 
   (29*CF*uec^2*zb^2*Log[Q2dmu2]^4*Zeta[3])/9 + (223*CA*uec^2*Zeta[3]^2)/36 - 
   (283*CF*uec^2*Zeta[3]^2)/18 + (223*CA*uec^2*zb*Zeta[3]^2)/9 - 
   (1475*CF*uec^2*zb*Zeta[3]^2)/18 - (941*CA*uec^2*zb^2*Zeta[3]^2)/24 + 
   (419*CF*uec^2*zb^2*Zeta[3]^2)/4 + (1061*CA*uec^2*G[0, zb]*Zeta[3]^2)/36 - 
   (2825*CF*uec^2*G[0, zb]*Zeta[3]^2)/36 - 
   (1061*CA*uec^2*zb*G[0, zb]*Zeta[3]^2)/18 + 
   (2825*CF*uec^2*zb*G[0, zb]*Zeta[3]^2)/18 + 
   (1061*CA*uec^2*zb^2*G[0, zb]*Zeta[3]^2)/18 - 
   (2825*CF*uec^2*zb^2*G[0, zb]*Zeta[3]^2)/18 - 
   (223*CA*uec^2*G[1, zb]*Zeta[3]^2)/18 + (499*CF*uec^2*G[1, zb]*Zeta[3]^2)/
    12 + (223*CA*uec^2*zb*G[1, zb]*Zeta[3]^2)/9 - 
   (499*CF*uec^2*zb*G[1, zb]*Zeta[3]^2)/6 - 
   (223*CA*uec^2*zb^2*G[1, zb]*Zeta[3]^2)/9 + 
   (499*CF*uec^2*zb^2*G[1, zb]*Zeta[3]^2)/6 + 
   (223*CA*uec^2*Log[Q2dmu2]*Zeta[3]^2)/18 - 
   (713*CF*uec^2*Log[Q2dmu2]*Zeta[3]^2)/18 - 
   (223*CA*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/9 + 
   (713*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/9 + 
   (223*CA*uec^2*zb^2*Log[Q2dmu2]*Zeta[3]^2)/9 - 
   (713*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3]^2)/9 + (121*CA*uec^2*Zeta[5])/40 - 
   (431*CF*uec^2*Zeta[5])/40 - (1373*CA*Pi^2*uec^2*Zeta[5])/120 + 
   (3419*CF*Pi^2*uec^2*Zeta[5])/120 - (5449*CA*uec^2*zb*Zeta[5])/40 + 
   (16397*CF*uec^2*zb*Zeta[5])/40 + (1373*CA*Pi^2*uec^2*zb*Zeta[5])/60 - 
   (3419*CF*Pi^2*uec^2*zb*Zeta[5])/60 + (899*CA*uec^2*zb^2*Zeta[5])/5 - 
   (909*CF*uec^2*zb^2*Zeta[5])/2 - (1373*CA*Pi^2*uec^2*zb^2*Zeta[5])/60 + 
   (3419*CF*Pi^2*uec^2*zb^2*Zeta[5])/60 + (629*CA*uec^2*G[0, zb]*Zeta[5])/
    20 - (1559*CF*uec^2*G[0, zb]*Zeta[5])/20 + 
   (629*CA*uec^2*zb*G[0, zb]*Zeta[5])/5 - (1776*CF*uec^2*zb*G[0, zb]*Zeta[5])/
    5 - (3867*CA*uec^2*zb^2*G[0, zb]*Zeta[5])/20 + 
   (9381*CF*uec^2*zb^2*G[0, zb]*Zeta[5])/20 + (53*CA*uec^2*G[1, zb]*Zeta[5])/
    10 - 3*CF*uec^2*G[1, zb]*Zeta[5] - (479*CA*uec^2*zb*G[1, zb]*Zeta[5])/5 + 
   (2707*CF*uec^2*zb*G[1, zb]*Zeta[5])/10 + 
   (2157*CA*uec^2*zb^2*G[1, zb]*Zeta[5])/20 - 
   (2841*CF*uec^2*zb^2*G[1, zb]*Zeta[5])/10 + 
   (2879*CA*uec^2*G[0, 0, zb]*Zeta[5])/20 - 
   (1419*CF*uec^2*G[0, 0, zb]*Zeta[5])/4 - 
   (2879*CA*uec^2*zb*G[0, 0, zb]*Zeta[5])/10 + 
   (1419*CF*uec^2*zb*G[0, 0, zb]*Zeta[5])/2 + 
   (2879*CA*uec^2*zb^2*G[0, 0, zb]*Zeta[5])/10 - 
   (1419*CF*uec^2*zb^2*G[0, 0, zb]*Zeta[5])/2 - 
   (1469*CA*uec^2*G[0, 1, zb]*Zeta[5])/20 + 
   (385*CF*uec^2*G[0, 1, zb]*Zeta[5])/2 + 
   (1469*CA*uec^2*zb*G[0, 1, zb]*Zeta[5])/10 - 385*CF*uec^2*zb*G[0, 1, zb]*
    Zeta[5] - (1559*CA*uec^2*zb^2*G[0, 1, zb]*Zeta[5])/10 + 
   403*CF*uec^2*zb^2*G[0, 1, zb]*Zeta[5] - (629*CA*uec^2*G[1, 0, zb]*Zeta[5])/
    10 + (3729*CF*uec^2*G[1, 0, zb]*Zeta[5])/20 + 
   (629*CA*uec^2*zb*G[1, 0, zb]*Zeta[5])/5 - 
   (3729*CF*uec^2*zb*G[1, 0, zb]*Zeta[5])/10 - 
   (629*CA*uec^2*zb^2*G[1, 0, zb]*Zeta[5])/5 + 
   (3729*CF*uec^2*zb^2*G[1, 0, zb]*Zeta[5])/10 + 
   (127*CA*uec^2*G[1, 1, zb]*Zeta[5])/5 - (933*CF*uec^2*G[1, 1, zb]*Zeta[5])/
    10 - (254*CA*uec^2*zb*G[1, 1, zb]*Zeta[5])/5 + 
   (933*CF*uec^2*zb*G[1, 1, zb]*Zeta[5])/5 + 
   (254*CA*uec^2*zb^2*G[1, 1, zb]*Zeta[5])/5 - 
   (933*CF*uec^2*zb^2*G[1, 1, zb]*Zeta[5])/5 + 
   (127*CA*uec^2*Log[Q2dmu2]*Zeta[5])/10 - (172*CF*uec^2*Log[Q2dmu2]*Zeta[5])/
    5 + (254*CA*uec^2*zb*Log[Q2dmu2]*Zeta[5])/5 - 
   181*CF*uec^2*zb*Log[Q2dmu2]*Zeta[5] - 
   (1617*CA*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/20 + 
   (2259*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/10 + 
   (629*CA*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 - 
   (349*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/2 - 
   (629*CA*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   349*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5] + 
   (629*CA*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   349*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5] - 
   (127*CA*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (933*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/10 + 
   (254*CA*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (933*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (254*CA*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (933*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (127*CA*uec^2*Log[Q2dmu2]^2*Zeta[5])/10 - 
   (437*CF*uec^2*Log[Q2dmu2]^2*Zeta[5])/10 - 
   (127*CA*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/5 + 
   (437*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/5 + 
   (127*CA*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[5])/5 - 
   (437*CF*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[5])/5 + (2971*CA*uec^2*Zeta[7])/28 - 
   (7289*CF*uec^2*Zeta[7])/28 - (2971*CA*uec^2*zb*Zeta[7])/14 + 
   (7289*CF*uec^2*zb*Zeta[7])/14 + (2971*CA*uec^2*zb^2*Zeta[7])/14 - 
   (7289*CF*uec^2*zb^2*Zeta[7])/14)


==> anc/XS_DY_qg_RV2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(5*CA^2*uec^2)/192 - (CA*CF*uec^2)/96 - (445*CF^2*uec^2)/64 + 
 (31*CA^2*Pi^2*uec^2)/1152 - (95*CA*CF*Pi^2*uec^2)/768 + 
 (445*CF^2*Pi^2*uec^2)/576 - (2671*CA^2*Pi^4*uec^2)/276480 + 
 (1669*CA*CF*Pi^4*uec^2)/30720 - (2773*CF^2*Pi^4*uec^2)/34560 + 
 (5*CA*CF*Pi^2*uec^2)/(48*(-2 + zb)^2) - (5*CF^2*Pi^2*uec^2)/
  (24*(-2 + zb)^2) + (5*CA^2*Pi^2*uec^2)/(96*(-2 + zb)) + 
 (5*CA*CF*Pi^2*uec^2)/(32*(-2 + zb)) - (25*CF^2*Pi^2*uec^2)/(48*(-2 + zb)) - 
 (43*CA^2*uec^2*zb)/48 + (3613*CA*CF*uec^2*zb)/192 + 
 (3619*CF^2*uec^2*zb)/32 + (5*CA^2*Pi^2*uec^2*zb)/4 + 
 (1687*CA*CF*Pi^2*uec^2*zb)/1152 - (43393*CF^2*Pi^2*uec^2*zb)/2304 - 
 (2671*CA^2*Pi^4*uec^2*zb)/46080 - (3049*CA*CF*Pi^4*uec^2*zb)/46080 + 
 (613*CF^2*Pi^4*uec^2*zb)/1440 - (161*CA^2*uec^2*zb^2)/128 - 
 (1143*CA*CF*uec^2*zb^2)/64 - (7503*CF^2*uec^2*zb^2)/128 - 
 (3851*CA^2*Pi^2*uec^2*zb^2)/2304 - (6373*CA*CF*Pi^2*uec^2*zb^2)/2304 + 
 (93617*CF^2*Pi^2*uec^2*zb^2)/4608 + (5303*CA^2*Pi^4*uec^2*zb^2)/61440 + 
 (491*CA*CF*Pi^4*uec^2*zb^2)/7680 - (8117*CF^2*Pi^4*uec^2*zb^2)/15360 - 
 (113*CA^2*Pi^4*uec^2*zb^3)/17280 + (113*CA*CF*Pi^4*uec^2*zb^3)/4320 - 
 (113*CF^2*Pi^4*uec^2*zb^3)/4320 + (113*CA^2*Pi^4*uec^2*zb^4)/138240 - 
 (113*CA*CF*Pi^4*uec^2*zb^4)/34560 + (113*CF^2*Pi^4*uec^2*zb^4)/34560 + 
 (-1/192*(CA^2*uec^2) - (CA*CF*uec^2)/32 - (CF^2*uec^2)/16 + 
   (CA^2*uec^2*zb)/96 + (CA*CF*uec^2*zb)/16 + (CF^2*uec^2*zb)/8 - 
   (CA^2*uec^2*zb^2)/96 - (CA*CF*uec^2*zb^2)/16 - (CF^2*uec^2*zb^2)/8)/ep^5 - 
 (CA^2*uec^2*G[0, zb])/24 - (13*CA*CF*uec^2*G[0, zb])/192 + 
 (415*CF^2*uec^2*G[0, zb])/64 - (23*CA^2*Pi^2*uec^2*G[0, zb])/1152 + 
 (221*CA*CF*Pi^2*uec^2*G[0, zb])/384 - (2065*CF^2*Pi^2*uec^2*G[0, zb])/1152 - 
 (7471*CA^2*Pi^4*uec^2*G[0, zb])/138240 + (41*CA*CF*Pi^4*uec^2*G[0, zb])/
  1152 + (11441*CF^2*Pi^4*uec^2*G[0, zb])/69120 + 
 (CA*CF*uec^2*G[0, zb])/(8*(-2 + zb)) - (CF^2*uec^2*G[0, zb])/(4*(-2 + zb)) + 
 (11*CA^2*uec^2*zb*G[0, zb])/16 - (1579*CA*CF*uec^2*zb*G[0, zb])/96 - 
 (9347*CF^2*uec^2*zb*G[0, zb])/96 - (1985*CA^2*Pi^2*uec^2*zb*G[0, zb])/1152 - 
 (307*CA*CF*Pi^2*uec^2*zb*G[0, zb])/576 + (6599*CF^2*Pi^2*uec^2*zb*G[0, zb])/
  384 + (7471*CA^2*Pi^4*uec^2*zb*G[0, zb])/69120 - 
 (41*CA*CF*Pi^4*uec^2*zb*G[0, zb])/576 - (11441*CF^2*Pi^4*uec^2*zb*G[0, zb])/
  34560 + (51*CA^2*uec^2*zb^2*G[0, zb])/32 + (263*CA*CF*uec^2*zb^2*G[0, zb])/
  16 + (2941*CF^2*uec^2*zb^2*G[0, zb])/64 + 
 (1675*CA^2*Pi^2*uec^2*zb^2*G[0, zb])/768 + 
 (61*CA*CF*Pi^2*uec^2*zb^2*G[0, zb])/32 - (59*CF^2*Pi^2*uec^2*zb^2*G[0, zb])/
  3 - (7471*CA^2*Pi^4*uec^2*zb^2*G[0, zb])/69120 + 
 (41*CA*CF*Pi^4*uec^2*zb^2*G[0, zb])/576 + 
 (11441*CF^2*Pi^4*uec^2*zb^2*G[0, zb])/34560 - 
 (5*CA^2*Pi^2*uec^2*zb^3*G[0, zb])/1152 + (5*CA*CF*Pi^2*uec^2*zb^3*G[0, zb])/
  288 - (5*CF^2*Pi^2*uec^2*zb^3*G[0, zb])/288 + (19*CA^2*uec^2*G[1, zb])/64 + 
 (437*CA*CF*uec^2*G[1, zb])/192 - (23*CF^2*uec^2*G[1, zb])/192 - 
 (575*CA^2*Pi^2*uec^2*G[1, zb])/1152 + (1993*CA*CF*Pi^2*uec^2*G[1, zb])/
  2304 + (1895*CF^2*Pi^2*uec^2*G[1, zb])/2304 + 
 (2671*CA^2*Pi^4*uec^2*G[1, zb])/92160 - (377*CA*CF*Pi^4*uec^2*G[1, zb])/
  17280 - (3067*CF^2*Pi^4*uec^2*G[1, zb])/34560 - 
 (5*CA*CF*Pi^2*uec^2*G[1, zb])/(48*(-2 + zb)^3) + 
 (5*CF^2*Pi^2*uec^2*G[1, zb])/(24*(-2 + zb)^3) - 
 (5*CA^2*Pi^2*uec^2*G[1, zb])/(96*(-2 + zb)^2) - 
 (5*CA*CF*Pi^2*uec^2*G[1, zb])/(24*(-2 + zb)^2) + 
 (5*CF^2*Pi^2*uec^2*G[1, zb])/(8*(-2 + zb)^2) - 
 (CA*CF*uec^2*G[1, zb])/(8*(-2 + zb)) + (CF^2*uec^2*G[1, zb])/(4*(-2 + zb)) - 
 (5*CA^2*Pi^2*uec^2*G[1, zb])/(32*(-2 + zb)) - 
 (5*CA*CF*Pi^2*uec^2*G[1, zb])/(24*(-2 + zb)) + 
 (25*CF^2*Pi^2*uec^2*G[1, zb])/(24*(-2 + zb)) - 
 (3*CA*CF*uec^2*G[1, zb])/(32*zb) + (5*CF^2*uec^2*G[1, zb])/(32*zb) + 
 (3*CA^2*uec^2*zb*G[1, zb])/8 + (481*CA*CF*uec^2*zb*G[1, zb])/24 + 
 (12157*CF^2*uec^2*zb*G[1, zb])/192 + (1073*CA^2*Pi^2*uec^2*zb*G[1, zb])/
  576 - (3505*CA*CF*Pi^2*uec^2*zb*G[1, zb])/1152 - 
 (11591*CF^2*Pi^2*uec^2*zb*G[1, zb])/1152 - 
 (2671*CA^2*Pi^4*uec^2*zb*G[1, zb])/46080 + 
 (377*CA*CF*Pi^4*uec^2*zb*G[1, zb])/8640 + (3067*CF^2*Pi^4*uec^2*zb*G[1, zb])/
  17280 - (135*CA^2*uec^2*zb^2*G[1, zb])/64 - (569*CA*CF*uec^2*zb^2*G[1, zb])/
  32 - (3929*CF^2*uec^2*zb^2*G[1, zb])/128 - 
 (7819*CA^2*Pi^2*uec^2*zb^2*G[1, zb])/4608 + 
 (1463*CA*CF*Pi^2*uec^2*zb^2*G[1, zb])/2304 + 
 (14153*CF^2*Pi^2*uec^2*zb^2*G[1, zb])/1152 + 
 (2671*CA^2*Pi^4*uec^2*zb^2*G[1, zb])/46080 - 
 (377*CA*CF*Pi^4*uec^2*zb^2*G[1, zb])/8640 - 
 (3067*CF^2*Pi^4*uec^2*zb^2*G[1, zb])/17280 + 
 (5*CA^2*Pi^2*uec^2*zb^3*G[1, zb])/1152 - (5*CA*CF*Pi^2*uec^2*zb^3*G[1, zb])/
  288 + (5*CF^2*Pi^2*uec^2*zb^3*G[1, zb])/288 + 
 (13*CA^2*uec^2*G[0, 0, zb])/96 + (133*CA*CF*uec^2*G[0, 0, zb])/192 - 
 (485*CF^2*uec^2*G[0, 0, zb])/64 + (89*CA^2*Pi^2*uec^2*G[0, 0, zb])/288 - 
 (497*CA*CF*Pi^2*uec^2*G[0, 0, zb])/384 + (1861*CF^2*Pi^2*uec^2*G[0, 0, zb])/
  1152 + (CA*CF*uec^2*G[0, 0, zb])/(4*(-2 + zb)^2) - 
 (CF^2*uec^2*G[0, 0, zb])/(2*(-2 + zb)^2) + (CA^2*uec^2*G[0, 0, zb])/
  (8*(-2 + zb)) + (3*CA*CF*uec^2*G[0, 0, zb])/(8*(-2 + zb)) - 
 (5*CF^2*uec^2*G[0, 0, zb])/(4*(-2 + zb)) - (21*CA^2*uec^2*zb*G[0, 0, zb])/
  8 + (577*CA*CF*uec^2*zb*G[0, 0, zb])/64 + (19783*CF^2*uec^2*zb*G[0, 0, zb])/
  192 + (89*CA^2*Pi^2*uec^2*zb*G[0, 0, zb])/48 - 
 (7*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb])/64 - 
 (883*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/64 + (203*CA^2*uec^2*zb^2*G[0, 0, zb])/
  96 - (1687*CA*CF*uec^2*zb^2*G[0, 0, zb])/192 - 
 (6463*CF^2*uec^2*zb^2*G[0, 0, zb])/96 - 
 (345*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb])/128 + 
 (19*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb])/128 + 
 (1027*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb])/64 - 
 (5*CA^2*Pi^2*uec^2*zb^3*G[0, 0, zb])/144 + 
 (5*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, zb])/36 - 
 (5*CF^2*Pi^2*uec^2*zb^3*G[0, 0, zb])/36 + 
 (5*CA^2*Pi^2*uec^2*zb^4*G[0, 0, zb])/1152 - 
 (5*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, zb])/288 + 
 (5*CF^2*Pi^2*uec^2*zb^4*G[0, 0, zb])/288 - (17*CA^2*uec^2*G[0, 1, zb])/48 - 
 (67*CA*CF*uec^2*G[0, 1, zb])/32 + (295*CF^2*uec^2*G[0, 1, zb])/96 - 
 (289*CA^2*Pi^2*uec^2*G[0, 1, zb])/1152 + (1067*CA*CF*Pi^2*uec^2*G[0, 1, zb])/
  1152 - (55*CF^2*Pi^2*uec^2*G[0, 1, zb])/64 - 
 (CA*CF*uec^2*G[0, 1, zb])/(4*(-2 + zb)^2) + (CF^2*uec^2*G[0, 1, zb])/
  (2*(-2 + zb)^2) - (CA^2*uec^2*G[0, 1, zb])/(8*(-2 + zb)) - 
 (3*CA*CF*uec^2*G[0, 1, zb])/(8*(-2 + zb)) + (5*CF^2*uec^2*G[0, 1, zb])/
  (4*(-2 + zb)) + (3*CA*CF*uec^2*G[0, 1, zb])/(32*zb) - 
 (5*CF^2*uec^2*G[0, 1, zb])/(32*zb) + (113*CA^2*uec^2*zb*G[0, 1, zb])/64 - 
 (1069*CA*CF*uec^2*zb*G[0, 1, zb])/96 - (7327*CF^2*uec^2*zb*G[0, 1, zb])/96 - 
 (73*CA^2*Pi^2*uec^2*zb*G[0, 1, zb])/64 + 
 (121*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb])/192 + 
 (851*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/96 - (41*CA^2*uec^2*zb^2*G[0, 1, zb])/
  24 + (1675*CA*CF*uec^2*zb^2*G[0, 1, zb])/192 + 
 (10475*CF^2*uec^2*zb^2*G[0, 1, zb])/192 + 
 (485*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb])/256 - 
 (139*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb])/128 - 
 10*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb] - (253*CA^2*uec^2*G[1, 0, zb])/96 - 
 (275*CA*CF*uec^2*G[1, 0, zb])/48 + (1043*CF^2*uec^2*G[1, 0, zb])/48 + 
 (329*CA^2*Pi^2*uec^2*G[1, 0, zb])/1152 - (127*CA*CF*Pi^2*uec^2*G[1, 0, zb])/
  192 - (215*CF^2*Pi^2*uec^2*G[1, 0, zb])/1152 - 
 (3*CA*CF*uec^2*G[1, 0, zb])/(8*(-2 + zb)^2) + 
 (3*CF^2*uec^2*G[1, 0, zb])/(4*(-2 + zb)^2) - 
 (3*CA^2*uec^2*G[1, 0, zb])/(16*(-2 + zb)) - (9*CA*CF*uec^2*G[1, 0, zb])/
  (16*(-2 + zb)) + (15*CF^2*uec^2*G[1, 0, zb])/(8*(-2 + zb)) + 
 (3*CA*CF*uec^2*G[1, 0, zb])/(16*zb) - (5*CF^2*uec^2*G[1, 0, zb])/(16*zb) + 
 (167*CA^2*uec^2*zb*G[1, 0, zb])/32 - (1555*CA*CF*uec^2*zb*G[1, 0, zb])/192 - 
 (9709*CF^2*uec^2*zb*G[1, 0, zb])/96 - (625*CA^2*Pi^2*uec^2*zb*G[1, 0, zb])/
  288 + (2309*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb])/576 + 
 (4003*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/576 - (61*CA^2*uec^2*zb^2*G[1, 0, zb])/
  48 + (1999*CA*CF*uec^2*zb^2*G[1, 0, zb])/192 + 
 (10565*CF^2*uec^2*zb^2*G[1, 0, zb])/192 + 
 (555*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb])/256 - 
 (165*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb])/64 - 
 (287*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb])/32 + 
 (5*CA^2*Pi^2*uec^2*zb^3*G[1, 0, zb])/144 - 
 (5*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, zb])/36 + 
 (5*CF^2*Pi^2*uec^2*zb^3*G[1, 0, zb])/36 - 
 (5*CA^2*Pi^2*uec^2*zb^4*G[1, 0, zb])/1152 + 
 (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, zb])/288 - 
 (5*CF^2*Pi^2*uec^2*zb^4*G[1, 0, zb])/288 + (563*CA^2*uec^2*G[1, 1, zb])/
  192 + (1471*CA*CF*uec^2*G[1, 1, zb])/192 - (467*CF^2*uec^2*G[1, 1, zb])/
  24 - (353*CA^2*Pi^2*uec^2*G[1, 1, zb])/2304 - 
 (97*CA*CF*Pi^2*uec^2*G[1, 1, zb])/576 + (317*CF^2*Pi^2*uec^2*G[1, 1, zb])/
  288 + (3*CA*CF*uec^2*G[1, 1, zb])/(8*(-2 + zb)^2) - 
 (3*CF^2*uec^2*G[1, 1, zb])/(4*(-2 + zb)^2) + 
 (3*CA^2*uec^2*G[1, 1, zb])/(16*(-2 + zb)) + (9*CA*CF*uec^2*G[1, 1, zb])/
  (16*(-2 + zb)) - (15*CF^2*uec^2*G[1, 1, zb])/(8*(-2 + zb)) - 
 (9*CA*CF*uec^2*G[1, 1, zb])/(32*zb) + (15*CF^2*uec^2*G[1, 1, zb])/(32*zb) - 
 (251*CA^2*uec^2*zb*G[1, 1, zb])/64 + (611*CA*CF*uec^2*zb*G[1, 1, zb])/64 + 
 (2649*CF^2*uec^2*zb*G[1, 1, zb])/32 + (1595*CA^2*Pi^2*uec^2*zb*G[1, 1, zb])/
  1152 - (1441*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb])/576 - 
 (1753*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/288 + 
 (127*CA^2*uec^2*zb^2*G[1, 1, zb])/192 - (257*CA*CF*uec^2*zb^2*G[1, 1, zb])/
  24 - (18415*CF^2*uec^2*zb^2*G[1, 1, zb])/384 - 
 (747*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb])/512 + 
 (35*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb])/16 + 
 (795*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb])/128 + 
 (5*CA^2*Pi^2*uec^2*zb^3*G[1, 1, zb])/144 - 
 (5*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, zb])/36 + 
 (5*CF^2*Pi^2*uec^2*zb^3*G[1, 1, zb])/36 - 
 (5*CA^2*Pi^2*uec^2*zb^4*G[1, 1, zb])/1152 + 
 (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, zb])/288 - 
 (5*CF^2*Pi^2*uec^2*zb^4*G[1, 1, zb])/288 - (5*CA^2*Pi^2*uec^2*G[2, 1, zb])/
  144 + (5*CA*CF*Pi^2*uec^2*G[2, 1, zb])/9 - (35*CF^2*Pi^2*uec^2*G[2, 1, zb])/
  36 + (25*CA^2*Pi^2*uec^2*zb*G[2, 1, zb])/144 - 
 (55*CA*CF*Pi^2*uec^2*zb*G[2, 1, zb])/36 + 
 (85*CF^2*Pi^2*uec^2*zb*G[2, 1, zb])/36 + 
 (15*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, zb])/32 - 
 (15*CF^2*Pi^2*uec^2*zb^2*G[2, 1, zb])/16 - 
 (5*CA^2*Pi^2*uec^2*zb^3*G[2, 1, zb])/144 + 
 (5*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, zb])/36 - 
 (5*CF^2*Pi^2*uec^2*zb^3*G[2, 1, zb])/36 + 
 (5*CA^2*Pi^2*uec^2*zb^4*G[2, 1, zb])/1152 - 
 (5*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, zb])/288 + 
 (5*CF^2*Pi^2*uec^2*zb^4*G[2, 1, zb])/288 - (CA^2*uec^2*G[0, 0, 0, zb])/32 - 
 (275*CA*CF*uec^2*G[0, 0, 0, zb])/96 + (553*CF^2*uec^2*G[0, 0, 0, zb])/48 + 
 (881*CA^2*Pi^2*uec^2*G[0, 0, 0, zb])/576 - 
 (31*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb])/96 - 
 (4901*CF^2*Pi^2*uec^2*G[0, 0, 0, zb])/576 + 
 (155*CA^2*uec^2*zb*G[0, 0, 0, zb])/32 + (7*CA*CF*uec^2*zb*G[0, 0, 0, zb])/
  12 - (11351*CF^2*uec^2*zb*G[0, 0, 0, zb])/96 - 
 (881*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/288 + 
 (31*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/48 + 
 (4901*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/288 - 
 (105*CA^2*uec^2*zb^2*G[0, 0, 0, zb])/16 - CA*CF*uec^2*zb^2*G[0, 0, 0, zb] + 
 (1609*CF^2*uec^2*zb^2*G[0, 0, 0, zb])/16 + 
 (881*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/288 - 
 (31*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/48 - 
 (4901*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/288 - 
 (CA^2*uec^2*zb^3*G[0, 0, 0, zb])/32 + (CA*CF*uec^2*zb^3*G[0, 0, 0, zb])/8 - 
 (CF^2*uec^2*zb^3*G[0, 0, 0, zb])/8 + (11*CA^2*uec^2*G[0, 0, 1, zb])/96 + 
 3*CA*CF*uec^2*G[0, 0, 1, zb] - (683*CF^2*uec^2*G[0, 0, 1, zb])/96 - 
 (283*CA^2*Pi^2*uec^2*G[0, 0, 1, zb])/288 + 
 (163*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb])/576 + 
 (571*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/96 - (419*CA^2*uec^2*zb*G[0, 0, 1, zb])/
  96 + (113*CA*CF*uec^2*zb*G[0, 0, 1, zb])/32 + 
 (4393*CF^2*uec^2*zb*G[0, 0, 1, zb])/48 + 
 (283*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/144 - 
 (163*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/288 - 
 (571*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/48 + 
 (201*CA^2*uec^2*zb^2*G[0, 0, 1, zb])/32 - 
 (13*CA*CF*uec^2*zb^2*G[0, 0, 1, zb])/16 - 
 (2671*CF^2*uec^2*zb^2*G[0, 0, 1, zb])/32 - 
 (79*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/36 + 
 (397*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/288 + 
 (179*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/16 + 
 (CA^2*uec^2*zb^3*G[0, 0, 1, zb])/32 - (CA*CF*uec^2*zb^3*G[0, 0, 1, zb])/8 + 
 (CF^2*uec^2*zb^3*G[0, 0, 1, zb])/8 + (19*CA^2*uec^2*G[0, 1, 0, zb])/96 + 
 (75*CA*CF*uec^2*G[0, 1, 0, zb])/32 - (589*CF^2*uec^2*G[0, 1, 0, zb])/96 - 
 (1163*CA^2*Pi^2*uec^2*G[0, 1, 0, zb])/1152 + 
 (335*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb])/576 + 
 (131*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/24 - (625*CA^2*uec^2*zb*G[0, 1, 0, zb])/
  192 + (679*CA*CF*uec^2*zb*G[0, 1, 0, zb])/96 + 
 80*CF^2*uec^2*zb*G[0, 1, 0, zb] + (1163*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/
  576 - (335*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/288 - 
 (131*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/12 + 
 (287*CA^2*uec^2*zb^2*G[0, 1, 0, zb])/64 - 
 (245*CA*CF*uec^2*zb^2*G[0, 1, 0, zb])/64 - 
 (281*CF^2*uec^2*zb^2*G[0, 1, 0, zb])/4 - 
 (163*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/72 + 
 (515*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/288 + 
 (511*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/48 + 
 (5*CA^2*uec^2*zb^3*G[0, 1, 0, zb])/192 - (5*CA*CF*uec^2*zb^3*G[0, 1, 0, zb])/
  48 + (5*CF^2*uec^2*zb^3*G[0, 1, 0, zb])/48 - 
 (11*CA^2*uec^2*G[0, 1, 1, zb])/32 - (5*CA*CF*uec^2*G[0, 1, 1, zb])/2 + 
 (51*CF^2*uec^2*G[0, 1, 1, zb])/16 + (19*CA^2*Pi^2*uec^2*G[0, 1, 1, zb])/32 - 
 (29*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb])/96 - 
 (389*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/96 + (473*CA^2*uec^2*zb*G[0, 1, 1, zb])/
  192 - (1015*CA*CF*uec^2*zb*G[0, 1, 1, zb])/96 - 
 (181*CF^2*uec^2*zb*G[0, 1, 1, zb])/3 - CA^2*Pi^2*uec^2*zb*G[0, 1, 1, zb] - 
 (7*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/48 + 
 (425*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/48 - 
 (65*CA^2*uec^2*zb^2*G[0, 1, 1, zb])/16 + 
 (383*CA*CF*uec^2*zb^2*G[0, 1, 1, zb])/64 + 
 (461*CF^2*uec^2*zb^2*G[0, 1, 1, zb])/8 + 
 (271*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/192 - 
 (17*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/16 - 
 (97*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/12 - 
 (5*CA^2*uec^2*zb^3*G[0, 1, 1, zb])/192 + (5*CA*CF*uec^2*zb^3*G[0, 1, 1, zb])/
  48 - (5*CF^2*uec^2*zb^3*G[0, 1, 1, zb])/48 + 
 (233*CA^2*uec^2*G[1, 0, 0, zb])/96 + (191*CA*CF*uec^2*G[1, 0, 0, zb])/32 - 
 (455*CF^2*uec^2*G[1, 0, 0, zb])/16 - (89*CA^2*Pi^2*uec^2*G[1, 0, 0, zb])/
  96 + (253*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/288 + 
 (2957*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/576 - (CA*CF*uec^2*G[1, 0, 0, zb])/
  (4*(-2 + zb)^3) + (CF^2*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^3) - 
 (CA^2*uec^2*G[1, 0, 0, zb])/(8*(-2 + zb)^2) - 
 (CA*CF*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^2) + 
 (3*CF^2*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^2) - 
 (3*CA^2*uec^2*G[1, 0, 0, zb])/(8*(-2 + zb)) - 
 (CA*CF*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)) + (5*CF^2*uec^2*G[1, 0, 0, zb])/
  (2*(-2 + zb)) - (231*CA^2*uec^2*zb*G[1, 0, 0, zb])/32 + 
 (13*CA*CF*uec^2*zb*G[1, 0, 0, zb])/6 + (5551*CF^2*uec^2*zb*G[1, 0, 0, zb])/
  48 + (89*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/48 - 
 (253*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/144 - 
 (2957*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/288 + 
 (415*CA^2*uec^2*zb^2*G[1, 0, 0, zb])/96 - 
 (517*CA*CF*uec^2*zb^2*G[1, 0, 0, zb])/96 - 
 (7451*CF^2*uec^2*zb^2*G[1, 0, 0, zb])/96 - 
 (89*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/48 + 
 (253*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/144 + 
 (2957*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/288 + 
 (CA^2*uec^2*zb^3*G[1, 0, 0, zb])/32 - (CA*CF*uec^2*zb^3*G[1, 0, 0, zb])/8 + 
 (CF^2*uec^2*zb^3*G[1, 0, 0, zb])/8 - (499*CA^2*uec^2*G[1, 0, 1, zb])/192 - 
 (391*CA*CF*uec^2*G[1, 0, 1, zb])/96 + (1987*CF^2*uec^2*G[1, 0, 1, zb])/96 + 
 (229*CA^2*Pi^2*uec^2*G[1, 0, 1, zb])/384 - 
 (5*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/6 - (343*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/
  96 + (CA*CF*uec^2*G[1, 0, 1, zb])/(4*(-2 + zb)^3) - 
 (CF^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^3) + 
 (CA^2*uec^2*G[1, 0, 1, zb])/(8*(-2 + zb)^2) + 
 (CA*CF*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^2) - 
 (3*CF^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^2) + 
 (3*CA^2*uec^2*G[1, 0, 1, zb])/(8*(-2 + zb)) + 
 (CA*CF*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)) - (5*CF^2*uec^2*G[1, 0, 1, zb])/
  (2*(-2 + zb)) + (3*CA*CF*uec^2*G[1, 0, 1, zb])/(32*zb^2) - 
 (5*CF^2*uec^2*G[1, 0, 1, zb])/(32*zb^2) - (3*CA^2*uec^2*G[1, 0, 1, zb])/
  (32*zb) - (CA*CF*uec^2*G[1, 0, 1, zb])/(8*zb) + 
 (11*CF^2*uec^2*G[1, 0, 1, zb])/(16*zb) + (407*CA^2*uec^2*zb*G[1, 0, 1, zb])/
  64 - (115*CA*CF*uec^2*zb*G[1, 0, 1, zb])/16 - 
 (183*CF^2*uec^2*zb*G[1, 0, 1, zb])/2 - 
 (229*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/192 + 
 (5*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/3 + 
 (343*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/48 - 
 (749*CA^2*uec^2*zb^2*G[1, 0, 1, zb])/192 + 
 (329*CA*CF*uec^2*zb^2*G[1, 0, 1, zb])/48 + 
 (781*CF^2*uec^2*zb^2*G[1, 0, 1, zb])/12 + 
 (259*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/192 - 
 (53*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/24 - 
 (107*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/16 - 
 (CA^2*uec^2*zb^3*G[1, 0, 1, zb])/32 + (CA*CF*uec^2*zb^3*G[1, 0, 1, zb])/8 - 
 (CF^2*uec^2*zb^3*G[1, 0, 1, zb])/8 - (209*CA^2*uec^2*G[1, 1, 0, zb])/64 - 
 (119*CA*CF*uec^2*G[1, 1, 0, zb])/64 + (77*CF^2*uec^2*G[1, 1, 0, zb])/4 + 
 (67*CA^2*Pi^2*uec^2*G[1, 1, 0, zb])/128 - 
 (37*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/48 - 
 (163*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/48 + (3*CA*CF*uec^2*G[1, 1, 0, zb])/
  (8*(-2 + zb)^3) - (3*CF^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^3) + 
 (3*CA^2*uec^2*G[1, 1, 0, zb])/(16*(-2 + zb)^2) + 
 (3*CA*CF*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^2) - 
 (9*CF^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^2) + 
 (9*CA^2*uec^2*G[1, 1, 0, zb])/(16*(-2 + zb)) + 
 (3*CA*CF*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)) - 
 (15*CF^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)) + 
 (3*CA*CF*uec^2*G[1, 1, 0, zb])/(16*zb^2) - (5*CF^2*uec^2*G[1, 1, 0, zb])/
  (16*zb^2) - (3*CA^2*uec^2*G[1, 1, 0, zb])/(16*zb) - 
 (CA*CF*uec^2*G[1, 1, 0, zb])/(4*zb) + (11*CF^2*uec^2*G[1, 1, 0, zb])/
  (8*zb) + (293*CA^2*uec^2*zb*G[1, 1, 0, zb])/48 - 
 (569*CA*CF*uec^2*zb*G[1, 1, 0, zb])/48 - (491*CF^2*uec^2*zb*G[1, 1, 0, zb])/
  6 - (67*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/64 + 
 (37*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/24 + 
 (163*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/24 - 
 (117*CA^2*uec^2*zb^2*G[1, 1, 0, zb])/64 + 
 (647*CA*CF*uec^2*zb^2*G[1, 1, 0, zb])/64 + 
 51*CF^2*uec^2*zb^2*G[1, 1, 0, zb] + (67*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/
  64 - (37*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/24 - 
 (163*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/24 - 
 (5*CA^2*uec^2*zb^3*G[1, 1, 0, zb])/192 + (5*CA*CF*uec^2*zb^3*G[1, 1, 0, zb])/
  48 - (5*CF^2*uec^2*zb^3*G[1, 1, 0, zb])/48 + 
 (113*CA^2*uec^2*G[1, 1, 1, zb])/32 + (CA*CF*uec^2*G[1, 1, 1, zb])/16 - 
 (793*CF^2*uec^2*G[1, 1, 1, zb])/64 - (69*CA^2*Pi^2*uec^2*G[1, 1, 1, zb])/
  256 + (11*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/16 + 
 (151*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/64 - (3*CA*CF*uec^2*G[1, 1, 1, zb])/
  (8*(-2 + zb)^3) + (3*CF^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^3) - 
 (3*CA^2*uec^2*G[1, 1, 1, zb])/(16*(-2 + zb)^2) - 
 (3*CA*CF*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^2) + 
 (9*CF^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^2) - 
 (9*CA^2*uec^2*G[1, 1, 1, zb])/(16*(-2 + zb)) - 
 (3*CA*CF*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)) + 
 (15*CF^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)) - 
 (9*CA*CF*uec^2*G[1, 1, 1, zb])/(32*zb^2) + (15*CF^2*uec^2*G[1, 1, 1, zb])/
  (32*zb^2) + (9*CA^2*uec^2*G[1, 1, 1, zb])/(32*zb) + 
 (3*CA*CF*uec^2*G[1, 1, 1, zb])/(8*zb) - (33*CF^2*uec^2*G[1, 1, 1, zb])/
  (16*zb) - (917*CA^2*uec^2*zb*G[1, 1, 1, zb])/192 + 
 (785*CA*CF*uec^2*zb*G[1, 1, 1, zb])/48 + (5981*CF^2*uec^2*zb*G[1, 1, 1, zb])/
  96 + (69*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/128 - 
 (11*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/8 - 
 (151*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/32 + 
 (153*CA^2*uec^2*zb^2*G[1, 1, 1, zb])/128 - 
 12*CA*CF*uec^2*zb^2*G[1, 1, 1, zb] - (1317*CF^2*uec^2*zb^2*G[1, 1, 1, zb])/
  32 - (69*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/128 + 
 (11*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/8 + 
 (151*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/32 + 
 (5*CA^2*uec^2*zb^3*G[1, 1, 1, zb])/192 - (5*CA*CF*uec^2*zb^3*G[1, 1, 1, zb])/
  48 + (5*CF^2*uec^2*zb^3*G[1, 1, 1, zb])/48 - 
 (5*CA*CF*Pi^2*uec^2*G[1, 2, 1, zb])/48 + (5*CF^2*Pi^2*uec^2*G[1, 2, 1, zb])/
  24 + (5*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, zb])/24 - 
 (5*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb])/12 - 
 (5*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, zb])/12 + 
 (5*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, zb])/6 - 
 (15*CA^2*uec^2*G[0, 0, 0, 0, zb])/16 + (275*CA*CF*uec^2*G[0, 0, 0, 0, zb])/
  96 - (113*CF^2*uec^2*G[0, 0, 0, 0, zb])/96 - 
 (45*CA^2*uec^2*zb*G[0, 0, 0, 0, zb])/8 - 
 (195*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb])/16 + 
 (1957*CF^2*uec^2*zb*G[0, 0, 0, 0, zb])/16 + 
 (141*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/16 + 
 (687*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb])/32 - 
 (2241*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/16 - 
 (CA^2*uec^2*zb^3*G[0, 0, 0, 0, zb])/4 + CA*CF*uec^2*zb^3*G[0, 0, 0, 0, zb] - 
 CF^2*uec^2*zb^3*G[0, 0, 0, 0, zb] + (CA^2*uec^2*zb^4*G[0, 0, 0, 0, zb])/32 - 
 (CA*CF*uec^2*zb^4*G[0, 0, 0, 0, zb])/8 + (CF^2*uec^2*zb^4*G[0, 0, 0, 0, zb])/
  8 + (43*CA^2*uec^2*G[0, 0, 0, 1, zb])/48 - 
 (65*CA*CF*uec^2*G[0, 0, 0, 1, zb])/24 - (17*CF^2*uec^2*G[0, 0, 0, 1, zb])/
  48 + (43*CA^2*uec^2*zb*G[0, 0, 0, 1, zb])/8 + 
 (15*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb])/2 - 
 (787*CF^2*uec^2*zb*G[0, 0, 0, 1, zb])/8 - 
 (69*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/8 - 
 (489*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb])/32 + 
 (921*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/8 + 
 (CA^2*uec^2*zb^3*G[0, 0, 0, 1, zb])/4 - CA*CF*uec^2*zb^3*G[0, 0, 0, 1, zb] + 
 CF^2*uec^2*zb^3*G[0, 0, 0, 1, zb] - (CA^2*uec^2*zb^4*G[0, 0, 0, 1, zb])/32 + 
 (CA*CF*uec^2*zb^4*G[0, 0, 0, 1, zb])/8 - (CF^2*uec^2*zb^4*G[0, 0, 0, 1, zb])/
  8 + (11*CA^2*uec^2*G[0, 0, 1, 0, zb])/12 - 
 (113*CA*CF*uec^2*G[0, 0, 1, 0, zb])/48 - (55*CF^2*uec^2*G[0, 0, 1, 0, zb])/
  48 + (37*CA^2*uec^2*zb*G[0, 0, 1, 0, zb])/8 + 
 (15*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb])/4 - 
 (703*CF^2*uec^2*zb*G[0, 0, 1, 0, zb])/8 - 
 (483*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/64 - 
 (369*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb])/32 + 
 (1653*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/16 + 
 (5*CA^2*uec^2*zb^3*G[0, 0, 1, 0, zb])/24 - 
 (5*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, zb])/6 + 
 (5*CF^2*uec^2*zb^3*G[0, 0, 1, 0, zb])/6 - 
 (5*CA^2*uec^2*zb^4*G[0, 0, 1, 0, zb])/192 + 
 (5*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, zb])/48 - 
 (5*CF^2*uec^2*zb^4*G[0, 0, 1, 0, zb])/48 - (41*CA^2*uec^2*G[0, 0, 1, 1, zb])/
  48 + (107*CA*CF*uec^2*G[0, 0, 1, 1, zb])/48 + 
 2*CF^2*uec^2*G[0, 0, 1, 1, zb] - (17*CA^2*uec^2*zb*G[0, 0, 1, 1, zb])/4 + 
 (CA*CF*uec^2*zb*G[0, 0, 1, 1, zb])/2 + (277*CF^2*uec^2*zb*G[0, 0, 1, 1, zb])/
  4 + (465*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/64 + 
 (189*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb])/32 - 
 (1335*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/16 - 
 (5*CA^2*uec^2*zb^3*G[0, 0, 1, 1, zb])/24 + 
 (5*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, zb])/6 - 
 (5*CF^2*uec^2*zb^3*G[0, 0, 1, 1, zb])/6 + 
 (5*CA^2*uec^2*zb^4*G[0, 0, 1, 1, zb])/192 - 
 (5*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, zb])/48 + 
 (5*CF^2*uec^2*zb^4*G[0, 0, 1, 1, zb])/48 + 
 (101*CA^2*uec^2*G[0, 1, 0, 0, zb])/96 - (103*CA*CF*uec^2*G[0, 1, 0, 0, zb])/
  48 - (101*CF^2*uec^2*G[0, 1, 0, 0, zb])/48 + 
 (33*CA^2*uec^2*zb*G[0, 1, 0, 0, zb])/8 + 
 (3*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb])/8 - 
 (633*CF^2*uec^2*zb*G[0, 1, 0, 0, zb])/8 - 
 (111*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/16 - 
 (267*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb])/32 + 
 (189*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/2 + 
 (CA^2*uec^2*zb^3*G[0, 1, 0, 0, zb])/6 - 
 (2*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, zb])/3 + 
 (2*CF^2*uec^2*zb^3*G[0, 1, 0, 0, zb])/3 - 
 (CA^2*uec^2*zb^4*G[0, 1, 0, 0, zb])/48 + 
 (CA*CF*uec^2*zb^4*G[0, 1, 0, 0, zb])/12 - 
 (CF^2*uec^2*zb^4*G[0, 1, 0, 0, zb])/12 - (113*CA^2*uec^2*G[0, 1, 0, 1, zb])/
  96 + (265*CA*CF*uec^2*G[0, 1, 0, 1, zb])/96 + 
 (37*CF^2*uec^2*G[0, 1, 0, 1, zb])/16 - (57*CA^2*uec^2*zb*G[0, 1, 0, 1, zb])/
  16 + (21*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb])/8 + 
 (497*CF^2*uec^2*zb*G[0, 1, 0, 1, zb])/8 + 
 (429*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/64 + 
 (111*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb])/32 - 
 (609*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/8 - 
 (CA^2*uec^2*zb^3*G[0, 1, 0, 1, zb])/6 + 
 (2*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, zb])/3 - 
 (2*CF^2*uec^2*zb^3*G[0, 1, 0, 1, zb])/3 + 
 (CA^2*uec^2*zb^4*G[0, 1, 0, 1, zb])/48 - 
 (CA*CF*uec^2*zb^4*G[0, 1, 0, 1, zb])/12 + 
 (CF^2*uec^2*zb^4*G[0, 1, 0, 1, zb])/12 - (43*CA^2*uec^2*G[0, 1, 1, 0, zb])/
  32 + (161*CA*CF*uec^2*G[0, 1, 1, 0, zb])/48 + 
 (15*CF^2*uec^2*G[0, 1, 1, 0, zb])/8 - (19*CA^2*uec^2*zb*G[0, 1, 1, 0, zb])/
  8 + (47*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb])/8 + 
 (203*CF^2*uec^2*zb*G[0, 1, 1, 0, zb])/4 + 
 (87*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/16 - 
 (51*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb])/32 - 
 (243*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/4 - 
 (CA^2*uec^2*zb^3*G[0, 1, 1, 0, zb])/12 + 
 (CA*CF*uec^2*zb^3*G[0, 1, 1, 0, zb])/3 - (CF^2*uec^2*zb^3*G[0, 1, 1, 0, zb])/
  3 + (CA^2*uec^2*zb^4*G[0, 1, 1, 0, zb])/96 - 
 (CA*CF*uec^2*zb^4*G[0, 1, 1, 0, zb])/24 + 
 (CF^2*uec^2*zb^4*G[0, 1, 1, 0, zb])/24 + (23*CA^2*uec^2*G[0, 1, 1, 1, zb])/
  16 - 4*CA*CF*uec^2*G[0, 1, 1, 1, zb] - (27*CF^2*uec^2*G[0, 1, 1, 1, zb])/
  16 + (13*CA^2*uec^2*zb*G[0, 1, 1, 1, zb])/8 - 
 (135*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb])/16 - 
 (301*CF^2*uec^2*zb*G[0, 1, 1, 1, zb])/8 - 
 (81*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/16 + 
 (189*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb])/32 + 
 (369*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/8 + 
 (CA^2*uec^2*zb^3*G[0, 1, 1, 1, zb])/12 - 
 (CA*CF*uec^2*zb^3*G[0, 1, 1, 1, zb])/3 + (CF^2*uec^2*zb^3*G[0, 1, 1, 1, zb])/
  3 - (CA^2*uec^2*zb^4*G[0, 1, 1, 1, zb])/96 + 
 (CA*CF*uec^2*zb^4*G[0, 1, 1, 1, zb])/24 - 
 (CF^2*uec^2*zb^4*G[0, 1, 1, 1, zb])/24 - (5*CA^2*uec^2*G[1, 0, 0, 0, zb])/
  4 - (143*CA*CF*uec^2*G[1, 0, 0, 0, zb])/16 + 
 (2567*CF^2*uec^2*G[1, 0, 0, 0, zb])/96 + 
 (109*CA^2*uec^2*zb*G[1, 0, 0, 0, zb])/16 + 
 (195*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb])/16 - 
 (1985*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/16 - 
 (231*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/32 - 
 (57*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb])/8 + 
 (429*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/4 + 
 (CA^2*uec^2*zb^3*G[1, 0, 0, 0, zb])/4 - CA*CF*uec^2*zb^3*G[1, 0, 0, 0, zb] + 
 CF^2*uec^2*zb^3*G[1, 0, 0, 0, zb] - (CA^2*uec^2*zb^4*G[1, 0, 0, 0, zb])/32 + 
 (CA*CF*uec^2*zb^4*G[1, 0, 0, 0, zb])/8 - (CF^2*uec^2*zb^4*G[1, 0, 0, 0, zb])/
  8 + (21*CA^2*uec^2*G[1, 0, 0, 1, zb])/16 + 
 (43*CA*CF*uec^2*G[1, 0, 0, 1, zb])/6 - (1039*CF^2*uec^2*G[1, 0, 0, 1, zb])/
  48 - (103*CA^2*uec^2*zb*G[1, 0, 0, 1, zb])/16 - 
 (107*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb])/16 + 
 (809*CF^2*uec^2*zb*G[1, 0, 0, 1, zb])/8 + 
 (111*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/16 + 
 3*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb] - 
 (705*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/8 - 
 (CA^2*uec^2*zb^3*G[1, 0, 0, 1, zb])/4 + CA*CF*uec^2*zb^3*G[1, 0, 0, 1, zb] - 
 CF^2*uec^2*zb^3*G[1, 0, 0, 1, zb] + (CA^2*uec^2*zb^4*G[1, 0, 0, 1, zb])/32 - 
 (CA*CF*uec^2*zb^4*G[1, 0, 0, 1, zb])/8 + (CF^2*uec^2*zb^4*G[1, 0, 0, 1, zb])/
  8 + (271*CA^2*uec^2*G[1, 0, 1, 0, zb])/192 + 
 (201*CA*CF*uec^2*G[1, 0, 1, 0, zb])/32 - (973*CF^2*uec^2*G[1, 0, 1, 0, zb])/
  48 - (293*CA^2*uec^2*zb*G[1, 0, 1, 0, zb])/48 - 
 (175*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb])/48 + 
 (2249*CF^2*uec^2*zb*G[1, 0, 1, 0, zb])/24 + 
 (201*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/32 + 
 (15*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb])/16 - 
 (651*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/8 - 
 (5*CA^2*uec^2*zb^3*G[1, 0, 1, 0, zb])/24 + 
 (5*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, zb])/6 - 
 (5*CF^2*uec^2*zb^3*G[1, 0, 1, 0, zb])/6 + 
 (5*CA^2*uec^2*zb^4*G[1, 0, 1, 0, zb])/192 - 
 (5*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, zb])/48 + 
 (5*CF^2*uec^2*zb^4*G[1, 0, 1, 0, zb])/48 - 
 (289*CA^2*uec^2*G[1, 0, 1, 1, zb])/192 - (457*CA*CF*uec^2*G[1, 0, 1, 1, zb])/
  96 + (97*CF^2*uec^2*G[1, 0, 1, 1, zb])/6 + 
 (133*CA^2*uec^2*zb*G[1, 0, 1, 1, zb])/24 - 
 (59*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb])/48 - 
 (226*CF^2*uec^2*zb*G[1, 0, 1, 1, zb])/3 - 
 (375*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/64 + 
 (45*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb])/16 + 
 66*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb] + (5*CA^2*uec^2*zb^3*G[1, 0, 1, 1, zb])/
  24 - (5*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, zb])/6 + 
 (5*CF^2*uec^2*zb^3*G[1, 0, 1, 1, zb])/6 - 
 (5*CA^2*uec^2*zb^4*G[1, 0, 1, 1, zb])/192 + 
 (5*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, zb])/48 - 
 (5*CF^2*uec^2*zb^4*G[1, 0, 1, 1, zb])/48 + (43*CA^2*uec^2*G[1, 1, 0, 0, zb])/
  12 + (145*CA*CF*uec^2*G[1, 1, 0, 0, zb])/96 - 
 20*CF^2*uec^2*G[1, 1, 0, 0, zb] - (389*CA^2*uec^2*zb*G[1, 1, 0, 0, zb])/48 + 
 (317*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb])/48 + 
 (985*CF^2*uec^2*zb*G[1, 1, 0, 0, zb])/12 + 
 (87*CA^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/16 - 
 (183*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb])/32 - 
 66*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb] - (CA^2*uec^2*zb^3*G[1, 1, 0, 0, zb])/
  12 + (CA*CF*uec^2*zb^3*G[1, 1, 0, 0, zb])/3 - 
 (CF^2*uec^2*zb^3*G[1, 1, 0, 0, zb])/3 + (CA^2*uec^2*zb^4*G[1, 1, 0, 0, zb])/
  96 - (CA*CF*uec^2*zb^4*G[1, 1, 0, 0, zb])/24 + 
 (CF^2*uec^2*zb^4*G[1, 1, 0, 0, zb])/24 - (673*CA^2*uec^2*G[1, 1, 0, 1, zb])/
  192 - (43*CA*CF*uec^2*G[1, 1, 0, 1, zb])/96 + 
 (385*CF^2*uec^2*G[1, 1, 0, 1, zb])/24 + (89*CA^2*uec^2*zb*G[1, 1, 0, 1, zb])/
  12 - (503*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb])/48 - 
 (781*CF^2*uec^2*zb*G[1, 1, 0, 1, zb])/12 - 
 (81*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/16 + 
 (273*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb])/32 + 
 (105*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/2 + 
 (CA^2*uec^2*zb^3*G[1, 1, 0, 1, zb])/12 - 
 (CA*CF*uec^2*zb^3*G[1, 1, 0, 1, zb])/3 + (CF^2*uec^2*zb^3*G[1, 1, 0, 1, zb])/
  3 - (CA^2*uec^2*zb^4*G[1, 1, 0, 1, zb])/96 + 
 (CA*CF*uec^2*zb^4*G[1, 1, 0, 1, zb])/24 - 
 (CF^2*uec^2*zb^4*G[1, 1, 0, 1, zb])/24 - (401*CA^2*uec^2*G[1, 1, 1, 0, zb])/
  96 + (73*CA*CF*uec^2*G[1, 1, 1, 0, zb])/48 + 
 (355*CF^2*uec^2*G[1, 1, 1, 0, zb])/24 + 
 (371*CA^2*uec^2*zb*G[1, 1, 1, 0, zb])/48 - 
 (791*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb])/48 - 
 (163*CF^2*uec^2*zb*G[1, 1, 1, 0, zb])/3 - 
 (135*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/32 + 
 (201*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb])/16 + 
 (657*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/16 - 
 (CA^2*uec^2*zb^3*G[1, 1, 1, 0, zb])/24 + 
 (CA*CF*uec^2*zb^3*G[1, 1, 1, 0, zb])/6 - (CF^2*uec^2*zb^3*G[1, 1, 1, 0, zb])/
  6 + (CA^2*uec^2*zb^4*G[1, 1, 1, 0, zb])/192 - 
 (CA*CF*uec^2*zb^4*G[1, 1, 1, 0, zb])/48 + 
 (CF^2*uec^2*zb^4*G[1, 1, 1, 0, zb])/48 + (199*CA^2*uec^2*G[1, 1, 1, 1, zb])/
  48 - (7*CA*CF*uec^2*G[1, 1, 1, 1, zb])/3 - 
 (35*CF^2*uec^2*G[1, 1, 1, 1, zb])/3 - (649*CA^2*uec^2*zb*G[1, 1, 1, 1, zb])/
  96 + (947*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb])/48 + 
 (983*CF^2*uec^2*zb*G[1, 1, 1, 1, zb])/24 + 
 (465*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/128 - 
 15*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb] - 
 (975*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/32 + 
 (CA^2*uec^2*zb^3*G[1, 1, 1, 1, zb])/24 - 
 (CA*CF*uec^2*zb^3*G[1, 1, 1, 1, zb])/6 + (CF^2*uec^2*zb^3*G[1, 1, 1, 1, zb])/
  6 - (CA^2*uec^2*zb^4*G[1, 1, 1, 1, zb])/192 + 
 (CA*CF*uec^2*zb^4*G[1, 1, 1, 1, zb])/48 - 
 (CF^2*uec^2*zb^4*G[1, 1, 1, 1, zb])/48 - (CA^2*uec^2*G[2, 1, 0, 0, zb])/12 + 
 (4*CA*CF*uec^2*G[2, 1, 0, 0, zb])/3 - (7*CF^2*uec^2*G[2, 1, 0, 0, zb])/3 + 
 (5*CA^2*uec^2*zb*G[2, 1, 0, 0, zb])/12 - 
 (11*CA*CF*uec^2*zb*G[2, 1, 0, 0, zb])/3 + 
 (17*CF^2*uec^2*zb*G[2, 1, 0, 0, zb])/3 + 
 (9*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, zb])/8 - 
 (9*CF^2*uec^2*zb^2*G[2, 1, 0, 0, zb])/4 - 
 (CA^2*uec^2*zb^3*G[2, 1, 0, 0, zb])/12 + 
 (CA*CF*uec^2*zb^3*G[2, 1, 0, 0, zb])/3 - (CF^2*uec^2*zb^3*G[2, 1, 0, 0, zb])/
  3 + (CA^2*uec^2*zb^4*G[2, 1, 0, 0, zb])/96 - 
 (CA*CF*uec^2*zb^4*G[2, 1, 0, 0, zb])/24 + 
 (CF^2*uec^2*zb^4*G[2, 1, 0, 0, zb])/24 + (CA^2*uec^2*G[2, 1, 0, 1, zb])/12 - 
 (4*CA*CF*uec^2*G[2, 1, 0, 1, zb])/3 + (7*CF^2*uec^2*G[2, 1, 0, 1, zb])/3 - 
 (5*CA^2*uec^2*zb*G[2, 1, 0, 1, zb])/12 + 
 (11*CA*CF*uec^2*zb*G[2, 1, 0, 1, zb])/3 - 
 (17*CF^2*uec^2*zb*G[2, 1, 0, 1, zb])/3 - 
 (9*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, zb])/8 + 
 (9*CF^2*uec^2*zb^2*G[2, 1, 0, 1, zb])/4 + 
 (CA^2*uec^2*zb^3*G[2, 1, 0, 1, zb])/12 - 
 (CA*CF*uec^2*zb^3*G[2, 1, 0, 1, zb])/3 + (CF^2*uec^2*zb^3*G[2, 1, 0, 1, zb])/
  3 - (CA^2*uec^2*zb^4*G[2, 1, 0, 1, zb])/96 + 
 (CA*CF*uec^2*zb^4*G[2, 1, 0, 1, zb])/24 - 
 (CF^2*uec^2*zb^4*G[2, 1, 0, 1, zb])/24 + (CA^2*uec^2*G[2, 1, 1, 0, zb])/8 - 
 2*CA*CF*uec^2*G[2, 1, 1, 0, zb] + (7*CF^2*uec^2*G[2, 1, 1, 0, zb])/2 - 
 (5*CA^2*uec^2*zb*G[2, 1, 1, 0, zb])/8 + 
 (11*CA*CF*uec^2*zb*G[2, 1, 1, 0, zb])/2 - 
 (17*CF^2*uec^2*zb*G[2, 1, 1, 0, zb])/2 - 
 (27*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, zb])/16 + 
 (27*CF^2*uec^2*zb^2*G[2, 1, 1, 0, zb])/8 + 
 (CA^2*uec^2*zb^3*G[2, 1, 1, 0, zb])/8 - (CA*CF*uec^2*zb^3*G[2, 1, 1, 0, zb])/
  2 + (CF^2*uec^2*zb^3*G[2, 1, 1, 0, zb])/2 - 
 (CA^2*uec^2*zb^4*G[2, 1, 1, 0, zb])/64 + 
 (CA*CF*uec^2*zb^4*G[2, 1, 1, 0, zb])/16 - 
 (CF^2*uec^2*zb^4*G[2, 1, 1, 0, zb])/16 - (CA^2*uec^2*G[2, 1, 1, 1, zb])/8 + 
 2*CA*CF*uec^2*G[2, 1, 1, 1, zb] - (7*CF^2*uec^2*G[2, 1, 1, 1, zb])/2 + 
 (5*CA^2*uec^2*zb*G[2, 1, 1, 1, zb])/8 - 
 (11*CA*CF*uec^2*zb*G[2, 1, 1, 1, zb])/2 + 
 (17*CF^2*uec^2*zb*G[2, 1, 1, 1, zb])/2 + 
 (27*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, zb])/16 - 
 (27*CF^2*uec^2*zb^2*G[2, 1, 1, 1, zb])/8 - 
 (CA^2*uec^2*zb^3*G[2, 1, 1, 1, zb])/8 + (CA*CF*uec^2*zb^3*G[2, 1, 1, 1, zb])/
  2 - (CF^2*uec^2*zb^3*G[2, 1, 1, 1, zb])/2 + 
 (CA^2*uec^2*zb^4*G[2, 1, 1, 1, zb])/64 - 
 (CA*CF*uec^2*zb^4*G[2, 1, 1, 1, zb])/16 + 
 (CF^2*uec^2*zb^4*G[2, 1, 1, 1, zb])/16 - 
 (157*CA^2*uec^2*G[0, 0, 0, 0, 0, zb])/48 - 
 (157*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb])/6 + 
 (1663*CF^2*uec^2*G[0, 0, 0, 0, 0, zb])/16 + 
 (157*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/24 + 
 (157*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb])/3 - 
 (1663*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/8 - 
 (157*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/24 - 
 (157*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/3 + 
 (1663*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/8 + 
 (53*CA^2*uec^2*G[0, 0, 0, 0, 1, zb])/16 + 
 (983*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb])/48 - 
 (2057*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/24 - 
 (53*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/8 - 
 (983*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb])/24 + 
 (2057*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/12 + 
 (53*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/8 + 
 (983*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/24 - 
 (2057*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/12 + 
 (25*CA^2*uec^2*G[0, 0, 0, 1, 0, zb])/8 + 
 (407*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb])/24 - 
 (935*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/12 - 
 (25*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/4 - 
 (407*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb])/12 + 
 (935*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/6 + 
 (51*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/8 + 
 (841*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/24 - 
 (1903*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/12 - 
 (25*CA^2*uec^2*G[0, 0, 0, 1, 1, zb])/8 - 
 (287*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb])/24 + 
 (505*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/8 + 
 (25*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/4 + 
 (287*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb])/12 - 
 (505*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/4 - 
 (51*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/8 - 
 (601*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/24 + 
 129*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb] + 
 (25*CA^2*uec^2*G[0, 0, 1, 0, 0, zb])/8 + 
 (331*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb])/24 - 
 (859*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/12 - 
 (25*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/4 - 
 (331*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb])/12 + 
 (859*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/6 + 
 (53*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/8 + 
 (719*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/24 - 
 (1793*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/12 - 
 (37*CA^2*uec^2*G[0, 0, 1, 0, 1, zb])/12 - 
 (457*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb])/48 + 
 (465*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/8 + 
 (287*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/48 + 
 (475*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb])/24 - 
 117*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb] - 
 (157*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/24 - 
 (505*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/24 + 
 (487*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/4 - 
 (67*CA^2*uec^2*G[0, 0, 1, 1, 0, zb])/24 - 
 (67*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb])/12 + 
 (393*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/8 + 
 (125*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/24 + 
 (38*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb])/3 - 
 (399*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/4 - 
 (149*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/24 - 
 (307*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/24 + 
 104*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb] + 
 (43*CA^2*uec^2*G[0, 0, 1, 1, 1, zb])/16 + 
 (31*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb])/16 - 
 (307*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/8 - 
 (77*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/16 - 
 (49*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb])/8 + 
 79*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb] + 6*CA^2*uec^2*zb^2*
  G[0, 0, 1, 1, 1, zb] + (41*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/8 - 
 (327*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/4 + 
 (105*CA^2*uec^2*G[0, 1, 0, 0, 0, zb])/32 + 
 (523*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb])/48 - 
 (797*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/12 - 
 (105*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/16 - 
 (523*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb])/24 + 
 (797*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/6 + 
 (59*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/8 + 
 (613*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/24 - 
 (1723*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/12 - 
 (307*CA^2*uec^2*G[0, 1, 0, 0, 1, zb])/96 - 
 (359*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb])/48 + 
 (217*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/4 + 
 (307*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/48 + 
 (359*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb])/24 - 
 (217*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/2 - 
 (173*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/24 - 
 (107*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/6 + 
 (235*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/2 - 
 (293*CA^2*uec^2*G[0, 1, 0, 1, 0, zb])/96 - 
 (131*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb])/24 + 
 (397*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/8 + 
 (293*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/48 + 
 (131*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb])/12 - 
 (397*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/4 - 
 (175*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/24 - 
 (85*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/6 + 
 (221*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/2 + 
 (93*CA^2*uec^2*G[0, 1, 0, 1, 1, zb])/32 + 
 (5*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb])/2 - 
 (319*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/8 - 
 (93*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/16 - 
 5*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb] + 
 (319*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/4 + 
 7*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb] + 
 (15*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/2 - 
 (179*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/2 - 
 (87*CA^2*uec^2*G[0, 1, 1, 0, 0, zb])/32 - 
 (79*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb])/48 + 
 (323*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/8 + 
 (93*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/16 + 
 (43*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb])/24 - 
 (317*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/4 - 
 (57*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/8 - 
 (25*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/6 + 
 (357*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/4 + 
 (81*CA^2*uec^2*G[0, 1, 1, 0, 1, zb])/32 - (CA*CF*uec^2*G[0, 1, 1, 0, 1, zb])/
  2 - (257*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/8 - 
 (21*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/4 + 
 (7*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb])/4 + 
 (127*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/2 + 
 (27*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/4 - 
 CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb] - 71*CF^2*uec^2*zb^2*
  G[0, 1, 1, 0, 1, zb] + (71*CA^2*uec^2*G[0, 1, 1, 1, 0, zb])/32 - 
 (23*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb])/8 - 
 (209*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/8 - 
 (71*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/16 + 
 (23*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb])/4 + 
 (209*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/4 + 
 (13*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/2 - 
 7*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb] - 
 58*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb] - 
 (31*CA^2*uec^2*G[0, 1, 1, 1, 1, zb])/16 + 
 (37*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb])/8 + 
 (79*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/4 + 
 (59*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/16 - 
 (17*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb])/2 - 
 (161*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/4 - 
 (95*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/16 + 
 (45*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/4 + 
 (175*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/4 + 
 (45*CA^2*uec^2*G[1, 0, 0, 0, 0, zb])/16 + 
 (97*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb])/24 - 
 (995*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/16 - 
 (45*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/8 - 
 (97*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb])/12 + 
 (995*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/8 + 
 (45*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/8 + 
 (97*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/12 - 
 (995*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/8 - 
 (43*CA^2*uec^2*G[1, 0, 0, 0, 1, zb])/16 - 
 (49*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/24 + 
 (1223*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/24 + 
 (43*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/8 + 
 (49*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb])/12 - 
 (1223*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/12 - 
 (43*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/8 - 
 (49*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/12 + 
 (1223*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/12 - 
 (19*CA^2*uec^2*G[1, 0, 0, 1, 0, zb])/8 - 
 (11*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/24 + 
 (1117*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/24 + 
 (19*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/4 + 
 (11*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb])/12 - 
 (1117*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/12 - 
 (41*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/8 - 
 (17*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/12 + 
 (1147*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/12 + 
 (35*CA^2*uec^2*G[1, 0, 0, 1, 1, zb])/16 - 
 (11*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/8 - 
 (75*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/2 - 
 (35*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/8 + 
 (11*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb])/4 + 
 75*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb] + 
 (19*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/4 - 
 (9*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/4 - 
 (155*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/2 - 
 (71*CA^2*uec^2*G[1, 0, 1, 0, 0, zb])/32 + 
 (49*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/48 + 
 (1031*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/24 + 
 (71*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/16 - 
 (49*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb])/24 - 
 (1031*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/12 - 
 (43*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/8 + 
 (25*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/24 + 
 (275*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 
 (65*CA^2*uec^2*G[1, 0, 1, 0, 1, zb])/32 - 
 (39*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/16 - 
 (139*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/4 - 
 (65*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/16 + 
 (39*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb])/8 + 
 (139*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/2 + 
 5*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb] - 
 (33*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/8 - 
 (299*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/4 + 
 (51*CA^2*uec^2*G[1, 0, 1, 1, 0, zb])/32 - 
 (65*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/16 - 
 (119*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/4 - 
 (51*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/16 + 
 (65*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb])/8 + 
 (119*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/2 + 
 (9*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/2 - 
 (63*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/8 - 
 (261*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/4 - 
 (21*CA^2*uec^2*G[1, 0, 1, 1, 1, zb])/16 + 
 (85*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/16 + 
 (93*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/4 + 
 (21*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/8 - 
 (85*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb])/8 - 
 (93*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/2 - 
 (63*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/16 + 
 (85*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/8 + 
 (207*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/4 - 
 (21*CA^2*uec^2*G[1, 1, 0, 0, 0, zb])/16 + 
 (33*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/8 + 
 (104*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/3 + 
 (21*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/8 - 
 (33*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb])/4 - 
 (208*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/3 - 
 (21*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/8 + 
 (33*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/4 + 
 (208*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/3 + 
 (9*CA^2*uec^2*G[1, 1, 0, 0, 1, zb])/8 - 
 (37*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/8 - 
 28*CF^2*uec^2*G[1, 1, 0, 0, 1, zb] - (9*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/
  4 + (37*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb])/4 + 
 56*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb] + 
 (9*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/4 - 
 (37*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/4 - 
 56*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb] + 
 (27*CA^2*uec^2*G[1, 1, 0, 1, 0, zb])/32 - 
 (85*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/16 - 
 (51*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/2 - 
 (27*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/16 + 
 (85*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb])/8 + 
 51*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb] + 
 (9*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/4 - 
 (85*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/8 - 
 (213*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/4 - 
 (9*CA^2*uec^2*G[1, 1, 0, 1, 1, zb])/16 + 
 (93*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/16 + 
 (81*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/4 + 
 (9*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/8 - 
 (93*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb])/8 - 
 (81*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/2 - 
 (27*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/16 + 
 (93*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/8 + 
 (171*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/4 - 
 (51*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/8 - 
 20*CF^2*uec^2*G[1, 1, 1, 0, 0, zb] + 
 (51*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb])/4 + 
 40*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb] - 
 (51*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/4 - 
 40*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb] + 
 (9*CA^2*uec^2*G[1, 1, 1, 0, 1, zb])/32 + 
 (51*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/8 + 
 (63*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/4 - 
 (9*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/16 - 
 (51*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb])/4 - 
 (63*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/2 + 
 (9*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/16 + 
 (51*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/4 + 
 (63*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/2 + 
 (27*CA^2*uec^2*G[1, 1, 1, 1, 0, zb])/32 + 
 (27*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/4 + 
 (51*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/4 - 
 (27*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/16 - 
 (27*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb])/2 - 
 (51*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/2 + 
 (27*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/16 + 
 (27*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/2 + 
 (51*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/2 - 
 (81*CA^2*uec^2*G[1, 1, 1, 1, 1, zb])/64 - 
 (27*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/4 - 
 (153*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/16 + 
 (81*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/32 + 
 (27*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb])/2 + 
 (153*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/8 - 
 (81*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/32 - 
 (27*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/2 - 
 (153*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/8 - 
 (CA*CF*uec^2*G[1, 2, 1, 0, 0, zb])/4 + (CF^2*uec^2*G[1, 2, 1, 0, 0, zb])/2 + 
 (CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, zb])/2 - 
 CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb] - CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, zb] + 
 2*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb] + (CA*CF*uec^2*G[1, 2, 1, 0, 1, zb])/
  4 - (CF^2*uec^2*G[1, 2, 1, 0, 1, zb])/2 - 
 (CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, zb])/2 + 
 CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb] + CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, zb] - 
 2*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb] + 
 (3*CA*CF*uec^2*G[1, 2, 1, 1, 0, zb])/8 - (3*CF^2*uec^2*G[1, 2, 1, 1, 0, zb])/
  4 - (3*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, zb])/4 + 
 (3*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/2 + 
 (3*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, zb])/2 - 
 3*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb] - 
 (3*CA*CF*uec^2*G[1, 2, 1, 1, 1, zb])/8 + (3*CF^2*uec^2*G[1, 2, 1, 1, 1, zb])/
  4 + (3*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, zb])/4 - 
 (3*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/2 - 
 (3*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, zb])/2 + 
 3*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb] - (3*CA^2*uec^2*Log[Q2dmu2])/64 + 
 (5*CA*CF*uec^2*Log[Q2dmu2])/64 + (287*CF^2*uec^2*Log[Q2dmu2])/32 - 
 (CA^2*Pi^2*uec^2*Log[Q2dmu2])/384 + (75*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/256 - 
 (1153*CF^2*Pi^2*uec^2*Log[Q2dmu2])/768 - (2671*CA^2*Pi^4*uec^2*Log[Q2dmu2])/
  92160 - (69*CA*CF*Pi^4*uec^2*Log[Q2dmu2])/5120 + 
 (3859*CF^2*Pi^4*uec^2*Log[Q2dmu2])/23040 - (CA^2*uec^2*zb*Log[Q2dmu2])/16 - 
 (1517*CA*CF*uec^2*zb*Log[Q2dmu2])/64 - (387*CF^2*uec^2*zb*Log[Q2dmu2])/4 - 
 (89*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2])/96 + 
 (13*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/32 + 
 (2431*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/192 + 
 (2671*CA^2*Pi^4*uec^2*zb*Log[Q2dmu2])/46080 + 
 (69*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/2560 - 
 (3859*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2])/11520 + 
 (99*CA^2*uec^2*zb^2*Log[Q2dmu2])/64 + (39*CA*CF*uec^2*zb^2*Log[Q2dmu2])/2 + 
 (7803*CF^2*uec^2*zb^2*Log[Q2dmu2])/128 + 
 (591*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/512 + 
 (119*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/128 - 
 (909*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/64 - 
 (2671*CA^2*Pi^4*uec^2*zb^2*Log[Q2dmu2])/46080 - 
 (69*CA*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2])/2560 + 
 (3859*CF^2*Pi^4*uec^2*zb^2*Log[Q2dmu2])/11520 + 
 (3*CA^2*uec^2*G[0, zb]*Log[Q2dmu2])/32 - 
 (5*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/64 - 
 (523*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/64 + 
 (67*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/384 - 
 (101*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/128 + 
 (503*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/384 + 
 (3*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 + 
 (1261*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/64 + 
 (5003*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/64 + 
 (67*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/64 - 
 (33*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/64 - 
 (627*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/64 - 
 (63*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/32 - 
 (531*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/32 - 
 (2991*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 - 
 (393*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/256 + 
 (39*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/128 + 
 (717*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 - 
 (3*CA^2*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
 (103*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/64 + 
 (145*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/64 + 
 (53*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/256 - 
 (203*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/384 - 
 (47*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/384 - 
 (27*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
 (707*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
 (1579*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
 (161*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/128 + 
 (203*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/64 + 
 (311*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/64 + 
 (165*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/64 + 
 (1131*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/64 + 
 (3903*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 + 
 (639*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/512 - 
 (261*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 - 
 (795*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 - 
 (7*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/32 - 
 (23*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
 (81*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
 (89*CA^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/96 - 
 (7*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
 (1099*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/192 + 
 (31*CA^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/32 - 
 (53*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 - 
 (2433*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/32 - 
 (89*CA^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/48 + 
 (7*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 + 
 (1099*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/96 - 
 (9*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/16 + 
 (327*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
 (459*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
 (89*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/48 - 
 (7*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
 (1099*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/96 + 
 (13*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 + 
 (39*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
 (23*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
 (229*CA^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/384 + 
 (7*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
 (119*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
 (CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/32 + 
 (459*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/32 + 
 (439*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
 (229*CA^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/192 - 
 (7*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/6 - 
 (119*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
 (9*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
 (81*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
 (1407*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
 (259*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/192 + 
 (77*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/48 + 
 (115*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 + 
 (63*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/32 + 
 (47*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
 (253*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
 (67*CA^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/128 + 
 (37*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/48 + 
 (667*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/192 - 
 (33*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
 (233*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
 (545*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
 (67*CA^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/64 - 
 (37*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/24 - 
 (667*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 - 
 (21*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
 (387*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
 (1413*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
 (67*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 + 
 (37*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 + 
 (667*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/96 - 
 (9*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
 (129*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
 (843*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
 (69*CA^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/256 - 
 (11*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
 (151*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
 (21*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 15*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] - 
 (1737*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (69*CA^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/128 + 
 (11*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (151*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 + 
 (123*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
 (783*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
 (1155*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
 (69*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/128 - 
 (11*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
 (151*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (7*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (77*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
 (147*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
 (21*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (81*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (1149*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (9*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (45*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
 (1197*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (3*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (37*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (41*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (9*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (51*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (447*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (135*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
 (99*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
 (477*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (15*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 - 
 2*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
 (25*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (3*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (33*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (393*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (27*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (153*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
 (423*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (3*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (61*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (3*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (15*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (153*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (75*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (189*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
 (207*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (333*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (15*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (17*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (489*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
 (75*CA^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (135*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (1101*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (117*CA^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
 (63*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (459*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (63*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
 (11*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (197*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
 (33*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (165*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (441*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (207*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
 9*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
 (369*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (45*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (9*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
 (101*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (9*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (225*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (99*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (153*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
 (369*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
 (153*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (189*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
 (33*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
 (81*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (117*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (255*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (309*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (225*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
 (405*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
 (945*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (45*CA^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (37*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (875*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (45*CA^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (37*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (875*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (45*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (37*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (875*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (43*CA^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (41*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
 (355*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (43*CA^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (41*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (355*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (43*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (41*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (355*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (19*CA^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 40*CF^2*uec^2*G[0, 0, 1, 0, zb]*
  Log[Q2dmu2] - (19*CA^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 2*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 80*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (41*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (19*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (329*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (35*CA^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (7*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (255*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (35*CA^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (7*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (255*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (19*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (11*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 66*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (71*CA^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
 (7*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (73*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (71*CA^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (7*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
 73*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (43*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (313*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (65*CA^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
 (29*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (117*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (65*CA^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
 (29*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (117*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 5*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (13*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 63*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (51*CA^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
 (53*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (195*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (51*CA^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (53*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (195*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (9*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 7*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (213*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (21*CA^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (9*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (75*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (21*CA^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 9*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (75*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (63*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (39*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (165*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (21*CA^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (33*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (539*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (21*CA^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (33*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (539*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (21*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (33*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (539*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (9*CA^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (37*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (217*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (9*CA^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (37*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (217*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (9*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (37*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (217*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (27*CA^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
 (85*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (197*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (27*CA^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (85*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (197*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (9*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (85*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (103*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (9*CA^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (93*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (39*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (9*CA^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (93*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 39*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (27*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (93*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (165*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (51*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
 20*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (51*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 40*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (51*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 40*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (9*CA^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
 (51*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (63*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (9*CA^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (51*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (63*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (9*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
 (51*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (63*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (27*CA^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
 (27*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (51*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (27*CA^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (27*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (51*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (27*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (27*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (51*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (81*CA^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
 (27*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (153*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (81*CA^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (27*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (153*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (81*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
 (27*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (153*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (3*CA^2*uec^2*Log[Q2dmu2]^2)/64 - (33*CA*CF*uec^2*Log[Q2dmu2]^2)/128 - 
 (171*CF^2*uec^2*Log[Q2dmu2]^2)/32 + (23*CA^2*Pi^2*uec^2*Log[Q2dmu2]^2)/512 - 
 (109*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/512 + (9*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/
  16 + (39*CA^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
 (417*CA*CF*uec^2*zb*Log[Q2dmu2]^2)/32 + (5103*CF^2*uec^2*zb*Log[Q2dmu2]^2)/
  128 + (69*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/256 - 
 (117*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/256 - 
 (117*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/32 - 
 (117*CA^2*uec^2*zb^2*Log[Q2dmu2]^2)/128 - 
 (1287*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2)/128 - 
 (7551*CF^2*uec^2*zb^2*Log[Q2dmu2]^2)/256 - 
 (423*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/1024 + 
 (9*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/32 + 
 (1053*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/256 - 
 (9*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
 (21*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
 (339*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
 (67*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/256 - 
 (15*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 - 
 (257*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/128 - 
 (45*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/64 - 
 (321*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
 (1923*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/64 - 
 (67*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
 (15*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 + 
 (257*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/64 + 
 (135*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
 (495*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
 (711*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
 (67*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 - 
 (15*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
 (257*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
 (9*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
 (3*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
 (345*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
 (69*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/512 + 
 (11*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
 (79*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (45*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
 (669*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (1221*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (69*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
 (11*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (79*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
 (351*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
 (1035*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
 (909*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
 (69*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/256 + 
 (11*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
 (79*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
 (33*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
 (195*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
 (189*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (765*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (27*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
 (297*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
 (729*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (3*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
 (33*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (57*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (9*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (189*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (279*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
 (297*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (135*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (45*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
 (285*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
 (9*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (225*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (657*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (27*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
 (189*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (135*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (99*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
 (15*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (9*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (225*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (261*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
 (189*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (837*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
 (21*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (3*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (495*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (21*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
 3*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (495*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (21*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 3*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (495*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (9*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (57*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (195*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (9*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (57*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (195*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (9*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (57*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (195*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (27*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
 (69*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (87*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (27*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (69*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (87*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (9*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (69*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (183*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (9*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (39*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (135*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (9*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (39*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (135*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (27*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (39*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 18*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (51*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (315*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (51*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (315*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (51*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (315*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (9*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (51*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (123*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (9*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (51*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (123*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (9*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (51*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (123*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (27*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
 (27*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (51*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (27*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (27*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (51*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (27*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (27*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (51*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (81*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
 (27*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (153*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (81*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (27*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (153*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (81*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
 (27*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (153*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (3*CA^2*uec^2*Log[Q2dmu2]^3)/64 + (33*CA*CF*uec^2*Log[Q2dmu2]^3)/128 + 
 (279*CF^2*uec^2*Log[Q2dmu2]^3)/128 + (23*CA^2*Pi^2*uec^2*Log[Q2dmu2]^3)/
  512 - (23*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/256 - 
 (63*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3)/128 - (3*CA^2*uec^2*zb*Log[Q2dmu2]^3)/8 - 
 (33*CA*CF*uec^2*zb*Log[Q2dmu2]^3)/8 - (333*CF^2*uec^2*zb*Log[Q2dmu2]^3)/32 - 
 (23*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/256 + 
 (23*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/128 + 
 (63*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/64 + 
 (81*CA^2*uec^2*zb^2*Log[Q2dmu2]^3)/256 + 
 (207*CA*CF*uec^2*zb^2*Log[Q2dmu2]^3)/64 + 
 (279*CF^2*uec^2*zb^2*Log[Q2dmu2]^3)/32 + 
 (23*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/256 - 
 (23*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/128 - 
 (63*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/64 + 
 (3*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
 (3*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
 (81*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/64 + 
 (9*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
 (81*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
 (207*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 - 
 (27*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/128 - 
 (135*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
 (189*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
 (9*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
 (3*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
 (45*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
 (27*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
 (81*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 - 
 (135*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 + 
 (81*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/256 + 
 (135*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
 (243*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
 (15*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
 (105*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
 (15*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/8 - 
 (105*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
 (15*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/8 + 
 (105*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
 (3*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
 (15*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (39*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
 (3*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
 (15*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
 (39*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
 (3*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/32 - 
 (15*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
 (39*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
 (9*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
 (9*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
 (69*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
 (9*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
 (9*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 + 
 (69*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
 (9*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 - 
 (9*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
 (69*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
 (27*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/128 + 
 (9*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/8 + 
 (51*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
 (27*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
 (9*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/4 - 
 (51*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
 (27*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
 (9*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
 (51*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CA^2*uec^2*Log[Q2dmu2]^4)/512 - (27*CA*CF*uec^2*Log[Q2dmu2]^4)/512 - 
 (27*CF^2*uec^2*Log[Q2dmu2]^4)/64 + (27*CA^2*uec^2*zb*Log[Q2dmu2]^4)/256 + 
 (189*CA*CF*uec^2*zb*Log[Q2dmu2]^4)/256 + (27*CF^2*uec^2*zb*Log[Q2dmu2]^4)/
  16 - (81*CA^2*uec^2*zb^2*Log[Q2dmu2]^4)/1024 - 
 (81*CA*CF*uec^2*zb^2*Log[Q2dmu2]^4)/128 - 
 (405*CF^2*uec^2*zb^2*Log[Q2dmu2]^4)/256 + 
 (9*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/256 + 
 (9*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
 (81*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/128 - 
 (9*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
 (9*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/16 - 
 (81*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 + 
 (9*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/128 + 
 (9*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/16 + 
 (81*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/64 - 
 (27*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/512 - 
 (9*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/32 - 
 (27*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/64 + 
 (27*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
 (9*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/16 + 
 (27*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/32 - 
 (27*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
 (9*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/16 - 
 (27*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/32 + 
 (27*CA^2*uec^2*Log[Q2dmu2]^5)/2560 + (81*CA*CF*uec^2*Log[Q2dmu2]^5)/1280 + 
 (81*CF^2*uec^2*Log[Q2dmu2]^5)/640 - (27*CA^2*uec^2*zb*Log[Q2dmu2]^5)/1280 - 
 (81*CA*CF*uec^2*zb*Log[Q2dmu2]^5)/640 - (81*CF^2*uec^2*zb*Log[Q2dmu2]^5)/
  320 + (27*CA^2*uec^2*zb^2*Log[Q2dmu2]^5)/1280 + 
 (81*CA*CF*uec^2*zb^2*Log[Q2dmu2]^5)/640 + (81*CF^2*uec^2*zb^2*Log[Q2dmu2]^5)/
  320 + ((CA^2*uec^2)/192 - (CA*CF*uec^2)/64 - (CF^2*uec^2)/8 + 
   (CA^2*uec^2*zb)/32 + (7*CA*CF*uec^2*zb)/32 + (CF^2*uec^2*zb)/2 - 
   (3*CA^2*uec^2*zb^2)/128 - (3*CA*CF*uec^2*zb^2)/16 - 
   (15*CF^2*uec^2*zb^2)/32 + (CA^2*uec^2*G[0, zb])/96 + 
   (CA*CF*uec^2*G[0, zb])/12 + (3*CF^2*uec^2*G[0, zb])/16 - 
   (CA^2*uec^2*zb*G[0, zb])/48 - (CA*CF*uec^2*zb*G[0, zb])/6 - 
   (3*CF^2*uec^2*zb*G[0, zb])/8 + (CA^2*uec^2*zb^2*G[0, zb])/48 + 
   (CA*CF*uec^2*zb^2*G[0, zb])/6 + (3*CF^2*uec^2*zb^2*G[0, zb])/8 - 
   (CA^2*uec^2*G[1, zb])/64 - (CA*CF*uec^2*G[1, zb])/12 - 
   (CF^2*uec^2*G[1, zb])/8 + (CA^2*uec^2*zb*G[1, zb])/32 + 
   (CA*CF*uec^2*zb*G[1, zb])/6 + (CF^2*uec^2*zb*G[1, zb])/4 - 
   (CA^2*uec^2*zb^2*G[1, zb])/32 - (CA*CF*uec^2*zb^2*G[1, zb])/6 - 
   (CF^2*uec^2*zb^2*G[1, zb])/4 + (CA^2*uec^2*Log[Q2dmu2])/64 + 
   (3*CA*CF*uec^2*Log[Q2dmu2])/32 + (3*CF^2*uec^2*Log[Q2dmu2])/16 - 
   (CA^2*uec^2*zb*Log[Q2dmu2])/32 - (3*CA*CF*uec^2*zb*Log[Q2dmu2])/16 - 
   (3*CF^2*uec^2*zb*Log[Q2dmu2])/8 + (CA^2*uec^2*zb^2*Log[Q2dmu2])/32 + 
   (3*CA*CF*uec^2*zb^2*Log[Q2dmu2])/16 + (3*CF^2*uec^2*zb^2*Log[Q2dmu2])/8)/
  ep^4 + ((CA^2*uec^2)/96 - (11*CA*CF*uec^2)/192 - (31*CF^2*uec^2)/64 - 
   (23*CA^2*Pi^2*uec^2)/2304 + (23*CA*CF*Pi^2*uec^2)/1152 + 
   (7*CF^2*Pi^2*uec^2)/64 + (CA^2*uec^2*zb)/12 + (11*CA*CF*uec^2*zb)/12 + 
   (37*CF^2*uec^2*zb)/16 + (23*CA^2*Pi^2*uec^2*zb)/1152 - 
   (23*CA*CF*Pi^2*uec^2*zb)/576 - (7*CF^2*Pi^2*uec^2*zb)/32 - 
   (9*CA^2*uec^2*zb^2)/128 - (23*CA*CF*uec^2*zb^2)/32 - 
   (31*CF^2*uec^2*zb^2)/16 - (23*CA^2*Pi^2*uec^2*zb^2)/1152 + 
   (23*CA*CF*Pi^2*uec^2*zb^2)/576 + (7*CF^2*Pi^2*uec^2*zb^2)/32 - 
   (CA^2*uec^2*G[0, zb])/96 + (CA*CF*uec^2*G[0, zb])/96 + 
   (9*CF^2*uec^2*G[0, zb])/32 - (CA^2*uec^2*zb*G[0, zb])/16 - 
   (9*CA*CF*uec^2*zb*G[0, zb])/16 - (23*CF^2*uec^2*zb*G[0, zb])/16 + 
   (3*CA^2*uec^2*zb^2*G[0, zb])/64 + (15*CA*CF*uec^2*zb^2*G[0, zb])/32 + 
   (21*CF^2*uec^2*zb^2*G[0, zb])/16 + (CA^2*uec^2*G[1, zb])/64 - 
   (CA*CF*uec^2*G[1, zb])/96 - (5*CF^2*uec^2*G[1, zb])/32 + 
   (3*CA^2*uec^2*zb*G[1, zb])/32 + (9*CA*CF*uec^2*zb*G[1, zb])/16 + 
   (15*CF^2*uec^2*zb*G[1, zb])/16 - (9*CA^2*uec^2*zb^2*G[1, zb])/128 - 
   (15*CA*CF*uec^2*zb^2*G[1, zb])/32 - (27*CF^2*uec^2*zb^2*G[1, zb])/32 - 
   (5*CA*CF*uec^2*G[0, 0, zb])/24 - (35*CF^2*uec^2*G[0, 0, zb])/48 + 
   (5*CA*CF*uec^2*zb*G[0, 0, zb])/12 + (35*CF^2*uec^2*zb*G[0, 0, zb])/24 - 
   (5*CA*CF*uec^2*zb^2*G[0, 0, zb])/12 - (35*CF^2*uec^2*zb^2*G[0, 0, zb])/
    24 + (CA^2*uec^2*G[0, 1, zb])/96 + (5*CA*CF*uec^2*G[0, 1, zb])/24 + 
   (13*CF^2*uec^2*G[0, 1, zb])/24 - (CA^2*uec^2*zb*G[0, 1, zb])/48 - 
   (5*CA*CF*uec^2*zb*G[0, 1, zb])/12 - (13*CF^2*uec^2*zb*G[0, 1, zb])/12 + 
   (CA^2*uec^2*zb^2*G[0, 1, zb])/48 + (5*CA*CF*uec^2*zb^2*G[0, 1, zb])/12 + 
   (13*CF^2*uec^2*zb^2*G[0, 1, zb])/12 + (CA^2*uec^2*G[1, 0, zb])/32 + 
   (CA*CF*uec^2*G[1, 0, zb])/4 + (23*CF^2*uec^2*G[1, 0, zb])/48 - 
   (CA^2*uec^2*zb*G[1, 0, zb])/16 - (CA*CF*uec^2*zb*G[1, 0, zb])/2 - 
   (23*CF^2*uec^2*zb*G[1, 0, zb])/24 + (CA^2*uec^2*zb^2*G[1, 0, zb])/16 + 
   (CA*CF*uec^2*zb^2*G[1, 0, zb])/2 + (23*CF^2*uec^2*zb^2*G[1, 0, zb])/24 - 
   (3*CA^2*uec^2*G[1, 1, zb])/64 - (CA*CF*uec^2*G[1, 1, zb])/4 - 
   (17*CF^2*uec^2*G[1, 1, zb])/48 + (3*CA^2*uec^2*zb*G[1, 1, zb])/32 + 
   (CA*CF*uec^2*zb*G[1, 1, zb])/2 + (17*CF^2*uec^2*zb*G[1, 1, zb])/24 - 
   (3*CA^2*uec^2*zb^2*G[1, 1, zb])/32 - (CA*CF*uec^2*zb^2*G[1, 1, zb])/2 - 
   (17*CF^2*uec^2*zb^2*G[1, 1, zb])/24 - (CA^2*uec^2*Log[Q2dmu2])/64 + 
   (3*CA*CF*uec^2*Log[Q2dmu2])/64 + (3*CF^2*uec^2*Log[Q2dmu2])/8 - 
   (3*CA^2*uec^2*zb*Log[Q2dmu2])/32 - (21*CA*CF*uec^2*zb*Log[Q2dmu2])/32 - 
   (3*CF^2*uec^2*zb*Log[Q2dmu2])/2 + (9*CA^2*uec^2*zb^2*Log[Q2dmu2])/128 + 
   (9*CA*CF*uec^2*zb^2*Log[Q2dmu2])/16 + (45*CF^2*uec^2*zb^2*Log[Q2dmu2])/
    32 - (CA^2*uec^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/4 - (9*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/
    16 + (CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 + 
   (9*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/2 - 
   (9*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (3*CA^2*uec^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/4 + (3*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/
    8 - (3*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 - 
   (3*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 + 
   (3*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/2 + 
   (3*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/4 - (3*CA^2*uec^2*Log[Q2dmu2]^2)/
    128 - (9*CA*CF*uec^2*Log[Q2dmu2]^2)/64 - (9*CF^2*uec^2*Log[Q2dmu2]^2)/
    32 + (3*CA^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*uec^2*zb*Log[Q2dmu2]^2)/32 + (9*CF^2*uec^2*zb*Log[Q2dmu2]^2)/16 - 
   (3*CA^2*uec^2*zb^2*Log[Q2dmu2]^2)/64 - (9*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2)/
    32 - (9*CF^2*uec^2*zb^2*Log[Q2dmu2]^2)/16)/ep^3 + 
 (CA^2*uec^2*Zeta[3])/96 - (125*CA*CF*uec^2*Zeta[3])/192 + 
 (349*CF^2*uec^2*Zeta[3])/64 + (1045*CA^2*Pi^2*uec^2*Zeta[3])/2304 - 
 (151*CA*CF*Pi^2*uec^2*Zeta[3])/1152 - (527*CF^2*Pi^2*uec^2*Zeta[3])/192 + 
 (33*CA^2*uec^2*zb*Zeta[3])/16 - (71*CA*CF*uec^2*zb*Zeta[3])/16 - 
 (2059*CF^2*uec^2*zb*Zeta[3])/48 - (1045*CA^2*Pi^2*uec^2*zb*Zeta[3])/1152 + 
 (151*CA*CF*Pi^2*uec^2*zb*Zeta[3])/576 + (527*CF^2*Pi^2*uec^2*zb*Zeta[3])/
  96 - (293*CA^2*uec^2*zb^2*Zeta[3])/128 + (7*CA*CF*uec^2*zb^2*Zeta[3])/4 + 
 (637*CF^2*uec^2*zb^2*Zeta[3])/16 + (1045*CA^2*Pi^2*uec^2*zb^2*Zeta[3])/
  1152 - (151*CA*CF*Pi^2*uec^2*zb^2*Zeta[3])/576 - 
 (527*CF^2*Pi^2*uec^2*zb^2*Zeta[3])/96 - (CA^2*uec^2*zb^3*Zeta[3])/96 + 
 (CA*CF*uec^2*zb^3*Zeta[3])/24 - (CF^2*uec^2*zb^3*Zeta[3])/24 - 
 (37*CA^2*uec^2*G[0, zb]*Zeta[3])/96 + (97*CA*CF*uec^2*G[0, zb]*Zeta[3])/96 - 
 (59*CF^2*uec^2*G[0, zb]*Zeta[3])/32 - (37*CA^2*uec^2*zb*G[0, zb]*Zeta[3])/
  16 + (7*CA*CF*uec^2*zb*G[0, zb]*Zeta[3])/16 + 
 (613*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/16 + 
 (195*CA^2*uec^2*zb^2*G[0, zb]*Zeta[3])/64 + 
 (99*CA*CF*uec^2*zb^2*G[0, zb]*Zeta[3])/32 - 
 (699*CF^2*uec^2*zb^2*G[0, zb]*Zeta[3])/16 - 
 (CA^2*uec^2*zb^3*G[0, zb]*Zeta[3])/12 + (CA*CF*uec^2*zb^3*G[0, zb]*Zeta[3])/
  3 - (CF^2*uec^2*zb^3*G[0, zb]*Zeta[3])/3 + 
 (CA^2*uec^2*zb^4*G[0, zb]*Zeta[3])/96 - (CA*CF*uec^2*zb^4*G[0, zb]*Zeta[3])/
  24 + (CF^2*uec^2*zb^4*G[0, zb]*Zeta[3])/24 - 
 (85*CA^2*uec^2*G[1, zb]*Zeta[3])/192 - (161*CA*CF*uec^2*G[1, zb]*Zeta[3])/
  96 + (625*CF^2*uec^2*G[1, zb]*Zeta[3])/96 + 
 (253*CA^2*uec^2*zb*G[1, zb]*Zeta[3])/96 - 
 (101*CA*CF*uec^2*zb*G[1, zb]*Zeta[3])/48 - 
 (1615*CF^2*uec^2*zb*G[1, zb]*Zeta[3])/48 - 
 (333*CA^2*uec^2*zb^2*G[1, zb]*Zeta[3])/128 + 
 (45*CA*CF*uec^2*zb^2*G[1, zb]*Zeta[3])/32 + 
 (999*CF^2*uec^2*zb^2*G[1, zb]*Zeta[3])/32 + 
 (CA^2*uec^2*zb^3*G[1, zb]*Zeta[3])/12 - (CA*CF*uec^2*zb^3*G[1, zb]*Zeta[3])/
  3 + (CF^2*uec^2*zb^3*G[1, zb]*Zeta[3])/3 - 
 (CA^2*uec^2*zb^4*G[1, zb]*Zeta[3])/96 + (CA*CF*uec^2*zb^4*G[1, zb]*Zeta[3])/
  24 - (CF^2*uec^2*zb^4*G[1, zb]*Zeta[3])/24 - 
 (3*CA^2*uec^2*G[0, 0, zb]*Zeta[3])/2 - (125*CA*CF*uec^2*G[0, 0, zb]*Zeta[3])/
  24 + (1441*CF^2*uec^2*G[0, 0, zb]*Zeta[3])/48 + 
 3*CA^2*uec^2*zb*G[0, 0, zb]*Zeta[3] + 
 (125*CA*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/12 - 
 (1441*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/24 - 
 3*CA^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3] - 
 (125*CA*CF*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/12 + 
 (1441*CF^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/24 + 
 (127*CA^2*uec^2*G[0, 1, zb]*Zeta[3])/96 + 
 (29*CA*CF*uec^2*G[0, 1, zb]*Zeta[3])/24 - 
 (461*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/24 - 
 (127*CA^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/48 - 
 (29*CA*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/12 + 
 (461*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/12 + 
 (145*CA^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/48 + 
 (8*CA*CF*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/3 - 
 (485*CF^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/12 + 
 (37*CA^2*uec^2*G[1, 0, zb]*Zeta[3])/32 - (CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/
  4 - (877*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/48 - 
 (37*CA^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/16 + 
 (CA*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/2 + 
 (877*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/24 + 
 (37*CA^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/16 - 
 (CA*CF*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/2 - 
 (877*CF^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/24 - 
 (39*CA^2*uec^2*G[1, 1, zb]*Zeta[3])/64 + 
 (19*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/8 + 
 (505*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/48 + 
 (39*CA^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/32 - 
 (19*CA*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/4 - 
 (505*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/24 - 
 (39*CA^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/32 + 
 (19*CA*CF*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/4 + 
 (505*CF^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/24 - 
 (13*CA^2*uec^2*Log[Q2dmu2]*Zeta[3])/64 + 
 (45*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3])/64 - 
 (51*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/16 - 
 (39*CA^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/32 + 
 (165*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/32 + 
 (207*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/8 + 
 (225*CA^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/128 - 
 (27*CA*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/8 - 
 (873*CF^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/32 - 
 (37*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
 (CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
 (267*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
 (37*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
 CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
 (267*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (37*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
 CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
 (267*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 (39*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
 (19*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (21*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (39*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
 (19*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
 21*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (39*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
 (19*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
 21*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
 (39*CA^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/128 + 
 (81*CA*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/64 + 
 (171*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/32 + 
 (39*CA^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
 (81*CA*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
 (171*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/16 - 
 (39*CA^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/64 + 
 (81*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/32 + 
 (171*CF^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
 ((CA^2*uec^2)/96 - (11*CA*CF*uec^2)/192 - (19*CF^2*uec^2)/16 + 
   (23*CA^2*Pi^2*uec^2)/2304 - (109*CA*CF*Pi^2*uec^2)/2304 + 
   (CF^2*Pi^2*uec^2)/8 + (13*CA^2*uec^2*zb)/96 + (139*CA*CF*uec^2*zb)/48 + 
   (567*CF^2*uec^2*zb)/64 + (23*CA^2*Pi^2*uec^2*zb)/384 - 
   (13*CA*CF*Pi^2*uec^2*zb)/128 - (13*CF^2*Pi^2*uec^2*zb)/16 - 
   (13*CA^2*uec^2*zb^2)/64 - (143*CA*CF*uec^2*zb^2)/64 - 
   (839*CF^2*uec^2*zb^2)/128 - (47*CA^2*Pi^2*uec^2*zb^2)/512 + 
   (CA*CF*Pi^2*uec^2*zb^2)/16 + (117*CF^2*Pi^2*uec^2*zb^2)/128 - 
   (CA^2*uec^2*G[0, zb])/32 + (7*CA*CF*uec^2*G[0, zb])/96 + 
   (113*CF^2*uec^2*G[0, zb])/96 + (67*CA^2*Pi^2*uec^2*G[0, zb])/1152 - 
   (5*CA*CF*Pi^2*uec^2*G[0, zb])/96 - (257*CF^2*Pi^2*uec^2*G[0, zb])/576 - 
   (5*CA^2*uec^2*zb*G[0, zb])/32 - (107*CA*CF*uec^2*zb*G[0, zb])/48 - 
   (641*CF^2*uec^2*zb*G[0, zb])/96 - (67*CA^2*Pi^2*uec^2*zb*G[0, zb])/576 + 
   (5*CA*CF*Pi^2*uec^2*zb*G[0, zb])/48 + (257*CF^2*Pi^2*uec^2*zb*G[0, zb])/
    288 + (15*CA^2*uec^2*zb^2*G[0, zb])/64 + (55*CA*CF*uec^2*zb^2*G[0, zb])/
    32 + (79*CF^2*uec^2*zb^2*G[0, zb])/16 + 
   (67*CA^2*Pi^2*uec^2*zb^2*G[0, zb])/576 - 
   (5*CA*CF*Pi^2*uec^2*zb^2*G[0, zb])/48 - 
   (257*CF^2*Pi^2*uec^2*zb^2*G[0, zb])/288 + (CA^2*uec^2*G[1, zb])/16 + 
   (CA*CF*uec^2*G[1, zb])/192 - (115*CF^2*uec^2*G[1, zb])/192 - 
   (23*CA^2*Pi^2*uec^2*G[1, zb])/768 + (11*CA*CF*Pi^2*uec^2*G[1, zb])/144 + 
   (79*CF^2*Pi^2*uec^2*G[1, zb])/288 + (5*CA^2*uec^2*zb*G[1, zb])/16 + 
   (223*CA*CF*uec^2*zb*G[1, zb])/96 + (407*CF^2*uec^2*zb*G[1, zb])/96 + 
   (23*CA^2*Pi^2*uec^2*zb*G[1, zb])/384 - (11*CA*CF*Pi^2*uec^2*zb*G[1, zb])/
    72 - (79*CF^2*Pi^2*uec^2*zb*G[1, zb])/144 - (39*CA^2*uec^2*zb^2*G[1, zb])/
    128 - (115*CA*CF*uec^2*zb^2*G[1, zb])/64 - (101*CF^2*uec^2*zb^2*G[1, zb])/
    32 - (23*CA^2*Pi^2*uec^2*zb^2*G[1, zb])/384 + 
   (11*CA*CF*Pi^2*uec^2*zb^2*G[1, zb])/72 + 
   (79*CF^2*Pi^2*uec^2*zb^2*G[1, zb])/144 + (11*CA*CF*uec^2*G[0, 0, zb])/96 - 
   (65*CF^2*uec^2*G[0, 0, zb])/96 + (21*CA*CF*uec^2*zb*G[0, 0, zb])/16 + 
   (85*CF^2*uec^2*zb*G[0, 0, zb])/16 + (3*CA^2*uec^2*zb^2*G[0, 0, zb])/32 - 
   (33*CA*CF*uec^2*zb^2*G[0, 0, zb])/32 - (81*CF^2*uec^2*zb^2*G[0, 0, zb])/
    16 - (CA^2*uec^2*G[0, 1, zb])/96 - (11*CA*CF*uec^2*G[0, 1, zb])/96 + 
   (19*CF^2*uec^2*G[0, 1, zb])/48 - (CA^2*uec^2*zb*G[0, 1, zb])/16 - 
   (21*CA*CF*uec^2*zb*G[0, 1, zb])/16 - (31*CF^2*uec^2*zb*G[0, 1, zb])/8 - 
   (3*CA^2*uec^2*zb^2*G[0, 1, zb])/64 + (33*CA*CF*uec^2*zb^2*G[0, 1, zb])/
    32 + (15*CF^2*uec^2*zb^2*G[0, 1, zb])/4 - (5*CA^2*uec^2*G[1, 0, zb])/32 + 
   (95*CF^2*uec^2*G[1, 0, zb])/96 + (CA^2*uec^2*zb*G[1, 0, zb])/8 - 
   (25*CA*CF*uec^2*zb*G[1, 0, zb])/16 - (73*CF^2*uec^2*zb*G[1, 0, zb])/16 - 
   (3*CA^2*uec^2*zb^2*G[1, 0, zb])/64 + (21*CA*CF*uec^2*zb^2*G[1, 0, zb])/
    16 + (15*CF^2*uec^2*zb^2*G[1, 0, zb])/4 + (11*CA^2*uec^2*G[1, 1, zb])/
    64 - (5*CF^2*uec^2*G[1, 1, zb])/6 - (CA^2*uec^2*zb*G[1, 1, zb])/32 + 
   (25*CA*CF*uec^2*zb*G[1, 1, zb])/16 + (29*CF^2*uec^2*zb*G[1, 1, zb])/8 - 
   (3*CA^2*uec^2*zb^2*G[1, 1, zb])/128 - (21*CA*CF*uec^2*zb^2*G[1, 1, zb])/
    16 - (93*CF^2*uec^2*zb^2*G[1, 1, zb])/32 - (7*CA^2*uec^2*G[0, 0, 0, zb])/
    48 + (CA*CF*uec^2*G[0, 0, 0, zb])/3 + (55*CF^2*uec^2*G[0, 0, 0, zb])/16 + 
   (7*CA^2*uec^2*zb*G[0, 0, 0, zb])/24 - (2*CA*CF*uec^2*zb*G[0, 0, 0, zb])/
    3 - (55*CF^2*uec^2*zb*G[0, 0, 0, zb])/8 - 
   (7*CA^2*uec^2*zb^2*G[0, 0, 0, zb])/24 + 
   (2*CA*CF*uec^2*zb^2*G[0, 0, 0, zb])/3 + 
   (55*CF^2*uec^2*zb^2*G[0, 0, 0, zb])/8 + (CA^2*uec^2*G[0, 0, 1, zb])/8 - 
   (19*CA*CF*uec^2*G[0, 0, 1, zb])/48 - (65*CF^2*uec^2*G[0, 0, 1, zb])/24 - 
   (CA^2*uec^2*zb*G[0, 0, 1, zb])/4 + (19*CA*CF*uec^2*zb*G[0, 0, 1, zb])/24 + 
   (65*CF^2*uec^2*zb*G[0, 0, 1, zb])/12 + (CA^2*uec^2*zb^2*G[0, 0, 1, zb])/
    4 - (19*CA*CF*uec^2*zb^2*G[0, 0, 1, zb])/24 - 
   (65*CF^2*uec^2*zb^2*G[0, 0, 1, zb])/12 + (3*CA^2*uec^2*G[0, 1, 0, zb])/
    32 - (23*CA*CF*uec^2*G[0, 1, 0, zb])/48 - (29*CF^2*uec^2*G[0, 1, 0, zb])/
    12 - (3*CA^2*uec^2*zb*G[0, 1, 0, zb])/16 + 
   (23*CA*CF*uec^2*zb*G[0, 1, 0, zb])/24 + (29*CF^2*uec^2*zb*G[0, 1, 0, zb])/
    6 + (CA^2*uec^2*zb^2*G[0, 1, 0, zb])/4 - 
   (23*CA*CF*uec^2*zb^2*G[0, 1, 0, zb])/24 - 
   (61*CF^2*uec^2*zb^2*G[0, 1, 0, zb])/12 - (CA^2*uec^2*G[0, 1, 1, zb])/16 + 
   (13*CA*CF*uec^2*G[0, 1, 1, zb])/24 + (15*CF^2*uec^2*G[0, 1, 1, zb])/8 + 
   (CA^2*uec^2*zb*G[0, 1, 1, zb])/8 - (13*CA*CF*uec^2*zb*G[0, 1, 1, zb])/12 - 
   (15*CF^2*uec^2*zb*G[0, 1, 1, zb])/4 - (3*CA^2*uec^2*zb^2*G[0, 1, 1, zb])/
    16 + (13*CA*CF*uec^2*zb^2*G[0, 1, 1, zb])/12 + 
   4*CF^2*uec^2*zb^2*G[0, 1, 1, zb] - (17*CA*CF*uec^2*G[1, 0, 0, zb])/24 - 
   (35*CF^2*uec^2*G[1, 0, 0, zb])/16 + (17*CA*CF*uec^2*zb*G[1, 0, 0, zb])/
    12 + (35*CF^2*uec^2*zb*G[1, 0, 0, zb])/8 - 
   (17*CA*CF*uec^2*zb^2*G[1, 0, 0, zb])/12 - 
   (35*CF^2*uec^2*zb^2*G[1, 0, 0, zb])/8 + (CA^2*uec^2*G[1, 0, 1, zb])/32 + 
   (17*CA*CF*uec^2*G[1, 0, 1, zb])/24 + (41*CF^2*uec^2*G[1, 0, 1, zb])/24 - 
   (CA^2*uec^2*zb*G[1, 0, 1, zb])/16 - (17*CA*CF*uec^2*zb*G[1, 0, 1, zb])/
    12 - (41*CF^2*uec^2*zb*G[1, 0, 1, zb])/12 + 
   (CA^2*uec^2*zb^2*G[1, 0, 1, zb])/16 + (17*CA*CF*uec^2*zb^2*G[1, 0, 1, zb])/
    12 + (41*CF^2*uec^2*zb^2*G[1, 0, 1, zb])/12 + 
   (3*CA^2*uec^2*G[1, 1, 0, zb])/32 + (3*CA*CF*uec^2*G[1, 1, 0, zb])/4 + 
   (17*CF^2*uec^2*G[1, 1, 0, zb])/12 - (3*CA^2*uec^2*zb*G[1, 1, 0, zb])/16 - 
   (3*CA*CF*uec^2*zb*G[1, 1, 0, zb])/2 - (17*CF^2*uec^2*zb*G[1, 1, 0, zb])/
    6 + (3*CA^2*uec^2*zb^2*G[1, 1, 0, zb])/16 + 
   (3*CA*CF*uec^2*zb^2*G[1, 1, 0, zb])/2 + 
   (17*CF^2*uec^2*zb^2*G[1, 1, 0, zb])/6 - (9*CA^2*uec^2*G[1, 1, 1, zb])/64 - 
   (3*CA*CF*uec^2*G[1, 1, 1, zb])/4 - (17*CF^2*uec^2*G[1, 1, 1, zb])/16 + 
   (9*CA^2*uec^2*zb*G[1, 1, 1, zb])/32 + (3*CA*CF*uec^2*zb*G[1, 1, 1, zb])/
    2 + (17*CF^2*uec^2*zb*G[1, 1, 1, zb])/8 - 
   (9*CA^2*uec^2*zb^2*G[1, 1, 1, zb])/32 - 
   (3*CA*CF*uec^2*zb^2*G[1, 1, 1, zb])/2 - 
   (17*CF^2*uec^2*zb^2*G[1, 1, 1, zb])/8 - (CA^2*uec^2*Log[Q2dmu2])/32 + 
   (11*CA*CF*uec^2*Log[Q2dmu2])/64 + (93*CF^2*uec^2*Log[Q2dmu2])/64 + 
   (23*CA^2*Pi^2*uec^2*Log[Q2dmu2])/768 - (23*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/
    384 - (21*CF^2*Pi^2*uec^2*Log[Q2dmu2])/64 - (CA^2*uec^2*zb*Log[Q2dmu2])/
    4 - (11*CA*CF*uec^2*zb*Log[Q2dmu2])/4 - (111*CF^2*uec^2*zb*Log[Q2dmu2])/
    16 - (23*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2])/384 + 
   (23*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/192 + 
   (21*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/32 + (27*CA^2*uec^2*zb^2*Log[Q2dmu2])/
    128 + (69*CA*CF*uec^2*zb^2*Log[Q2dmu2])/32 + 
   (93*CF^2*uec^2*zb^2*Log[Q2dmu2])/16 + 
   (23*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/384 - 
   (23*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/192 - 
   (21*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/32 + 
   (CA^2*uec^2*G[0, zb]*Log[Q2dmu2])/32 - (CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/
    32 - (27*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/32 + 
   (3*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (27*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (69*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 - 
   (9*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 - 
   (45*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (63*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (3*CA^2*uec^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (15*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (9*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (27*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (45*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 + 
   (27*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 + 
   (45*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (81*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (5*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (35*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (5*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (35*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (5*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (35*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (5*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (13*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (13*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (13*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (23*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (3*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (3*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (23*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (3*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (23*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (3*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (17*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (9*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (17*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (17*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA^2*uec^2*Log[Q2dmu2]^2)/128 - (9*CA*CF*uec^2*Log[Q2dmu2]^2)/128 - 
   (9*CF^2*uec^2*Log[Q2dmu2]^2)/16 + (9*CA^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
   (63*CA*CF*uec^2*zb*Log[Q2dmu2]^2)/64 + (9*CF^2*uec^2*zb*Log[Q2dmu2]^2)/4 - 
   (27*CA^2*uec^2*zb^2*Log[Q2dmu2]^2)/256 - 
   (27*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2)/32 - 
   (135*CF^2*uec^2*zb^2*Log[Q2dmu2]^2)/64 + 
   (3*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (3*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (3*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (3*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (3*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (3*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CA^2*uec^2*Log[Q2dmu2]^3)/128 + (9*CA*CF*uec^2*Log[Q2dmu2]^3)/64 + 
   (9*CF^2*uec^2*Log[Q2dmu2]^3)/32 - (3*CA^2*uec^2*zb*Log[Q2dmu2]^3)/64 - 
   (9*CA*CF*uec^2*zb*Log[Q2dmu2]^3)/32 - (9*CF^2*uec^2*zb*Log[Q2dmu2]^3)/16 + 
   (3*CA^2*uec^2*zb^2*Log[Q2dmu2]^3)/64 + (9*CA*CF*uec^2*zb^2*Log[Q2dmu2]^3)/
    32 + (9*CF^2*uec^2*zb^2*Log[Q2dmu2]^3)/16 - (13*CA^2*uec^2*Zeta[3])/192 + 
   (9*CA*CF*uec^2*Zeta[3])/32 + (19*CF^2*uec^2*Zeta[3])/16 + 
   (13*CA^2*uec^2*zb*Zeta[3])/96 - (9*CA*CF*uec^2*zb*Zeta[3])/16 - 
   (19*CF^2*uec^2*zb*Zeta[3])/8 - (13*CA^2*uec^2*zb^2*Zeta[3])/96 + 
   (9*CA*CF*uec^2*zb^2*Zeta[3])/16 + (19*CF^2*uec^2*zb^2*Zeta[3])/8)/ep^2 + 
 ((CA^2*uec^2)/64 - (5*CA*CF*uec^2)/192 - (287*CF^2*uec^2)/96 + 
   (CA^2*Pi^2*uec^2)/1152 - (25*CA*CF*Pi^2*uec^2)/256 + 
   (1153*CF^2*Pi^2*uec^2)/2304 + (2671*CA^2*Pi^4*uec^2)/276480 + 
   (23*CA*CF*Pi^4*uec^2)/5120 - (3859*CF^2*Pi^4*uec^2)/69120 + 
   (CA^2*uec^2*zb)/48 + (1517*CA*CF*uec^2*zb)/192 + (129*CF^2*uec^2*zb)/4 + 
   (89*CA^2*Pi^2*uec^2*zb)/288 - (13*CA*CF*Pi^2*uec^2*zb)/96 - 
   (2431*CF^2*Pi^2*uec^2*zb)/576 - (2671*CA^2*Pi^4*uec^2*zb)/138240 - 
   (23*CA*CF*Pi^4*uec^2*zb)/2560 + (3859*CF^2*Pi^4*uec^2*zb)/34560 - 
   (33*CA^2*uec^2*zb^2)/64 - (13*CA*CF*uec^2*zb^2)/2 - 
   (2601*CF^2*uec^2*zb^2)/128 - (197*CA^2*Pi^2*uec^2*zb^2)/512 - 
   (119*CA*CF*Pi^2*uec^2*zb^2)/384 + (303*CF^2*Pi^2*uec^2*zb^2)/64 + 
   (2671*CA^2*Pi^4*uec^2*zb^2)/138240 + (23*CA*CF*Pi^4*uec^2*zb^2)/2560 - 
   (3859*CF^2*Pi^4*uec^2*zb^2)/34560 - (CA^2*uec^2*G[0, zb])/32 + 
   (5*CA*CF*uec^2*G[0, zb])/192 + (523*CF^2*uec^2*G[0, zb])/192 - 
   (67*CA^2*Pi^2*uec^2*G[0, zb])/1152 + (101*CA*CF*Pi^2*uec^2*G[0, zb])/384 - 
   (503*CF^2*Pi^2*uec^2*G[0, zb])/1152 - (CA^2*uec^2*zb*G[0, zb])/8 - 
   (1261*CA*CF*uec^2*zb*G[0, zb])/192 - (5003*CF^2*uec^2*zb*G[0, zb])/192 - 
   (67*CA^2*Pi^2*uec^2*zb*G[0, zb])/192 + (11*CA*CF*Pi^2*uec^2*zb*G[0, zb])/
    64 + (209*CF^2*Pi^2*uec^2*zb*G[0, zb])/64 + (21*CA^2*uec^2*zb^2*G[0, zb])/
    32 + (177*CA*CF*uec^2*zb^2*G[0, zb])/32 + (997*CF^2*uec^2*zb^2*G[0, zb])/
    64 + (131*CA^2*Pi^2*uec^2*zb^2*G[0, zb])/256 - 
   (13*CA*CF*Pi^2*uec^2*zb^2*G[0, zb])/128 - 
   (239*CF^2*Pi^2*uec^2*zb^2*G[0, zb])/64 + (CA^2*uec^2*G[1, zb])/8 + 
   (103*CA*CF*uec^2*G[1, zb])/192 - (145*CF^2*uec^2*G[1, zb])/192 - 
   (53*CA^2*Pi^2*uec^2*G[1, zb])/768 + (203*CA*CF*Pi^2*uec^2*G[1, zb])/1152 + 
   (47*CF^2*Pi^2*uec^2*G[1, zb])/1152 + (9*CA^2*uec^2*zb*G[1, zb])/16 + 
   (707*CA*CF*uec^2*zb*G[1, zb])/96 + (1579*CF^2*uec^2*zb*G[1, zb])/96 + 
   (161*CA^2*Pi^2*uec^2*zb*G[1, zb])/384 - (203*CA*CF*Pi^2*uec^2*zb*G[1, zb])/
    192 - (311*CF^2*Pi^2*uec^2*zb*G[1, zb])/192 - 
   (55*CA^2*uec^2*zb^2*G[1, zb])/64 - (377*CA*CF*uec^2*zb^2*G[1, zb])/64 - 
   (1301*CF^2*uec^2*zb^2*G[1, zb])/128 - (213*CA^2*Pi^2*uec^2*zb^2*G[1, zb])/
    512 + (87*CA*CF*Pi^2*uec^2*zb^2*G[1, zb])/128 + 
   (265*CF^2*Pi^2*uec^2*zb^2*G[1, zb])/128 + (7*CA^2*uec^2*G[0, 0, zb])/96 + 
   (23*CA*CF*uec^2*G[0, 0, zb])/96 - (27*CF^2*uec^2*G[0, 0, zb])/8 - 
   (89*CA^2*Pi^2*uec^2*G[0, 0, zb])/288 + (7*CA*CF*Pi^2*uec^2*G[0, 0, zb])/
    48 + (1099*CF^2*Pi^2*uec^2*G[0, 0, zb])/576 - 
   (31*CA^2*uec^2*zb*G[0, 0, zb])/96 + (53*CA*CF*uec^2*zb*G[0, 0, zb])/12 + 
   (811*CF^2*uec^2*zb*G[0, 0, zb])/32 + (89*CA^2*Pi^2*uec^2*zb*G[0, 0, zb])/
    144 - (7*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb])/24 - 
   (1099*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/288 + 
   (3*CA^2*uec^2*zb^2*G[0, 0, zb])/16 - (109*CA*CF*uec^2*zb^2*G[0, 0, zb])/
    32 - (153*CF^2*uec^2*zb^2*G[0, 0, zb])/8 - 
   (89*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb])/144 + 
   (7*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb])/24 + 
   (1099*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb])/288 - (13*CA^2*uec^2*G[0, 1, zb])/
    96 - (13*CA*CF*uec^2*G[0, 1, zb])/32 + (23*CF^2*uec^2*G[0, 1, zb])/12 + 
   (229*CA^2*Pi^2*uec^2*G[0, 1, zb])/1152 - (7*CA*CF*Pi^2*uec^2*G[0, 1, zb])/
    36 - (119*CF^2*Pi^2*uec^2*G[0, 1, zb])/96 + (CA^2*uec^2*zb*G[0, 1, zb])/
    96 - (153*CA*CF*uec^2*zb*G[0, 1, zb])/32 - 
   (439*CF^2*uec^2*zb*G[0, 1, zb])/24 - (229*CA^2*Pi^2*uec^2*zb*G[0, 1, zb])/
    576 + (7*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb])/18 + 
   (119*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/48 - (3*CA^2*uec^2*zb^2*G[0, 1, zb])/
    64 + (27*CA*CF*uec^2*zb^2*G[0, 1, zb])/8 + 
   (469*CF^2*uec^2*zb^2*G[0, 1, zb])/32 + 
   (259*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb])/576 - 
   (77*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb])/144 - 
   (115*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb])/48 - (21*CA^2*uec^2*G[1, 0, zb])/
    32 - (47*CA*CF*uec^2*G[1, 0, zb])/96 + (253*CF^2*uec^2*G[1, 0, zb])/48 + 
   (67*CA^2*Pi^2*uec^2*G[1, 0, zb])/384 - (37*CA*CF*Pi^2*uec^2*G[1, 0, zb])/
    144 - (667*CF^2*Pi^2*uec^2*G[1, 0, zb])/576 + 
   (11*CA^2*uec^2*zb*G[1, 0, zb])/16 - (233*CA*CF*uec^2*zb*G[1, 0, zb])/48 - 
   (545*CF^2*uec^2*zb*G[1, 0, zb])/24 - (67*CA^2*Pi^2*uec^2*zb*G[1, 0, zb])/
    192 + (37*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb])/72 + 
   (667*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/288 + (7*CA^2*uec^2*zb^2*G[1, 0, zb])/
    64 + (129*CA*CF*uec^2*zb^2*G[1, 0, zb])/32 + 
   (471*CF^2*uec^2*zb^2*G[1, 0, zb])/32 + 
   (67*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb])/192 - 
   (37*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb])/72 - 
   (667*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb])/288 + (3*CA^2*uec^2*G[1, 1, zb])/
    4 + (43*CA*CF*uec^2*G[1, 1, zb])/64 - (281*CF^2*uec^2*G[1, 1, zb])/64 - 
   (23*CA^2*Pi^2*uec^2*G[1, 1, zb])/256 + (11*CA*CF*Pi^2*uec^2*G[1, 1, zb])/
    48 + (151*CF^2*Pi^2*uec^2*G[1, 1, zb])/192 - 
   (7*CA^2*uec^2*zb*G[1, 1, zb])/32 + 5*CA*CF*uec^2*zb*G[1, 1, zb] + 
   (579*CF^2*uec^2*zb*G[1, 1, zb])/32 + (23*CA^2*Pi^2*uec^2*zb*G[1, 1, zb])/
    128 - (11*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb])/24 - 
   (151*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/96 - (41*CA^2*uec^2*zb^2*G[1, 1, zb])/
    128 - (261*CA*CF*uec^2*zb^2*G[1, 1, zb])/64 - 
   (385*CF^2*uec^2*zb^2*G[1, 1, zb])/32 - 
   (23*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb])/128 + 
   (11*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb])/24 + 
   (151*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb])/96 + (7*CA^2*uec^2*G[0, 0, 0, zb])/
    48 - (77*CA*CF*uec^2*G[0, 0, 0, zb])/96 + (49*CF^2*uec^2*G[0, 0, 0, zb])/
    32 + (7*CA^2*uec^2*zb*G[0, 0, 0, zb])/8 - 
   (27*CA*CF*uec^2*zb*G[0, 0, 0, zb])/16 - (383*CF^2*uec^2*zb*G[0, 0, 0, zb])/
    16 - (3*CA^2*uec^2*zb^2*G[0, 0, 0, zb])/2 + 
   (15*CA*CF*uec^2*zb^2*G[0, 0, 0, zb])/32 + 
   (399*CF^2*uec^2*zb^2*G[0, 0, 0, zb])/16 - (CA^2*uec^2*G[0, 0, 1, zb])/8 + 
   (37*CA*CF*uec^2*G[0, 0, 1, zb])/48 - (41*CF^2*uec^2*G[0, 0, 1, zb])/48 - 
   (3*CA^2*uec^2*zb*G[0, 0, 1, zb])/4 + (17*CA*CF*uec^2*zb*G[0, 0, 1, zb])/
    8 + (149*CF^2*uec^2*zb*G[0, 0, 1, zb])/8 + 
   (45*CA^2*uec^2*zb^2*G[0, 0, 1, zb])/32 - 
   (33*CA*CF*uec^2*zb^2*G[0, 0, 1, zb])/32 - 
   (159*CF^2*uec^2*zb^2*G[0, 0, 1, zb])/8 - (5*CA^2*uec^2*G[0, 1, 0, zb])/
    32 + (2*CA*CF*uec^2*G[0, 1, 0, zb])/3 - (25*CF^2*uec^2*G[0, 1, 0, zb])/
    48 - (CA^2*uec^2*zb*G[0, 1, 0, zb])/2 + 
   (11*CA*CF*uec^2*zb*G[0, 1, 0, zb])/4 + (131*CF^2*uec^2*zb*G[0, 1, 0, zb])/
    8 + (9*CA^2*uec^2*zb^2*G[0, 1, 0, zb])/8 - 
   (51*CA*CF*uec^2*zb^2*G[0, 1, 0, zb])/32 - 
   (141*CF^2*uec^2*zb^2*G[0, 1, 0, zb])/8 + (CA^2*uec^2*G[0, 1, 1, zb])/8 - 
   (61*CA*CF*uec^2*G[0, 1, 1, zb])/96 + (CF^2*uec^2*G[0, 1, 1, zb])/8 + 
   (5*CA^2*uec^2*zb*G[0, 1, 1, zb])/16 - (51*CA*CF*uec^2*zb*G[0, 1, 1, zb])/
    16 - (25*CF^2*uec^2*zb*G[0, 1, 1, zb])/2 - 
   (63*CA^2*uec^2*zb^2*G[0, 1, 1, zb])/64 + 
   (69*CA*CF*uec^2*zb^2*G[0, 1, 1, zb])/32 + 
   (111*CF^2*uec^2*zb^2*G[0, 1, 1, zb])/8 + (5*CA^2*uec^2*G[1, 0, 0, zb])/8 + 
   (17*CA*CF*uec^2*G[1, 0, 0, zb])/24 - (163*CF^2*uec^2*G[1, 0, 0, zb])/32 - 
   (25*CA^2*uec^2*zb*G[1, 0, 0, zb])/16 + (45*CA*CF*uec^2*zb*G[1, 0, 0, zb])/
    16 + (367*CF^2*uec^2*zb*G[1, 0, 0, zb])/16 + 
   (39*CA^2*uec^2*zb^2*G[1, 0, 0, zb])/32 - 
   (21*CA*CF*uec^2*zb^2*G[1, 0, 0, zb])/8 - 
   (153*CF^2*uec^2*zb^2*G[1, 0, 0, zb])/8 - (21*CA^2*uec^2*G[1, 0, 1, zb])/
    32 - (11*CA*CF*uec^2*G[1, 0, 1, zb])/24 + (197*CF^2*uec^2*G[1, 0, 1, zb])/
    48 + (11*CA^2*uec^2*zb*G[1, 0, 1, zb])/8 - 
   (55*CA*CF*uec^2*zb*G[1, 0, 1, zb])/16 - (147*CF^2*uec^2*zb*G[1, 0, 1, zb])/
    8 - (69*CA^2*uec^2*zb^2*G[1, 0, 1, zb])/64 + 
   3*CA*CF*uec^2*zb^2*G[1, 0, 1, zb] + (123*CF^2*uec^2*zb^2*G[1, 0, 1, zb])/
    8 - (15*CA^2*uec^2*G[1, 1, 0, zb])/16 + (3*CA*CF*uec^2*G[1, 1, 0, zb])/
    32 + (101*CF^2*uec^2*G[1, 1, 0, zb])/24 + 
   (3*CA^2*uec^2*zb*G[1, 1, 0, zb])/2 - (75*CA*CF*uec^2*zb*G[1, 1, 0, zb])/
    16 - (33*CF^2*uec^2*zb*G[1, 1, 0, zb])/2 - 
   (51*CA^2*uec^2*zb^2*G[1, 1, 0, zb])/64 + 
   (123*CA*CF*uec^2*zb^2*G[1, 1, 0, zb])/32 + 
   (51*CF^2*uec^2*zb^2*G[1, 1, 0, zb])/4 + (63*CA^2*uec^2*G[1, 1, 1, zb])/
    64 - (11*CA*CF*uec^2*G[1, 1, 1, zb])/32 - (27*CF^2*uec^2*G[1, 1, 1, zb])/
    8 - (39*CA^2*uec^2*zb*G[1, 1, 1, zb])/32 + 
   (85*CA*CF*uec^2*zb*G[1, 1, 1, zb])/16 + (103*CF^2*uec^2*zb*G[1, 1, 1, zb])/
    8 + (75*CA^2*uec^2*zb^2*G[1, 1, 1, zb])/128 - 
   (135*CA*CF*uec^2*zb^2*G[1, 1, 1, zb])/32 - 
   (315*CF^2*uec^2*zb^2*G[1, 1, 1, zb])/32 + 
   (15*CA^2*uec^2*G[0, 0, 0, 0, zb])/16 + (37*CA*CF*uec^2*G[0, 0, 0, 0, zb])/
    24 - (875*CF^2*uec^2*G[0, 0, 0, 0, zb])/48 - 
   (15*CA^2*uec^2*zb*G[0, 0, 0, 0, zb])/8 - 
   (37*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb])/12 + 
   (875*CF^2*uec^2*zb*G[0, 0, 0, 0, zb])/24 + 
   (15*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/8 + 
   (37*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb])/12 - 
   (875*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/24 - 
   (43*CA^2*uec^2*G[0, 0, 0, 1, zb])/48 - (41*CA*CF*uec^2*G[0, 0, 0, 1, zb])/
    48 + (355*CF^2*uec^2*G[0, 0, 0, 1, zb])/24 + 
   (43*CA^2*uec^2*zb*G[0, 0, 0, 1, zb])/24 + 
   (41*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb])/24 - 
   (355*CF^2*uec^2*zb*G[0, 0, 0, 1, zb])/12 - 
   (43*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/24 - 
   (41*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb])/24 + 
   (355*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/12 - 
   (19*CA^2*uec^2*G[0, 0, 1, 0, zb])/24 - (CA*CF*uec^2*G[0, 0, 1, 0, zb])/3 + 
   (40*CF^2*uec^2*G[0, 0, 1, 0, zb])/3 + (19*CA^2*uec^2*zb*G[0, 0, 1, 0, zb])/
    12 + (2*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb])/3 - 
   (80*CF^2*uec^2*zb*G[0, 0, 1, 0, zb])/3 - 
   (41*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/24 - 
   (19*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb])/24 + 
   (329*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/12 + 
   (35*CA^2*uec^2*G[0, 0, 1, 1, zb])/48 - (7*CA*CF*uec^2*G[0, 0, 1, 1, zb])/
    24 - (85*CF^2*uec^2*G[0, 0, 1, 1, zb])/8 - 
   (35*CA^2*uec^2*zb*G[0, 0, 1, 1, zb])/24 + 
   (7*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb])/12 + 
   (85*CF^2*uec^2*zb*G[0, 0, 1, 1, zb])/4 + 
   (19*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/12 - 
   (11*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb])/24 - 
   22*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb] - (71*CA^2*uec^2*G[0, 1, 0, 0, zb])/
    96 + (7*CA*CF*uec^2*G[0, 1, 0, 0, zb])/48 + 
   (73*CF^2*uec^2*G[0, 1, 0, 0, zb])/6 + (71*CA^2*uec^2*zb*G[0, 1, 0, 0, zb])/
    48 - (7*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb])/24 - 
   (73*CF^2*uec^2*zb*G[0, 1, 0, 0, zb])/3 - 
   (43*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/24 + 
   (CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb])/24 + 
   (313*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/12 + 
   (65*CA^2*uec^2*G[0, 1, 0, 1, zb])/96 - (29*CA*CF*uec^2*G[0, 1, 0, 1, zb])/
    48 - (39*CF^2*uec^2*G[0, 1, 0, 1, zb])/4 - 
   (65*CA^2*uec^2*zb*G[0, 1, 0, 1, zb])/48 + 
   (29*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb])/24 + 
   (39*CF^2*uec^2*zb*G[0, 1, 0, 1, zb])/2 + 
   (5*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/3 - 
   (13*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb])/12 - 
   21*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb] + (17*CA^2*uec^2*G[0, 1, 1, 0, zb])/
    32 - (53*CA*CF*uec^2*G[0, 1, 1, 0, zb])/48 - 
   (65*CF^2*uec^2*G[0, 1, 1, 0, zb])/8 - (17*CA^2*uec^2*zb*G[0, 1, 1, 0, zb])/
    16 + (53*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb])/24 + 
   (65*CF^2*uec^2*zb*G[0, 1, 1, 0, zb])/4 + 
   (3*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/2 - 
   (7*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb])/3 - 
   (71*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/4 - 
   (7*CA^2*uec^2*G[0, 1, 1, 1, zb])/16 + (3*CA*CF*uec^2*G[0, 1, 1, 1, zb])/
    2 + (25*CF^2*uec^2*G[0, 1, 1, 1, zb])/4 + 
   (7*CA^2*uec^2*zb*G[0, 1, 1, 1, zb])/8 - 3*CA*CF*uec^2*zb*
    G[0, 1, 1, 1, zb] - (25*CF^2*uec^2*zb*G[0, 1, 1, 1, zb])/2 - 
   (21*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/16 + 
   (13*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb])/4 + 
   (55*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/4 - 
   (7*CA^2*uec^2*G[1, 0, 0, 0, zb])/16 + (11*CA*CF*uec^2*G[1, 0, 0, 0, zb])/
    8 + (539*CF^2*uec^2*G[1, 0, 0, 0, zb])/48 + 
   (7*CA^2*uec^2*zb*G[1, 0, 0, 0, zb])/8 - 
   (11*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb])/4 - 
   (539*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/24 - 
   (7*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/8 + 
   (11*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb])/4 + 
   (539*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/24 + 
   (3*CA^2*uec^2*G[1, 0, 0, 1, zb])/8 - (37*CA*CF*uec^2*G[1, 0, 0, 1, zb])/
    24 - (217*CF^2*uec^2*G[1, 0, 0, 1, zb])/24 - 
   (3*CA^2*uec^2*zb*G[1, 0, 0, 1, zb])/4 + 
   (37*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb])/12 + 
   (217*CF^2*uec^2*zb*G[1, 0, 0, 1, zb])/12 + 
   (3*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/4 - 
   (37*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb])/12 - 
   (217*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/12 + 
   (9*CA^2*uec^2*G[1, 0, 1, 0, zb])/32 - (85*CA*CF*uec^2*G[1, 0, 1, 0, zb])/
    48 - (197*CF^2*uec^2*G[1, 0, 1, 0, zb])/24 - 
   (9*CA^2*uec^2*zb*G[1, 0, 1, 0, zb])/16 + 
   (85*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb])/24 + 
   (197*CF^2*uec^2*zb*G[1, 0, 1, 0, zb])/12 + 
   (3*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/4 - 
   (85*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb])/24 - 
   (103*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/6 - 
   (3*CA^2*uec^2*G[1, 0, 1, 1, zb])/16 + (31*CA*CF*uec^2*G[1, 0, 1, 1, zb])/
    16 + (13*CF^2*uec^2*G[1, 0, 1, 1, zb])/2 + 
   (3*CA^2*uec^2*zb*G[1, 0, 1, 1, zb])/8 - 
   (31*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb])/8 - 13*CF^2*uec^2*zb*
    G[1, 0, 1, 1, zb] - (9*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/16 + 
   (31*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb])/8 + 
   (55*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/4 - 
   (17*CA*CF*uec^2*G[1, 1, 0, 0, zb])/8 - (20*CF^2*uec^2*G[1, 1, 0, 0, zb])/
    3 + (17*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb])/4 + 
   (40*CF^2*uec^2*zb*G[1, 1, 0, 0, zb])/3 - 
   (17*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb])/4 - 
   (40*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/3 + 
   (3*CA^2*uec^2*G[1, 1, 0, 1, zb])/32 + (17*CA*CF*uec^2*G[1, 1, 0, 1, zb])/
    8 + (21*CF^2*uec^2*G[1, 1, 0, 1, zb])/4 - 
   (3*CA^2*uec^2*zb*G[1, 1, 0, 1, zb])/16 - 
   (17*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb])/4 - 
   (21*CF^2*uec^2*zb*G[1, 1, 0, 1, zb])/2 + 
   (3*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/16 + 
   (17*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb])/4 + 
   (21*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/2 + 
   (9*CA^2*uec^2*G[1, 1, 1, 0, zb])/32 + (9*CA*CF*uec^2*G[1, 1, 1, 0, zb])/
    4 + (17*CF^2*uec^2*G[1, 1, 1, 0, zb])/4 - 
   (9*CA^2*uec^2*zb*G[1, 1, 1, 0, zb])/16 - 
   (9*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb])/2 - 
   (17*CF^2*uec^2*zb*G[1, 1, 1, 0, zb])/2 + 
   (9*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/16 + 
   (9*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb])/2 + 
   (17*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/2 - 
   (27*CA^2*uec^2*G[1, 1, 1, 1, zb])/64 - (9*CA*CF*uec^2*G[1, 1, 1, 1, zb])/
    4 - (51*CF^2*uec^2*G[1, 1, 1, 1, zb])/16 + 
   (27*CA^2*uec^2*zb*G[1, 1, 1, 1, zb])/32 + 
   (9*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb])/2 + 
   (51*CF^2*uec^2*zb*G[1, 1, 1, 1, zb])/8 - 
   (27*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/32 - 
   (9*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb])/2 - 
   (51*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/8 - (CA^2*uec^2*Log[Q2dmu2])/32 + 
   (11*CA*CF*uec^2*Log[Q2dmu2])/64 + (57*CF^2*uec^2*Log[Q2dmu2])/16 - 
   (23*CA^2*Pi^2*uec^2*Log[Q2dmu2])/768 + (109*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/
    768 - (3*CF^2*Pi^2*uec^2*Log[Q2dmu2])/8 - (13*CA^2*uec^2*zb*Log[Q2dmu2])/
    32 - (139*CA*CF*uec^2*zb*Log[Q2dmu2])/16 - 
   (1701*CF^2*uec^2*zb*Log[Q2dmu2])/64 - (23*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2])/
    128 + (39*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/128 + 
   (39*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/16 + (39*CA^2*uec^2*zb^2*Log[Q2dmu2])/
    64 + (429*CA*CF*uec^2*zb^2*Log[Q2dmu2])/64 + 
   (2517*CF^2*uec^2*zb^2*Log[Q2dmu2])/128 + 
   (141*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/512 - 
   (3*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/16 - 
   (351*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/128 + 
   (3*CA^2*uec^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (7*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (113*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (67*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/384 + 
   (5*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/32 + 
   (257*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/192 + 
   (15*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/32 + 
   (107*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (641*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/32 + 
   (67*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/192 - 
   (5*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 - 
   (257*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/96 - 
   (45*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 - 
   (165*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (237*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (67*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/192 + 
   (5*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 + 
   (257*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/96 - 
   (3*CA^2*uec^2*G[1, zb]*Log[Q2dmu2])/16 - 
   (CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (115*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (23*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/256 - 
   (11*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/48 - 
   (79*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/96 - 
   (15*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (223*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (407*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (23*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/128 + 
   (11*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/24 + 
   (79*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/48 + 
   (117*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 + 
   (345*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (303*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (23*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 - 
   (11*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/24 - 
   (79*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/48 - 
   (11*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (65*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/32 - 
   (63*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (255*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (9*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (99*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (243*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (11*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (19*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (3*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (63*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (93*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (99*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (45*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (15*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (95*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (3*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (75*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (219*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (9*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (63*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (45*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (33*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (5*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (3*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (75*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (87*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (63*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (279*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (7*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (165*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (7*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   2*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (165*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (7*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   2*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (165*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (19*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (65*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (19*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (65*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (19*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (65*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (9*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (23*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (29*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (9*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (23*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (29*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (3*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (23*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (61*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (13*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (45*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (13*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (45*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (13*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   12*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (17*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (105*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (17*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (105*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (17*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (105*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (17*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (41*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (41*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (17*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (41*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (9*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (9*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (17*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (9*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (9*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (17*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (9*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (17*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (27*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (9*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (51*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (27*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (9*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (51*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (27*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (9*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (51*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA^2*uec^2*Log[Q2dmu2]^2)/64 - (33*CA*CF*uec^2*Log[Q2dmu2]^2)/128 - 
   (279*CF^2*uec^2*Log[Q2dmu2]^2)/128 - (23*CA^2*Pi^2*uec^2*Log[Q2dmu2]^2)/
    512 + (23*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/256 + 
   (63*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/128 + (3*CA^2*uec^2*zb*Log[Q2dmu2]^2)/
    8 + (33*CA*CF*uec^2*zb*Log[Q2dmu2]^2)/8 + 
   (333*CF^2*uec^2*zb*Log[Q2dmu2]^2)/32 + 
   (23*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/256 - 
   (23*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/128 - 
   (63*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/64 - 
   (81*CA^2*uec^2*zb^2*Log[Q2dmu2]^2)/256 - 
   (207*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2)/64 - 
   (279*CF^2*uec^2*zb^2*Log[Q2dmu2]^2)/32 - 
   (23*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/256 + 
   (23*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/128 + 
   (63*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/64 - 
   (3*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (81*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (81*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (207*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (135*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (189*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (9*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (3*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (45*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (27*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (81*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (135*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (81*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (135*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (243*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (15*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (105*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (105*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (15*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (105*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (15*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (39*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (39*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (39*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (69*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (69*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (9*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (69*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (27*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (9*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (51*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (51*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (27*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (51*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CA^2*uec^2*Log[Q2dmu2]^3)/128 + (9*CA*CF*uec^2*Log[Q2dmu2]^3)/128 + 
   (9*CF^2*uec^2*Log[Q2dmu2]^3)/16 - (9*CA^2*uec^2*zb*Log[Q2dmu2]^3)/64 - 
   (63*CA*CF*uec^2*zb*Log[Q2dmu2]^3)/64 - (9*CF^2*uec^2*zb*Log[Q2dmu2]^3)/4 + 
   (27*CA^2*uec^2*zb^2*Log[Q2dmu2]^3)/256 + 
   (27*CA*CF*uec^2*zb^2*Log[Q2dmu2]^3)/32 + 
   (135*CF^2*uec^2*zb^2*Log[Q2dmu2]^3)/64 - 
   (3*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (3*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (27*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (3*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (3*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (27*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (3*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (3*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (27*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (3*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (9*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (3*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/4 - 
   (9*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (9*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (3*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (9*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/8 - 
   (9*CA^2*uec^2*Log[Q2dmu2]^4)/512 - (27*CA*CF*uec^2*Log[Q2dmu2]^4)/256 - 
   (27*CF^2*uec^2*Log[Q2dmu2]^4)/128 + (9*CA^2*uec^2*zb*Log[Q2dmu2]^4)/256 + 
   (27*CA*CF*uec^2*zb*Log[Q2dmu2]^4)/128 + (27*CF^2*uec^2*zb*Log[Q2dmu2]^4)/
    64 - (9*CA^2*uec^2*zb^2*Log[Q2dmu2]^4)/256 - 
   (27*CA*CF*uec^2*zb^2*Log[Q2dmu2]^4)/128 - 
   (27*CF^2*uec^2*zb^2*Log[Q2dmu2]^4)/64 + (13*CA^2*uec^2*Zeta[3])/192 - 
   (15*CA*CF*uec^2*Zeta[3])/64 + (17*CF^2*uec^2*Zeta[3])/16 + 
   (13*CA^2*uec^2*zb*Zeta[3])/32 - (55*CA*CF*uec^2*zb*Zeta[3])/32 - 
   (69*CF^2*uec^2*zb*Zeta[3])/8 - (75*CA^2*uec^2*zb^2*Zeta[3])/128 + 
   (9*CA*CF*uec^2*zb^2*Zeta[3])/8 + (291*CF^2*uec^2*zb^2*Zeta[3])/32 + 
   (37*CA^2*uec^2*G[0, zb]*Zeta[3])/96 - (CA*CF*uec^2*G[0, zb]*Zeta[3])/6 - 
   (89*CF^2*uec^2*G[0, zb]*Zeta[3])/16 - (37*CA^2*uec^2*zb*G[0, zb]*Zeta[3])/
    48 + (CA*CF*uec^2*zb*G[0, zb]*Zeta[3])/3 + 
   (89*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/8 + 
   (37*CA^2*uec^2*zb^2*G[0, zb]*Zeta[3])/48 - 
   (CA*CF*uec^2*zb^2*G[0, zb]*Zeta[3])/3 - 
   (89*CF^2*uec^2*zb^2*G[0, zb]*Zeta[3])/8 - (13*CA^2*uec^2*G[1, zb]*Zeta[3])/
    64 + (19*CA*CF*uec^2*G[1, zb]*Zeta[3])/24 + 
   (7*CF^2*uec^2*G[1, zb]*Zeta[3])/2 + (13*CA^2*uec^2*zb*G[1, zb]*Zeta[3])/
    32 - (19*CA*CF*uec^2*zb*G[1, zb]*Zeta[3])/12 - 
   7*CF^2*uec^2*zb*G[1, zb]*Zeta[3] - (13*CA^2*uec^2*zb^2*G[1, zb]*Zeta[3])/
    32 + (19*CA*CF*uec^2*zb^2*G[1, zb]*Zeta[3])/12 + 
   7*CF^2*uec^2*zb^2*G[1, zb]*Zeta[3] + (13*CA^2*uec^2*Log[Q2dmu2]*Zeta[3])/
    64 - (27*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3])/32 - 
   (57*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (13*CA^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (27*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 + 
   (57*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/8 + 
   (13*CA^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/32 - 
   (27*CA*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (57*CF^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/8)/ep - 
 (309*CA^2*uec^2*Zeta[5])/320 - (677*CA*CF*uec^2*Zeta[5])/160 + 
 (1633*CF^2*uec^2*Zeta[5])/80 + (309*CA^2*uec^2*zb*Zeta[5])/160 + 
 (677*CA*CF*uec^2*zb*Zeta[5])/80 - (1633*CF^2*uec^2*zb*Zeta[5])/40 - 
 (309*CA^2*uec^2*zb^2*Zeta[5])/160 - (677*CA*CF*uec^2*zb^2*Zeta[5])/80 + 
 (1633*CF^2*uec^2*zb^2*Zeta[5])/40 + 
 ep*((CA^2*uec^2)/24 - (5*CA*CF*uec^2)/16 - (1453*CF^2*uec^2)/96 + 
   (253*CA^2*Pi^2*uec^2)/2304 + (13*CA*CF*Pi^2*uec^2)/256 + 
   (1021*CF^2*Pi^2*uec^2)/1152 - (271*CA^2*Pi^4*uec^2)/138240 + 
   (9767*CA*CF*Pi^4*uec^2)/92160 - (63301*CF^2*Pi^4*uec^2)/276480 + 
   (6751*CA^2*Pi^6*uec^2)/663552 - (534941*CA*CF*Pi^6*uec^2)/11612160 + 
   (333131*CF^2*Pi^6*uec^2)/5806080 + (25*CA*CF*Pi^2*uec^2)/
    (48*(-2 + zb)^2) - (25*CF^2*Pi^2*uec^2)/(24*(-2 + zb)^2) + 
   (5*CA^2*Pi^2*uec^2)/(24*(-2 + zb)) + (9*CA*CF*Pi^2*uec^2)/(8*(-2 + zb)) - 
   (37*CF^2*Pi^2*uec^2)/(12*(-2 + zb)) - (121*CA^2*uec^2*zb)/24 + 
   (3631*CA*CF*uec^2*zb)/96 + (6215*CF^2*uec^2*zb)/16 + 
   (1385*CA^2*Pi^2*uec^2*zb)/288 + (3451*CA*CF*Pi^2*uec^2*zb)/256 - 
   (46867*CF^2*Pi^2*uec^2*zb)/576 - (4409*CA^2*Pi^4*uec^2*zb)/17280 - 
   (2597*CA*CF*Pi^4*uec^2*zb)/4320 + (57461*CF^2*Pi^4*uec^2*zb)/23040 - 
   (6751*CA^2*Pi^6*uec^2*zb)/331776 + (534941*CA*CF*Pi^6*uec^2*zb)/5806080 - 
   (333131*CF^2*Pi^6*uec^2*zb)/2903040 - (385*CA^2*uec^2*zb^2)/128 - 
   (751*CA*CF*uec^2*zb^2)/16 - (20531*CF^2*uec^2*zb^2)/128 - 
   (2917*CA^2*Pi^2*uec^2*zb^2)/384 - (5945*CA*CF*Pi^2*uec^2*zb^2)/384 + 
   (43311*CF^2*Pi^2*uec^2*zb^2)/512 + (57727*CA^2*Pi^4*uec^2*zb^2)/184320 + 
   (46601*CA*CF*Pi^4*uec^2*zb^2)/46080 - (26921*CF^2*Pi^4*uec^2*zb^2)/7680 + 
   (6751*CA^2*Pi^6*uec^2*zb^2)/331776 - (534941*CA*CF*Pi^6*uec^2*zb^2)/
    5806080 + (333131*CF^2*Pi^6*uec^2*zb^2)/2903040 - 
   (2063*CA^2*Pi^4*uec^2*zb^3)/34560 + (2063*CA*CF*Pi^4*uec^2*zb^3)/8640 - 
   (2063*CF^2*Pi^4*uec^2*zb^3)/8640 + (1243*CA^2*Pi^4*uec^2*zb^4)/276480 - 
   (1243*CA*CF*Pi^4*uec^2*zb^4)/69120 + (1243*CF^2*Pi^4*uec^2*zb^4)/69120 - 
   (CA^2*uec^2*G[0, zb])/16 + (19*CA*CF*uec^2*G[0, zb])/96 + 
   (335*CF^2*uec^2*G[0, zb])/24 - (95*CA^2*Pi^2*uec^2*G[0, zb])/1152 + 
   (625*CA*CF*Pi^2*uec^2*G[0, zb])/768 - (6263*CF^2*Pi^2*uec^2*G[0, zb])/
    2304 + (7471*CA^2*Pi^4*uec^2*G[0, zb])/138240 - 
   (2713*CA*CF*Pi^4*uec^2*G[0, zb])/9216 + (57011*CF^2*Pi^4*uec^2*G[0, zb])/
    138240 - (CA*CF*Pi^2*uec^2*G[0, zb])/(4*(-2 + zb)^2) + 
   (CF^2*Pi^2*uec^2*G[0, zb])/(2*(-2 + zb)^2) + (5*CA*CF*uec^2*G[0, zb])/
    (8*(-2 + zb)) - (5*CF^2*uec^2*G[0, zb])/(4*(-2 + zb)) - 
   (CA^2*Pi^2*uec^2*G[0, zb])/(8*(-2 + zb)) - (3*CA*CF*Pi^2*uec^2*G[0, zb])/
    (8*(-2 + zb)) + (5*CF^2*Pi^2*uec^2*G[0, zb])/(4*(-2 + zb)) + 
   (149*CA^2*uec^2*zb*G[0, zb])/32 - (3251*CA*CF*uec^2*zb*G[0, zb])/96 - 
   (33601*CF^2*uec^2*zb*G[0, zb])/96 - (905*CA^2*Pi^2*uec^2*zb*G[0, zb])/
    128 - (21097*CA*CF*Pi^2*uec^2*zb*G[0, zb])/2304 + 
   (178331*CF^2*Pi^2*uec^2*zb*G[0, zb])/2304 + 
   (7471*CA^2*Pi^4*uec^2*zb*G[0, zb])/23040 - 
   (21*CA*CF*Pi^4*uec^2*zb*G[0, zb])/512 - 
   (31759*CF^2*Pi^4*uec^2*zb*G[0, zb])/23040 + (239*CA^2*uec^2*zb^2*G[0, zb])/
    64 + (727*CA*CF*uec^2*zb^2*G[0, zb])/16 + (8211*CF^2*uec^2*zb^2*G[0, zb])/
    64 + (10837*CA^2*Pi^2*uec^2*zb^2*G[0, zb])/1152 + 
   (16403*CA*CF*Pi^2*uec^2*zb^2*G[0, zb])/1152 - 
   (202723*CF^2*Pi^2*uec^2*zb^2*G[0, zb])/2304 - 
   (14903*CA^2*Pi^4*uec^2*zb^2*G[0, zb])/30720 + 
   (1279*CA*CF*Pi^4*uec^2*zb^2*G[0, zb])/5120 + 
   (12239*CF^2*Pi^4*uec^2*zb^2*G[0, zb])/7680 - 
   (35*CA^2*Pi^2*uec^2*zb^3*G[0, zb])/2304 + 
   (35*CA*CF*Pi^2*uec^2*zb^3*G[0, zb])/576 - 
   (35*CF^2*Pi^2*uec^2*zb^3*G[0, zb])/576 + 
   (11*CA^2*Pi^4*uec^2*zb^3*G[0, zb])/1728 - 
   (11*CA*CF*Pi^4*uec^2*zb^3*G[0, zb])/432 + 
   (11*CF^2*Pi^4*uec^2*zb^3*G[0, zb])/432 - 
   (11*CA^2*Pi^4*uec^2*zb^4*G[0, zb])/13824 + 
   (11*CA*CF*Pi^4*uec^2*zb^4*G[0, zb])/3456 - 
   (11*CF^2*Pi^4*uec^2*zb^4*G[0, zb])/3456 + (47*CA^2*uec^2*G[1, zb])/64 + 
   (707*CA*CF*uec^2*G[1, zb])/96 + (809*CF^2*uec^2*G[1, zb])/192 - 
   (2701*CA^2*Pi^2*uec^2*G[1, zb])/1152 + (8339*CA*CF*Pi^2*uec^2*G[1, zb])/
    2304 + (4237*CF^2*Pi^2*uec^2*G[1, zb])/2304 + 
   (26579*CA^2*Pi^4*uec^2*G[1, zb])/276480 - 
   (23723*CA*CF*Pi^4*uec^2*G[1, zb])/46080 + (86729*CF^2*Pi^4*uec^2*G[1, zb])/
    138240 - (25*CA*CF*Pi^2*uec^2*G[1, zb])/(48*(-2 + zb)^3) + 
   (25*CF^2*Pi^2*uec^2*G[1, zb])/(24*(-2 + zb)^3) - 
   (5*CA^2*Pi^2*uec^2*G[1, zb])/(24*(-2 + zb)^2) - 
   (119*CA*CF*Pi^2*uec^2*G[1, zb])/(96*(-2 + zb)^2) + 
   (53*CF^2*Pi^2*uec^2*G[1, zb])/(16*(-2 + zb)^2) - 
   (5*CA*CF*uec^2*G[1, zb])/(8*(-2 + zb)) + (5*CF^2*uec^2*G[1, zb])/
    (4*(-2 + zb)) - (19*CA^2*Pi^2*uec^2*G[1, zb])/(32*(-2 + zb)) - 
   (27*CA*CF*Pi^2*uec^2*G[1, zb])/(32*(-2 + zb)) + 
   (65*CF^2*Pi^2*uec^2*G[1, zb])/(16*(-2 + zb)) - 
   (3*CA*CF*uec^2*G[1, zb])/(4*zb) + (43*CF^2*uec^2*G[1, zb])/(32*zb) + 
   (CA*CF*Pi^2*uec^2*G[1, zb])/(8*zb) - (5*CF^2*Pi^2*uec^2*G[1, zb])/
    (24*zb) - (17*CA^2*uec^2*zb*G[1, zb])/8 + (4451*CA*CF*uec^2*zb*G[1, zb])/
    96 + (45971*CF^2*uec^2*zb*G[1, zb])/192 + 
   (9191*CA^2*Pi^2*uec^2*zb*G[1, zb])/1152 - 
   (5423*CA*CF*Pi^2*uec^2*zb*G[1, zb])/1152 - 
   (58195*CF^2*Pi^2*uec^2*zb*G[1, zb])/1152 - 
   (67847*CA^2*Pi^4*uec^2*zb*G[1, zb])/138240 + 
   (104251*CA*CF*Pi^4*uec^2*zb*G[1, zb])/69120 - 
   (60811*CF^2*Pi^4*uec^2*zb*G[1, zb])/69120 - (639*CA^2*uec^2*zb^2*G[1, zb])/
    128 - (1591*CA*CF*uec^2*zb^2*G[1, zb])/32 - 
   (11227*CF^2*uec^2*zb^2*G[1, zb])/128 - 
   (8495*CA^2*Pi^2*uec^2*zb^2*G[1, zb])/1152 - 
   (7499*CA*CF*Pi^2*uec^2*zb^2*G[1, zb])/2304 + 
   (263131*CF^2*Pi^2*uec^2*zb^2*G[1, zb])/4608 + 
   (5185*CA^2*Pi^4*uec^2*zb^2*G[1, zb])/12288 - 
   (12989*CA*CF*Pi^4*uec^2*zb^2*G[1, zb])/15360 - 
   (2089*CF^2*Pi^4*uec^2*zb^2*G[1, zb])/15360 + 
   (35*CA^2*Pi^2*uec^2*zb^3*G[1, zb])/2304 - 
   (35*CA*CF*Pi^2*uec^2*zb^3*G[1, zb])/576 + 
   (35*CF^2*Pi^2*uec^2*zb^3*G[1, zb])/576 + 
   (229*CA^2*Pi^4*uec^2*zb^3*G[1, zb])/17280 - 
   (229*CA*CF*Pi^4*uec^2*zb^3*G[1, zb])/4320 + 
   (229*CF^2*Pi^4*uec^2*zb^3*G[1, zb])/4320 - 
   (229*CA^2*Pi^4*uec^2*zb^4*G[1, zb])/138240 + 
   (229*CA*CF*Pi^4*uec^2*zb^4*G[1, zb])/34560 - 
   (229*CF^2*Pi^4*uec^2*zb^4*G[1, zb])/34560 + (5*CA^2*uec^2*G[0, 0, zb])/
    16 + (415*CA*CF*uec^2*G[0, 0, zb])/192 - (3559*CF^2*uec^2*G[0, 0, zb])/
    192 + (187*CA^2*Pi^2*uec^2*G[0, 0, zb])/1152 - 
   (1135*CA*CF*Pi^2*uec^2*G[0, 0, zb])/384 + 
   (503*CF^2*Pi^2*uec^2*G[0, 0, zb])/72 + (683*CA^2*Pi^4*uec^2*G[0, 0, zb])/
    2160 - (683*CA*CF*Pi^4*uec^2*G[0, 0, zb])/1280 - 
   (3311*CF^2*Pi^4*uec^2*G[0, 0, zb])/13824 + (5*CA*CF*uec^2*G[0, 0, zb])/
    (4*(-2 + zb)^2) - (5*CF^2*uec^2*G[0, 0, zb])/(2*(-2 + zb)^2) + 
   (CA^2*uec^2*G[0, 0, zb])/(2*(-2 + zb)) + (15*CA*CF*uec^2*G[0, 0, zb])/
    (8*(-2 + zb)) - (23*CF^2*uec^2*G[0, 0, zb])/(4*(-2 + zb)) - 
   (1145*CA^2*uec^2*zb*G[0, 0, zb])/96 - (205*CA*CF*uec^2*zb*G[0, 0, zb])/
    96 + (19783*CF^2*uec^2*zb*G[0, 0, zb])/48 + 
   (10607*CA^2*Pi^2*uec^2*zb*G[0, 0, zb])/1152 + 
   (135*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb])/32 - 
   (83621*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/1152 - 
   (683*CA^2*Pi^4*uec^2*zb*G[0, 0, zb])/1080 + 
   (683*CA*CF*Pi^4*uec^2*zb*G[0, 0, zb])/640 + 
   (3311*CF^2*Pi^4*uec^2*zb*G[0, 0, zb])/6912 + 
   (595*CA^2*uec^2*zb^2*G[0, 0, zb])/48 - (1981*CA*CF*uec^2*zb^2*G[0, 0, zb])/
    192 - (2939*CF^2*uec^2*zb^2*G[0, 0, zb])/12 - 
   (1559*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb])/128 - 
   (481*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb])/64 + 
   (16199*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb])/192 + 
   (683*CA^2*Pi^4*uec^2*zb^2*G[0, 0, zb])/1080 - 
   (683*CA*CF*Pi^4*uec^2*zb^2*G[0, 0, zb])/640 - 
   (3311*CF^2*Pi^4*uec^2*zb^2*G[0, 0, zb])/6912 - 
   (319*CA^2*Pi^2*uec^2*zb^3*G[0, 0, zb])/1152 + 
   (319*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, zb])/288 - 
   (319*CF^2*Pi^2*uec^2*zb^3*G[0, 0, zb])/288 + 
   (55*CA^2*Pi^2*uec^2*zb^4*G[0, 0, zb])/2304 - 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, zb])/576 + 
   (55*CF^2*Pi^2*uec^2*zb^4*G[0, 0, zb])/576 - (23*CA^2*uec^2*G[0, 1, zb])/
    24 - (259*CA*CF*uec^2*G[0, 1, zb])/32 + (515*CF^2*uec^2*G[0, 1, zb])/96 - 
   (71*CA^2*Pi^2*uec^2*G[0, 1, zb])/384 + (227*CA*CF*Pi^2*uec^2*G[0, 1, zb])/
    128 - (143*CF^2*Pi^2*uec^2*G[0, 1, zb])/48 - 
   (26479*CA^2*Pi^4*uec^2*G[0, 1, zb])/138240 + 
   (11669*CA*CF*Pi^4*uec^2*G[0, 1, zb])/34560 + 
   (323*CF^2*Pi^4*uec^2*G[0, 1, zb])/2304 - (5*CA*CF*uec^2*G[0, 1, zb])/
    (4*(-2 + zb)^2) + (5*CF^2*uec^2*G[0, 1, zb])/(2*(-2 + zb)^2) - 
   (CA^2*uec^2*G[0, 1, zb])/(2*(-2 + zb)) - (2*CA*CF*uec^2*G[0, 1, zb])/
    (-2 + zb) + (6*CF^2*uec^2*G[0, 1, zb])/(-2 + zb) + 
   (3*CA*CF*uec^2*G[0, 1, zb])/(4*zb) - (43*CF^2*uec^2*G[0, 1, zb])/(32*zb) + 
   (1897*CA^2*uec^2*zb*G[0, 1, zb])/192 - (157*CA*CF*uec^2*zb*G[0, 1, zb])/
    24 - (10235*CF^2*uec^2*zb*G[0, 1, zb])/32 - 
   (3505*CA^2*Pi^2*uec^2*zb*G[0, 1, zb])/576 + 
   (1199*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb])/1152 + 
   (3247*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/72 + 
   (26479*CA^2*Pi^4*uec^2*zb*G[0, 1, zb])/69120 - 
   (11669*CA*CF*Pi^4*uec^2*zb*G[0, 1, zb])/17280 - 
   (323*CF^2*Pi^4*uec^2*zb*G[0, 1, zb])/1152 - 
   (1091*CA^2*uec^2*zb^2*G[0, 1, zb])/96 + 
   (1993*CA*CF*uec^2*zb^2*G[0, 1, zb])/192 + 
   (40445*CF^2*uec^2*zb^2*G[0, 1, zb])/192 + 
   (2161*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb])/256 + 
   (101*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb])/96 - 
   (6787*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb])/128 - 
   (31087*CA^2*Pi^4*uec^2*zb^2*G[0, 1, zb])/69120 + 
   (16817*CA*CF*Pi^4*uec^2*zb^2*G[0, 1, zb])/17280 - 
   (281*CF^2*Pi^4*uec^2*zb^2*G[0, 1, zb])/5760 + 
   (CA^2*Pi^2*uec^2*zb^3*G[0, 1, zb])/576 - 
   (CA*CF*Pi^2*uec^2*zb^3*G[0, 1, zb])/144 + 
   (CF^2*Pi^2*uec^2*zb^3*G[0, 1, zb])/144 - (871*CA^2*uec^2*G[1, 0, zb])/96 - 
   (601*CA*CF*uec^2*G[1, 0, zb])/16 + (1639*CF^2*uec^2*G[1, 0, zb])/16 + 
   (1117*CA^2*Pi^2*uec^2*G[1, 0, zb])/576 - 
   (2023*CA*CF*Pi^2*uec^2*G[1, 0, zb])/576 - 
   (793*CF^2*Pi^2*uec^2*G[1, 0, zb])/288 - (7471*CA^2*Pi^4*uec^2*G[1, 0, zb])/
    46080 + (4687*CA*CF*Pi^4*uec^2*G[1, 0, zb])/17280 + 
   (8863*CF^2*Pi^4*uec^2*G[1, 0, zb])/69120 + (CA*CF*Pi^2*uec^2*G[1, 0, zb])/
    (4*(-2 + zb)^3) - (CF^2*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)^3) - 
   (15*CA*CF*uec^2*G[1, 0, zb])/(8*(-2 + zb)^2) + 
   (15*CF^2*uec^2*G[1, 0, zb])/(4*(-2 + zb)^2) + 
   (CA^2*Pi^2*uec^2*G[1, 0, zb])/(8*(-2 + zb)^2) + 
   (CA*CF*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)^2) - 
   (3*CF^2*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)^2) - 
   (3*CA^2*uec^2*G[1, 0, zb])/(4*(-2 + zb)) - (53*CA*CF*uec^2*G[1, 0, zb])/
    (16*(-2 + zb)) + (77*CF^2*uec^2*G[1, 0, zb])/(8*(-2 + zb)) + 
   (3*CA^2*Pi^2*uec^2*G[1, 0, zb])/(8*(-2 + zb)) + 
   (CA*CF*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)) - 
   (5*CF^2*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)) + 
   (33*CA*CF*uec^2*G[1, 0, zb])/(32*zb) - (61*CF^2*uec^2*G[1, 0, zb])/
    (32*zb) + (813*CA^2*uec^2*zb*G[1, 0, zb])/32 + 
   (3739*CA*CF*uec^2*zb*G[1, 0, zb])/192 - (42911*CF^2*uec^2*zb*G[1, 0, zb])/
    96 - (5725*CA^2*Pi^2*uec^2*zb*G[1, 0, zb])/576 + 
   (7309*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb])/576 + 
   (11737*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/288 + 
   (7471*CA^2*Pi^4*uec^2*zb*G[1, 0, zb])/23040 - 
   (4687*CA*CF*Pi^4*uec^2*zb*G[1, 0, zb])/8640 - 
   (8863*CF^2*Pi^4*uec^2*zb*G[1, 0, zb])/34560 - 
   (995*CA^2*uec^2*zb^2*G[1, 0, zb])/96 + (2869*CA*CF*uec^2*zb^2*G[1, 0, zb])/
    192 + (40697*CF^2*uec^2*zb^2*G[1, 0, zb])/192 + 
   (1781*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb])/192 - 
   (1147*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb])/384 - 
   (6607*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb])/128 - 
   (7471*CA^2*Pi^4*uec^2*zb^2*G[1, 0, zb])/23040 + 
   (4687*CA*CF*Pi^4*uec^2*zb^2*G[1, 0, zb])/8640 + 
   (8863*CF^2*Pi^4*uec^2*zb^2*G[1, 0, zb])/34560 + 
   (43*CA^2*Pi^2*uec^2*zb^3*G[1, 0, zb])/144 - 
   (43*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, zb])/36 + 
   (43*CF^2*Pi^2*uec^2*zb^3*G[1, 0, zb])/36 - 
   (55*CA^2*Pi^2*uec^2*zb^4*G[1, 0, zb])/2304 + 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, zb])/576 - 
   (55*CF^2*Pi^2*uec^2*zb^4*G[1, 0, zb])/576 + (119*CA^2*uec^2*G[1, 1, zb])/
    12 + (8785*CA*CF*uec^2*G[1, 1, zb])/192 - (9311*CF^2*uec^2*G[1, 1, zb])/
    96 - (289*CA^2*Pi^2*uec^2*G[1, 1, zb])/384 - 
   (209*CA*CF*Pi^2*uec^2*G[1, 1, zb])/768 + 
   (3685*CF^2*Pi^2*uec^2*G[1, 1, zb])/768 + 
   (2671*CA^2*Pi^4*uec^2*G[1, 1, zb])/30720 - 
   (377*CA*CF*Pi^4*uec^2*G[1, 1, zb])/5760 - 
   (5507*CF^2*Pi^4*uec^2*G[1, 1, zb])/23040 - (CA*CF*Pi^2*uec^2*G[1, 1, zb])/
    (6*(-2 + zb)^3) + (CF^2*Pi^2*uec^2*G[1, 1, zb])/(3*(-2 + zb)^3) + 
   (15*CA*CF*uec^2*G[1, 1, zb])/(8*(-2 + zb)^2) - 
   (15*CF^2*uec^2*G[1, 1, zb])/(4*(-2 + zb)^2) - 
   (CA^2*Pi^2*uec^2*G[1, 1, zb])/(12*(-2 + zb)^2) - 
   (CA*CF*Pi^2*uec^2*G[1, 1, zb])/(3*(-2 + zb)^2) + 
   (CF^2*Pi^2*uec^2*G[1, 1, zb])/(-2 + zb)^2 + (3*CA^2*uec^2*G[1, 1, zb])/
    (4*(-2 + zb)) + (55*CA*CF*uec^2*G[1, 1, zb])/(16*(-2 + zb)) - 
   (79*CF^2*uec^2*G[1, 1, zb])/(8*(-2 + zb)) - (CA^2*Pi^2*uec^2*G[1, 1, zb])/
    (4*(-2 + zb)) - (CA*CF*Pi^2*uec^2*G[1, 1, zb])/(3*(-2 + zb)) + 
   (5*CF^2*Pi^2*uec^2*G[1, 1, zb])/(3*(-2 + zb)) + 
   (CA*CF*Pi^2*uec^2*G[1, 1, zb])/(8*zb^2) - (5*CF^2*Pi^2*uec^2*G[1, 1, zb])/
    (24*zb^2) - (27*CA*CF*uec^2*G[1, 1, zb])/(16*zb) + 
   (99*CF^2*uec^2*G[1, 1, zb])/(32*zb) - (CA^2*Pi^2*uec^2*G[1, 1, zb])/
    (8*zb) - (CA*CF*Pi^2*uec^2*G[1, 1, zb])/(6*zb) + 
   (11*CF^2*Pi^2*uec^2*G[1, 1, zb])/(12*zb) - 
   (1427*CA^2*uec^2*zb*G[1, 1, zb])/64 - (797*CA*CF*uec^2*zb*G[1, 1, zb])/
    64 + (24339*CF^2*uec^2*zb*G[1, 1, zb])/64 + 
   (6497*CA^2*Pi^2*uec^2*zb*G[1, 1, zb])/1152 - 
   (1661*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb])/288 - 
   (40357*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/1152 - 
   (2671*CA^2*Pi^4*uec^2*zb*G[1, 1, zb])/15360 + 
   (377*CA*CF*Pi^4*uec^2*zb*G[1, 1, zb])/2880 + 
   (5507*CF^2*Pi^4*uec^2*zb*G[1, 1, zb])/11520 + 
   (1693*CA^2*uec^2*zb^2*G[1, 1, zb])/192 - 
   (3139*CA*CF*uec^2*zb^2*G[1, 1, zb])/192 - 
   (74707*CF^2*uec^2*zb^2*G[1, 1, zb])/384 - 
   (27079*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb])/4608 + 
   (6089*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb])/2304 + 
   (41891*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb])/1152 + 
   (2671*CA^2*Pi^4*uec^2*zb^2*G[1, 1, zb])/15360 - 
   (377*CA*CF*Pi^4*uec^2*zb^2*G[1, 1, zb])/2880 - 
   (5507*CF^2*Pi^4*uec^2*zb^2*G[1, 1, zb])/11520 + 
   (343*CA^2*Pi^2*uec^2*zb^3*G[1, 1, zb])/1152 - 
   (343*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, zb])/288 + 
   (343*CF^2*Pi^2*uec^2*zb^3*G[1, 1, zb])/288 - 
   (55*CA^2*Pi^2*uec^2*zb^4*G[1, 1, zb])/2304 + 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, zb])/576 - 
   (55*CF^2*Pi^2*uec^2*zb^4*G[1, 1, zb])/576 - 
   (175*CA^2*Pi^2*uec^2*G[2, 1, zb])/288 + (545*CA*CF*Pi^2*uec^2*G[2, 1, zb])/
    144 - (185*CF^2*Pi^2*uec^2*G[2, 1, zb])/36 + 
   (955*CA^2*Pi^2*uec^2*zb*G[2, 1, zb])/576 - 
   (2945*CA*CF*Pi^2*uec^2*zb*G[2, 1, zb])/288 + 
   (995*CF^2*Pi^2*uec^2*zb*G[2, 1, zb])/72 - 
   (55*CA^2*Pi^2*uec^2*zb^2*G[2, 1, zb])/384 + 
   (425*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, zb])/192 - 
   (185*CF^2*Pi^2*uec^2*zb^2*G[2, 1, zb])/48 - 
   (185*CA^2*Pi^2*uec^2*zb^3*G[2, 1, zb])/576 + 
   (185*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, zb])/144 - 
   (185*CF^2*Pi^2*uec^2*zb^3*G[2, 1, zb])/144 + 
   (55*CA^2*Pi^2*uec^2*zb^4*G[2, 1, zb])/2304 - 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, zb])/576 + 
   (55*CF^2*Pi^2*uec^2*zb^4*G[2, 1, zb])/576 - (19*CA^2*uec^2*G[0, 0, 0, zb])/
    32 - (1099*CA*CF*uec^2*G[0, 0, 0, zb])/192 + 
   (4993*CF^2*uec^2*G[0, 0, 0, zb])/192 - 
   (881*CA^2*Pi^2*uec^2*G[0, 0, 0, zb])/576 + 
   (2239*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb])/384 - 
   (6767*CF^2*Pi^2*uec^2*G[0, 0, 0, zb])/1152 - 
   (9*CA*CF*uec^2*G[0, 0, 0, zb])/(4*(-2 + zb)^2) + 
   (9*CF^2*uec^2*G[0, 0, 0, zb])/(2*(-2 + zb)^2) - 
   (9*CA^2*uec^2*G[0, 0, 0, zb])/(8*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[0, 0, 0, zb])/(8*(-2 + zb)) + 
   (45*CF^2*uec^2*G[0, 0, 0, zb])/(4*(-2 + zb)) + 
   (671*CA^2*uec^2*zb*G[0, 0, 0, zb])/32 + 
   (8849*CA*CF*uec^2*zb*G[0, 0, 0, zb])/192 - 
   (96725*CF^2*uec^2*zb*G[0, 0, 0, zb])/192 - 
   (881*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/96 - 
   (111*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/64 + 
   (3881*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/64 - 
   (1067*CA^2*uec^2*zb^2*G[0, 0, 0, zb])/32 - 
   (1907*CA*CF*uec^2*zb^2*G[0, 0, 0, zb])/64 + 
   (6465*CF^2*uec^2*zb^2*G[0, 0, 0, zb])/16 + 
   (427*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/32 + 
   (107*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/128 - 
   (4613*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/64 - 
   (7*CA^2*uec^2*zb^3*G[0, 0, 0, zb])/64 + 
   (7*CA*CF*uec^2*zb^3*G[0, 0, 0, zb])/16 - 
   (7*CF^2*uec^2*zb^3*G[0, 0, 0, zb])/16 + 
   (17*CA^2*Pi^2*uec^2*zb^3*G[0, 0, 0, zb])/48 - 
   (17*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 0, zb])/12 + 
   (17*CF^2*Pi^2*uec^2*zb^3*G[0, 0, 0, zb])/12 - 
   (17*CA^2*Pi^2*uec^2*zb^4*G[0, 0, 0, zb])/384 + 
   (17*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 0, zb])/96 - 
   (17*CF^2*Pi^2*uec^2*zb^4*G[0, 0, 0, zb])/96 + 
   (37*CA^2*uec^2*G[0, 0, 1, zb])/48 + (35*CA*CF*uec^2*G[0, 0, 1, zb])/4 - 
   (305*CF^2*uec^2*G[0, 0, 1, zb])/24 + (349*CA^2*Pi^2*uec^2*G[0, 0, 1, zb])/
    288 - (2377*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb])/576 + 
   (599*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/192 + (2*CA*CF*uec^2*G[0, 0, 1, zb])/
    (-2 + zb)^2 - (4*CF^2*uec^2*G[0, 0, 1, zb])/(-2 + zb)^2 + 
   (CA^2*uec^2*G[0, 0, 1, zb])/(-2 + zb) + (3*CA*CF*uec^2*G[0, 0, 1, zb])/
    (-2 + zb) - (10*CF^2*uec^2*G[0, 0, 1, zb])/(-2 + zb) - 
   (15*CA*CF*uec^2*G[0, 0, 1, zb])/(32*zb) + (25*CF^2*uec^2*G[0, 0, 1, zb])/
    (32*zb) - (1311*CA^2*uec^2*zb*G[0, 0, 1, zb])/64 - 
   (2467*CA*CF*uec^2*zb*G[0, 0, 1, zb])/96 + 
   (9605*CF^2*uec^2*zb*G[0, 0, 1, zb])/24 + 
   (17*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/3 + 
   (109*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/96 - 
   (1343*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/32 + 
   (1553*CA^2*uec^2*zb^2*G[0, 0, 1, zb])/48 + 
   (4183*CA*CF*uec^2*zb^2*G[0, 0, 1, zb])/192 - 
   (33593*CF^2*uec^2*zb^2*G[0, 0, 1, zb])/96 - 
   (587*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/64 + 
   (147*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/128 + 
   (773*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/16 + 
   (7*CA^2*uec^2*zb^3*G[0, 0, 1, zb])/64 - 
   (7*CA*CF*uec^2*zb^3*G[0, 0, 1, zb])/16 + 
   (7*CF^2*uec^2*zb^3*G[0, 0, 1, zb])/16 + 
   (CA^2*Pi^2*uec^2*zb^3*G[0, 0, 1, zb])/72 - 
   (CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 1, zb])/18 + 
   (CF^2*Pi^2*uec^2*zb^3*G[0, 0, 1, zb])/18 - 
   (CA^2*Pi^2*uec^2*zb^4*G[0, 0, 1, zb])/576 + 
   (CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 1, zb])/144 - 
   (CF^2*Pi^2*uec^2*zb^4*G[0, 0, 1, zb])/144 + (91*CA^2*uec^2*G[0, 1, 0, zb])/
    96 + (15*CA*CF*uec^2*G[0, 1, 0, zb])/2 - (131*CF^2*uec^2*G[0, 1, 0, zb])/
    12 + (1445*CA^2*Pi^2*uec^2*G[0, 1, 0, zb])/1152 - 
   (581*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb])/144 + 
   (177*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/64 + (2*CA*CF*uec^2*G[0, 1, 0, zb])/
    (-2 + zb)^2 - (4*CF^2*uec^2*G[0, 1, 0, zb])/(-2 + zb)^2 + 
   (CA^2*uec^2*G[0, 1, 0, zb])/(-2 + zb) + (3*CA*CF*uec^2*G[0, 1, 0, zb])/
    (-2 + zb) - (10*CF^2*uec^2*G[0, 1, 0, zb])/(-2 + zb) - 
   (15*CA*CF*uec^2*G[0, 1, 0, zb])/(32*zb) + (25*CF^2*uec^2*G[0, 1, 0, zb])/
    (32*zb) - (3205*CA^2*uec^2*zb*G[0, 1, 0, zb])/192 - 
   (213*CA*CF*uec^2*zb*G[0, 1, 0, zb])/32 + 
   (8327*CF^2*uec^2*zb*G[0, 1, 0, zb])/24 + 
   (93*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/16 - 
   (47*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/48 - 
   (3679*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/96 + 
   (2327*CA^2*uec^2*zb^2*G[0, 1, 0, zb])/96 + 
   (935*CA*CF*uec^2*zb^2*G[0, 1, 0, zb])/192 - 
   (27229*CF^2*uec^2*zb^2*G[0, 1, 0, zb])/96 - 
   (1193*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/128 + 
   (417*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/128 + 
   (715*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/16 + 
   (35*CA^2*uec^2*zb^3*G[0, 1, 0, zb])/384 - 
   (35*CA*CF*uec^2*zb^3*G[0, 1, 0, zb])/96 + 
   (35*CF^2*uec^2*zb^3*G[0, 1, 0, zb])/96 - 
   (7*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 0, zb])/72 + 
   (7*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 0, zb])/18 - 
   (7*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 0, zb])/18 + 
   (7*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 0, zb])/576 - 
   (7*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 0, zb])/144 + 
   (7*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 0, zb])/144 - 
   (5*CA^2*uec^2*G[0, 1, 1, zb])/4 - (181*CA*CF*uec^2*G[0, 1, 1, zb])/16 + 
   (85*CF^2*uec^2*G[0, 1, 1, zb])/32 - (187*CA^2*Pi^2*uec^2*G[0, 1, 1, zb])/
    192 + (1163*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb])/384 - 
   (73*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/96 - (7*CA*CF*uec^2*G[0, 1, 1, zb])/
    (4*(-2 + zb)^2) + (7*CF^2*uec^2*G[0, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (7*CA^2*uec^2*G[0, 1, 1, zb])/(8*(-2 + zb)) - 
   (21*CA*CF*uec^2*G[0, 1, 1, zb])/(8*(-2 + zb)) + 
   (35*CF^2*uec^2*G[0, 1, 1, zb])/(4*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[0, 1, 1, zb])/(32*zb) - (45*CF^2*uec^2*G[0, 1, 1, zb])/
    (32*zb) + (2941*CA^2*uec^2*zb*G[0, 1, 1, zb])/192 - 
   (1139*CA*CF*uec^2*zb*G[0, 1, 1, zb])/96 - 
   (12845*CF^2*uec^2*zb*G[0, 1, 1, zb])/48 - 
   (545*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/192 - 
   (97*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/192 + 
   (655*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/24 - 
   (731*CA^2*uec^2*zb^2*G[0, 1, 1, zb])/32 + 
   (297*CA*CF*uec^2*zb^2*G[0, 1, 1, zb])/64 + 
   (15541*CF^2*uec^2*zb^2*G[0, 1, 1, zb])/64 + 
   (1351*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/256 + 
   (57*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/128 - 
   (271*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/8 - 
   (35*CA^2*uec^2*zb^3*G[0, 1, 1, zb])/384 + 
   (35*CA*CF*uec^2*zb^3*G[0, 1, 1, zb])/96 - 
   (35*CF^2*uec^2*zb^3*G[0, 1, 1, zb])/96 - 
   (35*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 1, zb])/144 + 
   (35*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 1, zb])/36 - 
   (35*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 1, zb])/36 + 
   (35*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 1, zb])/1152 - 
   (35*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 1, zb])/288 + 
   (35*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 1, zb])/288 + 
   (977*CA^2*uec^2*G[1, 0, 0, zb])/96 + (1331*CA*CF*uec^2*G[1, 0, 0, zb])/
    32 - (2067*CF^2*uec^2*G[1, 0, 0, zb])/16 - 
   (47*CA^2*Pi^2*uec^2*G[1, 0, 0, zb])/64 + 
   (559*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/576 + 
   (2489*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/1152 - 
   (5*CA*CF*uec^2*G[1, 0, 0, zb])/(4*(-2 + zb)^3) + 
   (5*CF^2*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^3) - 
   (CA^2*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^2) - (CA*CF*uec^2*G[1, 0, 0, zb])/
    (2*(-2 + zb)^2) + (3*CF^2*uec^2*G[1, 0, 0, zb])/(-2 + zb)^2 - 
   (3*CA^2*uec^2*G[1, 0, 0, zb])/(16*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 0, 0, zb])/(16*(-2 + zb)) - 
   (21*CF^2*uec^2*G[1, 0, 0, zb])/(8*(-2 + zb)) - 
   (15*CA*CF*uec^2*G[1, 0, 0, zb])/(16*zb) + (25*CF^2*uec^2*G[1, 0, 0, zb])/
    (16*zb) - (593*CA^2*uec^2*zb*G[1, 0, 0, zb])/16 - 
   (8483*CA*CF*uec^2*zb*G[1, 0, 0, zb])/192 + 
   (50845*CF^2*uec^2*zb*G[1, 0, 0, zb])/96 + 
   (615*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/64 - 
   (769*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/64 - 
   (6575*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/192 + 
   (4913*CA^2*uec^2*zb^2*G[1, 0, 0, zb])/192 + 
   (551*CA*CF*uec^2*zb^2*G[1, 0, 0, zb])/96 - 
   (30815*CF^2*uec^2*zb^2*G[1, 0, 0, zb])/96 - 
   (331*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/32 + 
   (133*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/16 + 
   (337*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/8 + 
   (7*CA^2*uec^2*zb^3*G[1, 0, 0, zb])/64 - 
   (7*CA*CF*uec^2*zb^3*G[1, 0, 0, zb])/16 + 
   (7*CF^2*uec^2*zb^3*G[1, 0, 0, zb])/16 - 
   (CA^2*Pi^2*uec^2*zb^3*G[1, 0, 0, zb])/4 + CA*CF*Pi^2*uec^2*zb^3*
    G[1, 0, 0, zb] - CF^2*Pi^2*uec^2*zb^3*G[1, 0, 0, zb] + 
   (CA^2*Pi^2*uec^2*zb^4*G[1, 0, 0, zb])/32 - 
   (CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 0, zb])/8 + 
   (CF^2*Pi^2*uec^2*zb^4*G[1, 0, 0, zb])/8 - (1087*CA^2*uec^2*G[1, 0, 1, zb])/
    96 - (3113*CA*CF*uec^2*G[1, 0, 1, zb])/96 + 
   (2297*CF^2*uec^2*G[1, 0, 1, zb])/24 + (227*CA^2*Pi^2*uec^2*G[1, 0, 1, zb])/
    576 + (97*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/144 - 
   (2035*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/576 + (5*CA*CF*uec^2*G[1, 0, 1, zb])/
    (4*(-2 + zb)^3) - (5*CF^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^3) + 
   (CA^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^2) + 
   (7*CA*CF*uec^2*G[1, 0, 1, zb])/(8*(-2 + zb)^2) - 
   (15*CF^2*uec^2*G[1, 0, 1, zb])/(4*(-2 + zb)^2) + 
   (3*CA^2*uec^2*G[1, 0, 1, zb])/(8*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 0, 1, zb])/(8*(-2 + zb)) + 
   (3*CF^2*uec^2*G[1, 0, 1, zb])/(4*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, 0, 1, zb])/(32*zb^2) - (9*CF^2*uec^2*G[1, 0, 1, zb])/
    (16*zb^2) - (3*CA^2*uec^2*G[1, 0, 1, zb])/(8*zb) + 
   (9*CA*CF*uec^2*G[1, 0, 1, zb])/(16*zb) + (9*CF^2*uec^2*G[1, 0, 1, zb])/
    (8*zb) + (2263*CA^2*uec^2*zb*G[1, 0, 1, zb])/64 + 
   (1095*CA*CF*uec^2*zb*G[1, 0, 1, zb])/64 - 
   (1713*CF^2*uec^2*zb*G[1, 0, 1, zb])/4 - 
   (1787*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/288 + 
   (3943*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/576 + 
   (8167*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/288 - 
   (4645*CA^2*uec^2*zb^2*G[1, 0, 1, zb])/192 + 
   (191*CA*CF*uec^2*zb^2*G[1, 0, 1, zb])/96 + 
   (53807*CF^2*uec^2*zb^2*G[1, 0, 1, zb])/192 + 
   (1877*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/256 - 
   (115*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/16 - 
   (479*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/16 - 
   (7*CA^2*uec^2*zb^3*G[1, 0, 1, zb])/64 + 
   (7*CA*CF*uec^2*zb^3*G[1, 0, 1, zb])/16 - 
   (7*CF^2*uec^2*zb^3*G[1, 0, 1, zb])/16 - 
   (CA^2*Pi^2*uec^2*zb^3*G[1, 0, 1, zb])/72 + 
   (CA*CF*Pi^2*uec^2*zb^3*G[1, 0, 1, zb])/18 - 
   (CF^2*Pi^2*uec^2*zb^3*G[1, 0, 1, zb])/18 + 
   (CA^2*Pi^2*uec^2*zb^4*G[1, 0, 1, zb])/576 - 
   (CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 1, zb])/144 + 
   (CF^2*Pi^2*uec^2*zb^4*G[1, 0, 1, zb])/144 - 
   (2719*CA^2*uec^2*G[1, 1, 0, zb])/192 - (4907*CA*CF*uec^2*G[1, 1, 0, zb])/
    192 + (8923*CF^2*uec^2*G[1, 1, 0, zb])/96 + 
   (161*CA^2*Pi^2*uec^2*G[1, 1, 0, zb])/288 + 
   (973*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/1152 - 
   (325*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/72 + (15*CA*CF*uec^2*G[1, 1, 0, zb])/
    (8*(-2 + zb)^3) - (15*CF^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^3) + 
   (3*CA^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (39*CA*CF*uec^2*G[1, 1, 0, zb])/(16*(-2 + zb)^2) - 
   (63*CF^2*uec^2*G[1, 1, 0, zb])/(8*(-2 + zb)^2) + 
   (9*CA^2*uec^2*G[1, 1, 0, zb])/(8*(-2 + zb)) - 
   (9*CF^2*uec^2*G[1, 1, 0, zb])/(2*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, 1, 0, zb])/(16*zb^2) - (9*CF^2*uec^2*G[1, 1, 0, zb])/
    (8*zb^2) - (3*CA^2*uec^2*G[1, 1, 0, zb])/(4*zb) - 
   (3*CA*CF*uec^2*G[1, 1, 0, zb])/(32*zb) + (137*CF^2*uec^2*G[1, 1, 0, zb])/
    (32*zb) + (6751*CA^2*uec^2*zb*G[1, 1, 0, zb])/192 - 
   (787*CA*CF*uec^2*zb*G[1, 1, 0, zb])/192 - 
   (18545*CF^2*uec^2*zb*G[1, 1, 0, zb])/48 - 
   (923*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/144 + 
   (4415*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/576 + 
   (3961*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/144 - 
   (5869*CA^2*uec^2*zb^2*G[1, 1, 0, zb])/384 + 
   (1837*CA*CF*uec^2*zb^2*G[1, 1, 0, zb])/96 + 
   (40783*CF^2*uec^2*zb^2*G[1, 1, 0, zb])/192 + 
   (1759*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/256 - 
   (881*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/128 - 
   (917*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/32 - 
   (35*CA^2*uec^2*zb^3*G[1, 1, 0, zb])/384 + 
   (35*CA*CF*uec^2*zb^3*G[1, 1, 0, zb])/96 - 
   (35*CF^2*uec^2*zb^3*G[1, 1, 0, zb])/96 - 
   (13*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 0, zb])/144 + 
   (13*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 0, zb])/36 - 
   (13*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 0, zb])/36 + 
   (13*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 0, zb])/1152 - 
   (13*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 0, zb])/288 + 
   (13*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 0, zb])/288 + 
   (2981*CA^2*uec^2*G[1, 1, 1, zb])/192 + (1703*CA*CF*uec^2*G[1, 1, 1, zb])/
    96 - (12007*CF^2*uec^2*G[1, 1, 1, zb])/192 - 
   (1237*CA^2*Pi^2*uec^2*G[1, 1, 1, zb])/2304 - 
   (1669*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/1152 + 
   (755*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/144 - (15*CA*CF*uec^2*G[1, 1, 1, zb])/
    (8*(-2 + zb)^3) + (15*CF^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^3) - 
   (3*CA^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^2) - 
   (45*CA*CF*uec^2*G[1, 1, 1, zb])/(16*(-2 + zb)^2) + 
   (69*CF^2*uec^2*G[1, 1, 1, zb])/(8*(-2 + zb)^2) - 
   (21*CA^2*uec^2*G[1, 1, 1, zb])/(16*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 1, 1, zb])/(16*(-2 + zb)) + 
   (51*CF^2*uec^2*G[1, 1, 1, zb])/(8*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[1, 1, 1, zb])/(32*zb^2) + (27*CF^2*uec^2*G[1, 1, 1, zb])/
    (16*zb^2) + (9*CA^2*uec^2*G[1, 1, 1, zb])/(8*zb) + 
   (9*CA*CF*uec^2*G[1, 1, 1, zb])/(16*zb) - (57*CF^2*uec^2*G[1, 1, 1, zb])/
    (8*zb) - (6169*CA^2*uec^2*zb*G[1, 1, 1, zb])/192 + 
   (5779*CA*CF*uec^2*zb*G[1, 1, 1, zb])/192 + 
   (28759*CF^2*uec^2*zb*G[1, 1, 1, zb])/96 + 
   (4945*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/1152 - 
   (2837*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/576 - 
   (6611*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/288 + 
   (5099*CA^2*uec^2*zb^2*G[1, 1, 1, zb])/384 - 
   (5515*CA*CF*uec^2*zb^2*G[1, 1, 1, zb])/192 - 
   (68959*CF^2*uec^2*zb^2*G[1, 1, 1, zb])/384 - 
   (2313*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/512 + 
   (671*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/128 + 
   (2697*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/128 + 
   (35*CA^2*uec^2*zb^3*G[1, 1, 1, zb])/384 - 
   (35*CA*CF*uec^2*zb^3*G[1, 1, 1, zb])/96 + 
   (35*CF^2*uec^2*zb^3*G[1, 1, 1, zb])/96 + 
   (7*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 1, zb])/36 - 
   (7*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 1, zb])/9 + 
   (7*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 1, zb])/9 - 
   (7*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 1, zb])/288 + 
   (7*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 1, zb])/72 - 
   (7*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 1, zb])/72 + 
   (65*CA^2*Pi^2*uec^2*G[1, 2, 1, zb])/192 - 
   (15*CA*CF*Pi^2*uec^2*G[1, 2, 1, zb])/32 - 
   (5*CF^2*Pi^2*uec^2*G[1, 2, 1, zb])/12 - 
   (35*CA^2*Pi^2*uec^2*zb*G[1, 2, 1, zb])/48 + 
   (5*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, zb])/3 - 
   (5*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb])/12 + 
   (5*CA^2*Pi^2*uec^2*zb^2*G[1, 2, 1, zb])/8 - 
   (85*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, zb])/32 + 
   (45*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, zb])/16 + 
   (5*CA^2*Pi^2*uec^2*zb^3*G[1, 2, 1, zb])/48 - 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[1, 2, 1, zb])/12 + 
   (5*CF^2*Pi^2*uec^2*zb^3*G[1, 2, 1, zb])/12 - 
   (5*CA^2*Pi^2*uec^2*zb^4*G[1, 2, 1, zb])/384 + 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 2, 1, zb])/96 - 
   (5*CF^2*Pi^2*uec^2*zb^4*G[1, 2, 1, zb])/96 + 
   (CA^2*Pi^2*uec^2*G[2, 1, 0, zb])/12 - (4*CA*CF*Pi^2*uec^2*G[2, 1, 0, zb])/
    3 + (7*CF^2*Pi^2*uec^2*G[2, 1, 0, zb])/3 - 
   (5*CA^2*Pi^2*uec^2*zb*G[2, 1, 0, zb])/12 + 
   (11*CA*CF*Pi^2*uec^2*zb*G[2, 1, 0, zb])/3 - 
   (17*CF^2*Pi^2*uec^2*zb*G[2, 1, 0, zb])/3 - 
   (9*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 0, zb])/8 + 
   (9*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 0, zb])/4 + 
   (CA^2*Pi^2*uec^2*zb^3*G[2, 1, 0, zb])/12 - 
   (CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 0, zb])/3 + 
   (CF^2*Pi^2*uec^2*zb^3*G[2, 1, 0, zb])/3 - 
   (CA^2*Pi^2*uec^2*zb^4*G[2, 1, 0, zb])/96 + 
   (CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 0, zb])/24 - 
   (CF^2*Pi^2*uec^2*zb^4*G[2, 1, 0, zb])/24 - 
   (CA^2*Pi^2*uec^2*G[2, 1, 1, zb])/18 + (8*CA*CF*Pi^2*uec^2*G[2, 1, 1, zb])/
    9 - (14*CF^2*Pi^2*uec^2*G[2, 1, 1, zb])/9 + 
   (5*CA^2*Pi^2*uec^2*zb*G[2, 1, 1, zb])/18 - 
   (22*CA*CF*Pi^2*uec^2*zb*G[2, 1, 1, zb])/9 + 
   (34*CF^2*Pi^2*uec^2*zb*G[2, 1, 1, zb])/9 + 
   (3*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 1, zb])/4 - 
   (3*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 1, zb])/2 - 
   (CA^2*Pi^2*uec^2*zb^3*G[2, 1, 1, zb])/18 + 
   (2*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 1, zb])/9 - 
   (2*CF^2*Pi^2*uec^2*zb^3*G[2, 1, 1, zb])/9 + 
   (CA^2*Pi^2*uec^2*zb^4*G[2, 1, 1, zb])/144 - 
   (CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 1, zb])/36 + 
   (CF^2*Pi^2*uec^2*zb^4*G[2, 1, 1, zb])/36 - 
   (113*CA^2*uec^2*G[0, 0, 0, 0, zb])/96 + 
   (1799*CA*CF*uec^2*G[0, 0, 0, 0, zb])/96 - 
   (717*CF^2*uec^2*G[0, 0, 0, 0, zb])/16 - 
   (4063*CA^2*Pi^2*uec^2*G[0, 0, 0, 0, zb])/576 - 
   (11*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb])/12 + 
   (23011*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, zb])/576 - 
   (2455*CA^2*uec^2*zb*G[0, 0, 0, 0, zb])/96 - 
   (2627*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb])/24 + 
   (20087*CF^2*uec^2*zb*G[0, 0, 0, 0, zb])/32 + 
   (4063*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/288 + 
   (11*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/6 - 
   (23011*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/288 + 
   (1413*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/32 + 
   (3341*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb])/32 - 
   (4839*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/8 - 
   (4063*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/288 - 
   (11*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/6 + 
   (23011*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/288 - 
   (27*CA^2*uec^2*zb^3*G[0, 0, 0, 0, zb])/16 + 
   (27*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, zb])/4 - 
   (27*CF^2*uec^2*zb^3*G[0, 0, 0, 0, zb])/4 + 
   (11*CA^2*uec^2*zb^4*G[0, 0, 0, 0, zb])/64 - 
   (11*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, zb])/16 + 
   (11*CF^2*uec^2*zb^4*G[0, 0, 0, 0, zb])/16 + 
   (119*CA^2*uec^2*G[0, 0, 0, 1, zb])/96 - 
   (277*CA*CF*uec^2*G[0, 0, 0, 1, zb])/16 + 
   (2791*CF^2*uec^2*G[0, 0, 0, 1, zb])/96 + 
   (2459*CA^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/576 + 
   (1361*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/576 - 
   (963*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/32 + 
   (2473*CA^2*uec^2*zb*G[0, 0, 0, 1, zb])/96 + 
   (2409*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb])/32 - 
   (24185*CF^2*uec^2*zb*G[0, 0, 0, 1, zb])/48 - 
   (2459*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/288 - 
   (1361*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/288 + 
   (963*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/16 - 
   (345*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/8 - 
   (1299*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb])/16 + 
   (16453*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/32 + 
   (2741*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/288 + 
   (275*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/288 - 
   (905*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/16 + 
   (55*CA^2*uec^2*zb^3*G[0, 0, 0, 1, zb])/32 - 
   (55*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, zb])/8 + 
   (55*CF^2*uec^2*zb^3*G[0, 0, 0, 1, zb])/8 - 
   (11*CA^2*uec^2*zb^4*G[0, 0, 0, 1, zb])/64 + 
   (11*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, zb])/16 - 
   (11*CF^2*uec^2*zb^4*G[0, 0, 0, 1, zb])/16 + 
   (11*CA^2*uec^2*G[0, 0, 1, 0, zb])/12 - (479*CA*CF*uec^2*G[0, 0, 1, 0, zb])/
    32 + (2465*CF^2*uec^2*G[0, 0, 1, 0, zb])/96 + 
   (323*CA^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/72 + 
   (185*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/288 - 
   (1321*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/48 + 
   (4345*CA^2*uec^2*zb*G[0, 0, 1, 0, zb])/192 + 
   (1723*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb])/32 - 
   (10763*CF^2*uec^2*zb*G[0, 0, 1, 0, zb])/24 - 
   (323*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/36 - 
   (185*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/144 + 
   (1321*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/24 - 
   (291*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/8 - 62*CA*CF*uec^2*zb^2*
    G[0, 0, 1, 0, zb] + (14361*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/32 + 
   (2851*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/288 - 
   (479*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/288 - 
   (2537*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/48 + 
   (271*CA^2*uec^2*zb^3*G[0, 0, 1, 0, zb])/192 - 
   (271*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, zb])/48 + 
   (271*CF^2*uec^2*zb^3*G[0, 0, 1, 0, zb])/48 - 
   (55*CA^2*uec^2*zb^4*G[0, 0, 1, 0, zb])/384 + 
   (55*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, zb])/96 - 
   (55*CF^2*uec^2*zb^4*G[0, 0, 1, 0, zb])/96 - 
   (13*CA^2*uec^2*G[0, 0, 1, 1, zb])/16 + (441*CA*CF*uec^2*G[0, 0, 1, 1, zb])/
    32 - (459*CF^2*uec^2*G[0, 0, 1, 1, zb])/32 - 
   (427*CA^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/192 - 
   (10*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/3 + 
   (733*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/32 - 
   (1411*CA^2*uec^2*zb*G[0, 0, 1, 1, zb])/64 - 
   (777*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb])/32 + 
   (5621*CF^2*uec^2*zb*G[0, 0, 1, 1, zb])/16 + 
   (367*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/96 + 
   (55*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/6 - 
   (773*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/16 + 
   (561*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/16 + 
   (1279*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb])/32 - 
   (12005*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/32 - 
   (41*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/8 - 
   (469*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/96 + 
   (1079*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/24 - 
   (277*CA^2*uec^2*zb^3*G[0, 0, 1, 1, zb])/192 + 
   (277*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, zb])/48 - 
   (277*CF^2*uec^2*zb^3*G[0, 0, 1, 1, zb])/48 + 
   (55*CA^2*uec^2*zb^4*G[0, 0, 1, 1, zb])/384 - 
   (55*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, zb])/96 + 
   (55*CF^2*uec^2*zb^4*G[0, 0, 1, 1, zb])/96 + 
   (59*CA^2*uec^2*G[0, 1, 0, 0, zb])/96 - (413*CA*CF*uec^2*G[0, 1, 0, 0, zb])/
    32 + (2185*CF^2*uec^2*G[0, 1, 0, 0, zb])/96 + 
   (5425*CA^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/1152 - 
   (487*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/576 - 
   (407*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/16 + 
   (1329*CA^2*uec^2*zb*G[0, 1, 0, 0, zb])/64 + 
   (3367*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb])/96 - 
   (9683*CF^2*uec^2*zb*G[0, 1, 0, 0, zb])/24 - 
   (5425*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/576 + 
   (487*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/288 + 
   (407*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/8 - 
   (2031*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/64 - 
   (2957*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb])/64 + 
   (3189*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/8 + 
   (2969*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/288 - 
   (1045*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/288 - 
   (809*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/16 + 
   (211*CA^2*uec^2*zb^3*G[0, 1, 0, 0, zb])/192 - 
   (211*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, zb])/48 + 
   (211*CF^2*uec^2*zb^3*G[0, 1, 0, 0, zb])/48 - 
   (11*CA^2*uec^2*zb^4*G[0, 1, 0, 0, zb])/96 + 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, zb])/24 - 
   (11*CF^2*uec^2*zb^4*G[0, 1, 0, 0, zb])/24 - 
   (9*CA^2*uec^2*G[0, 1, 0, 1, zb])/8 + (223*CA*CF*uec^2*G[0, 1, 0, 1, zb])/
    16 - (441*CF^2*uec^2*G[0, 1, 0, 1, zb])/32 - 
   (1193*CA^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/384 + 
   (73*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/192 + 
   (901*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/48 - 
   (1843*CA^2*uec^2*zb*G[0, 1, 0, 1, zb])/96 - 
   (1121*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb])/96 + 
   (7559*CF^2*uec^2*zb*G[0, 1, 0, 1, zb])/24 + 
   (1193*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/192 - 
   (73*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/96 - 
   (901*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/24 + 
   (1973*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/64 + 
   (1803*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb])/64 - 
   (5345*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/16 - 
   (361*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/48 + 
   (69*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/16 + 
   (107*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/3 - 
   (9*CA^2*uec^2*zb^3*G[0, 1, 0, 1, zb])/8 + 
   (9*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, zb])/2 - 
   (9*CF^2*uec^2*zb^3*G[0, 1, 0, 1, zb])/2 + 
   (11*CA^2*uec^2*zb^4*G[0, 1, 0, 1, zb])/96 - 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, zb])/24 + 
   (11*CF^2*uec^2*zb^4*G[0, 1, 0, 1, zb])/24 - 
   (43*CA^2*uec^2*G[0, 1, 1, 0, zb])/32 + (427*CA*CF*uec^2*G[0, 1, 1, 0, zb])/
    32 - (387*CF^2*uec^2*G[0, 1, 1, 0, zb])/32 - 
   (1075*CA^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/384 + 
   (23*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/192 + 
   (1735*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/96 - 
   (917*CA^2*uec^2*zb*G[0, 1, 1, 0, zb])/64 + 
   (331*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb])/32 + 
   (4027*CF^2*uec^2*zb*G[0, 1, 1, 0, zb])/16 + 
   (979*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/192 + 
   (169*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/96 - 
   (1831*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/48 + 
   (1503*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/64 + 
   (135*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb])/64 - 
   252*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb] - 
   (103*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/16 + 
   (5*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/3 + 
   (1759*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/48 - 
   (91*CA^2*uec^2*zb^3*G[0, 1, 1, 0, zb])/192 + 
   (91*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, zb])/48 - 
   (91*CF^2*uec^2*zb^3*G[0, 1, 1, 0, zb])/48 + 
   (11*CA^2*uec^2*zb^4*G[0, 1, 1, 0, zb])/192 - 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, zb])/48 + 
   (11*CF^2*uec^2*zb^4*G[0, 1, 1, 0, zb])/48 + 
   (13*CA^2*uec^2*G[0, 1, 1, 1, zb])/8 - (473*CA*CF*uec^2*G[0, 1, 1, 1, zb])/
    32 + (97*CF^2*uec^2*G[0, 1, 1, 1, zb])/16 + 
   (83*CA^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/48 + 
   (5*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/96 - 
   (641*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/48 + 
   (1121*CA^2*uec^2*zb*G[0, 1, 1, 1, zb])/96 - 
   (2831*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb])/96 - 
   (8777*CF^2*uec^2*zb*G[0, 1, 1, 1, zb])/48 - 
   (139*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/48 - 
   (113*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/48 + 
   (695*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/24 - 
   (709*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/32 + 
   (941*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb])/64 + 
   (3201*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/16 + 
   (267*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/64 - 
   (13*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/16 - 
   (1331*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/48 + 
   (CA^2*uec^2*zb^3*G[0, 1, 1, 1, zb])/2 - 2*CA*CF*uec^2*zb^3*
    G[0, 1, 1, 1, zb] + 2*CF^2*uec^2*zb^3*G[0, 1, 1, 1, zb] - 
   (11*CA^2*uec^2*zb^4*G[0, 1, 1, 1, zb])/192 + 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, zb])/48 - 
   (11*CF^2*uec^2*zb^4*G[0, 1, 1, 1, zb])/48 - 
   (5*CA^2*Pi^2*uec^2*G[0, 1, 2, 1, zb])/24 + 
   (25*CA*CF*Pi^2*uec^2*G[0, 1, 2, 1, zb])/24 - 
   (5*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, zb])/4 + 
   (5*CA^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/12 - 
   (25*CA*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/12 + 
   (5*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/2 - 
   (5*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, zb])/6 + 
   (25*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, zb])/6 - 
   5*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, zb] - 
   (49*CA^2*uec^2*G[1, 0, 0, 0, zb])/16 - 
   (2767*CA*CF*uec^2*G[1, 0, 0, 0, zb])/48 + 
   (3683*CF^2*uec^2*G[1, 0, 0, 0, zb])/24 + 
   (881*CA^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/192 - 
   (725*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/288 - 
   (13831*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/576 + 
   (9*CA*CF*uec^2*G[1, 0, 0, 0, zb])/(4*(-2 + zb)^3) - 
   (9*CF^2*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)^3) + 
   (9*CA^2*uec^2*G[1, 0, 0, 0, zb])/(8*(-2 + zb)^2) + 
   (9*CA*CF*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)^2) - 
   (27*CF^2*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (27*CA^2*uec^2*G[1, 0, 0, 0, zb])/(8*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)) - 
   (45*CF^2*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)) + 
   (971*CA^2*uec^2*zb*G[1, 0, 0, 0, zb])/32 + 
   (2597*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb])/24 - 
   (30223*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/48 - 
   (881*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/96 + 
   (725*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/144 + 
   (13831*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/288 - 
   (2051*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/64 - 
   (1509*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb])/32 + 
   (14397*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/32 + 
   (881*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/96 - 
   (725*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/144 - 
   (13831*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/288 + 
   (59*CA^2*uec^2*zb^3*G[1, 0, 0, 0, zb])/32 - 
   (59*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, zb])/8 + 
   (59*CF^2*uec^2*zb^3*G[1, 0, 0, 0, zb])/8 - 
   (11*CA^2*uec^2*zb^4*G[1, 0, 0, 0, zb])/64 + 
   (11*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, zb])/16 - 
   (11*CF^2*uec^2*zb^4*G[1, 0, 0, 0, zb])/16 + 
   (701*CA^2*uec^2*G[1, 0, 0, 1, zb])/192 + 
   (4187*CA*CF*uec^2*G[1, 0, 0, 1, zb])/96 - 
   (10925*CF^2*uec^2*G[1, 0, 0, 1, zb])/96 - 
   (283*CA^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/96 + 
   (53*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/32 + 
   (1711*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/96 - 
   (2*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^3 + 
   (4*CF^2*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^3 - 
   (CA^2*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^2 - 
   (4*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^2 + 
   (12*CF^2*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^2 - 
   (3*CA^2*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb) - 
   (4*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb) + 
   (20*CF^2*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb) - 
   (15*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(32*zb^2) + 
   (25*CF^2*uec^2*G[1, 0, 0, 1, zb])/(32*zb^2) + 
   (15*CA^2*uec^2*G[1, 0, 0, 1, zb])/(32*zb) + 
   (5*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(8*zb) - 
   (55*CF^2*uec^2*G[1, 0, 0, 1, zb])/(16*zb) - 
   (1869*CA^2*uec^2*zb*G[1, 0, 0, 1, zb])/64 - 
   (1135*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb])/16 + 
   (8133*CF^2*uec^2*zb*G[1, 0, 0, 1, zb])/16 + 
   (283*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/48 - 
   (53*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/16 - 
   (1711*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/48 + 
   (5947*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/192 + 
   (377*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb])/12 - 
   (9175*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/24 - 
   (79*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/12 + 
   (287*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/48 + 
   (529*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/16 - 
   (15*CA^2*uec^2*zb^3*G[1, 0, 0, 1, zb])/8 + 
   (15*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, zb])/2 - 
   (15*CF^2*uec^2*zb^3*G[1, 0, 0, 1, zb])/2 + 
   (11*CA^2*uec^2*zb^4*G[1, 0, 0, 1, zb])/64 - 
   (11*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, zb])/16 + 
   (11*CF^2*uec^2*zb^4*G[1, 0, 0, 1, zb])/16 + 
   (75*CA^2*uec^2*G[1, 0, 1, 0, zb])/16 + 39*CA*CF*uec^2*G[1, 0, 1, 0, zb] - 
   (3479*CF^2*uec^2*G[1, 0, 1, 0, zb])/32 - 
   (1163*CA^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/384 + 
   (481*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/192 + 
   (1579*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/96 - 
   (2*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^3 + 
   (4*CF^2*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^3 - 
   (CA^2*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^2 - 
   (4*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^2 + 
   (12*CF^2*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^2 - 
   (3*CA^2*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb) - 
   (4*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb) + 
   (20*CF^2*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb) - 
   (15*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(32*zb^2) + 
   (25*CF^2*uec^2*G[1, 0, 1, 0, zb])/(32*zb^2) + 
   (15*CA^2*uec^2*G[1, 0, 1, 0, zb])/(32*zb) + 
   (5*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(8*zb) - 
   (55*CF^2*uec^2*G[1, 0, 1, 0, zb])/(16*zb) - 
   (5233*CA^2*uec^2*zb*G[1, 0, 1, 0, zb])/192 - 
   (5407*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb])/96 + 
   (11311*CF^2*uec^2*zb*G[1, 0, 1, 0, zb])/24 + 
   (1163*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/192 - 
   (481*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/96 - 
   (1579*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/48 + 
   (9929*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/384 + 
   (4325*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb])/192 - 
   (8257*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/24 - 
   (163*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/24 + 
   (685*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/96 + 
   (379*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/12 - 
   (37*CA^2*uec^2*zb^3*G[1, 0, 1, 0, zb])/24 + 
   (37*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, zb])/6 - 
   (37*CF^2*uec^2*zb^3*G[1, 0, 1, 0, zb])/6 + 
   (55*CA^2*uec^2*zb^4*G[1, 0, 1, 0, zb])/384 - 
   (55*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, zb])/96 + 
   (55*CF^2*uec^2*zb^4*G[1, 0, 1, 0, zb])/96 - 
   (263*CA^2*uec^2*G[1, 0, 1, 1, zb])/48 - 
   (2633*CA*CF*uec^2*G[1, 0, 1, 1, zb])/96 + 
   (7373*CF^2*uec^2*G[1, 0, 1, 1, zb])/96 + 
   (57*CA^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/32 - 
   (79*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/64 - 
   (317*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/24 + 
   (7*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(4*(-2 + zb)^3) - 
   (7*CF^2*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)^3) + 
   (7*CA^2*uec^2*G[1, 0, 1, 1, zb])/(8*(-2 + zb)^2) + 
   (7*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (21*CF^2*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)^2) + 
   (21*CA^2*uec^2*G[1, 0, 1, 1, zb])/(8*(-2 + zb)) + 
   (7*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)) - 
   (35*CF^2*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(32*zb^2) - 
   (45*CF^2*uec^2*G[1, 0, 1, 1, zb])/(32*zb^2) - 
   (27*CA^2*uec^2*G[1, 0, 1, 1, zb])/(32*zb) - 
   (9*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(8*zb) + 
   (99*CF^2*uec^2*G[1, 0, 1, 1, zb])/(16*zb) + 
   (4819*CA^2*uec^2*zb*G[1, 0, 1, 1, zb])/192 + 
   (2383*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb])/96 - 
   (17957*CF^2*uec^2*zb*G[1, 0, 1, 1, zb])/48 - 
   3*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb] + 
   (7*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/32 + 
   (86*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/3 - 
   (9355*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/384 - 
   (1405*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb])/192 + 
   (6935*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/24 + 
   (271*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/64 - 
   (123*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/32 - 
   (1265*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/48 + 
   (151*CA^2*uec^2*zb^3*G[1, 0, 1, 1, zb])/96 - 
   (151*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, zb])/24 + 
   (151*CF^2*uec^2*zb^3*G[1, 0, 1, 1, zb])/24 - 
   (55*CA^2*uec^2*zb^4*G[1, 0, 1, 1, zb])/384 + 
   (55*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, zb])/96 - 
   (55*CF^2*uec^2*zb^4*G[1, 0, 1, 1, zb])/96 + 
   (2015*CA^2*uec^2*G[1, 1, 0, 0, zb])/192 + 
   (3619*CA*CF*uec^2*G[1, 1, 0, 0, zb])/192 - 
   (2219*CF^2*uec^2*G[1, 1, 0, 0, zb])/24 - 
   (89*CA^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/32 + 
   (253*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/96 + 
   (367*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/24 - 
   (23*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(8*(-2 + zb)^3) + 
   (23*CF^2*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)^3) - 
   (23*CA^2*uec^2*G[1, 1, 0, 0, zb])/(16*(-2 + zb)^2) - 
   (23*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)^2) + 
   (69*CF^2*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)^2) - 
   (69*CA^2*uec^2*G[1, 1, 0, 0, zb])/(16*(-2 + zb)) - 
   (23*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)) + 
   (115*CF^2*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)) - 
   (15*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(16*zb^2) + 
   (25*CF^2*uec^2*G[1, 1, 0, 0, zb])/(16*zb^2) + 
   (15*CA^2*uec^2*G[1, 1, 0, 0, zb])/(16*zb) + 
   (5*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(4*zb) - 
   (55*CF^2*uec^2*G[1, 1, 0, 0, zb])/(8*zb) - 
   (531*CA^2*uec^2*zb*G[1, 1, 0, 0, zb])/16 - 
   (165*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb])/16 + 
   (6495*CF^2*uec^2*zb*G[1, 1, 0, 0, zb])/16 + 
   (89*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/16 - 
   (253*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/48 - 
   (367*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/12 + 
   (3599*CA^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/192 - 
   (923*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb])/192 - 
   (12751*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/48 - 
   (89*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/16 + 
   (253*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/48 + 
   (367*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/12 - 
   (31*CA^2*uec^2*zb^3*G[1, 1, 0, 0, zb])/64 + 
   (31*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, zb])/16 - 
   (31*CF^2*uec^2*zb^3*G[1, 1, 0, 0, zb])/16 + 
   (11*CA^2*uec^2*zb^4*G[1, 1, 0, 0, zb])/192 - 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, zb])/48 + 
   (11*CF^2*uec^2*zb^4*G[1, 1, 0, 0, zb])/48 - 
   (515*CA^2*uec^2*G[1, 1, 0, 1, zb])/48 - 
   (1687*CA*CF*uec^2*G[1, 1, 0, 1, zb])/192 + 
   (1481*CF^2*uec^2*G[1, 1, 0, 1, zb])/24 + 
   (229*CA^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/128 - 
   (5*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/2 - 
   (171*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/16 + 
   (5*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(2*(-2 + zb)^3) - 
   (5*CF^2*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb)^3 + 
   (5*CA^2*uec^2*G[1, 1, 0, 1, zb])/(4*(-2 + zb)^2) + 
   (5*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb)^2 - 
   (15*CF^2*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb)^2 + 
   (15*CA^2*uec^2*G[1, 1, 0, 1, zb])/(4*(-2 + zb)) + 
   (5*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb) - 
   (25*CF^2*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb) + 
   (21*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(16*zb^2) - 
   (35*CF^2*uec^2*G[1, 1, 0, 1, zb])/(16*zb^2) - 
   (21*CA^2*uec^2*G[1, 1, 0, 1, zb])/(16*zb) - 
   (7*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(4*zb) + 
   (77*CF^2*uec^2*G[1, 1, 0, 1, zb])/(8*zb) + 
   (5797*CA^2*uec^2*zb*G[1, 1, 0, 1, zb])/192 - 
   (751*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb])/48 - 
   (15203*CF^2*uec^2*zb*G[1, 1, 0, 1, zb])/48 - 
   (229*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/64 + 
   5*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb] + 
   (171*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/8 - 
   (3389*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/192 + 
   (2975*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb])/192 + 
   (10591*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/48 + 
   (259*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/64 - 
   (41*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/6 - 
   (235*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/12 + 
   (49*CA^2*uec^2*zb^3*G[1, 1, 0, 1, zb])/96 - 
   (49*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, zb])/24 + 
   (49*CF^2*uec^2*zb^3*G[1, 1, 0, 1, zb])/24 - 
   (11*CA^2*uec^2*zb^4*G[1, 1, 0, 1, zb])/192 + 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, zb])/48 - 
   (11*CF^2*uec^2*zb^4*G[1, 1, 0, 1, zb])/48 - 
   (2443*CA^2*uec^2*G[1, 1, 1, 0, zb])/192 + 
   (43*CA*CF*uec^2*G[1, 1, 1, 0, zb])/48 + 
   (4897*CF^2*uec^2*G[1, 1, 1, 0, zb])/96 + 
   (201*CA^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/128 - 
   (37*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/16 - 
   (163*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/16 + 
   (21*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(8*(-2 + zb)^3) - 
   (21*CF^2*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)^3) + 
   (21*CA^2*uec^2*G[1, 1, 1, 0, zb])/(16*(-2 + zb)^2) + 
   (21*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)^2) - 
   (63*CF^2*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (63*CA^2*uec^2*G[1, 1, 1, 0, zb])/(16*(-2 + zb)) + 
   (21*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)) - 
   (105*CF^2*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)) + 
   (45*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(32*zb^2) - 
   (75*CF^2*uec^2*G[1, 1, 1, 0, zb])/(32*zb^2) - 
   (45*CA^2*uec^2*G[1, 1, 1, 0, zb])/(32*zb) - 
   (15*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(8*zb) + 
   (165*CF^2*uec^2*G[1, 1, 1, 0, zb])/(16*zb) + 
   (5785*CA^2*uec^2*zb*G[1, 1, 1, 0, zb])/192 - 
   (4307*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb])/96 - 
   (12431*CF^2*uec^2*zb*G[1, 1, 1, 0, zb])/48 - 
   (201*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/64 + 
   (37*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/8 + 
   (163*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/8 - 
   (1483*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/128 + 
   (1061*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb])/32 + 
   (5159*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/32 + 
   (201*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/64 - 
   (37*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/8 - 
   (163*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/8 - 
   (53*CA^2*uec^2*zb^3*G[1, 1, 1, 0, zb])/96 + 
   (53*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, zb])/24 - 
   (53*CF^2*uec^2*zb^3*G[1, 1, 1, 0, zb])/24 + 
   (11*CA^2*uec^2*zb^4*G[1, 1, 1, 0, zb])/384 - 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, zb])/96 + 
   (11*CF^2*uec^2*zb^4*G[1, 1, 1, 0, zb])/96 + 
   (2545*CA^2*uec^2*G[1, 1, 1, 1, zb])/192 - 
   (1597*CA*CF*uec^2*G[1, 1, 1, 1, zb])/192 - 
   (5207*CF^2*uec^2*G[1, 1, 1, 1, zb])/192 - 
   (207*CA^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/256 + 
   (33*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/16 + 
   (453*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/64 - 
   (9*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(4*(-2 + zb)^3) + 
   (9*CF^2*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)^3) - 
   (9*CA^2*uec^2*G[1, 1, 1, 1, zb])/(8*(-2 + zb)^2) - 
   (9*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)^2) + 
   (27*CF^2*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (27*CA^2*uec^2*G[1, 1, 1, 1, zb])/(8*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)) + 
   (45*CF^2*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(16*zb^2) + 
   (45*CF^2*uec^2*G[1, 1, 1, 1, zb])/(16*zb^2) + 
   (27*CA^2*uec^2*G[1, 1, 1, 1, zb])/(16*zb) + 
   (9*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(4*zb) - 
   (99*CF^2*uec^2*G[1, 1, 1, 1, zb])/(8*zb) - 
   (4925*CA^2*uec^2*zb*G[1, 1, 1, 1, zb])/192 + 
   (6259*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb])/96 + 
   (18173*CF^2*uec^2*zb*G[1, 1, 1, 1, zb])/96 + 
   (207*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/128 - 
   (33*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/8 - 
   (453*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/32 + 
   (631*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/64 - 
   (2775*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb])/64 - 
   (2017*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/16 - 
   (207*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/128 + 
   (33*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/8 + 
   (453*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/32 + 
   (101*CA^2*uec^2*zb^3*G[1, 1, 1, 1, zb])/192 - 
   (101*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, zb])/48 + 
   (101*CF^2*uec^2*zb^3*G[1, 1, 1, 1, zb])/48 - 
   (11*CA^2*uec^2*zb^4*G[1, 1, 1, 1, zb])/384 + 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, zb])/96 - 
   (11*CF^2*uec^2*zb^4*G[1, 1, 1, 1, zb])/96 - 
   (5*CA*CF*Pi^2*uec^2*G[1, 1, 2, 1, zb])/16 + 
   (5*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, zb])/8 + 
   (5*CA*CF*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb])/8 - 
   (5*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb])/4 - 
   (5*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, zb])/3 + 
   (10*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, zb])/3 + 
   (CA*CF*Pi^2*uec^2*G[1, 2, 1, 0, zb])/4 - 
   (CF^2*Pi^2*uec^2*G[1, 2, 1, 0, zb])/2 - 
   (CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb])/2 + 
   CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb] + CA*CF*Pi^2*uec^2*zb^2*
    G[1, 2, 1, 0, zb] - 2*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, zb] - 
   (CA*CF*Pi^2*uec^2*G[1, 2, 1, 1, zb])/6 + 
   (CF^2*Pi^2*uec^2*G[1, 2, 1, 1, zb])/3 + 
   (CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb])/3 - 
   (2*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb])/3 - 
   (2*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, zb])/3 + 
   (4*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, zb])/3 - 
   (35*CA^2*uec^2*G[2, 1, 0, 0, zb])/24 + (109*CA*CF*uec^2*G[2, 1, 0, 0, zb])/
    12 - (37*CF^2*uec^2*G[2, 1, 0, 0, zb])/3 + 
   (191*CA^2*uec^2*zb*G[2, 1, 0, 0, zb])/48 - 
   (589*CA*CF*uec^2*zb*G[2, 1, 0, 0, zb])/24 + 
   (199*CF^2*uec^2*zb*G[2, 1, 0, 0, zb])/6 - 
   (11*CA^2*uec^2*zb^2*G[2, 1, 0, 0, zb])/32 + 
   (85*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, zb])/16 - 
   (37*CF^2*uec^2*zb^2*G[2, 1, 0, 0, zb])/4 - 
   (37*CA^2*uec^2*zb^3*G[2, 1, 0, 0, zb])/48 + 
   (37*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, zb])/12 - 
   (37*CF^2*uec^2*zb^3*G[2, 1, 0, 0, zb])/12 + 
   (11*CA^2*uec^2*zb^4*G[2, 1, 0, 0, zb])/192 - 
   (11*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, zb])/48 + 
   (11*CF^2*uec^2*zb^4*G[2, 1, 0, 0, zb])/48 + 
   (35*CA^2*uec^2*G[2, 1, 0, 1, zb])/24 - (109*CA*CF*uec^2*G[2, 1, 0, 1, zb])/
    12 + (37*CF^2*uec^2*G[2, 1, 0, 1, zb])/3 - 
   (191*CA^2*uec^2*zb*G[2, 1, 0, 1, zb])/48 + 
   (589*CA*CF*uec^2*zb*G[2, 1, 0, 1, zb])/24 - 
   (199*CF^2*uec^2*zb*G[2, 1, 0, 1, zb])/6 + 
   (11*CA^2*uec^2*zb^2*G[2, 1, 0, 1, zb])/32 - 
   (85*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, zb])/16 + 
   (37*CF^2*uec^2*zb^2*G[2, 1, 0, 1, zb])/4 + 
   (37*CA^2*uec^2*zb^3*G[2, 1, 0, 1, zb])/48 - 
   (37*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, zb])/12 + 
   (37*CF^2*uec^2*zb^3*G[2, 1, 0, 1, zb])/12 - 
   (11*CA^2*uec^2*zb^4*G[2, 1, 0, 1, zb])/192 + 
   (11*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, zb])/48 - 
   (11*CF^2*uec^2*zb^4*G[2, 1, 0, 1, zb])/48 + 
   (35*CA^2*uec^2*G[2, 1, 1, 0, zb])/16 - (109*CA*CF*uec^2*G[2, 1, 1, 0, zb])/
    8 + (37*CF^2*uec^2*G[2, 1, 1, 0, zb])/2 - 
   (191*CA^2*uec^2*zb*G[2, 1, 1, 0, zb])/32 + 
   (589*CA*CF*uec^2*zb*G[2, 1, 1, 0, zb])/16 - 
   (199*CF^2*uec^2*zb*G[2, 1, 1, 0, zb])/4 + 
   (33*CA^2*uec^2*zb^2*G[2, 1, 1, 0, zb])/64 - 
   (255*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, zb])/32 + 
   (111*CF^2*uec^2*zb^2*G[2, 1, 1, 0, zb])/8 + 
   (37*CA^2*uec^2*zb^3*G[2, 1, 1, 0, zb])/32 - 
   (37*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, zb])/8 + 
   (37*CF^2*uec^2*zb^3*G[2, 1, 1, 0, zb])/8 - 
   (11*CA^2*uec^2*zb^4*G[2, 1, 1, 0, zb])/128 + 
   (11*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, zb])/32 - 
   (11*CF^2*uec^2*zb^4*G[2, 1, 1, 0, zb])/32 - 
   (35*CA^2*uec^2*G[2, 1, 1, 1, zb])/16 + (109*CA*CF*uec^2*G[2, 1, 1, 1, zb])/
    8 - (37*CF^2*uec^2*G[2, 1, 1, 1, zb])/2 + 
   (191*CA^2*uec^2*zb*G[2, 1, 1, 1, zb])/32 - 
   (589*CA*CF*uec^2*zb*G[2, 1, 1, 1, zb])/16 + 
   (199*CF^2*uec^2*zb*G[2, 1, 1, 1, zb])/4 - 
   (33*CA^2*uec^2*zb^2*G[2, 1, 1, 1, zb])/64 + 
   (255*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, zb])/32 - 
   (111*CF^2*uec^2*zb^2*G[2, 1, 1, 1, zb])/8 - 
   (37*CA^2*uec^2*zb^3*G[2, 1, 1, 1, zb])/32 + 
   (37*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, zb])/8 - 
   (37*CF^2*uec^2*zb^3*G[2, 1, 1, 1, zb])/8 + 
   (11*CA^2*uec^2*zb^4*G[2, 1, 1, 1, zb])/128 - 
   (11*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, zb])/32 + 
   (11*CF^2*uec^2*zb^4*G[2, 1, 1, 1, zb])/32 + 
   (157*CA^2*uec^2*G[0, 0, 0, 0, 0, zb])/48 + 
   (91*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb])/96 - 
   (791*CF^2*uec^2*G[0, 0, 0, 0, 0, zb])/32 + 
   (157*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/8 + 
   (2781*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb])/16 - 
   (10823*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/16 - 
   (483*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/16 - 
   (8265*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/32 + 
   (13431*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/16 + 
   5*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 0, zb] - 20*CA*CF*uec^2*zb^3*
    G[0, 0, 0, 0, 0, zb] + 20*CF^2*uec^2*zb^3*G[0, 0, 0, 0, 0, zb] - 
   (5*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 0, zb])/8 + 
   (5*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 0, zb])/2 - 
   (5*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 0, zb])/2 - 
   (53*CA^2*uec^2*G[0, 0, 0, 0, 1, zb])/16 - 
   (5*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb])/12 + 
   (1243*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/48 - 
   (159*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/8 - 
   (545*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb])/4 + 
   (4433*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/8 + 
   (495*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/16 + 
   (6627*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/32 - 
   (5595*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/8 - 
   (19*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 1, zb])/4 + 
   19*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, 1, zb] - 19*CF^2*uec^2*zb^3*
    G[0, 0, 0, 0, 1, zb] + (19*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 1, zb])/32 - 
   (19*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 1, zb])/8 + 
   (19*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 1, zb])/8 - 
   (13*CA^2*uec^2*G[0, 0, 0, 1, 0, zb])/4 - 
   (49*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb])/48 + 
   (1289*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/48 - 
   (149*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/8 - 
   112*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb] + 
   (4005*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/8 + 
   (1809*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/64 + 
   (5763*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/32 - 
   (10155*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/16 - 
   (33*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 0, zb])/8 + 
   (33*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 0, zb])/2 - 
   (33*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 0, zb])/2 + 
   (33*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 0, zb])/64 - 
   (33*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 0, zb])/16 + 
   (33*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 0, zb])/16 + 
   (13*CA^2*uec^2*G[0, 0, 0, 1, 1, zb])/4 + 
   (CA*CF*uec^2*G[0, 0, 0, 1, 1, zb])/3 - 
   (53*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/2 + 
   (149*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/8 + 
   (633*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb])/8 - 
   (1609*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/4 - 
   (1845*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/64 - 
   (4323*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/32 + 
   (8313*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/16 + 
   (31*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 1, zb])/8 - 
   (31*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 1, zb])/2 + 
   (31*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 1, zb])/2 - 
   (31*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 1, zb])/64 + 
   (31*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 1, zb])/16 - 
   (31*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 1, zb])/16 - 
   (7*CA^2*uec^2*G[0, 0, 1, 0, 0, zb])/2 - 
   (65*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb])/48 + 
   (1369*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/48 - 
   (147*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/8 - 
   (361*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb])/4 + 
   (3649*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/8 + 
   (1737*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/64 + 
   (5031*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/32 - 
   (9351*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/16 - 
   (85*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 0, zb])/24 + 
   (85*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 0, zb])/6 - 
   (85*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 0, zb])/6 + 
   (85*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 0, zb])/192 - 
   (85*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 0, zb])/48 + 
   (85*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 0, zb])/48 + 
   (163*CA^2*uec^2*G[0, 0, 1, 0, 1, zb])/48 + 
   (CA*CF*uec^2*G[0, 0, 1, 0, 1, zb])/48 - 
   (433*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/16 + 
   (71*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/4 + 
   (511*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb])/8 - 
   (737*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/2 - 
   (873*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/32 - 
   (3807*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/32 + 
   (7701*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/16 + 
   (10*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 1, zb])/3 - 
   (40*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 1, zb])/3 + 
   (40*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 1, zb])/3 - 
   (5*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 1, zb])/12 + 
   (5*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 1, zb])/3 - 
   (5*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 1, zb])/3 + 
   (79*CA^2*uec^2*G[0, 0, 1, 1, 0, zb])/24 - 
   (37*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb])/24 - 
   (193*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/8 + 
   (123*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/8 + 
   (319*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb])/8 - 
   (1245*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/4 - 
   (1557*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/64 - 
   (2727*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/32 + 
   (6435*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/16 + 
   (19*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 0, zb])/8 - 
   (19*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 0, zb])/2 + 
   (19*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 0, zb])/2 - 
   (19*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 0, zb])/64 + 
   (19*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 0, zb])/16 - 
   (19*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 0, zb])/16 - 
   (25*CA^2*uec^2*G[0, 0, 1, 1, 1, zb])/8 + 
   3*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb] + (349*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/
    16 - (115*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/8 - 
   (71*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb])/4 + 
   (969*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/4 + 
   (387*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/16 + 
   (1683*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/32 - 
   (5103*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/16 - 
   (13*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 1, zb])/6 + 
   (26*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 1, zb])/3 - 
   (26*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 1, zb])/3 + 
   (13*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 1, zb])/48 - 
   (13*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 1, zb])/12 + 
   (13*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 1, zb])/12 - 
   (131*CA^2*uec^2*G[0, 1, 0, 0, 0, zb])/32 - 
   (73*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb])/48 + 
   (1499*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/48 - 
   (151*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/8 - 
   (563*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb])/8 + 
   (3347*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/8 + 
   (873*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/32 + 
   (4413*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/32 - 
   (4371*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/8 - 
   3*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 0, zb] + 12*CA*CF*uec^2*zb^3*
    G[0, 1, 0, 0, 0, zb] - 12*CF^2*uec^2*zb^3*G[0, 1, 0, 0, 0, zb] + 
   (3*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 0, zb])/8 - 
   (3*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 0, zb])/2 + 
   (3*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 0, zb])/2 + 
   (475*CA^2*uec^2*G[0, 1, 0, 0, 1, zb])/96 - 
   (263*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb])/96 - 
   (441*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/16 + 
   (279*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/16 + 
   (195*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb])/4 - 
   (2689*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/8 - 
   (1767*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/64 - 
   (3273*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/32 + 
   (3585*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/8 + 
   (17*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 1, zb])/6 - 
   (34*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, 1, zb])/3 + 
   (34*CF^2*uec^2*zb^3*G[0, 1, 0, 0, 1, zb])/3 - 
   (17*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 1, zb])/48 + 
   (17*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 1, zb])/12 - 
   (17*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 1, zb])/12 + 
   (125*CA^2*uec^2*G[0, 1, 0, 1, 0, zb])/24 - 
   (283*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb])/96 - 
   (451*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/16 + 
   (257*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/16 + 
   (71*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb])/2 - 
   (2433*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/8 - 
   (411*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/16 - 
   (2799*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/32 + 
   (6573*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/16 + 
   (29*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 0, zb])/12 - 
   (29*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 0, zb])/3 + 
   (29*CF^2*uec^2*zb^3*G[0, 1, 0, 1, 0, zb])/3 - 
   (29*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 0, zb])/96 + 
   (29*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 0, zb])/24 - 
   (29*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 0, zb])/24 - 
   (93*CA^2*uec^2*G[0, 1, 0, 1, 1, zb])/16 + 
   (211*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb])/32 + 
   (389*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/16 - 
   (231*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/16 - 
   (135*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb])/8 + 
   (1911*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/8 + 
   (411*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/16 + 
   (1815*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/32 - 
   (5295*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/16 - 
   (9*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 1, zb])/4 + 
   9*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 1, zb] - 9*CF^2*uec^2*zb^3*
    G[0, 1, 0, 1, 1, zb] + (9*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 1, zb])/32 - 
   (9*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 1, zb])/8 + 
   (9*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 1, zb])/8 + 
   (207*CA^2*uec^2*G[0, 1, 1, 0, 0, zb])/32 - 
   (26*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb])/3 - 
   21*CF^2*uec^2*G[0, 1, 1, 0, 0, zb] + 
   (53*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/4 + 
   (43*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb])/4 - 
   (969*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/4 - 
   (195*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/8 - 
   (1383*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/32 + 
   (1263*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/4 + 
   (4*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 0, zb])/3 - 
   (16*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 0, zb])/3 + 
   (16*CF^2*uec^2*zb^3*G[0, 1, 1, 0, 0, zb])/3 - 
   (CA^2*uec^2*zb^4*G[0, 1, 1, 0, 0, zb])/6 + 
   (2*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 0, zb])/3 - 
   (2*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 0, zb])/3 - 
   (111*CA^2*uec^2*G[0, 1, 1, 0, 1, zb])/16 + 
   (201*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb])/16 + 
   (267*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/16 - 
   (89*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/8 + 
   (11*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb])/8 + 
   (753*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/4 + 
   (1527*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/64 + 
   (657*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/32 - 
   (2001*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/8 - 
   (5*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 1, zb])/4 + 
   5*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 1, zb] - 5*CF^2*uec^2*zb^3*
    G[0, 1, 1, 0, 1, zb] + (5*CA^2*uec^2*zb^4*G[0, 1, 1, 0, 1, zb])/32 - 
   (5*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 1, zb])/8 + 
   (5*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 1, zb])/8 - 
   (227*CA^2*uec^2*G[0, 1, 1, 1, 0, zb])/32 + 
   (495*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb])/32 + 
   (195*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/16 - 
   (135*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/16 + 
   (115*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb])/8 + 
   (1213*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/8 + 
   (171*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/8 - 
   (75*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/32 - 
   (3111*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/16 - 
   (11*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 0, zb])/24 + 
   (11*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 0, zb])/6 - 
   (11*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 0, zb])/6 + 
   (11*CA^2*uec^2*zb^4*G[0, 1, 1, 1, 0, zb])/192 - 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 0, zb])/48 + 
   (11*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 0, zb])/48 + 
   (233*CA^2*uec^2*G[0, 1, 1, 1, 1, zb])/32 - 
   (599*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb])/32 - 
   (129*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/16 + 
   (95*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/16 - 
   (383*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb])/16 - 
   (443*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/4 - 
   (1305*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/64 + 
   (663*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/32 + 
   (2295*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/16 + 
   (3*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 1, zb])/8 - 
   (3*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 1, zb])/2 + 
   (3*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 1, zb])/2 - 
   (3*CA^2*uec^2*zb^4*G[0, 1, 1, 1, 1, zb])/64 + 
   (3*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 1, zb])/16 - 
   (3*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 1, zb])/16 - 
   (69*CA^2*uec^2*G[1, 0, 0, 0, 0, zb])/16 + 
   (895*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb])/12 - 
   (4635*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/32 - 
   (203*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/16 - 
   (3299*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb])/16 + 
   (11319*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/16 + 
   (429*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/16 + 
   (615*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/4 - 
   (5067*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/8 - 
   (17*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 0, zb])/4 + 
   17*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, 0, zb] - 17*CF^2*uec^2*zb^3*
    G[1, 0, 0, 0, 0, zb] + (17*CA^2*uec^2*zb^4*G[1, 0, 0, 0, 0, zb])/32 - 
   (17*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, 0, zb])/8 + 
   (17*CF^2*uec^2*zb^4*G[1, 0, 0, 0, 0, zb])/8 + 
   (7*CA^2*uec^2*G[1, 0, 0, 0, 1, zb])/2 - 
   (187*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/3 + 
   (5669*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/48 + 
   (219*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/16 + 
   (2601*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb])/16 - 
   (4667*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/8 - 
   (867*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/32 - 
   (237*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/2 + 
   (4209*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/8 + 
   4*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 1, zb] - 16*CA*CF*uec^2*zb^3*
    G[1, 0, 0, 0, 1, zb] + 16*CF^2*uec^2*zb^3*G[1, 0, 0, 0, 1, zb] - 
   (CA^2*uec^2*zb^4*G[1, 0, 0, 0, 1, zb])/2 + 2*CA*CF*uec^2*zb^4*
    G[1, 0, 0, 0, 1, zb] - 2*CF^2*uec^2*zb^4*G[1, 0, 0, 0, 1, zb] + 
   (147*CA^2*uec^2*G[1, 0, 0, 1, 0, zb])/64 - 
   (5413*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/96 + 
   (5329*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/48 + 
   (231*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/16 + 
   (2239*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb])/16 - 
   (4329*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/8 - 
   (1617*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/64 - 
   (1635*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/16 + 
   (7779*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/16 + 
   (7*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 0, zb])/2 - 
   14*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 0, zb] + 14*CF^2*uec^2*zb^3*
    G[1, 0, 0, 1, 0, zb] - (7*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 0, zb])/16 + 
   (7*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 0, zb])/4 - 
   (7*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 0, zb])/4 - 
   (91*CA^2*uec^2*G[1, 0, 0, 1, 1, zb])/64 + 
   (1469*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/32 - 
   (715*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/8 - 
   (241*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/16 - 
   (1629*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb])/16 + 
   440*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb] + 
   (1617*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/64 + 
   (1137*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/16 - 
   (6369*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/16 - 
   (13*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 1, zb])/4 + 
   13*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 1, zb] - 13*CF^2*uec^2*zb^3*
    G[1, 0, 0, 1, 1, zb] + (13*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 1, zb])/32 - 
   (13*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 1, zb])/8 + 
   (13*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 1, zb])/8 + 
   (283*CA^2*uec^2*G[1, 0, 1, 0, 0, zb])/192 - 
   (4903*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/96 + 
   (1659*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/16 + 
   (757*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/48 + 
   (5723*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb])/48 - 
   (12121*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/24 - 
   (99*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/4 - 
   (1407*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/16 + 
   (3645*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/8 + 
   (73*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 0, zb])/24 - 
   (73*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 0, zb])/6 + 
   (73*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 0, zb])/6 - 
   (73*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 0, zb])/192 + 
   (73*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 0, zb])/48 - 
   (73*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 0, zb])/48 - 
   (25*CA^2*uec^2*G[1, 0, 1, 0, 1, zb])/24 + 
   (2021*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/48 - 
   (1999*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/24 - 
   (737*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/48 - 
   (4159*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb])/48 + 
   (2465*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/6 + 
   (1557*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/64 + 
   (981*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/16 - 
   (5997*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/16 - 
   (17*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 1, zb])/6 + 
   (34*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 1, zb])/3 - 
   (34*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 1, zb])/3 + 
   (17*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 1, zb])/48 - 
   (17*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 1, zb])/12 + 
   (17*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 1, zb])/12 + 
   (7*CA^2*uec^2*G[1, 0, 1, 1, 0, zb])/64 + 
   (1185*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/32 - 
   (311*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/4 - 
   (241*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/16 - 
   (1021*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb])/16 + 
   364*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb] + 
   (87*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/4 + 
   (663*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/16 - 
   (1299*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/4 - 
   (17*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 0, zb])/8 + 
   (17*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 0, zb])/2 - 
   (17*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 0, zb])/2 + 
   (17*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 0, zb])/64 - 
   (17*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 0, zb])/16 + 
   (17*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 0, zb])/16 - 
   (61*CA^2*uec^2*G[1, 0, 1, 1, 1, zb])/96 - 
   (355*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/12 + 
   (1475*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/24 + 
   (169*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/12 + 
   (1733*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb])/48 - 
   (1729*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/6 - 
   (669*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/32 - 
   (297*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/16 + 
   (4149*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/16 + 
   (23*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 1, zb])/12 - 
   (23*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 1, zb])/3 + 
   (23*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 1, zb])/3 - 
   (23*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 1, zb])/96 + 
   (23*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 1, zb])/24 - 
   (23*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 1, zb])/24 - 
   (159*CA^2*uec^2*G[1, 1, 0, 0, 0, zb])/16 - 
   (783*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/32 + 
   (2381*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/24 + 
   (471*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/16 + 
   (897*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb])/16 - 
   438*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb] - 
   (201*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/8 - 
   (1299*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/32 + 
   (2955*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/8 + 
   (3*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 0, zb])/2 - 
   6*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 0, zb] + 6*CF^2*uec^2*zb^3*
    G[1, 1, 0, 0, 0, zb] - (3*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 0, zb])/16 + 
   (3*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 0, zb])/4 - 
   (3*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 0, zb])/4 + 
   (1757*CA^2*uec^2*G[1, 1, 0, 0, 1, zb])/192 + 
   (1829*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/96 - 
   (1931*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/24 - 
   (1345*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/48 - 
   (1475*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb])/48 + 
   (4241*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/12 + 
   (1593*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/64 + 
   (633*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/32 - 
   (2397*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/8 - 
   (17*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 1, zb])/12 + 
   (17*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 1, zb])/3 - 
   (17*CF^2*uec^2*zb^3*G[1, 1, 0, 0, 1, zb])/3 + 
   (17*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 1, zb])/96 - 
   (17*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 1, zb])/24 + 
   (17*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 1, zb])/24 + 
   (161*CA^2*uec^2*G[1, 1, 0, 1, 0, zb])/16 + 
   (227*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/16 - 
   (595*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/8 - 
   (455*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/16 - 
   (265*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb])/16 + 
   (1307*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/4 + 
   (1509*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/64 + 
   (363*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/32 - 
   (555*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/2 - 
   (9*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 0, zb])/8 + 
   (9*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 0, zb])/2 - 
   (9*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 0, zb])/2 + 
   (9*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 0, zb])/64 - 
   (9*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 0, zb])/16 + 
   (9*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 0, zb])/16 - 
   (229*CA^2*uec^2*G[1, 1, 0, 1, 1, zb])/24 - 
   (59*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/6 + 
   (715*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/12 + 
   (319*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/12 - 
   (235*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb])/48 - 
   (1555*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/6 - 
   (183*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/8 + 
   (213*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/32 + 
   (885*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/4 + 
   (25*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 1, zb])/24 - 
   (25*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 1, zb])/6 + 
   (25*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 1, zb])/6 - 
   (25*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 1, zb])/192 + 
   (25*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 1, zb])/48 - 
   (25*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 1, zb])/48 + 
   (471*CA^2*uec^2*G[1, 1, 1, 0, 0, zb])/32 + 
   (15*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/16 - 
   (133*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/2 - 
   (67*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/2 + 
   (425*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb])/16 + 
   (1043*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/4 + 
   (1371*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/64 - 
   (159*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/8 - 
   (3303*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/16 - 
   (CA^2*uec^2*zb^3*G[1, 1, 1, 0, 0, zb])/8 + 
   (CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 0, zb])/2 - 
   (CF^2*uec^2*zb^3*G[1, 1, 1, 0, 0, zb])/2 + 
   (CA^2*uec^2*zb^4*G[1, 1, 1, 0, 0, zb])/64 - 
   (CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 0, zb])/16 + 
   (CF^2*uec^2*zb^4*G[1, 1, 1, 0, 0, zb])/16 - 
   (1321*CA^2*uec^2*G[1, 1, 1, 0, 1, zb])/96 + 
   (43*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/24 + 
   (1277*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/24 + 
   (367*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/12 - 
   (1957*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb])/48 - 
   (2441*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/12 - 
   (1293*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/64 + 
   (63*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/2 + 
   (1287*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/8 + 
   (CA^2*uec^2*zb^3*G[1, 1, 1, 0, 1, zb])/6 - 
   (2*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 1, zb])/3 + 
   (2*CF^2*uec^2*zb^3*G[1, 1, 1, 0, 1, zb])/3 - 
   (CA^2*uec^2*zb^4*G[1, 1, 1, 0, 1, zb])/48 + 
   (CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 1, zb])/12 - 
   (CF^2*uec^2*zb^4*G[1, 1, 1, 0, 1, zb])/12 - 
   (3019*CA^2*uec^2*G[1, 1, 1, 1, 0, zb])/192 + 
   (797*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/96 + 
   (1153*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/24 + 
   (1487*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/48 - 
   (2801*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb])/48 - 
   (1019*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/6 - 
   (1095*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/64 + 
   (1353*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/32 + 
   (2031*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/16 - 
   (7*CA^2*uec^2*zb^3*G[1, 1, 1, 1, 0, zb])/24 + 
   (7*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 0, zb])/6 - 
   (7*CF^2*uec^2*zb^3*G[1, 1, 1, 1, 0, zb])/6 + 
   (7*CA^2*uec^2*zb^4*G[1, 1, 1, 1, 0, zb])/192 - 
   (7*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 0, zb])/48 + 
   (7*CF^2*uec^2*zb^4*G[1, 1, 1, 1, 0, zb])/48 + 
   (965*CA^2*uec^2*G[1, 1, 1, 1, 1, zb])/64 - 
   (327*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/32 - 
   (303*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/8 - 
   (875*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (1109*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb])/16 + 
   (1007*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/8 + 
   (1947*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/128 - 
   (1647*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/32 - 
   (2943*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/32 + 
   (CA^2*uec^2*zb^3*G[1, 1, 1, 1, 1, zb])/4 - 
   CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 1, zb] + CF^2*uec^2*zb^3*
    G[1, 1, 1, 1, 1, zb] - (CA^2*uec^2*zb^4*G[1, 1, 1, 1, 1, zb])/32 + 
   (CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 1, zb])/8 - 
   (CF^2*uec^2*zb^4*G[1, 1, 1, 1, 1, zb])/8 + 
   (13*CA^2*uec^2*G[1, 2, 1, 0, 0, zb])/16 - 
   (9*CA*CF*uec^2*G[1, 2, 1, 0, 0, zb])/8 - CF^2*uec^2*G[1, 2, 1, 0, 0, zb] - 
   (7*CA^2*uec^2*zb*G[1, 2, 1, 0, 0, zb])/4 + 
   4*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, zb] - 
   CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb] + 
   (3*CA^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb])/2 - 
   (51*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, zb])/8 + 
   (27*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb])/4 + 
   (CA^2*uec^2*zb^3*G[1, 2, 1, 0, 0, zb])/4 - 
   CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 0, zb] + CF^2*uec^2*zb^3*
    G[1, 2, 1, 0, 0, zb] - (CA^2*uec^2*zb^4*G[1, 2, 1, 0, 0, zb])/32 + 
   (CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 0, zb])/8 - 
   (CF^2*uec^2*zb^4*G[1, 2, 1, 0, 0, zb])/8 - 
   (13*CA^2*uec^2*G[1, 2, 1, 0, 1, zb])/16 + 
   (9*CA*CF*uec^2*G[1, 2, 1, 0, 1, zb])/8 + CF^2*uec^2*G[1, 2, 1, 0, 1, zb] + 
   (7*CA^2*uec^2*zb*G[1, 2, 1, 0, 1, zb])/4 - 
   4*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, zb] + 
   CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb] - 
   (3*CA^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb])/2 + 
   (51*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, zb])/8 - 
   (27*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb])/4 - 
   (CA^2*uec^2*zb^3*G[1, 2, 1, 0, 1, zb])/4 + 
   CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 1, zb] - CF^2*uec^2*zb^3*
    G[1, 2, 1, 0, 1, zb] + (CA^2*uec^2*zb^4*G[1, 2, 1, 0, 1, zb])/32 - 
   (CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 1, zb])/8 + 
   (CF^2*uec^2*zb^4*G[1, 2, 1, 0, 1, zb])/8 - 
   (39*CA^2*uec^2*G[1, 2, 1, 1, 0, zb])/32 + 
   (27*CA*CF*uec^2*G[1, 2, 1, 1, 0, zb])/16 + 
   (3*CF^2*uec^2*G[1, 2, 1, 1, 0, zb])/2 + 
   (21*CA^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/8 - 
   6*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, zb] + 
   (3*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/2 - 
   (9*CA^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb])/4 + 
   (153*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, zb])/16 - 
   (81*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb])/8 - 
   (3*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 0, zb])/8 + 
   (3*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 0, zb])/2 - 
   (3*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 0, zb])/2 + 
   (3*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 0, zb])/64 - 
   (3*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 0, zb])/16 + 
   (3*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 0, zb])/16 + 
   (39*CA^2*uec^2*G[1, 2, 1, 1, 1, zb])/32 - 
   (27*CA*CF*uec^2*G[1, 2, 1, 1, 1, zb])/16 - 
   (3*CF^2*uec^2*G[1, 2, 1, 1, 1, zb])/2 - 
   (21*CA^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/8 + 
   6*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, zb] - 
   (3*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/2 + 
   (9*CA^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb])/4 - 
   (153*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, zb])/16 + 
   (81*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb])/8 + 
   (3*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 1, zb])/8 - 
   (3*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 1, zb])/2 + 
   (3*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 1, zb])/2 - 
   (3*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 1, zb])/64 + 
   (3*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 1, zb])/16 - 
   (3*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 1, zb])/16 + 
   (3*CA^2*uec^2*G[2, 1, 0, 0, 0, zb])/4 - 
   12*CA*CF*uec^2*G[2, 1, 0, 0, 0, zb] + 21*CF^2*uec^2*G[2, 1, 0, 0, 0, zb] - 
   (15*CA^2*uec^2*zb*G[2, 1, 0, 0, 0, zb])/4 + 
   33*CA*CF*uec^2*zb*G[2, 1, 0, 0, 0, zb] - 51*CF^2*uec^2*zb*
    G[2, 1, 0, 0, 0, zb] - (81*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 0, zb])/8 + 
   (81*CF^2*uec^2*zb^2*G[2, 1, 0, 0, 0, zb])/4 + 
   (3*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 0, zb])/4 - 
   3*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 0, zb] + 3*CF^2*uec^2*zb^3*
    G[2, 1, 0, 0, 0, zb] - (3*CA^2*uec^2*zb^4*G[2, 1, 0, 0, 0, zb])/32 + 
   (3*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 0, zb])/8 - 
   (3*CF^2*uec^2*zb^4*G[2, 1, 0, 0, 0, zb])/8 - 
   (2*CA^2*uec^2*G[2, 1, 0, 0, 1, zb])/3 + 
   (32*CA*CF*uec^2*G[2, 1, 0, 0, 1, zb])/3 - 
   (56*CF^2*uec^2*G[2, 1, 0, 0, 1, zb])/3 + 
   (10*CA^2*uec^2*zb*G[2, 1, 0, 0, 1, zb])/3 - 
   (88*CA*CF*uec^2*zb*G[2, 1, 0, 0, 1, zb])/3 + 
   (136*CF^2*uec^2*zb*G[2, 1, 0, 0, 1, zb])/3 + 
   9*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 1, zb] - 18*CF^2*uec^2*zb^2*
    G[2, 1, 0, 0, 1, zb] - (2*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 1, zb])/3 + 
   (8*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 1, zb])/3 - 
   (8*CF^2*uec^2*zb^3*G[2, 1, 0, 0, 1, zb])/3 + 
   (CA^2*uec^2*zb^4*G[2, 1, 0, 0, 1, zb])/12 - 
   (CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 1, zb])/3 + 
   (CF^2*uec^2*zb^4*G[2, 1, 0, 0, 1, zb])/3 - 
   (2*CA^2*uec^2*G[2, 1, 0, 1, 0, zb])/3 + 
   (32*CA*CF*uec^2*G[2, 1, 0, 1, 0, zb])/3 - 
   (56*CF^2*uec^2*G[2, 1, 0, 1, 0, zb])/3 + 
   (10*CA^2*uec^2*zb*G[2, 1, 0, 1, 0, zb])/3 - 
   (88*CA*CF*uec^2*zb*G[2, 1, 0, 1, 0, zb])/3 + 
   (136*CF^2*uec^2*zb*G[2, 1, 0, 1, 0, zb])/3 + 
   9*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 0, zb] - 18*CF^2*uec^2*zb^2*
    G[2, 1, 0, 1, 0, zb] - (2*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 0, zb])/3 + 
   (8*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 0, zb])/3 - 
   (8*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 0, zb])/3 + 
   (CA^2*uec^2*zb^4*G[2, 1, 0, 1, 0, zb])/12 - 
   (CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 0, zb])/3 + 
   (CF^2*uec^2*zb^4*G[2, 1, 0, 1, 0, zb])/3 + 
   (7*CA^2*uec^2*G[2, 1, 0, 1, 1, zb])/12 - 
   (28*CA*CF*uec^2*G[2, 1, 0, 1, 1, zb])/3 + 
   (49*CF^2*uec^2*G[2, 1, 0, 1, 1, zb])/3 - 
   (35*CA^2*uec^2*zb*G[2, 1, 0, 1, 1, zb])/12 + 
   (77*CA*CF*uec^2*zb*G[2, 1, 0, 1, 1, zb])/3 - 
   (119*CF^2*uec^2*zb*G[2, 1, 0, 1, 1, zb])/3 - 
   (63*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 1, zb])/8 + 
   (63*CF^2*uec^2*zb^2*G[2, 1, 0, 1, 1, zb])/4 + 
   (7*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 1, zb])/12 - 
   (7*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 1, zb])/3 + 
   (7*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 1, zb])/3 - 
   (7*CA^2*uec^2*zb^4*G[2, 1, 0, 1, 1, zb])/96 + 
   (7*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 1, zb])/24 - 
   (7*CF^2*uec^2*zb^4*G[2, 1, 0, 1, 1, zb])/24 - 
   (23*CA^2*uec^2*G[2, 1, 1, 0, 0, zb])/24 + 
   (46*CA*CF*uec^2*G[2, 1, 1, 0, 0, zb])/3 - 
   (161*CF^2*uec^2*G[2, 1, 1, 0, 0, zb])/6 + 
   (115*CA^2*uec^2*zb*G[2, 1, 1, 0, 0, zb])/24 - 
   (253*CA*CF*uec^2*zb*G[2, 1, 1, 0, 0, zb])/6 + 
   (391*CF^2*uec^2*zb*G[2, 1, 1, 0, 0, zb])/6 + 
   (207*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 0, zb])/16 - 
   (207*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 0, zb])/8 - 
   (23*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 0, zb])/24 + 
   (23*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 0, zb])/6 - 
   (23*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 0, zb])/6 + 
   (23*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 0, zb])/192 - 
   (23*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 0, zb])/48 + 
   (23*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 0, zb])/48 + 
   (5*CA^2*uec^2*G[2, 1, 1, 0, 1, zb])/6 - 
   (40*CA*CF*uec^2*G[2, 1, 1, 0, 1, zb])/3 + 
   (70*CF^2*uec^2*G[2, 1, 1, 0, 1, zb])/3 - 
   (25*CA^2*uec^2*zb*G[2, 1, 1, 0, 1, zb])/6 + 
   (110*CA*CF*uec^2*zb*G[2, 1, 1, 0, 1, zb])/3 - 
   (170*CF^2*uec^2*zb*G[2, 1, 1, 0, 1, zb])/3 - 
   (45*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 1, zb])/4 + 
   (45*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 1, zb])/2 + 
   (5*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 1, zb])/6 - 
   (10*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 1, zb])/3 + 
   (10*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 1, zb])/3 - 
   (5*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 1, zb])/48 + 
   (5*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 1, zb])/12 - 
   (5*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 1, zb])/12 + 
   (7*CA^2*uec^2*G[2, 1, 1, 1, 0, zb])/8 - 
   14*CA*CF*uec^2*G[2, 1, 1, 1, 0, zb] + (49*CF^2*uec^2*G[2, 1, 1, 1, 0, zb])/
    2 - (35*CA^2*uec^2*zb*G[2, 1, 1, 1, 0, zb])/8 + 
   (77*CA*CF*uec^2*zb*G[2, 1, 1, 1, 0, zb])/2 - 
   (119*CF^2*uec^2*zb*G[2, 1, 1, 1, 0, zb])/2 - 
   (189*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 0, zb])/16 + 
   (189*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 0, zb])/8 + 
   (7*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 0, zb])/8 - 
   (7*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 0, zb])/2 + 
   (7*CF^2*uec^2*zb^3*G[2, 1, 1, 1, 0, zb])/2 - 
   (7*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 0, zb])/64 + 
   (7*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 0, zb])/16 - 
   (7*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 0, zb])/16 - 
   (3*CA^2*uec^2*G[2, 1, 1, 1, 1, zb])/4 + 
   12*CA*CF*uec^2*G[2, 1, 1, 1, 1, zb] - 21*CF^2*uec^2*G[2, 1, 1, 1, 1, zb] + 
   (15*CA^2*uec^2*zb*G[2, 1, 1, 1, 1, zb])/4 - 
   33*CA*CF*uec^2*zb*G[2, 1, 1, 1, 1, zb] + 51*CF^2*uec^2*zb*
    G[2, 1, 1, 1, 1, zb] + (81*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 1, zb])/8 - 
   (81*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 1, zb])/4 - 
   (3*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 1, zb])/4 + 
   3*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 1, zb] - 3*CF^2*uec^2*zb^3*
    G[2, 1, 1, 1, 1, zb] + (3*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 1, zb])/32 - 
   (3*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 1, zb])/8 + 
   (3*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 1, zb])/8 - 
   (45*CA^2*uec^2*G[0, 0, 0, 0, 0, 0, zb])/16 + 
   (5965*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb])/24 - 
   (29795*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, zb])/48 + 
   (45*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/8 - 
   (5965*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/12 + 
   (29795*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/24 - 
   (45*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/8 + 
   (5965*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/12 - 
   (29795*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/24 + 
   (23*CA^2*uec^2*G[0, 0, 0, 0, 0, 1, zb])/48 - 
   (9845*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/48 + 
   (12403*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb])/24 - 
   (23*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/24 + 
   (9845*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/24 - 
   (12403*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/12 + 
   (23*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/24 - 
   (9845*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/24 + 
   (12403*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/12 - 
   (2*CA^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (1085*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/6 + 
   (2837*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/6 + 
   (4*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   (1085*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (2837*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (17*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/24 - 
   (8845*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/24 + 
   (11483*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/12 + 
   (67*CA^2*uec^2*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (1717*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/12 - 
   (3097*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb])/8 - 
   (67*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/12 - 
   (1717*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/6 + 
   (3097*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/4 + 
   (119*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (7033*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/24 - 
   (1571*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/2 - 
   (7*CA^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (1913*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/12 + 
   (1310*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (14*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (1913*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/6 - 
   (2620*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (85*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/24 - 
   (8009*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/24 + 
   (10783*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/12 + 
   (193*CA^2*uec^2*G[0, 0, 0, 1, 0, 1, zb])/48 + 
   (6061*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/48 - 
   (717*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb])/2 - 
   (23*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (6097*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/24 + 
   (1437*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/2 + 
   (169*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/24 + 
   (6379*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/24 - 
   (1479*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/2 + 
   (21*CA^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (2357*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/24 - 
   (2459*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/8 - 
   (39*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/4 - 
   (2393*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/12 + 
   (2471*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (79*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (5035*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/24 - 
   639*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb] - 
   (107*CA^2*uec^2*G[0, 0, 0, 1, 1, 1, zb])/16 - 
   (1121*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb])/16 + 
   244*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb] + 
   (49*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb])/4 + 
   (1157*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   (985*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb])/2 - 
   (103*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   (1215*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/8 + 
   (1019*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/2 - 
   (53*CA^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/12 - 
   (421*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (2441*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/6 + 
   (53*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/6 + 
   (842*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (2441*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (179*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/24 - 
   (7315*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/24 + 
   (10277*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/12 + 
   (17*CA^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (5327*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/48 - 
   (2677*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/8 - 
   (499*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/48 - 
   (5417*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   673*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] + 
   (245*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (5819*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/24 - 
   (2823*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/4 + 
   (307*CA^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/48 + 
   (1153*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/12 - 
   (1231*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/4 - 
   (569*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/48 - 
   (2351*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/12 + 
   (2477*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/4 + 
   (283*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/24 + 
   (5209*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/24 - 
   (2645*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/4 - 
   (119*CA^2*uec^2*G[0, 0, 1, 0, 1, 1, zb])/16 - 
   71*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb] + 
   249*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb] + 
   (211*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/16 + 
   (595*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/4 - 
   (2019*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/4 - 
   (113*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (1309*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/8 + 
   (2153*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/4 + 
   (187*CA^2*uec^2*G[0, 0, 1, 1, 0, 0, zb])/24 + 
   (1577*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/24 - 
   (2021*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb])/8 - 
   (347*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/24 - 
   (1631*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/12 + 
   (2039*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/4 + 
   (395*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/24 + 
   (3547*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/24 - 
   (1083*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/2 - 
   (133*CA^2*uec^2*G[0, 0, 1, 1, 0, 1, zb])/16 - 
   (735*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb])/16 + 
   (405*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb])/2 + 
   (115*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb])/8 + 
   (807*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   414*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] - 
   (143*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (833*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/8 + 
   (869*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/2 - 
   (143*CA^2*uec^2*G[0, 0, 1, 1, 1, 0, zb])/16 - 
   27*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (669*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb])/4 + 
   (241*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/16 + 
   (261*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/4 - 
   (1383*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/4 - 
   (163*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (495*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/8 + 
   (1441*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/4 + 
   (147*CA^2*uec^2*G[0, 0, 1, 1, 1, 1, zb])/16 + 
   (87*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/8 - 
   (1023*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb])/8 - 
   (117*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/8 - 
   (147*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (1083*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (85*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (207*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/8 - 
   (551*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/2 - 
   (659*CA^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/96 - 
   (5909*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/48 + 
   (2293*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/6 + 
   (659*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/48 + 
   (5909*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/24 - 
   (2293*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (301*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/24 - 
   (6743*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/24 + 
   (9949*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/12 + 
   (737*CA^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/96 + 
   (4705*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/48 - 
   (1263*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/4 - 
   (737*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/48 - 
   (4705*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/24 + 
   (1263*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (349*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/24 + 
   (674*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (1371*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (769*CA^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/96 + 
   (2029*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/24 - 
   (2321*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/8 - 
   (769*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/48 - 
   (2029*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/12 + 
   (2321*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/4 + 
   (383*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/24 + 
   (1199*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/6 - 
   (1283*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   (277*CA^2*uec^2*G[0, 1, 0, 0, 1, 1, zb])/32 - 
   (503*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/8 + 
   (1887*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb])/8 + 
   (277*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/16 + 
   (503*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/4 - 
   (1887*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/4 - 
   (141*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (605*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/4 + 
   524*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb] + 
   (845*CA^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/96 + 
   (1739*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/24 - 
   (2153*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/8 - 
   (845*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/48 - 
   (1739*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/12 + 
   (2153*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/4 + 
   (445*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/24 + 
   (536*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (1219*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   (293*CA^2*uec^2*G[0, 1, 0, 1, 0, 1, zb])/32 - 
   (859*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/16 + 
   (439*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb])/2 + 
   (293*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/16 + 
   (859*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/8 - 
   439*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] - 
   (155*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/8 - 
   136*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb] + 
   (1001*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   (295*CA^2*uec^2*G[0, 1, 0, 1, 1, 0, zb])/32 - 
   (311*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb])/8 + 
   (1521*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb])/8 + 
   (295*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/16 + 
   (311*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/4 - 
   (1521*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/4 - 
   (165*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   (417*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/4 + 
   442*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (299*CA^2*uec^2*G[0, 1, 0, 1, 1, 1, zb])/32 + 
   (369*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/16 - 
   (601*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb])/4 - 
   (299*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/16 - 
   (369*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (601*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   21*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb] + 
   (273*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/4 - 
   354*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb] + 
   (323*CA^2*uec^2*G[0, 1, 1, 0, 0, 0, zb])/32 + 
   (2149*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/48 - 
   (1739*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb])/8 - 
   (377*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/16 - 
   (1825*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/24 + 
   (1685*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/4 + 
   (195*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/8 + 
   (631*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/6 - 
   (1931*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/4 - 
   (321*CA^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/32 - 
   31*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb] + 
   (1411*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/8 + 
   (177*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/8 + 
   (215*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/4 - 
   (689*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   (195*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (145*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/2 + 
   391*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb] - 
   (321*CA^2*uec^2*G[0, 1, 1, 0, 1, 0, zb])/32 - 
   (377*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb])/16 + 
   (323*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb])/2 + 
   (177*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/8 + 
   (311*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/8 - 
   (1259*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/4 - 
   (205*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/8 - 
   (233*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/4 + 
   (735*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/2 + 
   (313*CA^2*uec^2*G[0, 1, 1, 0, 1, 1, zb])/32 + 
   (191*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/16 - 
   (515*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   (41*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/2 - 
   (161*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/8 + 
   (1015*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   (101*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   (123*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   294*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb] - 
   (305*CA^2*uec^2*G[0, 1, 1, 1, 0, 0, zb])/32 - 
   (29*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb])/4 + 
   (1015*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb])/8 + 
   (323*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/16 + 
   10*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] - 
   (997*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (211*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (29*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/2 + 
   283*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (285*CA^2*uec^2*G[0, 1, 1, 1, 0, 1, zb])/32 - 
   (11*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/16 - 
   100*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb] - 
   (285*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/16 + 
   (11*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   200*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] + 
   25*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb] - 
   (19*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/4 - 
   222*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb] + 
   (259*CA^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/32 - 
   (133*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/16 - 
   (163*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/2 - 
   16*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] + 
   (127*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/8 + 
   (655*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/4 + 
   (97*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/4 - 
   (93*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/4 - 
   182*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb] - 
   (115*CA^2*uec^2*G[0, 1, 1, 1, 1, 1, zb])/16 + 
   (29*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   61*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb] + 
   (53*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (49*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (253*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (357*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/16 + 
   (153*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   (541*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (CA^2*uec^2*G[0, 1, 2, 1, 0, 0, zb])/2 + 
   (5*CA*CF*uec^2*G[0, 1, 2, 1, 0, 0, zb])/2 - 
   3*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, zb] + 
   CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb] - 5*CA*CF*uec^2*zb*
    G[0, 1, 2, 1, 0, 0, zb] + 6*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb] - 
   2*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, zb] + 10*CA*CF*uec^2*zb^2*
    G[0, 1, 2, 1, 0, 0, zb] - 12*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, zb] + 
   (CA^2*uec^2*G[0, 1, 2, 1, 0, 1, zb])/2 - 
   (5*CA*CF*uec^2*G[0, 1, 2, 1, 0, 1, zb])/2 + 
   3*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, zb] - 
   CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb] + 5*CA*CF*uec^2*zb*
    G[0, 1, 2, 1, 0, 1, zb] - 6*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb] + 
   2*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, zb] - 10*CA*CF*uec^2*zb^2*
    G[0, 1, 2, 1, 0, 1, zb] + 12*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, zb] + 
   (3*CA^2*uec^2*G[0, 1, 2, 1, 1, 0, zb])/4 - 
   (15*CA*CF*uec^2*G[0, 1, 2, 1, 1, 0, zb])/4 + 
   (9*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, zb])/2 - 
   (3*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb])/2 + 
   (15*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb])/2 - 
   9*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb] + 3*CA^2*uec^2*zb^2*
    G[0, 1, 2, 1, 1, 0, zb] - 15*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, zb] + 
   18*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, zb] - 
   (3*CA^2*uec^2*G[0, 1, 2, 1, 1, 1, zb])/4 + 
   (15*CA*CF*uec^2*G[0, 1, 2, 1, 1, 1, zb])/4 - 
   (9*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, zb])/2 + 
   (3*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb])/2 - 
   (15*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb])/2 + 
   9*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb] - 3*CA^2*uec^2*zb^2*
    G[0, 1, 2, 1, 1, 1, zb] + 15*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, zb] - 
   18*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, zb] - 
   (157*CA^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/16 - 
   (673*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/8 + 
   (17363*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/48 + 
   (157*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/8 + 
   (673*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/4 - 
   (17363*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/24 - 
   (157*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (673*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/4 + 
   (17363*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/24 + 
   (159*CA^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/16 + 
   (1595*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/24 - 
   (7189*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/24 - 
   (159*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/8 - 
   (1595*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/12 + 
   (7189*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/12 + 
   (159*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/8 + 
   (1595*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/12 - 
   (7189*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/12 + 
   (75*CA^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/8 + 
   (1327*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/24 - 
   (6599*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/24 - 
   (75*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/4 - 
   (1327*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/12 + 
   (6599*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/12 + 
   (153*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/8 + 
   (1375*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/12 - 
   (6713*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/12 - 
   (75*CA^2*uec^2*G[1, 0, 0, 0, 1, 1, zb])/8 - 
   (317*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/8 + 
   224*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb] + 
   (75*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb])/4 + 
   (317*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb])/4 - 
   448*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] - 
   (153*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/8 - 
   (333*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/4 + 
   (915*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/2 + 
   (75*CA^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/8 + 
   (1085*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/24 - 
   (6115*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/24 - 
   (75*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/4 - 
   (1085*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/12 + 
   (6115*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/12 + 
   (159*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/8 + 
   (1187*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/12 - 
   (6373*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/12 - 
   (37*CA^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   (127*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/4 + 
   (1663*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/8 + 
   (287*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/16 + 
   (263*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   418*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] - 
   (157*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (283*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/4 + 
   (1739*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   (67*CA^2*uec^2*G[1, 0, 0, 1, 1, 0, zb])/8 - 
   (153*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/8 + 
   (717*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb])/4 + 
   (125*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/8 + 
   (171*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/4 - 
   363*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] - 
   (149*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/8 - 
   (179*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/4 + 
   379*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (129*CA^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/16 + 
   (15*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/2 - 
   (1131*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/8 - 
   (231*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/16 - 
   (87*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/4 + 
   (579*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   18*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb] + 
   (81*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/4 - 
   (1203*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/4 + 
   (315*CA^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/32 + 
   (1727*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/48 - 
   (5717*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/24 - 
   (315*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/16 - 
   (1727*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/24 + 
   (5717*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/12 + 
   (177*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/8 + 
   (2051*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/24 - 
   (3079*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/6 - 
   (307*CA^2*uec^2*G[1, 0, 1, 0, 0, 1, zb])/32 - 
   (397*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/16 + 
   (781*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb])/4 + 
   (307*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/16 + 
   (397*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/8 - 
   (781*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   (173*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/8 - 
   (487*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/8 + 
   (1691*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/4 - 
   (293*CA^2*uec^2*G[1, 0, 1, 0, 1, 0, zb])/32 - 
   (291*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/16 + 
   (721*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb])/4 + 
   (293*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/16 + 
   (291*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (721*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   (175*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (395*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/8 + 
   (1603*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/4 + 
   (279*CA^2*uec^2*G[1, 0, 1, 0, 1, 1, zb])/32 + 
   (135*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/16 - 
   (291*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb])/2 - 
   (279*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/16 - 
   (135*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/8 + 
   291*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] + 
   21*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb] + 
   (223*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/8 - 
   (1309*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/4 - 
   (261*CA^2*uec^2*G[1, 0, 1, 1, 0, 0, zb])/32 - 
   (87*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/16 + 
   (301*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb])/2 + 
   (279*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/16 + 
   (51*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/8 - 
   (593*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/2 - 
   (171*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/8 - 
   (141*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/8 + 
   (1339*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/4 + 
   (243*CA^2*uec^2*G[1, 0, 1, 1, 0, 1, zb])/32 - 
   (29*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/16 - 
   (963*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb])/8 - 
   (63*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   (47*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (477*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   (81*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   (5*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/8 - 
   (539*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   (213*CA^2*uec^2*G[1, 0, 1, 1, 1, 0, zb])/32 - 
   (157*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/16 - 
   (403*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb])/4 - 
   (213*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/16 + 
   (157*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (403*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (39*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/2 - 
   (151*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/8 - 
   (911*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/4 - 
   (93*CA^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/16 + 
   (253*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/16 + 
   (617*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/8 + 
   (177*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/16 - 
   (235*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/8 - 
   (313*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (285*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/16 + 
   (265*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/8 + 
   176*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb] + 
   (135*CA^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/16 + 
   (97*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/8 - 
   (1153*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/6 - 
   (135*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/8 - 
   (97*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/4 + 
   (1153*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (135*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   (97*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/4 - 
   (1153*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (129*CA^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/16 - 
   (49*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/8 + 
   (315*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/2 + 
   (129*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/8 + 
   (49*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/4 - 
   315*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] - 
   (129*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   (49*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/4 + 
   315*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb] - 
   (57*CA^2*uec^2*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (11*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/8 + 
   (577*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb])/4 + 
   (57*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/4 + 
   (11*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/4 - 
   (577*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/2 - 
   (123*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (9*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/2 + 
   (593*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/2 + 
   (105*CA^2*uec^2*G[1, 1, 0, 0, 1, 1, zb])/16 - 
   (33*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/8 - 
   (465*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (105*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (33*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   (465*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/2 + 
   (57*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (13*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (481*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (213*CA^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/32 + 
   (49*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/16 + 
   (267*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/2 + 
   (213*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/16 - 
   (49*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   267*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] - 
   (129*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/8 + 
   (21*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/8 + 
   (1141*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/4 + 
   (195*CA^2*uec^2*G[1, 1, 0, 1, 0, 1, zb])/32 - 
   (117*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/16 - 
   108*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb] - 
   (195*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/16 + 
   (117*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   216*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] + 
   15*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb] - 
   (93*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/8 - 
   (933*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/4 + 
   (153*CA^2*uec^2*G[1, 1, 0, 1, 1, 0, zb])/32 - 
   (195*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/16 - 
   93*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb] - 
   (153*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb])/16 + 
   (195*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   186*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] + 
   (27*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (179*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/8 - 
   (823*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   (63*CA^2*uec^2*G[1, 1, 0, 1, 1, 1, zb])/16 + 
   (255*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/16 + 
   (291*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (63*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/8 - 
   (255*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/8 - 
   (291*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   (189*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/16 + 
   (243*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/8 + 
   (657*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   (63*CA^2*uec^2*G[1, 1, 1, 0, 0, 0, zb])/16 + 
   (99*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/8 + 
   104*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (63*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   (99*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/4 - 
   208*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] - 
   (63*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/8 + 
   (99*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/4 + 
   208*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (27*CA^2*uec^2*G[1, 1, 1, 0, 0, 1, zb])/8 - 
   (111*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/8 - 
   84*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb] - 
   (27*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/4 + 
   (111*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/4 + 
   168*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] + 
   (27*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/4 - 
   (111*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/4 - 
   168*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb] + 
   (81*CA^2*uec^2*G[1, 1, 1, 0, 1, 0, zb])/32 - 
   (255*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/16 - 
   (153*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb])/16 + 
   (255*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb])/8 + 
   153*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] + 
   (27*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/4 - 
   (255*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/8 - 
   (639*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/4 - 
   (27*CA^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/16 + 
   (279*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/16 + 
   (243*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (27*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/8 - 
   (279*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/8 - 
   (243*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/16 + 
   (279*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/8 + 
   (513*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (153*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/8 - 
   60*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb] + 
   (153*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/4 + 
   120*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] - 
   (153*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/4 - 
   120*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb] + 
   (27*CA^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/32 + 
   (153*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/8 + 
   (189*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (27*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (153*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (189*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/2 + 
   (27*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/16 + 
   (153*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/4 + 
   (189*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/2 + 
   (81*CA^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/32 + 
   (81*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (153*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (81*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   (153*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/2 + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/16 + 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/2 + 
   (153*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   (243*CA^2*uec^2*G[1, 1, 1, 1, 1, 1, zb])/64 - 
   (81*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/4 - 
   (459*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb])/16 + 
   (243*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (81*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/2 + 
   (459*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/32 - 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   (459*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (3*CA*CF*uec^2*G[1, 1, 2, 1, 0, 0, zb])/4 + 
   (3*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, zb])/2 + 
   (3*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb])/2 - 
   3*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb] - 4*CA*CF*uec^2*zb^2*
    G[1, 1, 2, 1, 0, 0, zb] + 8*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, zb] + 
   (3*CA*CF*uec^2*G[1, 1, 2, 1, 0, 1, zb])/4 - 
   (3*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, zb])/2 - 
   (3*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb])/2 + 
   3*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb] + 4*CA*CF*uec^2*zb^2*
    G[1, 1, 2, 1, 0, 1, zb] - 8*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, zb] + 
   (9*CA*CF*uec^2*G[1, 1, 2, 1, 1, 0, zb])/8 - 
   (9*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, zb])/4 - 
   (9*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb])/4 + 
   (9*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb])/2 + 
   6*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, zb] - 
   12*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, zb] - 
   (9*CA*CF*uec^2*G[1, 1, 2, 1, 1, 1, zb])/8 + 
   (9*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, zb])/4 + 
   (9*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb])/4 - 
   (9*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb])/2 - 
   6*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, zb] + 
   12*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, zb] + 
   (9*CA*CF*uec^2*G[1, 2, 1, 0, 0, 0, zb])/4 - 
   (9*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, zb])/2 - 
   (9*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb])/2 + 
   9*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb] + 9*CA*CF*uec^2*zb^2*
    G[1, 2, 1, 0, 0, 0, zb] - 18*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, zb] - 
   2*CA*CF*uec^2*G[1, 2, 1, 0, 0, 1, zb] + 
   4*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, zb] + 4*CA*CF*uec^2*zb*
    G[1, 2, 1, 0, 0, 1, zb] - 8*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb] - 
   8*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, zb] + 
   16*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, zb] - 
   2*CA*CF*uec^2*G[1, 2, 1, 0, 1, 0, zb] + 
   4*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, zb] + 4*CA*CF*uec^2*zb*
    G[1, 2, 1, 0, 1, 0, zb] - 8*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb] - 
   8*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, zb] + 
   16*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, zb] + 
   (7*CA*CF*uec^2*G[1, 2, 1, 0, 1, 1, zb])/4 - 
   (7*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, zb])/2 - 
   (7*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb])/2 + 
   7*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb] + 7*CA*CF*uec^2*zb^2*
    G[1, 2, 1, 0, 1, 1, zb] - 14*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, zb] - 
   (23*CA*CF*uec^2*G[1, 2, 1, 1, 0, 0, zb])/8 + 
   (23*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, zb])/4 + 
   (23*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb])/4 - 
   (23*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb])/2 - 
   (23*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, zb])/2 + 
   23*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, zb] + 
   (5*CA*CF*uec^2*G[1, 2, 1, 1, 0, 1, zb])/2 - 
   5*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, zb] - 5*CA*CF*uec^2*zb*
    G[1, 2, 1, 1, 0, 1, zb] + 10*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb] + 
   10*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, zb] - 
   20*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, zb] + 
   (21*CA*CF*uec^2*G[1, 2, 1, 1, 1, 0, zb])/8 - 
   (21*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, zb])/4 - 
   (21*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb])/4 + 
   (21*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb])/2 + 
   (21*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, zb])/2 - 
   21*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, zb] - 
   (9*CA*CF*uec^2*G[1, 2, 1, 1, 1, 1, zb])/4 + 
   (9*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, zb])/2 + 
   (9*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb])/2 - 
   9*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb] - 9*CA*CF*uec^2*zb^2*
    G[1, 2, 1, 1, 1, 1, zb] + 18*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, zb] - 
   (5*CA^2*uec^2*Log[Q2dmu2])/64 + (CA*CF*uec^2*Log[Q2dmu2])/32 + 
   (1335*CF^2*uec^2*Log[Q2dmu2])/64 - (31*CA^2*Pi^2*uec^2*Log[Q2dmu2])/384 + 
   (95*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/256 - (445*CF^2*Pi^2*uec^2*Log[Q2dmu2])/
    192 + (2671*CA^2*Pi^4*uec^2*Log[Q2dmu2])/92160 - 
   (1669*CA*CF*Pi^4*uec^2*Log[Q2dmu2])/10240 + 
   (2773*CF^2*Pi^4*uec^2*Log[Q2dmu2])/11520 - 
   (5*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/(16*(-2 + zb)^2) + 
   (5*CF^2*Pi^2*uec^2*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (5*CA^2*Pi^2*uec^2*Log[Q2dmu2])/(32*(-2 + zb)) - 
   (15*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/(32*(-2 + zb)) + 
   (25*CF^2*Pi^2*uec^2*Log[Q2dmu2])/(16*(-2 + zb)) + 
   (43*CA^2*uec^2*zb*Log[Q2dmu2])/16 - (3613*CA*CF*uec^2*zb*Log[Q2dmu2])/64 - 
   (10857*CF^2*uec^2*zb*Log[Q2dmu2])/32 - (15*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2])/
    4 - (1687*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/384 + 
   (43393*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/768 + 
   (2671*CA^2*Pi^4*uec^2*zb*Log[Q2dmu2])/15360 + 
   (3049*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/15360 - 
   (613*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2])/480 + 
   (483*CA^2*uec^2*zb^2*Log[Q2dmu2])/128 + 
   (3429*CA*CF*uec^2*zb^2*Log[Q2dmu2])/64 + 
   (22509*CF^2*uec^2*zb^2*Log[Q2dmu2])/128 + 
   (3851*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/768 + 
   (6373*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/768 - 
   (93617*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/1536 - 
   (5303*CA^2*Pi^4*uec^2*zb^2*Log[Q2dmu2])/20480 - 
   (491*CA*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2])/2560 + 
   (8117*CF^2*Pi^4*uec^2*zb^2*Log[Q2dmu2])/5120 + 
   (113*CA^2*Pi^4*uec^2*zb^3*Log[Q2dmu2])/5760 - 
   (113*CA*CF*Pi^4*uec^2*zb^3*Log[Q2dmu2])/1440 + 
   (113*CF^2*Pi^4*uec^2*zb^3*Log[Q2dmu2])/1440 - 
   (113*CA^2*Pi^4*uec^2*zb^4*Log[Q2dmu2])/46080 + 
   (113*CA*CF*Pi^4*uec^2*zb^4*Log[Q2dmu2])/11520 - 
   (113*CF^2*Pi^4*uec^2*zb^4*Log[Q2dmu2])/11520 + 
   (CA^2*uec^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (13*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/64 - 
   (1245*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/64 + 
   (23*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/384 - 
   (221*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/128 + 
   (2065*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/384 + 
   (7471*CA^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/46080 - 
   (41*CA*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/384 - 
   (11441*CF^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/23040 - 
   (3*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (3*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (33*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (1579*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/32 + 
   (9347*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/32 + 
   (1985*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/384 + 
   (307*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/192 - 
   (6599*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/128 - 
   (7471*CA^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/23040 + 
   (41*CA*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/192 + 
   (11441*CF^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/11520 - 
   (153*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (789*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (8823*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 - 
   (1675*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/256 - 
   (183*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/32 + 
   59*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2] + 
   (7471*CA^2*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/23040 - 
   (41*CA*CF*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/192 - 
   (11441*CF^2*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/11520 + 
   (5*CA^2*Pi^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2])/384 - 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2])/96 + 
   (5*CF^2*Pi^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2])/96 - 
   (57*CA^2*uec^2*G[1, zb]*Log[Q2dmu2])/64 - 
   (437*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (23*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (575*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/384 - 
   (1993*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/768 - 
   (1895*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/768 - 
   (2671*CA^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/30720 + 
   (377*CA*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/5760 + 
   (3067*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/11520 + 
   (5*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(16*(-2 + zb)^3) - 
   (5*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^3) + 
   (5*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*(-2 + zb)^2) + 
   (5*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (15*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (3*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (3*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (15*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*(-2 + zb)) + 
   (5*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (25*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(32*zb) - 
   (15*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*zb) - 
   (9*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (481*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (12157*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/64 - 
   (1073*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/192 + 
   (3505*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/384 + 
   (11591*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/384 + 
   (2671*CA^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/15360 - 
   (377*CA*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2880 - 
   (3067*CF^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/5760 + 
   (405*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (1707*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (11787*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 + 
   (7819*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/1536 - 
   (1463*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/768 - 
   (14153*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/384 - 
   (2671*CA^2*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/15360 + 
   (377*CA*CF*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/2880 + 
   (3067*CF^2*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/5760 - 
   (5*CA^2*Pi^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2])/384 + 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2])/96 - 
   (5*CF^2*Pi^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2])/96 - 
   (13*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/32 - 
   (133*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (1455*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (89*CA^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/96 + 
   (497*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/128 - 
   (1861*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/384 - 
   (3*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (3*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (3*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (15*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (63*CA^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (1731*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (19783*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (89*CA^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (21*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (2649*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (203*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (1687*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (6463*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (1035*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/128 - 
   (57*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/128 - 
   (3081*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (5*CA^2*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/48 - 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (5*CF^2*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (5*CA^2*Pi^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/384 + 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/96 - 
   (5*CF^2*Pi^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/96 + 
   (17*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (201*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (295*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (289*CA^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/384 - 
   (1067*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/384 + 
   (165*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/64 + 
   (3*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (3*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (3*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (15*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (15*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (339*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/64 + 
   (1069*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (7327*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (219*CA^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (121*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (851*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (41*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (1675*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (10475*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (1455*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/256 + 
   (417*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/128 + 
   30*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2] + 
   (253*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (275*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (1043*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (329*CA^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/384 + 
   (127*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (215*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/384 + 
   (9*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (9*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (9*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)) - 
   (45*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (15*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (501*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (1555*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (9709*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (625*CA^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (2309*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (4003*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 + 
   (61*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (1999*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (10565*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (1665*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/256 + 
   (495*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (861*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (5*CA^2*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (5*CF^2*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (5*CA^2*Pi^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/384 - 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/96 + 
   (5*CF^2*Pi^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (563*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (1471*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (467*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (353*CA^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/768 + 
   (97*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/192 - 
   (317*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/96 - 
   (9*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (9*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (9*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-2 + zb)) + 
   (45*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (45*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (753*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (1833*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (7947*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (1595*CA^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (1441*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (1753*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/96 - 
   (127*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (257*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (18415*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (2241*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/512 - 
   (105*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (2385*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/128 - 
   (5*CA^2*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/48 + 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (5*CF^2*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (5*CA^2*Pi^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/384 - 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (5*CF^2*Pi^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (5*CA^2*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/48 - 
   (5*CA*CF*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/3 + 
   (35*CF^2*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/12 - 
   (25*CA^2*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/48 + 
   (55*CA*CF*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/12 - 
   (85*CF^2*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/12 - 
   (45*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/32 + 
   (45*CF^2*Pi^2*uec^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CA^2*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/48 - 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/12 + 
   (5*CF^2*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/12 - 
   (5*CA^2*Pi^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/384 + 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/96 - 
   (5*CF^2*Pi^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/96 + 
   (3*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (275*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (553*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (881*CA^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/192 + 
   (31*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (4901*CF^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/192 - 
   (465*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (7*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (11351*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (881*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (31*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (4901*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (315*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   3*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (4827*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (881*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (31*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (4901*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (3*CA^2*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CF^2*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (11*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   9*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (683*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (283*CA^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (163*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (571*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (419*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (339*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (4393*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (283*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (163*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (571*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (603*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (39*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (8013*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (79*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (397*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (537*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (3*CA^2*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CF^2*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (19*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (225*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (589*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1163*CA^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/384 - 
   (335*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/192 - 
   (131*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (625*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (679*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   240*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (1163*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/192 + 
   (335*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (131*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (861*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (735*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (843*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (163*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (515*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (511*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (5*CA^2*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (5*CA*CF*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (5*CF^2*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (33*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (15*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (153*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (57*CA^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (29*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (389*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (473*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (1015*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   181*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   3*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (7*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (425*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (195*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1149*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (1383*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (271*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (51*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (97*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (5*CA^2*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (5*CA*CF*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CF^2*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (233*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (573*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (1365*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (89*CA^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (253*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (2957*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/192 + 
   (3*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) - 
   (3*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) + 
   (3*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (3*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (9*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (9*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (3*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (15*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (693*CA^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (13*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (5551*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (89*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (253*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (2957*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (415*CA^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (517*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (7451*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (89*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (253*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (2957*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (3*CA^2*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CF^2*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (499*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (391*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (1987*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (229*CA^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/128 + 
   (5*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (343*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) + 
   (3*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) - 
   (3*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (3*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (9*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (9*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (3*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (15*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*zb^2) + 
   (15*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*zb^2) + 
   (9*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (3*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (33*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (1221*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (345*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (549*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (229*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   5*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (343*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (749*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (329*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (781*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (259*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (53*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (321*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (3*CA^2*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CF^2*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (627*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (357*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (231*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (201*CA^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/128 + 
   (37*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (163*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (9*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^3) + 
   (9*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) - 
   (9*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)^2) - 
   (9*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (27*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (27*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (45*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*zb^2) + 
   (15*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*zb^2) + 
   (9*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (3*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (33*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (293*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (569*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (491*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (201*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (37*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (163*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (351*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (1941*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   153*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (201*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (37*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (163*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (5*CA^2*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (5*CA*CF*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (5*CF^2*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (339*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (2379*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (207*CA^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/256 - 
   (33*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (453*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (9*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^3) - 
   (9*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) + 
   (9*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-2 + zb)^2) + 
   (9*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (27*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (27*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (45*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb^2) - 
   (45*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb^2) - 
   (27*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (9*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (99*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (917*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (785*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5981*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (207*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (33*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (453*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (459*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   36*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (3951*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (207*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (33*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (453*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (5*CA^2*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (5*CA*CF*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CF^2*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CA*CF*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CF^2*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/8 - 
   (5*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/8 + 
   (5*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   (5*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/4 - 
   (5*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/2 + 
   (45*CA^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (275*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (113*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (135*CA^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (585*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (5871*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (423*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (2061*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (6723*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3*CA^2*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   3*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   3*CF^2*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (3*CA^2*uec^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CF^2*uec^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (43*CA^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (65*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (17*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (129*CA^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (45*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (2361*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (207*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1467*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (2763*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CA^2*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   3*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   3*CF^2*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (3*CA^2*uec^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CF^2*uec^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (11*CA^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (113*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (55*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (111*CA^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (45*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (2109*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1449*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (1107*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (4959*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (5*CA^2*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (5*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (5*CF^2*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (5*CA^2*uec^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (5*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (5*CF^2*uec^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (41*CA^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (107*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   6*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (51*CA^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (831*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1395*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (567*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (4005*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CA^2*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (5*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (5*CF^2*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (5*CA^2*uec^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (5*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CF^2*uec^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (101*CA^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (103*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (101*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (99*CA^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (9*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1899*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (333*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (801*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (567*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (CA^2*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   2*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2*CF^2*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (CA^2*uec^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (CA*CF*uec^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (CF^2*uec^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (113*CA^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (265*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (111*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (171*CA^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (63*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1491*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1287*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (333*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1827*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (CA^2*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   2*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2*CF^2*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (CA^2*uec^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (CA*CF*uec^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (CF^2*uec^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (129*CA^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (161*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (45*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (57*CA^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (141*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (609*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (261*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (153*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (729*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (CA^2*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   CA*CF*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   CF^2*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (CA^2*uec^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (CA*CF*uec^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (CF^2*uec^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (69*CA^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   12*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (81*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (39*CA^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (405*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (903*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (243*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (567*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1107*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (CA^2*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   CA*CF*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   CF^2*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (CA^2*uec^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (CA*CF*uec^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (CF^2*uec^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (15*CA^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (429*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (2567*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (327*CA^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (585*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (5955*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (693*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (171*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1287*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3*CA^2*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   3*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   3*CF^2*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (3*CA^2*uec^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CF^2*uec^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (63*CA^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (43*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1039*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (309*CA^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (321*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (2427*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (333*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   9*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2115*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA^2*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   3*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   3*CF^2*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (3*CA^2*uec^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CF^2*uec^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (271*CA^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (603*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (973*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (293*CA^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (175*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (2249*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (603*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (45*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1953*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (5*CA^2*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (5*CF^2*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (5*CA^2*uec^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (5*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (5*CF^2*uec^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (289*CA^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (457*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (97*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (133*CA^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (59*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   226*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1125*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (135*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   198*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (5*CA^2*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (5*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (5*CF^2*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (5*CA^2*uec^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (5*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CF^2*uec^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (43*CA^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (145*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   60*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (389*CA^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (317*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (985*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (261*CA^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (549*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   198*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (CA^2*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   CA*CF*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   CF^2*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (CA^2*uec^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (CA*CF*uec^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (CF^2*uec^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (673*CA^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (43*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (385*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (89*CA^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (503*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (781*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (243*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (819*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (315*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (CA^2*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   CA*CF*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   CF^2*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (CA^2*uec^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (CA*CF*uec^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (CF^2*uec^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (401*CA^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (73*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (355*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (371*CA^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (791*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   163*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (405*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (603*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1971*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (CA^2*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (CA*CF*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (CF^2*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (CA^2*uec^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (CA*CF*uec^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (CF^2*uec^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (199*CA^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   7*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   35*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (649*CA^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (947*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (983*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1395*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   45*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (2925*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (CA^2*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (CA*CF*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (CF^2*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (CA^2*uec^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (CA*CF*uec^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (CF^2*uec^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (CA^2*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   4*CA*CF*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   7*CF^2*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (5*CA^2*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   11*CA*CF*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   17*CF^2*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (27*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (27*CF^2*uec^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (CA^2*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   CA*CF*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   CF^2*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (CA^2*uec^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (CA*CF*uec^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (CF^2*uec^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (CA^2*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   4*CA*CF*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   7*CF^2*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (5*CA^2*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   11*CA*CF*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   17*CF^2*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (27*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^2*uec^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (CA^2*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   CA*CF*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   CF^2*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (CA^2*uec^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (CA*CF*uec^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (CF^2*uec^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CA^2*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   6*CA*CF*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (21*CF^2*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (15*CA^2*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (33*CA*CF*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (51*CF^2*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (81*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (81*CF^2*uec^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CA^2*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (3*CF^2*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3*CA^2*uec^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (3*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (3*CF^2*uec^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (3*CA^2*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   6*CA*CF*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (21*CF^2*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (15*CA^2*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (33*CA*CF*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (51*CF^2*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (81*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (81*CF^2*uec^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA^2*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3*CF^2*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (3*CA^2*uec^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (3*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (3*CF^2*uec^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (157*CA^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (157*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (4989*CF^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (157*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   157*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (4989*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (157*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   157*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (4989*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (159*CA^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (983*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2057*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (159*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (983*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2057*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (159*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (983*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2057*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (75*CA^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (407*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (935*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (75*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (407*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (935*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (153*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (841*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1903*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (75*CA^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (287*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1515*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (75*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (287*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1515*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (153*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (601*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   387*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (75*CA^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (331*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (859*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (75*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (331*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (859*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (159*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (719*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1793*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (37*CA^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (457*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1395*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (287*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (475*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   351*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (157*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (505*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1461*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (67*CA^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (67*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1179*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (125*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   38*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (1197*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (149*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (307*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   312*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (129*CA^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (93*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (921*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (231*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (147*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   237*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   18*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (123*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (981*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (315*CA^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (523*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (797*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (315*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (523*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (797*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (177*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (613*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1723*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (307*CA^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (359*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (651*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (307*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (359*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (651*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (173*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (107*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (705*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (293*CA^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (131*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1191*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (293*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (131*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1191*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (175*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (85*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (663*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (279*CA^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (15*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (957*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (279*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   15*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (957*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   21*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (45*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (537*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (261*CA^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (79*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (969*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (279*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (43*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (951*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (171*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (25*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (1071*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (243*CA^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (771*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (63*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (21*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (381*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (81*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   3*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   213*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (213*CA^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (69*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (627*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (213*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (69*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (627*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (39*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   21*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   174*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (93*CA^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (111*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (237*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (177*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (51*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (483*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (285*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (135*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (525*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (135*CA^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (97*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (2985*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (135*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (97*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (2985*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (135*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (97*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (2985*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (129*CA^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (49*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1223*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (129*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (49*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1223*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (129*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (49*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1223*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (57*CA^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (11*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1117*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (57*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (11*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1117*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (123*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (17*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1147*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (105*CA^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (33*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (225*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (105*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (33*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   225*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (57*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (27*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (465*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (213*CA^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (49*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1031*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (213*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (49*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1031*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (129*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (25*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   275*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (195*CA^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (117*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (417*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (195*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (117*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (417*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   15*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (99*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (897*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (153*CA^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (195*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (357*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (153*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (195*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (357*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (27*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (189*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (783*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (63*CA^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (255*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (279*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (63*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (255*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (279*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (189*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (255*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (621*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (63*CA^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (99*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   104*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (63*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (99*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   208*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (63*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (99*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   208*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (27*CA^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (111*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   84*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (27*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (111*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   168*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (27*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (111*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   168*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (81*CA^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (255*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (153*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (81*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (255*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   153*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (27*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (255*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (639*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (27*CA^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (279*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (243*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (27*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (279*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (243*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (279*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (513*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (153*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   60*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (153*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   120*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (153*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   120*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (27*CA^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (153*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (189*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (27*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (153*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (189*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (27*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (153*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (189*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (81*CA^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (81*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (153*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (81*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (153*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (153*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (243*CA^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (81*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (459*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (243*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (81*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (459*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (459*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA*CF*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3*CF^2*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (3*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   3*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   3*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   6*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (3*CA*CF*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CF^2*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (3*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   3*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   3*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   6*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (9*CA*CF*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CF^2*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (9*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   9*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (9*CA*CF*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CF^2*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (9*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   9*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (9*CA^2*uec^2*Log[Q2dmu2]^2)/128 - (15*CA*CF*uec^2*Log[Q2dmu2]^2)/128 - 
   (861*CF^2*uec^2*Log[Q2dmu2]^2)/64 + (CA^2*Pi^2*uec^2*Log[Q2dmu2]^2)/256 - 
   (225*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/512 + 
   (1153*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/512 + 
   (2671*CA^2*Pi^4*uec^2*Log[Q2dmu2]^2)/61440 + 
   (207*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^2)/10240 - 
   (3859*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2)/15360 + 
   (3*CA^2*uec^2*zb*Log[Q2dmu2]^2)/32 + (4551*CA*CF*uec^2*zb*Log[Q2dmu2]^2)/
    128 + (1161*CF^2*uec^2*zb*Log[Q2dmu2]^2)/8 + 
   (89*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/64 - 
   (39*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/64 - 
   (2431*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/128 - 
   (2671*CA^2*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/30720 - 
   (207*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/5120 + 
   (3859*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/7680 - 
   (297*CA^2*uec^2*zb^2*Log[Q2dmu2]^2)/128 - 
   (117*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2)/4 - 
   (23409*CF^2*uec^2*zb^2*Log[Q2dmu2]^2)/256 - 
   (1773*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/1024 - 
   (357*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/256 + 
   (2727*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/128 + 
   (2671*CA^2*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/30720 + 
   (207*CA*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/5120 - 
   (3859*CF^2*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/7680 - 
   (9*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (15*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (1569*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/128 - 
   (67*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/256 + 
   (303*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/256 - 
   (503*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/256 - 
   (9*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (3783*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 - 
   (15009*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 - 
   (201*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (99*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (1881*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (189*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (1593*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (8973*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (1179*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/512 - 
   (117*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/256 - 
   (2151*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (9*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (309*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (435*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (159*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/512 + 
   (203*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/256 + 
   (47*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/256 + 
   (81*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (2121*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (4737*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (483*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (609*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (933*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (495*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (3393*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (11709*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (1917*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/1024 + 
   (783*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/256 + 
   (2385*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/256 + 
   (21*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (69*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (243*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (89*CA^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (21*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1099*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (93*CA^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (159*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7299*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (89*CA^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (21*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1099*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (27*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (981*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1377*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (89*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (21*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1099*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (39*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (117*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (69*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (229*CA^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (7*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (357*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1377*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1317*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (229*CA^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (7*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (357*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (27*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (243*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4221*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (259*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (77*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (345*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (189*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (141*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (759*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (201*CA^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/256 - 
   (37*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (667*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (99*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (699*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1635*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (201*CA^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (37*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (667*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (63*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1161*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (4239*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (201*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (37*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (667*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (27*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (387*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (2529*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (207*CA^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/512 + 
   (33*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (453*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (63*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (45*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (5211*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (207*CA^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (33*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (453*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (369*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (2349*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (3465*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (207*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (33*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (453*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (21*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (231*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (441*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (63*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (3447*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (27*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (135*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (3591*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (111*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (123*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (27*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1341*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (405*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (297*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1431*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (45*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   3*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (75*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (99*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1179*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (81*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (459*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1269*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (183*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (45*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (459*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (225*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (567*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (621*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (999*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (45*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (51*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1467*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (225*CA^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (405*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3303*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (351*CA^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (189*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1377*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (189*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (33*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (591*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (99*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (495*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1323*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (621*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (27*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1107*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (135*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (303*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (675*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (297*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (459*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1107*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (459*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (567*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (99*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (243*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (351*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (765*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (927*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (675*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (1215*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2835*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (135*CA^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (111*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2625*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (135*CA^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (111*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (2625*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (111*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2625*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (129*CA^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (123*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1065*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (129*CA^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (123*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1065*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (129*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (123*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1065*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (57*CA^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   60*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (57*CA^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   3*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   120*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (123*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (57*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (987*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (105*CA^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (21*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (765*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (105*CA^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (21*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (765*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (57*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (33*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   99*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (213*CA^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (21*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (219*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (213*CA^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (21*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (219*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (129*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (939*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (195*CA^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (87*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (351*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (195*CA^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (87*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (351*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (39*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (153*CA^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (159*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (585*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CA^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (159*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (585*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (21*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (639*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (63*CA^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (225*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (63*CA^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (27*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (225*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (189*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (117*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (495*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (63*CA^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (99*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1617*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (63*CA^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (99*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1617*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (63*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (99*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1617*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CA^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (111*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (651*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (27*CA^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (111*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (651*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (111*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (651*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (81*CA^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (255*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (591*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CA^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (255*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (591*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (255*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (309*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (279*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (117*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (279*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (117*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (279*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (495*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (153*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   30*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (153*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   60*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (153*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   60*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (27*CA^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (153*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (189*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (27*CA^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (153*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (153*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (189*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (81*CA^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (81*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (81*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (153*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (153*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (81*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (459*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (243*CA^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (81*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (459*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (459*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CA^2*uec^2*Log[Q2dmu2]^3)/64 + (33*CA*CF*uec^2*Log[Q2dmu2]^3)/128 + 
   (171*CF^2*uec^2*Log[Q2dmu2]^3)/32 - (23*CA^2*Pi^2*uec^2*Log[Q2dmu2]^3)/
    512 + (109*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/512 - 
   (9*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3)/16 - (39*CA^2*uec^2*zb*Log[Q2dmu2]^3)/
    64 - (417*CA*CF*uec^2*zb*Log[Q2dmu2]^3)/32 - 
   (5103*CF^2*uec^2*zb*Log[Q2dmu2]^3)/128 - 
   (69*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/256 + 
   (117*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/256 + 
   (117*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/32 + 
   (117*CA^2*uec^2*zb^2*Log[Q2dmu2]^3)/128 + 
   (1287*CA*CF*uec^2*zb^2*Log[Q2dmu2]^3)/128 + 
   (7551*CF^2*uec^2*zb^2*Log[Q2dmu2]^3)/256 + 
   (423*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/1024 - 
   (9*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/32 - 
   (1053*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/256 + 
   (9*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (21*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (339*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (67*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/256 + 
   (15*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/64 + 
   (257*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/128 + 
   (45*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/64 + 
   (321*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (1923*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/64 + 
   (67*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (15*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (257*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (135*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (495*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (711*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (67*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/128 + 
   (15*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (257*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (9*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (3*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (345*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (69*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/512 - 
   (11*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (79*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (45*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (669*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (1221*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (69*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (11*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (79*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (351*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (1035*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (909*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (69*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/256 - 
   (11*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (79*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (33*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (195*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (189*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (765*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (27*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (297*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (729*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (3*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (33*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (57*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (189*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (279*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (297*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (135*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (45*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (285*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (9*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (225*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (657*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (27*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (189*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (135*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (99*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (15*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (9*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (225*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (261*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (189*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (837*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (21*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (3*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (495*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (21*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   3*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (495*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (21*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   3*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (495*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (57*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (195*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (57*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (195*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (9*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (57*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (195*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (27*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (69*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (87*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (27*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (69*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (87*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (9*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (69*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (183*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (9*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (39*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (135*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (39*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (135*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (27*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (39*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   18*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (51*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (315*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (51*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (315*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (51*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (315*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (51*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (123*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (51*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (123*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (9*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (51*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (123*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (27*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (27*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (51*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (27*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (27*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (51*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (27*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (27*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (51*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (27*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (153*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (81*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (27*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (153*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (27*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (153*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CA^2*uec^2*Log[Q2dmu2]^4)/256 - (99*CA*CF*uec^2*Log[Q2dmu2]^4)/512 - 
   (837*CF^2*uec^2*Log[Q2dmu2]^4)/512 - (69*CA^2*Pi^2*uec^2*Log[Q2dmu2]^4)/
    2048 + (69*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^4)/1024 + 
   (189*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4)/512 + (9*CA^2*uec^2*zb*Log[Q2dmu2]^4)/
    32 + (99*CA*CF*uec^2*zb*Log[Q2dmu2]^4)/32 + 
   (999*CF^2*uec^2*zb*Log[Q2dmu2]^4)/128 + 
   (69*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/1024 - 
   (69*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/512 - 
   (189*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/256 - 
   (243*CA^2*uec^2*zb^2*Log[Q2dmu2]^4)/1024 - 
   (621*CA*CF*uec^2*zb^2*Log[Q2dmu2]^4)/256 - 
   (837*CF^2*uec^2*zb^2*Log[Q2dmu2]^4)/128 - 
   (69*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/1024 + 
   (69*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/512 + 
   (189*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/256 - 
   (9*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (9*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (243*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (27*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (243*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (621*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (81*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/512 + 
   (405*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (567*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (27*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/512 - 
   (9*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (135*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (81*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (243*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (405*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/128 - 
   (243*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/1024 - 
   (405*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (729*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (45*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (315*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (45*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (315*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (45*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (315*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (9*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (45*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (117*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (45*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (117*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (9*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (45*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (117*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/256 + 
   (27*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (207*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (27*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (27*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (207*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (27*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (207*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/512 - 
   (27*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (153*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (81*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (27*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (153*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/256 - 
   (27*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (153*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA^2*uec^2*Log[Q2dmu2]^5)/2560 + (81*CA*CF*uec^2*Log[Q2dmu2]^5)/2560 + 
   (81*CF^2*uec^2*Log[Q2dmu2]^5)/320 - (81*CA^2*uec^2*zb*Log[Q2dmu2]^5)/
    1280 - (567*CA*CF*uec^2*zb*Log[Q2dmu2]^5)/1280 - 
   (81*CF^2*uec^2*zb*Log[Q2dmu2]^5)/80 + (243*CA^2*uec^2*zb^2*Log[Q2dmu2]^5)/
    5120 + (243*CA*CF*uec^2*zb^2*Log[Q2dmu2]^5)/640 + 
   (243*CF^2*uec^2*zb^2*Log[Q2dmu2]^5)/256 - 
   (27*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (243*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (27*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (27*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/80 + 
   (243*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/320 - 
   (27*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/640 - 
   (27*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/80 - 
   (243*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/2560 + 
   (27*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/160 + 
   (81*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/320 - 
   (81*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/80 - 
   (81*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/160 + 
   (81*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/1280 + 
   (27*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/160 - 
   (27*CA^2*uec^2*Log[Q2dmu2]^6)/5120 - (81*CA*CF*uec^2*Log[Q2dmu2]^6)/2560 - 
   (81*CF^2*uec^2*Log[Q2dmu2]^6)/1280 + (27*CA^2*uec^2*zb*Log[Q2dmu2]^6)/
    2560 + (81*CA*CF*uec^2*zb*Log[Q2dmu2]^6)/1280 + 
   (81*CF^2*uec^2*zb*Log[Q2dmu2]^6)/640 - (27*CA^2*uec^2*zb^2*Log[Q2dmu2]^6)/
    2560 - (81*CA*CF*uec^2*zb^2*Log[Q2dmu2]^6)/1280 - 
   (81*CF^2*uec^2*zb^2*Log[Q2dmu2]^6)/640 - (17*CA^2*uec^2*Zeta[3])/96 - 
   (287*CA*CF*uec^2*Zeta[3])/192 + 13*CF^2*uec^2*Zeta[3] - 
   (1045*CA^2*Pi^2*uec^2*Zeta[3])/2304 + (3965*CA*CF*Pi^2*uec^2*Zeta[3])/
    2304 - (403*CF^2*Pi^2*uec^2*Zeta[3])/192 - (3*CA*CF*uec^2*Zeta[3])/
    (4*(-2 + zb)^2) + (3*CF^2*uec^2*Zeta[3])/(2*(-2 + zb)^2) - 
   (3*CA^2*uec^2*Zeta[3])/(8*(-2 + zb)) - (9*CA*CF*uec^2*Zeta[3])/
    (8*(-2 + zb)) + (15*CF^2*uec^2*Zeta[3])/(4*(-2 + zb)) + 
   (103*CA^2*uec^2*zb*Zeta[3])/12 + (5*CA*CF*uec^2*zb*Zeta[3])/48 - 
   (34825*CF^2*uec^2*zb*Zeta[3])/192 - (1045*CA^2*Pi^2*uec^2*zb*Zeta[3])/
    384 - (35*CA*CF*Pi^2*uec^2*zb*Zeta[3])/128 + 
   (1891*CF^2*Pi^2*uec^2*zb*Zeta[3])/96 - (2039*CA^2*uec^2*zb^2*Zeta[3])/
    192 - (277*CA*CF*uec^2*zb^2*Zeta[3])/48 + (61583*CF^2*uec^2*zb^2*Zeta[3])/
    384 + (1969*CA^2*Pi^2*uec^2*zb^2*Zeta[3])/512 + 
   (35*CA*CF*Pi^2*uec^2*zb^2*Zeta[3])/64 - 
   (3009*CF^2*Pi^2*uec^2*zb^2*Zeta[3])/128 - (7*CA^2*uec^2*zb^3*Zeta[3])/
    192 + (7*CA*CF*uec^2*zb^3*Zeta[3])/48 - (7*CF^2*uec^2*zb^3*Zeta[3])/48 + 
   (5*CA^2*Pi^2*uec^2*zb^3*Zeta[3])/144 - (5*CA*CF*Pi^2*uec^2*zb^3*Zeta[3])/
    36 + (5*CF^2*Pi^2*uec^2*zb^3*Zeta[3])/36 - 
   (5*CA^2*Pi^2*uec^2*zb^4*Zeta[3])/1152 + (5*CA*CF*Pi^2*uec^2*zb^4*Zeta[3])/
    288 - (5*CF^2*Pi^2*uec^2*zb^4*Zeta[3])/288 - 
   (13*CA^2*uec^2*G[0, zb]*Zeta[3])/32 + (487*CA*CF*uec^2*G[0, zb]*Zeta[3])/
    96 - (1687*CF^2*uec^2*G[0, zb]*Zeta[3])/96 - 
   (2417*CA^2*Pi^2*uec^2*G[0, zb]*Zeta[3])/1152 - 
   (23*CA*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/96 + 
   (7219*CF^2*Pi^2*uec^2*G[0, zb]*Zeta[3])/576 - 
   (313*CA^2*uec^2*zb*G[0, zb]*Zeta[3])/32 - 
   (839*CA*CF*uec^2*zb*G[0, zb]*Zeta[3])/48 + 
   (18979*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/96 + 
   (2417*CA^2*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/576 + 
   (23*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/48 - 
   (7219*CF^2*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/288 + 
   (807*CA^2*uec^2*zb^2*G[0, zb]*Zeta[3])/64 + 
   (831*CA*CF*uec^2*zb^2*G[0, zb]*Zeta[3])/32 - 
   (3137*CF^2*uec^2*zb^2*G[0, zb]*Zeta[3])/16 - 
   (2417*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/576 - 
   (23*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/48 + 
   (7219*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/288 - 
   (7*CA^2*uec^2*zb^3*G[0, zb]*Zeta[3])/12 + 
   (7*CA*CF*uec^2*zb^3*G[0, zb]*Zeta[3])/3 - 
   (7*CF^2*uec^2*zb^3*G[0, zb]*Zeta[3])/3 + 
   (11*CA^2*uec^2*zb^4*G[0, zb]*Zeta[3])/192 - 
   (11*CA*CF*uec^2*zb^4*G[0, zb]*Zeta[3])/48 + 
   (11*CF^2*uec^2*zb^4*G[0, zb]*Zeta[3])/48 - 
   (83*CA^2*uec^2*G[1, zb]*Zeta[3])/96 - (2587*CA*CF*uec^2*G[1, zb]*Zeta[3])/
    192 + (7147*CF^2*uec^2*G[1, zb]*Zeta[3])/192 + 
   (1045*CA^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/768 - 
   (239*CA*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/288 - 
   (271*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/36 + 
   (3*CA*CF*uec^2*G[1, zb]*Zeta[3])/(4*(-2 + zb)^3) - 
   (3*CF^2*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)^3) + 
   (3*CA^2*uec^2*G[1, zb]*Zeta[3])/(8*(-2 + zb)^2) + 
   (3*CA*CF*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)^2) - 
   (9*CF^2*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)^2) + 
   (9*CA^2*uec^2*G[1, zb]*Zeta[3])/(8*(-2 + zb)) + 
   (3*CA*CF*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)) - 
   (15*CF^2*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)) + 
   (905*CA^2*uec^2*zb*G[1, zb]*Zeta[3])/96 + 
   (1259*CA*CF*uec^2*zb*G[1, zb]*Zeta[3])/96 - 
   (16901*CF^2*uec^2*zb*G[1, zb]*Zeta[3])/96 - 
   (1045*CA^2*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/384 + 
   (239*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/144 + 
   (271*CF^2*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/18 - 
   (1161*CA^2*uec^2*zb^2*G[1, zb]*Zeta[3])/128 - 
   (449*CA*CF*uec^2*zb^2*G[1, zb]*Zeta[3])/64 + 
   (4417*CF^2*uec^2*zb^2*G[1, zb]*Zeta[3])/32 + 
   (1045*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/384 - 
   (239*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/144 - 
   (271*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/18 + 
   (61*CA^2*uec^2*zb^3*G[1, zb]*Zeta[3])/96 - 
   (61*CA*CF*uec^2*zb^3*G[1, zb]*Zeta[3])/24 + 
   (61*CF^2*uec^2*zb^3*G[1, zb]*Zeta[3])/24 - 
   (11*CA^2*uec^2*zb^4*G[1, zb]*Zeta[3])/192 + 
   (11*CA*CF*uec^2*zb^4*G[1, zb]*Zeta[3])/48 - 
   (11*CF^2*uec^2*zb^4*G[1, zb]*Zeta[3])/48 + 
   (3*CA^2*uec^2*G[0, 0, zb]*Zeta[3])/2 - 
   (121*CA*CF*uec^2*G[0, 0, zb]*Zeta[3])/96 - 
   (245*CF^2*uec^2*G[0, 0, zb]*Zeta[3])/96 + 9*CA^2*uec^2*zb*G[0, 0, zb]*
    Zeta[3] + (569*CA*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/16 - 
   (3175*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/16 - 
   (357*CA^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/32 - 
   (1989*CA*CF*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/32 + 
   (3915*CF^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/16 + 
   (3*CA^2*uec^2*zb^3*G[0, 0, zb]*Zeta[3])/2 - 6*CA*CF*uec^2*zb^3*G[0, 0, zb]*
    Zeta[3] + 6*CF^2*uec^2*zb^3*G[0, 0, zb]*Zeta[3] - 
   (3*CA^2*uec^2*zb^4*G[0, 0, zb]*Zeta[3])/16 + 
   (3*CA*CF*uec^2*zb^4*G[0, 0, zb]*Zeta[3])/4 - 
   (3*CF^2*uec^2*zb^4*G[0, 0, zb]*Zeta[3])/4 - 
   (163*CA^2*uec^2*G[0, 1, zb]*Zeta[3])/96 + 
   (157*CA*CF*uec^2*G[0, 1, zb]*Zeta[3])/96 + 
   (235*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/48 - 
   (121*CA^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/16 - 
   (145*CA*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/16 + 
   (993*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/8 + 
   (645*CA^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/64 + 
   (885*CA*CF*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/32 - 
   (315*CF^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/2 - 
   (5*CA^2*uec^2*zb^3*G[0, 1, zb]*Zeta[3])/6 + 
   (10*CA*CF*uec^2*zb^3*G[0, 1, zb]*Zeta[3])/3 - 
   (10*CF^2*uec^2*zb^3*G[0, 1, zb]*Zeta[3])/3 + 
   (5*CA^2*uec^2*zb^4*G[0, 1, zb]*Zeta[3])/48 - 
   (5*CA*CF*uec^2*zb^4*G[0, 1, zb]*Zeta[3])/12 + 
   (5*CF^2*uec^2*zb^4*G[0, 1, zb]*Zeta[3])/12 - 
   (CA^2*uec^2*G[1, 0, zb]*Zeta[3])/32 + (33*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/
    2 - (3589*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/96 - 
   (71*CA^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/8 - 
   (565*CA*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/16 + 
   (3075*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/16 + 
   (693*CA^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/64 + 
   (477*CA*CF*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/16 - 
   (357*CF^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/2 - 
   (5*CA^2*uec^2*zb^3*G[1, 0, zb]*Zeta[3])/4 + 5*CA*CF*uec^2*zb^3*G[1, 0, zb]*
    Zeta[3] - 5*CF^2*uec^2*zb^3*G[1, 0, zb]*Zeta[3] + 
   (5*CA^2*uec^2*zb^4*G[1, 0, zb]*Zeta[3])/32 - 
   (5*CA*CF*uec^2*zb^4*G[1, 0, zb]*Zeta[3])/8 + 
   (5*CF^2*uec^2*zb^4*G[1, 0, zb]*Zeta[3])/8 - 
   (685*CA^2*uec^2*G[1, 1, zb]*Zeta[3])/192 - 
   (47*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/12 + 
   (149*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/6 + 
   (1201*CA^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/96 - 
   (257*CA*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/48 - 
   (2771*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/24 - 
   (1311*CA^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/128 + 
   (39*CA*CF*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/16 + 
   (3285*CF^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/32 + 
   (CA^2*uec^2*zb^3*G[1, 1, zb]*Zeta[3])/3 - 
   (4*CA*CF*uec^2*zb^3*G[1, 1, zb]*Zeta[3])/3 + 
   (4*CF^2*uec^2*zb^3*G[1, 1, zb]*Zeta[3])/3 - 
   (CA^2*uec^2*zb^4*G[1, 1, zb]*Zeta[3])/24 + 
   (CA*CF*uec^2*zb^4*G[1, 1, zb]*Zeta[3])/6 - 
   (CF^2*uec^2*zb^4*G[1, 1, zb]*Zeta[3])/6 + (CA^2*uec^2*G[2, 1, zb]*Zeta[3])/
    4 - 4*CA*CF*uec^2*G[2, 1, zb]*Zeta[3] + 7*CF^2*uec^2*G[2, 1, zb]*
    Zeta[3] - (5*CA^2*uec^2*zb*G[2, 1, zb]*Zeta[3])/4 + 
   11*CA*CF*uec^2*zb*G[2, 1, zb]*Zeta[3] - 17*CF^2*uec^2*zb*G[2, 1, zb]*
    Zeta[3] - (27*CA*CF*uec^2*zb^2*G[2, 1, zb]*Zeta[3])/8 + 
   (27*CF^2*uec^2*zb^2*G[2, 1, zb]*Zeta[3])/4 + 
   (CA^2*uec^2*zb^3*G[2, 1, zb]*Zeta[3])/4 - CA*CF*uec^2*zb^3*G[2, 1, zb]*
    Zeta[3] + CF^2*uec^2*zb^3*G[2, 1, zb]*Zeta[3] - 
   (CA^2*uec^2*zb^4*G[2, 1, zb]*Zeta[3])/32 + 
   (CA*CF*uec^2*zb^4*G[2, 1, zb]*Zeta[3])/8 - 
   (CF^2*uec^2*zb^4*G[2, 1, zb]*Zeta[3])/8 + 
   (101*CA^2*uec^2*G[0, 0, 0, zb]*Zeta[3])/48 + 
   (365*CA*CF*uec^2*G[0, 0, 0, zb]*Zeta[3])/6 - 
   (2797*CF^2*uec^2*G[0, 0, 0, zb]*Zeta[3])/16 - 
   (101*CA^2*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/24 - 
   (365*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (2797*CF^2*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/8 + 
   (101*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/24 + 
   (365*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (2797*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/8 - 
   (7*CA^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/2 - 
   (1537*CA*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/48 + 
   (2761*CF^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/24 + 
   7*CA^2*uec^2*zb*G[0, 0, 1, zb]*Zeta[3] + 
   (1537*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/24 - 
   (2761*CF^2*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/12 - 
   (29*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/4 - 
   (1627*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/24 + 
   (2863*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/12 - 
   (129*CA^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/32 - 
   (1307*CA*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/48 + 
   (1291*CF^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/12 + 
   (129*CA^2*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/16 + 
   (1307*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/24 - 
   (1291*CF^2*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/6 - 
   (35*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/4 - 
   (1451*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/24 + 
   (2759*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/12 + 
   (73*CA^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/16 + 
   (151*CA*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/24 - 
   (499*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/8 - 
   (19*CA^2*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/2 - 
   (133*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/12 + 
   (493*CF^2*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/4 + 
   (181*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/16 + 
   (157*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/12 - 
   (269*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/2 - 
   (9*CA^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/2 - 
   (437*CA*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/24 + 
   (1649*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/16 + 
   9*CA^2*uec^2*zb*G[1, 0, 0, zb]*Zeta[3] + 
   (437*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/12 - 
   (1649*CF^2*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/8 - 
   9*CA^2*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3] - 
   (437*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/12 + 
   (1649*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/8 + 
   (127*CA^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/32 + 
   (16*CA*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (1639*CF^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/24 - 
   (127*CA^2*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/16 - 
   (32*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (1639*CF^2*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/12 + 
   (145*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/16 + 
   (73*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/6 - 
   (1729*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/12 + 
   (111*CA^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/32 - 
   (3*CA*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/4 - 
   (667*CF^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/12 - 
   (111*CA^2*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/16 + 
   (3*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/2 + 
   (667*CF^2*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/6 + 
   (111*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/16 - 
   (3*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/2 - 
   (667*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/6 - 
   (117*CA^2*uec^2*G[1, 1, 1, zb]*Zeta[3])/64 + 
   (57*CA*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/8 + 
   (505*CF^2*uec^2*G[1, 1, 1, zb]*Zeta[3])/16 + 
   (117*CA^2*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/32 - 
   (57*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/4 - 
   (505*CF^2*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/8 - 
   (117*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/32 + 
   (57*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (505*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/8 + 
   (3*CA*CF*uec^2*G[1, 2, 1, zb]*Zeta[3])/4 - 
   (3*CF^2*uec^2*G[1, 2, 1, zb]*Zeta[3])/2 - 
   (3*CA*CF*uec^2*zb*G[1, 2, 1, zb]*Zeta[3])/2 + 
   3*CF^2*uec^2*zb*G[1, 2, 1, zb]*Zeta[3] + 3*CA*CF*uec^2*zb^2*G[1, 2, 1, zb]*
    Zeta[3] - 6*CF^2*uec^2*zb^2*G[1, 2, 1, zb]*Zeta[3] - 
   (CA^2*uec^2*Log[Q2dmu2]*Zeta[3])/32 + 
   (125*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3])/64 - 
   (1047*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/64 - 
   (1045*CA^2*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/768 + 
   (151*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/384 + 
   (527*CF^2*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/64 - 
   (99*CA^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 + 
   (213*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 + 
   (2059*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 + 
   (1045*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/384 - 
   (151*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/192 - 
   (527*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (879*CA^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/128 - 
   (21*CA*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/4 - 
   (1911*CF^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (1045*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/384 + 
   (151*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/192 + 
   (527*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/32 + 
   (CA^2*uec^2*zb^3*Log[Q2dmu2]*Zeta[3])/32 - 
   (CA*CF*uec^2*zb^3*Log[Q2dmu2]*Zeta[3])/8 + 
   (CF^2*uec^2*zb^3*Log[Q2dmu2]*Zeta[3])/8 + 
   (37*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (97*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (177*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (111*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (21*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1839*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (585*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (297*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (2097*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (CA^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   CA*CF*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   CF^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (CA^2*uec^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (CA*CF*uec^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (CF^2*uec^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (85*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (161*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (625*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (253*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (101*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (1615*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (999*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/128 - 
   (135*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (2997*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (CA^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   CA*CF*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   CF^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (CA^2*uec^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (CA*CF*uec^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (CF^2*uec^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (9*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (125*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (1441*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   9*CA^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (125*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1441*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   9*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (125*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1441*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (127*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (29*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (461*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (127*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (29*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (461*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (145*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   8*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (485*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (111*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (3*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (877*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (111*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (3*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (877*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (111*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (3*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (877*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (117*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (57*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (505*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (117*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (57*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (505*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (117*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (57*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (505*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (39*CA^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (135*CA*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (153*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (117*CA^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (495*CA*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (621*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (675*CA^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/256 + 
   (81*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (2619*CF^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (111*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (3*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (801*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (111*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (3*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (801*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (111*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (3*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (801*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (117*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (57*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (63*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (117*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (57*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (63*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (117*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (57*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (63*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (39*CA^2*uec^2*Log[Q2dmu2]^3*Zeta[3])/128 - 
   (81*CA*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/64 - 
   (171*CF^2*uec^2*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (39*CA^2*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (81*CA*CF*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (171*CF^2*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (39*CA^2*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/64 - 
   (81*CA*CF*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (171*CF^2*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (263*CA^2*uec^2*Zeta[3]^2)/384 + (455*CA*CF*uec^2*Zeta[3]^2)/64 - 
   (809*CF^2*uec^2*Zeta[3]^2)/32 - (263*CA^2*uec^2*zb*Zeta[3]^2)/192 - 
   (455*CA*CF*uec^2*zb*Zeta[3]^2)/32 + (809*CF^2*uec^2*zb*Zeta[3]^2)/16 + 
   (263*CA^2*uec^2*zb^2*Zeta[3]^2)/192 + (455*CA*CF*uec^2*zb^2*Zeta[3]^2)/
    32 - (809*CF^2*uec^2*zb^2*Zeta[3]^2)/16 + (309*CA^2*uec^2*Zeta[5])/320 - 
   (77*CA*CF*uec^2*Zeta[5])/320 - (229*CF^2*uec^2*Zeta[5])/80 + 
   (927*CA^2*uec^2*zb*Zeta[5])/160 + (4539*CA*CF*uec^2*zb*Zeta[5])/160 - 
   (5367*CF^2*uec^2*zb*Zeta[5])/40 - (4761*CA^2*uec^2*zb^2*Zeta[5])/640 - 
   (1863*CA*CF*uec^2*zb^2*Zeta[5])/40 + (5373*CF^2*uec^2*zb^2*Zeta[5])/32 + 
   CA^2*uec^2*zb^3*Zeta[5] - 4*CA*CF*uec^2*zb^3*Zeta[5] + 
   4*CF^2*uec^2*zb^3*Zeta[5] - (CA^2*uec^2*zb^4*Zeta[5])/8 + 
   (CA*CF*uec^2*zb^4*Zeta[5])/2 - (CF^2*uec^2*zb^4*Zeta[5])/2 + 
   (109*CA^2*uec^2*G[0, zb]*Zeta[5])/160 + (226*CA*CF*uec^2*G[0, zb]*Zeta[5])/
    5 - (9579*CF^2*uec^2*G[0, zb]*Zeta[5])/80 - 
   (109*CA^2*uec^2*zb*G[0, zb]*Zeta[5])/80 - 
   (452*CA*CF*uec^2*zb*G[0, zb]*Zeta[5])/5 + 
   (9579*CF^2*uec^2*zb*G[0, zb]*Zeta[5])/40 + 
   (109*CA^2*uec^2*zb^2*G[0, zb]*Zeta[5])/80 + 
   (452*CA*CF*uec^2*zb^2*G[0, zb]*Zeta[5])/5 - 
   (9579*CF^2*uec^2*zb^2*G[0, zb]*Zeta[5])/40 - 
   (927*CA^2*uec^2*G[1, zb]*Zeta[5])/320 - (593*CA*CF*uec^2*G[1, zb]*Zeta[5])/
    40 + (351*CF^2*uec^2*G[1, zb]*Zeta[5])/5 + 
   (927*CA^2*uec^2*zb*G[1, zb]*Zeta[5])/160 + 
   (593*CA*CF*uec^2*zb*G[1, zb]*Zeta[5])/20 - 
   (702*CF^2*uec^2*zb*G[1, zb]*Zeta[5])/5 - 
   (927*CA^2*uec^2*zb^2*G[1, zb]*Zeta[5])/160 - 
   (593*CA*CF*uec^2*zb^2*G[1, zb]*Zeta[5])/20 + 
   (702*CF^2*uec^2*zb^2*G[1, zb]*Zeta[5])/5 + 
   (927*CA^2*uec^2*Log[Q2dmu2]*Zeta[5])/320 + 
   (2031*CA*CF*uec^2*Log[Q2dmu2]*Zeta[5])/160 - 
   (4899*CF^2*uec^2*Log[Q2dmu2]*Zeta[5])/80 - 
   (927*CA^2*uec^2*zb*Log[Q2dmu2]*Zeta[5])/160 - 
   (2031*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[5])/80 + 
   (4899*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[5])/40 + 
   (927*CA^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/160 + 
   (2031*CA*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/80 - 
   (4899*CF^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/40) + 
 ep^2*((CA^2*uec^2)/16 - (59*CA*CF*uec^2)/24 - (2899*CF^2*uec^2)/96 + 
   (755*CA^2*Pi^2*uec^2)/2304 + (433*CA*CF*Pi^2*uec^2)/384 - 
   (905*CF^2*Pi^2*uec^2)/2304 - (3751*CA^2*Pi^4*uec^2)/138240 + 
   (3877*CA*CF*Pi^4*uec^2)/30720 - (2249*CF^2*Pi^4*uec^2)/13824 - 
   (6751*CA^2*Pi^6*uec^2)/663552 + (208931*CA*CF*Pi^6*uec^2)/4644864 - 
   (15937*CF^2*Pi^6*uec^2)/290304 + (85*CA*CF*Pi^2*uec^2)/(48*(-2 + zb)^2) - 
   (85*CF^2*Pi^2*uec^2)/(24*(-2 + zb)^2) - (29*CA*CF*Pi^4*uec^2)/
    (288*(-2 + zb)^2) + (29*CF^2*Pi^4*uec^2)/(144*(-2 + zb)^2) + 
   (5*CA^2*Pi^2*uec^2)/(8*(-2 + zb)) + (35*CA*CF*Pi^2*uec^2)/(8*(-2 + zb)) - 
   (45*CF^2*Pi^2*uec^2)/(4*(-2 + zb)) - (29*CA^2*Pi^4*uec^2)/
    (576*(-2 + zb)) - (29*CA*CF*Pi^4*uec^2)/(192*(-2 + zb)) + 
   (145*CF^2*Pi^4*uec^2)/(288*(-2 + zb)) - (1003*CA^2*uec^2*zb)/48 + 
   (5093*CA*CF*uec^2*zb)/96 + (42097*CF^2*uec^2*zb)/32 + 
   (3019*CA^2*Pi^2*uec^2*zb)/192 + (204407*CA*CF*Pi^2*uec^2*zb)/2304 - 
   (405581*CF^2*Pi^2*uec^2*zb)/1152 - (44161*CA^2*Pi^4*uec^2*zb)/46080 - 
   (262211*CA*CF*Pi^4*uec^2*zb)/69120 + (3395509*CF^2*Pi^4*uec^2*zb)/276480 - 
   (6751*CA^2*Pi^6*uec^2*zb)/110592 + (214537*CA*CF*Pi^6*uec^2*zb)/774144 - 
   (33473*CF^2*Pi^6*uec^2*zb)/96768 - (227*CA^2*uec^2*zb^2)/32 - 
   (7633*CA*CF*uec^2*zb^2)/64 - (26981*CF^2*uec^2*zb^2)/64 - 
   (154087*CA^2*Pi^2*uec^2*zb^2)/4608 - (183643*CA*CF*Pi^2*uec^2*zb^2)/2304 + 
   (1640009*CF^2*Pi^2*uec^2*zb^2)/4608 + (285037*CA^2*Pi^4*uec^2*zb^2)/
    276480 + (1780223*CA*CF*Pi^4*uec^2*zb^2)/276480 - 
   (9832573*CF^2*Pi^4*uec^2*zb^2)/552960 + (91865*CA^2*Pi^6*uec^2*zb^2)/
    1032192 - (8269*CA*CF*Pi^6*uec^2*zb^2)/20160 + 
   (633977*CF^2*Pi^6*uec^2*zb^2)/1290240 - (3373*CA^2*Pi^4*uec^2*zb^3)/8640 + 
   (3373*CA*CF*Pi^4*uec^2*zb^3)/2160 - (3373*CF^2*Pi^4*uec^2*zb^3)/2160 + 
   (1357*CA^2*Pi^6*uec^2*zb^3)/69120 - (1357*CA*CF*Pi^6*uec^2*zb^3)/17280 + 
   (1357*CF^2*Pi^6*uec^2*zb^3)/17280 + (113*CA^2*Pi^4*uec^2*zb^4)/4320 - 
   (113*CA*CF*Pi^4*uec^2*zb^4)/1080 + (113*CF^2*Pi^4*uec^2*zb^4)/1080 - 
   (1357*CA^2*Pi^6*uec^2*zb^4)/552960 + (1357*CA*CF*Pi^6*uec^2*zb^4)/138240 - 
   (1357*CF^2*Pi^6*uec^2*zb^4)/138240 - (CA^2*uec^2*G[0, zb])/12 + 
   (19*CA*CF*uec^2*G[0, zb])/8 + (2615*CF^2*uec^2*G[0, zb])/96 - 
   (11*CA^2*Pi^2*uec^2*G[0, zb])/36 + (217*CA*CF*Pi^2*uec^2*G[0, zb])/256 - 
   (8281*CF^2*Pi^2*uec^2*G[0, zb])/2304 + (557*CA^2*Pi^4*uec^2*G[0, zb])/
    138240 - (6817*CA*CF*Pi^4*uec^2*G[0, zb])/15360 + 
   (133273*CF^2*Pi^4*uec^2*G[0, zb])/138240 - 
   (762817*CA^2*Pi^6*uec^2*G[0, zb])/11612160 + 
   (872561*CA*CF*Pi^6*uec^2*G[0, zb])/2903040 - 
   (420265*CF^2*Pi^6*uec^2*G[0, zb])/1161216 - (5*CA*CF*Pi^2*uec^2*G[0, zb])/
    (4*(-2 + zb)^2) + (5*CF^2*Pi^2*uec^2*G[0, zb])/(2*(-2 + zb)^2) + 
   (17*CA*CF*uec^2*G[0, zb])/(8*(-2 + zb)) - (17*CF^2*uec^2*G[0, zb])/
    (4*(-2 + zb)) - (CA^2*Pi^2*uec^2*G[0, zb])/(2*(-2 + zb)) - 
   (269*CA*CF*Pi^2*uec^2*G[0, zb])/(96*(-2 + zb)) + 
   (365*CF^2*Pi^2*uec^2*G[0, zb])/(48*(-2 + zb)) + 
   (323*CA^2*uec^2*zb*G[0, zb])/16 - (4483*CA*CF*uec^2*zb*G[0, zb])/96 - 
   (117575*CF^2*uec^2*zb*G[0, zb])/96 - (7991*CA^2*Pi^2*uec^2*zb*G[0, zb])/
    288 - (74321*CA*CF*Pi^2*uec^2*zb*G[0, zb])/1152 + 
   (130709*CF^2*Pi^2*uec^2*zb*G[0, zb])/384 + 
   (224057*CA^2*Pi^4*uec^2*zb*G[0, zb])/138240 + 
   (4145*CA*CF*Pi^4*uec^2*zb*G[0, zb])/13824 - 
   (360419*CF^2*Pi^4*uec^2*zb*G[0, zb])/46080 + 
   (762817*CA^2*Pi^6*uec^2*zb*G[0, zb])/5806080 - 
   (872561*CA*CF*Pi^6*uec^2*zb*G[0, zb])/1451520 + 
   (420265*CF^2*Pi^6*uec^2*zb*G[0, zb])/580608 + 
   (551*CA^2*uec^2*zb^2*G[0, zb])/64 + (3815*CA*CF*uec^2*zb^2*G[0, zb])/32 + 
   (21983*CF^2*uec^2*zb^2*G[0, zb])/64 + (1975*CA^2*Pi^2*uec^2*zb^2*G[0, zb])/
    48 + (10151*CA*CF*Pi^2*uec^2*zb^2*G[0, zb])/128 - 
   (295349*CF^2*Pi^2*uec^2*zb^2*G[0, zb])/768 - 
   (36509*CA^2*Pi^4*uec^2*zb^2*G[0, zb])/18432 - 
   (4219*CA*CF*Pi^4*uec^2*zb^2*G[0, zb])/3072 + 
   (261139*CF^2*Pi^4*uec^2*zb^2*G[0, zb])/23040 - 
   (762817*CA^2*Pi^6*uec^2*zb^2*G[0, zb])/5806080 + 
   (872561*CA*CF*Pi^6*uec^2*zb^2*G[0, zb])/1451520 - 
   (420265*CF^2*Pi^6*uec^2*zb^2*G[0, zb])/580608 - 
   (25*CA^2*Pi^2*uec^2*zb^3*G[0, zb])/576 + 
   (25*CA*CF*Pi^2*uec^2*zb^3*G[0, zb])/144 - 
   (25*CF^2*Pi^2*uec^2*zb^3*G[0, zb])/144 + 
   (883*CA^2*Pi^4*uec^2*zb^3*G[0, zb])/11520 - 
   (883*CA*CF*Pi^4*uec^2*zb^3*G[0, zb])/2880 + 
   (883*CF^2*Pi^4*uec^2*zb^3*G[0, zb])/2880 - 
   (121*CA^2*Pi^4*uec^2*zb^4*G[0, zb])/27648 + 
   (121*CA*CF*Pi^4*uec^2*zb^4*G[0, zb])/6912 - 
   (121*CF^2*Pi^4*uec^2*zb^4*G[0, zb])/6912 + (29*CA^2*uec^2*G[1, zb])/16 + 
   (1061*CA*CF*uec^2*G[1, zb])/48 + (1949*CF^2*uec^2*G[1, zb])/96 - 
   (27925*CA^2*Pi^2*uec^2*G[1, zb])/2304 + (51007*CA*CF*Pi^2*uec^2*G[1, zb])/
    2304 - (889*CF^2*Pi^2*uec^2*G[1, zb])/2304 + 
   (43891*CA^2*Pi^4*uec^2*G[1, zb])/69120 - 
   (162083*CA*CF*Pi^4*uec^2*G[1, zb])/55296 + 
   (899629*CF^2*Pi^4*uec^2*G[1, zb])/276480 + (6751*CA^2*Pi^6*uec^2*G[1, zb])/
    221184 - (29471*CA*CF*Pi^6*uec^2*G[1, zb])/207360 + 
   (555763*CF^2*Pi^6*uec^2*G[1, zb])/2903040 - (85*CA*CF*Pi^2*uec^2*G[1, zb])/
    (48*(-2 + zb)^3) + (85*CF^2*Pi^2*uec^2*G[1, zb])/(24*(-2 + zb)^3) + 
   (29*CA*CF*Pi^4*uec^2*G[1, zb])/(288*(-2 + zb)^3) - 
   (29*CF^2*Pi^4*uec^2*G[1, zb])/(144*(-2 + zb)^3) - 
   (5*CA^2*Pi^2*uec^2*G[1, zb])/(8*(-2 + zb)^2) - 
   (145*CA*CF*Pi^2*uec^2*G[1, zb])/(32*(-2 + zb)^2) + 
   (185*CF^2*Pi^2*uec^2*G[1, zb])/(16*(-2 + zb)^2) + 
   (29*CA^2*Pi^4*uec^2*G[1, zb])/(576*(-2 + zb)^2) + 
   (29*CA*CF*Pi^4*uec^2*G[1, zb])/(144*(-2 + zb)^2) - 
   (29*CF^2*Pi^4*uec^2*G[1, zb])/(48*(-2 + zb)^2) - 
   (17*CA*CF*uec^2*G[1, zb])/(8*(-2 + zb)) + (17*CF^2*uec^2*G[1, zb])/
    (4*(-2 + zb)) - (79*CA^2*Pi^2*uec^2*G[1, zb])/(48*(-2 + zb)) - 
   (253*CA*CF*Pi^2*uec^2*G[1, zb])/(96*(-2 + zb)) + 
   (569*CF^2*Pi^2*uec^2*G[1, zb])/(48*(-2 + zb)) + 
   (29*CA^2*Pi^4*uec^2*G[1, zb])/(192*(-2 + zb)) + 
   (29*CA*CF*Pi^4*uec^2*G[1, zb])/(144*(-2 + zb)) - 
   (145*CF^2*Pi^4*uec^2*G[1, zb])/(144*(-2 + zb)) - 
   (31*CA*CF*uec^2*G[1, zb])/(8*zb) + (233*CF^2*uec^2*G[1, zb])/(32*zb) + 
   (77*CA*CF*Pi^2*uec^2*G[1, zb])/(128*zb) - (433*CF^2*Pi^2*uec^2*G[1, zb])/
    (384*zb) - (455*CA^2*uec^2*zb*G[1, zb])/32 + 
   (8197*CA*CF*uec^2*zb*G[1, zb])/96 + (10639*CF^2*uec^2*zb*G[1, zb])/12 + 
   (40399*CA^2*Pi^2*uec^2*zb*G[1, zb])/1152 + 
   (2915*CA*CF*Pi^2*uec^2*zb*G[1, zb])/1152 - 
   (537421*CF^2*Pi^2*uec^2*zb*G[1, zb])/2304 - 
   (162991*CA^2*Pi^4*uec^2*zb*G[1, zb])/69120 + 
   (956423*CA*CF*Pi^4*uec^2*zb*G[1, zb])/138240 - 
   (97117*CF^2*Pi^4*uec^2*zb*G[1, zb])/27648 - 
   (6751*CA^2*Pi^6*uec^2*zb*G[1, zb])/110592 + 
   (29471*CA*CF*Pi^6*uec^2*zb*G[1, zb])/103680 - 
   (555763*CF^2*Pi^6*uec^2*zb*G[1, zb])/1451520 - 
   (1487*CA^2*uec^2*zb^2*G[1, zb])/128 - (4211*CA*CF*uec^2*zb^2*G[1, zb])/
    32 - (30689*CF^2*uec^2*zb^2*G[1, zb])/128 - 
   (9409*CA^2*Pi^2*uec^2*zb^2*G[1, zb])/288 - 
   (37049*CA*CF*Pi^2*uec^2*zb^2*G[1, zb])/1152 + 
   (1172735*CF^2*Pi^2*uec^2*zb^2*G[1, zb])/4608 + 
   (190759*CA^2*Pi^4*uec^2*zb^2*G[1, zb])/110592 - 
   (453529*CA*CF*Pi^4*uec^2*zb^2*G[1, zb])/276480 - 
   (593431*CF^2*Pi^4*uec^2*zb^2*G[1, zb])/138240 + 
   (6751*CA^2*Pi^6*uec^2*zb^2*G[1, zb])/110592 - 
   (29471*CA*CF*Pi^6*uec^2*zb^2*G[1, zb])/103680 + 
   (555763*CF^2*Pi^6*uec^2*zb^2*G[1, zb])/1451520 + 
   (25*CA^2*Pi^2*uec^2*zb^3*G[1, zb])/576 - 
   (25*CA*CF*Pi^2*uec^2*zb^3*G[1, zb])/144 + 
   (25*CF^2*Pi^2*uec^2*zb^3*G[1, zb])/144 + 
   (239*CA^2*Pi^4*uec^2*zb^3*G[1, zb])/2160 - 
   (239*CA*CF*Pi^4*uec^2*zb^3*G[1, zb])/540 + 
   (239*CF^2*Pi^4*uec^2*zb^3*G[1, zb])/540 - 
   (2519*CA^2*Pi^4*uec^2*zb^4*G[1, zb])/276480 + 
   (2519*CA*CF*Pi^4*uec^2*zb^4*G[1, zb])/69120 - 
   (2519*CF^2*Pi^4*uec^2*zb^4*G[1, zb])/69120 + (19*CA^2*uec^2*G[0, 0, zb])/
    24 + (407*CA*CF*uec^2*G[0, 0, zb])/96 - (653*CF^2*uec^2*G[0, 0, zb])/16 + 
   (301*CA^2*Pi^2*uec^2*G[0, 0, zb])/1152 - 
   (1117*CA*CF*Pi^2*uec^2*G[0, 0, zb])/256 + 
   (25243*CF^2*Pi^2*uec^2*G[0, 0, zb])/2304 - 
   (683*CA^2*Pi^4*uec^2*G[0, 0, zb])/2160 + 
   (8393*CA*CF*Pi^4*uec^2*G[0, 0, zb])/5120 - 
   (299017*CF^2*Pi^4*uec^2*G[0, 0, zb])/138240 + (17*CA*CF*uec^2*G[0, 0, zb])/
    (4*(-2 + zb)^2) - (17*CF^2*uec^2*G[0, 0, zb])/(2*(-2 + zb)^2) + 
   (19*CA*CF*Pi^2*uec^2*G[0, 0, zb])/(48*(-2 + zb)^2) - 
   (19*CF^2*Pi^2*uec^2*G[0, 0, zb])/(24*(-2 + zb)^2) + 
   (3*CA^2*uec^2*G[0, 0, zb])/(2*(-2 + zb)) + (51*CA*CF*uec^2*G[0, 0, zb])/
    (8*(-2 + zb)) - (75*CF^2*uec^2*G[0, 0, zb])/(4*(-2 + zb)) + 
   (19*CA^2*Pi^2*uec^2*G[0, 0, zb])/(96*(-2 + zb)) + 
   (19*CA*CF*Pi^2*uec^2*G[0, 0, zb])/(32*(-2 + zb)) - 
   (95*CF^2*Pi^2*uec^2*G[0, 0, zb])/(48*(-2 + zb)) - 
   (4139*CA^2*uec^2*zb*G[0, 0, zb])/96 - (6983*CA*CF*uec^2*zb*G[0, 0, zb])/
    48 + (51681*CF^2*uec^2*zb*G[0, 0, zb])/32 + 
   (44365*CA^2*Pi^2*uec^2*zb*G[0, 0, zb])/1152 + 
   (31073*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb])/768 - 
   (751127*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/2304 - 
   (683*CA^2*Pi^4*uec^2*zb*G[0, 0, zb])/360 + 
   (6309*CA*CF*Pi^4*uec^2*zb*G[0, 0, zb])/2560 + 
   (70013*CF^2*Pi^4*uec^2*zb*G[0, 0, zb])/23040 + 
   (3885*CA^2*uec^2*zb^2*G[0, 0, zb])/64 + 
   (1557*CA*CF*uec^2*zb^2*G[0, 0, zb])/32 - 
   (29407*CF^2*uec^2*zb^2*G[0, 0, zb])/32 - 
   (6885*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb])/128 - 
   (41075*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb])/768 + 
   (147373*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb])/384 + 
   (43673*CA^2*Pi^4*uec^2*zb^2*G[0, 0, zb])/15360 - 
   (4701*CA*CF*Pi^4*uec^2*zb^2*G[0, 0, zb])/1024 - 
   (19747*CF^2*Pi^4*uec^2*zb^2*G[0, 0, zb])/7680 - 
   (4453*CA^2*Pi^2*uec^2*zb^3*G[0, 0, zb])/2304 + 
   (4453*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, zb])/576 - 
   (4453*CF^2*Pi^2*uec^2*zb^3*G[0, 0, zb])/576 + 
   (307*CA^2*Pi^4*uec^2*zb^3*G[0, 0, zb])/2160 - 
   (307*CA*CF*Pi^4*uec^2*zb^3*G[0, 0, zb])/540 + 
   (307*CF^2*Pi^4*uec^2*zb^3*G[0, 0, zb])/540 + 
   (5*CA^2*Pi^2*uec^2*zb^4*G[0, 0, zb])/36 - 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, zb])/9 + 
   (5*CF^2*Pi^2*uec^2*zb^4*G[0, 0, zb])/9 - 
   (307*CA^2*Pi^4*uec^2*zb^4*G[0, 0, zb])/17280 + 
   (307*CA*CF*Pi^4*uec^2*zb^4*G[0, 0, zb])/4320 - 
   (307*CF^2*Pi^4*uec^2*zb^4*G[0, 0, zb])/4320 - (61*CA^2*uec^2*G[0, 1, zb])/
    24 - (815*CA*CF*uec^2*G[0, 1, zb])/32 + (571*CF^2*uec^2*G[0, 1, zb])/96 - 
   (143*CA^2*Pi^2*uec^2*G[0, 1, zb])/192 + 
   (1223*CA*CF*Pi^2*uec^2*G[0, 1, zb])/384 - (91*CF^2*Pi^2*uec^2*G[0, 1, zb])/
    128 + (7139*CA^2*Pi^4*uec^2*G[0, 1, zb])/27648 - 
   (166259*CA*CF*Pi^4*uec^2*G[0, 1, zb])/138240 + 
   (6677*CF^2*Pi^4*uec^2*G[0, 1, zb])/4608 - (17*CA*CF*uec^2*G[0, 1, zb])/
    (4*(-2 + zb)^2) + (17*CF^2*uec^2*G[0, 1, zb])/(2*(-2 + zb)^2) - 
   (7*CA*CF*Pi^2*uec^2*G[0, 1, zb])/(48*(-2 + zb)^2) + 
   (7*CF^2*Pi^2*uec^2*G[0, 1, zb])/(24*(-2 + zb)^2) - 
   (3*CA^2*uec^2*G[0, 1, zb])/(2*(-2 + zb)) - (7*CA*CF*uec^2*G[0, 1, zb])/
    (-2 + zb) + (20*CF^2*uec^2*G[0, 1, zb])/(-2 + zb) - 
   (7*CA^2*Pi^2*uec^2*G[0, 1, zb])/(96*(-2 + zb)) - 
   (7*CA*CF*Pi^2*uec^2*G[0, 1, zb])/(32*(-2 + zb)) + 
   (35*CF^2*Pi^2*uec^2*G[0, 1, zb])/(48*(-2 + zb)) + 
   (31*CA*CF*uec^2*G[0, 1, zb])/(8*zb) - (233*CF^2*uec^2*G[0, 1, zb])/
    (32*zb) - (29*CA*CF*Pi^2*uec^2*G[0, 1, zb])/(128*zb) + 
   (145*CF^2*Pi^2*uec^2*G[0, 1, zb])/(384*zb) + 
   (7357*CA^2*uec^2*zb*G[0, 1, zb])/192 + (231*CA*CF*uec^2*zb*G[0, 1, zb])/
    2 - (15811*CF^2*uec^2*zb*G[0, 1, zb])/12 - 
   (59597*CA^2*Pi^2*uec^2*zb*G[0, 1, zb])/2304 - 
   (8533*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb])/576 + 
   (239093*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/1152 + 
   (24943*CA^2*Pi^4*uec^2*zb*G[0, 1, zb])/23040 - 
   (10367*CA*CF*Pi^4*uec^2*zb*G[0, 1, zb])/7680 - 
   (23159*CF^2*Pi^4*uec^2*zb*G[0, 1, zb])/11520 - 
   (931*CA^2*uec^2*zb^2*G[0, 1, zb])/16 - (1525*CA*CF*uec^2*zb^2*G[0, 1, zb])/
    32 + (53179*CF^2*uec^2*zb^2*G[0, 1, zb])/64 + 
   (7025*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb])/192 + 
   (6529*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb])/256 - 
   (191101*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb])/768 - 
   (59729*CA^2*Pi^4*uec^2*zb^2*G[0, 1, zb])/30720 + 
   (18801*CA*CF*Pi^4*uec^2*zb^2*G[0, 1, zb])/5120 + 
   (1499*CF^2*Pi^4*uec^2*zb^2*G[0, 1, zb])/1920 + 
   (7*CA^2*Pi^2*uec^2*zb^3*G[0, 1, zb])/1152 - 
   (7*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, zb])/288 + 
   (7*CF^2*Pi^2*uec^2*zb^3*G[0, 1, zb])/288 - 
   (107*CA^2*Pi^4*uec^2*zb^3*G[0, 1, zb])/1728 + 
   (107*CA*CF*Pi^4*uec^2*zb^3*G[0, 1, zb])/432 - 
   (107*CF^2*Pi^4*uec^2*zb^3*G[0, 1, zb])/432 + 
   (107*CA^2*Pi^4*uec^2*zb^4*G[0, 1, zb])/13824 - 
   (107*CA*CF*Pi^4*uec^2*zb^4*G[0, 1, zb])/3456 + 
   (107*CF^2*Pi^4*uec^2*zb^4*G[0, 1, zb])/3456 - (219*CA^2*uec^2*G[1, 0, zb])/
    8 - (9973*CA*CF*uec^2*G[1, 0, zb])/48 + (23317*CF^2*uec^2*G[1, 0, zb])/
    48 + (367*CA^2*Pi^2*uec^2*G[1, 0, zb])/36 - 
   (22553*CA*CF*Pi^2*uec^2*G[1, 0, zb])/1152 - 
   (553*CF^2*Pi^2*uec^2*G[1, 0, zb])/288 - 
   (60071*CA^2*Pi^4*uec^2*G[1, 0, zb])/138240 + 
   (13349*CA*CF*Pi^4*uec^2*G[1, 0, zb])/5760 - 
   (393913*CF^2*Pi^4*uec^2*G[1, 0, zb])/138240 + 
   (5*CA*CF*Pi^2*uec^2*G[1, 0, zb])/(4*(-2 + zb)^3) - 
   (5*CF^2*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)^3) - 
   (51*CA*CF*uec^2*G[1, 0, zb])/(8*(-2 + zb)^2) + 
   (51*CF^2*uec^2*G[1, 0, zb])/(4*(-2 + zb)^2) + 
   (CA^2*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)^2) + 
   (105*CA*CF*Pi^2*uec^2*G[1, 0, zb])/(32*(-2 + zb)^2) - 
   (137*CF^2*Pi^2*uec^2*G[1, 0, zb])/(16*(-2 + zb)^2) - 
   (9*CA^2*uec^2*G[1, 0, zb])/(4*(-2 + zb)) - (193*CA*CF*uec^2*G[1, 0, zb])/
    (16*(-2 + zb)) + (265*CF^2*uec^2*G[1, 0, zb])/(8*(-2 + zb)) + 
   (101*CA^2*Pi^2*uec^2*G[1, 0, zb])/(64*(-2 + zb)) + 
   (159*CA*CF*Pi^2*uec^2*G[1, 0, zb])/(64*(-2 + zb)) - 
   (361*CF^2*Pi^2*uec^2*G[1, 0, zb])/(32*(-2 + zb)) + 
   (73*CA*CF*uec^2*G[1, 0, zb])/(16*zb) - (281*CF^2*uec^2*G[1, 0, zb])/
    (32*zb) - (29*CA*CF*Pi^2*uec^2*G[1, 0, zb])/(64*zb) + 
   (145*CF^2*Pi^2*uec^2*G[1, 0, zb])/(192*zb) + 
   (6793*CA^2*uec^2*zb*G[1, 0, zb])/64 + (12791*CA*CF*uec^2*zb*G[1, 0, zb])/
    48 - (184807*CF^2*uec^2*zb*G[1, 0, zb])/96 - 
   (51769*CA^2*Pi^2*uec^2*zb*G[1, 0, zb])/1152 + 
   (82391*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb])/2304 + 
   (221849*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/1152 + 
   (85951*CA^2*Pi^4*uec^2*zb*G[1, 0, zb])/34560 - 
   (568043*CA*CF*Pi^4*uec^2*zb*G[1, 0, zb])/69120 + 
   (420893*CF^2*Pi^4*uec^2*zb*G[1, 0, zb])/69120 - 
   (1793*CA^2*uec^2*zb^2*G[1, 0, zb])/32 - (573*CA*CF*uec^2*zb^2*G[1, 0, zb])/
    16 + (53375*CF^2*uec^2*zb^2*G[1, 0, zb])/64 + 
   (94417*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb])/2304 + 
   (20585*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb])/2304 - 
   (561653*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb])/2304 - 
   (22683*CA^2*Pi^4*uec^2*zb^2*G[1, 0, zb])/10240 + 
   (42919*CA*CF*Pi^4*uec^2*zb^2*G[1, 0, zb])/7680 - 
   (3869*CF^2*Pi^4*uec^2*zb^2*G[1, 0, zb])/1920 + 
   (2389*CA^2*Pi^2*uec^2*zb^3*G[1, 0, zb])/1152 - 
   (2389*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, zb])/288 + 
   (2389*CF^2*Pi^2*uec^2*zb^3*G[1, 0, zb])/288 - 
   (1393*CA^2*Pi^4*uec^2*zb^3*G[1, 0, zb])/8640 + 
   (1393*CA*CF*Pi^4*uec^2*zb^3*G[1, 0, zb])/2160 - 
   (1393*CF^2*Pi^4*uec^2*zb^3*G[1, 0, zb])/2160 - 
   (5*CA^2*Pi^2*uec^2*zb^4*G[1, 0, zb])/36 + 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, zb])/9 - 
   (5*CF^2*Pi^2*uec^2*zb^4*G[1, 0, zb])/9 + 
   (1393*CA^2*Pi^4*uec^2*zb^4*G[1, 0, zb])/69120 - 
   (1393*CA*CF*Pi^4*uec^2*zb^4*G[1, 0, zb])/17280 + 
   (1393*CF^2*Pi^4*uec^2*zb^4*G[1, 0, zb])/17280 + 
   (949*CA^2*uec^2*G[1, 1, zb])/32 + (471*CA*CF*uec^2*G[1, 1, zb])/2 - 
   (30405*CF^2*uec^2*G[1, 1, zb])/64 - (885*CA^2*Pi^2*uec^2*G[1, 1, zb])/
    256 - (4147*CA*CF*Pi^2*uec^2*G[1, 1, zb])/768 + 
   (1007*CF^2*Pi^2*uec^2*G[1, 1, zb])/48 + (3685*CA^2*Pi^4*uec^2*G[1, 1, zb])/
    55296 - (11639*CA*CF*Pi^4*uec^2*G[1, 1, zb])/17280 + 
   (1907*CF^2*Pi^4*uec^2*G[1, 1, zb])/1728 - (5*CA*CF*Pi^2*uec^2*G[1, 1, zb])/
    (6*(-2 + zb)^3) + (5*CF^2*Pi^2*uec^2*G[1, 1, zb])/(3*(-2 + zb)^3) + 
   (51*CA*CF*uec^2*G[1, 1, zb])/(8*(-2 + zb)^2) - 
   (51*CF^2*uec^2*G[1, 1, zb])/(4*(-2 + zb)^2) - 
   (CA^2*Pi^2*uec^2*G[1, 1, zb])/(3*(-2 + zb)^2) - 
   (221*CA*CF*Pi^2*uec^2*G[1, 1, zb])/(96*(-2 + zb)^2) + 
   (95*CF^2*Pi^2*uec^2*G[1, 1, zb])/(16*(-2 + zb)^2) + 
   (9*CA^2*uec^2*G[1, 1, zb])/(4*(-2 + zb)) + (203*CA*CF*uec^2*G[1, 1, zb])/
    (16*(-2 + zb)) - (275*CF^2*uec^2*G[1, 1, zb])/(8*(-2 + zb)) - 
   (71*CA^2*Pi^2*uec^2*G[1, 1, zb])/(64*(-2 + zb)) - 
   (117*CA*CF*Pi^2*uec^2*G[1, 1, zb])/(64*(-2 + zb)) + 
   (259*CF^2*Pi^2*uec^2*G[1, 1, zb])/(32*(-2 + zb)) + 
   (3*CA*CF*Pi^2*uec^2*G[1, 1, zb])/(8*zb^2) - 
   (3*CF^2*Pi^2*uec^2*G[1, 1, zb])/(4*zb^2) - (123*CA*CF*uec^2*G[1, 1, zb])/
    (16*zb) + (471*CF^2*uec^2*G[1, 1, zb])/(32*zb) - 
   (CA^2*Pi^2*uec^2*G[1, 1, zb])/(2*zb) - (41*CA*CF*Pi^2*uec^2*G[1, 1, zb])/
    (128*zb) + (1261*CF^2*Pi^2*uec^2*G[1, 1, zb])/(384*zb) - 
   (1581*CA^2*uec^2*zb*G[1, 1, zb])/16 - (1923*CA*CF*uec^2*zb*G[1, 1, zb])/
    8 + (108873*CF^2*uec^2*zb*G[1, 1, zb])/64 + 
   (51041*CA^2*Pi^2*uec^2*zb*G[1, 1, zb])/2304 + 
   (29683*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb])/2304 - 
   (217967*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/1152 - 
   (158147*CA^2*Pi^4*uec^2*zb*G[1, 1, zb])/138240 + 
   (225739*CA*CF*Pi^4*uec^2*zb*G[1, 1, zb])/69120 - 
   (55433*CF^2*Pi^4*uec^2*zb*G[1, 1, zb])/34560 + 
   (6689*CA^2*uec^2*zb^2*G[1, 1, zb])/128 + 
   (977*CA*CF*uec^2*zb^2*G[1, 1, zb])/32 - 
   (101481*CF^2*uec^2*zb^2*G[1, 1, zb])/128 - 
   (3589*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb])/144 - 
   (14551*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb])/1152 + 
   (832171*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb])/4608 + 
   (14795*CA^2*Pi^4*uec^2*zb^2*G[1, 1, zb])/12288 - 
   (17879*CA*CF*Pi^4*uec^2*zb^2*G[1, 1, zb])/7680 - 
   (5999*CF^2*Pi^4*uec^2*zb^2*G[1, 1, zb])/15360 + 
   (4771*CA^2*Pi^2*uec^2*zb^3*G[1, 1, zb])/2304 - 
   (4771*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, zb])/576 + 
   (4771*CF^2*Pi^2*uec^2*zb^3*G[1, 1, zb])/576 - 
   (197*CA^2*Pi^4*uec^2*zb^3*G[1, 1, zb])/17280 + 
   (197*CA*CF*Pi^4*uec^2*zb^3*G[1, 1, zb])/4320 - 
   (197*CF^2*Pi^4*uec^2*zb^3*G[1, 1, zb])/4320 - 
   (5*CA^2*Pi^2*uec^2*zb^4*G[1, 1, zb])/36 + 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, zb])/9 - 
   (5*CF^2*Pi^2*uec^2*zb^4*G[1, 1, zb])/9 + 
   (197*CA^2*Pi^4*uec^2*zb^4*G[1, 1, zb])/138240 - 
   (197*CA*CF*Pi^4*uec^2*zb^4*G[1, 1, zb])/34560 + 
   (197*CF^2*Pi^4*uec^2*zb^4*G[1, 1, zb])/34560 - 
   (335*CA^2*Pi^2*uec^2*G[2, 1, zb])/72 + (3595*CA*CF*Pi^2*uec^2*G[2, 1, zb])/
    144 - (2255*CF^2*Pi^2*uec^2*G[2, 1, zb])/72 + 
   (29*CA^2*Pi^4*uec^2*G[2, 1, zb])/864 - (29*CA*CF*Pi^4*uec^2*G[2, 1, zb])/
    54 + (203*CF^2*Pi^4*uec^2*G[2, 1, zb])/216 + 
   (6755*CA^2*Pi^2*uec^2*zb*G[2, 1, zb])/576 - 
   (18355*CA*CF*Pi^2*uec^2*zb*G[2, 1, zb])/288 + 
   (725*CF^2*Pi^2*uec^2*zb*G[2, 1, zb])/9 - 
   (145*CA^2*Pi^4*uec^2*zb*G[2, 1, zb])/864 + 
   (319*CA*CF*Pi^4*uec^2*zb*G[2, 1, zb])/216 - 
   (493*CF^2*Pi^4*uec^2*zb*G[2, 1, zb])/216 - 
   (115*CA^2*Pi^2*uec^2*zb^2*G[2, 1, zb])/128 + 
   (85*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, zb])/8 - 
   (565*CF^2*Pi^2*uec^2*zb^2*G[2, 1, zb])/32 - 
   (29*CA*CF*Pi^4*uec^2*zb^2*G[2, 1, zb])/64 + 
   (29*CF^2*Pi^4*uec^2*zb^2*G[2, 1, zb])/32 - 
   (2555*CA^2*Pi^2*uec^2*zb^3*G[2, 1, zb])/1152 + 
   (2555*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, zb])/288 - 
   (2555*CF^2*Pi^2*uec^2*zb^3*G[2, 1, zb])/288 + 
   (29*CA^2*Pi^4*uec^2*zb^3*G[2, 1, zb])/864 - 
   (29*CA*CF*Pi^4*uec^2*zb^3*G[2, 1, zb])/216 + 
   (29*CF^2*Pi^4*uec^2*zb^3*G[2, 1, zb])/216 + 
   (5*CA^2*Pi^2*uec^2*zb^4*G[2, 1, zb])/36 - 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, zb])/9 + 
   (5*CF^2*Pi^2*uec^2*zb^4*G[2, 1, zb])/9 - 
   (29*CA^2*Pi^4*uec^2*zb^4*G[2, 1, zb])/6912 + 
   (29*CA*CF*Pi^4*uec^2*zb^4*G[2, 1, zb])/1728 - 
   (29*CF^2*Pi^4*uec^2*zb^4*G[2, 1, zb])/1728 - 
   (95*CA^2*uec^2*G[0, 0, 0, zb])/48 - (3349*CA*CF*uec^2*G[0, 0, 0, zb])/
    192 + (4495*CF^2*uec^2*G[0, 0, 0, zb])/64 - 
   (1223*CA^2*Pi^2*uec^2*G[0, 0, 0, zb])/1152 + 
   (5483*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb])/384 - 
   (16403*CF^2*Pi^2*uec^2*G[0, 0, 0, zb])/576 - 
   (131543*CA^2*Pi^4*uec^2*G[0, 0, 0, zb])/69120 + 
   (13643*CA*CF*Pi^4*uec^2*G[0, 0, 0, zb])/2880 - 
   (125923*CF^2*Pi^4*uec^2*G[0, 0, 0, zb])/69120 - 
   (45*CA*CF*uec^2*G[0, 0, 0, zb])/(4*(-2 + zb)^2) + 
   (45*CF^2*uec^2*G[0, 0, 0, zb])/(2*(-2 + zb)^2) - 
   (9*CA^2*uec^2*G[0, 0, 0, zb])/(2*(-2 + zb)) - 
   (161*CA*CF*uec^2*G[0, 0, 0, zb])/(8*(-2 + zb)) + 
   (233*CF^2*uec^2*G[0, 0, 0, zb])/(4*(-2 + zb)) + 
   (2133*CA^2*uec^2*zb*G[0, 0, 0, zb])/32 + 
   (39071*CA*CF*uec^2*zb*G[0, 0, 0, zb])/96 - 
   (25945*CF^2*uec^2*zb*G[0, 0, 0, zb])/12 - 
   (53177*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/1152 - 
   (6995*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/288 + 
   (40619*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/128 + 
   (131543*CA^2*Pi^4*uec^2*zb*G[0, 0, 0, zb])/34560 - 
   (13643*CA*CF*Pi^4*uec^2*zb*G[0, 0, 0, zb])/1440 + 
   (125923*CF^2*Pi^4*uec^2*zb*G[0, 0, 0, zb])/34560 - 
   (4805*CA^2*uec^2*zb^2*G[0, 0, 0, zb])/32 - 
   (16407*CA*CF*uec^2*zb^2*G[0, 0, 0, zb])/64 + 
   (54111*CF^2*uec^2*zb^2*G[0, 0, 0, zb])/32 + 
   (24581*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/384 + 
   (3545*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/128 - 
   (35851*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb])/96 - 
   (131543*CA^2*Pi^4*uec^2*zb^2*G[0, 0, 0, zb])/34560 + 
   (13643*CA*CF*Pi^4*uec^2*zb^2*G[0, 0, 0, zb])/1440 - 
   (125923*CF^2*Pi^4*uec^2*zb^2*G[0, 0, 0, zb])/34560 - 
   (5*CA^2*uec^2*zb^3*G[0, 0, 0, zb])/16 + 
   (5*CA*CF*uec^2*zb^3*G[0, 0, 0, zb])/4 - (5*CF^2*uec^2*zb^3*G[0, 0, 0, zb])/
    4 + (1733*CA^2*Pi^2*uec^2*zb^3*G[0, 0, 0, zb])/576 - 
   (1733*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 0, zb])/144 + 
   (1733*CF^2*Pi^2*uec^2*zb^3*G[0, 0, 0, zb])/144 - 
   (187*CA^2*Pi^2*uec^2*zb^4*G[0, 0, 0, zb])/768 + 
   (187*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 0, zb])/192 - 
   (187*CF^2*Pi^2*uec^2*zb^4*G[0, 0, 0, zb])/192 + 
   (101*CA^2*uec^2*G[0, 0, 1, zb])/48 + (501*CA*CF*uec^2*G[0, 0, 1, zb])/16 - 
   (3001*CF^2*uec^2*G[0, 0, 1, zb])/96 + (161*CA^2*Pi^2*uec^2*G[0, 0, 1, zb])/
    128 - (71*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb])/8 + 
   (4885*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/384 + 
   (7595*CA^2*Pi^4*uec^2*G[0, 0, 1, zb])/6912 - 
   (185707*CA*CF*Pi^4*uec^2*G[0, 0, 1, zb])/69120 + 
   (2057*CF^2*Pi^4*uec^2*G[0, 0, 1, zb])/2304 + 
   (10*CA*CF*uec^2*G[0, 0, 1, zb])/(-2 + zb)^2 - 
   (20*CF^2*uec^2*G[0, 0, 1, zb])/(-2 + zb)^2 + (4*CA^2*uec^2*G[0, 0, 1, zb])/
    (-2 + zb) + (73*CA*CF*uec^2*G[0, 0, 1, zb])/(4*(-2 + zb)) - 
   (105*CF^2*uec^2*G[0, 0, 1, zb])/(2*(-2 + zb)) - 
   (51*CA*CF*uec^2*G[0, 0, 1, zb])/(16*zb) + (185*CF^2*uec^2*G[0, 0, 1, zb])/
    (32*zb) - (13799*CA^2*uec^2*zb*G[0, 0, 1, zb])/192 - 
   (7411*CA*CF*uec^2*zb*G[0, 0, 1, zb])/24 + 
   (56863*CF^2*uec^2*zb*G[0, 0, 1, zb])/32 + 
   (2831*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/96 + 
   (5387*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/384 - 
   (13791*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/64 - 
   (7595*CA^2*Pi^4*uec^2*zb*G[0, 0, 1, zb])/3456 + 
   (185707*CA*CF*Pi^4*uec^2*zb*G[0, 0, 1, zb])/34560 - 
   (2057*CF^2*Pi^4*uec^2*zb*G[0, 0, 1, zb])/1152 + 
   (28343*CA^2*uec^2*zb^2*G[0, 0, 1, zb])/192 + 
   (41743*CA*CF*uec^2*zb^2*G[0, 0, 1, zb])/192 - 
   (72655*CF^2*uec^2*zb^2*G[0, 0, 1, zb])/48 - 
   (2737*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/64 - 
   (6563*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/384 + 
   (98417*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb])/384 + 
   (43723*CA^2*Pi^4*uec^2*zb^2*G[0, 0, 1, zb])/17280 - 
   (236131*CA*CF*Pi^4*uec^2*zb^2*G[0, 0, 1, zb])/34560 + 
   (19429*CF^2*Pi^4*uec^2*zb^2*G[0, 0, 1, zb])/5760 + 
   (5*CA^2*uec^2*zb^3*G[0, 0, 1, zb])/16 - 
   (5*CA*CF*uec^2*zb^3*G[0, 0, 1, zb])/4 + (5*CF^2*uec^2*zb^3*G[0, 0, 1, zb])/
    4 + (67*CA^2*Pi^2*uec^2*zb^3*G[0, 0, 1, zb])/1152 - 
   (67*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 1, zb])/288 + 
   (67*CF^2*Pi^2*uec^2*zb^3*G[0, 0, 1, zb])/288 - 
   (11*CA^2*Pi^2*uec^2*zb^4*G[0, 0, 1, zb])/1152 + 
   (11*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 1, zb])/288 - 
   (11*CF^2*Pi^2*uec^2*zb^4*G[0, 0, 1, zb])/288 + 
   (227*CA^2*uec^2*G[0, 1, 0, zb])/96 + (933*CA*CF*uec^2*G[0, 1, 0, zb])/32 - 
   (2687*CF^2*uec^2*G[0, 1, 0, zb])/96 + (463*CA^2*Pi^2*uec^2*G[0, 1, 0, zb])/
    384 - (3185*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb])/384 + 
   (4519*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/384 + 
   (152201*CA^2*Pi^4*uec^2*G[0, 1, 0, zb])/138240 - 
   (187007*CA*CF*Pi^4*uec^2*G[0, 1, 0, zb])/69120 + 
   (5309*CF^2*Pi^4*uec^2*G[0, 1, 0, zb])/5760 + 
   (10*CA*CF*uec^2*G[0, 1, 0, zb])/(-2 + zb)^2 - 
   (20*CF^2*uec^2*G[0, 1, 0, zb])/(-2 + zb)^2 + (4*CA^2*uec^2*G[0, 1, 0, zb])/
    (-2 + zb) + (73*CA*CF*uec^2*G[0, 1, 0, zb])/(4*(-2 + zb)) - 
   (105*CF^2*uec^2*G[0, 1, 0, zb])/(2*(-2 + zb)) - 
   (51*CA*CF*uec^2*G[0, 1, 0, zb])/(16*zb) + (185*CF^2*uec^2*G[0, 1, 0, zb])/
    (32*zb) - (3915*CA^2*uec^2*zb*G[0, 1, 0, zb])/64 - 
   (19807*CA*CF*uec^2*zb*G[0, 1, 0, zb])/96 + 
   (146807*CF^2*uec^2*zb*G[0, 1, 0, zb])/96 + 
   (71089*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/2304 + 
   (1321*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/1152 - 
   (14053*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/72 - 
   (152201*CA^2*Pi^4*uec^2*zb*G[0, 1, 0, zb])/69120 + 
   (187007*CA*CF*Pi^4*uec^2*zb*G[0, 1, 0, zb])/34560 - 
   (5309*CF^2*Pi^4*uec^2*zb*G[0, 1, 0, zb])/2880 + 
   (677*CA^2*uec^2*zb^2*G[0, 1, 0, zb])/6 + 
   (12643*CA*CF*uec^2*zb^2*G[0, 1, 0, zb])/96 - 
   (115495*CF^2*uec^2*zb^2*G[0, 1, 0, zb])/96 - 
   (33631*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/768 - 
   (2879*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/768 + 
   (5609*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb])/24 + 
   (8719*CA^2*Pi^4*uec^2*zb^2*G[0, 1, 0, zb])/3456 - 
   (235919*CA*CF*Pi^4*uec^2*zb^2*G[0, 1, 0, zb])/34560 + 
   (19529*CF^2*Pi^4*uec^2*zb^2*G[0, 1, 0, zb])/5760 + 
   (25*CA^2*uec^2*zb^3*G[0, 1, 0, zb])/96 - 
   (25*CA*CF*uec^2*zb^3*G[0, 1, 0, zb])/24 + 
   (25*CF^2*uec^2*zb^3*G[0, 1, 0, zb])/24 - 
   (227*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 0, zb])/256 + 
   (227*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 0, zb])/64 - 
   (227*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 0, zb])/64 + 
   (77*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 0, zb])/1152 - 
   (77*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 0, zb])/288 + 
   (77*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 0, zb])/288 - 
   (11*CA^2*uec^2*G[0, 1, 1, zb])/4 - (1473*CA*CF*uec^2*G[0, 1, 1, zb])/32 + 
   (157*CF^2*uec^2*G[0, 1, 1, zb])/32 - (673*CA^2*Pi^2*uec^2*G[0, 1, 1, zb])/
    384 + (1439*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb])/192 - 
   (901*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/192 - 
   (3643*CA^2*Pi^4*uec^2*G[0, 1, 1, zb])/7680 + 
   (1619*CA*CF*Pi^4*uec^2*G[0, 1, 1, zb])/2304 + 
   (7183*CF^2*Pi^4*uec^2*G[0, 1, 1, zb])/11520 - 
   (35*CA*CF*uec^2*G[0, 1, 1, zb])/(4*(-2 + zb)^2) + 
   (35*CF^2*uec^2*G[0, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (7*CA^2*uec^2*G[0, 1, 1, zb])/(2*(-2 + zb)) - 
   (65*CA*CF*uec^2*G[0, 1, 1, zb])/(4*(-2 + zb)) + 
   (93*CF^2*uec^2*G[0, 1, 1, zb])/(2*(-2 + zb)) + 
   (45*CA*CF*uec^2*G[0, 1, 1, zb])/(8*zb) - (327*CF^2*uec^2*G[0, 1, 1, zb])/
    (32*zb) + (12323*CA^2*uec^2*zb*G[0, 1, 1, zb])/192 + 
   (10841*CA*CF*uec^2*zb*G[0, 1, 1, zb])/96 - 
   (117077*CF^2*uec^2*zb*G[0, 1, 1, zb])/96 - 
   (36353*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/2304 - 
   (10001*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/1152 + 
   (1264*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/9 + 
   (1021*CA^2*Pi^4*uec^2*zb*G[0, 1, 1, zb])/1280 - 
   (923*CA*CF*Pi^4*uec^2*zb*G[0, 1, 1, zb])/1152 - 
   (10663*CF^2*Pi^4*uec^2*zb*G[0, 1, 1, zb])/5760 - 
   (6993*CA^2*uec^2*zb^2*G[0, 1, 1, zb])/64 - 
   (1399*CA*CF*uec^2*zb^2*G[0, 1, 1, zb])/16 + 
   (68045*CF^2*uec^2*zb^2*G[0, 1, 1, zb])/64 + 
   (563*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/24 + 
   (16589*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/768 - 
   (17389*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb])/96 - 
   (25459*CA^2*Pi^4*uec^2*zb^2*G[0, 1, 1, zb])/23040 + 
   (817*CA*CF*Pi^4*uec^2*zb^2*G[0, 1, 1, zb])/384 + 
   (77*CF^2*Pi^4*uec^2*zb^2*G[0, 1, 1, zb])/180 - 
   (25*CA^2*uec^2*zb^3*G[0, 1, 1, zb])/96 + 
   (25*CA*CF*uec^2*zb^3*G[0, 1, 1, zb])/24 - 
   (25*CF^2*uec^2*zb^3*G[0, 1, 1, zb])/24 - 
   (1499*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 1, zb])/768 + 
   (1499*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 1, zb])/192 - 
   (1499*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 1, zb])/192 + 
   (385*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 1, zb])/2304 - 
   (385*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 1, zb])/576 + 
   (385*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 1, zb])/576 + 
   (865*CA^2*uec^2*G[1, 0, 0, zb])/32 + (26197*CA*CF*uec^2*G[1, 0, 0, zb])/
    96 - (31211*CF^2*uec^2*G[1, 0, 0, zb])/48 - 
   (827*CA^2*Pi^2*uec^2*G[1, 0, 0, zb])/144 + 
   (1927*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/288 + 
   (4817*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/288 + 
   (683*CA^2*Pi^4*uec^2*G[1, 0, 0, zb])/720 - 
   (81001*CA*CF*Pi^4*uec^2*G[1, 0, 0, zb])/34560 + 
   (64879*CF^2*Pi^4*uec^2*G[1, 0, 0, zb])/69120 - 
   (17*CA*CF*uec^2*G[1, 0, 0, zb])/(4*(-2 + zb)^3) + 
   (17*CF^2*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^3) - 
   (19*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/(48*(-2 + zb)^3) + 
   (19*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/(24*(-2 + zb)^3) - 
   (3*CA^2*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (3*CA*CF*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (3*CF^2*uec^2*G[1, 0, 0, zb])/(-2 + zb)^2 - 
   (19*CA^2*Pi^2*uec^2*G[1, 0, 0, zb])/(96*(-2 + zb)^2) - 
   (19*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/(24*(-2 + zb)^2) + 
   (19*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/(8*(-2 + zb)^2) + 
   (CA^2*uec^2*G[1, 0, 0, zb])/(-2 + zb) + (265*CA*CF*uec^2*G[1, 0, 0, zb])/
    (16*(-2 + zb)) - (297*CF^2*uec^2*G[1, 0, 0, zb])/(8*(-2 + zb)) - 
   (19*CA^2*Pi^2*uec^2*G[1, 0, 0, zb])/(32*(-2 + zb)) - 
   (19*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/(24*(-2 + zb)) + 
   (95*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/(24*(-2 + zb)) - 
   (147*CA*CF*uec^2*G[1, 0, 0, zb])/(32*zb) + (275*CF^2*uec^2*G[1, 0, 0, zb])/
    (32*zb) - (4751*CA^2*uec^2*zb*G[1, 0, 0, zb])/32 - 
   (86221*CA*CF*uec^2*zb*G[1, 0, 0, zb])/192 + 
   (29221*CF^2*uec^2*zb*G[1, 0, 0, zb])/12 + 
   (52129*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/1152 - 
   (5351*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/144 - 
   (108907*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/576 - 
   (683*CA^2*Pi^4*uec^2*zb*G[1, 0, 0, zb])/360 + 
   (81001*CA*CF*Pi^4*uec^2*zb*G[1, 0, 0, zb])/17280 - 
   (64879*CF^2*Pi^4*uec^2*zb*G[1, 0, 0, zb])/34560 + 
   (3983*CA^2*uec^2*zb^2*G[1, 0, 0, zb])/32 + 
   (627*CA*CF*uec^2*zb^2*G[1, 0, 0, zb])/4 - 
   (44045*CF^2*uec^2*zb^2*G[1, 0, 0, zb])/32 - 
   (108403*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/2304 + 
   (12455*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/1152 + 
   (265549*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb])/1152 + 
   (683*CA^2*Pi^4*uec^2*zb^2*G[1, 0, 0, zb])/360 - 
   (81001*CA*CF*Pi^4*uec^2*zb^2*G[1, 0, 0, zb])/17280 + 
   (64879*CF^2*Pi^4*uec^2*zb^2*G[1, 0, 0, zb])/34560 + 
   (5*CA^2*uec^2*zb^3*G[1, 0, 0, zb])/16 - 
   (5*CA*CF*uec^2*zb^3*G[1, 0, 0, zb])/4 + (5*CF^2*uec^2*zb^3*G[1, 0, 0, zb])/
    4 - (2551*CA^2*Pi^2*uec^2*zb^3*G[1, 0, 0, zb])/1152 + 
   (2551*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, 0, zb])/288 - 
   (2551*CF^2*Pi^2*uec^2*zb^3*G[1, 0, 0, zb])/288 + 
   (11*CA^2*Pi^2*uec^2*zb^4*G[1, 0, 0, zb])/64 - 
   (11*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 0, zb])/16 + 
   (11*CF^2*Pi^2*uec^2*zb^4*G[1, 0, 0, zb])/16 - 
   (1711*CA^2*uec^2*G[1, 0, 1, zb])/48 - (20869*CA*CF*uec^2*G[1, 0, 1, zb])/
    96 + (48679*CF^2*uec^2*G[1, 0, 1, zb])/96 + 
   (8155*CA^2*Pi^2*uec^2*G[1, 0, 1, zb])/2304 - 
   (595*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/576 - 
   (17461*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/1152 - 
   (26479*CA^2*Pi^4*uec^2*G[1, 0, 1, zb])/46080 + 
   (16259*CA*CF*Pi^4*uec^2*G[1, 0, 1, zb])/11520 - 
   (5453*CF^2*Pi^4*uec^2*G[1, 0, 1, zb])/11520 + 
   (17*CA*CF*uec^2*G[1, 0, 1, zb])/(4*(-2 + zb)^3) - 
   (17*CF^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^3) + 
   (7*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(48*(-2 + zb)^3) - 
   (7*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(24*(-2 + zb)^3) + 
   (3*CA^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^2) + 
   (3*CA*CF*uec^2*G[1, 0, 1, zb])/(8*(-2 + zb)^2) - 
   (27*CF^2*uec^2*G[1, 0, 1, zb])/(4*(-2 + zb)^2) + 
   (7*CA^2*Pi^2*uec^2*G[1, 0, 1, zb])/(96*(-2 + zb)^2) + 
   (7*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(24*(-2 + zb)^2) - 
   (7*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(8*(-2 + zb)^2) - 
   (CA^2*uec^2*G[1, 0, 1, zb])/(4*(-2 + zb)) - 
   (53*CA*CF*uec^2*G[1, 0, 1, zb])/(4*(-2 + zb)) + 
   (55*CF^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)) + 
   (7*CA^2*Pi^2*uec^2*G[1, 0, 1, zb])/(32*(-2 + zb)) + 
   (7*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(24*(-2 + zb)) - 
   (35*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(24*(-2 + zb)) + 
   (11*CA*CF*uec^2*G[1, 0, 1, zb])/(16*zb^2) - (3*CF^2*uec^2*G[1, 0, 1, zb])/
    (2*zb^2) - (29*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(128*zb^2) + 
   (145*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(384*zb^2) - 
   (47*CA^2*uec^2*G[1, 0, 1, zb])/(32*zb) + (37*CA*CF*uec^2*G[1, 0, 1, zb])/
    (8*zb) - (57*CF^2*uec^2*G[1, 0, 1, zb])/(32*zb) + 
   (29*CA^2*Pi^2*uec^2*G[1, 0, 1, zb])/(128*zb) + 
   (29*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(96*zb) - 
   (319*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(192*zb) + 
   (603*CA^2*uec^2*zb*G[1, 0, 1, zb])/4 + 
   (20077*CA*CF*uec^2*zb*G[1, 0, 1, zb])/64 - 
   (64875*CF^2*uec^2*zb*G[1, 0, 1, zb])/32 - 
   (68069*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/2304 + 
   (5539*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/288 + 
   (43457*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/288 + 
   (26479*CA^2*Pi^4*uec^2*zb*G[1, 0, 1, zb])/23040 - 
   (16259*CA*CF*Pi^4*uec^2*zb*G[1, 0, 1, zb])/5760 + 
   (5453*CF^2*Pi^4*uec^2*zb*G[1, 0, 1, zb])/5760 - 
   (23213*CA^2*uec^2*zb^2*G[1, 0, 1, zb])/192 - 
   (11243*CA*CF*uec^2*zb^2*G[1, 0, 1, zb])/96 + 
   (237463*CF^2*uec^2*zb^2*G[1, 0, 1, zb])/192 + 
   (74881*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/2304 - 
   (11495*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/1152 - 
   (95399*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb])/576 - 
   (31087*CA^2*Pi^4*uec^2*zb^2*G[1, 0, 1, zb])/23040 + 
   (2443*CA*CF*Pi^4*uec^2*zb^2*G[1, 0, 1, zb])/640 - 
   (12301*CF^2*Pi^4*uec^2*zb^2*G[1, 0, 1, zb])/5760 - 
   (5*CA^2*uec^2*zb^3*G[1, 0, 1, zb])/16 + 
   (5*CA*CF*uec^2*zb^3*G[1, 0, 1, zb])/4 - (5*CF^2*uec^2*zb^3*G[1, 0, 1, zb])/
    4 - (77*CA^2*Pi^2*uec^2*zb^3*G[1, 0, 1, zb])/1152 + 
   (77*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, 1, zb])/288 - 
   (77*CF^2*Pi^2*uec^2*zb^3*G[1, 0, 1, zb])/288 + 
   (11*CA^2*Pi^2*uec^2*zb^4*G[1, 0, 1, zb])/1152 - 
   (11*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 1, zb])/288 + 
   (11*CF^2*Pi^2*uec^2*zb^4*G[1, 0, 1, zb])/288 - 
   (1181*CA^2*uec^2*G[1, 1, 0, zb])/24 - (18637*CA*CF*uec^2*G[1, 1, 0, zb])/
    96 + (49177*CF^2*uec^2*G[1, 1, 0, zb])/96 + 
   (5521*CA^2*Pi^2*uec^2*G[1, 1, 0, zb])/2304 + 
   (5915*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/2304 - 
   (11255*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/576 - 
   (7471*CA^2*Pi^4*uec^2*G[1, 1, 0, zb])/15360 + 
   (4687*CA*CF*Pi^4*uec^2*G[1, 1, 0, zb])/5760 + 
   (1679*CF^2*Pi^4*uec^2*G[1, 1, 0, zb])/5760 + 
   (51*CA*CF*uec^2*G[1, 1, 0, zb])/(8*(-2 + zb)^3) - 
   (51*CF^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^3) + 
   (3*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(32*(-2 + zb)^3) - 
   (3*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(16*(-2 + zb)^3) + 
   (9*CA^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (99*CA*CF*uec^2*G[1, 1, 0, zb])/(16*(-2 + zb)^2) - 
   (171*CF^2*uec^2*G[1, 1, 0, zb])/(8*(-2 + zb)^2) + 
   (3*CA^2*Pi^2*uec^2*G[1, 1, 0, zb])/(64*(-2 + zb)^2) + 
   (3*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(16*(-2 + zb)^2) - 
   (9*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(16*(-2 + zb)^2) + 
   (15*CA^2*uec^2*G[1, 1, 0, zb])/(8*(-2 + zb)) - 
   (73*CA*CF*uec^2*G[1, 1, 0, zb])/(8*(-2 + zb)) + 
   (43*CF^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)) + 
   (9*CA^2*Pi^2*uec^2*G[1, 1, 0, zb])/(64*(-2 + zb)) + 
   (3*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(16*(-2 + zb)) - 
   (15*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(16*(-2 + zb)) + 
   (11*CA*CF*uec^2*G[1, 1, 0, zb])/(8*zb^2) - (3*CF^2*uec^2*G[1, 1, 0, zb])/
    zb^2 - (29*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(64*zb^2) + 
   (145*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(192*zb^2) - 
   (47*CA^2*uec^2*G[1, 1, 0, zb])/(16*zb) + (5*CA*CF*uec^2*G[1, 1, 0, zb])/
    (2*zb) + (285*CF^2*uec^2*G[1, 1, 0, zb])/(32*zb) + 
   (29*CA^2*Pi^2*uec^2*G[1, 1, 0, zb])/(64*zb) + 
   (29*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(48*zb) - 
   (319*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(96*zb) + 
   (7511*CA^2*uec^2*zb*G[1, 1, 0, zb])/48 + 
   (40177*CA*CF*uec^2*zb*G[1, 1, 0, zb])/192 - 
   (176945*CF^2*uec^2*zb*G[1, 1, 0, zb])/96 - 
   (15821*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/576 + 
   (9161*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/576 + 
   (10913*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/72 + 
   (7471*CA^2*Pi^4*uec^2*zb*G[1, 1, 0, zb])/7680 - 
   (4687*CA*CF*Pi^4*uec^2*zb*G[1, 1, 0, zb])/2880 - 
   (1679*CF^2*Pi^4*uec^2*zb*G[1, 1, 0, zb])/2880 - 
   (2023*CA^2*uec^2*zb^2*G[1, 1, 0, zb])/24 - 
   (5953*CA*CF*uec^2*zb^2*G[1, 1, 0, zb])/192 + 
   (177325*CF^2*uec^2*zb^2*G[1, 1, 0, zb])/192 + 
   (3747*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/128 - 
   (1701*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/256 - 
   (30647*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb])/192 - 
   (7471*CA^2*Pi^4*uec^2*zb^2*G[1, 1, 0, zb])/7680 + 
   (4687*CA*CF*Pi^4*uec^2*zb^2*G[1, 1, 0, zb])/2880 + 
   (1679*CF^2*Pi^4*uec^2*zb^2*G[1, 1, 0, zb])/2880 - 
   (25*CA^2*uec^2*zb^3*G[1, 1, 0, zb])/96 + 
   (25*CA*CF*uec^2*zb^3*G[1, 1, 0, zb])/24 - 
   (25*CF^2*uec^2*zb^3*G[1, 1, 0, zb])/24 - 
   (1663*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 0, zb])/2304 + 
   (1663*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 0, zb])/576 - 
   (1663*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 0, zb])/576 + 
   (143*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 0, zb])/2304 - 
   (143*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 0, zb])/576 + 
   (143*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 0, zb])/576 + 
   (11201*CA^2*uec^2*G[1, 1, 1, zb])/192 + (27619*CA*CF*uec^2*G[1, 1, 1, zb])/
    192 - (72697*CF^2*uec^2*G[1, 1, 1, zb])/192 - 
   (103*CA^2*Pi^2*uec^2*G[1, 1, 1, zb])/72 - 
   (6185*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/1152 + 
   (42295*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/2304 + 
   (2671*CA^2*Pi^4*uec^2*G[1, 1, 1, zb])/10240 - 
   (377*CA*CF*Pi^4*uec^2*G[1, 1, 1, zb])/1920 - 
   (5507*CF^2*Pi^4*uec^2*G[1, 1, 1, zb])/7680 - 
   (51*CA*CF*uec^2*G[1, 1, 1, zb])/(8*(-2 + zb)^3) + 
   (51*CF^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^3) + 
   (5*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(96*(-2 + zb)^3) - 
   (5*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(48*(-2 + zb)^3) - 
   (9*CA^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^2) - 
   (129*CA*CF*uec^2*G[1, 1, 1, zb])/(16*(-2 + zb)^2) + 
   (201*CF^2*uec^2*G[1, 1, 1, zb])/(8*(-2 + zb)^2) + 
   (5*CA^2*Pi^2*uec^2*G[1, 1, 1, zb])/(192*(-2 + zb)^2) + 
   (5*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(48*(-2 + zb)^2) - 
   (5*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(16*(-2 + zb)^2) - 
   (21*CA^2*uec^2*G[1, 1, 1, zb])/(8*(-2 + zb)) + 
   (91*CA*CF*uec^2*G[1, 1, 1, zb])/(16*(-2 + zb)) - 
   (7*CF^2*uec^2*G[1, 1, 1, zb])/(8*(-2 + zb)) + 
   (5*CA^2*Pi^2*uec^2*G[1, 1, 1, zb])/(64*(-2 + zb)) + 
   (5*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(48*(-2 + zb)) - 
   (25*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(48*(-2 + zb)) - 
   (33*CA*CF*uec^2*G[1, 1, 1, zb])/(16*zb^2) + (9*CF^2*uec^2*G[1, 1, 1, zb])/
    (2*zb^2) + (87*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(128*zb^2) - 
   (145*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(128*zb^2) + 
   (141*CA^2*uec^2*G[1, 1, 1, zb])/(32*zb) - (15*CA*CF*uec^2*G[1, 1, 1, zb])/
    (8*zb) - (541*CF^2*uec^2*G[1, 1, 1, zb])/(32*zb) - 
   (87*CA^2*Pi^2*uec^2*G[1, 1, 1, zb])/(128*zb) - 
   (29*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(32*zb) + 
   (319*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(64*zb) - 
   (29855*CA^2*uec^2*zb*G[1, 1, 1, zb])/192 - 
   (14419*CA*CF*uec^2*zb*G[1, 1, 1, zb])/192 + 
   (283549*CF^2*uec^2*zb*G[1, 1, 1, zb])/192 + 
   (38677*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/2304 - 
   (1373*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/288 - 
   (143749*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/1152 - 
   (2671*CA^2*Pi^4*uec^2*zb*G[1, 1, 1, zb])/5120 + 
   (377*CA*CF*Pi^4*uec^2*zb*G[1, 1, 1, zb])/960 + 
   (5507*CF^2*Pi^4*uec^2*zb*G[1, 1, 1, zb])/3840 + 
   (7601*CA^2*uec^2*zb^2*G[1, 1, 1, zb])/96 - 
   (2935*CA*CF*uec^2*zb^2*G[1, 1, 1, zb])/192 - 
   (309559*CF^2*uec^2*zb^2*G[1, 1, 1, zb])/384 - 
   (83611*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/4608 + 
   (3811*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/1152 + 
   (134861*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb])/1152 + 
   (2671*CA^2*Pi^4*uec^2*zb^2*G[1, 1, 1, zb])/5120 - 
   (377*CA*CF*Pi^4*uec^2*zb^2*G[1, 1, 1, zb])/960 - 
   (5507*CF^2*Pi^4*uec^2*zb^2*G[1, 1, 1, zb])/3840 + 
   (25*CA^2*uec^2*zb^3*G[1, 1, 1, zb])/96 - 
   (25*CA*CF*uec^2*zb^3*G[1, 1, 1, zb])/24 + 
   (25*CF^2*uec^2*zb^3*G[1, 1, 1, zb])/24 + 
   (3761*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 1, zb])/2304 - 
   (3761*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 1, zb])/576 + 
   (3761*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 1, zb])/576 - 
   (77*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 1, zb])/576 + 
   (77*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 1, zb])/144 - 
   (77*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 1, zb])/144 + 
   (85*CA^2*Pi^2*uec^2*G[1, 2, 1, zb])/192 - 
   (65*CA*CF*Pi^2*uec^2*G[1, 2, 1, zb])/48 + 
   (15*CF^2*Pi^2*uec^2*G[1, 2, 1, zb])/16 + 
   (29*CA*CF*Pi^4*uec^2*G[1, 2, 1, zb])/288 - 
   (29*CF^2*Pi^4*uec^2*G[1, 2, 1, zb])/144 - 
   (215*CA^2*Pi^2*uec^2*zb*G[1, 2, 1, zb])/96 + 
   (20*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, zb])/3 - 
   (35*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb])/8 - 
   (29*CA*CF*Pi^4*uec^2*zb*G[1, 2, 1, zb])/144 + 
   (29*CF^2*Pi^4*uec^2*zb*G[1, 2, 1, zb])/72 + 
   (45*CA^2*Pi^2*uec^2*zb^2*G[1, 2, 1, zb])/16 - 
   (2575*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, zb])/192 + 
   (1495*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, zb])/96 + 
   (29*CA*CF*Pi^4*uec^2*zb^2*G[1, 2, 1, zb])/72 - 
   (29*CF^2*Pi^4*uec^2*zb^2*G[1, 2, 1, zb])/36 + 
   (85*CA^2*Pi^2*uec^2*zb^3*G[1, 2, 1, zb])/96 - 
   (85*CA*CF*Pi^2*uec^2*zb^3*G[1, 2, 1, zb])/24 + 
   (85*CF^2*Pi^2*uec^2*zb^3*G[1, 2, 1, zb])/24 - 
   (55*CA^2*Pi^2*uec^2*zb^4*G[1, 2, 1, zb])/768 + 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[1, 2, 1, zb])/192 - 
   (55*CF^2*Pi^2*uec^2*zb^4*G[1, 2, 1, zb])/192 + 
   (35*CA^2*Pi^2*uec^2*G[2, 1, 0, zb])/24 - 
   (109*CA*CF*Pi^2*uec^2*G[2, 1, 0, zb])/12 + 
   (37*CF^2*Pi^2*uec^2*G[2, 1, 0, zb])/3 - 
   (191*CA^2*Pi^2*uec^2*zb*G[2, 1, 0, zb])/48 + 
   (589*CA*CF*Pi^2*uec^2*zb*G[2, 1, 0, zb])/24 - 
   (199*CF^2*Pi^2*uec^2*zb*G[2, 1, 0, zb])/6 + 
   (11*CA^2*Pi^2*uec^2*zb^2*G[2, 1, 0, zb])/32 - 
   (85*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 0, zb])/16 + 
   (37*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 0, zb])/4 + 
   (37*CA^2*Pi^2*uec^2*zb^3*G[2, 1, 0, zb])/48 - 
   (37*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 0, zb])/12 + 
   (37*CF^2*Pi^2*uec^2*zb^3*G[2, 1, 0, zb])/12 - 
   (11*CA^2*Pi^2*uec^2*zb^4*G[2, 1, 0, zb])/192 + 
   (11*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 0, zb])/48 - 
   (11*CF^2*Pi^2*uec^2*zb^4*G[2, 1, 0, zb])/48 - 
   (35*CA^2*Pi^2*uec^2*G[2, 1, 1, zb])/36 + 
   (109*CA*CF*Pi^2*uec^2*G[2, 1, 1, zb])/18 - 
   (74*CF^2*Pi^2*uec^2*G[2, 1, 1, zb])/9 + 
   (191*CA^2*Pi^2*uec^2*zb*G[2, 1, 1, zb])/72 - 
   (589*CA*CF*Pi^2*uec^2*zb*G[2, 1, 1, zb])/36 + 
   (199*CF^2*Pi^2*uec^2*zb*G[2, 1, 1, zb])/9 - 
   (11*CA^2*Pi^2*uec^2*zb^2*G[2, 1, 1, zb])/48 + 
   (85*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 1, zb])/24 - 
   (37*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 1, zb])/6 - 
   (37*CA^2*Pi^2*uec^2*zb^3*G[2, 1, 1, zb])/72 + 
   (37*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 1, zb])/18 - 
   (37*CF^2*Pi^2*uec^2*zb^3*G[2, 1, 1, zb])/18 + 
   (11*CA^2*Pi^2*uec^2*zb^4*G[2, 1, 1, zb])/288 - 
   (11*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 1, zb])/72 + 
   (11*CF^2*Pi^2*uec^2*zb^4*G[2, 1, 1, zb])/72 + 
   (217*CA^2*uec^2*G[0, 0, 0, 0, zb])/96 + 
   (6493*CA*CF*uec^2*G[0, 0, 0, 0, zb])/192 - 
   (6593*CF^2*uec^2*G[0, 0, 0, 0, zb])/64 + 
   (4063*CA^2*Pi^2*uec^2*G[0, 0, 0, 0, zb])/576 - 
   (9161*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb])/384 + 
   (21973*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, zb])/1152 + 
   (55*CA*CF*uec^2*G[0, 0, 0, 0, zb])/(4*(-2 + zb)^2) - 
   (55*CF^2*uec^2*G[0, 0, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (55*CA^2*uec^2*G[0, 0, 0, 0, zb])/(8*(-2 + zb)) + 
   (165*CA*CF*uec^2*G[0, 0, 0, 0, zb])/(8*(-2 + zb)) - 
   (275*CF^2*uec^2*G[0, 0, 0, 0, zb])/(4*(-2 + zb)) - 
   (1175*CA^2*uec^2*zb*G[0, 0, 0, 0, zb])/16 - 
   (47643*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb])/64 + 
   (539515*CF^2*uec^2*zb*G[0, 0, 0, 0, zb])/192 + 
   (4063*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/96 + 
   (1409*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/64 - 
   (17859*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/64 + 
   (19313*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/96 + 
   (117611*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb])/192 - 
   (7934*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/3 - 
   (3945*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/64 - 
   (2621*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/128 + 
   (21859*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/64 - 
   (411*CA^2*uec^2*zb^3*G[0, 0, 0, 0, zb])/32 + 
   (411*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, zb])/8 - 
   (411*CF^2*uec^2*zb^3*G[0, 0, 0, 0, zb])/8 - 
   (77*CA^2*Pi^2*uec^2*zb^3*G[0, 0, 0, 0, zb])/36 + 
   (77*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 0, 0, zb])/9 - 
   (77*CF^2*Pi^2*uec^2*zb^3*G[0, 0, 0, 0, zb])/9 + 
   CA^2*uec^2*zb^4*G[0, 0, 0, 0, zb] - 4*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, zb] + 
   4*CF^2*uec^2*zb^4*G[0, 0, 0, 0, zb] + 
   (77*CA^2*Pi^2*uec^2*zb^4*G[0, 0, 0, 0, zb])/288 - 
   (77*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 0, 0, zb])/72 + 
   (77*CF^2*Pi^2*uec^2*zb^4*G[0, 0, 0, 0, zb])/72 - 
   (23*CA^2*uec^2*G[0, 0, 0, 1, zb])/48 - (607*CA*CF*uec^2*G[0, 0, 0, 1, zb])/
    16 + (2549*CF^2*uec^2*G[0, 0, 0, 1, zb])/48 - 
   (3023*CA^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/576 + 
   (4469*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/288 - 
   (523*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/64 - 
   (23*CA*CF*uec^2*G[0, 0, 0, 1, zb])/(2*(-2 + zb)^2) + 
   (23*CF^2*uec^2*G[0, 0, 0, 1, zb])/(-2 + zb)^2 - 
   (23*CA^2*uec^2*G[0, 0, 0, 1, zb])/(4*(-2 + zb)) - 
   (69*CA*CF*uec^2*G[0, 0, 0, 1, zb])/(4*(-2 + zb)) + 
   (115*CF^2*uec^2*G[0, 0, 0, 1, zb])/(2*(-2 + zb)) + 
   (57*CA*CF*uec^2*G[0, 0, 0, 1, zb])/(32*zb) - 
   (95*CF^2*uec^2*G[0, 0, 0, 1, zb])/(32*zb) + 
   (5349*CA^2*uec^2*zb*G[0, 0, 0, 1, zb])/64 + 
   (54809*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb])/96 - 
   (110423*CF^2*uec^2*zb*G[0, 0, 0, 1, zb])/48 - 
   (2365*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/96 - 
   (1313*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/48 + 
   (6633*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/32 - 
   (1175*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/6 - 
   (98213*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb])/192 + 
   (55525*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/24 + 
   (5065*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/128 + 
   (2987*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/128 - 
   (3979*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/16 + 
   (829*CA^2*uec^2*zb^3*G[0, 0, 0, 1, zb])/64 - 
   (829*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, zb])/16 + 
   (829*CF^2*uec^2*zb^3*G[0, 0, 0, 1, zb])/16 - 
   (9*CA^2*Pi^2*uec^2*zb^3*G[0, 0, 0, 1, zb])/16 + 
   (9*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 0, 1, zb])/4 - 
   (9*CF^2*Pi^2*uec^2*zb^3*G[0, 0, 0, 1, zb])/4 - 
   CA^2*uec^2*zb^4*G[0, 0, 0, 1, zb] + 4*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, zb] - 
   4*CF^2*uec^2*zb^4*G[0, 0, 0, 1, zb] + 
   (9*CA^2*Pi^2*uec^2*zb^4*G[0, 0, 0, 1, zb])/128 - 
   (9*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 0, 1, zb])/32 + 
   (9*CF^2*Pi^2*uec^2*zb^4*G[0, 0, 0, 1, zb])/32 - 
   (101*CA^2*uec^2*G[0, 0, 1, 0, zb])/96 - 
   (1085*CA*CF*uec^2*G[0, 0, 1, 0, zb])/32 + 
   (142*CF^2*uec^2*G[0, 0, 1, 0, zb])/3 - 
   (1559*CA^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/288 + 
   (8987*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/576 - 
   (1475*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/192 - 
   (23*CA*CF*uec^2*G[0, 0, 1, 0, zb])/(2*(-2 + zb)^2) + 
   (23*CF^2*uec^2*G[0, 0, 1, 0, zb])/(-2 + zb)^2 - 
   (23*CA^2*uec^2*G[0, 0, 1, 0, zb])/(4*(-2 + zb)) - 
   (69*CA*CF*uec^2*G[0, 0, 1, 0, zb])/(4*(-2 + zb)) + 
   (115*CF^2*uec^2*G[0, 0, 1, 0, zb])/(2*(-2 + zb)) + 
   (57*CA*CF*uec^2*G[0, 0, 1, 0, zb])/(32*zb) - 
   (95*CF^2*uec^2*G[0, 0, 1, 0, zb])/(32*zb) + 
   (4937*CA^2*uec^2*zb*G[0, 0, 1, 0, zb])/64 + 
   (21653*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb])/48 - 
   (24421*CF^2*uec^2*zb*G[0, 0, 1, 0, zb])/12 - 
   (2495*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/96 - 
   (47*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/3 + 
   (18175*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/96 - 
   (32183*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/192 - 
   (78001*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb])/192 + 
   (95527*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/48 + 
   (10501*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/256 + 
   (1315*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/128 - 
   (14615*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/64 + 
   (4117*CA^2*uec^2*zb^3*G[0, 0, 1, 0, zb])/384 - 
   (4117*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, zb])/96 + 
   (4117*CF^2*uec^2*zb^3*G[0, 0, 1, 0, zb])/96 + 
   (29*CA^2*Pi^2*uec^2*zb^3*G[0, 0, 1, 0, zb])/288 - 
   (29*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 1, 0, zb])/72 + 
   (29*CF^2*Pi^2*uec^2*zb^3*G[0, 0, 1, 0, zb])/72 - 
   (5*CA^2*uec^2*zb^4*G[0, 0, 1, 0, zb])/6 + 
   (10*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, zb])/3 - 
   (10*CF^2*uec^2*zb^4*G[0, 0, 1, 0, zb])/3 - 
   (29*CA^2*Pi^2*uec^2*zb^4*G[0, 0, 1, 0, zb])/2304 + 
   (29*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 1, 0, zb])/576 - 
   (29*CF^2*Pi^2*uec^2*zb^4*G[0, 0, 1, 0, zb])/576 - 
   (7*CA^2*uec^2*G[0, 0, 1, 1, zb])/32 + (315*CA*CF*uec^2*G[0, 0, 1, 1, zb])/
    8 - (377*CF^2*uec^2*G[0, 0, 1, 1, zb])/32 + 
   (505*CA^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/192 - 
   (369*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/64 - 
   (181*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/48 + 
   (19*CA*CF*uec^2*G[0, 0, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (19*CF^2*uec^2*G[0, 0, 1, 1, zb])/(-2 + zb)^2 + 
   (19*CA^2*uec^2*G[0, 0, 1, 1, zb])/(4*(-2 + zb)) + 
   (57*CA*CF*uec^2*G[0, 0, 1, 1, zb])/(4*(-2 + zb)) - 
   (95*CF^2*uec^2*G[0, 0, 1, 1, zb])/(2*(-2 + zb)) - 
   (99*CA*CF*uec^2*G[0, 0, 1, 1, zb])/(32*zb) + 
   (165*CF^2*uec^2*G[0, 0, 1, 1, zb])/(32*zb) - 
   (5393*CA^2*uec^2*zb*G[0, 0, 1, 1, zb])/64 - 
   (595*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb])/2 + 
   (51973*CF^2*uec^2*zb*G[0, 0, 1, 1, zb])/32 + 
   (35*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/3 + 
   (1433*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/48 - 
   (7363*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/48 + 
   (10345*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/64 + 
   (19863*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb])/64 - 
   (54857*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/32 - 
   (4967*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/256 - 
   (5295*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/128 + 
   (12661*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb])/64 - 
   (4159*CA^2*uec^2*zb^3*G[0, 0, 1, 1, zb])/384 + 
   (4159*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, zb])/96 - 
   (4159*CF^2*uec^2*zb^3*G[0, 0, 1, 1, zb])/96 + 
   (683*CA^2*Pi^2*uec^2*zb^3*G[0, 0, 1, 1, zb])/288 - 
   (683*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 1, 1, zb])/72 + 
   (683*CF^2*Pi^2*uec^2*zb^3*G[0, 0, 1, 1, zb])/72 + 
   (5*CA^2*uec^2*zb^4*G[0, 0, 1, 1, zb])/6 - 
   (10*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, zb])/3 + 
   (10*CF^2*uec^2*zb^4*G[0, 0, 1, 1, zb])/3 - 
   (683*CA^2*Pi^2*uec^2*zb^4*G[0, 0, 1, 1, zb])/2304 + 
   (683*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 1, 1, zb])/576 - 
   (683*CF^2*Pi^2*uec^2*zb^4*G[0, 0, 1, 1, zb])/576 - 
   (163*CA^2*uec^2*G[0, 1, 0, 0, zb])/96 - 
   (479*CA*CF*uec^2*G[0, 1, 0, 0, zb])/16 + 
   (2015*CF^2*uec^2*G[0, 1, 0, 0, zb])/48 - 
   (6451*CA^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/1152 + 
   (8911*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/576 - 
   (427*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/64 - 
   (23*CA*CF*uec^2*G[0, 1, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (23*CF^2*uec^2*G[0, 1, 0, 0, zb])/(-2 + zb)^2 - 
   (23*CA^2*uec^2*G[0, 1, 0, 0, zb])/(4*(-2 + zb)) - 
   (69*CA*CF*uec^2*G[0, 1, 0, 0, zb])/(4*(-2 + zb)) + 
   (115*CF^2*uec^2*G[0, 1, 0, 0, zb])/(2*(-2 + zb)) + 
   (57*CA*CF*uec^2*G[0, 1, 0, 0, zb])/(32*zb) - 
   (95*CF^2*uec^2*G[0, 1, 0, 0, zb])/(32*zb) + 
   (14453*CA^2*uec^2*zb*G[0, 1, 0, 0, zb])/192 + 
   (16673*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb])/48 - 
   (14561*CF^2*uec^2*zb*G[0, 1, 0, 0, zb])/8 - 
   (2627*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/96 - 
   (511*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/96 + 
   (16717*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/96 - 
   (7105*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/48 - 
   (61229*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb])/192 + 
   (41689*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/24 + 
   (5431*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/128 - 
   (15*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/128 - 
   (6823*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/32 + 
   (3253*CA^2*uec^2*zb^3*G[0, 1, 0, 0, zb])/384 - 
   (3253*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, zb])/96 + 
   (3253*CF^2*uec^2*zb^3*G[0, 1, 0, 0, zb])/96 + 
   (47*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 0, 0, zb])/72 - 
   (47*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 0, 0, zb])/18 + 
   (47*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 0, 0, zb])/18 - 
   (2*CA^2*uec^2*zb^4*G[0, 1, 0, 0, zb])/3 + 
   (8*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, zb])/3 - 
   (8*CF^2*uec^2*zb^4*G[0, 1, 0, 0, zb])/3 - 
   (47*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 0, 0, zb])/576 + 
   (47*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 0, 0, zb])/144 - 
   (47*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 0, 0, zb])/144 - 
   (33*CA^2*uec^2*G[0, 1, 0, 1, zb])/16 + (87*CA*CF*uec^2*G[0, 1, 0, 1, zb])/
    2 - (465*CF^2*uec^2*G[0, 1, 0, 1, zb])/32 + 
   (1867*CA^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/384 - 
   (4823*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/384 + 
   (173*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/64 + 
   (19*CA*CF*uec^2*G[0, 1, 0, 1, zb])/(2*(-2 + zb)^2) - 
   (19*CF^2*uec^2*G[0, 1, 0, 1, zb])/(-2 + zb)^2 + 
   (19*CA^2*uec^2*G[0, 1, 0, 1, zb])/(4*(-2 + zb)) + 
   (57*CA*CF*uec^2*G[0, 1, 0, 1, zb])/(4*(-2 + zb)) - 
   (95*CF^2*uec^2*G[0, 1, 0, 1, zb])/(2*(-2 + zb)) - 
   (99*CA*CF*uec^2*G[0, 1, 0, 1, zb])/(32*zb) + 
   (165*CF^2*uec^2*G[0, 1, 0, 1, zb])/(32*zb) - 
   (14653*CA^2*uec^2*zb*G[0, 1, 0, 1, zb])/192 - 
   (1357*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb])/6 + 
   (139315*CF^2*uec^2*zb*G[0, 1, 0, 1, zb])/96 + 
   (3245*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/192 + 
   (193*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/32 - 
   (12053*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/96 + 
   (9163*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/64 + 
   (15567*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb])/64 - 
   (48161*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/32 - 
   (7555*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/256 + 
   (207*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/128 + 
   (4839*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/32 - 
   (137*CA^2*uec^2*zb^3*G[0, 1, 0, 1, zb])/16 + 
   (137*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, zb])/4 - 
   (137*CF^2*uec^2*zb^3*G[0, 1, 0, 1, zb])/4 + 
   (13*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 0, 1, zb])/24 - 
   (13*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 0, 1, zb])/6 + 
   (13*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 0, 1, zb])/6 + 
   (2*CA^2*uec^2*zb^4*G[0, 1, 0, 1, zb])/3 - 
   (8*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, zb])/3 + 
   (8*CF^2*uec^2*zb^4*G[0, 1, 0, 1, zb])/3 - 
   (13*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 0, 1, zb])/192 + 
   (13*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 0, 1, zb])/48 - 
   (13*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 0, 1, zb])/48 - 
   (127*CA^2*uec^2*G[0, 1, 1, 0, zb])/32 + 
   (755*CA*CF*uec^2*G[0, 1, 1, 0, zb])/16 - 
   (517*CF^2*uec^2*G[0, 1, 1, 0, zb])/32 + 
   (1649*CA^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/384 - 
   (2075*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/192 - 
   (11*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/32 + 
   (19*CA*CF*uec^2*G[0, 1, 1, 0, zb])/(2*(-2 + zb)^2) - 
   (19*CF^2*uec^2*G[0, 1, 1, 0, zb])/(-2 + zb)^2 + 
   (19*CA^2*uec^2*G[0, 1, 1, 0, zb])/(4*(-2 + zb)) + 
   (57*CA*CF*uec^2*G[0, 1, 1, 0, zb])/(4*(-2 + zb)) - 
   (95*CF^2*uec^2*G[0, 1, 1, 0, zb])/(2*(-2 + zb)) - 
   (99*CA*CF*uec^2*G[0, 1, 1, 0, zb])/(32*zb) + 
   (165*CF^2*uec^2*G[0, 1, 1, 0, zb])/(32*zb) - 
   (4061*CA^2*uec^2*zb*G[0, 1, 1, 0, zb])/64 - 
   (3115*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb])/32 + 
   (36595*CF^2*uec^2*zb*G[0, 1, 1, 0, zb])/32 + 
   (1381*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/96 + 
   (701*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/96 - 
   (5683*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/48 + 
   (1815*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/16 + 
   (6581*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb])/64 - 
   (35333*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/32 - 
   (3125*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/128 - 
   (1175*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/128 + 
   (4879*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/32 - 
   (1525*CA^2*uec^2*zb^3*G[0, 1, 1, 0, zb])/384 + 
   (1525*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, zb])/96 - 
   (1525*CF^2*uec^2*zb^3*G[0, 1, 1, 0, zb])/96 + 
   (15*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 1, 0, zb])/16 - 
   (15*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 1, 0, zb])/4 + 
   (15*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 1, 0, zb])/4 + 
   (CA^2*uec^2*zb^4*G[0, 1, 1, 0, zb])/3 - 
   (4*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, zb])/3 + 
   (4*CF^2*uec^2*zb^4*G[0, 1, 1, 0, zb])/3 - 
   (15*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 1, 0, zb])/128 + 
   (15*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 1, 0, zb])/32 - 
   (15*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 1, 0, zb])/32 + 
   7*CA^2*uec^2*G[0, 1, 1, 1, zb] - (127*CA*CF*uec^2*G[0, 1, 1, 1, zb])/2 - 
   (23*CF^2*uec^2*G[0, 1, 1, 1, zb])/16 - 
   (169*CA^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/48 + 
   (809*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/96 + 
   (193*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/64 - 
   (31*CA*CF*uec^2*G[0, 1, 1, 1, zb])/(4*(-2 + zb)^2) + 
   (31*CF^2*uec^2*G[0, 1, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (31*CA^2*uec^2*G[0, 1, 1, 1, zb])/(8*(-2 + zb)) - 
   (93*CA*CF*uec^2*G[0, 1, 1, 1, zb])/(8*(-2 + zb)) + 
   (155*CF^2*uec^2*G[0, 1, 1, 1, zb])/(4*(-2 + zb)) + 
   (129*CA*CF*uec^2*G[0, 1, 1, 1, zb])/(32*zb) - 
   (215*CF^2*uec^2*G[0, 1, 1, 1, zb])/(32*zb) + 
   (11639*CA^2*uec^2*zb*G[0, 1, 1, 1, zb])/192 - 
   (583*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb])/96 - 
   (40633*CF^2*uec^2*zb*G[0, 1, 1, 1, zb])/48 - 
   (725*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/96 - 
   (1157*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/192 + 
   (7993*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/96 - 
   (6883*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/64 - 
   (2071*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb])/64 + 
   (58537*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/64 + 
   (471*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/32 + 
   (1417*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/128 - 
   (3605*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/32 + 
   (65*CA^2*uec^2*zb^3*G[0, 1, 1, 1, zb])/16 - 
   (65*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, zb])/4 + 
   (65*CF^2*uec^2*zb^3*G[0, 1, 1, 1, zb])/4 - 
   (21*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 1, 1, zb])/16 + 
   (21*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 1, 1, zb])/4 - 
   (21*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 1, 1, zb])/4 - 
   (CA^2*uec^2*zb^4*G[0, 1, 1, 1, zb])/3 + 
   (4*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, zb])/3 - 
   (4*CF^2*uec^2*zb^4*G[0, 1, 1, 1, zb])/3 + 
   (21*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 1, 1, zb])/128 - 
   (21*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 1, 1, zb])/32 + 
   (21*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 1, 1, zb])/32 + 
   (55*CA^2*Pi^2*uec^2*G[0, 1, 2, 1, zb])/96 - 
   (145*CA*CF*Pi^2*uec^2*G[0, 1, 2, 1, zb])/48 + 
   (15*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, zb])/4 + 
   (25*CA^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/24 - 
   (55*CA*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/12 + 
   5*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb] - 
   (25*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, zb])/8 + 
   (235*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, zb])/16 - 
   (135*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, zb])/8 - 
   (5*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 2, 1, zb])/8 + 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 2, 1, zb])/2 - 
   (5*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 2, 1, zb])/2 + 
   (5*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 2, 1, zb])/64 - 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 2, 1, zb])/16 + 
   (5*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 2, 1, zb])/16 - 
   (209*CA^2*uec^2*G[1, 0, 0, 0, zb])/48 - 
   (16367*CA*CF*uec^2*G[1, 0, 0, 0, zb])/48 + 
   (8813*CF^2*uec^2*G[1, 0, 0, 0, zb])/12 - 
   (179*CA^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/576 + 
   (143*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/16 - 
   (23471*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/1152 + 
   (45*CA*CF*uec^2*G[1, 0, 0, 0, zb])/(4*(-2 + zb)^3) - 
   (45*CF^2*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)^3) + 
   (9*CA^2*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (57*CA*CF*uec^2*G[1, 0, 0, 0, zb])/(4*(-2 + zb)^2) - 
   (93*CF^2*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (105*CA^2*uec^2*G[1, 0, 0, 0, zb])/(16*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 0, 0, 0, zb])/(16*(-2 + zb)) - 
   (201*CF^2*uec^2*G[1, 0, 0, 0, zb])/(8*(-2 + zb)) + 
   (57*CA*CF*uec^2*G[1, 0, 0, 0, zb])/(16*zb) - 
   (95*CF^2*uec^2*G[1, 0, 0, 0, zb])/(16*zb) + 
   119*CA^2*uec^2*zb*G[1, 0, 0, 0, zb] + 
   (149753*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb])/192 - 
   (284875*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/96 - 
   (21731*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/576 + 
   (8273*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/576 + 
   (107515*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/576 - 
   (15485*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/96 - 
   (8425*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb])/24 + 
   (95087*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/48 + 
   (735*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/16 - 
   (111*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/8 - 
   (6815*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/32 + 
   (887*CA^2*uec^2*zb^3*G[1, 0, 0, 0, zb])/64 - 
   (887*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, zb])/16 + 
   (887*CF^2*uec^2*zb^3*G[1, 0, 0, 0, zb])/16 + 
   (155*CA^2*Pi^2*uec^2*zb^3*G[1, 0, 0, 0, zb])/144 - 
   (155*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, 0, 0, zb])/36 + 
   (155*CF^2*Pi^2*uec^2*zb^3*G[1, 0, 0, 0, zb])/36 - 
   CA^2*uec^2*zb^4*G[1, 0, 0, 0, zb] + 4*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, zb] - 
   4*CF^2*uec^2*zb^4*G[1, 0, 0, 0, zb] - 
   (155*CA^2*Pi^2*uec^2*zb^4*G[1, 0, 0, 0, zb])/1152 + 
   (155*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 0, 0, zb])/288 - 
   (155*CF^2*Pi^2*uec^2*zb^4*G[1, 0, 0, 0, zb])/288 + 
   (923*CA^2*uec^2*G[1, 0, 0, 1, zb])/96 + 
   (25633*CA*CF*uec^2*G[1, 0, 0, 1, zb])/96 - 
   (52903*CF^2*uec^2*G[1, 0, 0, 1, zb])/96 + 
   (385*CA^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/384 - 
   (581*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/48 + 
   (1425*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/64 - 
   (10*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^3 + 
   (20*CF^2*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^3 - 
   (4*CA^2*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^2 - 
   (55*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(4*(-2 + zb)^2) + 
   (87*CF^2*uec^2*G[1, 0, 0, 1, zb])/(2*(-2 + zb)^2) - 
   (51*CA^2*uec^2*G[1, 0, 0, 1, zb])/(8*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(8*(-2 + zb)) + 
   (111*CF^2*uec^2*G[1, 0, 0, 1, zb])/(4*(-2 + zb)) - 
   (45*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(32*zb^2) + 
   (45*CF^2*uec^2*G[1, 0, 0, 1, zb])/(16*zb^2) + 
   (15*CA^2*uec^2*G[1, 0, 0, 1, zb])/(8*zb) - 
   (9*CA*CF*uec^2*G[1, 0, 0, 1, zb])/(8*zb) - 
   (135*CF^2*uec^2*G[1, 0, 0, 1, zb])/(16*zb) - 
   (7779*CA^2*uec^2*zb*G[1, 0, 0, 1, zb])/64 - 
   (37659*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb])/64 + 
   (9771*CF^2*uec^2*zb*G[1, 0, 0, 1, zb])/4 + 
   (4451*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/192 + 
   (271*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/64 - 
   (4993*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/32 + 
   (29933*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/192 + 
   (26561*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb])/96 - 
   (166151*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/96 - 
   (2015*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/64 + 
   (115*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/16 + 
   (5111*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb])/32 - 
   (447*CA^2*uec^2*zb^3*G[1, 0, 0, 1, zb])/32 + 
   (447*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, zb])/8 - 
   (447*CF^2*uec^2*zb^3*G[1, 0, 0, 1, zb])/8 + 
   (25*CA^2*Pi^2*uec^2*zb^3*G[1, 0, 0, 1, zb])/48 - 
   (25*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, 0, 1, zb])/12 + 
   (25*CF^2*Pi^2*uec^2*zb^3*G[1, 0, 0, 1, zb])/12 + 
   CA^2*uec^2*zb^4*G[1, 0, 0, 1, zb] - 4*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, zb] + 
   4*CF^2*uec^2*zb^4*G[1, 0, 0, 1, zb] - 
   (25*CA^2*Pi^2*uec^2*zb^4*G[1, 0, 0, 1, zb])/384 + 
   (25*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 0, 1, zb])/96 - 
   (25*CF^2*Pi^2*uec^2*zb^4*G[1, 0, 0, 1, zb])/96 + 
   (491*CA^2*uec^2*G[1, 0, 1, 0, zb])/32 + 
   (7839*CA*CF*uec^2*G[1, 0, 1, 0, zb])/32 - 
   (16957*CF^2*uec^2*G[1, 0, 1, 0, zb])/32 + 
   (2461*CA^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/2304 - 
   (13685*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/1152 + 
   (12415*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/576 - 
   (10*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^3 + 
   (20*CF^2*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^3 - 
   (4*CA^2*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^2 - 
   (55*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (87*CF^2*uec^2*G[1, 0, 1, 0, zb])/(2*(-2 + zb)^2) - 
   (51*CA^2*uec^2*G[1, 0, 1, 0, zb])/(8*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(8*(-2 + zb)) + 
   (111*CF^2*uec^2*G[1, 0, 1, 0, zb])/(4*(-2 + zb)) - 
   (45*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(32*zb^2) + 
   (45*CF^2*uec^2*G[1, 0, 1, 0, zb])/(16*zb^2) + 
   (15*CA^2*uec^2*G[1, 0, 1, 0, zb])/(8*zb) - 
   (9*CA*CF*uec^2*G[1, 0, 1, 0, zb])/(8*zb) - 
   (135*CF^2*uec^2*G[1, 0, 1, 0, zb])/(16*zb) - 
   (5747*CA^2*uec^2*zb*G[1, 0, 1, 0, zb])/48 - 
   (96109*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb])/192 + 
   (108469*CF^2*uec^2*zb*G[1, 0, 1, 0, zb])/48 + 
   (13657*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/576 - 
   (1003*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/576 - 
   (42103*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/288 + 
   (51313*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/384 + 
   (10705*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb])/48 - 
   (4603*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/3 - 
   (4091*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/128 + 
   (837*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/64 + 
   (4795*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/32 - 
   (2221*CA^2*uec^2*zb^3*G[1, 0, 1, 0, zb])/192 + 
   (2221*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, zb])/48 - 
   (2221*CF^2*uec^2*zb^3*G[1, 0, 1, 0, zb])/48 + 
   (55*CA^2*Pi^2*uec^2*zb^3*G[1, 0, 1, 0, zb])/288 - 
   (55*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, 1, 0, zb])/72 + 
   (55*CF^2*Pi^2*uec^2*zb^3*G[1, 0, 1, 0, zb])/72 + 
   (5*CA^2*uec^2*zb^4*G[1, 0, 1, 0, zb])/6 - 
   (10*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, zb])/3 + 
   (10*CF^2*uec^2*zb^4*G[1, 0, 1, 0, zb])/3 - 
   (55*CA^2*Pi^2*uec^2*zb^4*G[1, 0, 1, 0, zb])/2304 + 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 1, 0, zb])/576 - 
   (55*CF^2*Pi^2*uec^2*zb^4*G[1, 0, 1, 0, zb])/576 - 
   (1967*CA^2*uec^2*G[1, 0, 1, 1, zb])/96 - 
   (8963*CA*CF*uec^2*G[1, 0, 1, 1, zb])/48 + 
   (36637*CF^2*uec^2*G[1, 0, 1, 1, zb])/96 - 
   (2723*CA^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/2304 + 
   (15391*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/1152 - 
   (6055*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/288 + 
   (35*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(4*(-2 + zb)^3) - 
   (35*CF^2*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)^3) + 
   (7*CA^2*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)^2) + 
   (103*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(8*(-2 + zb)^2) - 
   (159*CF^2*uec^2*G[1, 0, 1, 1, zb])/(4*(-2 + zb)^2) + 
   (6*CA^2*uec^2*G[1, 0, 1, 1, zb])/(-2 + zb) + 
   (9*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(4*(-2 + zb)) - 
   (57*CF^2*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)) + 
   (81*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(32*zb^2) - 
   (81*CF^2*uec^2*G[1, 0, 1, 1, zb])/(16*zb^2) - 
   (27*CA^2*uec^2*G[1, 0, 1, 1, zb])/(8*zb) - 
   (15*CA*CF*uec^2*G[1, 0, 1, 1, zb])/(16*zb) + 
   (161*CF^2*uec^2*G[1, 0, 1, 1, zb])/(8*zb) + 
   (5699*CA^2*uec^2*zb*G[1, 0, 1, 1, zb])/48 + 
   (64387*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb])/192 - 
   (43895*CF^2*uec^2*zb*G[1, 0, 1, 1, zb])/24 - 
   (3259*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/288 - 
   (11143*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/576 + 
   (19171*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/144 - 
   (48839*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/384 - 
   (14599*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb])/96 + 
   (254693*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/192 + 
   (4529*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/256 + 
   (675*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/64 - 
   (1077*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/8 + 
   (1121*CA^2*uec^2*zb^3*G[1, 0, 1, 1, zb])/96 - 
   (1121*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, zb])/24 + 
   (1121*CF^2*uec^2*zb^3*G[1, 0, 1, 1, zb])/24 - 
   (473*CA^2*Pi^2*uec^2*zb^3*G[1, 0, 1, 1, zb])/288 + 
   (473*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, 1, 1, zb])/72 - 
   (473*CF^2*Pi^2*uec^2*zb^3*G[1, 0, 1, 1, zb])/72 - 
   (5*CA^2*uec^2*zb^4*G[1, 0, 1, 1, zb])/6 + 
   (10*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, zb])/3 - 
   (10*CF^2*uec^2*zb^4*G[1, 0, 1, 1, zb])/3 + 
   (473*CA^2*Pi^2*uec^2*zb^4*G[1, 0, 1, 1, zb])/2304 - 
   (473*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 1, 1, zb])/576 + 
   (473*CF^2*Pi^2*uec^2*zb^4*G[1, 0, 1, 1, zb])/576 + 
   (8207*CA^2*uec^2*G[1, 1, 0, 0, zb])/192 + 
   (30691*CA*CF*uec^2*G[1, 1, 0, 0, zb])/192 - 
   (22255*CF^2*uec^2*G[1, 1, 0, 0, zb])/48 - 
   (47*CA^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/64 - 
   (3341*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/384 + 
   (723*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/32 - 
   (115*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(8*(-2 + zb)^3) + 
   (115*CF^2*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)^3) - 
   (23*CA^2*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)^2) - 
   (395*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(16*(-2 + zb)^2) + 
   (579*CF^2*uec^2*G[1, 1, 0, 0, zb])/(8*(-2 + zb)^2) - 
   (93*CA^2*uec^2*G[1, 1, 0, 0, zb])/(8*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(-2 + zb) + 
   (129*CF^2*uec^2*G[1, 1, 0, 0, zb])/(2*(-2 + zb)) - 
   (45*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(16*zb^2) + 
   (45*CF^2*uec^2*G[1, 1, 0, 0, zb])/(8*zb^2) + 
   (15*CA^2*uec^2*G[1, 1, 0, 0, zb])/(4*zb) + 
   (69*CA*CF*uec^2*G[1, 1, 0, 0, zb])/(32*zb) - 
   (775*CF^2*uec^2*G[1, 1, 0, 0, zb])/(32*zb) - 
   (10311*CA^2*uec^2*zb*G[1, 1, 0, 0, zb])/64 - 
   (16081*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb])/64 + 
   (7721*CF^2*uec^2*zb*G[1, 1, 0, 0, zb])/4 + 
   (5051*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/192 - 
   (779*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/64 - 
   136*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb] + 
   (13833*CA^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/128 + 
   (5157*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb])/64 - 
   (18559*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/16 - 
   (3947*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/128 + 
   (2061*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/128 + 
   (4471*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/32 - 
   (533*CA^2*uec^2*zb^3*G[1, 1, 0, 0, zb])/128 + 
   (533*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, zb])/32 - 
   (533*CF^2*uec^2*zb^3*G[1, 1, 0, 0, zb])/32 + 
   (11*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 0, 0, zb])/48 - 
   (11*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 0, 0, zb])/12 + 
   (11*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 0, 0, zb])/12 + 
   (CA^2*uec^2*zb^4*G[1, 1, 0, 0, zb])/3 - 
   (4*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, zb])/3 + 
   (4*CF^2*uec^2*zb^4*G[1, 1, 0, 0, zb])/3 - 
   (11*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 0, 0, zb])/384 + 
   (11*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 0, 0, zb])/96 - 
   (11*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 0, 0, zb])/96 - 
   (8911*CA^2*uec^2*G[1, 1, 0, 1, zb])/192 - 
   (20051*CA*CF*uec^2*G[1, 1, 0, 1, zb])/192 + 
   (15215*CF^2*uec^2*G[1, 1, 0, 1, zb])/48 + 
   (2227*CA^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/2304 + 
   (9115*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/1152 - 
   (2987*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/144 + 
   (25*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(2*(-2 + zb)^3) - 
   (25*CF^2*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb)^3 + 
   (5*CA^2*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb)^2 + 
   (89*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(4*(-2 + zb)^2) - 
   (129*CF^2*uec^2*G[1, 1, 0, 1, zb])/(2*(-2 + zb)^2) + 
   (21*CA^2*uec^2*G[1, 1, 0, 1, zb])/(2*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb) - 
   (60*CF^2*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb) + 
   (63*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(16*zb^2) - 
   (63*CF^2*uec^2*G[1, 1, 0, 1, zb])/(8*zb^2) - 
   (21*CA^2*uec^2*G[1, 1, 0, 1, zb])/(4*zb) - 
   (135*CA*CF*uec^2*G[1, 1, 0, 1, zb])/(32*zb) + 
   (1149*CF^2*uec^2*G[1, 1, 0, 1, zb])/(32*zb) + 
   (29651*CA^2*uec^2*zb*G[1, 1, 0, 1, zb])/192 + 
   (22405*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb])/192 - 
   (73897*CF^2*uec^2*zb*G[1, 1, 0, 1, zb])/48 - 
   (1387*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/72 + 
   (6545*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/576 + 
   (7421*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/72 - 
   (9863*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/96 - 
   (5939*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb])/192 + 
   (191627*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/192 + 
   (2983*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/128 - 
   (2607*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/128 - 
   (3045*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/32 + 
   (817*CA^2*uec^2*zb^3*G[1, 1, 0, 1, zb])/192 - 
   (817*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, zb])/48 + 
   (817*CF^2*uec^2*zb^3*G[1, 1, 0, 1, zb])/48 - 
   (79*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 0, 1, zb])/144 + 
   (79*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 0, 1, zb])/36 - 
   (79*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 0, 1, zb])/36 - 
   (CA^2*uec^2*zb^4*G[1, 1, 0, 1, zb])/3 + 
   (4*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, zb])/3 - 
   (4*CF^2*uec^2*zb^4*G[1, 1, 0, 1, zb])/3 + 
   (79*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 0, 1, zb])/1152 - 
   (79*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 0, 1, zb])/288 + 
   (79*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 0, 1, zb])/288 - 
   59*CA^2*uec^2*G[1, 1, 1, 0, zb] - (1637*CA*CF*uec^2*G[1, 1, 1, 0, zb])/
    32 + (8393*CF^2*uec^2*G[1, 1, 1, 0, zb])/32 + 
   (187*CA^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/128 + 
   (227*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/32 - 
   (253*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/12 + 
   (105*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(8*(-2 + zb)^3) - 
   (105*CF^2*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)^3) + 
   (21*CA^2*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (381*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(16*(-2 + zb)^2) - 
   (549*CF^2*uec^2*G[1, 1, 1, 0, zb])/(8*(-2 + zb)^2) + 
   (45*CA^2*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)) + 
   (81*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(8*(-2 + zb)) - 
   (261*CF^2*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)) + 
   (135*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(32*zb^2) - 
   (135*CF^2*uec^2*G[1, 1, 1, 0, zb])/(16*zb^2) - 
   (45*CA^2*uec^2*G[1, 1, 1, 0, zb])/(8*zb) - 
   (39*CA*CF*uec^2*G[1, 1, 1, 0, zb])/(8*zb) + 
   (625*CF^2*uec^2*G[1, 1, 1, 0, zb])/(16*zb) + 
   (7949*CA^2*uec^2*zb*G[1, 1, 1, 0, zb])/48 - 
   (10841*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb])/192 - 
   (29777*CF^2*uec^2*zb*G[1, 1, 1, 0, zb])/24 - 
   (3545*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/192 + 
   (2075*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/192 + 
   (4847*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/48 - 
   (3767*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/48 + 
   (13121*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb])/192 + 
   (135061*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/192 + 
   (327*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/16 - 
   (929*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/64 - 
   (6105*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/64 - 
   (19*CA^2*uec^2*zb^3*G[1, 1, 1, 0, zb])/6 + 
   (38*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, zb])/3 - 
   (38*CF^2*uec^2*zb^3*G[1, 1, 1, 0, zb])/3 - 
   (67*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 1, 0, zb])/96 + 
   (67*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 1, 0, zb])/24 - 
   (67*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 1, 0, zb])/24 + 
   (CA^2*uec^2*zb^4*G[1, 1, 1, 0, zb])/6 - 
   (2*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, zb])/3 + 
   (2*CF^2*uec^2*zb^4*G[1, 1, 1, 0, zb])/3 + 
   (67*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 1, 0, zb])/768 - 
   (67*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 1, 0, zb])/192 + 
   (67*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 1, 0, zb])/192 + 
   (12067*CA^2*uec^2*G[1, 1, 1, 1, zb])/192 + 
   (2573*CA*CF*uec^2*G[1, 1, 1, 1, zb])/192 - 
   (1781*CF^2*uec^2*G[1, 1, 1, 1, zb])/12 - 
   (145*CA^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/72 - 
   (3121*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/576 + 
   (5465*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/288 - 
   (45*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(4*(-2 + zb)^3) + 
   (45*CF^2*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)^3) - 
   (9*CA^2*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (21*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(-2 + zb)^2 + 
   (60*CF^2*uec^2*G[1, 1, 1, 1, zb])/(-2 + zb)^2 - 
   (159*CA^2*uec^2*G[1, 1, 1, 1, zb])/(16*(-2 + zb)) - 
   (153*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(16*(-2 + zb)) + 
   (471*CF^2*uec^2*G[1, 1, 1, 1, zb])/(8*(-2 + zb)) - 
   (81*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(16*zb^2) + 
   (81*CF^2*uec^2*G[1, 1, 1, 1, zb])/(8*zb^2) + 
   (27*CA^2*uec^2*G[1, 1, 1, 1, zb])/(4*zb) + 
   (207*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(32*zb) - 
   (1533*CF^2*uec^2*G[1, 1, 1, 1, zb])/(32*zb) - 
   (1849*CA^2*uec^2*zb*G[1, 1, 1, 1, zb])/12 + 
   (31903*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb])/192 + 
   (88849*CF^2*uec^2*zb*G[1, 1, 1, 1, zb])/96 + 
   (15737*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/1152 - 
   (6505*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/576 - 
   (22153*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/288 + 
   (27455*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/384 - 
   (11027*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb])/96 - 
   (221539*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/384 - 
   (7191*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/512 + 
   (881*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/64 + 
   (8649*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/128 + 
   (1181*CA^2*uec^2*zb^3*G[1, 1, 1, 1, zb])/384 - 
   (1181*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, zb])/96 + 
   (1181*CF^2*uec^2*zb^3*G[1, 1, 1, 1, zb])/96 + 
   (205*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 1, 1, zb])/288 - 
   (205*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 1, 1, zb])/72 + 
   (205*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 1, 1, zb])/72 - 
   (CA^2*uec^2*zb^4*G[1, 1, 1, 1, zb])/6 + 
   (2*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, zb])/3 - 
   (2*CF^2*uec^2*zb^4*G[1, 1, 1, 1, zb])/3 - 
   (205*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 1, 1, zb])/2304 + 
   (205*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 1, 1, zb])/576 - 
   (205*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 1, 1, zb])/576 + 
   (145*CA^2*Pi^2*uec^2*G[1, 1, 2, 1, zb])/192 - 
   (35*CA*CF*Pi^2*uec^2*G[1, 1, 2, 1, zb])/96 - 
   (55*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, zb])/24 - 
   (85*CA^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb])/48 + 
   (95*CA*CF*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb])/24 - 
   (5*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb])/6 + 
   (55*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, zb])/32 - 
   (275*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, zb])/32 + 
   (165*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, zb])/16 + 
   (5*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 2, 1, zb])/16 - 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 2, 1, zb])/4 + 
   (5*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 2, 1, zb])/4 - 
   (5*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 2, 1, zb])/128 + 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 2, 1, zb])/32 - 
   (5*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 2, 1, zb])/32 - 
   (13*CA^2*Pi^2*uec^2*G[1, 2, 1, 0, zb])/16 + 
   (9*CA*CF*Pi^2*uec^2*G[1, 2, 1, 0, zb])/8 + 
   CF^2*Pi^2*uec^2*G[1, 2, 1, 0, zb] + 
   (7*CA^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb])/4 - 4*CA*CF*Pi^2*uec^2*zb*
    G[1, 2, 1, 0, zb] + CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb] - 
   (3*CA^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, zb])/2 + 
   (51*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, zb])/8 - 
   (27*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, zb])/4 - 
   (CA^2*Pi^2*uec^2*zb^3*G[1, 2, 1, 0, zb])/4 + CA*CF*Pi^2*uec^2*zb^3*
    G[1, 2, 1, 0, zb] - CF^2*Pi^2*uec^2*zb^3*G[1, 2, 1, 0, zb] + 
   (CA^2*Pi^2*uec^2*zb^4*G[1, 2, 1, 0, zb])/32 - 
   (CA*CF*Pi^2*uec^2*zb^4*G[1, 2, 1, 0, zb])/8 + 
   (CF^2*Pi^2*uec^2*zb^4*G[1, 2, 1, 0, zb])/8 + 
   (13*CA^2*Pi^2*uec^2*G[1, 2, 1, 1, zb])/24 - 
   (3*CA*CF*Pi^2*uec^2*G[1, 2, 1, 1, zb])/4 - 
   (2*CF^2*Pi^2*uec^2*G[1, 2, 1, 1, zb])/3 - 
   (7*CA^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb])/6 + 
   (8*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb])/3 - 
   (2*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb])/3 + 
   CA^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, zb] - 
   (17*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, zb])/4 + 
   (9*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, zb])/2 + 
   (CA^2*Pi^2*uec^2*zb^3*G[1, 2, 1, 1, zb])/6 - 
   (2*CA*CF*Pi^2*uec^2*zb^3*G[1, 2, 1, 1, zb])/3 + 
   (2*CF^2*Pi^2*uec^2*zb^3*G[1, 2, 1, 1, zb])/3 - 
   (CA^2*Pi^2*uec^2*zb^4*G[1, 2, 1, 1, zb])/48 + 
   (CA*CF*Pi^2*uec^2*zb^4*G[1, 2, 1, 1, zb])/12 - 
   (CF^2*Pi^2*uec^2*zb^4*G[1, 2, 1, 1, zb])/12 - 
   (67*CA^2*uec^2*G[2, 1, 0, 0, zb])/6 + (719*CA*CF*uec^2*G[2, 1, 0, 0, zb])/
    12 - (451*CF^2*uec^2*G[2, 1, 0, 0, zb])/6 - 
   (19*CA^2*Pi^2*uec^2*G[2, 1, 0, 0, zb])/144 + 
   (19*CA*CF*Pi^2*uec^2*G[2, 1, 0, 0, zb])/9 - 
   (133*CF^2*Pi^2*uec^2*G[2, 1, 0, 0, zb])/36 + 
   (1351*CA^2*uec^2*zb*G[2, 1, 0, 0, zb])/48 - 
   (3671*CA*CF*uec^2*zb*G[2, 1, 0, 0, zb])/24 + 
   (580*CF^2*uec^2*zb*G[2, 1, 0, 0, zb])/3 + 
   (95*CA^2*Pi^2*uec^2*zb*G[2, 1, 0, 0, zb])/144 - 
   (209*CA*CF*Pi^2*uec^2*zb*G[2, 1, 0, 0, zb])/36 + 
   (323*CF^2*Pi^2*uec^2*zb*G[2, 1, 0, 0, zb])/36 - 
   (69*CA^2*uec^2*zb^2*G[2, 1, 0, 0, zb])/32 + 
   (51*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, zb])/2 - 
   (339*CF^2*uec^2*zb^2*G[2, 1, 0, 0, zb])/8 + 
   (57*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 0, 0, zb])/32 - 
   (57*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 0, 0, zb])/16 - 
   (511*CA^2*uec^2*zb^3*G[2, 1, 0, 0, zb])/96 + 
   (511*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, zb])/24 - 
   (511*CF^2*uec^2*zb^3*G[2, 1, 0, 0, zb])/24 - 
   (19*CA^2*Pi^2*uec^2*zb^3*G[2, 1, 0, 0, zb])/144 + 
   (19*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 0, 0, zb])/36 - 
   (19*CF^2*Pi^2*uec^2*zb^3*G[2, 1, 0, 0, zb])/36 + 
   (CA^2*uec^2*zb^4*G[2, 1, 0, 0, zb])/3 - 
   (4*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, zb])/3 + 
   (4*CF^2*uec^2*zb^4*G[2, 1, 0, 0, zb])/3 + 
   (19*CA^2*Pi^2*uec^2*zb^4*G[2, 1, 0, 0, zb])/1152 - 
   (19*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 0, 0, zb])/288 + 
   (19*CF^2*Pi^2*uec^2*zb^4*G[2, 1, 0, 0, zb])/288 + 
   (67*CA^2*uec^2*G[2, 1, 0, 1, zb])/6 - (719*CA*CF*uec^2*G[2, 1, 0, 1, zb])/
    12 + (451*CF^2*uec^2*G[2, 1, 0, 1, zb])/6 + 
   (7*CA^2*Pi^2*uec^2*G[2, 1, 0, 1, zb])/144 - 
   (7*CA*CF*Pi^2*uec^2*G[2, 1, 0, 1, zb])/9 + 
   (49*CF^2*Pi^2*uec^2*G[2, 1, 0, 1, zb])/36 - 
   (1351*CA^2*uec^2*zb*G[2, 1, 0, 1, zb])/48 + 
   (3671*CA*CF*uec^2*zb*G[2, 1, 0, 1, zb])/24 - 
   (580*CF^2*uec^2*zb*G[2, 1, 0, 1, zb])/3 - 
   (35*CA^2*Pi^2*uec^2*zb*G[2, 1, 0, 1, zb])/144 + 
   (77*CA*CF*Pi^2*uec^2*zb*G[2, 1, 0, 1, zb])/36 - 
   (119*CF^2*Pi^2*uec^2*zb*G[2, 1, 0, 1, zb])/36 + 
   (69*CA^2*uec^2*zb^2*G[2, 1, 0, 1, zb])/32 - 
   (51*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, zb])/2 + 
   (339*CF^2*uec^2*zb^2*G[2, 1, 0, 1, zb])/8 - 
   (21*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 0, 1, zb])/32 + 
   (21*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 0, 1, zb])/16 + 
   (511*CA^2*uec^2*zb^3*G[2, 1, 0, 1, zb])/96 - 
   (511*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, zb])/24 + 
   (511*CF^2*uec^2*zb^3*G[2, 1, 0, 1, zb])/24 + 
   (7*CA^2*Pi^2*uec^2*zb^3*G[2, 1, 0, 1, zb])/144 - 
   (7*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 0, 1, zb])/36 + 
   (7*CF^2*Pi^2*uec^2*zb^3*G[2, 1, 0, 1, zb])/36 - 
   (CA^2*uec^2*zb^4*G[2, 1, 0, 1, zb])/3 + 
   (4*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, zb])/3 - 
   (4*CF^2*uec^2*zb^4*G[2, 1, 0, 1, zb])/3 - 
   (7*CA^2*Pi^2*uec^2*zb^4*G[2, 1, 0, 1, zb])/1152 + 
   (7*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 0, 1, zb])/288 - 
   (7*CF^2*Pi^2*uec^2*zb^4*G[2, 1, 0, 1, zb])/288 + 
   (67*CA^2*uec^2*G[2, 1, 1, 0, zb])/4 - (719*CA*CF*uec^2*G[2, 1, 1, 0, zb])/
    8 + (451*CF^2*uec^2*G[2, 1, 1, 0, zb])/4 + 
   (CA^2*Pi^2*uec^2*G[2, 1, 1, 0, zb])/32 - 
   (CA*CF*Pi^2*uec^2*G[2, 1, 1, 0, zb])/2 + 
   (7*CF^2*Pi^2*uec^2*G[2, 1, 1, 0, zb])/8 - 
   (1351*CA^2*uec^2*zb*G[2, 1, 1, 0, zb])/32 + 
   (3671*CA*CF*uec^2*zb*G[2, 1, 1, 0, zb])/16 - 
   290*CF^2*uec^2*zb*G[2, 1, 1, 0, zb] - 
   (5*CA^2*Pi^2*uec^2*zb*G[2, 1, 1, 0, zb])/32 + 
   (11*CA*CF*Pi^2*uec^2*zb*G[2, 1, 1, 0, zb])/8 - 
   (17*CF^2*Pi^2*uec^2*zb*G[2, 1, 1, 0, zb])/8 + 
   (207*CA^2*uec^2*zb^2*G[2, 1, 1, 0, zb])/64 - 
   (153*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, zb])/4 + 
   (1017*CF^2*uec^2*zb^2*G[2, 1, 1, 0, zb])/16 - 
   (27*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 1, 0, zb])/64 + 
   (27*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 1, 0, zb])/32 + 
   (511*CA^2*uec^2*zb^3*G[2, 1, 1, 0, zb])/64 - 
   (511*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, zb])/16 + 
   (511*CF^2*uec^2*zb^3*G[2, 1, 1, 0, zb])/16 + 
   (CA^2*Pi^2*uec^2*zb^3*G[2, 1, 1, 0, zb])/32 - 
   (CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 1, 0, zb])/8 + 
   (CF^2*Pi^2*uec^2*zb^3*G[2, 1, 1, 0, zb])/8 - 
   (CA^2*uec^2*zb^4*G[2, 1, 1, 0, zb])/2 + 2*CA*CF*uec^2*zb^4*
    G[2, 1, 1, 0, zb] - 2*CF^2*uec^2*zb^4*G[2, 1, 1, 0, zb] - 
   (CA^2*Pi^2*uec^2*zb^4*G[2, 1, 1, 0, zb])/256 + 
   (CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 1, 0, zb])/64 - 
   (CF^2*Pi^2*uec^2*zb^4*G[2, 1, 1, 0, zb])/64 - 
   (67*CA^2*uec^2*G[2, 1, 1, 1, zb])/4 + (719*CA*CF*uec^2*G[2, 1, 1, 1, zb])/
    8 - (451*CF^2*uec^2*G[2, 1, 1, 1, zb])/4 + 
   (5*CA^2*Pi^2*uec^2*G[2, 1, 1, 1, zb])/288 - 
   (5*CA*CF*Pi^2*uec^2*G[2, 1, 1, 1, zb])/18 + 
   (35*CF^2*Pi^2*uec^2*G[2, 1, 1, 1, zb])/72 + 
   (1351*CA^2*uec^2*zb*G[2, 1, 1, 1, zb])/32 - 
   (3671*CA*CF*uec^2*zb*G[2, 1, 1, 1, zb])/16 + 
   290*CF^2*uec^2*zb*G[2, 1, 1, 1, zb] - 
   (25*CA^2*Pi^2*uec^2*zb*G[2, 1, 1, 1, zb])/288 + 
   (55*CA*CF*Pi^2*uec^2*zb*G[2, 1, 1, 1, zb])/72 - 
   (85*CF^2*Pi^2*uec^2*zb*G[2, 1, 1, 1, zb])/72 - 
   (207*CA^2*uec^2*zb^2*G[2, 1, 1, 1, zb])/64 + 
   (153*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, zb])/4 - 
   (1017*CF^2*uec^2*zb^2*G[2, 1, 1, 1, zb])/16 - 
   (15*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 1, 1, zb])/64 + 
   (15*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 1, 1, zb])/32 - 
   (511*CA^2*uec^2*zb^3*G[2, 1, 1, 1, zb])/64 + 
   (511*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, zb])/16 - 
   (511*CF^2*uec^2*zb^3*G[2, 1, 1, 1, zb])/16 + 
   (5*CA^2*Pi^2*uec^2*zb^3*G[2, 1, 1, 1, zb])/288 - 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 1, 1, zb])/72 + 
   (5*CF^2*Pi^2*uec^2*zb^3*G[2, 1, 1, 1, zb])/72 + 
   (CA^2*uec^2*zb^4*G[2, 1, 1, 1, zb])/2 - 2*CA*CF*uec^2*zb^4*
    G[2, 1, 1, 1, zb] + 2*CF^2*uec^2*zb^4*G[2, 1, 1, 1, zb] - 
   (5*CA^2*Pi^2*uec^2*zb^4*G[2, 1, 1, 1, zb])/2304 + 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 1, 1, zb])/576 - 
   (5*CF^2*Pi^2*uec^2*zb^4*G[2, 1, 1, 1, zb])/576 + 
   (359*CA^2*uec^2*G[0, 0, 0, 0, 0, zb])/32 - 
   (10043*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb])/96 + 
   (9019*CF^2*uec^2*G[0, 0, 0, 0, 0, zb])/48 + 
   (17111*CA^2*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb])/576 + 
   (2285*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb])/96 - 
   (115037*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb])/576 + 
   (1635*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/32 + 
   (3613*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb])/3 - 
   (347591*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/96 - 
   (17111*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/288 - 
   (2285*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/48 + 
   (115037*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/288 - 
   (675*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/4 - 
   (9875*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/8 + 
   (61489*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/16 + 
   (17111*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/288 + 
   (2285*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/48 - 
   (115037*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb])/288 + 
   (1235*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 0, zb])/32 - 
   (1235*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, 0, zb])/8 + 
   (1235*CF^2*uec^2*zb^3*G[0, 0, 0, 0, 0, zb])/8 - 
   (55*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 0, zb])/16 + 
   (55*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 0, zb])/4 - 
   (55*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 0, zb])/4 - 
   (1165*CA^2*uec^2*G[0, 0, 0, 0, 1, zb])/96 + 
   (1461*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb])/16 - 
   (12017*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/96 - 
   (8975*CA^2*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/576 - 
   (20567*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/576 + 
   (15475*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/96 - 
   (6107*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/96 - 
   (30467*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb])/32 + 
   (142519*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/48 + 
   (8975*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/288 + 
   (20567*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/288 - 
   (15475*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/48 + 
   (2685*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/16 + 
   (16403*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/16 - 
   (105127*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/32 - 
   (10157*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/288 - 
   (15869*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/288 + 
   (4899*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb])/16 - 
   (1181*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 1, zb])/32 + 
   (1181*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, 1, zb])/8 - 
   (1181*CF^2*uec^2*zb^3*G[0, 0, 0, 0, 1, zb])/8 + 
   (209*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 1, zb])/64 - 
   (209*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 1, zb])/16 + 
   (209*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 1, zb])/16 - 
   (517*CA^2*uec^2*G[0, 0, 0, 1, 0, zb])/48 + 
   (2631*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb])/32 - 
   (10795*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/96 - 
   (619*CA^2*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/36 - 
   (1829*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/72 + 
   (3529*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/24 - 
   (11947*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/192 - 
   (77627*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb])/96 + 
   (21413*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/8 + 
   (619*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/18 + 
   (1829*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/36 - 
   (3529*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/12 + 
   (4811*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/32 + 
   (28321*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/32 - 
   (93921*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/32 - 
   (10927*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/288 - 
   (11023*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/288 + 
   (13595*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb])/48 - 
   (6127*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 0, zb])/192 + 
   (6127*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 0, zb])/48 - 
   (6127*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 0, zb])/48 + 
   (363*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 0, zb])/128 - 
   (363*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 0, zb])/32 + 
   (363*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 0, zb])/32 + 
   (89*CA^2*uec^2*G[0, 0, 0, 1, 1, zb])/8 - 
   (2275*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb])/32 + 
   (2095*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/32 + 
   (245*CA^2*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/48 + 
   (2165*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/48 - 
   (4297*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/32 + 
   (13835*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/192 + 
   (56789*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb])/96 - 
   (103147*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/48 - 
   (215*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/24 - 
   (2285*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/24 + 
   (4377*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/16 - 
   (2389*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/16 - 
   (11165*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/16 + 
   (78973*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/32 + 
   (1193*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/96 + 
   (2667*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/32 - 
   (6329*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb])/24 + 
   (5797*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 1, zb])/192 - 
   (5797*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 1, zb])/48 + 
   (5797*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 1, zb])/48 - 
   (341*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 1, zb])/128 + 
   (341*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 1, zb])/32 - 
   (341*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 1, zb])/32 - 
   (461*CA^2*uec^2*G[0, 0, 1, 0, 0, zb])/48 + 
   (2395*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb])/32 - 
   (9827*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/96 - 
   (337*CA^2*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/18 - 
   (149*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/9 + 
   (3251*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/24 - 
   (12527*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/192 - 
   (65551*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb])/96 + 
   (19497*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/8 + 
   (337*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (298*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/9 - 
   (3251*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/12 + 
   (4489*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/32 + 
   (24555*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/32 - 
   (85101*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/32 - 
   (11633*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/288 - 
   (7253*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/288 + 
   (12809*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb])/48 - 
   (5227*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 0, zb])/192 + 
   (5227*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 0, zb])/48 - 
   (5227*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 0, zb])/48 + 
   (935*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 0, zb])/384 - 
   (935*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 0, zb])/96 + 
   (935*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 0, zb])/96 + 
   (301*CA^2*uec^2*G[0, 0, 1, 0, 1, zb])/32 - 
   (1045*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb])/16 + 
   (1919*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/32 + 
   (547*CA^2*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/48 + 
   (3427*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/192 - 
   (10057*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/96 + 
   (431*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/6 + 
   (48079*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb])/96 - 
   (47185*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/24 - 
   (4289*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/192 - 
   (3601*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/96 + 
   (634*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/3 - 
   (277*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/2 - 
   (9787*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/16 + 
   (72095*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/32 + 
   (2629*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/96 + 
   (2021*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/96 - 
   (9533*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb])/48 + 
   (413*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 1, zb])/16 - 
   (413*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 1, zb])/4 + 
   (413*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 1, zb])/4 - 
   (55*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 1, zb])/24 + 
   (55*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 1, zb])/6 - 
   (55*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 1, zb])/6 + 
   (113*CA^2*uec^2*G[0, 0, 1, 1, 0, zb])/16 - 
   (1769*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb])/32 + 
   (1551*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/32 + 
   (149*CA^2*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/16 + 
   (2087*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/96 - 
   (3345*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/32 + 
   (13127*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/192 + 
   (32921*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb])/96 - 
   (78523*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/48 - 
   (535*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/32 - 
   (2453*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/48 + 
   (3467*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/16 - 
   (3893*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/32 - 
   (13801*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/32 + 
   (58411*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/32 + 
   (1993*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/96 + 
   (1261*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/32 - 
   (5027*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb])/24 + 
   (3463*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 0, zb])/192 - 
   (3463*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 0, zb])/48 + 
   (3463*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 0, zb])/48 - 
   (209*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 0, zb])/128 + 
   (209*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 0, zb])/32 - 
   (209*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 0, zb])/32 - 
   (199*CA^2*uec^2*G[0, 0, 1, 1, 1, zb])/32 + 
   (769*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb])/16 - 
   (557*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/32 - 
   (309*CA^2*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/64 - 
   (3943*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/192 + 
   (2609*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/32 - 
   (1723*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/24 - 
   (18431*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb])/96 + 
   (30287*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/24 + 
   (459*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/64 + 
   (4897*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/96 - 
   173*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb] + 
   (239*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/2 + 
   (9465*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/32 - 
   (47761*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/32 - 
   (177*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/16 - 
   (3827*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/96 + 
   (7981*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb])/48 - 
   (531*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 1, zb])/32 + 
   (531*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 1, zb])/8 - 
   (531*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 1, zb])/8 + 
   (143*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 1, zb])/96 - 
   (143*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 1, zb])/24 + 
   (143*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 1, zb])/24 + 
   (35*CA^2*Pi^2*uec^2*G[0, 0, 1, 2, 1, zb])/24 - 
   (20*CA*CF*Pi^2*uec^2*G[0, 0, 1, 2, 1, zb])/3 + 
   (15*CF^2*Pi^2*uec^2*G[0, 0, 1, 2, 1, zb])/2 - 
   (35*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 2, 1, zb])/12 + 
   (40*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 2, 1, zb])/3 - 
   15*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 2, 1, zb] + 5*CA^2*Pi^2*uec^2*zb^2*
    G[0, 0, 1, 2, 1, zb] - (45*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 2, 1, zb])/
    2 + 25*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 2, 1, zb] - 
   (821*CA^2*uec^2*G[0, 1, 0, 0, 0, zb])/96 + 
   (2193*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb])/32 - 
   (9019*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/96 - 
   (23261*CA^2*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/1152 - 
   (5107*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/576 + 
   (3023*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/24 - 
   (13741*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/192 - 
   (54833*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb])/96 + 
   (17913*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/8 + 
   (23261*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/576 + 
   (5107*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/288 - 
   (3023*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/12 + 
   (8693*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/64 + 
   (42823*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/64 - 
   (19561*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/8 - 
   (12295*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/288 - 
   (4441*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/288 + 
   (12313*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb])/48 - 
   (4387*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 0, zb])/192 + 
   (4387*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, 0, zb])/48 - 
   (4387*CF^2*uec^2*zb^3*G[0, 1, 0, 0, 0, zb])/48 + 
   (33*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 0, zb])/16 - 
   (33*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 0, zb])/4 + 
   (33*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 0, zb])/4 + 
   (191*CA^2*uec^2*G[0, 1, 0, 0, 1, zb])/16 - 
   (139*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb])/2 + 
   (1949*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/32 + 
   (4715*CA^2*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/384 + 
   (845*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/64 - 
   (1577*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/16 + 
   (7001*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/96 + 
   (39739*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb])/96 - 
   (21581*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/12 - 
   (4715*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/192 - 
   (845*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/32 + 
   (1577*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/8 - 
   (8671*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/64 - 
   (33795*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/64 + 
   (8281*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/4 + 
   (2777*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/96 + 
   (365*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/24 - 
   (4613*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb])/24 + 
   (87*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 1, zb])/4 - 
   87*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, 1, zb] + 87*CF^2*uec^2*zb^3*
    G[0, 1, 0, 0, 1, zb] - (187*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 1, zb])/96 + 
   (187*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 1, zb])/24 - 
   (187*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 1, zb])/24 + 
   (167*CA^2*uec^2*G[0, 1, 0, 1, 0, zb])/16 - 
   (2041*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb])/32 + 
   (1775*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/32 + 
   (5009*CA^2*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/384 + 
   (751*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/96 - 
   (8723*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/96 + 
   (4413*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/64 + 
   (10759*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb])/32 - 
   (26033*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/16 - 
   (5009*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/192 - 
   (751*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/48 + 
   (8723*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/48 - 
   (7795*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/64 - 
   (28925*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/64 + 
   (29813*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/16 + 
   (2903*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/96 + 
   (57*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/8 - 
   (4351*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb])/24 + 
   (3539*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 0, zb])/192 - 
   (3539*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 0, zb])/48 + 
   (3539*CF^2*uec^2*zb^3*G[0, 1, 0, 1, 0, zb])/48 - 
   (319*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 0, zb])/192 + 
   (319*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 0, zb])/48 - 
   (319*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 0, zb])/48 - 
   (201*CA^2*uec^2*G[0, 1, 0, 1, 1, zb])/16 + 
   (2075*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb])/32 - 
   (1005*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/32 - 
   (817*CA^2*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/128 - 
   (803*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/48 + 
   (7609*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/96 - 
   (13081*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/192 - 
   (19573*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb])/96 + 
   (61193*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/48 + 
   (745*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/64 + 
   (911*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/24 - 
   (7825*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/48 + 
   (7723*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/64 + 
   (20931*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/64 - 
   1553*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb] - 
   (241*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/16 - 
   (787*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/24 + 
   (1331*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb])/8 - 
   (3323*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 1, zb])/192 + 
   (3323*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 1, zb])/48 - 
   (3323*CF^2*uec^2*zb^3*G[0, 1, 0, 1, 1, zb])/48 + 
   (99*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 1, zb])/64 - 
   (99*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 1, zb])/16 + 
   (99*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 1, zb])/16 + 
   (395*CA^2*uec^2*G[0, 1, 1, 0, 0, zb])/32 - 
   (2009*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb])/32 + 
   (1579*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/32 + 
   (4801*CA^2*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/384 + 
   (1109*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/192 - 
   (8113*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/96 + 
   (12217*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/192 + 
   (15673*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb])/96 - 
   (60581*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/48 - 
   (4591*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/192 - 
   (1529*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/96 + 
   (8323*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/48 - 
   (7199*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/64 - 
   (14385*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/64 + 
   (5471*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/4 + 
   (2639*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/96 + 
   (229*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/24 - 
   (2799*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb])/16 + 
   (617*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 0, zb])/64 - 
   (617*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 0, zb])/16 + 
   (617*CF^2*uec^2*zb^3*G[0, 1, 1, 0, 0, zb])/16 - 
   (11*CA^2*uec^2*zb^4*G[0, 1, 1, 0, 0, zb])/12 + 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 0, zb])/3 - 
   (11*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 0, zb])/3 - 
   (447*CA^2*uec^2*G[0, 1, 1, 0, 1, zb])/32 + 
   (1045*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb])/16 - 
   (941*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/32 - 
   (3367*CA^2*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/384 - 
   (281*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/96 + 
   (1947*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/32 - 
   (5711*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/96 - 
   (6595*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb])/96 + 
   (2915*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/3 + 
   (1583*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/96 + 
   (241*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/24 - 
   (1007*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/8 + 
   (7023*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/64 + 
   (8841*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/64 - 
   (18049*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/16 - 
   (527*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/24 + 
   (37*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/8 + 
   (1421*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb])/12 - 
   (55*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 1, zb])/6 + 
   (110*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 1, zb])/3 - 
   (110*CF^2*uec^2*zb^3*G[0, 1, 1, 0, 1, zb])/3 + 
   (55*CA^2*uec^2*zb^4*G[0, 1, 1, 0, 1, zb])/64 - 
   (55*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 1, zb])/16 + 
   (55*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 1, zb])/16 - 
   (389*CA^2*uec^2*G[0, 1, 1, 1, 0, zb])/32 + 
   (1929*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb])/32 - 
   (837*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/32 - 
   (2989*CA^2*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/384 - 
   (125*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/32 + 
   (5651*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/96 - 
   (3345*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/64 + 
   (821*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb])/32 + 
   (12061*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/16 + 
   (2701*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/192 + 
   (221*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/16 - 
   (5939*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/48 + 
   (6139*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/64 + 
   (873*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/64 - 
   (13181*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/16 - 
   (863*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/48 - 
   (35*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/6 + 
   (1481*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb])/12 - 
   (523*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 0, zb])/192 + 
   (523*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 0, zb])/48 - 
   (523*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 0, zb])/48 + 
   (121*CA^2*uec^2*zb^4*G[0, 1, 1, 1, 0, zb])/384 - 
   (121*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 0, zb])/96 + 
   (121*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 0, zb])/96 + 
   (99*CA^2*uec^2*G[0, 1, 1, 1, 1, zb])/8 - 
   (1009*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb])/16 + 
   (49*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/4 + 
   (247*CA^2*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/48 + 
   (181*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/96 - 
   (127*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/3 + 
   (8669*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/192 - 
   (9487*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb])/96 - 
   (12773*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/24 - 
   (1661*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/192 - 
   (31*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/3 + 
   (4379*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/48 - 
   (2943*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/32 + 
   (3775*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/64 + 
   (10177*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/16 + 
   (809*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/64 + 
   (25*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/16 - 
   (4303*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb])/48 + 
   (427*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 1, zb])/192 - 
   (427*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 1, zb])/48 + 
   (427*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 1, zb])/48 - 
   (33*CA^2*uec^2*zb^4*G[0, 1, 1, 1, 1, zb])/128 + 
   (33*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 1, zb])/32 - 
   (33*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 1, zb])/32 - 
   (25*CA^2*Pi^2*uec^2*G[0, 1, 1, 2, 1, zb])/48 + 
   (35*CA*CF*Pi^2*uec^2*G[0, 1, 1, 2, 1, zb])/12 - 
   (15*CF^2*Pi^2*uec^2*G[0, 1, 1, 2, 1, zb])/4 + 
   (25*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 2, 1, zb])/24 - 
   (35*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 2, 1, zb])/6 + 
   (15*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 2, 1, zb])/2 - 
   (5*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 2, 1, zb])/2 + 
   (55*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 2, 1, zb])/4 - 
   (35*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 2, 1, zb])/2 + 
   (CA^2*Pi^2*uec^2*G[0, 1, 2, 1, 0, zb])/2 - 
   (5*CA*CF*Pi^2*uec^2*G[0, 1, 2, 1, 0, zb])/2 + 
   3*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, 0, zb] - CA^2*Pi^2*uec^2*zb*
    G[0, 1, 2, 1, 0, zb] + 5*CA*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, 0, zb] - 
   6*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, 0, zb] + 2*CA^2*Pi^2*uec^2*zb^2*
    G[0, 1, 2, 1, 0, zb] - 10*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, 0, zb] + 
   12*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, 0, zb] - 
   (CA^2*Pi^2*uec^2*G[0, 1, 2, 1, 1, zb])/3 + 
   (5*CA*CF*Pi^2*uec^2*G[0, 1, 2, 1, 1, zb])/3 - 
   2*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, 1, zb] + 
   (2*CA^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, 1, zb])/3 - 
   (10*CA*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, 1, zb])/3 + 
   4*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, 1, zb] - 
   (4*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, 1, zb])/3 + 
   (20*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, 1, zb])/3 - 
   8*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, 1, zb] - 
   (3445*CA^2*uec^2*G[1, 0, 0, 0, 0, zb])/96 + 
   (14657*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb])/32 - 
   (13907*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/16 - 
   (4063*CA^2*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/192 + 
   (331*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/288 + 
   (68669*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/576 - 
   (55*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb])/(4*(-2 + zb)^3) + 
   (55*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/(2*(-2 + zb)^3) - 
   (55*CA^2*uec^2*G[1, 0, 0, 0, 0, zb])/(8*(-2 + zb)^2) - 
   (55*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (165*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/(2*(-2 + zb)^2) - 
   (165*CA^2*uec^2*G[1, 0, 0, 0, 0, zb])/(8*(-2 + zb)) - 
   (55*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb])/(2*(-2 + zb)) + 
   (275*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/(2*(-2 + zb)) - 
   (1277*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/32 - 
   (30311*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb])/24 + 
   (175465*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/48 + 
   (4063*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/96 - 
   (331*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/144 - 
   (68669*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/288 + 
   (13555*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/96 + 
   (68963*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/96 - 
   (264671*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/96 - 
   (4063*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/96 + 
   (331*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/144 + 
   (68669*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb])/288 - 
   (1101*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 0, zb])/32 + 
   (1101*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, 0, zb])/8 - 
   (1101*CF^2*uec^2*zb^3*G[1, 0, 0, 0, 0, zb])/8 + 
   (187*CA^2*uec^2*zb^4*G[1, 0, 0, 0, 0, zb])/64 - 
   (187*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, 0, zb])/16 + 
   (187*CF^2*uec^2*zb^4*G[1, 0, 0, 0, 0, zb])/16 + 
   (5681*CA^2*uec^2*G[1, 0, 0, 0, 1, zb])/192 - 
   (35413*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/96 + 
   (64531*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/96 + 
   (2459*CA^2*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/192 + 
   (181*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/32 - 
   (9025*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/96 + 
   (23*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/(2*(-2 + zb)^3) - 
   (23*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/(-2 + zb)^3 + 
   (23*CA^2*uec^2*G[1, 0, 0, 0, 1, zb])/(4*(-2 + zb)^2) + 
   (23*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/(-2 + zb)^2 - 
   (69*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/(-2 + zb)^2 + 
   (69*CA^2*uec^2*G[1, 0, 0, 0, 1, zb])/(4*(-2 + zb)) + 
   (23*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/(-2 + zb) - 
   (115*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/(-2 + zb) + 
   (57*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/(32*zb^2) - 
   (95*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/(32*zb^2) - 
   (57*CA^2*uec^2*G[1, 0, 0, 0, 1, zb])/(32*zb) - 
   (19*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/(8*zb) + 
   (209*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/(16*zb) + 
   (3199*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/64 + 
   (15957*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb])/16 - 
   (48049*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/16 - 
   (2459*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/96 - 
   (181*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/16 + 
   (9025*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/48 - 
   (26849*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/192 - 
   (3479*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/6 + 
   (56435*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/24 + 
   (2741*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/96 - 
   (25*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/48 - 
   (8453*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb])/48 + 
   (521*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 1, zb])/16 - 
   (521*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, 1, zb])/4 + 
   (521*CF^2*uec^2*zb^3*G[1, 0, 0, 0, 1, zb])/4 - 
   (11*CA^2*uec^2*zb^4*G[1, 0, 0, 0, 1, zb])/4 + 
   11*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, 1, zb] - 11*CF^2*uec^2*zb^4*
    G[1, 0, 0, 0, 1, zb] + (1109*CA^2*uec^2*G[1, 0, 0, 1, 0, zb])/48 - 
   (32455*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/96 + 
   (61105*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/96 + 
   (323*CA^2*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/24 + 
   (19*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/32 - 
   (8303*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/96 + 
   (23*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/(2*(-2 + zb)^3) - 
   (23*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/(-2 + zb)^3 + 
   (23*CA^2*uec^2*G[1, 0, 0, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (23*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/(-2 + zb)^2 - 
   (69*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/(-2 + zb)^2 + 
   (69*CA^2*uec^2*G[1, 0, 0, 1, 0, zb])/(4*(-2 + zb)) + 
   (23*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/(-2 + zb) - 
   (115*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/(-2 + zb) + 
   (57*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/(32*zb^2) - 
   (95*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/(32*zb^2) - 
   (57*CA^2*uec^2*G[1, 0, 0, 1, 0, zb])/(32*zb) - 
   (19*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/(8*zb) + 
   (209*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/(16*zb) + 
   (10253*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/192 + 
   (84413*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb])/96 - 
   (66737*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/24 - 
   (323*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/12 - 
   (19*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/16 + 
   (8303*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/48 - 
   (47575*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/384 - 
   (24229*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/48 + 
   (205205*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/96 + 
   (2851*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/96 - 
   (389*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/48 - 
   (7945*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb])/48 + 
   (1363*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 0, zb])/48 - 
   (1363*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 0, zb])/12 + 
   (1363*CF^2*uec^2*zb^3*G[1, 0, 0, 1, 0, zb])/12 - 
   (77*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 0, zb])/32 + 
   (77*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 0, zb])/8 - 
   (77*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 0, zb])/8 - 
   (799*CA^2*uec^2*G[1, 0, 0, 1, 1, zb])/48 + 
   (3169*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/12 - 
   (46001*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/96 - 
   (427*CA^2*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/64 - 
   (335*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/32 + 
   (227*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/3 - 
   (19*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/(2*(-2 + zb)^3) + 
   (19*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/(-2 + zb)^3 - 
   (19*CA^2*uec^2*G[1, 0, 0, 1, 1, zb])/(4*(-2 + zb)^2) - 
   (19*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/(-2 + zb)^2 + 
   (57*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/(-2 + zb)^2 - 
   (57*CA^2*uec^2*G[1, 0, 0, 1, 1, zb])/(4*(-2 + zb)) - 
   (19*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/(-2 + zb) + 
   (95*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/(-2 + zb) - 
   (99*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/(32*zb^2) + 
   (165*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/(32*zb^2) + 
   (99*CA^2*uec^2*G[1, 0, 0, 1, 1, zb])/(32*zb) + 
   (33*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/(8*zb) - 
   (363*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/(16*zb) - 
   (11687*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/192 - 
   (62633*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb])/96 + 
   (26995*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/12 + 
   (367*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/32 + 
   (455*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/16 - 
   (953*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/6 + 
   (46817*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/384 + 
   (18245*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/48 - 
   (172765*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/96 - 
   (123*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/8 - 
   (245*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/16 + 
   (3557*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb])/24 - 
   (1273*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 1, zb])/48 + 
   (1273*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 1, zb])/12 - 
   (1273*CF^2*uec^2*zb^3*G[1, 0, 0, 1, 1, zb])/12 + 
   (143*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 1, zb])/64 - 
   (143*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 1, zb])/16 + 
   (143*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 1, zb])/16 + 
   (549*CA^2*uec^2*G[1, 0, 1, 0, 0, zb])/32 - 
   (9929*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/32 + 
   (19351*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/32 + 
   (5425*CA^2*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/384 - 
   (733*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/192 - 
   (2571*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/32 + 
   (23*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/(2*(-2 + zb)^3) - 
   (23*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/(-2 + zb)^3 + 
   (23*CA^2*uec^2*G[1, 0, 1, 0, 0, zb])/(4*(-2 + zb)^2) + 
   (23*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/(-2 + zb)^2 - 
   (69*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/(-2 + zb)^2 + 
   (69*CA^2*uec^2*G[1, 0, 1, 0, 0, zb])/(4*(-2 + zb)) + 
   (23*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/(-2 + zb) - 
   (115*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/(-2 + zb) + 
   (57*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/(32*zb^2) - 
   (95*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/(32*zb^2) - 
   (57*CA^2*uec^2*G[1, 0, 1, 0, 0, zb])/(32*zb) - 
   (19*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/(8*zb) + 
   (209*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/(16*zb) + 
   (3805*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/64 + 
   (24787*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb])/32 - 
   (5191*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/2 - 
   (5425*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/192 + 
   (733*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/96 + 
   (2571*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/16 - 
   (43741*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/384 - 
   (84769*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/192 + 
   (23653*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/12 + 
   (2969*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/96 - 
   (443*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/32 - 
   (3815*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb])/24 + 
   (393*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 0, zb])/16 - 
   (393*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 0, zb])/4 + 
   (393*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 0, zb])/4 - 
   (803*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 0, zb])/384 + 
   (803*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 0, zb])/96 - 
   (803*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 0, zb])/96 - 
   (735*CA^2*uec^2*G[1, 0, 1, 0, 1, zb])/64 + 
   (965*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/4 - 
   (14533*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/32 - 
   (1193*CA^2*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/128 + 
   (115*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/64 + 
   (981*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/16 - 
   (19*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/(2*(-2 + zb)^3) + 
   (19*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/(-2 + zb)^3 - 
   (19*CA^2*uec^2*G[1, 0, 1, 0, 1, zb])/(4*(-2 + zb)^2) - 
   (19*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/(-2 + zb)^2 + 
   (57*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/(-2 + zb)^2 - 
   (57*CA^2*uec^2*G[1, 0, 1, 0, 1, zb])/(4*(-2 + zb)) - 
   (19*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/(-2 + zb) + 
   (95*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/(-2 + zb) - 
   (99*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/(32*zb^2) + 
   (165*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/(32*zb^2) + 
   (99*CA^2*uec^2*G[1, 0, 1, 0, 1, zb])/(32*zb) + 
   (33*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/(8*zb) - 
   (363*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/(16*zb) - 
   (12155*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/192 - 
   (27499*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb])/48 + 
   (100813*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/48 + 
   (1193*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/64 - 
   (115*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/32 - 
   (981*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/8 + 
   (21457*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/192 + 
   (64463*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/192 - 
   (160345*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/96 - 
   (361*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/16 + 
   (1403*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/96 + 
   (5581*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb])/48 - 
   (1105*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 1, zb])/48 + 
   (1105*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 1, zb])/12 - 
   (1105*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 1, zb])/12 + 
   (187*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 1, zb])/96 - 
   (187*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 1, zb])/24 + 
   (187*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 1, zb])/24 - 
   (49*CA^2*uec^2*G[1, 0, 1, 1, 0, zb])/12 + 
   (19823*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/96 - 
   (39767*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/96 - 
   (1075*CA^2*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/128 + 
   (37*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/64 + 
   (2899*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/48 - 
   (19*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/(2*(-2 + zb)^3) + 
   (19*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/(-2 + zb)^3 - 
   (19*CA^2*uec^2*G[1, 0, 1, 1, 0, zb])/(4*(-2 + zb)^2) - 
   (19*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/(-2 + zb)^2 + 
   (57*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/(-2 + zb)^2 - 
   (57*CA^2*uec^2*G[1, 0, 1, 1, 0, zb])/(4*(-2 + zb)) - 
   (19*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/(-2 + zb) + 
   (95*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/(-2 + zb) - 
   (99*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/(32*zb^2) + 
   (165*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/(32*zb^2) + 
   (99*CA^2*uec^2*G[1, 0, 1, 1, 0, zb])/(32*zb) + 
   (33*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/(8*zb) - 
   (363*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/(16*zb) - 
   (12473*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/192 - 
   (42221*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb])/96 + 
   (44177*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/24 + 
   (979*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/64 + 
   (155*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/32 - 
   (3043*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/24 + 
   (36197*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/384 + 
   (45743*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/192 - 
   (33727*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/24 - 
   (309*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/16 + 
   (473*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/96 + 
   (1973*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb])/16 - 
   (205*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 0, zb])/12 + 
   (205*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 0, zb])/3 - 
   (205*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 0, zb])/3 + 
   (187*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 0, zb])/128 - 
   (187*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 0, zb])/32 + 
   (187*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 0, zb])/32 - 
   (123*CA^2*uec^2*G[1, 0, 1, 1, 1, zb])/64 - 
   (4823*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/32 + 
   (9459*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/32 + 
   (83*CA^2*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/16 + 
   (41*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/192 - 
   (745*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/16 + 
   (31*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/(4*(-2 + zb)^3) - 
   (31*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/(2*(-2 + zb)^3) + 
   (31*CA^2*uec^2*G[1, 0, 1, 1, 1, zb])/(8*(-2 + zb)^2) + 
   (31*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (93*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/(2*(-2 + zb)^2) + 
   (93*CA^2*uec^2*G[1, 0, 1, 1, 1, zb])/(8*(-2 + zb)) + 
   (31*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/(2*(-2 + zb)) - 
   (155*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/(2*(-2 + zb)) + 
   (129*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/(32*zb^2) - 
   (215*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/(32*zb^2) - 
   (129*CA^2*uec^2*G[1, 0, 1, 1, 1, zb])/(32*zb) - 
   (43*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/(8*zb) + 
   (473*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/(16*zb) + 
   (12547*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/192 + 
   (13049*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb])/48 - 
   (4328*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/3 - 
   (139*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/16 - 
   (689*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/96 + 
   (799*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/8 - 
   (8743*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/96 - 
   (27817*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/192 + 
   (111317*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/96 + 
   (801*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/64 - 
   (131*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/96 - 
   (4709*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb])/48 + 
   (1489*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 1, zb])/96 - 
   (1489*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 1, zb])/24 + 
   (1489*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 1, zb])/24 - 
   (253*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 1, zb])/192 + 
   (253*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 1, zb])/48 - 
   (253*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 1, zb])/48 - 
   (5*CA^2*Pi^2*uec^2*G[1, 0, 1, 2, 1, zb])/8 + 
   (25*CA*CF*Pi^2*uec^2*G[1, 0, 1, 2, 1, zb])/8 - 
   (15*CF^2*Pi^2*uec^2*G[1, 0, 1, 2, 1, zb])/4 + 
   (5*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 2, 1, zb])/4 - 
   (25*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 2, 1, zb])/4 + 
   (15*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 2, 1, zb])/2 - 
   (5*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 2, 1, zb])/2 + 
   (25*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 2, 1, zb])/2 - 
   15*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 2, 1, zb] - 
   (1145*CA^2*uec^2*G[1, 1, 0, 0, 0, zb])/64 - 
   (11969*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/64 + 
   (7961*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/16 + 
   (881*CA^2*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/64 - 
   (725*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/96 - 
   (1733*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/24 + 
   (129*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/(8*(-2 + zb)^3) - 
   (129*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/(4*(-2 + zb)^3) + 
   (129*CA^2*uec^2*G[1, 1, 0, 0, 0, zb])/(16*(-2 + zb)^2) + 
   (129*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/(4*(-2 + zb)^2) - 
   (387*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/(4*(-2 + zb)^2) + 
   (387*CA^2*uec^2*G[1, 1, 0, 0, 0, zb])/(16*(-2 + zb)) + 
   (129*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/(4*(-2 + zb)) - 
   (645*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/(4*(-2 + zb)) + 
   (57*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/(16*zb^2) - 
   (95*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/(16*zb^2) - 
   (57*CA^2*uec^2*G[1, 1, 0, 0, 0, zb])/(16*zb) - 
   (19*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/(4*zb) + 
   (209*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/(8*zb) + 
   (5639*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/48 + 
   (21733*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb])/48 - 
   (105241*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/48 - 
   (881*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/32 + 
   (725*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/48 + 
   (1733*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/12 - 
   (1701*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/16 - 
   (14305*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/64 + 
   (3057*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/2 + 
   (881*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/32 - 
   (725*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/48 - 
   (1733*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb])/12 + 
   (2191*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 0, zb])/192 - 
   (2191*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 0, zb])/48 + 
   (2191*CF^2*uec^2*zb^3*G[1, 1, 0, 0, 0, zb])/48 - 
   (33*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 0, zb])/32 + 
   (33*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 0, zb])/8 - 
   (33*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 0, zb])/8 + 
   (1751*CA^2*uec^2*G[1, 1, 0, 0, 1, zb])/96 + 
   (25763*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/192 - 
   (17315*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/48 - 
   (283*CA^2*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/32 + 
   (159*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/32 + 
   (215*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/4 - 
   (53*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/(4*(-2 + zb)^3) + 
   (53*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/(2*(-2 + zb)^3) - 
   (53*CA^2*uec^2*G[1, 1, 0, 0, 1, zb])/(8*(-2 + zb)^2) - 
   (53*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/(2*(-2 + zb)^2) + 
   (159*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/(2*(-2 + zb)^2) - 
   (159*CA^2*uec^2*G[1, 1, 0, 0, 1, zb])/(8*(-2 + zb)) - 
   (53*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/(2*(-2 + zb)) + 
   (265*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/(2*(-2 + zb)) - 
   (39*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/(8*zb^2) + 
   (65*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/(8*zb^2) + 
   (39*CA^2*uec^2*G[1, 1, 0, 0, 1, zb])/(8*zb) + 
   (13*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/(2*zb) - 
   (143*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/(4*zb) - 
   (21743*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/192 - 
   (14197*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb])/48 + 
   (21073*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/12 + 
   (283*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/16 - 
   (159*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/16 - 
   (215*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/2 + 
   (5059*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/48 + 
   (28049*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/192 - 
   (61697*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/48 - 
   (79*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/4 + 
   (883*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/48 + 
   (593*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb])/6 - 
   (1049*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 1, zb])/96 + 
   (1049*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 1, zb])/24 - 
   (1049*CF^2*uec^2*zb^3*G[1, 1, 0, 0, 1, zb])/24 + 
   (187*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 1, zb])/192 - 
   (187*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 1, zb])/48 + 
   (187*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 1, zb])/48 + 
   (4595*CA^2*uec^2*G[1, 1, 0, 1, 0, zb])/192 + 
   (21067*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/192 - 
   (4015*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/12 - 
   (1163*CA^2*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/128 + 
   (481*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/64 + 
   (397*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/8 - 
   (53*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/(4*(-2 + zb)^3) + 
   (53*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/(2*(-2 + zb)^3) - 
   (53*CA^2*uec^2*G[1, 1, 0, 1, 0, zb])/(8*(-2 + zb)^2) - 
   (53*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/(2*(-2 + zb)^2) + 
   (159*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/(2*(-2 + zb)^2) - 
   (159*CA^2*uec^2*G[1, 1, 0, 1, 0, zb])/(8*(-2 + zb)) - 
   (53*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/(2*(-2 + zb)) + 
   (265*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/(2*(-2 + zb)) - 
   (39*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/(8*zb^2) + 
   (65*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/(8*zb^2) + 
   (39*CA^2*uec^2*G[1, 1, 0, 1, 0, zb])/(8*zb) + 
   (13*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/(2*zb) - 
   (143*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/(4*zb) - 
   (21719*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/192 - 
   (22007*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb])/96 + 
   (77881*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/48 + 
   (1163*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/64 - 
   (481*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/32 - 
   (397*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/4 + 
   (35273*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/384 + 
   (10813*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/96 - 
   (27943*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/24 - 
   (163*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/8 + 
   (701*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/32 + 
   (1509*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb])/16 - 
   (815*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 0, zb])/96 + 
   (815*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 0, zb])/24 - 
   (815*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 0, zb])/24 + 
   (99*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 0, zb])/128 - 
   (99*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 0, zb])/32 + 
   (99*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 0, zb])/32 - 
   (1611*CA^2*uec^2*G[1, 1, 0, 1, 1, zb])/64 - 
   (4393*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/64 + 
   (457*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/2 + 
   (171*CA^2*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/32 - 
   (237*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/64 - 
   (639*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/16 + 
   (43*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/(4*(-2 + zb)^3) - 
   (43*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/(2*(-2 + zb)^3) + 
   (43*CA^2*uec^2*G[1, 1, 0, 1, 1, zb])/(8*(-2 + zb)^2) + 
   (43*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (129*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/(2*(-2 + zb)^2) + 
   (129*CA^2*uec^2*G[1, 1, 0, 1, 1, zb])/(8*(-2 + zb)) + 
   (43*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/(2*(-2 + zb)) - 
   (215*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/(2*(-2 + zb)) + 
   (93*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/(16*zb^2) - 
   (155*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/(16*zb^2) - 
   (93*CA^2*uec^2*G[1, 1, 0, 1, 1, zb])/(16*zb) - 
   (31*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/(4*zb) + 
   (341*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/(8*zb) + 
   (20401*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/192 + 
   (9643*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb])/96 - 
   (30607*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/24 - 
   9*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb] + 
   (21*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/32 + 
   (693*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/8 - 
   (34369*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/384 - 
   (517*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/12 + 
   (46375*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/48 + 
   (813*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/64 - 
   (369*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/32 - 
   (1275*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb])/16 + 
   (383*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 1, zb])/48 - 
   (383*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 1, zb])/12 + 
   (383*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 1, zb])/12 - 
   (275*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 1, zb])/384 + 
   (275*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 1, zb])/96 - 
   (275*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 1, zb])/96 + 
   (7159*CA^2*uec^2*G[1, 1, 1, 0, 0, zb])/192 + 
   (1979*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/48 - 
   (24427*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/96 - 
   (267*CA^2*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/32 + 
   (253*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/32 + 
   (367*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/8 - 
   (113*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/(8*(-2 + zb)^3) + 
   (113*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/(4*(-2 + zb)^3) - 
   (113*CA^2*uec^2*G[1, 1, 1, 0, 0, zb])/(16*(-2 + zb)^2) - 
   (113*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/(4*(-2 + zb)^2) + 
   (339*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/(4*(-2 + zb)^2) - 
   (339*CA^2*uec^2*G[1, 1, 1, 0, 0, zb])/(16*(-2 + zb)) - 
   (113*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/(4*(-2 + zb)) + 
   (565*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/(4*(-2 + zb)) - 
   (171*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/(32*zb^2) + 
   (285*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/(32*zb^2) + 
   (171*CA^2*uec^2*G[1, 1, 1, 0, 0, zb])/(32*zb) + 
   (57*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/(8*zb) - 
   (627*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/(16*zb) - 
   (25343*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/192 - 
   (323*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb])/96 + 
   (30023*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/24 + 
   (267*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/16 - 
   (253*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/16 - 
   (367*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/4 + 
   (28183*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/384 - 
   (2617*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/96 - 
   (77897*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/96 - 
   (267*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/16 + 
   (253*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/16 + 
   (367*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb])/4 + 
   (7*CA^2*uec^2*zb^3*G[1, 1, 1, 0, 0, zb])/96 - 
   (7*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 0, zb])/24 + 
   (7*CF^2*uec^2*zb^3*G[1, 1, 1, 0, 0, zb])/24 + 
   (11*CA^2*uec^2*zb^4*G[1, 1, 1, 0, 0, zb])/128 - 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 0, zb])/32 + 
   (11*CF^2*uec^2*zb^4*G[1, 1, 1, 0, 0, zb])/32 - 
   (2369*CA^2*uec^2*G[1, 1, 1, 0, 1, zb])/64 - 
   (143*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/16 + 
   (5117*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/32 + 
   (687*CA^2*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/128 - 
   (15*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/2 - 
   (513*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/16 + 
   (23*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/(2*(-2 + zb)^3) - 
   (23*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/(-2 + zb)^3 + 
   (23*CA^2*uec^2*G[1, 1, 1, 0, 1, zb])/(4*(-2 + zb)^2) + 
   (23*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/(-2 + zb)^2 - 
   (69*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/(-2 + zb)^2 + 
   (69*CA^2*uec^2*G[1, 1, 1, 0, 1, zb])/(4*(-2 + zb)) + 
   (23*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/(-2 + zb) - 
   (115*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/(-2 + zb) + 
   (201*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/(32*zb^2) - 
   (335*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/(32*zb^2) - 
   (201*CA^2*uec^2*G[1, 1, 1, 0, 1, zb])/(32*zb) - 
   (67*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/(8*zb) + 
   (737*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/(16*zb) + 
   (22963*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/192 - 
   (1027*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb])/12 - 
   (23071*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/24 - 
   (687*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/64 + 
   15*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb] + 
   (513*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/8 - 
   (13403*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/192 + 
   (6577*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/96 + 
   (15959*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/24 + 
   (777*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/64 - 
   (251*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/12 - 
   (695*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb])/12 + 
   (23*CA^2*uec^2*zb^3*G[1, 1, 1, 0, 1, zb])/48 - 
   (23*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 1, zb])/12 + 
   (23*CF^2*uec^2*zb^3*G[1, 1, 1, 0, 1, zb])/12 - 
   (11*CA^2*uec^2*zb^4*G[1, 1, 1, 0, 1, zb])/96 + 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 1, zb])/24 - 
   (11*CF^2*uec^2*zb^4*G[1, 1, 1, 0, 1, zb])/24 - 
   (4253*CA^2*uec^2*G[1, 1, 1, 1, 0, zb])/96 + 
   (4651*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/192 + 
   (1481*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/12 + 
   (603*CA^2*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/128 - 
   (111*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/16 - 
   (489*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/16 + 
   (93*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/(8*(-2 + zb)^3) - 
   (93*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/(4*(-2 + zb)^3) + 
   (93*CA^2*uec^2*G[1, 1, 1, 1, 0, zb])/(16*(-2 + zb)^2) + 
   (93*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/(4*(-2 + zb)^2) - 
   (279*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (279*CA^2*uec^2*G[1, 1, 1, 1, 0, zb])/(16*(-2 + zb)) + 
   (93*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/(4*(-2 + zb)) - 
   (465*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/(4*(-2 + zb)) + 
   (51*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/(8*zb^2) - 
   (85*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/(8*zb^2) - 
   (51*CA^2*uec^2*G[1, 1, 1, 1, 0, zb])/(8*zb) - 
   (17*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/(2*zb) + 
   (187*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/(4*zb) + 
   (22855*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/192 - 
   (16901*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb])/96 - 
   (18697*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/24 - 
   (603*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/64 + 
   (111*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/8 + 
   (489*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/8 - 
   (6367*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/128 + 
   (7511*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/64 + 
   (15589*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/32 + 
   (603*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/64 - 
   (111*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/8 - 
   (489*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb])/8 - 
   (163*CA^2*uec^2*zb^3*G[1, 1, 1, 1, 0, zb])/48 + 
   (163*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 0, zb])/12 - 
   (163*CF^2*uec^2*zb^3*G[1, 1, 1, 1, 0, zb])/12 + 
   (77*CA^2*uec^2*zb^4*G[1, 1, 1, 1, 0, zb])/384 - 
   (77*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 0, zb])/96 + 
   (77*CF^2*uec^2*zb^4*G[1, 1, 1, 1, 0, zb])/96 + 
   (723*CA^2*uec^2*G[1, 1, 1, 1, 1, zb])/16 - 
   (745*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/16 - 
   (3377*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/64 - 
   (621*CA^2*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/256 + 
   (99*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/16 + 
   (1359*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/64 - 
   (75*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/(8*(-2 + zb)^3) + 
   (75*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/(4*(-2 + zb)^3) - 
   (75*CA^2*uec^2*G[1, 1, 1, 1, 1, zb])/(16*(-2 + zb)^2) - 
   (75*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/(4*(-2 + zb)^2) + 
   (225*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/(4*(-2 + zb)^2) - 
   (225*CA^2*uec^2*G[1, 1, 1, 1, 1, zb])/(16*(-2 + zb)) - 
   (75*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/(4*(-2 + zb)) + 
   (375*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/(4*(-2 + zb)) - 
   (225*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/(32*zb^2) + 
   (375*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/(32*zb^2) + 
   (225*CA^2*uec^2*G[1, 1, 1, 1, 1, zb])/(32*zb) + 
   (75*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/(8*zb) - 
   (825*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/(16*zb) - 
   (19715*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/192 + 
   (5791*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb])/24 + 
   (53669*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/96 + 
   (621*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/128 - 
   (99*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/8 - 
   (1359*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (5643*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/128 - 
   (1221*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/8 - 
   (12027*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/32 - 
   (621*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/128 + 
   (99*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/8 + 
   (1359*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb])/32 + 
   (551*CA^2*uec^2*zb^3*G[1, 1, 1, 1, 1, zb])/192 - 
   (551*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 1, zb])/48 + 
   (551*CF^2*uec^2*zb^3*G[1, 1, 1, 1, 1, zb])/48 - 
   (11*CA^2*uec^2*zb^4*G[1, 1, 1, 1, 1, zb])/64 + 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 1, zb])/16 - 
   (11*CF^2*uec^2*zb^4*G[1, 1, 1, 1, 1, zb])/16 - 
   (15*CA*CF*Pi^2*uec^2*G[1, 1, 1, 2, 1, zb])/16 + 
   (15*CF^2*Pi^2*uec^2*G[1, 1, 1, 2, 1, zb])/8 + 
   (15*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 2, 1, zb])/8 - 
   (15*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 2, 1, zb])/4 - 
   (35*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 2, 1, zb])/6 + 
   (35*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 2, 1, zb])/3 + 
   (3*CA*CF*Pi^2*uec^2*G[1, 1, 2, 1, 0, zb])/4 - 
   (3*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, 0, zb])/2 - 
   (3*CA*CF*Pi^2*uec^2*zb*G[1, 1, 2, 1, 0, zb])/2 + 
   3*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, 0, zb] + 4*CA*CF*Pi^2*uec^2*zb^2*
    G[1, 1, 2, 1, 0, zb] - 8*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, 0, zb] - 
   (CA*CF*Pi^2*uec^2*G[1, 1, 2, 1, 1, zb])/2 + 
   CF^2*Pi^2*uec^2*G[1, 1, 2, 1, 1, zb] + CA*CF*Pi^2*uec^2*zb*
    G[1, 1, 2, 1, 1, zb] - 2*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, 1, zb] - 
   (8*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, 1, zb])/3 + 
   (16*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, 1, zb])/3 + 
   (17*CA^2*uec^2*G[1, 2, 1, 0, 0, zb])/16 - 
   (13*CA*CF*uec^2*G[1, 2, 1, 0, 0, zb])/4 + 
   (9*CF^2*uec^2*G[1, 2, 1, 0, 0, zb])/4 - 
   (19*CA*CF*Pi^2*uec^2*G[1, 2, 1, 0, 0, zb])/48 + 
   (19*CF^2*Pi^2*uec^2*G[1, 2, 1, 0, 0, zb])/24 - 
   (43*CA^2*uec^2*zb*G[1, 2, 1, 0, 0, zb])/8 + 
   16*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, zb] - 
   (21*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb])/2 + 
   (19*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, 0, 0, zb])/24 - 
   (19*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, 0, zb])/12 + 
   (27*CA^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb])/4 - 
   (515*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, zb])/16 + 
   (299*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb])/8 - 
   (19*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb])/12 + 
   (19*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb])/6 + 
   (17*CA^2*uec^2*zb^3*G[1, 2, 1, 0, 0, zb])/8 - 
   (17*CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 0, zb])/2 + 
   (17*CF^2*uec^2*zb^3*G[1, 2, 1, 0, 0, zb])/2 - 
   (11*CA^2*uec^2*zb^4*G[1, 2, 1, 0, 0, zb])/64 + 
   (11*CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 0, zb])/16 - 
   (11*CF^2*uec^2*zb^4*G[1, 2, 1, 0, 0, zb])/16 - 
   (17*CA^2*uec^2*G[1, 2, 1, 0, 1, zb])/16 + 
   (13*CA*CF*uec^2*G[1, 2, 1, 0, 1, zb])/4 - 
   (9*CF^2*uec^2*G[1, 2, 1, 0, 1, zb])/4 + 
   (7*CA*CF*Pi^2*uec^2*G[1, 2, 1, 0, 1, zb])/48 - 
   (7*CF^2*Pi^2*uec^2*G[1, 2, 1, 0, 1, zb])/24 + 
   (43*CA^2*uec^2*zb*G[1, 2, 1, 0, 1, zb])/8 - 
   16*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, zb] + 
   (21*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb])/2 - 
   (7*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, 0, 1, zb])/24 + 
   (7*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, 1, zb])/12 - 
   (27*CA^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb])/4 + 
   (515*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, zb])/16 - 
   (299*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb])/8 + 
   (7*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb])/12 - 
   (7*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb])/6 - 
   (17*CA^2*uec^2*zb^3*G[1, 2, 1, 0, 1, zb])/8 + 
   (17*CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 1, zb])/2 - 
   (17*CF^2*uec^2*zb^3*G[1, 2, 1, 0, 1, zb])/2 + 
   (11*CA^2*uec^2*zb^4*G[1, 2, 1, 0, 1, zb])/64 - 
   (11*CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 1, zb])/16 + 
   (11*CF^2*uec^2*zb^4*G[1, 2, 1, 0, 1, zb])/16 - 
   (51*CA^2*uec^2*G[1, 2, 1, 1, 0, zb])/32 + 
   (39*CA*CF*uec^2*G[1, 2, 1, 1, 0, zb])/8 - 
   (27*CF^2*uec^2*G[1, 2, 1, 1, 0, zb])/8 + 
   (3*CA*CF*Pi^2*uec^2*G[1, 2, 1, 1, 0, zb])/32 - 
   (3*CF^2*Pi^2*uec^2*G[1, 2, 1, 1, 0, zb])/16 + 
   (129*CA^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/16 - 
   24*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, zb] + 
   (63*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/4 - 
   (3*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/16 + 
   (3*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/8 - 
   (81*CA^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb])/8 + 
   (1545*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, zb])/32 - 
   (897*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb])/16 + 
   (3*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb])/8 - 
   (3*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb])/4 - 
   (51*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 0, zb])/16 + 
   (51*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 0, zb])/4 - 
   (51*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 0, zb])/4 + 
   (33*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 0, zb])/128 - 
   (33*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 0, zb])/32 + 
   (33*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 0, zb])/32 + 
   (51*CA^2*uec^2*G[1, 2, 1, 1, 1, zb])/32 - 
   (39*CA*CF*uec^2*G[1, 2, 1, 1, 1, zb])/8 + 
   (27*CF^2*uec^2*G[1, 2, 1, 1, 1, zb])/8 + 
   (5*CA*CF*Pi^2*uec^2*G[1, 2, 1, 1, 1, zb])/96 - 
   (5*CF^2*Pi^2*uec^2*G[1, 2, 1, 1, 1, zb])/48 - 
   (129*CA^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/16 + 
   24*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, zb] - 
   (63*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/4 - 
   (5*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/48 + 
   (5*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/24 + 
   (81*CA^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb])/8 - 
   (1545*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, zb])/32 + 
   (897*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb])/16 + 
   (5*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb])/24 - 
   (5*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb])/12 + 
   (51*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 1, zb])/16 - 
   (51*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 1, zb])/4 + 
   (51*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 1, zb])/4 - 
   (33*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 1, zb])/128 + 
   (33*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 1, zb])/32 - 
   (33*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 1, zb])/32 + 
   (105*CA^2*uec^2*G[2, 1, 0, 0, 0, zb])/8 - 
   (327*CA*CF*uec^2*G[2, 1, 0, 0, 0, zb])/4 + 
   111*CF^2*uec^2*G[2, 1, 0, 0, 0, zb] - 
   (573*CA^2*uec^2*zb*G[2, 1, 0, 0, 0, zb])/16 + 
   (1767*CA*CF*uec^2*zb*G[2, 1, 0, 0, 0, zb])/8 - 
   (597*CF^2*uec^2*zb*G[2, 1, 0, 0, 0, zb])/2 + 
   (99*CA^2*uec^2*zb^2*G[2, 1, 0, 0, 0, zb])/32 - 
   (765*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 0, zb])/16 + 
   (333*CF^2*uec^2*zb^2*G[2, 1, 0, 0, 0, zb])/4 + 
   (111*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 0, zb])/16 - 
   (111*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 0, zb])/4 + 
   (111*CF^2*uec^2*zb^3*G[2, 1, 0, 0, 0, zb])/4 - 
   (33*CA^2*uec^2*zb^4*G[2, 1, 0, 0, 0, zb])/64 + 
   (33*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 0, zb])/16 - 
   (33*CF^2*uec^2*zb^4*G[2, 1, 0, 0, 0, zb])/16 - 
   (35*CA^2*uec^2*G[2, 1, 0, 0, 1, zb])/3 + 
   (218*CA*CF*uec^2*G[2, 1, 0, 0, 1, zb])/3 - 
   (296*CF^2*uec^2*G[2, 1, 0, 0, 1, zb])/3 + 
   (191*CA^2*uec^2*zb*G[2, 1, 0, 0, 1, zb])/6 - 
   (589*CA*CF*uec^2*zb*G[2, 1, 0, 0, 1, zb])/3 + 
   (796*CF^2*uec^2*zb*G[2, 1, 0, 0, 1, zb])/3 - 
   (11*CA^2*uec^2*zb^2*G[2, 1, 0, 0, 1, zb])/4 + 
   (85*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 1, zb])/2 - 
   74*CF^2*uec^2*zb^2*G[2, 1, 0, 0, 1, zb] - 
   (37*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 1, zb])/6 + 
   (74*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 1, zb])/3 - 
   (74*CF^2*uec^2*zb^3*G[2, 1, 0, 0, 1, zb])/3 + 
   (11*CA^2*uec^2*zb^4*G[2, 1, 0, 0, 1, zb])/24 - 
   (11*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 1, zb])/6 + 
   (11*CF^2*uec^2*zb^4*G[2, 1, 0, 0, 1, zb])/6 - 
   (35*CA^2*uec^2*G[2, 1, 0, 1, 0, zb])/3 + 
   (218*CA*CF*uec^2*G[2, 1, 0, 1, 0, zb])/3 - 
   (296*CF^2*uec^2*G[2, 1, 0, 1, 0, zb])/3 + 
   (191*CA^2*uec^2*zb*G[2, 1, 0, 1, 0, zb])/6 - 
   (589*CA*CF*uec^2*zb*G[2, 1, 0, 1, 0, zb])/3 + 
   (796*CF^2*uec^2*zb*G[2, 1, 0, 1, 0, zb])/3 - 
   (11*CA^2*uec^2*zb^2*G[2, 1, 0, 1, 0, zb])/4 + 
   (85*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 0, zb])/2 - 
   74*CF^2*uec^2*zb^2*G[2, 1, 0, 1, 0, zb] - 
   (37*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 0, zb])/6 + 
   (74*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 0, zb])/3 - 
   (74*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 0, zb])/3 + 
   (11*CA^2*uec^2*zb^4*G[2, 1, 0, 1, 0, zb])/24 - 
   (11*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 0, zb])/6 + 
   (11*CF^2*uec^2*zb^4*G[2, 1, 0, 1, 0, zb])/6 + 
   (245*CA^2*uec^2*G[2, 1, 0, 1, 1, zb])/24 - 
   (763*CA*CF*uec^2*G[2, 1, 0, 1, 1, zb])/12 + 
   (259*CF^2*uec^2*G[2, 1, 0, 1, 1, zb])/3 - 
   (1337*CA^2*uec^2*zb*G[2, 1, 0, 1, 1, zb])/48 + 
   (4123*CA*CF*uec^2*zb*G[2, 1, 0, 1, 1, zb])/24 - 
   (1393*CF^2*uec^2*zb*G[2, 1, 0, 1, 1, zb])/6 + 
   (77*CA^2*uec^2*zb^2*G[2, 1, 0, 1, 1, zb])/32 - 
   (595*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 1, zb])/16 + 
   (259*CF^2*uec^2*zb^2*G[2, 1, 0, 1, 1, zb])/4 + 
   (259*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 1, zb])/48 - 
   (259*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 1, zb])/12 + 
   (259*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 1, zb])/12 - 
   (77*CA^2*uec^2*zb^4*G[2, 1, 0, 1, 1, zb])/192 + 
   (77*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 1, zb])/48 - 
   (77*CF^2*uec^2*zb^4*G[2, 1, 0, 1, 1, zb])/48 - 
   (805*CA^2*uec^2*G[2, 1, 1, 0, 0, zb])/48 + 
   (2507*CA*CF*uec^2*G[2, 1, 1, 0, 0, zb])/24 - 
   (851*CF^2*uec^2*G[2, 1, 1, 0, 0, zb])/6 + 
   (4393*CA^2*uec^2*zb*G[2, 1, 1, 0, 0, zb])/96 - 
   (13547*CA*CF*uec^2*zb*G[2, 1, 1, 0, 0, zb])/48 + 
   (4577*CF^2*uec^2*zb*G[2, 1, 1, 0, 0, zb])/12 - 
   (253*CA^2*uec^2*zb^2*G[2, 1, 1, 0, 0, zb])/64 + 
   (1955*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 0, zb])/32 - 
   (851*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 0, zb])/8 - 
   (851*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 0, zb])/96 + 
   (851*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 0, zb])/24 - 
   (851*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 0, zb])/24 + 
   (253*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 0, zb])/384 - 
   (253*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 0, zb])/96 + 
   (253*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 0, zb])/96 + 
   (175*CA^2*uec^2*G[2, 1, 1, 0, 1, zb])/12 - 
   (545*CA*CF*uec^2*G[2, 1, 1, 0, 1, zb])/6 + 
   (370*CF^2*uec^2*G[2, 1, 1, 0, 1, zb])/3 - 
   (955*CA^2*uec^2*zb*G[2, 1, 1, 0, 1, zb])/24 + 
   (2945*CA*CF*uec^2*zb*G[2, 1, 1, 0, 1, zb])/12 - 
   (995*CF^2*uec^2*zb*G[2, 1, 1, 0, 1, zb])/3 + 
   (55*CA^2*uec^2*zb^2*G[2, 1, 1, 0, 1, zb])/16 - 
   (425*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 1, zb])/8 + 
   (185*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 1, zb])/2 + 
   (185*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 1, zb])/24 - 
   (185*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 1, zb])/6 + 
   (185*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 1, zb])/6 - 
   (55*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 1, zb])/96 + 
   (55*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 1, zb])/24 - 
   (55*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 1, zb])/24 + 
   (245*CA^2*uec^2*G[2, 1, 1, 1, 0, zb])/16 - 
   (763*CA*CF*uec^2*G[2, 1, 1, 1, 0, zb])/8 + 
   (259*CF^2*uec^2*G[2, 1, 1, 1, 0, zb])/2 - 
   (1337*CA^2*uec^2*zb*G[2, 1, 1, 1, 0, zb])/32 + 
   (4123*CA*CF*uec^2*zb*G[2, 1, 1, 1, 0, zb])/16 - 
   (1393*CF^2*uec^2*zb*G[2, 1, 1, 1, 0, zb])/4 + 
   (231*CA^2*uec^2*zb^2*G[2, 1, 1, 1, 0, zb])/64 - 
   (1785*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 0, zb])/32 + 
   (777*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 0, zb])/8 + 
   (259*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 0, zb])/32 - 
   (259*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 0, zb])/8 + 
   (259*CF^2*uec^2*zb^3*G[2, 1, 1, 1, 0, zb])/8 - 
   (77*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 0, zb])/128 + 
   (77*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 0, zb])/32 - 
   (77*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 0, zb])/32 - 
   (105*CA^2*uec^2*G[2, 1, 1, 1, 1, zb])/8 + 
   (327*CA*CF*uec^2*G[2, 1, 1, 1, 1, zb])/4 - 
   111*CF^2*uec^2*G[2, 1, 1, 1, 1, zb] + 
   (573*CA^2*uec^2*zb*G[2, 1, 1, 1, 1, zb])/16 - 
   (1767*CA*CF*uec^2*zb*G[2, 1, 1, 1, 1, zb])/8 + 
   (597*CF^2*uec^2*zb*G[2, 1, 1, 1, 1, zb])/2 - 
   (99*CA^2*uec^2*zb^2*G[2, 1, 1, 1, 1, zb])/32 + 
   (765*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 1, zb])/16 - 
   (333*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 1, zb])/4 - 
   (111*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 1, zb])/16 + 
   (111*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 1, zb])/4 - 
   (111*CF^2*uec^2*zb^3*G[2, 1, 1, 1, 1, zb])/4 + 
   (33*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 1, zb])/64 - 
   (33*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 1, zb])/16 + 
   (33*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 1, zb])/16 + 
   (45*CA^2*uec^2*G[0, 0, 0, 0, 0, 0, zb])/16 - 
   (11989*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb])/96 + 
   (28135*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, zb])/96 + 
   (135*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/8 - 
   (25179*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/16 + 
   (63085*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb])/16 - 
   (381*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/16 + 
   (73767*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/32 - 
   (83241*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/16 - 
   (245*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 0, 0, zb])/4 + 
   245*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, 0, 0, zb] - 
   245*CF^2*uec^2*zb^3*G[0, 0, 0, 0, 0, 0, zb] + 
   (245*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 0, 0, zb])/32 - 
   (245*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 0, 0, zb])/8 + 
   (245*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 0, 0, zb])/8 - 
   (23*CA^2*uec^2*G[0, 0, 0, 0, 0, 1, zb])/48 + 
   (649*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/6 - 
   (12881*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb])/48 - 
   (23*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/8 + 
   (5181*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/4 - 
   (26131*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/8 + 
   (33*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/16 - 
   (61257*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/32 + 
   (34905*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/8 + 
   (225*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 0, 1, zb])/4 - 
   225*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, 0, 1, zb] + 
   225*CF^2*uec^2*zb^3*G[0, 0, 0, 0, 0, 1, zb] - 
   (225*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 0, 1, zb])/32 + 
   (225*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 0, 1, zb])/8 - 
   (225*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 0, 1, zb])/8 + 
   (CA^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/24 + 
   (4933*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/48 - 
   (12463*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/48 + 
   (37*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/8 + 
   (4539*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/4 - 
   (23803*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/8 - 
   (195*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/64 - 
   (54981*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/32 + 
   (63861*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/16 + 
   (1199*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 1, 0, zb])/24 - 
   (1199*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, 1, 0, zb])/6 + 
   (1199*CF^2*uec^2*zb^3*G[0, 0, 0, 0, 1, 0, zb])/6 - 
   (1199*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 1, 0, zb])/192 + 
   (1199*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 1, 0, zb])/48 - 
   (1199*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 1, 0, zb])/48 - 
   (13*CA^2*uec^2*G[0, 0, 0, 0, 1, 1, zb])/6 - 
   (1039*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/12 + 
   (935*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb])/4 - 
   (139*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/8 - 
   (7151*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/8 + 
   (9685*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/4 + 
   (1491*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/64 + 
   (44109*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/32 - 
   (52671*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/16 - 
   (1085*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (1085*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, 1, 1, zb])/6 - 
   (1085*CF^2*uec^2*zb^3*G[0, 0, 0, 0, 1, 1, zb])/6 + 
   (1085*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 1, 1, zb])/192 - 
   (1085*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 1, 1, zb])/48 + 
   (1085*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 1, 1, zb])/48 + 
   (29*CA^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/24 + 
   (4721*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/48 - 
   (12263*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/48 + 
   (121*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/8 + 
   (3969*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/4 - 
   (21859*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/8 - 
   (759*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/64 - 
   (49677*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/32 + 
   (59121*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/16 + 
   (1063*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 0, 0, zb])/24 - 
   (1063*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 0, 0, zb])/6 + 
   (1063*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 0, 0, zb])/6 - 
   (1063*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 0, 0, zb])/192 + 
   (1063*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 0, 0, zb])/48 - 
   (1063*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 0, 0, zb])/48 - 
   (139*CA^2*uec^2*G[0, 0, 0, 1, 0, 1, zb])/48 - 
   (3919*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/48 + 
   228*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb] - 
   (195*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/8 - 
   (6281*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   (8929*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/4 + 
   (921*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/32 + 
   (40053*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/32 - 
   (12243*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/4 - 
   (241*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 0, 1, zb])/6 + 
   (482*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (482*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (241*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 0, 1, zb])/48 - 
   (241*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 0, 1, zb])/12 + 
   (241*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 0, 1, zb])/12 - 
   (35*CA^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/8 - 
   (1565*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (809*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/4 - 
   (245*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/8 - 
   (4889*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (7639*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (2463*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/64 + 
   (32169*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/32 - 
   (41715*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/16 - 
   (755*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (755*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 1, 0, zb])/6 - 
   (755*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 1, 0, zb])/6 + 
   (755*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 1, 0, zb])/192 - 
   (755*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 1, 0, zb])/48 + 
   (755*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 1, 0, zb])/48 + 
   (93*CA^2*uec^2*G[0, 0, 0, 1, 1, 1, zb])/16 + 
   (787*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb])/16 - 
   (1401*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb])/8 + 
   (307*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb])/8 + 
   (3495*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   1508*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   (1719*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/32 - 
   (23985*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/32 + 
   2088*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb] + 
   (331*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 1, 1, zb])/12 - 
   (331*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (331*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 1, 1, zb])/3 - 
   (331*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 1, 1, zb])/96 + 
   (331*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 1, 1, zb])/24 - 
   (331*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 1, 1, zb])/24 + 
   (73*CA^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/24 + 
   (4573*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/48 - 
   (12319*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/48 + 
   (223*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/8 + 
   864*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] - 
   (20215*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/8 - 
   (1491*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/64 - 
   (45225*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/32 + 
   (55401*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/16 + 
   (941*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 0, 0, zb])/24 - 
   (941*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 0, 0, zb])/6 + 
   (941*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 0, 0, zb])/6 - 
   (941*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 0, 0, zb])/192 + 
   (941*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 0, 0, zb])/48 - 
   (941*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 0, 0, zb])/48 - 
   (203*CA^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/48 - 
   (3713*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/48 + 
   (3625*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/16 - 
   (133*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/4 - 
   (5495*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/8 + 
   2072*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] + 
   (1179*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/32 + 
   (36621*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/32 - 
   (46065*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/16 - 
   (107*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (428*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (428*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (107*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 0, 1, zb])/24 - 
   (107*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 0, 1, zb])/6 + 
   (107*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 0, 1, zb])/6 - 
   (247*CA^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/48 - 
   (1745*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/24 + 
   (3535*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/16 - 
   (149*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/4 - 
   (4717*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (3787*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/2 + 
   (2529*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/64 + 
   (32889*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/32 - 
   (5313*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/2 - 
   (251*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (251*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 1, 0, zb])/2 - 
   (251*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 1, 0, zb])/2 + 
   (251*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 1, 0, zb])/64 - 
   (251*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 1, 0, zb])/16 + 
   (251*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 1, 0, zb])/16 + 
   (99*CA^2*uec^2*G[0, 0, 1, 0, 1, 1, zb])/16 + 
   (449*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (3077*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb])/16 + 
   (167*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/4 + 
   (3511*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (6105*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/4 - 
   (3315*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/64 - 
   (25509*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/32 + 
   (17409*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/8 + 
   (673*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 1, 1, zb])/24 - 
   (673*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 1, 1, zb])/6 + 
   (673*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 1, 1, zb])/6 - 
   (673*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 1, 1, zb])/192 + 
   (673*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 1, 1, zb])/48 - 
   (673*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 1, 1, zb])/48 - 
   (101*CA^2*uec^2*G[0, 0, 1, 1, 0, 0, zb])/12 - 
   (1091*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/24 + 
   (1441*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb])/8 - 
   (345*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/8 - 
   (3277*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (6229*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/4 + 
   (3603*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/64 + 
   (23577*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/32 - 
   (34269*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/16 - 
   (517*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 0, 0, zb])/24 + 
   (517*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 0, 0, zb])/6 - 
   (517*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 0, 0, zb])/6 + 
   (517*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 0, 0, zb])/192 - 
   (517*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 0, 0, zb])/48 + 
   (517*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 0, 0, zb])/48 + 
   (71*CA^2*uec^2*G[0, 0, 1, 1, 0, 1, zb])/8 + 
   (479*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb])/16 - 
   (305*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb])/2 + 
   (351*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb])/8 + 
   (2365*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   1249*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] - 
   (2049*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/32 - 
   (17721*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/32 + 
   (13911*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/8 + 
   (115*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 0, 1, zb])/6 - 
   (230*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (230*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (115*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 0, 1, zb])/48 + 
   (115*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 0, 1, zb])/12 - 
   (115*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 0, 1, zb])/12 + 
   (21*CA^2*uec^2*G[0, 0, 1, 1, 1, 0, zb])/2 + 
   12*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 
   (1999*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb])/16 + 
   (91*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/2 + 
   (1485*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (4145*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/4 - 
   (4545*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/64 - 
   (12117*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/32 + 
   (11337*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/8 + 
   (97*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (97*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 1, 0, zb])/2 + 
   (97*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 1, 0, zb])/2 - 
   (97*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 1, 0, zb])/64 + 
   (97*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 1, 0, zb])/16 - 
   (97*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 1, 0, zb])/16 - 
   (43*CA^2*uec^2*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (33*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/16 + 
   (797*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb])/8 - 
   45*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   (375*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   797*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] + 
   (4941*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/64 + 
   (7305*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/32 - 
   (17559*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/16 - 
   (239*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 1, 1, zb])/24 + 
   (239*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 1, 1, zb])/6 - 
   (239*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 1, 1, zb])/6 + 
   (239*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 1, 1, zb])/192 - 
   (239*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 1, 1, zb])/48 + 
   (239*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 1, 1, zb])/48 + 
   (545*CA^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/96 + 
   (4499*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/48 - 
   (12677*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/48 + 
   (339*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/8 + 
   (5973*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/8 - 
   (18801*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/8 - 
   (147*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   (41523*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/32 + 
   3285*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (104*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (416*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (416*CF^2*uec^2*zb^3*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (13*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (52*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (52*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (1001*CA^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/96 - 
   (6323*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/96 + 
   (3631*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/16 - 
   (693*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/16 - 
   (1185*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (15359*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/8 + 
   (3165*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/64 + 
   (33411*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/32 - 
   (21795*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/8 - 
   (95*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (380*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (380*CF^2*uec^2*zb^3*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (95*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 0, 1, zb])/24 - 
   (95*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 0, 1, zb])/6 + 
   (95*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 0, 1, zb])/6 - 
   (557*CA^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/48 - 
   (5791*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/96 + 
   (3529*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/16 - 
   (707*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/16 - 
   (2025*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/4 + 
   (14007*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/8 + 
   (1593*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/32 + 
   (29937*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/32 - 
   (40137*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/16 - 
   28*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 1, 0, zb] + 
   112*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, 1, 0, zb] - 
   112*CF^2*uec^2*zb^3*G[0, 1, 0, 0, 1, 0, zb] + 
   (7*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   14*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 1, 0, zb] + 
   14*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 1, 0, zb] + 
   (61*CA^2*uec^2*G[0, 1, 0, 0, 1, 1, zb])/4 + 
   (1175*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/32 - 
   (2993*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb])/16 + 
   (721*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/16 + 
   (1495*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/4 - 
   (11223*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (1953*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/32 - 
   (22965*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/32 + 
   (32739*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/16 + 
   (151*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 1, 1, zb])/6 - 
   (302*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (302*CF^2*uec^2*zb^3*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   (151*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 1, 1, zb])/48 + 
   (151*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 1, 1, zb])/12 - 
   (151*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 1, 1, zb])/12 - 
   (649*CA^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/48 - 
   (5327*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/96 + 
   (3497*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/16 - 
   (759*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/16 - 
   (1715*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/4 + 
   (12871*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (1707*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/32 + 
   (27009*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/32 - 
   (37437*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/16 - 
   (99*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 0, 0, zb])/4 + 
   99*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 0, 0, zb] - 
   99*CF^2*uec^2*zb^3*G[0, 1, 0, 1, 0, 0, zb] + 
   (99*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 0, 0, zb])/32 - 
   (99*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (99*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (535*CA^2*uec^2*G[0, 1, 0, 1, 0, 1, zb])/32 + 
   (1063*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/32 - 
   (2975*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb])/16 + 
   (743*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/16 + 
   (1261*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (10331*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/8 - 
   (3975*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/64 - 
   (20847*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/32 + 
   (15345*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/8 + 
   (67*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 0, 1, zb])/3 - 
   (268*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   (268*CF^2*uec^2*zb^3*G[0, 1, 0, 1, 0, 1, zb])/3 - 
   (67*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 0, 1, zb])/24 + 
   (67*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 0, 1, zb])/6 - 
   (67*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 0, 1, zb])/6 + 
   (289*CA^2*uec^2*G[0, 1, 0, 1, 1, 0, zb])/16 + 
   (703*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb])/32 - 
   (2701*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb])/16 + 
   (721*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/16 + 
   (903*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/4 - 
   (8855*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   63*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb] - 
   (16569*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/32 + 
   (26469*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/16 + 
   (209*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 1, 0, zb])/12 - 
   (209*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (209*CF^2*uec^2*zb^3*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (209*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 1, 0, zb])/96 + 
   (209*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 1, 0, zb])/24 - 
   (209*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 1, 0, zb])/24 - 
   (649*CA^2*uec^2*G[0, 1, 0, 1, 1, 1, zb])/32 - 
   (107*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/32 + 
   (2241*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb])/16 - 
   (695*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/16 - 
   (1047*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (6837*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (4485*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/64 + 
   (11391*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/32 - 
   (2625*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   (91*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 1, 1, zb])/6 + 
   (182*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   (182*CF^2*uec^2*zb^3*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (91*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 1, 1, zb])/48 - 
   (91*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 1, 1, zb])/12 + 
   (91*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 1, 1, zb])/12 - 
   (739*CA^2*uec^2*G[0, 1, 1, 0, 0, 0, zb])/32 - 
   (305*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/24 + 
   162*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb] - 
   (215*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/4 - 
   254*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] + 
   (5111*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/4 + 
   (2577*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/32 + 
   (16545*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/32 - 
   (14301*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/8 - 
   (43*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (172*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   (172*CF^2*uec^2*zb^3*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (43*CA^2*uec^2*zb^4*G[0, 1, 1, 0, 0, 0, zb])/24 - 
   (43*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 0, 0, zb])/6 + 
   (43*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 0, 0, zb])/6 + 
   (201*CA^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (139*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb])/16 - 
   (2091*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/16 + 
   (391*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/8 + 
   (715*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/4 - 
   1023*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] - 
   (5367*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/64 - 
   (12087*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/32 + 
   1452*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb] + 
   13*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 0, 1, zb] - 
   52*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 0, 1, zb] + 
   52*CF^2*uec^2*zb^3*G[0, 1, 1, 0, 0, 1, zb] - 
   (13*CA^2*uec^2*zb^4*G[0, 1, 1, 0, 0, 1, zb])/8 + 
   (13*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   (13*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 0, 1, zb])/2 + 
   (849*CA^2*uec^2*G[0, 1, 1, 0, 1, 0, zb])/32 - 
   (205*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb])/16 - 
   (2049*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb])/16 + 
   47*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   (531*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/4 - 
   (1847*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   (1311*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/16 - 
   (10269*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/32 + 
   (21291*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/16 + 
   (131*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 1, 0, zb])/12 - 
   (131*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (131*CF^2*uec^2*zb^3*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (131*CA^2*uec^2*zb^4*G[0, 1, 1, 0, 1, 0, zb])/96 + 
   (131*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 1, 0, zb])/24 - 
   (131*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 1, 0, zb])/24 - 
   (887*CA^2*uec^2*G[0, 1, 1, 0, 1, 1, zb])/32 + 
   (485*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/16 + 
   (1617*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb])/16 - 
   42*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 
   (557*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/8 + 
   (2891*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   (2691*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/32 + 
   (6537*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/32 - 
   (16971*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/16 - 
   (29*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (116*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (116*CF^2*uec^2*zb^3*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (29*CA^2*uec^2*zb^4*G[0, 1, 1, 0, 1, 1, zb])/24 - 
   (29*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 1, 1, zb])/6 + 
   (29*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 1, 1, zb])/6 + 
   (899*CA^2*uec^2*G[0, 1, 1, 1, 0, 0, zb])/32 - 
   (1211*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb])/32 - 
   (1403*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb])/16 + 
   (651*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/16 + 
   (183*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (5799*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (333*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (4719*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/32 + 
   (15825*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/16 + 
   (41*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (41*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 0, 0, zb])/2 + 
   (41*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 0, 0, zb])/2 - 
   (41*CA^2*uec^2*zb^4*G[0, 1, 1, 1, 0, 0, zb])/64 + 
   (41*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 0, 0, zb])/16 - 
   (41*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 0, 0, zb])/16 - 
   (917*CA^2*uec^2*G[0, 1, 1, 1, 0, 1, zb])/32 + 
   (1673*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/32 + 
   (1029*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb])/16 - 
   (539*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/16 - 
   (39*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   (4485*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   (5223*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/64 + 
   (2103*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/32 - 
   (6189*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/8 - 
   (14*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (56*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   (56*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (7*CA^2*uec^2*zb^4*G[0, 1, 1, 1, 0, 1, zb])/12 - 
   (7*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (7*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   (461*CA^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/16 + 
   (975*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/16 + 
   (773*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/16 - 
   (55*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/2 + 
   (309*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/8 + 
   449*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] + 
   (303*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/4 - 
   (285*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/32 - 
   (9615*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/16 - 
   (41*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 1, 0, zb])/24 + 
   (41*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 1, 0, zb])/6 - 
   (41*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 1, 0, zb])/6 + 
   (41*CA^2*uec^2*zb^4*G[0, 1, 1, 1, 1, 0, zb])/192 - 
   (41*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 1, 0, zb])/48 + 
   (41*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 1, 0, zb])/48 + 
   (229*CA^2*uec^2*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (577*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (465*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb])/16 + 
   (157*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (1119*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   (2605*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (1161*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/16 + 
   (2313*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/32 + 
   (873*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   (4*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 1, 1, zb])/3 - 
   (16*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 1, 1, zb])/3 + 
   (16*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 1, 1, zb])/3 - 
   (CA^2*uec^2*zb^4*G[0, 1, 1, 1, 1, 1, zb])/6 + 
   (2*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 1, 1, zb])/3 - 
   (2*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 1, 1, zb])/3 + 
   (11*CA^2*uec^2*G[0, 1, 2, 1, 0, 0, zb])/8 - 
   (29*CA*CF*uec^2*G[0, 1, 2, 1, 0, 0, zb])/4 + 
   9*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, zb] + 
   (5*CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb])/2 - 
   11*CA*CF*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb] + 
   12*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb] - 
   (15*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, zb])/2 + 
   (141*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, zb])/4 - 
   (81*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, zb])/2 - 
   (3*CA^2*uec^2*zb^3*G[0, 1, 2, 1, 0, 0, zb])/2 + 
   6*CA*CF*uec^2*zb^3*G[0, 1, 2, 1, 0, 0, zb] - 
   6*CF^2*uec^2*zb^3*G[0, 1, 2, 1, 0, 0, zb] + 
   (3*CA^2*uec^2*zb^4*G[0, 1, 2, 1, 0, 0, zb])/16 - 
   (3*CA*CF*uec^2*zb^4*G[0, 1, 2, 1, 0, 0, zb])/4 + 
   (3*CF^2*uec^2*zb^4*G[0, 1, 2, 1, 0, 0, zb])/4 - 
   (11*CA^2*uec^2*G[0, 1, 2, 1, 0, 1, zb])/8 + 
   (29*CA*CF*uec^2*G[0, 1, 2, 1, 0, 1, zb])/4 - 
   9*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, zb] - 
   (5*CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb])/2 + 
   11*CA*CF*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb] - 
   12*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb] + 
   (15*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, zb])/2 - 
   (141*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, zb])/4 + 
   (81*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, zb])/2 + 
   (3*CA^2*uec^2*zb^3*G[0, 1, 2, 1, 0, 1, zb])/2 - 
   6*CA*CF*uec^2*zb^3*G[0, 1, 2, 1, 0, 1, zb] + 
   6*CF^2*uec^2*zb^3*G[0, 1, 2, 1, 0, 1, zb] - 
   (3*CA^2*uec^2*zb^4*G[0, 1, 2, 1, 0, 1, zb])/16 + 
   (3*CA*CF*uec^2*zb^4*G[0, 1, 2, 1, 0, 1, zb])/4 - 
   (3*CF^2*uec^2*zb^4*G[0, 1, 2, 1, 0, 1, zb])/4 - 
   (33*CA^2*uec^2*G[0, 1, 2, 1, 1, 0, zb])/16 + 
   (87*CA*CF*uec^2*G[0, 1, 2, 1, 1, 0, zb])/8 - 
   (27*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, zb])/2 - 
   (15*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb])/4 + 
   (33*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb])/2 - 
   18*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb] + 
   (45*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, zb])/4 - 
   (423*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, zb])/8 + 
   (243*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, zb])/4 + 
   (9*CA^2*uec^2*zb^3*G[0, 1, 2, 1, 1, 0, zb])/4 - 
   9*CA*CF*uec^2*zb^3*G[0, 1, 2, 1, 1, 0, zb] + 
   9*CF^2*uec^2*zb^3*G[0, 1, 2, 1, 1, 0, zb] - 
   (9*CA^2*uec^2*zb^4*G[0, 1, 2, 1, 1, 0, zb])/32 + 
   (9*CA*CF*uec^2*zb^4*G[0, 1, 2, 1, 1, 0, zb])/8 - 
   (9*CF^2*uec^2*zb^4*G[0, 1, 2, 1, 1, 0, zb])/8 + 
   (33*CA^2*uec^2*G[0, 1, 2, 1, 1, 1, zb])/16 - 
   (87*CA*CF*uec^2*G[0, 1, 2, 1, 1, 1, zb])/8 + 
   (27*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, zb])/2 + 
   (15*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb])/4 - 
   (33*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb])/2 + 
   18*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb] - 
   (45*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, zb])/4 + 
   (423*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, zb])/8 - 
   (243*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, zb])/4 - 
   (9*CA^2*uec^2*zb^3*G[0, 1, 2, 1, 1, 1, zb])/4 + 
   9*CA*CF*uec^2*zb^3*G[0, 1, 2, 1, 1, 1, zb] - 
   9*CF^2*uec^2*zb^3*G[0, 1, 2, 1, 1, 1, zb] + 
   (9*CA^2*uec^2*zb^4*G[0, 1, 2, 1, 1, 1, zb])/32 - 
   (9*CA*CF*uec^2*zb^4*G[0, 1, 2, 1, 1, 1, zb])/8 + 
   (9*CF^2*uec^2*zb^4*G[0, 1, 2, 1, 1, 1, zb])/8 + 
   (555*CA^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (8155*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/16 + 
   (75455*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/96 - 
   (1503*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/16 + 
   (29275*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/16 - 
   (66153*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/16 - 
   (789*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/32 - 
   (11847*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/8 + 
   (15315*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/4 + 
   (185*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 0, 0, zb])/4 - 
   185*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, 0, 0, zb] + 
   185*CF^2*uec^2*zb^3*G[1, 0, 0, 0, 0, 0, zb] - 
   (185*CA^2*uec^2*zb^4*G[1, 0, 0, 0, 0, 0, zb])/32 + 
   (185*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (185*CF^2*uec^2*zb^4*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (479*CA^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/8 + 
   (5123*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/12 - 
   (30775*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/48 + 
   (1099*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/16 - 
   (24067*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/16 + 
   (27417*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/8 + 
   (1239*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/32 + 
   1209*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (25563*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/8 - 
   42*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 0, 1, zb] + 
   168*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, 0, 1, zb] - 
   168*CF^2*uec^2*zb^3*G[1, 0, 0, 0, 0, 1, zb] + 
   (21*CA^2*uec^2*zb^4*G[1, 0, 0, 0, 0, 1, zb])/4 - 
   21*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, 0, 1, zb] + 
   21*CF^2*uec^2*zb^4*G[1, 0, 0, 0, 0, 1, zb] - 
   (9983*CA^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/192 + 
   (12567*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/32 - 
   (29005*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/48 + 
   (2569*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/48 - 
   (64921*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/48 + 
   (76427*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/24 + 
   (2541*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/64 + 
   (17427*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/16 - 
   (47355*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/16 - 
   (451*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 1, 0, zb])/12 + 
   (451*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (451*CF^2*uec^2*zb^3*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (451*CA^2*uec^2*zb^4*G[1, 0, 0, 0, 1, 0, zb])/96 - 
   (451*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, 1, 0, zb])/24 + 
   (451*CF^2*uec^2*zb^4*G[1, 0, 0, 0, 1, 0, zb])/24 + 
   (8267*CA^2*uec^2*G[1, 0, 0, 0, 1, 1, zb])/192 - 
   (30931*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/96 + 
   (2917*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb])/6 - 
   (1477*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb])/48 + 
   (51391*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb])/48 - 
   (31213*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb])/12 - 
   (3351*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/64 - 
   (13641*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/16 + 
   (38937*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/16 + 
   (403*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 1, 1, zb])/12 - 
   (403*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, 1, 1, zb])/3 + 
   (403*CF^2*uec^2*zb^3*G[1, 0, 0, 0, 1, 1, zb])/3 - 
   (403*CA^2*uec^2*zb^4*G[1, 0, 0, 0, 1, 1, zb])/96 + 
   (403*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, 1, 1, zb])/24 - 
   (403*CF^2*uec^2*zb^4*G[1, 0, 0, 0, 1, 1, zb])/24 - 
   (8803*CA^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/192 + 
   (11611*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/32 - 
   (27317*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/48 + 
   (1805*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/48 - 
   (58481*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/48 + 
   (71515*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/24 + 
   (2829*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/64 + 
   (15795*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/16 - 
   (44379*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/16 - 
   (101*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (404*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 0, 0, zb])/3 - 
   (404*CF^2*uec^2*zb^3*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (101*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 0, 0, zb])/24 - 
   (101*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 0, 0, zb])/6 + 
   (101*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 0, 0, zb])/6 + 
   (3635*CA^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/96 - 
   (14359*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/48 + 
   (22033*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/48 - 
   (947*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/48 + 
   (46433*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/48 - 
   (29273*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/12 - 
   (867*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/16 - 
   (6207*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/8 + 
   (36609*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/16 + 
   (181*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 0, 1, zb])/6 - 
   (362*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   (362*CF^2*uec^2*zb^3*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   (181*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 0, 1, zb])/48 + 
   (181*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 0, 1, zb])/12 - 
   (181*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 0, 1, zb])/12 + 
   (5603*CA^2*uec^2*G[1, 0, 0, 1, 1, 0, zb])/192 - 
   (25681*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/96 + 
   (1286*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   (277*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/48 + 
   (38605*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/48 - 
   (13019*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/6 - 
   (3549*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/64 - 
   (10047*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/16 + 
   (31965*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/16 + 
   (73*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   (292*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 1, 0, zb])/3 + 
   (292*CF^2*uec^2*zb^3*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   (73*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 1, 0, zb])/24 + 
   (73*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 1, 0, zb])/6 - 
   (73*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 1, 0, zb])/6 - 
   (2083*CA^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/96 + 
   (5143*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/24 - 
   (16331*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/48 - 
   (443*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/48 - 
   (28387*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/48 + 
   (20767*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/12 + 
   (255*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/4 + 
   (1791*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/4 - 
   (25605*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/16 - 
   (253*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 1, 1, zb])/12 + 
   (253*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   (253*CF^2*uec^2*zb^3*G[1, 0, 0, 1, 1, 1, zb])/3 + 
   (253*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 1, 1, zb])/96 - 
   (253*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 1, 1, zb])/24 + 
   (253*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 1, 1, zb])/24 - 
   (7937*CA^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/192 + 
   (10765*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/32 - 
   (25645*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/48 + 
   (1021*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/48 - 
   (52735*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/48 + 
   (67337*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/24 + 
   (825*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/16 + 
   (14415*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/16 - 
   (21045*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/8 - 
   (725*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 0, 0, zb])/24 + 
   (725*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 0, 0, zb])/6 - 
   (725*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 0, 0, zb])/6 + 
   (725*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 0, 0, zb])/192 - 
   (725*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 0, 0, zb])/48 + 
   (725*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 0, 0, zb])/48 + 
   (1723*CA^2*uec^2*G[1, 0, 1, 0, 0, 1, zb])/48 - 
   (13429*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/48 + 
   (10319*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb])/24 - 
   (431*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/48 + 
   (42029*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/48 - 
   (13789*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/6 - 
   (3771*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/64 - 
   (11385*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/16 + 
   (34845*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/16 + 
   (163*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 0, 1, zb])/6 - 
   (326*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (326*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   (163*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 0, 1, zb])/48 + 
   (163*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 0, 1, zb])/12 - 
   (163*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 0, 1, zb])/12 + 
   (1987*CA^2*uec^2*G[1, 0, 1, 0, 1, 0, zb])/64 - 
   (8205*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/32 + 
   (3221*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb])/8 + 
   (9*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/16 + 
   (12453*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/16 - 
   (8567*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (477*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (10221*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/16 + 
   (16281*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/8 + 
   (193*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (193*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 1, 0, zb])/2 + 
   (193*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   (193*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 1, 0, zb])/64 + 
   (193*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 1, 0, zb])/16 - 
   (193*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 1, 0, zb])/16 - 
   (4927*CA^2*uec^2*G[1, 0, 1, 0, 1, 1, zb])/192 + 
   (20039*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/96 - 
   (7649*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb])/24 - 
   (529*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/48 - 
   (28217*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/48 + 
   (20741*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/12 + 
   (2103*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/32 + 
   (7617*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/16 - 
   (13305*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/8 - 
   (511*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 1, 1, zb])/24 + 
   (511*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 1, 1, zb])/6 - 
   (511*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 1, 1, zb])/6 + 
   (511*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 1, 1, zb])/192 - 
   (511*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 1, 1, zb])/48 + 
   (511*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 1, 1, zb])/48 + 
   (4657*CA^2*uec^2*G[1, 0, 1, 1, 0, 0, zb])/192 - 
   (21803*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/96 + 
   (2249*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb])/6 + 
   (715*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/48 + 
   (29039*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/48 - 
   (22211*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/12 - 
   (2079*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/32 - 
   (7389*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/16 + 
   (13611*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/8 + 
   (421*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 0, 0, zb])/24 - 
   (421*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 0, 0, zb])/6 + 
   (421*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 0, 0, zb])/6 - 
   (421*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 0, 0, zb])/192 + 
   (421*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 0, 0, zb])/48 - 
   (421*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 0, 0, zb])/48 - 
   (1901*CA^2*uec^2*G[1, 0, 1, 1, 0, 1, zb])/96 + 
   (8917*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/48 - 
   (14305*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb])/48 - 
   (985*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/48 - 
   (21491*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/48 + 
   (17825*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/12 + 
   (4347*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/64 + 
   (5277*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/16 - 
   (11031*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/8 - 
   (185*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 0, 1, zb])/12 + 
   (185*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (185*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 0, 1, zb])/3 + 
   (185*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 0, 1, zb])/96 - 
   (185*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 0, 1, zb])/24 + 
   (185*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 0, 1, zb])/24 - 
   (869*CA^2*uec^2*G[1, 0, 1, 1, 1, 0, zb])/64 + 
   (5275*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/32 - 
   (1117*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb])/4 - 
   (457*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/16 - 
   (5401*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/16 + 
   1298*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] + 
   (543*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   225*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb] - 
   (9357*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/8 - 
   (43*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 1, 0, zb])/4 + 
   43*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 1, 0, zb] - 
   43*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 1, 0, zb] + 
   (43*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 1, 0, zb])/32 - 
   (43*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (43*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (1745*CA^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/192 - 
   (12571*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/96 + 
   (10499*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/48 + 
   (763*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/24 + 
   (9985*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/48 - 
   (3025*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/3 - 
   (4425*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/64 - 
   (927*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/8 + 
   (14601*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/16 + 
   (53*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 1, 1, zb])/6 - 
   (106*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 1, 1, zb])/3 + 
   (106*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 1, 1, zb])/3 - 
   (53*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 1, 1, zb])/48 + 
   (53*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 1, 1, zb])/12 - 
   (53*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 1, 1, zb])/12 + 
   (115*CA^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/12 + 
   (20773*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/96 - 
   (1025*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/2 - 
   (2747*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/48 - 
   (35827*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/48 + 
   (29245*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/12 + 
   (2595*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/32 + 
   (18573*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/32 - 
   (4281*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/2 - 
   (52*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (208*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (208*CF^2*uec^2*zb^3*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (13*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 0, 0, zb])/6 - 
   (26*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (26*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (1483*CA^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/192 - 
   (17359*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/96 + 
   (10033*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/24 + 
   (2921*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/48 + 
   (27505*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/48 - 
   (23875*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/12 - 
   (5517*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/64 - 
   (13875*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/32 + 
   (14055*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/8 + 
   (95*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 0, 1, zb])/6 - 
   (190*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   (190*CF^2*uec^2*zb^3*G[1, 1, 0, 0, 0, 1, zb])/3 - 
   (95*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 0, 1, zb])/48 + 
   (95*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 0, 1, zb])/12 - 
   (95*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 0, 1, zb])/12 - 
   (1309*CA^2*uec^2*G[1, 1, 0, 0, 1, 0, zb])/96 - 
   (7405*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/48 + 
   (4663*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb])/12 + 
   (3289*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/48 + 
   (23285*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/48 - 
   (22133*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/12 - 
   (333*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/4 - 
   (12033*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/32 + 
   (26079*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/16 + 
   (41*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (164*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 1, 0, zb])/3 + 
   (164*CF^2*uec^2*zb^3*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (41*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 1, 0, zb])/24 + 
   (41*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 1, 0, zb])/6 - 
   (41*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 1, 0, zb])/6 + 
   (207*CA^2*uec^2*G[1, 1, 0, 0, 1, 1, zb])/16 + 
   (993*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/8 - 
   (2503*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb])/8 - 
   (1141*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/16 - 
   (5393*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/16 + 
   (2963*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/2 + 
   (2781*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/32 + 
   (8001*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/32 - 
   (21057*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/16 - 
   (49*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   49*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 1, 1, zb] - 
   49*CF^2*uec^2*zb^3*G[1, 1, 0, 0, 1, 1, zb] + 
   (49*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 1, 1, zb])/32 - 
   (49*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (49*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 1, 1, zb])/8 - 
   (869*CA^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/48 - 
   (1573*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/12 + 
   (4321*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/12 + 
   (3697*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/48 + 
   (19547*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/48 - 
   (5168*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/3 - 
   (5361*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/64 - 
   (10461*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/32 + 
   (6135*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/4 + 
   (283*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 0, 0, zb])/24 - 
   (283*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 0, 0, zb])/6 + 
   (283*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 0, 0, zb])/6 - 
   (283*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 0, 0, zb])/192 + 
   (283*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 0, 0, zb])/48 - 
   (283*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 0, 0, zb])/48 + 
   (2999*CA^2*uec^2*G[1, 1, 0, 1, 0, 1, zb])/192 + 
   (10277*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/96 - 
   (6947*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb])/24 - 
   (3625*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/48 - 
   (13451*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/48 + 
   (4154*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/3 + 
   (2739*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/32 + 
   (6945*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/32 - 
   (19917*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/16 - 
   (32*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 0, 1, zb])/3 + 
   (128*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (128*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 0, 1, zb])/3 + 
   (4*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (16*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 0, 1, zb])/3 + 
   (16*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 0, 1, zb])/3 + 
   (679*CA^2*uec^2*G[1, 1, 0, 1, 1, 0, zb])/32 + 
   (333*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   (1057*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   (1277*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb])/16 - 
   (3069*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb])/16 + 
   1225*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] + 
   (5139*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/64 + 
   (4773*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/32 - 
   (8703*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/8 - 
   (63*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (63*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (63*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 1, 0, zb])/2 + 
   (63*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 1, 0, zb])/64 - 
   (63*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 1, 0, zb])/16 + 
   (63*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 1, 0, zb])/16 - 
   (3805*CA^2*uec^2*G[1, 1, 0, 1, 1, 1, zb])/192 - 
   (6103*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/96 + 
   (2501*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb])/12 + 
   (1843*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/24 + 
   (4141*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/48 - 
   (11455*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/12 - 
   (5139*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/64 - 
   (1833*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/32 + 
   (13683*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/16 + 
   (41*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 1, 1, zb])/6 - 
   (82*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (82*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 1, 1, zb])/3 - 
   (41*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 1, 1, zb])/48 + 
   (41*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 1, 1, zb])/12 - 
   (41*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 1, 1, zb])/12 - 
   (3965*CA^2*uec^2*G[1, 1, 1, 0, 0, 0, zb])/96 - 
   (1561*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/24 + 
   (7699*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb])/24 + 
   (2737*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/24 + 
   (7453*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/48 - 
   (8201*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/6 - 
   (5733*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/64 - 
   (939*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/8 + 
   (18207*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/16 + 
   (107*CA^2*uec^2*zb^3*G[1, 1, 1, 0, 0, 0, zb])/24 - 
   (107*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 0, 0, zb])/6 + 
   (107*CF^2*uec^2*zb^3*G[1, 1, 1, 0, 0, 0, zb])/6 - 
   (107*CA^2*uec^2*zb^4*G[1, 1, 1, 0, 0, 0, zb])/192 + 
   (107*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 0, 0, zb])/48 - 
   (107*CF^2*uec^2*zb^4*G[1, 1, 1, 0, 0, 0, zb])/48 + 
   (1747*CA^2*uec^2*G[1, 1, 1, 0, 0, 1, zb])/48 + 
   (611*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/12 - 
   (6247*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb])/24 - 
   (5111*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/48 - 
   (3505*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/48 + 
   (13129*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/12 + 
   (2823*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/32 + 
   (369*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/8 - 
   (1827*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/2 - 
   (13*CA^2*uec^2*zb^3*G[1, 1, 1, 0, 0, 1, zb])/3 + 
   (52*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 0, 1, zb])/3 - 
   (52*CF^2*uec^2*zb^3*G[1, 1, 1, 0, 0, 1, zb])/3 + 
   (13*CA^2*uec^2*zb^4*G[1, 1, 1, 0, 0, 1, zb])/24 - 
   (13*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 0, 1, zb])/6 + 
   (13*CF^2*uec^2*zb^4*G[1, 1, 1, 0, 0, 1, zb])/6 + 
   (2583*CA^2*uec^2*G[1, 1, 1, 0, 1, 0, zb])/64 + 
   (1021*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/32 - 
   (1905*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb])/8 - 
   (1769*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb])/16 - 
   (327*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb])/16 + 
   (4021*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb])/4 + 
   (2739*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/32 + 
   (261*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/16 - 
   (6747*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/8 - 
   (25*CA^2*uec^2*zb^3*G[1, 1, 1, 0, 1, 0, zb])/8 + 
   (25*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (25*CF^2*uec^2*zb^3*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (25*CA^2*uec^2*zb^4*G[1, 1, 1, 0, 1, 0, zb])/64 - 
   (25*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 1, 0, zb])/16 + 
   (25*CF^2*uec^2*zb^4*G[1, 1, 1, 0, 1, 0, zb])/16 - 
   (7099*CA^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/192 - 
   (1969*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/96 + 
   (2291*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/12 + 
   (2461*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/24 - 
   (2285*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/48 - 
   (4739*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/6 - 
   (5307*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/64 + 
   (693*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/16 + 
   (1329*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/2 + 
   (71*CA^2*uec^2*zb^3*G[1, 1, 1, 0, 1, 1, zb])/24 - 
   (71*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 1, 1, zb])/6 + 
   (71*CF^2*uec^2*zb^3*G[1, 1, 1, 0, 1, 1, zb])/6 - 
   (71*CA^2*uec^2*zb^4*G[1, 1, 1, 0, 1, 1, zb])/192 + 
   (71*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 1, 1, zb])/48 - 
   (71*CF^2*uec^2*zb^4*G[1, 1, 1, 0, 1, 1, zb])/48 + 
   (10073*CA^2*uec^2*G[1, 1, 1, 1, 0, 0, zb])/192 - 
   (547*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/96 - 
   (634*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (2867*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/24 + 
   (4573*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/48 + 
   (9713*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/12 + 
   (597*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/8 - 
   (2097*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/32 - 
   (10173*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/16 - 
   (CA^2*uec^2*zb^3*G[1, 1, 1, 1, 0, 0, zb])/24 + 
   (CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 0, 0, zb])/6 - 
   (CF^2*uec^2*zb^3*G[1, 1, 1, 1, 0, 0, zb])/6 + 
   (CA^2*uec^2*zb^4*G[1, 1, 1, 1, 0, 0, zb])/192 - 
   (CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 0, 0, zb])/48 + 
   (CF^2*uec^2*zb^4*G[1, 1, 1, 1, 0, 0, zb])/48 - 
   (9163*CA^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/192 + 
   (1121*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/96 + 
   (4069*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/24 + 
   (2593*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/24 - 
   (6719*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/48 - 
   (7525*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/12 - 
   (1125*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/16 + 
   (3369*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/32 + 
   (3921*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/8 + 
   (CA^2*uec^2*zb^3*G[1, 1, 1, 1, 0, 1, zb])/3 - 
   (4*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (4*CF^2*uec^2*zb^3*G[1, 1, 1, 1, 0, 1, zb])/3 - 
   (CA^2*uec^2*zb^4*G[1, 1, 1, 1, 0, 1, zb])/24 + 
   (CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 0, 1, zb])/6 - 
   (CF^2*uec^2*zb^4*G[1, 1, 1, 1, 0, 1, zb])/6 - 
   (2593*CA^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/48 + 
   (1615*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/48 + 
   (3619*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/24 + 
   (5273*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/48 - 
   (9455*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/48 - 
   (1561*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/3 - 
   (1953*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/32 + 
   (2217*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/16 + 
   (6183*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (31*CA^2*uec^2*zb^3*G[1, 1, 1, 1, 1, 0, zb])/24 + 
   (31*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 1, 0, zb])/6 - 
   (31*CF^2*uec^2*zb^3*G[1, 1, 1, 1, 1, 0, zb])/6 + 
   (31*CA^2*uec^2*zb^4*G[1, 1, 1, 1, 1, 0, zb])/192 - 
   (31*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 1, 0, zb])/48 + 
   (31*CF^2*uec^2*zb^4*G[1, 1, 1, 1, 1, 0, zb])/48 + 
   (2437*CA^2*uec^2*G[1, 1, 1, 1, 1, 1, zb])/48 - 
   (905*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/24 - 
   (715*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb])/6 - 
   (9313*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/96 + 
   (11075*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/48 + 
   (9167*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/24 + 
   (7017*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/128 - 
   (1353*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (8823*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (25*CA^2*uec^2*zb^3*G[1, 1, 1, 1, 1, 1, zb])/24 - 
   (25*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 1, 1, zb])/6 + 
   (25*CF^2*uec^2*zb^3*G[1, 1, 1, 1, 1, 1, zb])/6 - 
   (25*CA^2*uec^2*zb^4*G[1, 1, 1, 1, 1, 1, zb])/192 + 
   (25*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 1, 1, zb])/48 - 
   (25*CF^2*uec^2*zb^4*G[1, 1, 1, 1, 1, 1, zb])/48 + 
   (29*CA^2*uec^2*G[1, 1, 2, 1, 0, 0, zb])/16 - 
   (7*CA*CF*uec^2*G[1, 1, 2, 1, 0, 0, zb])/8 - 
   (11*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, zb])/2 - 
   (17*CA^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb])/4 + 
   (19*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb])/2 - 
   2*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb] + 
   (33*CA^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, zb])/8 - 
   (165*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, zb])/8 + 
   (99*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, zb])/4 + 
   (3*CA^2*uec^2*zb^3*G[1, 1, 2, 1, 0, 0, zb])/4 - 
   3*CA*CF*uec^2*zb^3*G[1, 1, 2, 1, 0, 0, zb] + 
   3*CF^2*uec^2*zb^3*G[1, 1, 2, 1, 0, 0, zb] - 
   (3*CA^2*uec^2*zb^4*G[1, 1, 2, 1, 0, 0, zb])/32 + 
   (3*CA*CF*uec^2*zb^4*G[1, 1, 2, 1, 0, 0, zb])/8 - 
   (3*CF^2*uec^2*zb^4*G[1, 1, 2, 1, 0, 0, zb])/8 - 
   (29*CA^2*uec^2*G[1, 1, 2, 1, 0, 1, zb])/16 + 
   (7*CA*CF*uec^2*G[1, 1, 2, 1, 0, 1, zb])/8 + 
   (11*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, zb])/2 + 
   (17*CA^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb])/4 - 
   (19*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb])/2 + 
   2*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb] - 
   (33*CA^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, zb])/8 + 
   (165*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, zb])/8 - 
   (99*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, zb])/4 - 
   (3*CA^2*uec^2*zb^3*G[1, 1, 2, 1, 0, 1, zb])/4 + 
   3*CA*CF*uec^2*zb^3*G[1, 1, 2, 1, 0, 1, zb] - 
   3*CF^2*uec^2*zb^3*G[1, 1, 2, 1, 0, 1, zb] + 
   (3*CA^2*uec^2*zb^4*G[1, 1, 2, 1, 0, 1, zb])/32 - 
   (3*CA*CF*uec^2*zb^4*G[1, 1, 2, 1, 0, 1, zb])/8 + 
   (3*CF^2*uec^2*zb^4*G[1, 1, 2, 1, 0, 1, zb])/8 - 
   (87*CA^2*uec^2*G[1, 1, 2, 1, 1, 0, zb])/32 + 
   (21*CA*CF*uec^2*G[1, 1, 2, 1, 1, 0, zb])/16 + 
   (33*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, zb])/4 + 
   (51*CA^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb])/8 - 
   (57*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb])/4 + 
   3*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb] - 
   (99*CA^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, zb])/16 + 
   (495*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, zb])/16 - 
   (297*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, zb])/8 - 
   (9*CA^2*uec^2*zb^3*G[1, 1, 2, 1, 1, 0, zb])/8 + 
   (9*CA*CF*uec^2*zb^3*G[1, 1, 2, 1, 1, 0, zb])/2 - 
   (9*CF^2*uec^2*zb^3*G[1, 1, 2, 1, 1, 0, zb])/2 + 
   (9*CA^2*uec^2*zb^4*G[1, 1, 2, 1, 1, 0, zb])/64 - 
   (9*CA*CF*uec^2*zb^4*G[1, 1, 2, 1, 1, 0, zb])/16 + 
   (9*CF^2*uec^2*zb^4*G[1, 1, 2, 1, 1, 0, zb])/16 + 
   (87*CA^2*uec^2*G[1, 1, 2, 1, 1, 1, zb])/32 - 
   (21*CA*CF*uec^2*G[1, 1, 2, 1, 1, 1, zb])/16 - 
   (33*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, zb])/4 - 
   (51*CA^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb])/8 + 
   (57*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb])/4 - 
   3*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb] + 
   (99*CA^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, zb])/16 - 
   (495*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, zb])/16 + 
   (297*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, zb])/8 + 
   (9*CA^2*uec^2*zb^3*G[1, 1, 2, 1, 1, 1, zb])/8 - 
   (9*CA*CF*uec^2*zb^3*G[1, 1, 2, 1, 1, 1, zb])/2 + 
   (9*CF^2*uec^2*zb^3*G[1, 1, 2, 1, 1, 1, zb])/2 - 
   (9*CA^2*uec^2*zb^4*G[1, 1, 2, 1, 1, 1, zb])/64 + 
   (9*CA*CF*uec^2*zb^4*G[1, 1, 2, 1, 1, 1, zb])/16 - 
   (9*CF^2*uec^2*zb^4*G[1, 1, 2, 1, 1, 1, zb])/16 - 
   (117*CA^2*uec^2*G[1, 2, 1, 0, 0, 0, zb])/16 + 
   (81*CA*CF*uec^2*G[1, 2, 1, 0, 0, 0, zb])/8 + 
   9*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, zb] + 
   (63*CA^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb])/4 - 
   36*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb] + 
   9*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb] - 
   (27*CA^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, zb])/2 + 
   (459*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, zb])/8 - 
   (243*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, zb])/4 - 
   (9*CA^2*uec^2*zb^3*G[1, 2, 1, 0, 0, 0, zb])/4 + 
   9*CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 0, 0, zb] - 
   9*CF^2*uec^2*zb^3*G[1, 2, 1, 0, 0, 0, zb] + 
   (9*CA^2*uec^2*zb^4*G[1, 2, 1, 0, 0, 0, zb])/32 - 
   (9*CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 0, 0, zb])/8 + 
   (9*CF^2*uec^2*zb^4*G[1, 2, 1, 0, 0, 0, zb])/8 + 
   (13*CA^2*uec^2*G[1, 2, 1, 0, 0, 1, zb])/2 - 
   9*CA*CF*uec^2*G[1, 2, 1, 0, 0, 1, zb] - 
   8*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, zb] - 14*CA^2*uec^2*zb*
    G[1, 2, 1, 0, 0, 1, zb] + 32*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb] - 
   8*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb] + 12*CA^2*uec^2*zb^2*
    G[1, 2, 1, 0, 0, 1, zb] - 51*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, zb] + 
   54*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, zb] + 
   2*CA^2*uec^2*zb^3*G[1, 2, 1, 0, 0, 1, zb] - 
   8*CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 0, 1, zb] + 
   8*CF^2*uec^2*zb^3*G[1, 2, 1, 0, 0, 1, zb] - 
   (CA^2*uec^2*zb^4*G[1, 2, 1, 0, 0, 1, zb])/4 + 
   CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 0, 1, zb] - 
   CF^2*uec^2*zb^4*G[1, 2, 1, 0, 0, 1, zb] + 
   (13*CA^2*uec^2*G[1, 2, 1, 0, 1, 0, zb])/2 - 
   9*CA*CF*uec^2*G[1, 2, 1, 0, 1, 0, zb] - 
   8*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, zb] - 14*CA^2*uec^2*zb*
    G[1, 2, 1, 0, 1, 0, zb] + 32*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb] - 
   8*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb] + 12*CA^2*uec^2*zb^2*
    G[1, 2, 1, 0, 1, 0, zb] - 51*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, zb] + 
   54*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, zb] + 
   2*CA^2*uec^2*zb^3*G[1, 2, 1, 0, 1, 0, zb] - 
   8*CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 1, 0, zb] + 
   8*CF^2*uec^2*zb^3*G[1, 2, 1, 0, 1, 0, zb] - 
   (CA^2*uec^2*zb^4*G[1, 2, 1, 0, 1, 0, zb])/4 + 
   CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 1, 0, zb] - 
   CF^2*uec^2*zb^4*G[1, 2, 1, 0, 1, 0, zb] - 
   (91*CA^2*uec^2*G[1, 2, 1, 0, 1, 1, zb])/16 + 
   (63*CA*CF*uec^2*G[1, 2, 1, 0, 1, 1, zb])/8 + 
   7*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, zb] + 
   (49*CA^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb])/4 - 
   28*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb] + 
   7*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb] - 
   (21*CA^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, zb])/2 + 
   (357*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, zb])/8 - 
   (189*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, zb])/4 - 
   (7*CA^2*uec^2*zb^3*G[1, 2, 1, 0, 1, 1, zb])/4 + 
   7*CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 1, 1, zb] - 
   7*CF^2*uec^2*zb^3*G[1, 2, 1, 0, 1, 1, zb] + 
   (7*CA^2*uec^2*zb^4*G[1, 2, 1, 0, 1, 1, zb])/32 - 
   (7*CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 1, 1, zb])/8 + 
   (7*CF^2*uec^2*zb^4*G[1, 2, 1, 0, 1, 1, zb])/8 + 
   (299*CA^2*uec^2*G[1, 2, 1, 1, 0, 0, zb])/32 - 
   (207*CA*CF*uec^2*G[1, 2, 1, 1, 0, 0, zb])/16 - 
   (23*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, zb])/2 - 
   (161*CA^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb])/8 + 
   46*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb] - 
   (23*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb])/2 + 
   (69*CA^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, zb])/4 - 
   (1173*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, zb])/16 + 
   (621*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, zb])/8 + 
   (23*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 0, 0, zb])/8 - 
   (23*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 0, 0, zb])/2 + 
   (23*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 0, 0, zb])/2 - 
   (23*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 0, 0, zb])/64 + 
   (23*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 0, 0, zb])/16 - 
   (23*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 0, 0, zb])/16 - 
   (65*CA^2*uec^2*G[1, 2, 1, 1, 0, 1, zb])/8 + 
   (45*CA*CF*uec^2*G[1, 2, 1, 1, 0, 1, zb])/4 + 
   10*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, zb] + 
   (35*CA^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb])/2 - 
   40*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb] + 
   10*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb] - 15*CA^2*uec^2*zb^2*
    G[1, 2, 1, 1, 0, 1, zb] + (255*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, zb])/
    4 - (135*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, zb])/2 - 
   (5*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 0, 1, zb])/2 + 
   10*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 0, 1, zb] - 
   10*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 0, 1, zb] + 
   (5*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 0, 1, zb])/16 - 
   (5*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 0, 1, zb])/4 + 
   (5*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 0, 1, zb])/4 - 
   (273*CA^2*uec^2*G[1, 2, 1, 1, 1, 0, zb])/32 + 
   (189*CA*CF*uec^2*G[1, 2, 1, 1, 1, 0, zb])/16 + 
   (21*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, zb])/2 + 
   (147*CA^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb])/8 - 
   42*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb] + 
   (21*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb])/2 - 
   (63*CA^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, zb])/4 + 
   (1071*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, zb])/16 - 
   (567*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, zb])/8 - 
   (21*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 1, 0, zb])/8 + 
   (21*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 1, 0, zb])/2 - 
   (21*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 1, 0, zb])/2 + 
   (21*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 1, 0, zb])/64 - 
   (21*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 1, 0, zb])/16 + 
   (21*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 1, 0, zb])/16 + 
   (117*CA^2*uec^2*G[1, 2, 1, 1, 1, 1, zb])/16 - 
   (81*CA*CF*uec^2*G[1, 2, 1, 1, 1, 1, zb])/8 - 
   9*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, zb] - 
   (63*CA^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb])/4 + 
   36*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb] - 
   9*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb] + 
   (27*CA^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, zb])/2 - 
   (459*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, zb])/8 + 
   (243*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, zb])/4 + 
   (9*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 1, 1, zb])/4 - 
   9*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 1, 1, zb] + 
   9*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 1, 1, zb] - 
   (9*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 1, 1, zb])/32 + 
   (9*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 1, 1, zb])/8 - 
   (9*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 1, 1, zb])/8 - 
   (55*CA^2*uec^2*G[2, 1, 0, 0, 0, 0, zb])/12 + 
   (220*CA*CF*uec^2*G[2, 1, 0, 0, 0, 0, zb])/3 - 
   (385*CF^2*uec^2*G[2, 1, 0, 0, 0, 0, zb])/3 + 
   (275*CA^2*uec^2*zb*G[2, 1, 0, 0, 0, 0, zb])/12 - 
   (605*CA*CF*uec^2*zb*G[2, 1, 0, 0, 0, 0, zb])/3 + 
   (935*CF^2*uec^2*zb*G[2, 1, 0, 0, 0, 0, zb])/3 + 
   (495*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 0, 0, zb])/8 - 
   (495*CF^2*uec^2*zb^2*G[2, 1, 0, 0, 0, 0, zb])/4 - 
   (55*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 0, 0, zb])/12 + 
   (55*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 0, 0, zb])/3 - 
   (55*CF^2*uec^2*zb^3*G[2, 1, 0, 0, 0, 0, zb])/3 + 
   (55*CA^2*uec^2*zb^4*G[2, 1, 0, 0, 0, 0, zb])/96 - 
   (55*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 0, 0, zb])/24 + 
   (55*CF^2*uec^2*zb^4*G[2, 1, 0, 0, 0, 0, zb])/24 + 
   (23*CA^2*uec^2*G[2, 1, 0, 0, 0, 1, zb])/6 - 
   (184*CA*CF*uec^2*G[2, 1, 0, 0, 0, 1, zb])/3 + 
   (322*CF^2*uec^2*G[2, 1, 0, 0, 0, 1, zb])/3 - 
   (115*CA^2*uec^2*zb*G[2, 1, 0, 0, 0, 1, zb])/6 + 
   (506*CA*CF*uec^2*zb*G[2, 1, 0, 0, 0, 1, zb])/3 - 
   (782*CF^2*uec^2*zb*G[2, 1, 0, 0, 0, 1, zb])/3 - 
   (207*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 0, 1, zb])/4 + 
   (207*CF^2*uec^2*zb^2*G[2, 1, 0, 0, 0, 1, zb])/2 + 
   (23*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 0, 1, zb])/6 - 
   (46*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 0, 1, zb])/3 + 
   (46*CF^2*uec^2*zb^3*G[2, 1, 0, 0, 0, 1, zb])/3 - 
   (23*CA^2*uec^2*zb^4*G[2, 1, 0, 0, 0, 1, zb])/48 + 
   (23*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 0, 1, zb])/12 - 
   (23*CF^2*uec^2*zb^4*G[2, 1, 0, 0, 0, 1, zb])/12 + 
   (23*CA^2*uec^2*G[2, 1, 0, 0, 1, 0, zb])/6 - 
   (184*CA*CF*uec^2*G[2, 1, 0, 0, 1, 0, zb])/3 + 
   (322*CF^2*uec^2*G[2, 1, 0, 0, 1, 0, zb])/3 - 
   (115*CA^2*uec^2*zb*G[2, 1, 0, 0, 1, 0, zb])/6 + 
   (506*CA*CF*uec^2*zb*G[2, 1, 0, 0, 1, 0, zb])/3 - 
   (782*CF^2*uec^2*zb*G[2, 1, 0, 0, 1, 0, zb])/3 - 
   (207*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 1, 0, zb])/4 + 
   (207*CF^2*uec^2*zb^2*G[2, 1, 0, 0, 1, 0, zb])/2 + 
   (23*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 1, 0, zb])/6 - 
   (46*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 1, 0, zb])/3 + 
   (46*CF^2*uec^2*zb^3*G[2, 1, 0, 0, 1, 0, zb])/3 - 
   (23*CA^2*uec^2*zb^4*G[2, 1, 0, 0, 1, 0, zb])/48 + 
   (23*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 1, 0, zb])/12 - 
   (23*CF^2*uec^2*zb^4*G[2, 1, 0, 0, 1, 0, zb])/12 - 
   (19*CA^2*uec^2*G[2, 1, 0, 0, 1, 1, zb])/6 + 
   (152*CA*CF*uec^2*G[2, 1, 0, 0, 1, 1, zb])/3 - 
   (266*CF^2*uec^2*G[2, 1, 0, 0, 1, 1, zb])/3 + 
   (95*CA^2*uec^2*zb*G[2, 1, 0, 0, 1, 1, zb])/6 - 
   (418*CA*CF*uec^2*zb*G[2, 1, 0, 0, 1, 1, zb])/3 + 
   (646*CF^2*uec^2*zb*G[2, 1, 0, 0, 1, 1, zb])/3 + 
   (171*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 1, 1, zb])/4 - 
   (171*CF^2*uec^2*zb^2*G[2, 1, 0, 0, 1, 1, zb])/2 - 
   (19*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 1, 1, zb])/6 + 
   (38*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 1, 1, zb])/3 - 
   (38*CF^2*uec^2*zb^3*G[2, 1, 0, 0, 1, 1, zb])/3 + 
   (19*CA^2*uec^2*zb^4*G[2, 1, 0, 0, 1, 1, zb])/48 - 
   (19*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 1, 1, zb])/12 + 
   (19*CF^2*uec^2*zb^4*G[2, 1, 0, 0, 1, 1, zb])/12 + 
   (23*CA^2*uec^2*G[2, 1, 0, 1, 0, 0, zb])/6 - 
   (184*CA*CF*uec^2*G[2, 1, 0, 1, 0, 0, zb])/3 + 
   (322*CF^2*uec^2*G[2, 1, 0, 1, 0, 0, zb])/3 - 
   (115*CA^2*uec^2*zb*G[2, 1, 0, 1, 0, 0, zb])/6 + 
   (506*CA*CF*uec^2*zb*G[2, 1, 0, 1, 0, 0, zb])/3 - 
   (782*CF^2*uec^2*zb*G[2, 1, 0, 1, 0, 0, zb])/3 - 
   (207*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 0, 0, zb])/4 + 
   (207*CF^2*uec^2*zb^2*G[2, 1, 0, 1, 0, 0, zb])/2 + 
   (23*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 0, 0, zb])/6 - 
   (46*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 0, 0, zb])/3 + 
   (46*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 0, 0, zb])/3 - 
   (23*CA^2*uec^2*zb^4*G[2, 1, 0, 1, 0, 0, zb])/48 + 
   (23*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 0, 0, zb])/12 - 
   (23*CF^2*uec^2*zb^4*G[2, 1, 0, 1, 0, 0, zb])/12 - 
   (19*CA^2*uec^2*G[2, 1, 0, 1, 0, 1, zb])/6 + 
   (152*CA*CF*uec^2*G[2, 1, 0, 1, 0, 1, zb])/3 - 
   (266*CF^2*uec^2*G[2, 1, 0, 1, 0, 1, zb])/3 + 
   (95*CA^2*uec^2*zb*G[2, 1, 0, 1, 0, 1, zb])/6 - 
   (418*CA*CF*uec^2*zb*G[2, 1, 0, 1, 0, 1, zb])/3 + 
   (646*CF^2*uec^2*zb*G[2, 1, 0, 1, 0, 1, zb])/3 + 
   (171*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 0, 1, zb])/4 - 
   (171*CF^2*uec^2*zb^2*G[2, 1, 0, 1, 0, 1, zb])/2 - 
   (19*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 0, 1, zb])/6 + 
   (38*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 0, 1, zb])/3 - 
   (38*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 0, 1, zb])/3 + 
   (19*CA^2*uec^2*zb^4*G[2, 1, 0, 1, 0, 1, zb])/48 - 
   (19*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 0, 1, zb])/12 + 
   (19*CF^2*uec^2*zb^4*G[2, 1, 0, 1, 0, 1, zb])/12 - 
   (19*CA^2*uec^2*G[2, 1, 0, 1, 1, 0, zb])/6 + 
   (152*CA*CF*uec^2*G[2, 1, 0, 1, 1, 0, zb])/3 - 
   (266*CF^2*uec^2*G[2, 1, 0, 1, 1, 0, zb])/3 + 
   (95*CA^2*uec^2*zb*G[2, 1, 0, 1, 1, 0, zb])/6 - 
   (418*CA*CF*uec^2*zb*G[2, 1, 0, 1, 1, 0, zb])/3 + 
   (646*CF^2*uec^2*zb*G[2, 1, 0, 1, 1, 0, zb])/3 + 
   (171*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 1, 0, zb])/4 - 
   (171*CF^2*uec^2*zb^2*G[2, 1, 0, 1, 1, 0, zb])/2 - 
   (19*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 1, 0, zb])/6 + 
   (38*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 1, 0, zb])/3 - 
   (38*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 1, 0, zb])/3 + 
   (19*CA^2*uec^2*zb^4*G[2, 1, 0, 1, 1, 0, zb])/48 - 
   (19*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 1, 0, zb])/12 + 
   (19*CF^2*uec^2*zb^4*G[2, 1, 0, 1, 1, 0, zb])/12 + 
   (31*CA^2*uec^2*G[2, 1, 0, 1, 1, 1, zb])/12 - 
   (124*CA*CF*uec^2*G[2, 1, 0, 1, 1, 1, zb])/3 + 
   (217*CF^2*uec^2*G[2, 1, 0, 1, 1, 1, zb])/3 - 
   (155*CA^2*uec^2*zb*G[2, 1, 0, 1, 1, 1, zb])/12 + 
   (341*CA*CF*uec^2*zb*G[2, 1, 0, 1, 1, 1, zb])/3 - 
   (527*CF^2*uec^2*zb*G[2, 1, 0, 1, 1, 1, zb])/3 - 
   (279*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 1, 1, zb])/8 + 
   (279*CF^2*uec^2*zb^2*G[2, 1, 0, 1, 1, 1, zb])/4 + 
   (31*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 1, 1, zb])/12 - 
   (31*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 1, 1, zb])/3 + 
   (31*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 1, 1, zb])/3 - 
   (31*CA^2*uec^2*zb^4*G[2, 1, 0, 1, 1, 1, zb])/96 + 
   (31*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 1, 1, zb])/24 - 
   (31*CF^2*uec^2*zb^4*G[2, 1, 0, 1, 1, 1, zb])/24 + 
   (43*CA^2*uec^2*G[2, 1, 1, 0, 0, 0, zb])/8 - 
   86*CA*CF*uec^2*G[2, 1, 1, 0, 0, 0, zb] + 
   (301*CF^2*uec^2*G[2, 1, 1, 0, 0, 0, zb])/2 - 
   (215*CA^2*uec^2*zb*G[2, 1, 1, 0, 0, 0, zb])/8 + 
   (473*CA*CF*uec^2*zb*G[2, 1, 1, 0, 0, 0, zb])/2 - 
   (731*CF^2*uec^2*zb*G[2, 1, 1, 0, 0, 0, zb])/2 - 
   (1161*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 0, 0, zb])/16 + 
   (1161*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 0, 0, zb])/8 + 
   (43*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 0, 0, zb])/8 - 
   (43*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 0, 0, zb])/2 + 
   (43*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 0, 0, zb])/2 - 
   (43*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 0, 0, zb])/64 + 
   (43*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 0, 0, zb])/16 - 
   (43*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 0, 0, zb])/16 - 
   (53*CA^2*uec^2*G[2, 1, 1, 0, 0, 1, zb])/12 + 
   (212*CA*CF*uec^2*G[2, 1, 1, 0, 0, 1, zb])/3 - 
   (371*CF^2*uec^2*G[2, 1, 1, 0, 0, 1, zb])/3 + 
   (265*CA^2*uec^2*zb*G[2, 1, 1, 0, 0, 1, zb])/12 - 
   (583*CA*CF*uec^2*zb*G[2, 1, 1, 0, 0, 1, zb])/3 + 
   (901*CF^2*uec^2*zb*G[2, 1, 1, 0, 0, 1, zb])/3 + 
   (477*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 0, 1, zb])/8 - 
   (477*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 0, 1, zb])/4 - 
   (53*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 0, 1, zb])/12 + 
   (53*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 0, 1, zb])/3 - 
   (53*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 0, 1, zb])/3 + 
   (53*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 0, 1, zb])/96 - 
   (53*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 0, 1, zb])/24 + 
   (53*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 0, 1, zb])/24 - 
   (53*CA^2*uec^2*G[2, 1, 1, 0, 1, 0, zb])/12 + 
   (212*CA*CF*uec^2*G[2, 1, 1, 0, 1, 0, zb])/3 - 
   (371*CF^2*uec^2*G[2, 1, 1, 0, 1, 0, zb])/3 + 
   (265*CA^2*uec^2*zb*G[2, 1, 1, 0, 1, 0, zb])/12 - 
   (583*CA*CF*uec^2*zb*G[2, 1, 1, 0, 1, 0, zb])/3 + 
   (901*CF^2*uec^2*zb*G[2, 1, 1, 0, 1, 0, zb])/3 + 
   (477*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 1, 0, zb])/8 - 
   (477*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 1, 0, zb])/4 - 
   (53*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 1, 0, zb])/12 + 
   (53*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 1, 0, zb])/3 - 
   (53*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 1, 0, zb])/3 + 
   (53*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 1, 0, zb])/96 - 
   (53*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 1, 0, zb])/24 + 
   (53*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 1, 0, zb])/24 + 
   (43*CA^2*uec^2*G[2, 1, 1, 0, 1, 1, zb])/12 - 
   (172*CA*CF*uec^2*G[2, 1, 1, 0, 1, 1, zb])/3 + 
   (301*CF^2*uec^2*G[2, 1, 1, 0, 1, 1, zb])/3 - 
   (215*CA^2*uec^2*zb*G[2, 1, 1, 0, 1, 1, zb])/12 + 
   (473*CA*CF*uec^2*zb*G[2, 1, 1, 0, 1, 1, zb])/3 - 
   (731*CF^2*uec^2*zb*G[2, 1, 1, 0, 1, 1, zb])/3 - 
   (387*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 1, 1, zb])/8 + 
   (387*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 1, 1, zb])/4 + 
   (43*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 1, 1, zb])/12 - 
   (43*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 1, 1, zb])/3 + 
   (43*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 1, 1, zb])/3 - 
   (43*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 1, 1, zb])/96 + 
   (43*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 1, 1, zb])/24 - 
   (43*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 1, 1, zb])/24 - 
   (113*CA^2*uec^2*G[2, 1, 1, 1, 0, 0, zb])/24 + 
   (226*CA*CF*uec^2*G[2, 1, 1, 1, 0, 0, zb])/3 - 
   (791*CF^2*uec^2*G[2, 1, 1, 1, 0, 0, zb])/6 + 
   (565*CA^2*uec^2*zb*G[2, 1, 1, 1, 0, 0, zb])/24 - 
   (1243*CA*CF*uec^2*zb*G[2, 1, 1, 1, 0, 0, zb])/6 + 
   (1921*CF^2*uec^2*zb*G[2, 1, 1, 1, 0, 0, zb])/6 + 
   (1017*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 0, 0, zb])/16 - 
   (1017*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 0, 0, zb])/8 - 
   (113*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 0, 0, zb])/24 + 
   (113*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 0, 0, zb])/6 - 
   (113*CF^2*uec^2*zb^3*G[2, 1, 1, 1, 0, 0, zb])/6 + 
   (113*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 0, 0, zb])/192 - 
   (113*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 0, 0, zb])/48 + 
   (113*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 0, 0, zb])/48 + 
   (23*CA^2*uec^2*G[2, 1, 1, 1, 0, 1, zb])/6 - 
   (184*CA*CF*uec^2*G[2, 1, 1, 1, 0, 1, zb])/3 + 
   (322*CF^2*uec^2*G[2, 1, 1, 1, 0, 1, zb])/3 - 
   (115*CA^2*uec^2*zb*G[2, 1, 1, 1, 0, 1, zb])/6 + 
   (506*CA*CF*uec^2*zb*G[2, 1, 1, 1, 0, 1, zb])/3 - 
   (782*CF^2*uec^2*zb*G[2, 1, 1, 1, 0, 1, zb])/3 - 
   (207*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 0, 1, zb])/4 + 
   (207*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 0, 1, zb])/2 + 
   (23*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 0, 1, zb])/6 - 
   (46*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 0, 1, zb])/3 + 
   (46*CF^2*uec^2*zb^3*G[2, 1, 1, 1, 0, 1, zb])/3 - 
   (23*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 0, 1, zb])/48 + 
   (23*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 0, 1, zb])/12 - 
   (23*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 0, 1, zb])/12 + 
   (31*CA^2*uec^2*G[2, 1, 1, 1, 1, 0, zb])/8 - 
   62*CA*CF*uec^2*G[2, 1, 1, 1, 1, 0, zb] + 
   (217*CF^2*uec^2*G[2, 1, 1, 1, 1, 0, zb])/2 - 
   (155*CA^2*uec^2*zb*G[2, 1, 1, 1, 1, 0, zb])/8 + 
   (341*CA*CF*uec^2*zb*G[2, 1, 1, 1, 1, 0, zb])/2 - 
   (527*CF^2*uec^2*zb*G[2, 1, 1, 1, 1, 0, zb])/2 - 
   (837*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 1, 0, zb])/16 + 
   (837*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 1, 0, zb])/8 + 
   (31*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 1, 0, zb])/8 - 
   (31*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 1, 0, zb])/2 + 
   (31*CF^2*uec^2*zb^3*G[2, 1, 1, 1, 1, 0, zb])/2 - 
   (31*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 1, 0, zb])/64 + 
   (31*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 1, 0, zb])/16 - 
   (31*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 1, 0, zb])/16 - 
   (25*CA^2*uec^2*G[2, 1, 1, 1, 1, 1, zb])/8 + 
   50*CA*CF*uec^2*G[2, 1, 1, 1, 1, 1, zb] - 
   (175*CF^2*uec^2*G[2, 1, 1, 1, 1, 1, zb])/2 + 
   (125*CA^2*uec^2*zb*G[2, 1, 1, 1, 1, 1, zb])/8 - 
   (275*CA*CF*uec^2*zb*G[2, 1, 1, 1, 1, 1, zb])/2 + 
   (425*CF^2*uec^2*zb*G[2, 1, 1, 1, 1, 1, zb])/2 + 
   (675*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 1, 1, zb])/16 - 
   (675*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 1, 1, zb])/8 - 
   (25*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 1, 1, zb])/8 + 
   (25*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 1, 1, zb])/2 - 
   (25*CF^2*uec^2*zb^3*G[2, 1, 1, 1, 1, 1, zb])/2 + 
   (25*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 1, 1, zb])/64 - 
   (25*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 1, 1, zb])/16 + 
   (25*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 1, 1, zb])/16 + 
   (8243*CA^2*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb])/48 - 
   (12043*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb])/6 + 
   (61015*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb])/16 - 
   (8243*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/24 + 
   (12043*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/3 - 
   (61015*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/8 + 
   (8243*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb])/24 - 
   (12043*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb])/3 + 
   (61015*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb])/8 - 
   (2263*CA^2*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/16 + 
   (80951*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/48 - 
   (76625*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/24 + 
   (2263*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/8 - 
   (80951*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/24 + 
   (76625*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/12 - 
   (2263*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb])/8 + 
   (80951*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb])/24 - 
   (76625*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb])/12 - 
   (983*CA^2*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/8 + 
   (36491*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/24 - 
   (35219*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/12 + 
   (983*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/4 - 
   (36491*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/12 + 
   (35219*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/6 - 
   (2013*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb])/8 + 
   (73837*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb])/24 - 
   (71011*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb])/12 + 
   (381*CA^2*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/4 - 
   (29837*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/24 + 
   (19345*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/8 - 
   (381*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/2 + 
   (29837*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/12 - 
   (19345*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/4 + 
   (1571*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb])/8 - 
   (60529*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb])/24 + 
   4884*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   (833*CA^2*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/8 + 
   (33025*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/24 - 
   (32653*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/12 + 
   (833*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/4 - 
   (33025*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/12 + 
   (32653*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/6 - 
   (1765*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb])/8 + 
   (67925*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb])/24 - 
   (66587*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb])/12 + 
   (3851*CA^2*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/48 - 
   (54139*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/48 + 
   (8991*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/4 - 
   (3869*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/24 + 
   (54211*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/24 - 
   (8997*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/2 + 
   (4121*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb])/24 - 
   (55825*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb])/24 + 
   4591*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   (1391*CA^2*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/24 - 
   (2797*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/3 + 
   (15567*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/8 - 
   (1409*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/12 + 
   (5612*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/3 - 
   (15591*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/4 + 
   (3055*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb])/24 - 
   (46555*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb])/24 + 
   (7993*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb])/2 - 
   (587*CA^2*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb])/16 + 
   (11551*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb])/16 - 
   (6233*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb])/4 + 
   (605*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/8 - 
   (11623*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/8 + 
   (6251*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/2 - 
   (669*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb])/8 + 
   (12089*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb])/8 - 
   3210*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   (683*CA^2*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/8 + 
   (29993*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/24 - 
   (30521*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/12 + 
   (683*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/4 - 
   (29993*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/12 + 
   (30521*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/6 - 
   (1521*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb])/8 + 
   (63073*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb])/24 - 
   (63199*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb])/12 + 
   (3121*CA^2*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/48 - 
   (49259*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/48 + 
   (4211*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/2 - 
   (1583*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/12 + 
   (49439*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/24 - 
   (8437*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/2 + 
   (3529*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb])/24 - 
   (51929*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb])/24 + 
   (8731*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb])/2 + 
   (158*CA^2*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/3 - 
   (11053*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/12 + 
   (15557*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/8 - 
   (2573*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/24 + 
   (5549*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/3 - 
   (15587*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/4 + 
   (3017*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb])/24 - 
   (47521*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb])/24 + 
   (8167*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb])/2 - 
   (69*CA^2*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/2 + 
   (2923*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/4 - 
   (12679*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/8 + 
   (579*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/8 - 
   1475*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   (12733*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/4 - 
   (697*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb])/8 + 
   (12669*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb])/8 - 
   (6683*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb])/2 + 
   (221*CA^2*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/8 - 
   (4241*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/6 + 
   (12931*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/8 - 
   (115*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/2 + 
   (4268*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/3 - 
   (12967*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/4 + 
   (545*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb])/8 - 
   (36451*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb])/24 + 
   (6783*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb])/2 - 
   (225*CA^2*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb])/16 + 
   (8813*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb])/16 - 
   1307*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   (261*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/8 - 
   (8957*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/8 + 
   2632*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   (303*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb])/8 + 
   (9491*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb])/8 - 
   (5489*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb])/2 + 
   (7*CA^2*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb])/4 + 
   413*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   (8759*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (17*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/8 - 
   (1697*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/2 + 
   (8849*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/4 - 
   (15*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (7159*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb])/8 - 
   2306*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   (105*CA^2*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/8 - 
   (2281*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/8 + 
   (6791*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/8 + 
   (75*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/4 + 
   (2401*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/4 - 
   (6911*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/4 - 
   (191*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb])/8 - 
   (4963*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb])/8 + 
   (3577*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb])/2 - 
   (533*CA^2*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/8 + 
   (27319*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/24 - 
   (28747*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/12 + 
   (533*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/4 - 
   (27319*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/12 + 
   (28747*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/6 - 
   (1279*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb])/8 + 
   (59159*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb])/24 - 
   (60737*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb])/12 + 
   (149*CA^2*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/3 - 
   (44917*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/48 + 
   (15891*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/8 - 
   (4939*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/48 + 
   (45259*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/24 - 
   3987*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   (2933*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb])/24 - 
   (48745*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb])/24 + 
   (16801*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb])/4 + 
   (1897*CA^2*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/48 - 
   (20131*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/24 + 
   1833*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   (3965*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/48 + 
   (10151*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/6 - 
   (14721*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/4 + 
   (2473*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb])/24 - 
   (44525*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb])/24 + 
   (15701*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb])/4 - 
   (389*CA^2*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb])/16 + 
   (5325*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb])/8 - 
   1496*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   (877*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/16 - 
   1356*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   (12067*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/4 - 
   (553*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb])/8 + 
   (11869*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb])/8 - 
   (12859*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb])/4 + 
   (1385*CA^2*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/48 - 
   (18101*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/24 + 
   (3413*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/2 - 
   (2941*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/48 + 
   (4568*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/3 - 
   (13709*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/4 + 
   (1997*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb])/24 - 
   (41053*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb])/24 + 
   (14861*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb])/4 - 
   (129*CA^2*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (9591*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/16 - 
   (11171*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (615*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/16 - 
   (9789*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (5635*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/2 - 
   (439*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (11003*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb])/8 - 
   (12221*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb])/4 - 
   (83*CA^2*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb])/16 + 
   489*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   (4877*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb])/4 + 
   (265*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/16 - 
   (4011*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/4 + 
   (9853*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/4 - 
   (247*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb])/8 + 
   (9215*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb])/8 - 
   (10817*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb])/4 - 
   (23*CA^2*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/4 - 
   (5749*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/16 + 
   (7743*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/8 + 
   (55*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/16 + 
   (6007*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/8 - 
   1968*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   (51*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb])/8 - 
   (6961*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb])/8 + 
   (8669*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb])/4 + 
   (10*CA^2*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/3 - 
   (1627*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/3 + 
   (11073*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/8 - 
   (169*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/24 + 
   (6517*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/6 - 
   (11079*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/4 + 
   (397*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb])/24 - 
   (29059*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb])/24 + 
   2981*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   (75*CA^2*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/16 + 
   (6773*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/16 - 
   (4509*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/4 - 
   (15*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/4 - 
   (6953*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/8 + 
   2277*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (23*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb])/8 + 
   (7563*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb])/8 - 
   2426*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (81*CA^2*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/8 + 
   (2937*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/8 - 
   (8293*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/8 - 
   (117*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/8 - 
   (3027*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/4 + 
   (8383*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/4 + 
   (113*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb])/8 + 
   (6769*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb])/8 - 
   (4545*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb])/2 - 
   (135*CA^2*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/8 - 
   (2143*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/8 + 
   (6639*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/8 + 
   24*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   (2299*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/4 - 
   (6795*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/4 - 
   (245*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb])/8 - 
   (4995*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb])/8 + 
   (3649*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb])/2 + 
   (333*CA^2*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb])/16 + 
   (1925*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb])/8 - 
   827*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   (531*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/16 - 
   515*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   (6751*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/4 + 
   (365*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb])/8 + 
   (4335*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb])/8 - 
   (7165*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb])/4 - 
   (193*CA^2*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (2651*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/16 + 
   (5241*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/8 + 
   (571*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/16 + 
   (3053*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (2721*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/2 - 
   (435*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (2975*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb])/8 + 
   (5663*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb])/4 - 
   28*CA^2*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   101*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   (4331*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb])/8 + 
   (343*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/8 + 
   (509*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/2 - 
   (4541*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/4 - 
   (523*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb])/8 - 
   (1841*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb])/8 + 
   (2353*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb])/2 + 
   (479*CA^2*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/16 + 
   (675*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/16 - 
   (3271*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/8 - 
   (697*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/16 - 
   (1197*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/8 + 
   883*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   71*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   (769*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb])/8 - 
   (3543*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb])/4 + 
   (7*CA^2*uec^2*G[0, 0, 1, 2, 1, 0, 0, zb])/2 - 
   16*CA*CF*uec^2*G[0, 0, 1, 2, 1, 0, 0, zb] + 
   18*CF^2*uec^2*G[0, 0, 1, 2, 1, 0, 0, zb] - 
   7*CA^2*uec^2*zb*G[0, 0, 1, 2, 1, 0, 0, zb] + 
   32*CA*CF*uec^2*zb*G[0, 0, 1, 2, 1, 0, 0, zb] - 
   36*CF^2*uec^2*zb*G[0, 0, 1, 2, 1, 0, 0, zb] + 
   12*CA^2*uec^2*zb^2*G[0, 0, 1, 2, 1, 0, 0, zb] - 
   54*CA*CF*uec^2*zb^2*G[0, 0, 1, 2, 1, 0, 0, zb] + 
   60*CF^2*uec^2*zb^2*G[0, 0, 1, 2, 1, 0, 0, zb] - 
   (7*CA^2*uec^2*G[0, 0, 1, 2, 1, 0, 1, zb])/2 + 
   16*CA*CF*uec^2*G[0, 0, 1, 2, 1, 0, 1, zb] - 
   18*CF^2*uec^2*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   7*CA^2*uec^2*zb*G[0, 0, 1, 2, 1, 0, 1, zb] - 
   32*CA*CF*uec^2*zb*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   36*CF^2*uec^2*zb*G[0, 0, 1, 2, 1, 0, 1, zb] - 
   12*CA^2*uec^2*zb^2*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   54*CA*CF*uec^2*zb^2*G[0, 0, 1, 2, 1, 0, 1, zb] - 
   60*CF^2*uec^2*zb^2*G[0, 0, 1, 2, 1, 0, 1, zb] - 
   (21*CA^2*uec^2*G[0, 0, 1, 2, 1, 1, 0, zb])/4 + 
   24*CA*CF*uec^2*G[0, 0, 1, 2, 1, 1, 0, zb] - 
   27*CF^2*uec^2*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   (21*CA^2*uec^2*zb*G[0, 0, 1, 2, 1, 1, 0, zb])/2 - 
   48*CA*CF*uec^2*zb*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   54*CF^2*uec^2*zb*G[0, 0, 1, 2, 1, 1, 0, zb] - 
   18*CA^2*uec^2*zb^2*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   81*CA*CF*uec^2*zb^2*G[0, 0, 1, 2, 1, 1, 0, zb] - 
   90*CF^2*uec^2*zb^2*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   (21*CA^2*uec^2*G[0, 0, 1, 2, 1, 1, 1, zb])/4 - 
   24*CA*CF*uec^2*G[0, 0, 1, 2, 1, 1, 1, zb] + 
   27*CF^2*uec^2*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   (21*CA^2*uec^2*zb*G[0, 0, 1, 2, 1, 1, 1, zb])/2 + 
   48*CA*CF*uec^2*zb*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   54*CF^2*uec^2*zb*G[0, 0, 1, 2, 1, 1, 1, zb] + 
   18*CA^2*uec^2*zb^2*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   81*CA*CF*uec^2*zb^2*G[0, 0, 1, 2, 1, 1, 1, zb] + 
   90*CF^2*uec^2*zb^2*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   (1527*CA^2*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/32 + 
   (49867*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/48 - 
   (27269*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/12 + 
   (1527*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/16 - 
   (49867*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/24 + 
   (27269*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/6 - 
   (1033*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb])/8 + 
   (56077*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb])/24 - 
   (59131*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb])/12 + 
   (3269*CA^2*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/96 - 
   (41195*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/48 + 
   (7561*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/4 - 
   (3269*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/48 + 
   (41195*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/24 - 
   (7561*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/2 + 
   (2317*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb])/24 - 
   (5797*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb])/3 + 
   (8197*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb])/2 + 
   (2479*CA^2*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/96 - 
   (18437*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/24 + 
   (13945*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/8 - 
   (2479*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/48 + 
   (18437*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/12 - 
   (13945*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/4 + 
   (1889*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb])/24 - 
   (10567*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb])/6 + 
   (7655*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb])/2 - 
   (431*CA^2*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/32 + 
   (4901*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/8 - 
   (11419*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/8 + 
   (431*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/16 - 
   (4901*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/4 + 
   (11419*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/4 - 
   (393*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb])/8 + 
   (5653*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb])/4 - 
   3142*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   (1607*CA^2*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/96 - 
   (16543*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/24 + 
   (12973*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/8 - 
   (1607*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/48 + 
   (16543*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/12 - 
   (12973*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/4 + 
   (1429*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb])/24 - 
   (9713*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb])/6 + 
   (7239*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb])/2 - 
   (211*CA^2*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/32 + 
   (8807*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/16 - 
   (5323*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/4 + 
   (229*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/16 - 
   (8843*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/8 + 
   2666*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   (275*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb])/8 + 
   (5203*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (5953*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb])/2 + 
   (71*CA^2*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/32 + 
   (3577*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/8 - 
   (9277*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/8 - 
   (35*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/16 - 
   (3613*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/4 + 
   (9313*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/4 - 
   (91*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb])/8 + 
   (4313*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb])/4 - 
   2624*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   (351*CA^2*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/32 - 
   (5279*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/16 + 
   923*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   (297*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/16 + 
   (5387*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/8 - 
   (3719*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/2 - 
   (85*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb])/8 - 
   (3235*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb])/4 + 
   (4197*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb])/2 + 
   (667*CA^2*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/96 - 
   (14867*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/24 + 
   (12169*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/8 - 
   (667*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/48 + 
   (14867*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/12 - 
   (12169*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/4 + 
   (935*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb])/24 - 
   (4505*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb])/3 + 
   (6935*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb])/2 + 
   (35*CA^2*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb])/32 + 
   (7933*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb])/16 - 
   1252*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   (35*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/16 - 
   (7933*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/8 + 
   2504*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   (153*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb])/8 + 
   1215*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   (5731*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb])/2 + 
   (207*CA^2*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/32 + 
   (3515*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/8 - 
   (9285*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/8 - 
   (207*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/16 - 
   (3515*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/4 + 
   (9285*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/4 - 
   (47*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb])/8 + 
   1108*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   (5409*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb])/2 - 
   (429*CA^2*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/32 - 
   (669*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/2 + 
   (7529*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/8 + 
   (429*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/16 + 
   669*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   (7529*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/4 - 
   (93*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb])/8 - 
   864*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   (4423*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb])/2 + 
   (515*CA^2*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/32 + 
   (2629*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/8 - 
   (7817*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/8 - 
   (551*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/16 - 
   (2593*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/4 + 
   (7781*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/4 + 
   (183*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb])/8 + 
   (3389*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb])/4 - 
   2297*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   (657*CA^2*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/32 - 
   (3887*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/16 + 
   (3145*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/4 + 
   (675*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/16 + 
   (3851*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/8 - 
   1568*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   (281*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb])/8 - 
   (2565*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb])/4 + 
   (3719*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb])/2 - 
   (831*CA^2*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/32 - 
   (1379*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/8 + 
   (5337*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/8 + 
   (831*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/16 + 
   (1379*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (5337*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (423*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb])/8 - 
   475*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   (3197*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb])/2 + 
   (933*CA^2*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/32 + 
   (205*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (4129*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/8 - 
   (915*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/16 - 
   (419*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/2 + 
   (4147*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/4 + 
   (125*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb])/2 + 
   305*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   1249*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   (507*CA^2*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/32 - 
   (20731*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/48 + 
   (9839*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/8 + 
   (837*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/16 + 
   (18751*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/24 - 
   (9509*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/4 - 
   (243*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb])/8 - 
   (6007*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb])/6 + 
   (10917*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb])/4 + 
   (639*CA^2*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/32 + 
   340*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   (8081*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/8 - 
   (429*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/8 - 
   (2501*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/4 + 
   (3931*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/2 + 
   (327*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb])/8 + 
   (1573*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb])/2 - 
   2237*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   (725*CA^2*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/32 + 
   (4707*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/16 - 
   (3717*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/4 - 
   59*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   (4269*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/8 + 
   (7215*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/4 + 
   (393*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb])/8 + 
   (2797*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb])/4 - 
   (4191*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb])/2 - 
   (835*CA^2*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/32 - 
   (3457*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/16 + 
   (1501*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/2 + 
   (241*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/4 + 
   (3199*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/8 - 
   (5875*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/4 - 
   (465*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb])/8 - 
   (2069*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb])/4 + 
   1695*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   (845*CA^2*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/32 + 
   (4059*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/16 - 
   (3453*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/4 - 
   (133*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/2 - 
   (3621*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/8 + 
   (6687*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/4 + 
   (479*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb])/8 + 
   (2507*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb])/4 - 
   (3987*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb])/2 - 
   (915*CA^2*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/32 - 
   (371*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (5595*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/8 + 
   (261*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/4 + 
   (1355*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/4 - 
   (2733*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/2 - 
   (523*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb])/8 - 
   (933*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (3245*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb])/2 - 
   (973*CA^2*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/32 - 
   (2173*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/16 + 
   (2429*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/4 + 
   (551*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/8 + 
   (1915*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/8 - 
   (4729*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/4 - 
   (585*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb])/8 - 
   (1435*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb])/4 + 
   1438*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   (1015*CA^2*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/32 + 
   (317*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/4 - 
   (3809*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/8 - 
   67*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   (577*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/4 + 
   938*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (307*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb])/4 + 
   226*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   (2281*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb])/2 + 
   (1037*CA^2*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/32 + 
   (587*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/4 - 
   (5387*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/8 - 
   (1199*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/16 - 
   253*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   (5225*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/4 + 
   (673*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb])/8 + 
   (667*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb])/2 - 
   1504*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   (1029*CA^2*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/32 - 
   (1607*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/16 + 
   (1087*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/2 + 
   (1101*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/16 + 
   (1463*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/8 - 
   1069*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   (667*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb])/8 - 
   (895*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb])/4 + 
   1209*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   (1057*CA^2*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/32 - 
   (603*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/8 + 
   (3975*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/8 + 
   (1129*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/16 + 
   (531*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (3903*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (713*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb])/8 - 
   (349*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb])/2 + 
   (2267*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb])/2 + 
   (1033*CA^2*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/32 + 
   37*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   (3151*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/8 - 
   (1033*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/16 - 
   74*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (3151*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/4 + 
   (175*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb])/2 + 
   84*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   (1799*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb])/2 - 
   (1005*CA^2*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/32 - 
   (419*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/16 + 
   392*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   (531*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/8 + 
   (305*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/8 - 
   (3079*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/4 - 
   (715*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb])/8 - 
   (187*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb])/4 + 
   879*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   (937*CA^2*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/32 - 
   (CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (2459*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/8 - 
   (461*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/8 - 
   (13*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/4 + 
   (1237*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/2 + 
   (337*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb])/4 - 
   17*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   (1369*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb])/2 + 
   (875*CA^2*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/32 - 
   (199*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/8 - 
   (2003*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/8 - 
   (857*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/16 + 
   (181*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/4 + 
   (2021*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/4 + 
   83*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   (153*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb])/2 - 
   (1121*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb])/2 - 
   (391*CA^2*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/16 + 
   (361*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/8 + 
   (745*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/4 + 
   (707*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/16 - 
   (143*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (1565*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/4 - 
   (1223*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb])/16 + 
   (501*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb])/4 + 
   (1651*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb])/4 - 
   (5*CA^2*uec^2*G[0, 1, 1, 2, 1, 0, 0, zb])/4 + 
   7*CA*CF*uec^2*G[0, 1, 1, 2, 1, 0, 0, zb] - 
   9*CF^2*uec^2*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   (5*CA^2*uec^2*zb*G[0, 1, 1, 2, 1, 0, 0, zb])/2 - 
   14*CA*CF*uec^2*zb*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   18*CF^2*uec^2*zb*G[0, 1, 1, 2, 1, 0, 0, zb] - 
   6*CA^2*uec^2*zb^2*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   33*CA*CF*uec^2*zb^2*G[0, 1, 1, 2, 1, 0, 0, zb] - 
   42*CF^2*uec^2*zb^2*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   (5*CA^2*uec^2*G[0, 1, 1, 2, 1, 0, 1, zb])/4 - 
   7*CA*CF*uec^2*G[0, 1, 1, 2, 1, 0, 1, zb] + 
   9*CF^2*uec^2*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   (5*CA^2*uec^2*zb*G[0, 1, 1, 2, 1, 0, 1, zb])/2 + 
   14*CA*CF*uec^2*zb*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   18*CF^2*uec^2*zb*G[0, 1, 1, 2, 1, 0, 1, zb] + 
   6*CA^2*uec^2*zb^2*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   33*CA*CF*uec^2*zb^2*G[0, 1, 1, 2, 1, 0, 1, zb] + 
   42*CF^2*uec^2*zb^2*G[0, 1, 1, 2, 1, 0, 1, zb] + 
   (15*CA^2*uec^2*G[0, 1, 1, 2, 1, 1, 0, zb])/8 - 
   (21*CA*CF*uec^2*G[0, 1, 1, 2, 1, 1, 0, zb])/2 + 
   (27*CF^2*uec^2*G[0, 1, 1, 2, 1, 1, 0, zb])/2 - 
   (15*CA^2*uec^2*zb*G[0, 1, 1, 2, 1, 1, 0, zb])/4 + 
   21*CA*CF*uec^2*zb*G[0, 1, 1, 2, 1, 1, 0, zb] - 
   27*CF^2*uec^2*zb*G[0, 1, 1, 2, 1, 1, 0, zb] + 
   9*CA^2*uec^2*zb^2*G[0, 1, 1, 2, 1, 1, 0, zb] - 
   (99*CA*CF*uec^2*zb^2*G[0, 1, 1, 2, 1, 1, 0, zb])/2 + 
   63*CF^2*uec^2*zb^2*G[0, 1, 1, 2, 1, 1, 0, zb] - 
   (15*CA^2*uec^2*G[0, 1, 1, 2, 1, 1, 1, zb])/8 + 
   (21*CA*CF*uec^2*G[0, 1, 1, 2, 1, 1, 1, zb])/2 - 
   (27*CF^2*uec^2*G[0, 1, 1, 2, 1, 1, 1, zb])/2 + 
   (15*CA^2*uec^2*zb*G[0, 1, 1, 2, 1, 1, 1, zb])/4 - 
   21*CA*CF*uec^2*zb*G[0, 1, 1, 2, 1, 1, 1, zb] + 
   27*CF^2*uec^2*zb*G[0, 1, 1, 2, 1, 1, 1, zb] - 
   9*CA^2*uec^2*zb^2*G[0, 1, 1, 2, 1, 1, 1, zb] + 
   (99*CA*CF*uec^2*zb^2*G[0, 1, 1, 2, 1, 1, 1, zb])/2 - 
   63*CF^2*uec^2*zb^2*G[0, 1, 1, 2, 1, 1, 1, zb] + 
   (9*CA^2*uec^2*G[0, 1, 2, 1, 0, 0, 0, zb])/2 - 
   (45*CA*CF*uec^2*G[0, 1, 2, 1, 0, 0, 0, zb])/2 + 
   27*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, 0, zb] - 
   9*CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, 0, zb] + 
   45*CA*CF*uec^2*zb*G[0, 1, 2, 1, 0, 0, 0, zb] - 
   54*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, 0, zb] + 
   18*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, 0, zb] - 
   90*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, 0, zb] + 
   108*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, 0, zb] - 
   4*CA^2*uec^2*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   20*CA*CF*uec^2*G[0, 1, 2, 1, 0, 0, 1, zb] - 
   24*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   8*CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, 1, zb] - 
   40*CA*CF*uec^2*zb*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   48*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, 1, zb] - 
   16*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   80*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, 1, zb] - 
   96*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, 1, zb] - 
   4*CA^2*uec^2*G[0, 1, 2, 1, 0, 1, 0, zb] + 
   20*CA*CF*uec^2*G[0, 1, 2, 1, 0, 1, 0, zb] - 
   24*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, 0, zb] + 
   8*CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, 0, zb] - 
   40*CA*CF*uec^2*zb*G[0, 1, 2, 1, 0, 1, 0, zb] + 
   48*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, 0, zb] - 
   16*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, 0, zb] + 
   80*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, 0, zb] - 
   96*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, 0, zb] + 
   (7*CA^2*uec^2*G[0, 1, 2, 1, 0, 1, 1, zb])/2 - 
   (35*CA*CF*uec^2*G[0, 1, 2, 1, 0, 1, 1, zb])/2 + 
   21*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, 1, zb] - 
   7*CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, 1, zb] + 
   35*CA*CF*uec^2*zb*G[0, 1, 2, 1, 0, 1, 1, zb] - 
   42*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, 1, zb] + 
   14*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, 1, zb] - 
   70*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, 1, zb] + 
   84*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, 1, zb] - 
   (23*CA^2*uec^2*G[0, 1, 2, 1, 1, 0, 0, zb])/4 + 
   (115*CA*CF*uec^2*G[0, 1, 2, 1, 1, 0, 0, zb])/4 - 
   (69*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, 0, zb])/2 + 
   (23*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, 0, zb])/2 - 
   (115*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, 0, zb])/2 + 
   69*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, 0, zb] - 
   23*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, 0, zb] + 
   115*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, 0, zb] - 
   138*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, 0, zb] + 
   5*CA^2*uec^2*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   25*CA*CF*uec^2*G[0, 1, 2, 1, 1, 0, 1, zb] + 
   30*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   10*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, 1, zb] + 
   50*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   60*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, 1, zb] + 
   20*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   100*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, 1, zb] + 
   120*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, 1, zb] + 
   (21*CA^2*uec^2*G[0, 1, 2, 1, 1, 1, 0, zb])/4 - 
   (105*CA*CF*uec^2*G[0, 1, 2, 1, 1, 1, 0, zb])/4 + 
   (63*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, 0, zb])/2 - 
   (21*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, 0, zb])/2 + 
   (105*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, 0, zb])/2 - 
   63*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, 0, zb] + 
   21*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, 0, zb] - 
   105*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, 0, zb] + 
   126*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, 0, zb] - 
   (9*CA^2*uec^2*G[0, 1, 2, 1, 1, 1, 1, zb])/2 + 
   (45*CA*CF*uec^2*G[0, 1, 2, 1, 1, 1, 1, zb])/2 - 
   27*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   9*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, 1, zb] - 
   45*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   54*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, 1, zb] - 
   18*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   90*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, 1, zb] - 
   108*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, 1, zb] - 
   (135*CA^2*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/16 + 
   (19633*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/24 - 
   (34715*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/16 + 
   (135*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/8 - 
   (19633*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/12 + 
   (34715*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/8 - 
   (135*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb])/8 + 
   (19633*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb])/12 - 
   (34715*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb])/8 + 
   (23*CA^2*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/16 - 
   (16273*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/24 + 
   (43391*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/24 - 
   (23*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/8 + 
   (16273*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/12 - 
   (43391*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/12 + 
   (23*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb])/8 - 
   (16273*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb])/12 + 
   (43391*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb])/12 - 
   2*CA^2*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   (14405*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/24 + 
   (39985*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/24 + 
   4*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   (14405*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/12 - 
   (39985*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/12 - 
   (17*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb])/8 - 
   (14681*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb])/12 + 
   (40447*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb])/12 + 
   (67*CA^2*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/8 + 
   (3823*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/8 - 
   (2733*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/2 - 
   (67*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/4 - 
   (3823*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/4 + 
   2733*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   (119*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb])/8 + 
   (3915*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb])/4 - 
   (5543*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb])/2 - 
   7*CA^2*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   (12757*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/24 + 
   (37169*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/24 + 
   14*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (12757*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/12 - 
   (37169*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/12 - 
   (85*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb])/8 - 
   (13357*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb])/12 + 
   (38207*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb])/12 + 
   (193*CA^2*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/16 + 
   (3389*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/8 - 
   1273*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   23*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   (3407*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/4 + 
   (5101*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/2 + 
   (169*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb])/8 + 
   (3567*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb])/4 - 
   2623*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   (63*CA^2*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/4 + 
   (2667*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/8 - 
   (2215*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/2 - 
   (117*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/4 - 
   (2703*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/4 + 
   2224*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   (237*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb])/8 + 
   (2851*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb])/4 - 
   (4599*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb])/2 - 
   (321*CA^2*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/16 - 
   (1929*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/8 + 
   (3531*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/4 + 
   (147*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/4 + 
   (1983*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/4 - 
   1779*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   (309*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb])/8 - 
   (2091*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb])/4 + 
   (3681*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb])/2 - 
   (53*CA^2*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/4 - 
   (11291*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/24 + 
   (34837*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/24 + 
   (53*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/2 + 
   (11291*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/12 - 
   (34837*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/12 - 
   (179*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb])/8 - 
   (12269*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb])/12 + 
   (36595*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb])/12 + 
   17*CA^2*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   (749*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/2 - 
   (9559*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/8 - 
   (499*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/16 - 
   (3041*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/4 + 
   2401*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   (245*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb])/8 + 
   (3273*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb])/4 - 
   (10059*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb])/4 + 
   (307*CA^2*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/16 + 
   326*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   (8853*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/8 - 
   (569*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/16 - 
   (2653*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/4 + 
   (4449*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/2 + 
   (283*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb])/8 + 
   (2947*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb])/4 - 
   (9483*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb])/4 - 
   (357*CA^2*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/16 - 
   (487*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/2 + 
   (7175*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/8 + 
   (633*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/16 + 
   (2029*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/4 - 
   1814*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   (339*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb])/8 - 
   (2243*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb])/4 + 
   (7729*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb])/4 + 
   (187*CA^2*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/8 + 
   (1823*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/8 - 
   (3709*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/4 - 
   (347*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/8 - 
   (1877*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/4 + 
   1868*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   (395*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb])/8 + 
   (2061*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb])/4 - 
   1984*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   (399*CA^2*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb])/16 - 
   (1297*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb])/8 + 
   745*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   (345*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/8 + 
   (1405*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/4 - 
   1517*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   (429*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb])/8 - 
   (1479*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb])/4 + 
   1596*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   (429*CA^2*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/16 - 
   (401*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/4 + 
   (5033*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (723*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/16 + 
   (937*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/4 - 
   1292*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   (489*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb])/8 - 
   (933*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb])/4 + 
   (5415*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb])/4 + 
   (441*CA^2*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/16 + 
   (369*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/8 - 
   (1939*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/4 - 
   (351*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/8 - 
   (549*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/4 + 
   (2029*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/2 + 
   (255*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb])/4 + 
   (449*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb])/4 - 
   1044*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   (659*CA^2*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/32 - 
   (19943*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/48 + 
   (32903*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/24 + 
   (659*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/16 + 
   (19943*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/24 - 
   (32903*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/12 - 
   (301*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb])/8 - 
   (22775*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb])/24 + 
   (8891*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb])/3 + 
   (737*CA^2*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/32 + 
   (5307*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/16 - 
   (4531*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/4 - 
   (737*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/16 - 
   (5307*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/8 + 
   (4531*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/2 + 
   (349*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb])/8 + 
   (6105*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb])/8 - 
   (9821*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb])/4 + 
   (769*CA^2*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/32 + 
   (4599*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/16 - 
   (4193*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/4 - 
   (769*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/16 - 
   (4599*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/8 + 
   (4193*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/2 + 
   (383*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb])/8 + 
   (5467*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb])/8 - 
   (9251*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb])/4 - 
   (831*CA^2*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/32 - 
   (3437*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/16 + 
   853*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   (831*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/16 + 
   (3437*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/8 - 
   1706*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   (423*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb])/8 - 
   (4177*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb])/8 + 
   (7579*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb])/4 + 
   (845*CA^2*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/32 + 
   (3967*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/16 - 
   (3915*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/4 - 
   (845*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/16 - 
   (3967*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/8 + 
   (3915*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   (445*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb])/8 + 
   (4931*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb])/8 - 
   (8839*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb])/4 - 
   (879*CA^2*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/32 - 
   (2953*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/16 + 
   (1597*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/2 + 
   (879*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/16 + 
   (2953*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/8 - 
   1597*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   (465*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb])/8 - 
   (3787*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (7273*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb])/4 - 
   (885*CA^2*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/32 - 
   (2171*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/16 + 
   (1403*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/2 + 
   (885*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/16 + 
   (2171*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/8 - 
   1403*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   (495*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb])/8 - 
   (2963*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb])/8 + 
   (6509*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb])/4 + 
   (897*CA^2*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/32 + 
   (1313*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/16 - 
   556*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   (897*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/16 - 
   (1313*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/8 + 
   1112*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   63*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   (1991*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb])/8 - 
   (5237*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb])/4 + 
   (969*CA^2*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/32 + 
   (2503*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/16 - 
   809*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   (1131*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/16 - 
   (2179*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/8 + 
   (3155*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/2 + 
   (585*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb])/8 + 
   (3045*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb])/8 - 
   (7215*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb])/4 - 
   (963*CA^2*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/32 - 
   (1745*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/16 + 
   (5253*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/8 + 
   (531*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/8 + 
   (1547*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/8 - 
   (2577*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/2 - 
   (585*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb])/8 - 
   (2155*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb])/8 + 
   (2935*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb])/2 - 
   (963*CA^2*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/32 - 
   (1345*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/16 + 
   (4853*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/8 + 
   (531*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/8 + 
   (1147*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/8 - 
   (2377*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/2 - 
   (615*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb])/8 - 
   (1789*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb])/8 + 
   1391*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   (939*CA^2*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/32 + 
   (703*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/16 - 
   (3875*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/8 - 
   (123*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/2 - 
   (613*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/8 + 
   (1915*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/2 + 
   (303*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb])/4 + 
   (1035*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb])/8 - 
   1120*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   (915*CA^2*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/32 - 
   (463*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/16 + 
   491*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   (969*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/16 + 
   (355*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/8 - 
   (1937*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/2 - 
   (633*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb])/8 - 
   (633*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb])/8 + 
   (4449*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb])/4 + 
   (855*CA^2*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/32 + 
   (11*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/16 - 
   388*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   (855*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/16 - 
   (11*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/8 + 
   776*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   75*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   (89*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (3527*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb])/4 + 
   (777*CA^2*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/32 - 
   (413*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/16 - 
   (2603*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/8 - 
   48*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   (395*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/8 + 
   653*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   (291*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb])/4 - 
   (411*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb])/8 - 
   748*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   (345*CA^2*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/16 + 
   (769*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/16 + 
   246*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   (159*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/4 - 
   (661*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/8 - 
   (1011*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/2 - 
   (1071*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb])/16 + 
   (841*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb])/8 + 
   (2277*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb])/4 - 
   (3*CA^2*uec^2*G[1, 0, 1, 2, 1, 0, 0, zb])/2 + 
   (15*CA*CF*uec^2*G[1, 0, 1, 2, 1, 0, 0, zb])/2 - 
   9*CF^2*uec^2*G[1, 0, 1, 2, 1, 0, 0, zb] + 
   3*CA^2*uec^2*zb*G[1, 0, 1, 2, 1, 0, 0, zb] - 
   15*CA*CF*uec^2*zb*G[1, 0, 1, 2, 1, 0, 0, zb] + 
   18*CF^2*uec^2*zb*G[1, 0, 1, 2, 1, 0, 0, zb] - 
   6*CA^2*uec^2*zb^2*G[1, 0, 1, 2, 1, 0, 0, zb] + 
   30*CA*CF*uec^2*zb^2*G[1, 0, 1, 2, 1, 0, 0, zb] - 
   36*CF^2*uec^2*zb^2*G[1, 0, 1, 2, 1, 0, 0, zb] + 
   (3*CA^2*uec^2*G[1, 0, 1, 2, 1, 0, 1, zb])/2 - 
   (15*CA*CF*uec^2*G[1, 0, 1, 2, 1, 0, 1, zb])/2 + 
   9*CF^2*uec^2*G[1, 0, 1, 2, 1, 0, 1, zb] - 
   3*CA^2*uec^2*zb*G[1, 0, 1, 2, 1, 0, 1, zb] + 
   15*CA*CF*uec^2*zb*G[1, 0, 1, 2, 1, 0, 1, zb] - 
   18*CF^2*uec^2*zb*G[1, 0, 1, 2, 1, 0, 1, zb] + 
   6*CA^2*uec^2*zb^2*G[1, 0, 1, 2, 1, 0, 1, zb] - 
   30*CA*CF*uec^2*zb^2*G[1, 0, 1, 2, 1, 0, 1, zb] + 
   36*CF^2*uec^2*zb^2*G[1, 0, 1, 2, 1, 0, 1, zb] + 
   (9*CA^2*uec^2*G[1, 0, 1, 2, 1, 1, 0, zb])/4 - 
   (45*CA*CF*uec^2*G[1, 0, 1, 2, 1, 1, 0, zb])/4 + 
   (27*CF^2*uec^2*G[1, 0, 1, 2, 1, 1, 0, zb])/2 - 
   (9*CA^2*uec^2*zb*G[1, 0, 1, 2, 1, 1, 0, zb])/2 + 
   (45*CA*CF*uec^2*zb*G[1, 0, 1, 2, 1, 1, 0, zb])/2 - 
   27*CF^2*uec^2*zb*G[1, 0, 1, 2, 1, 1, 0, zb] + 
   9*CA^2*uec^2*zb^2*G[1, 0, 1, 2, 1, 1, 0, zb] - 
   45*CA*CF*uec^2*zb^2*G[1, 0, 1, 2, 1, 1, 0, zb] + 
   54*CF^2*uec^2*zb^2*G[1, 0, 1, 2, 1, 1, 0, zb] - 
   (9*CA^2*uec^2*G[1, 0, 1, 2, 1, 1, 1, zb])/4 + 
   (45*CA*CF*uec^2*G[1, 0, 1, 2, 1, 1, 1, zb])/4 - 
   (27*CF^2*uec^2*G[1, 0, 1, 2, 1, 1, 1, zb])/2 + 
   (9*CA^2*uec^2*zb*G[1, 0, 1, 2, 1, 1, 1, zb])/2 - 
   (45*CA*CF*uec^2*zb*G[1, 0, 1, 2, 1, 1, 1, zb])/2 + 
   27*CF^2*uec^2*zb*G[1, 0, 1, 2, 1, 1, 1, zb] - 
   9*CA^2*uec^2*zb^2*G[1, 0, 1, 2, 1, 1, 1, zb] + 
   45*CA*CF*uec^2*zb^2*G[1, 0, 1, 2, 1, 1, 1, zb] - 
   54*CF^2*uec^2*zb^2*G[1, 0, 1, 2, 1, 1, 1, zb] - 
   (471*CA^2*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/16 - 
   (2019*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/8 + 
   (3338*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (471*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/8 + 
   (2019*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/4 - 
   (6676*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/3 - 
   (471*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb])/8 - 
   (2019*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb])/4 + 
   (6676*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (477*CA^2*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/16 + 
   (1595*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/8 - 
   (1841*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/2 - 
   (477*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/8 - 
   (1595*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/4 + 
   1841*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (477*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb])/8 + 
   (1595*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb])/4 - 
   1841*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (225*CA^2*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/8 + 
   (1327*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/8 - 
   (3387*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/4 - 
   (225*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/4 - 
   (1327*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/4 + 
   (3387*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/2 + 
   (459*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb])/8 + 
   345*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   (3449*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb])/2 - 
   (225*CA^2*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb])/8 - 
   (951*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb])/8 + 
   (2757*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb])/4 + 
   (225*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/4 + 
   (951*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/4 - 
   (2757*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/2 - 
   (459*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb])/8 - 
   251*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   (2819*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb])/2 + 
   (225*CA^2*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/8 + 
   (1085*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/8 - 
   (3145*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/4 - 
   (225*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/4 - 
   (1085*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/4 + 
   (3145*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/2 + 
   (477*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb])/8 + 
   (599*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb])/2 - 
   (3285*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb])/2 - 
   (111*CA^2*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (381*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/4 + 
   (5127*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/8 + 
   (861*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/16 + 
   (789*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (2577*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/2 - 
   (471*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb])/8 - 
   (859*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb])/4 + 
   (5375*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (201*CA^2*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb])/8 - 
   (459*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb])/8 + 
   555*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   (375*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/8 + 
   (513*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/4 - 
   (2247*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/2 - 
   (447*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb])/8 - 
   (275*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb])/2 + 
   1178*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   (387*CA^2*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/16 + 
   (45*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/2 - 
   (3501*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/8 - 
   (693*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/16 - 
   (261*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/4 + 
   (1791*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/2 + 
   54*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   (255*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb])/4 - 
   (3741*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb])/4 + 
   (945*CA^2*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/32 + 
   (1727*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/16 - 
   (1473*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/2 - 
   (945*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/16 - 
   (1727*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/8 + 
   1473*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (531*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb])/8 + 
   (2087*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb])/8 - 
   (6369*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb])/4 - 
   (921*CA^2*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb])/32 - 
   (1191*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb])/16 + 
   603*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   (921*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/16 + 
   (1191*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/8 - 
   1206*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   (519*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb])/8 - 
   (1503*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb])/8 + 
   (5253*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb])/4 - 
   (879*CA^2*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/32 - 
   (873*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/16 + 
   558*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   (879*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/16 + 
   (873*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/8 - 
   1116*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   (525*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb])/8 - 
   (1237*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb])/8 + 
   (4999*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb])/4 + 
   (837*CA^2*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/32 + 
   (405*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/16 - 
   450*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   (837*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/16 - 
   (405*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/8 + 
   900*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   63*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   (725*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb])/8 - 
   (4091*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb])/4 - 
   (783*CA^2*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/32 - 
   (261*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/16 + 
   (1875*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/4 + 
   (837*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/16 + 
   (153*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/8 - 
   924*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   (513*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb])/8 - 
   (489*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb])/8 + 
   (4221*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb])/4 + 
   (729*CA^2*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb])/32 - 
   (87*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb])/16 - 
   (2997*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb])/8 - 
   (189*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/4 + 
   (141*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/8 + 
   (1485*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/2 + 
   (243*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb])/4 + 
   (83*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb])/8 - 
   (1705*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb])/2 + 
   (639*CA^2*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/32 - 
   (471*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/16 - 
   (1263*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (639*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/16 + 
   (471*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/8 + 
   (1263*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/2 + 
   (117*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb])/2 - 
   (381*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb])/8 - 
   (2913*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (279*CA^2*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/16 + 
   (759*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/16 + 
   (1935*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/8 + 
   (531*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/16 - 
   (705*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/8 - 
   (981*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (855*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb])/16 + 
   (723*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb])/8 + 
   567*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   (405*CA^2*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/16 + 
   (291*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/8 - 
   (1153*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/2 - 
   (405*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/8 - 
   (291*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/4 + 
   1153*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (405*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb])/8 + 
   (291*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb])/4 - 
   1153*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   (387*CA^2*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/16 - 
   (147*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/8 + 
   (945*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/2 + 
   (387*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/8 + 
   (147*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/4 - 
   945*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (387*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb])/8 - 
   (147*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb])/4 + 
   945*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (171*CA^2*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb])/8 - 
   (33*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb])/8 + 
   (1731*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb])/4 + 
   (171*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/4 + 
   (33*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/4 - 
   (1731*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/2 - 
   (369*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb])/8 - 
   14*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   (1781*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb])/2 + 
   (315*CA^2*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/16 - 
   (99*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/8 - 
   (1395*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/4 - 
   (315*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/8 + 
   (99*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/4 + 
   (1395*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/2 + 
   (171*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb])/4 - 
   19*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   (1445*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb])/2 - 
   (639*CA^2*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/32 + 
   (147*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/16 + 
   (801*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/2 + 
   (639*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/16 - 
   (147*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/8 - 
   801*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   (387*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb])/8 + 
   (55*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb])/8 + 
   (3431*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb])/4 + 
   (585*CA^2*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb])/32 - 
   (351*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb])/16 - 
   324*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   (585*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/16 + 
   (351*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/8 + 
   648*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   45*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   (267*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb])/8 - 
   (2811*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb])/4 + 
   (459*CA^2*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/32 - 
   (585*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/16 - 
   279*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   (459*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/16 + 
   (585*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/8 + 
   558*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb])/2 - 
   (517*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb])/8 - 
   (2489*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb])/4 - 
   (189*CA^2*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/16 + 
   (765*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/16 + 
   (873*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/4 + 
   (189*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb])/8 - 
   (765*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb])/8 - 
   (873*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb])/2 - 
   (567*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb])/16 + 
   (705*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb])/8 + 
   (1995*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb])/4 - 
   (189*CA^2*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb])/16 + 
   (297*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb])/8 + 
   312*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   (189*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/8 - 
   (297*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/4 - 
   624*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   (189*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb])/8 + 
   (297*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb])/4 + 
   624*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   (81*CA^2*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/8 - 
   (333*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/8 - 
   252*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb])/4 + 
   (333*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb])/4 + 
   504*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb])/4 - 
   (333*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb])/4 - 
   504*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (243*CA^2*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/32 - 
   (765*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/16 - 
   (459*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/2 - 
   (243*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/16 + 
   (765*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/8 + 
   459*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (765*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb])/8 - 
   (1917*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (81*CA^2*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/16 + 
   (837*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/16 + 
   (729*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/4 + 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/8 - 
   (837*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/8 - 
   (729*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/2 - 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb])/16 + 
   (837*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb])/8 + 
   (1539*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (459*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb])/8 - 
   180*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (459*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb])/4 + 
   360*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   (459*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb])/4 - 
   360*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (81*CA^2*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/32 + 
   (459*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/8 + 
   (567*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/16 - 
   (459*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (567*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/2 + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb])/16 + 
   (459*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb])/4 + 
   (567*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb])/2 + 
   (243*CA^2*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/32 + 
   (243*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/4 + 
   (459*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/4 - 
   (243*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/16 - 
   (243*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/2 - 
   (459*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/2 + 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb])/16 + 
   (243*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb])/2 + 
   (459*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb])/2 - 
   (729*CA^2*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/64 - 
   (243*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/4 - 
   (1377*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/16 + 
   (729*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/32 + 
   (243*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/2 + 
   (1377*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/8 - 
   (729*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb])/32 - 
   (243*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (1377*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb])/8 - 
   (9*CA*CF*uec^2*G[1, 1, 1, 2, 1, 0, 0, zb])/4 + 
   (9*CF^2*uec^2*G[1, 1, 1, 2, 1, 0, 0, zb])/2 + 
   (9*CA*CF*uec^2*zb*G[1, 1, 1, 2, 1, 0, 0, zb])/2 - 
   9*CF^2*uec^2*zb*G[1, 1, 1, 2, 1, 0, 0, zb] - 
   14*CA*CF*uec^2*zb^2*G[1, 1, 1, 2, 1, 0, 0, zb] + 
   28*CF^2*uec^2*zb^2*G[1, 1, 1, 2, 1, 0, 0, zb] + 
   (9*CA*CF*uec^2*G[1, 1, 1, 2, 1, 0, 1, zb])/4 - 
   (9*CF^2*uec^2*G[1, 1, 1, 2, 1, 0, 1, zb])/2 - 
   (9*CA*CF*uec^2*zb*G[1, 1, 1, 2, 1, 0, 1, zb])/2 + 
   9*CF^2*uec^2*zb*G[1, 1, 1, 2, 1, 0, 1, zb] + 
   14*CA*CF*uec^2*zb^2*G[1, 1, 1, 2, 1, 0, 1, zb] - 
   28*CF^2*uec^2*zb^2*G[1, 1, 1, 2, 1, 0, 1, zb] + 
   (27*CA*CF*uec^2*G[1, 1, 1, 2, 1, 1, 0, zb])/8 - 
   (27*CF^2*uec^2*G[1, 1, 1, 2, 1, 1, 0, zb])/4 - 
   (27*CA*CF*uec^2*zb*G[1, 1, 1, 2, 1, 1, 0, zb])/4 + 
   (27*CF^2*uec^2*zb*G[1, 1, 1, 2, 1, 1, 0, zb])/2 + 
   21*CA*CF*uec^2*zb^2*G[1, 1, 1, 2, 1, 1, 0, zb] - 
   42*CF^2*uec^2*zb^2*G[1, 1, 1, 2, 1, 1, 0, zb] - 
   (27*CA*CF*uec^2*G[1, 1, 1, 2, 1, 1, 1, zb])/8 + 
   (27*CF^2*uec^2*G[1, 1, 1, 2, 1, 1, 1, zb])/4 + 
   (27*CA*CF*uec^2*zb*G[1, 1, 1, 2, 1, 1, 1, zb])/4 - 
   (27*CF^2*uec^2*zb*G[1, 1, 1, 2, 1, 1, 1, zb])/2 - 
   21*CA*CF*uec^2*zb^2*G[1, 1, 1, 2, 1, 1, 1, zb] + 
   42*CF^2*uec^2*zb^2*G[1, 1, 1, 2, 1, 1, 1, zb] + 
   (27*CA*CF*uec^2*G[1, 1, 2, 1, 0, 0, 0, zb])/4 - 
   (27*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, 0, zb])/2 - 
   (27*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 0, 0, zb])/2 + 
   27*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, 0, zb] + 
   36*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, 0, zb] - 
   72*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, 0, zb] - 
   6*CA*CF*uec^2*G[1, 1, 2, 1, 0, 0, 1, zb] + 
   12*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, 1, zb] + 
   12*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   24*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   32*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, 1, zb] + 
   64*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   6*CA*CF*uec^2*G[1, 1, 2, 1, 0, 1, 0, zb] + 
   12*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, 0, zb] + 
   12*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 1, 0, zb] - 
   24*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, 0, zb] - 
   32*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, 0, zb] + 
   64*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, 0, zb] + 
   (21*CA*CF*uec^2*G[1, 1, 2, 1, 0, 1, 1, zb])/4 - 
   (21*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, 1, zb])/2 - 
   (21*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 1, 1, zb])/2 + 
   21*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, 1, zb] + 
   28*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, 1, zb] - 
   56*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, 1, zb] - 
   (69*CA*CF*uec^2*G[1, 1, 2, 1, 1, 0, 0, zb])/8 + 
   (69*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, 0, zb])/4 + 
   (69*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 0, 0, zb])/4 - 
   (69*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, 0, zb])/2 - 
   46*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, 0, zb] + 
   92*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, 0, zb] + 
   (15*CA*CF*uec^2*G[1, 1, 2, 1, 1, 0, 1, zb])/2 - 
   15*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, 1, zb] - 
   15*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   30*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   40*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, 1, zb] - 
   80*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   (63*CA*CF*uec^2*G[1, 1, 2, 1, 1, 1, 0, zb])/8 - 
   (63*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, 0, zb])/4 - 
   (63*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 1, 0, zb])/4 + 
   (63*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, 0, zb])/2 + 
   42*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, 0, zb] - 
   84*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, 0, zb] - 
   (27*CA*CF*uec^2*G[1, 1, 2, 1, 1, 1, 1, zb])/4 + 
   (27*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, 1, zb])/2 + 
   (27*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 1, 1, zb])/2 - 
   27*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   36*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, 1, zb] + 
   72*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   (55*CA*CF*uec^2*G[1, 2, 1, 0, 0, 0, 0, zb])/4 + 
   (55*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, 0, zb])/2 + 
   (55*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, 0, 0, zb])/2 - 
   55*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, 0, zb] - 
   55*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, 0, zb] + 
   110*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, 0, zb] + 
   (23*CA*CF*uec^2*G[1, 2, 1, 0, 0, 0, 1, zb])/2 - 
   23*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, 1, zb] - 
   23*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, 0, 1, zb] + 
   46*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, 1, zb] + 
   46*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, 1, zb] - 
   92*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, 1, zb] + 
   (23*CA*CF*uec^2*G[1, 2, 1, 0, 0, 1, 0, zb])/2 - 
   23*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, 0, zb] - 
   23*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, 1, 0, zb] + 
   46*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, 0, zb] + 
   46*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, 0, zb] - 
   92*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, 0, zb] - 
   (19*CA*CF*uec^2*G[1, 2, 1, 0, 0, 1, 1, zb])/2 + 
   19*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, 1, zb] + 
   19*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, 1, 1, zb] - 
   38*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, 1, zb] - 
   38*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, 1, zb] + 
   76*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, 1, zb] + 
   (23*CA*CF*uec^2*G[1, 2, 1, 0, 1, 0, 0, zb])/2 - 
   23*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, 0, zb] - 
   23*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, 0, 0, zb] + 
   46*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, 0, zb] + 
   46*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, 0, zb] - 
   92*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, 0, zb] - 
   (19*CA*CF*uec^2*G[1, 2, 1, 0, 1, 0, 1, zb])/2 + 
   19*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, 1, zb] + 
   19*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, 0, 1, zb] - 
   38*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, 1, zb] - 
   38*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, 1, zb] + 
   76*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, 1, zb] - 
   (19*CA*CF*uec^2*G[1, 2, 1, 0, 1, 1, 0, zb])/2 + 
   19*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, 0, zb] + 
   19*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, 1, 0, zb] - 
   38*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, 0, zb] - 
   38*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, 0, zb] + 
   76*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, 0, zb] + 
   (31*CA*CF*uec^2*G[1, 2, 1, 0, 1, 1, 1, zb])/4 - 
   (31*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, 1, zb])/2 - 
   (31*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, 1, 1, zb])/2 + 
   31*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, 1, zb] + 
   31*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, 1, zb] - 
   62*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, 1, zb] + 
   (129*CA*CF*uec^2*G[1, 2, 1, 1, 0, 0, 0, zb])/8 - 
   (129*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, 0, zb])/4 - 
   (129*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, 0, 0, zb])/4 + 
   (129*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, 0, zb])/2 + 
   (129*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, 0, zb])/2 - 
   129*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, 0, zb] - 
   (53*CA*CF*uec^2*G[1, 2, 1, 1, 0, 0, 1, zb])/4 + 
   (53*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, 1, zb])/2 + 
   (53*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, 0, 1, zb])/2 - 
   53*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, 1, zb] - 
   53*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, 1, zb] + 
   106*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, 1, zb] - 
   (53*CA*CF*uec^2*G[1, 2, 1, 1, 0, 1, 0, zb])/4 + 
   (53*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, 0, zb])/2 + 
   (53*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, 1, 0, zb])/2 - 
   53*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, 0, zb] - 
   53*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, 0, zb] + 
   106*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, 0, zb] + 
   (43*CA*CF*uec^2*G[1, 2, 1, 1, 0, 1, 1, zb])/4 - 
   (43*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, 1, zb])/2 - 
   (43*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, 1, 1, zb])/2 + 
   43*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, 1, zb] + 
   43*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, 1, zb] - 
   86*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, 1, zb] - 
   (113*CA*CF*uec^2*G[1, 2, 1, 1, 1, 0, 0, zb])/8 + 
   (113*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, 0, zb])/4 + 
   (113*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 0, 0, zb])/4 - 
   (113*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, 0, zb])/2 - 
   (113*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, 0, zb])/2 + 
   113*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, 0, zb] + 
   (23*CA*CF*uec^2*G[1, 2, 1, 1, 1, 0, 1, zb])/2 - 
   23*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, 1, zb] - 
   23*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 0, 1, zb] + 
   46*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, 1, zb] + 
   46*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, 1, zb] - 
   92*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, 1, zb] + 
   (93*CA*CF*uec^2*G[1, 2, 1, 1, 1, 1, 0, zb])/8 - 
   (93*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, 0, zb])/4 - 
   (93*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 1, 0, zb])/4 + 
   (93*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, 0, zb])/2 + 
   (93*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, 0, zb])/2 - 
   93*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, 0, zb] - 
   (75*CA*CF*uec^2*G[1, 2, 1, 1, 1, 1, 1, zb])/8 + 
   (75*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, 1, zb])/4 + 
   (75*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 1, 1, zb])/4 - 
   (75*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, 1, zb])/2 - 
   (75*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, 1, zb])/2 + 
   75*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, 1, zb] - 
   (CA^2*uec^2*Log[Q2dmu2])/8 + (15*CA*CF*uec^2*Log[Q2dmu2])/16 + 
   (1453*CF^2*uec^2*Log[Q2dmu2])/32 - (253*CA^2*Pi^2*uec^2*Log[Q2dmu2])/768 - 
   (39*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/256 - (1021*CF^2*Pi^2*uec^2*Log[Q2dmu2])/
    384 + (271*CA^2*Pi^4*uec^2*Log[Q2dmu2])/46080 - 
   (9767*CA*CF*Pi^4*uec^2*Log[Q2dmu2])/30720 + 
   (63301*CF^2*Pi^4*uec^2*Log[Q2dmu2])/92160 - 
   (6751*CA^2*Pi^6*uec^2*Log[Q2dmu2])/221184 + 
   (534941*CA*CF*Pi^6*uec^2*Log[Q2dmu2])/3870720 - 
   (333131*CF^2*Pi^6*uec^2*Log[Q2dmu2])/1935360 - 
   (25*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/(16*(-2 + zb)^2) + 
   (25*CF^2*Pi^2*uec^2*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (5*CA^2*Pi^2*uec^2*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (27*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (37*CF^2*Pi^2*uec^2*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (121*CA^2*uec^2*zb*Log[Q2dmu2])/8 - (3631*CA*CF*uec^2*zb*Log[Q2dmu2])/32 - 
   (18645*CF^2*uec^2*zb*Log[Q2dmu2])/16 - 
   (1385*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2])/96 - 
   (10353*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/256 + 
   (46867*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/192 + 
   (4409*CA^2*Pi^4*uec^2*zb*Log[Q2dmu2])/5760 + 
   (2597*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/1440 - 
   (57461*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2])/7680 + 
   (6751*CA^2*Pi^6*uec^2*zb*Log[Q2dmu2])/110592 - 
   (534941*CA*CF*Pi^6*uec^2*zb*Log[Q2dmu2])/1935360 + 
   (333131*CF^2*Pi^6*uec^2*zb*Log[Q2dmu2])/967680 + 
   (1155*CA^2*uec^2*zb^2*Log[Q2dmu2])/128 + 
   (2253*CA*CF*uec^2*zb^2*Log[Q2dmu2])/16 + 
   (61593*CF^2*uec^2*zb^2*Log[Q2dmu2])/128 + 
   (2917*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/128 + 
   (5945*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/128 - 
   (129933*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/512 - 
   (57727*CA^2*Pi^4*uec^2*zb^2*Log[Q2dmu2])/61440 - 
   (46601*CA*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2])/15360 + 
   (26921*CF^2*Pi^4*uec^2*zb^2*Log[Q2dmu2])/2560 - 
   (6751*CA^2*Pi^6*uec^2*zb^2*Log[Q2dmu2])/110592 + 
   (534941*CA*CF*Pi^6*uec^2*zb^2*Log[Q2dmu2])/1935360 - 
   (333131*CF^2*Pi^6*uec^2*zb^2*Log[Q2dmu2])/967680 + 
   (2063*CA^2*Pi^4*uec^2*zb^3*Log[Q2dmu2])/11520 - 
   (2063*CA*CF*Pi^4*uec^2*zb^3*Log[Q2dmu2])/2880 + 
   (2063*CF^2*Pi^4*uec^2*zb^3*Log[Q2dmu2])/2880 - 
   (1243*CA^2*Pi^4*uec^2*zb^4*Log[Q2dmu2])/92160 + 
   (1243*CA*CF*Pi^4*uec^2*zb^4*Log[Q2dmu2])/23040 - 
   (1243*CF^2*Pi^4*uec^2*zb^4*Log[Q2dmu2])/23040 + 
   (3*CA^2*uec^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (19*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (335*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (95*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/384 - 
   (625*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/256 + 
   (6263*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/768 - 
   (7471*CA^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/46080 + 
   (2713*CA*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/3072 - 
   (57011*CF^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/46080 + 
   (3*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (3*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (15*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (15*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (3*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (9*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (15*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (447*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/32 + 
   (3251*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/32 + 
   (33601*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/32 + 
   (2715*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/128 + 
   (21097*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/768 - 
   (178331*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/768 - 
   (7471*CA^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/7680 + 
   (63*CA*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/512 + 
   (31759*CF^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/7680 - 
   (717*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 - 
   (2181*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (24633*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 - 
   (10837*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/384 - 
   (16403*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/384 + 
   (202723*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/768 + 
   (14903*CA^2*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/10240 - 
   (3837*CA*CF*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/5120 - 
   (12239*CF^2*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/2560 + 
   (35*CA^2*Pi^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2])/768 - 
   (35*CA*CF*Pi^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2])/192 + 
   (35*CF^2*Pi^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2])/192 - 
   (11*CA^2*Pi^4*uec^2*zb^3*G[0, zb]*Log[Q2dmu2])/576 + 
   (11*CA*CF*Pi^4*uec^2*zb^3*G[0, zb]*Log[Q2dmu2])/144 - 
   (11*CF^2*Pi^4*uec^2*zb^3*G[0, zb]*Log[Q2dmu2])/144 + 
   (11*CA^2*Pi^4*uec^2*zb^4*G[0, zb]*Log[Q2dmu2])/4608 - 
   (11*CA*CF*Pi^4*uec^2*zb^4*G[0, zb]*Log[Q2dmu2])/1152 + 
   (11*CF^2*Pi^4*uec^2*zb^4*G[0, zb]*Log[Q2dmu2])/1152 - 
   (141*CA^2*uec^2*G[1, zb]*Log[Q2dmu2])/64 - 
   (707*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (809*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (2701*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/384 - 
   (8339*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/768 - 
   (4237*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/768 - 
   (26579*CA^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/92160 + 
   (23723*CA*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/15360 - 
   (86729*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/46080 + 
   (25*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(16*(-2 + zb)^3) - 
   (25*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^3) + 
   (5*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (119*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*(-2 + zb)^2) - 
   (159*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(16*(-2 + zb)^2) + 
   (15*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (15*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (57*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*(-2 + zb)) + 
   (81*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*(-2 + zb)) - 
   (195*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(16*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(4*zb) - 
   (129*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*zb) - 
   (3*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*zb) + 
   (5*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*zb) + 
   (51*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (4451*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (45971*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/64 - 
   (9191*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/384 + 
   (5423*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/384 + 
   (58195*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/384 + 
   (67847*CA^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/46080 - 
   (104251*CA*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/23040 + 
   (60811*CF^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/23040 + 
   (1917*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 + 
   (4773*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (33681*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 + 
   (8495*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/384 + 
   (7499*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/768 - 
   (263131*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/1536 - 
   (5185*CA^2*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/4096 + 
   (12989*CA*CF*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/5120 + 
   (2089*CF^2*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/5120 - 
   (35*CA^2*Pi^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2])/768 + 
   (35*CA*CF*Pi^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2])/192 - 
   (35*CF^2*Pi^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2])/192 - 
   (229*CA^2*Pi^4*uec^2*zb^3*G[1, zb]*Log[Q2dmu2])/5760 + 
   (229*CA*CF*Pi^4*uec^2*zb^3*G[1, zb]*Log[Q2dmu2])/1440 - 
   (229*CF^2*Pi^4*uec^2*zb^3*G[1, zb]*Log[Q2dmu2])/1440 + 
   (229*CA^2*Pi^4*uec^2*zb^4*G[1, zb]*Log[Q2dmu2])/46080 - 
   (229*CA*CF*Pi^4*uec^2*zb^4*G[1, zb]*Log[Q2dmu2])/11520 + 
   (229*CF^2*Pi^4*uec^2*zb^4*G[1, zb]*Log[Q2dmu2])/11520 - 
   (15*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (415*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (3559*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (187*CA^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/384 + 
   (1135*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/128 - 
   (503*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (683*CA^2*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/720 + 
   (2049*CA*CF*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/1280 + 
   (3311*CF^2*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4608 - 
   (15*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (15*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (3*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (45*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (69*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (1145*CA^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (205*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/32 - 
   (19783*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (10607*CA^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/384 - 
   (405*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (83621*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/384 + 
   (683*CA^2*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/360 - 
   (2049*CA*CF*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/640 - 
   (3311*CF^2*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2304 - 
   (595*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (1981*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (2939*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (4677*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/128 + 
   (1443*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (16199*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (683*CA^2*Pi^4*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/360 + 
   (2049*CA*CF*Pi^4*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/640 + 
   (3311*CF^2*Pi^4*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2304 + 
   (319*CA^2*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/384 - 
   (319*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/96 + 
   (319*CF^2*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/96 - 
   (55*CA^2*Pi^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/768 + 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/192 - 
   (55*CF^2*Pi^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2])/192 + 
   (23*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (777*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (515*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (71*CA^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/128 - 
   (681*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/128 + 
   (143*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (26479*CA^2*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/46080 - 
   (11669*CA*CF*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/11520 - 
   (323*CF^2*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/768 + 
   (15*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (15*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (3*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (6*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (18*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (9*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (129*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (1897*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/64 + 
   (157*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (30705*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (3505*CA^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/192 - 
   (1199*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/384 - 
   (3247*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/24 - 
   (26479*CA^2*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/23040 + 
   (11669*CA*CF*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/5760 + 
   (323*CF^2*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/384 + 
   (1091*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (1993*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (40445*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (6483*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/256 - 
   (101*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (20361*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/128 + 
   (31087*CA^2*Pi^4*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/23040 - 
   (16817*CA*CF*Pi^4*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/5760 + 
   (281*CF^2*Pi^4*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/1920 - 
   (CA^2*Pi^2*uec^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/192 + 
   (CA*CF*Pi^2*uec^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/48 - 
   (CF^2*Pi^2*uec^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (871*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (1803*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (4917*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (1117*CA^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/192 + 
   (2023*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/192 + 
   (793*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/96 + 
   (7471*CA^2*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/15360 - 
   (4687*CA*CF*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/5760 - 
   (8863*CF^2*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/23040 - 
   (3*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) + 
   (3*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) + 
   (45*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (45*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (3*CA^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (3*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (9*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (9*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (159*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)) - 
   (231*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (9*CA^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (3*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (15*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (99*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(32*zb) + 
   (183*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(32*zb) - 
   (2439*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (3739*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (42911*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (5725*CA^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (7309*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (11737*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (7471*CA^2*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/7680 + 
   (4687*CA*CF*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2880 + 
   (8863*CF^2*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/11520 + 
   (995*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (2869*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (40697*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (1781*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (1147*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/128 + 
   (19821*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/128 + 
   (7471*CA^2*Pi^4*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/7680 - 
   (4687*CA*CF*Pi^4*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/2880 - 
   (8863*CF^2*Pi^4*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/11520 - 
   (43*CA^2*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (43*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (43*CF^2*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (55*CA^2*Pi^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/768 - 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/192 + 
   (55*CF^2*Pi^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (119*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (8785*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (9311*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (289*CA^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (209*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/256 - 
   (3685*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/256 - 
   (2671*CA^2*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/10240 + 
   (377*CA*CF*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/1920 + 
   (5507*CF^2*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/7680 + 
   (CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) - 
   (CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(-2 + zb)^3 - 
   (45*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (45*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (CA^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(-2 + zb)^2 - 
   (3*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(-2 + zb)^2 - 
   (9*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (165*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-2 + zb)) + 
   (237*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (3*CA^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (5*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (3*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb^2) + 
   (5*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb^2) + 
   (81*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (297*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (3*CA^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (11*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (4281*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (2391*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (73017*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (6497*CA^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (1661*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (40357*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (2671*CA^2*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/5120 - 
   (377*CA*CF*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/960 - 
   (5507*CF^2*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3840 - 
   (1693*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (3139*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (74707*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (27079*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/1536 - 
   (6089*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/768 - 
   (41891*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/384 - 
   (2671*CA^2*Pi^4*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/5120 + 
   (377*CA*CF*Pi^4*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/960 + 
   (5507*CF^2*Pi^4*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3840 - 
   (343*CA^2*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (343*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/96 - 
   (343*CF^2*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (55*CA^2*Pi^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/768 - 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (55*CF^2*Pi^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (175*CA^2*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/96 - 
   (545*CA*CF*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/48 + 
   (185*CF^2*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/12 - 
   (955*CA^2*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/192 + 
   (2945*CA*CF*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/96 - 
   (995*CF^2*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/24 + 
   (55*CA^2*Pi^2*uec^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/128 - 
   (425*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/64 + 
   (185*CF^2*Pi^2*uec^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/16 + 
   (185*CA^2*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/192 - 
   (185*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/48 + 
   (185*CF^2*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/48 - 
   (55*CA^2*Pi^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/768 + 
   (55*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/192 - 
   (55*CF^2*Pi^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2])/192 + 
   (57*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (1099*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (4993*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (881*CA^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/192 - 
   (2239*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/128 + 
   (6767*CF^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/384 + 
   (27*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (27*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (27*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (81*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (135*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (2013*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (8849*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (96725*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (881*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (333*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (11643*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (3201*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (5721*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (19395*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1281*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (321*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/128 + 
   (13839*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (21*CA^2*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (21*CA*CF*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (21*CF^2*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (17*CA^2*Pi^2*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (17*CF^2*Pi^2*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (17*CA^2*Pi^2*uec^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/128 - 
   (17*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (17*CF^2*Pi^2*uec^2*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (37*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (105*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (305*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (349*CA^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (2377*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (599*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (6*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^2 + 
   (12*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^2 - 
   (3*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (9*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (30*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (45*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (75*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (3933*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (2467*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (9605*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   17*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (109*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (4029*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (1553*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (4183*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (33593*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1761*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (441*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/128 - 
   (2319*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (21*CA^2*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (21*CA*CF*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (21*CF^2*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (CA^2*Pi^2*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (CA*CF*Pi^2*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (CF^2*Pi^2*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (CA^2*Pi^2*uec^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (CA*CF*Pi^2*uec^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (CF^2*Pi^2*uec^2*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (91*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (45*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (131*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1445*CA^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/384 + 
   (581*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (531*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (6*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb)^2 + 
   (12*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb)^2 - 
   (3*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (9*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (30*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (45*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(32*zb) - 
   (75*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(32*zb) + 
   (3205*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (639*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (8327*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (279*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (47*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (3679*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (2327*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (935*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (27229*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (3579*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (1251*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (2145*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (35*CA^2*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/128 + 
   (35*CA*CF*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (35*CF^2*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (7*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (7*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (7*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (7*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/192 + 
   (7*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (7*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (15*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (543*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (255*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (187*CA^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (1163*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (73*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (21*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (21*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (21*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (63*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (105*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (81*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (135*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (2941*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (1139*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (12845*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (545*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (97*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (655*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2193*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (891*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (46623*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (4053*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/256 - 
   (171*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (813*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (35*CA^2*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (35*CA*CF*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (35*CF^2*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (35*CA^2*Pi^2*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (35*CA*CF*Pi^2*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (35*CF^2*Pi^2*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (35*CA^2*Pi^2*uec^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/384 + 
   (35*CA*CF*Pi^2*uec^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (35*CF^2*Pi^2*uec^2*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (977*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (3993*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (6201*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (141*CA^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (559*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/192 - 
   (2489*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/384 + 
   (15*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) - 
   (15*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) + 
   (3*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (3*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (9*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-2 + zb)^2 + 
   (9*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)) - 
   (81*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)) + 
   (63*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (45*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (75*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (1779*CA^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (8483*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (50845*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (1845*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (2307*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (6575*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (4913*CA^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (551*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (30815*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (993*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (399*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1011*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (21*CA^2*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (21*CA*CF*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (21*CF^2*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3*CA^2*Pi^2*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   3*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   3*CF^2*Pi^2*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (3*CA^2*Pi^2*uec^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CF^2*Pi^2*uec^2*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1087*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (3113*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (2297*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (227*CA^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (97*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (2035*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (15*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) + 
   (15*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) - 
   (3*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (21*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (45*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (9*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (9*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*zb^2) + 
   (27*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*zb^2) + 
   (9*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (27*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (27*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (6789*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (3285*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (5139*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1787*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (3943*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (8167*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (4645*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (191*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (53807*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (5631*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/256 + 
   (345*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1437*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (21*CA^2*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (21*CA*CF*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (21*CF^2*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (CA^2*Pi^2*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (CA*CF*Pi^2*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (CF^2*Pi^2*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (CA^2*Pi^2*uec^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/192 + 
   (CA*CF*Pi^2*uec^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (CF^2*Pi^2*uec^2*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (2719*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (4907*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (8923*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (161*CA^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (973*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/384 + 
   (325*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (45*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^3) + 
   (45*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) - 
   (9*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (117*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)^2) + 
   (189*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (27*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (27*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*zb^2) + 
   (27*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*zb^2) + 
   (9*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (9*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*zb) - 
   (411*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*zb) - 
   (6751*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (787*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (18545*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (923*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (4415*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/192 - 
   (3961*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (5869*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (1837*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (40783*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (5277*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/256 + 
   (2643*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/128 + 
   (2751*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (35*CA^2*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (35*CA*CF*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (35*CF^2*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (13*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (13*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (13*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (13*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/384 + 
   (13*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (13*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (2981*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (1703*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (12007*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (1237*CA^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/768 + 
   (1669*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/384 - 
   (755*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (45*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^3) - 
   (45*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) + 
   (9*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (135*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-2 + zb)^2) - 
   (207*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (63*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-2 + zb)) - 
   (153*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (81*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb^2) - 
   (81*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*zb^2) - 
   (27*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (27*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (171*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (6169*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (5779*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (28759*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (4945*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/384 + 
   (2837*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/192 + 
   (6611*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (5099*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (5515*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (68959*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (6939*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/512 - 
   (2013*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (8091*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (35*CA^2*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (35*CA*CF*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (35*CF^2*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (7*CA^2*Pi^2*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (7*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (7*CF^2*Pi^2*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (7*CA^2*Pi^2*uec^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (7*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (7*CF^2*Pi^2*uec^2*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (65*CA^2*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/64 + 
   (45*CA*CF*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/32 + 
   (5*CF^2*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   (35*CA^2*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/16 - 
   5*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2] + 
   (5*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/4 - 
   (15*CA^2*Pi^2*uec^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/8 + 
   (255*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/32 - 
   (135*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CA^2*Pi^2*uec^2*zb^3*G[1, 2, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[1, 2, 1, zb]*Log[Q2dmu2])/4 - 
   (5*CF^2*Pi^2*uec^2*zb^3*G[1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   (5*CA^2*Pi^2*uec^2*zb^4*G[1, 2, 1, zb]*Log[Q2dmu2])/128 - 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 2, 1, zb]*Log[Q2dmu2])/32 + 
   (5*CF^2*Pi^2*uec^2*zb^4*G[1, 2, 1, zb]*Log[Q2dmu2])/32 - 
   (CA^2*Pi^2*uec^2*G[2, 1, 0, zb]*Log[Q2dmu2])/4 + 
   4*CA*CF*Pi^2*uec^2*G[2, 1, 0, zb]*Log[Q2dmu2] - 
   7*CF^2*Pi^2*uec^2*G[2, 1, 0, zb]*Log[Q2dmu2] + 
   (5*CA^2*Pi^2*uec^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2])/4 - 
   11*CA*CF*Pi^2*uec^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2] + 
   17*CF^2*Pi^2*uec^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2] + 
   (27*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (27*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (CA^2*Pi^2*uec^2*zb^3*G[2, 1, 0, zb]*Log[Q2dmu2])/4 + 
   CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 0, zb]*Log[Q2dmu2] - 
   CF^2*Pi^2*uec^2*zb^3*G[2, 1, 0, zb]*Log[Q2dmu2] + 
   (CA^2*Pi^2*uec^2*zb^4*G[2, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (CF^2*Pi^2*uec^2*zb^4*G[2, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (CA^2*Pi^2*uec^2*G[2, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (8*CA*CF*Pi^2*uec^2*G[2, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (14*CF^2*Pi^2*uec^2*G[2, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (5*CA^2*Pi^2*uec^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (22*CA*CF*Pi^2*uec^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (34*CF^2*Pi^2*uec^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (9*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CF^2*Pi^2*uec^2*zb^2*G[2, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (CA^2*Pi^2*uec^2*zb^3*G[2, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (2*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*Pi^2*uec^2*zb^3*G[2, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (CA^2*Pi^2*uec^2*zb^4*G[2, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (CA*CF*Pi^2*uec^2*zb^4*G[2, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (CF^2*Pi^2*uec^2*zb^4*G[2, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (113*CA^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (1799*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (2151*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (4063*CA^2*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/192 + 
   (11*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (23011*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/192 + 
   (2455*CA^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (2627*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (60261*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (4063*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (11*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (23011*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (4239*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (10023*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (14517*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (4063*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (11*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (23011*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (81*CA^2*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (81*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (81*CF^2*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (33*CA^2*uec^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (33*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (33*CF^2*uec^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (119*CA^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (831*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (2791*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (2459*CA^2*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (1361*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/192 + 
   (2889*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (2473*CA^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (7227*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (24185*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2459*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (1361*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (2889*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1035*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3897*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (49359*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (2741*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (275*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (2715*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (165*CA^2*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (165*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (165*CF^2*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (33*CA^2*uec^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (33*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (33*CF^2*uec^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (11*CA^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1437*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (2465*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (323*CA^2*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (185*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (1321*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4345*CA^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (5169*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (10763*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (323*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (185*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (1321*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (873*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   186*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (43083*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (2851*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (479*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (2537*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (271*CA^2*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (271*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (271*CF^2*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (55*CA^2*uec^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (55*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (55*CF^2*uec^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (39*CA^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1323*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1377*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (427*CA^2*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   10*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (2199*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (4233*CA^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (2331*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (16863*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (367*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (55*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2319*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1683*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (3837*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (36015*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (123*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (469*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1079*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (277*CA^2*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (277*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (277*CF^2*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (55*CA^2*uec^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (55*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (55*CF^2*uec^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (59*CA^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (1239*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (2185*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (5425*CA^2*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/384 + 
   (487*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/192 + 
   (1221*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (3987*CA^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (3367*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (9683*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (5425*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/192 - 
   (487*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (1221*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6093*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (8871*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (9567*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (2969*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (1045*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (2427*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (211*CA^2*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (211*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (211*CF^2*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (11*CA^2*uec^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (11*CF^2*uec^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (27*CA^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (669*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1323*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1193*CA^2*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/128 - 
   (73*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (901*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1843*CA^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1121*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (7559*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1193*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (73*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (901*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5919*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (5409*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (16035*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (361*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (207*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   107*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (27*CA^2*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (27*CF^2*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (11*CA^2*uec^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (11*CF^2*uec^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (129*CA^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (1281*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1161*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1075*CA^2*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (23*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (1735*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (2751*CA^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (993*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (12081*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (979*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (169*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1831*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4509*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (405*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   756*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (309*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   5*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1759*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (91*CA^2*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (91*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (91*CF^2*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (11*CA^2*uec^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (11*CF^2*uec^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (39*CA^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1419*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (291*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (83*CA^2*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (641*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1121*CA^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (2831*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (8777*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (139*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (113*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (695*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2127*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (2823*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (9603*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (801*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (39*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1331*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (3*CA^2*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   6*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   6*CF^2*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (11*CA^2*uec^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (11*CF^2*uec^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CA^2*Pi^2*uec^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/8 - 
   (25*CA*CF*Pi^2*uec^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/8 + 
   (15*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/4 - 
   (5*CA^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   (25*CA*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/4 - 
   (15*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/2 + 
   (5*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/2 - 
   (25*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/2 + 
   15*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2] + 
   (147*CA^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (2767*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (3683*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (881*CA^2*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (725*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (13831*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/192 - 
   (27*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) + 
   (27*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) - 
   (27*CA^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (27*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (81*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (81*CA^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (135*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (2913*CA^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (2597*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (30223*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (881*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (725*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (13831*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (6153*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (4527*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (43191*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (881*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (725*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (13831*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (177*CA^2*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (177*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (177*CF^2*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (33*CA^2*uec^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (33*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (33*CF^2*uec^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (701*CA^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (4187*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (10925*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (283*CA^2*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (159*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (1711*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (6*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^3 - 
   (12*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^3 + 
   (3*CA^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^2 + 
   (12*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^2 - 
   (36*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^2 + 
   (9*CA^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (12*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (60*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (45*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(32*zb^2) - 
   (75*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(32*zb^2) - 
   (45*CA^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (15*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (165*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (5607*CA^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (3405*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (24399*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (283*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (159*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1711*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (5947*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (377*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (9175*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (79*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (287*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1587*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (45*CA^2*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (45*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (45*CF^2*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (33*CA^2*uec^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (33*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (33*CF^2*uec^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (225*CA^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   117*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (10437*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1163*CA^2*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (481*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (1579*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (6*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb)^3 - 
   (12*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb)^3 + 
   (3*CA^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb)^2 + 
   (12*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb)^2 - 
   (36*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb)^2 + 
   (9*CA^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (12*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (60*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (45*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(32*zb^2) - 
   (75*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(32*zb^2) - 
   (45*CA^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(32*zb) - 
   (15*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (165*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (5233*CA^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (5407*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (11311*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1163*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (481*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1579*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (9929*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (4325*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (8257*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (163*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (685*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (379*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (37*CA^2*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (37*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (37*CF^2*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (55*CA^2*uec^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/128 + 
   (55*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (55*CF^2*uec^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (263*CA^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (2633*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (7373*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (171*CA^2*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (237*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (317*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (21*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) + 
   (21*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) - 
   (21*CA^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) - 
   (21*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (63*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (63*CA^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (21*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (105*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (81*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*zb^2) + 
   (135*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*zb^2) + 
   (81*CA^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (27*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (297*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (4819*CA^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (2383*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (17957*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   9*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (21*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   86*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (9355*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (1405*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (6935*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (813*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (369*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1265*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (151*CA^2*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (151*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (151*CF^2*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (55*CA^2*uec^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (55*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (55*CF^2*uec^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (2015*CA^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (3619*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (2219*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (267*CA^2*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (253*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (367*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (69*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^3) - 
   (69*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) + 
   (69*CA^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)^2) + 
   (69*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (207*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (207*CA^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)) + 
   (69*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (345*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (45*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*zb^2) - 
   (75*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*zb^2) - 
   (45*CA^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (15*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (165*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (1593*CA^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (495*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (19485*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (267*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (253*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (367*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3599*CA^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (923*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (12751*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (267*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (253*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (367*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (93*CA^2*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (93*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (93*CF^2*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (11*CA^2*uec^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (11*CF^2*uec^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (515*CA^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1687*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (1481*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (687*CA^2*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/128 + 
   (15*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (513*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (15*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) + 
   (15*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^3 - 
   (15*CA^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (15*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^2 + 
   (45*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb)^2 - 
   (45*CA^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (15*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (75*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (63*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*zb^2) + 
   (105*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*zb^2) + 
   (63*CA^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (21*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (231*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (5797*CA^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (751*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (15203*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (687*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   15*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (513*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3389*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (2975*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (10591*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (777*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (41*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (235*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (49*CA^2*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (49*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (49*CF^2*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (11*CA^2*uec^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (11*CF^2*uec^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2443*CA^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (43*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4897*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (603*CA^2*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/128 + 
   (111*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (489*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (63*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)^3) + 
   (63*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) - 
   (63*CA^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)^2) - 
   (63*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (189*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (189*CA^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-2 + zb)) - 
   (63*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (315*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (135*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*zb^2) + 
   (225*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*zb^2) + 
   (135*CA^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*zb) + 
   (45*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (495*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (5785*CA^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (4307*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (12431*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (603*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (111*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (489*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (4449*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (3183*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (15477*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (603*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (111*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (489*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (53*CA^2*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (53*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (53*CF^2*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (11*CA^2*uec^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/128 + 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (11*CF^2*uec^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (2545*CA^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (1597*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (5207*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (621*CA^2*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/256 - 
   (99*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1359*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (27*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) - 
   (27*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) + 
   (27*CA^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (27*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (81*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (81*CA^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (135*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (81*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb^2) - 
   (135*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb^2) - 
   (81*CA^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (27*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (297*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (4925*CA^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (6259*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (18173*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (621*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (99*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1359*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1893*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (8325*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (6051*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (621*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (99*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1359*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (101*CA^2*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (101*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (101*CF^2*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (11*CA^2*uec^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (11*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (11*CF^2*uec^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (15*CA*CF*Pi^2*uec^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/16 - 
   (15*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/8 - 
   (15*CA*CF*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/8 + 
   (15*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   5*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2] - 
   10*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2] - 
   (3*CA*CF*Pi^2*uec^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CF^2*Pi^2*uec^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/2 - 
   3*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb]*Log[Q2dmu2] - 
   3*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2] + 
   6*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2] + 
   (CA*CF*Pi^2*uec^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/2 - 
   CF^2*Pi^2*uec^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2] - 
   CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb]*Log[Q2dmu2] + 
   2*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb]*Log[Q2dmu2] + 
   2*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2] - 
   4*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2] + 
   (35*CA^2*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (109*CA*CF*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   37*CF^2*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (191*CA^2*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (589*CA*CF*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (199*CF^2*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (33*CA^2*uec^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (255*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (111*CF^2*uec^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (37*CA^2*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (37*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (37*CF^2*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (11*CA^2*uec^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (11*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (11*CF^2*uec^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (35*CA^2*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (109*CA*CF*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   37*CF^2*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (191*CA^2*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (589*CA*CF*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (199*CF^2*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (33*CA^2*uec^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (255*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (111*CF^2*uec^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (37*CA^2*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (37*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (37*CF^2*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (11*CA^2*uec^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (11*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (11*CF^2*uec^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (105*CA^2*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (327*CA*CF*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (111*CF^2*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (573*CA^2*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (1767*CA*CF*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (597*CF^2*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (99*CA^2*uec^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (765*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (333*CF^2*uec^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (111*CA^2*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (111*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (111*CF^2*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (33*CA^2*uec^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (33*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (33*CF^2*uec^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (105*CA^2*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (327*CA*CF*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (111*CF^2*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (573*CA^2*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1767*CA*CF*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (597*CF^2*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (99*CA^2*uec^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (765*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (333*CF^2*uec^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (111*CA^2*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (111*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (111*CF^2*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (33*CA^2*uec^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (33*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (33*CF^2*uec^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (157*CA^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (91*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (2373*CF^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (471*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (8343*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (32469*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1449*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (24795*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (40293*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   15*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   60*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   60*CF^2*uec^2*zb^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (15*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (15*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (15*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (159*CA^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1243*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (477*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1635*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (13299*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1485*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (19881*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (16785*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (57*CA^2*uec^2*zb^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   57*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   57*CF^2*uec^2*zb^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (57*CA^2*uec^2*zb^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (57*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (57*CF^2*uec^2*zb^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (39*CA^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (49*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1289*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (447*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   336*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (12015*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5427*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (17289*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (30465*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (99*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (99*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (99*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (99*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (99*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (99*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (39*CA^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   CA*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (159*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (447*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1899*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4827*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (5535*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (12969*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (24939*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (93*CA^2*uec^2*zb^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (93*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (93*CF^2*uec^2*zb^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (93*CA^2*uec^2*zb^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (93*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (93*CF^2*uec^2*zb^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (21*CA^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (65*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1369*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (441*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1083*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (10947*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (5211*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (15093*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (28053*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (85*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (85*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (85*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (85*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (85*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (85*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (163*CA^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (CA*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1299*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (213*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1533*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2211*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (2619*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (11421*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (23103*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   10*CA^2*uec^2*zb^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   40*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   40*CF^2*uec^2*zb^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (5*CA^2*uec^2*zb^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   5*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   5*CF^2*uec^2*zb^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (79*CA^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (37*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (579*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (369*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (957*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (3735*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (4671*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (8181*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (19305*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (57*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (57*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (57*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (57*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (57*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (57*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (75*CA^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   9*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1047*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (345*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (213*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2907*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1161*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5049*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (15309*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (13*CA^2*uec^2*zb^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   26*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   26*CF^2*uec^2*zb^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (13*CA^2*uec^2*zb^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (13*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (13*CF^2*uec^2*zb^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (393*CA^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (73*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1499*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (453*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1689*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (10041*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (2619*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (13239*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (13113*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   9*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   36*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   36*CF^2*uec^2*zb^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (9*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (475*CA^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (263*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1323*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (837*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (585*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (8067*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (5301*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (9819*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (10755*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (17*CA^2*uec^2*zb^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   34*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   34*CF^2*uec^2*zb^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (17*CA^2*uec^2*zb^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (17*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (17*CF^2*uec^2*zb^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (125*CA^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (283*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1353*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (771*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (213*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7299*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1233*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (8397*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (19719*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (29*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   29*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   29*CF^2*uec^2*zb^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (29*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (29*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (29*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (279*CA^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (633*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1167*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (693*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (405*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (5733*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1233*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5445*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (15885*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (27*CA^2*uec^2*zb^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   27*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   27*CF^2*uec^2*zb^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (27*CA^2*uec^2*zb^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (27*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^2*uec^2*zb^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (621*CA^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   26*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   63*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (159*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (129*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (2907*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (585*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (4149*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (3789*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   4*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   16*CF^2*uec^2*zb^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (CA^2*uec^2*zb^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   2*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   2*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (333*CA^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (603*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (801*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (267*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (33*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2259*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (4581*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (1971*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (6003*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (15*CA^2*uec^2*zb^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   15*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   15*CF^2*uec^2*zb^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (15*CA^2*uec^2*zb^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (15*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (15*CF^2*uec^2*zb^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (681*CA^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (1485*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (585*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (405*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (345*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (3639*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (513*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (225*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (9333*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (11*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (11*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (11*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (11*CA^2*uec^2*zb^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (11*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (11*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (699*CA^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1797*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (387*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (285*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1149*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1329*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3915*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (1989*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (6885*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (9*CA^2*uec^2*zb^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (9*CF^2*uec^2*zb^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA^2*uec^2*zb^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (9*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (9*CF^2*uec^2*zb^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (207*CA^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (895*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (13905*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (609*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (9897*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (33957*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1287*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1845*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (15201*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (51*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   51*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   51*CF^2*uec^2*zb^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (51*CA^2*uec^2*zb^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (51*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (51*CF^2*uec^2*zb^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (21*CA^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   187*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (5669*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (657*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (7803*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (14001*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2601*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (711*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (12627*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   12*CA^2*uec^2*zb^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   48*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (3*CA^2*uec^2*zb^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   6*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   6*CF^2*uec^2*zb^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (441*CA^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (5413*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (5329*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (693*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (6717*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (12987*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (4851*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (4905*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (23337*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (21*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   42*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   42*CF^2*uec^2*zb^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (21*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (21*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (21*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (273*CA^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (4407*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (2145*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (723*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (4887*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   1320*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (4851*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (3411*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (19107*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (39*CA^2*uec^2*zb^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   39*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   39*CF^2*uec^2*zb^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (39*CA^2*uec^2*zb^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (39*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (39*CF^2*uec^2*zb^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (283*CA^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (4903*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (4977*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (757*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (5723*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (12121*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (297*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (4221*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (10935*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (73*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (73*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (73*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (73*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (73*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (73*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (25*CA^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2021*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1999*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (737*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (4159*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (2465*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (4671*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (2943*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (17991*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (17*CA^2*uec^2*zb^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   34*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   34*CF^2*uec^2*zb^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (17*CA^2*uec^2*zb^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (17*CF^2*uec^2*zb^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (21*CA^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (3555*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (933*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (723*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (3063*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   1092*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (261*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1989*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (3897*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (51*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (51*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (51*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (51*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (51*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (51*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (61*CA^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (355*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1475*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (169*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1733*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1729*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2007*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (891*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (12447*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (23*CA^2*uec^2*zb^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   23*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   23*CF^2*uec^2*zb^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (23*CA^2*uec^2*zb^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (23*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (23*CF^2*uec^2*zb^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (477*CA^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (2349*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (2381*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1413*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (2691*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   1314*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (603*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (3897*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (8865*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (9*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   18*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   18*CF^2*uec^2*zb^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (9*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (9*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (9*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1757*CA^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (1829*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1931*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1345*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1475*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (4241*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (4779*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (1899*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (7191*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (17*CA^2*uec^2*zb^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   17*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   17*CF^2*uec^2*zb^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (17*CA^2*uec^2*zb^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (17*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (17*CF^2*uec^2*zb^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (483*CA^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (681*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1785*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1365*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (795*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (3921*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (4527*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (1089*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1665*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (27*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (27*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (27*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (27*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (27*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (27*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (229*CA^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (59*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (715*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (319*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (235*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1555*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (549*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (639*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (2655*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (25*CA^2*uec^2*zb^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (25*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (25*CF^2*uec^2*zb^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (25*CA^2*uec^2*zb^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (25*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (25*CF^2*uec^2*zb^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1413*CA^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (45*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (399*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (201*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (1275*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (3129*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (4113*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (477*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (9909*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3*CA^2*uec^2*zb^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (3*CF^2*uec^2*zb^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (3*CA^2*uec^2*zb^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (3*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (3*CF^2*uec^2*zb^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1321*CA^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (43*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1277*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (367*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1957*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2441*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3879*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (189*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (3861*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (CA^2*uec^2*zb^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   2*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2*CF^2*uec^2*zb^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (CA^2*uec^2*zb^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (CA*CF*uec^2*zb^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (CF^2*uec^2*zb^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3019*CA^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (797*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (1153*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1487*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (2801*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1019*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3285*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (4059*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (6093*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (7*CA^2*uec^2*zb^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (7*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7*CF^2*uec^2*zb^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (7*CA^2*uec^2*zb^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (7*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (7*CF^2*uec^2*zb^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (2895*CA^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (981*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (909*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2625*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (3327*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (3021*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (5841*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (4941*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (8829*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CA^2*uec^2*zb^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   3*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   3*CF^2*uec^2*zb^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (3*CA^2*uec^2*zb^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CF^2*uec^2*zb^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (39*CA^2*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (27*CA*CF*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   3*CF^2*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (21*CA^2*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   12*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   3*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (9*CA^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (153*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (81*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3*CA^2*uec^2*zb^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   3*CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   3*CF^2*uec^2*zb^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (3*CA^2*uec^2*zb^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CF^2*uec^2*zb^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (39*CA^2*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (27*CA*CF*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   3*CF^2*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (21*CA^2*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   12*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   3*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (9*CA^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (153*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (81*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CA^2*uec^2*zb^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   3*CA*CF*uec^2*zb^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   3*CF^2*uec^2*zb^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (3*CA^2*uec^2*zb^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*uec^2*zb^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CF^2*uec^2*zb^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (117*CA^2*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (81*CA*CF*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (9*CF^2*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (63*CA^2*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   18*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (9*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (27*CA^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (459*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (243*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (9*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (9*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (9*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (9*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (117*CA^2*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (81*CA*CF*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (9*CF^2*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (63*CA^2*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   18*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (9*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (27*CA^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (459*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (243*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CA^2*uec^2*zb^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CA*CF*uec^2*zb^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (9*CF^2*uec^2*zb^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA^2*uec^2*zb^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (9*CA*CF*uec^2*zb^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (9*CF^2*uec^2*zb^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (9*CA^2*uec^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   36*CA*CF*uec^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   63*CF^2*uec^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (45*CA^2*uec^2*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   99*CA*CF*uec^2*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   153*CF^2*uec^2*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (243*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (243*CF^2*uec^2*zb^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   9*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   9*CF^2*uec^2*zb^3*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (9*CA^2*uec^2*zb^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (9*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CF^2*uec^2*zb^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   2*CA^2*uec^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CA*CF*uec^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   56*CF^2*uec^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   10*CA^2*uec^2*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   88*CA*CF*uec^2*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   27*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   54*CF^2*uec^2*zb^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2*CA^2*uec^2*zb^3*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   8*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   8*CF^2*uec^2*zb^3*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (CA^2*uec^2*zb^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   CA*CF*uec^2*zb^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   CF^2*uec^2*zb^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2*CA^2*uec^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   32*CA*CF*uec^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   56*CF^2*uec^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   10*CA^2*uec^2*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   88*CA*CF*uec^2*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   27*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   54*CF^2*uec^2*zb^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (CA^2*uec^2*zb^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   CF^2*uec^2*zb^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (7*CA^2*uec^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   28*CA*CF*uec^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   49*CF^2*uec^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (35*CA^2*uec^2*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   77*CA*CF*uec^2*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   119*CF^2*uec^2*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (189*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (189*CF^2*uec^2*zb^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*CA^2*uec^2*zb^3*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   7*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   7*CF^2*uec^2*zb^3*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (7*CA^2*uec^2*zb^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (7*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (7*CF^2*uec^2*zb^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (23*CA^2*uec^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   46*CA*CF*uec^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (161*CF^2*uec^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (115*CA^2*uec^2*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (253*CA*CF*uec^2*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (391*CF^2*uec^2*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (621*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (621*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (23*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (23*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (23*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (23*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (23*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (23*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (5*CA^2*uec^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   40*CA*CF*uec^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   70*CF^2*uec^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (25*CA^2*uec^2*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   110*CA*CF*uec^2*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   170*CF^2*uec^2*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (135*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (135*CF^2*uec^2*zb^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (5*CA^2*uec^2*zb^3*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   10*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   10*CF^2*uec^2*zb^3*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (5*CA^2*uec^2*zb^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (5*CF^2*uec^2*zb^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (21*CA^2*uec^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   42*CA*CF*uec^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (147*CF^2*uec^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (105*CA^2*uec^2*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (231*CA*CF*uec^2*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (357*CF^2*uec^2*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (567*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (567*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (21*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (21*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (21*CF^2*uec^2*zb^3*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (21*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (21*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (21*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (9*CA^2*uec^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   36*CA*CF*uec^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   63*CF^2*uec^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (45*CA^2*uec^2*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   99*CA*CF*uec^2*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   153*CF^2*uec^2*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (243*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (243*CF^2*uec^2*zb^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CA^2*uec^2*zb^3*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   9*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   9*CF^2*uec^2*zb^3*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (9*CA^2*uec^2*zb^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (9*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CF^2*uec^2*zb^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (135*CA^2*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (5965*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (29795*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (135*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (5965*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (29795*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (135*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (5965*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (29795*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (23*CA^2*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (9845*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (12403*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (23*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (9845*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (12403*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (23*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (9845*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (12403*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   2*CA^2*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1085*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (2837*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   4*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1085*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2837*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (17*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (8845*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (11483*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (67*CA^2*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1717*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (9291*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (67*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1717*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (9291*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (119*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (7033*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4713*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   7*CA^2*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1913*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   1310*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   14*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1913*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   2620*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (85*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (8009*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (10783*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (193*CA^2*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (6061*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2151*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   23*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (6097*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (4311*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (169*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (6379*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (4437*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (63*CA^2*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2357*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (7377*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (117*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (2393*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (7413*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (237*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5035*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   1917*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (321*CA^2*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (3363*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   732*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (147*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3471*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2955*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (309*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3645*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3057*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (53*CA^2*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   421*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2441*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (53*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   842*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2441*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (179*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (7315*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (10277*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   17*CA^2*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (5327*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (8031*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (499*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (5417*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   2019*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (245*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5819*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (8469*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (307*CA^2*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1153*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3693*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (569*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (2351*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (7431*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (283*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5209*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (7935*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (357*CA^2*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   213*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   747*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (633*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1785*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (6057*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (339*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3927*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (6459*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (187*CA^2*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1577*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6063*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (347*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1631*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (6117*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (395*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3547*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (3249*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (399*CA^2*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2205*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1215*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (345*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2421*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   1242*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (429*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2499*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2607*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (429*CA^2*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   81*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (2007*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (723*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (783*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (4149*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (489*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1485*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4323*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (441*CA^2*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (261*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3069*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (351*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (441*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3249*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (255*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (621*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1653*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (659*CA^2*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (5909*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (2293*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (659*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (5909*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   2293*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (301*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6743*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (9949*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (737*CA^2*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (4705*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (3789*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (737*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (4705*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (3789*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (349*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   674*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (4113*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (769*CA^2*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (2029*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (6963*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (769*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (2029*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (6963*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (383*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1199*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3849*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (831*CA^2*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1509*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (5661*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (831*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1509*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (5661*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (423*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1815*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   1572*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (845*CA^2*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (1739*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6459*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (845*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1739*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (6459*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (445*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   536*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (3657*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (879*CA^2*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (2577*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1317*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (879*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (2577*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   1317*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (465*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   408*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (3003*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (885*CA^2*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (933*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4563*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (885*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (933*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (4563*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (495*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1251*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   1326*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (897*CA^2*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1107*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1803*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (897*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1107*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1803*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   63*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (819*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   1062*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (969*CA^2*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (2149*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (5217*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1131*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1825*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (5055*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (585*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (631*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (5793*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (963*CA^2*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   93*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (4233*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (531*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (645*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2067*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (585*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (435*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   1173*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (963*CA^2*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1131*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (969*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (531*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (933*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (3777*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (615*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (699*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2205*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (939*CA^2*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (573*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1545*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (123*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (483*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3045*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (303*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (369*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   882*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (915*CA^2*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (87*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3045*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (969*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   30*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (2991*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (633*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (87*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   849*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (855*CA^2*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (33*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   300*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (855*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (33*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   600*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   75*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (57*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   666*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (777*CA^2*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (399*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (489*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   48*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (381*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1965*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (291*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (279*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   546*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (345*CA^2*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (87*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   183*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (159*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (147*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (759*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1071*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (459*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1623*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CA^2*uec^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (15*CA*CF*uec^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   9*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   3*CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   15*CA*CF*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   18*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   6*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   30*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   36*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (3*CA^2*uec^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (15*CA*CF*uec^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   9*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   3*CA^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   15*CA*CF*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   18*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   6*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   30*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   36*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (9*CA^2*uec^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (45*CA*CF*uec^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (27*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (9*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (45*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   27*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   9*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   45*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   54*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (9*CA^2*uec^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (45*CA*CF*uec^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (27*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (9*CA^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (45*CA*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   27*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   9*CA^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   45*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   54*CF^2*uec^2*zb^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (471*CA^2*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (2019*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (17363*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (471*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (2019*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (17363*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (471*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (2019*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (17363*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (477*CA^2*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1595*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (7189*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (477*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1595*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (7189*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (477*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1595*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (7189*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (225*CA^2*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1327*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (6599*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (225*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1327*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (6599*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (459*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1375*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (6713*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (225*CA^2*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (951*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   672*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (225*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (951*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   1344*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (459*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (999*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2745*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (225*CA^2*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1085*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6115*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (225*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1085*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (6115*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (477*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1187*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (6373*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (111*CA^2*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (381*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (4989*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (861*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (789*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   1254*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (471*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (849*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (5217*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (201*CA^2*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (459*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (2151*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (375*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (513*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   1089*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (447*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (537*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   1137*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (387*CA^2*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (45*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3393*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (693*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (261*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1737*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   54*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (243*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3609*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (945*CA^2*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (1727*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (5717*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (945*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1727*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (5717*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (531*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (2051*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (3079*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (921*CA^2*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1191*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (2343*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (921*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1191*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2343*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (519*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1461*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5073*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (879*CA^2*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (873*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (2163*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (879*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (873*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2163*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (525*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1185*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4809*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (837*CA^2*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (405*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (873*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (837*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (405*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   873*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   63*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (669*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3927*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (783*CA^2*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (261*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (903*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (837*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (153*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1779*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (513*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (423*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (4017*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (729*CA^2*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (87*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2889*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (189*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (141*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1431*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (243*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (15*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1617*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (639*CA^2*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (471*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1209*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (639*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (471*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1209*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (117*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (453*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2733*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (279*CA^2*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (759*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1851*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (531*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (705*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (939*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (855*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (795*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   528*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (405*CA^2*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (291*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1153*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (405*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (291*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   1153*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (405*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (291*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   1153*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (387*CA^2*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (147*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (945*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (387*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (147*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   945*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (387*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (147*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   945*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (171*CA^2*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (33*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1731*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (171*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (33*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1731*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (369*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (27*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1779*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (315*CA^2*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (99*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1395*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (315*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (99*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1395*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (171*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (39*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1443*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (639*CA^2*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (147*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (801*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (639*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (147*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   801*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (387*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (63*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3423*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (585*CA^2*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (351*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   324*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (585*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (351*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   648*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   45*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (279*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2799*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (459*CA^2*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (585*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   279*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (459*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (585*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   558*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (81*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (537*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2469*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (189*CA^2*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (765*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (873*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (189*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (765*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (873*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (567*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (729*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1971*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (189*CA^2*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (297*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   312*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (189*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (297*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   624*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (189*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (297*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   624*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (81*CA^2*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (333*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   252*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (333*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   504*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (333*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   504*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (243*CA^2*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (765*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (459*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (243*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (765*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   459*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (765*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1917*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (81*CA^2*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (837*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (729*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (837*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (729*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (837*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1539*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (459*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   180*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (459*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   360*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (459*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   360*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (81*CA^2*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (459*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (567*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (459*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (567*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (459*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (567*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (243*CA^2*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (243*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (459*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (243*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (243*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (459*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (243*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (459*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (729*CA^2*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (243*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1377*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (729*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (243*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1377*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (729*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (243*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1377*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CA*CF*uec^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   9*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   12*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   24*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (9*CA*CF*uec^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA*CF*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   9*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   12*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   24*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (27*CA*CF*uec^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (27*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (27*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (27*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   18*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   36*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (27*CA*CF*uec^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (27*CA*CF*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (27*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   18*CA*CF*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   36*CF^2*uec^2*zb^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (27*CA*CF*uec^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (27*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (27*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   27*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   27*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   54*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6*CA*CF*uec^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   12*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   12*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   24*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   24*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   6*CA*CF*uec^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   12*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   12*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   24*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   24*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (21*CA*CF*uec^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (21*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (21*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   21*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   21*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   42*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (69*CA*CF*uec^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (69*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (69*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (69*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (69*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   69*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (15*CA*CF*uec^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   15*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   15*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   30*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   30*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   60*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (63*CA*CF*uec^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (63*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (63*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (63*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (63*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   63*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (27*CA*CF*uec^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (27*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (27*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   27*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   27*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   54*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (15*CA^2*uec^2*Log[Q2dmu2]^2)/128 - (3*CA*CF*uec^2*Log[Q2dmu2]^2)/64 - 
   (4005*CF^2*uec^2*Log[Q2dmu2]^2)/128 + (31*CA^2*Pi^2*uec^2*Log[Q2dmu2]^2)/
    256 - (285*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/512 + 
   (445*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/128 - 
   (2671*CA^2*Pi^4*uec^2*Log[Q2dmu2]^2)/61440 + 
   (5007*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^2)/20480 - 
   (2773*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2)/7680 + 
   (15*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/(32*(-2 + zb)^2) - 
   (15*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/(16*(-2 + zb)^2) + 
   (15*CA^2*Pi^2*uec^2*Log[Q2dmu2]^2)/(64*(-2 + zb)) + 
   (45*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/(64*(-2 + zb)) - 
   (75*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/(32*(-2 + zb)) - 
   (129*CA^2*uec^2*zb*Log[Q2dmu2]^2)/32 + 
   (10839*CA*CF*uec^2*zb*Log[Q2dmu2]^2)/128 + 
   (32571*CF^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
   (45*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/8 + 
   (1687*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/256 - 
   (43393*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/512 - 
   (2671*CA^2*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/10240 - 
   (3049*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/10240 + 
   (613*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/320 - 
   (1449*CA^2*uec^2*zb^2*Log[Q2dmu2]^2)/256 - 
   (10287*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2)/128 - 
   (67527*CF^2*uec^2*zb^2*Log[Q2dmu2]^2)/256 - 
   (3851*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/512 - 
   (6373*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/512 + 
   (93617*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2)/1024 + 
   (15909*CA^2*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/40960 + 
   (1473*CA*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/5120 - 
   (24351*CF^2*Pi^4*uec^2*zb^2*Log[Q2dmu2]^2)/10240 - 
   (113*CA^2*Pi^4*uec^2*zb^3*Log[Q2dmu2]^2)/3840 + 
   (113*CA*CF*Pi^4*uec^2*zb^3*Log[Q2dmu2]^2)/960 - 
   (113*CF^2*Pi^4*uec^2*zb^3*Log[Q2dmu2]^2)/960 + 
   (113*CA^2*Pi^4*uec^2*zb^4*Log[Q2dmu2]^2)/30720 - 
   (113*CA*CF*Pi^4*uec^2*zb^4*Log[Q2dmu2]^2)/7680 + 
   (113*CF^2*Pi^4*uec^2*zb^4*Log[Q2dmu2]^2)/7680 - 
   (3*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (39*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (3735*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/128 - 
   (23*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/256 + 
   (663*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/256 - 
   (2065*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/256 - 
   (7471*CA^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/30720 + 
   (41*CA*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/256 + 
   (11441*CF^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/15360 + 
   (9*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) - 
   (9*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)) + 
   (99*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (4737*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (28041*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (1985*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/256 - 
   (307*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (19797*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/256 + 
   (7471*CA^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/15360 - 
   (41*CA*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 - 
   (11441*CF^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/7680 + 
   (459*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (2367*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (26469*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (5025*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/512 + 
   (549*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (177*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (7471*CA^2*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/15360 + 
   (41*CA*CF*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (11441*CF^2*Pi^4*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/7680 - 
   (5*CA^2*Pi^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]^2)/256 + 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (5*CF^2*Pi^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (171*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/128 + 
   (1311*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (69*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (575*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/256 + 
   (1993*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/512 + 
   (1895*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/512 + 
   (2671*CA^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/20480 - 
   (377*CA*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/3840 - 
   (3067*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/7680 - 
   (15*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-2 + zb)^3) + 
   (15*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)^3) - 
   (15*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-2 + zb)^2) - 
   (15*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)^2) + 
   (45*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)^2) - 
   (9*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) + 
   (9*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)) - 
   (45*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-2 + zb)) - 
   (15*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) + 
   (75*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (45*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (27*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (1443*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (36471*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 + 
   (1073*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (3505*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (11591*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (2671*CA^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/10240 + 
   (377*CA*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/1920 + 
   (3067*CF^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3840 - 
   (1215*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (5121*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (35361*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (7819*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/1024 + 
   (1463*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/512 + 
   (14153*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/256 + 
   (2671*CA^2*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/10240 - 
   (377*CA*CF*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/1920 - 
   (3067*CF^2*Pi^4*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3840 + 
   (5*CA^2*Pi^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (5*CF^2*Pi^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (39*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (399*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (4365*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (89*CA^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1491*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/256 + 
   (1861*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/256 + 
   (9*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^2) - 
   (9*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)^2) + 
   (9*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) - 
   (45*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)) - 
   (189*CA^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (5193*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (59349*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (267*CA^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (63*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (7947*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (609*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (5061*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (19389*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3105*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/256 + 
   (171*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/256 + 
   (9243*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (5*CA^2*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (5*CF^2*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (5*CA^2*Pi^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/256 - 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (5*CF^2*Pi^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (51*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (603*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (885*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (289*CA^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (1067*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (495*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (9*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^2) + 
   (9*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)^2) - 
   (9*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) + 
   (45*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*zb) - 
   (45*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (1017*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (3207*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (21981*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (657*CA^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (363*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (2553*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (123*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (5025*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (31425*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (4365*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/512 - 
   (1251*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/256 - 
   45*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (759*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (825*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3129*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (329*CA^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/256 - 
   (381*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (215*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/256 - 
   (27*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)^2) + 
   (27*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^2) - 
   (27*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-2 + zb)) - 
   (81*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-2 + zb)) + 
   (135*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (45*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) + 
   (1503*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (4665*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (29127*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (625*CA^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (2309*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (4003*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (183*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (5997*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (31695*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (4995*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/512 - 
   (1485*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (2583*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (5*CA^2*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (5*CF^2*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (5*CA^2*Pi^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/256 + 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (5*CF^2*Pi^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1689*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (4413*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (1401*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (353*CA^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/512 - 
   (97*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (317*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (27*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)^2) - 
   (27*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^2) + 
   (27*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-2 + zb)) + 
   (81*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-2 + zb)) - 
   (135*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) - 
   (81*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (135*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) - 
   (2259*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (5499*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (23841*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1595*CA^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (1441*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (1753*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (381*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (771*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (55245*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (6723*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/1024 + 
   (315*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (7155*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (5*CA^2*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (5*CF^2*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (5*CA^2*Pi^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (5*CF^2*Pi^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (5*CA^2*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (5*CA*CF*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (35*CF^2*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (25*CA^2*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (55*CA*CF*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (85*CF^2*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (135*CA*CF*Pi^2*uec^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (135*CF^2*Pi^2*uec^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (5*CA^2*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (5*CA*CF*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (5*CF^2*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (5*CA^2*Pi^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (5*CA*CF*Pi^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (5*CF^2*Pi^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (825*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1659*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (881*CA^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (93*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (4901*CF^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1395*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (21*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (34053*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (881*CA^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (93*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (4901*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (945*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (14481*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (881*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (93*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (4901*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA^2*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^2*uec^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (33*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (27*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (2049*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (283*CA^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (163*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (1713*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1257*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1017*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (13179*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (283*CA^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (163*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1713*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1809*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (117*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (24039*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (79*CA^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (397*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1611*CF^2*Pi^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (9*CA^2*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA*CF*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^2*uec^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (57*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (675*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1767*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1163*CA^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/256 + 
   (335*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (393*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1875*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (2037*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   360*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (1163*CA^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (335*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (393*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (2583*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (2205*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (2529*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (163*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (515*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1533*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CA^2*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (15*CA*CF*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CF^2*uec^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (99*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (45*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (459*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (171*CA^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (87*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1167*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1419*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (3045*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (543*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (21*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1275*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (585*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (3447*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (4149*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (813*CA^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (153*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (291*CF^2*Pi^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (15*CA^2*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (15*CA*CF*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CF^2*uec^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (699*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1719*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (4095*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (267*CA^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (253*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (2957*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (9*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^3) + 
   (9*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)^3) - 
   (9*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)^2) - 
   (9*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)^2) + 
   (27*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)^2) - 
   (27*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)) + 
   (45*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)) - 
   (2079*CA^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (39*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (16653*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (267*CA^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (253*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (2957*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1245*CA^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1551*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (22353*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (267*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (253*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (2957*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA^2*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA*CF*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^2*uec^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1497*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (1173*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (5961*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (687*CA^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (15*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1029*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^3) - 
   (9*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)^3) + 
   (9*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)^2) + 
   (9*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)^2) - 
   (27*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)^2) + 
   (27*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)) - 
   (45*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*zb^2) - 
   (45*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*zb^2) - 
   (27*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*zb) - 
   (9*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (99*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) + 
   (3663*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (1035*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1647*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (687*CA^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (15*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1029*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (2247*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (987*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (2343*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (777*CA^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (159*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (963*CF^2*Pi^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA^2*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^2*uec^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1881*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (1071*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (693*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (603*CA^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/256 - 
   (111*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (489*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)^3) - 
   (27*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^3) + 
   (27*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-2 + zb)^2) + 
   (27*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^2) - 
   (81*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^2) + 
   (81*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)) - 
   (135*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)) + 
   (27*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*zb^2) - 
   (45*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*zb^2) - 
   (27*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (9*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (99*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (879*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1707*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1473*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (603*CA^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (111*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (489*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1053*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (5823*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (459*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (603*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (111*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (489*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (15*CA^2*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (15*CA*CF*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CF^2*uec^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1017*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (7137*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (621*CA^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/512 + 
   (99*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1359*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (27*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-2 + zb)^3) + 
   (27*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^3) - 
   (27*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-2 + zb)^2) - 
   (27*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^2) + 
   (81*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)^2) - 
   (81*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-2 + zb)) - 
   (27*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)) + 
   (135*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)) - 
   (81*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*zb^2) + 
   (135*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*zb^2) + 
   (81*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (27*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (297*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (2751*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (2355*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (17943*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (621*CA^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (99*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1359*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1377*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   54*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (11853*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (621*CA^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (99*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1359*CF^2*Pi^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (15*CA^2*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (15*CA*CF*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CF^2*uec^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CA*CF*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CF^2*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CA*CF*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (15*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (15*CA*CF*Pi^2*uec^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (15*CF^2*Pi^2*uec^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (135*CA^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (825*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (339*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (405*CA^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1755*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (17613*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1269*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (6183*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (20169*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA^2*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CA*CF*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CF^2*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CA^2*uec^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA*CF*uec^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^2*uec^2*zb^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (129*CA^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (195*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (51*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (387*CA^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7083*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (621*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (4401*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (8289*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA^2*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CA*CF*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CF^2*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*uec^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*uec^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^2*uec^2*zb^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (33*CA^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (339*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (165*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (333*CA^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (6327*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (4347*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (3321*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (14877*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CA^2*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (15*CA*CF*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CF^2*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (15*CA^2*uec^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (15*CA*CF*uec^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CF^2*uec^2*zb^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (123*CA^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (321*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   9*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (153*CA^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (2493*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (4185*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (1701*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (12015*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CA^2*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CA*CF*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (15*CF^2*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CA^2*uec^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (15*CA*CF*uec^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CF^2*uec^2*zb^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (303*CA^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (309*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (303*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (297*CA^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (5697*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (999*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (2403*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1701*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (3*CA^2*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   3*CA*CF*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   3*CF^2*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (3*CA^2*uec^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3*CA*CF*uec^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF^2*uec^2*zb^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (339*CA^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (795*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (333*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (513*CA^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (189*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4473*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (3861*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (999*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (5481*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CA^2*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   3*CA*CF*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   3*CF^2*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (3*CA^2*uec^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3*CA*CF*uec^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CF^2*uec^2*zb^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (387*CA^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (483*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (135*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (171*CA^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (423*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1827*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (783*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (459*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (2187*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CA^2*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CA*CF*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CF^2*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CA^2*uec^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3*CA*CF*uec^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CF^2*uec^2*zb^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (207*CA^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   18*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (243*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (117*CA^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1215*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (2709*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (729*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1701*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3321*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CA^2*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CA*CF*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CF^2*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CA^2*uec^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF*uec^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF^2*uec^2*zb^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (45*CA^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1287*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (7701*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (981*CA^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1755*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (17865*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (2079*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (513*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3861*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CA^2*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CA*CF*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CF^2*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*uec^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*uec^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^2*uec^2*zb^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (189*CA^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (129*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3117*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (927*CA^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (963*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (7281*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (999*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (6345*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA^2*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CA*CF*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CF^2*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CA^2*uec^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA*CF*uec^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^2*uec^2*zb^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (813*CA^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1809*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (2919*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (879*CA^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (525*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (6747*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1809*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (135*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5859*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (15*CA^2*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CA*CF*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (15*CF^2*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CA^2*uec^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (15*CA*CF*uec^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CF^2*uec^2*zb^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (867*CA^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (1371*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (291*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (399*CA^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (177*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   339*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (3375*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (405*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   297*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (15*CA^2*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (15*CA*CF*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CF^2*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (15*CA^2*uec^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (15*CA*CF*uec^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CF^2*uec^2*zb^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (129*CA^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (435*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   90*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1167*CA^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (951*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (2955*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (783*CA^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1647*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   297*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (3*CA^2*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CA*CF*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CF^2*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CA^2*uec^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3*CA*CF*uec^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CF^2*uec^2*zb^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2019*CA^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (129*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1155*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (267*CA^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1509*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (2343*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (729*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (2457*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (945*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (3*CA^2*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CA*CF*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CF^2*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CA^2*uec^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF*uec^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF^2*uec^2*zb^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1203*CA^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (219*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1065*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1113*CA^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (2373*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (489*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (1215*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1809*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (5913*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (3*CA^2*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CA*CF*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF^2*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (3*CA^2*uec^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (3*CA*CF*uec^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3*CF^2*uec^2*zb^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (597*CA^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (21*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (105*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (1947*CA^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (2841*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (2949*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4185*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (135*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (8775*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA^2*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CA*CF*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (3*CF^2*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CA^2*uec^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (3*CA*CF*uec^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3*CF^2*uec^2*zb^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3*CA^2*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   6*CA*CF*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (21*CF^2*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (15*CA^2*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (33*CA*CF*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (51*CF^2*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (81*CA*CF*uec^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^2*uec^2*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CA^2*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CA*CF*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CF^2*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CA^2*uec^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3*CA*CF*uec^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CF^2*uec^2*zb^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CA^2*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   6*CA*CF*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (21*CF^2*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (15*CA^2*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (33*CA*CF*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (51*CF^2*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CA*CF*uec^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (81*CF^2*uec^2*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CA^2*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CA*CF*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CF^2*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CA^2*uec^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF*uec^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF^2*uec^2*zb^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA^2*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   9*CA*CF*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (63*CF^2*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CA^2*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (99*CA*CF*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (153*CF^2*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA*CF*uec^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (243*CF^2*uec^2*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA^2*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF^2*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CA^2*uec^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (9*CA*CF*uec^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CF^2*uec^2*zb^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA^2*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   9*CA*CF*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (63*CF^2*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (45*CA^2*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (99*CA*CF*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (153*CF^2*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CA*CF*uec^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (243*CF^2*uec^2*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA^2*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA*CF*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^2*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CA^2*uec^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (9*CA*CF*uec^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (9*CF^2*uec^2*zb^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (471*CA^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (471*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (14967*CF^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (471*CA^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (471*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (14967*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (471*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (471*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (14967*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (477*CA^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (2949*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (6171*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (477*CA^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2949*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (6171*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (477*CA^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2949*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (6171*CF^2*uec^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (225*CA^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1221*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2805*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (225*CA^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1221*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (2805*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (459*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2523*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (5709*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (225*CA^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (861*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4545*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (225*CA^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (861*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (4545*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (459*CA^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1803*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1161*CF^2*uec^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (225*CA^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (993*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2577*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (225*CA^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (993*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (2577*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (477*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2157*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (5379*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (111*CA^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1371*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (4185*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (861*CA^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1425*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1053*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (471*CA^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1515*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4383*CF^2*uec^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (201*CA^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (201*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3537*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (375*CA^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   57*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (3591*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (447*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (921*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   468*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (387*CA^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (279*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (2763*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (693*CA^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (441*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (711*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   27*CA^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (369*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2943*CF^2*uec^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (945*CA^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1569*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (2391*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (945*CA^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1569*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2391*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (531*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1839*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (5169*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (921*CA^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1077*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1953*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (921*CA^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1077*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1953*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (519*CA^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (321*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (2115*CF^2*uec^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (879*CA^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (393*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3573*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (879*CA^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (393*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3573*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (525*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (255*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1989*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (837*CA^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (45*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2871*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (837*CA^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (45*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (2871*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (63*CA^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (135*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1611*CF^2*uec^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (783*CA^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (237*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (2907*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (837*CA^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (129*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2853*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (513*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (75*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (3213*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (729*CA^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2313*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (189*CA^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (63*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1143*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CA^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (639*CF^2*uec^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (639*CA^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (207*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1881*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (639*CA^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (207*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1881*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (117*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (63*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   261*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (279*CA^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (333*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (711*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (531*CA^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (153*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1449*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (855*CA^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (405*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1575*CF^2*uec^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (405*CA^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (291*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (8955*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (405*CA^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (291*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (8955*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (405*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (291*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (8955*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (387*CA^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (147*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (3669*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (387*CA^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (147*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3669*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (387*CA^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (147*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3669*CF^2*uec^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (171*CA^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (33*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3351*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (171*CA^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (33*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3351*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (369*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (51*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3441*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (315*CA^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (99*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (675*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (315*CA^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (99*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (675*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (171*CA^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1395*CF^2*uec^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (639*CA^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (147*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3093*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (639*CA^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (147*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (3093*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (387*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (75*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (825*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (585*CA^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (351*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1251*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (585*CA^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (351*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1251*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (45*CA^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (297*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2691*CF^2*uec^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (459*CA^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (585*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1071*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (459*CA^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (585*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1071*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (81*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (567*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2349*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CA^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (765*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (837*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (189*CA^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (765*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (837*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (567*CA^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (765*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1863*CF^2*uec^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CA^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (297*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   156*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (189*CA^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (297*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   312*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (189*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (297*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   312*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (81*CA^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (333*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   126*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (81*CA^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (333*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   252*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (333*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   252*CF^2*uec^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (243*CA^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (765*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (459*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (765*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (459*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (765*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1917*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (837*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (729*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (81*CA^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (837*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (729*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (837*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1539*CF^2*uec^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (459*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   90*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (459*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   180*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (459*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   180*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (81*CA^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (459*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (567*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (459*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (567*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (459*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (567*CF^2*uec^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CA^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (243*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (459*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (243*CA^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (243*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (459*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (243*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (459*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (729*CA^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (243*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1377*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (729*CA^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (243*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1377*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (729*CA^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (243*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1377*CF^2*uec^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CF^2*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CA*CF*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   9*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (9*CA*CF*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CF^2*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CA*CF*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   9*CF^2*uec^2*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (27*CA*CF*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (27*CF^2*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (27*CA*CF*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (27*CA*CF*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CF^2*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CA*CF*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (27*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CF^2*uec^2*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*uec^2*Log[Q2dmu2]^3)/128 + (15*CA*CF*uec^2*Log[Q2dmu2]^3)/128 + 
   (861*CF^2*uec^2*Log[Q2dmu2]^3)/64 - (CA^2*Pi^2*uec^2*Log[Q2dmu2]^3)/256 + 
   (225*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/512 - 
   (1153*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3)/512 - 
   (2671*CA^2*Pi^4*uec^2*Log[Q2dmu2]^3)/61440 - 
   (207*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^3)/10240 + 
   (3859*CF^2*Pi^4*uec^2*Log[Q2dmu2]^3)/15360 - 
   (3*CA^2*uec^2*zb*Log[Q2dmu2]^3)/32 - (4551*CA*CF*uec^2*zb*Log[Q2dmu2]^3)/
    128 - (1161*CF^2*uec^2*zb*Log[Q2dmu2]^3)/8 - 
   (89*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/64 + 
   (39*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/64 + 
   (2431*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/128 + 
   (2671*CA^2*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/30720 + 
   (207*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/5120 - 
   (3859*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/7680 + 
   (297*CA^2*uec^2*zb^2*Log[Q2dmu2]^3)/128 + 
   (117*CA*CF*uec^2*zb^2*Log[Q2dmu2]^3)/4 + 
   (23409*CF^2*uec^2*zb^2*Log[Q2dmu2]^3)/256 + 
   (1773*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/1024 + 
   (357*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/256 - 
   (2727*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^3)/128 - 
   (2671*CA^2*Pi^4*uec^2*zb^2*Log[Q2dmu2]^3)/30720 - 
   (207*CA*CF*Pi^4*uec^2*zb^2*Log[Q2dmu2]^3)/5120 + 
   (3859*CF^2*Pi^4*uec^2*zb^2*Log[Q2dmu2]^3)/7680 + 
   (9*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (15*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (1569*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/128 + 
   (67*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/256 - 
   (303*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/256 + 
   (503*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/256 + 
   (9*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (3783*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 + 
   (15009*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 + 
   (201*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (99*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (1881*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (189*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (1593*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (8973*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (1179*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/512 + 
   (117*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/256 + 
   (2151*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (9*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (309*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (435*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (159*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/512 - 
   (203*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/256 - 
   (47*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/256 - 
   (81*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (2121*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (4737*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (483*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (609*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (933*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (495*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (3393*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (11709*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (1917*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/1024 - 
   (783*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/256 - 
   (2385*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/256 - 
   (21*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (69*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (243*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (89*CA^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (21*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (1099*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/128 + 
   (93*CA^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (159*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (7299*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (89*CA^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (21*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (1099*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (27*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (981*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (1377*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (89*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (21*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (1099*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (39*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (117*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (69*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (229*CA^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (7*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (357*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (3*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (1377*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (1317*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (229*CA^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (7*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (357*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (27*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (243*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (4221*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (259*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (77*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (345*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (189*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (141*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (759*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (201*CA^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/256 + 
   (37*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (667*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (99*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (699*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (1635*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (201*CA^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (37*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (667*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (63*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (1161*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (4239*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (201*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/128 + 
   (37*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (667*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (27*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (387*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (2529*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (207*CA^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/512 - 
   (33*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (453*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (63*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (45*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (5211*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (207*CA^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (33*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (453*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (369*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (2349*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (3465*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (207*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/256 - 
   (33*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (453*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (21*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (231*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (441*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (63*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (243*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (3447*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (27*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (135*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (3591*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (111*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (123*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (27*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (153*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (1341*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (405*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (297*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (1431*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (45*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   3*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (75*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (99*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (1179*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (81*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (459*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (1269*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (183*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (9*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (45*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (459*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (225*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (567*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (621*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (999*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (45*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (51*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (1467*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (225*CA^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (405*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (3303*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (351*CA^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (189*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (1377*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (189*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (33*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (591*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (99*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (495*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (1323*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (621*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (27*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (1107*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (135*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (27*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (303*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (27*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (675*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (297*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (459*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (1107*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (459*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (567*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (99*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (243*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (351*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (765*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (927*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (675*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (1215*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (2835*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (135*CA^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (111*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (2625*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (135*CA^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (111*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (2625*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (135*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (111*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (2625*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (129*CA^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (123*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (1065*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (129*CA^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (123*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (1065*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (129*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (123*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (1065*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (57*CA^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (3*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   60*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (57*CA^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   3*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   120*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (123*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (57*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (987*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (105*CA^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (21*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (765*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (105*CA^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (21*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (765*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (57*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (33*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   99*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (213*CA^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (21*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (219*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (213*CA^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (21*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (219*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (129*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (3*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (939*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (195*CA^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (87*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (351*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (195*CA^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (87*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (351*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (15*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (39*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (189*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (153*CA^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (159*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (585*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (153*CA^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (159*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (585*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (27*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (639*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (63*CA^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (27*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (225*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (63*CA^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (225*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (189*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (117*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (495*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (63*CA^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (99*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (1617*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (63*CA^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (99*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (1617*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (63*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (99*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (1617*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (27*CA^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (111*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (651*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CA^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (111*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (651*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (27*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (111*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (651*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (81*CA^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (255*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (591*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CA^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (255*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (591*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (27*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (255*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (309*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (27*CA^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (279*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (117*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (27*CA^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (279*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (117*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (81*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (279*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (495*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (153*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   30*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (153*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   60*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (153*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   60*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (27*CA^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (153*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (189*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (27*CA^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (153*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (189*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (27*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (153*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (189*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (81*CA^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (81*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (153*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (81*CA^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (81*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (153*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (81*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (153*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (243*CA^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (81*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (459*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (243*CA^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (81*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (459*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (459*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CA^2*uec^2*Log[Q2dmu2]^4)/256 - (99*CA*CF*uec^2*Log[Q2dmu2]^4)/512 - 
   (513*CF^2*uec^2*Log[Q2dmu2]^4)/128 + (69*CA^2*Pi^2*uec^2*Log[Q2dmu2]^4)/
    2048 - (327*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^4)/2048 + 
   (27*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4)/64 + (117*CA^2*uec^2*zb*Log[Q2dmu2]^4)/
    256 + (1251*CA*CF*uec^2*zb*Log[Q2dmu2]^4)/128 + 
   (15309*CF^2*uec^2*zb*Log[Q2dmu2]^4)/512 + 
   (207*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/1024 - 
   (351*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/1024 - 
   (351*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/128 - 
   (351*CA^2*uec^2*zb^2*Log[Q2dmu2]^4)/512 - 
   (3861*CA*CF*uec^2*zb^2*Log[Q2dmu2]^4)/512 - 
   (22653*CF^2*uec^2*zb^2*Log[Q2dmu2]^4)/1024 - 
   (1269*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/4096 + 
   (27*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/128 + 
   (3159*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^4)/1024 - 
   (27*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (63*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (1017*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (201*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/1024 - 
   (45*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (771*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/512 - 
   (135*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (963*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (5769*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (201*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/512 + 
   (45*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (771*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (405*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/512 + 
   (1485*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (2133*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (201*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/512 - 
   (45*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (771*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (27*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (9*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/512 - 
   (1035*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/512 - 
   (207*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/2048 + 
   (33*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (237*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (135*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (2007*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (3663*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (207*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/1024 - 
   (33*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (237*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/128 - 
   (1053*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/1024 - 
   (3105*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/512 - 
   (2727*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (207*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/1024 + 
   (33*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (237*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (99*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/256 - 
   (585*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/256 + 
   (567*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (2295*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (81*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/256 - 
   (891*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/256 - 
   (2187*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (9*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/256 - 
   (99*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (171*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (27*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (567*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (837*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/512 + 
   (891*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (405*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (135*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/256 + 
   (855*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/256 + 
   (27*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (675*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (1971*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (81*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/512 + 
   (567*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (405*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (297*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/512 - 
   (45*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (675*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (783*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/1024 - 
   (567*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (2511*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/256 - 
   (63*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (9*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (1485*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (63*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (1485*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (63*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (9*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (1485*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (171*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (585*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (171*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (585*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (171*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (585*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (81*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/256 - 
   (207*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (261*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (81*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (207*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (261*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (27*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (207*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (549*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (27*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (117*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (405*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (117*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (405*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (81*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (117*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/2 - 
   (153*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (945*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (153*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (945*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (153*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (945*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (153*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (369*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (153*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (369*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (153*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (369*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (81*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/256 + 
   (81*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (153*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (81*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (81*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (153*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (81*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (153*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (243*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/512 - 
   (81*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (459*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (243*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (81*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (459*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (243*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/256 - 
   (81*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (459*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA^2*uec^2*Log[Q2dmu2]^5)/1280 + (297*CA*CF*uec^2*Log[Q2dmu2]^5)/
    2560 + (2511*CF^2*uec^2*Log[Q2dmu2]^5)/2560 + 
   (207*CA^2*Pi^2*uec^2*Log[Q2dmu2]^5)/10240 - 
   (207*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^5)/5120 - 
   (567*CF^2*Pi^2*uec^2*Log[Q2dmu2]^5)/2560 - 
   (27*CA^2*uec^2*zb*Log[Q2dmu2]^5)/160 - (297*CA*CF*uec^2*zb*Log[Q2dmu2]^5)/
    160 - (2997*CF^2*uec^2*zb*Log[Q2dmu2]^5)/640 - 
   (207*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/5120 + 
   (207*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/2560 + 
   (567*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/1280 + 
   (729*CA^2*uec^2*zb^2*Log[Q2dmu2]^5)/5120 + 
   (1863*CA*CF*uec^2*zb^2*Log[Q2dmu2]^5)/1280 + 
   (2511*CF^2*uec^2*zb^2*Log[Q2dmu2]^5)/640 + 
   (207*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^5)/5120 - 
   (207*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^5)/2560 - 
   (567*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^5)/1280 + 
   (27*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/1280 - 
   (729*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^5)/1280 + 
   (81*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (729*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (1863*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/640 - 
   (243*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/2560 - 
   (243*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/256 - 
   (1701*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/640 - 
   (81*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/2560 + 
   (27*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/1280 + 
   (81*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/256 - 
   (243*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (729*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/640 - 
   (243*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/128 + 
   (729*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/5120 + 
   (243*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/256 + 
   (2187*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/1280 + 
   (27*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/64 + 
   (189*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/128 - 
   (27*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/32 - 
   (189*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/64 + 
   (27*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5)/32 + 
   (189*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5)/64 - 
   (27*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/64 - 
   (351*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/320 + 
   (27*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/640 + 
   (27*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/32 + 
   (351*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/160 - 
   (27*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/640 - 
   (27*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/32 - 
   (351*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/160 - 
   (81*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/1280 - 
   (81*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/160 - 
   (621*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/80 + 
   (621*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/320 - 
   (81*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/640 - 
   (81*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/80 - 
   (621*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/320 + 
   (243*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/2560 + 
   (81*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/160 + 
   (459*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/640 - 
   (243*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/1280 - 
   (81*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/80 - 
   (459*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/320 + 
   (243*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/1280 + 
   (81*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/80 + 
   (459*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/320 + 
   (27*CA^2*uec^2*Log[Q2dmu2]^6)/5120 - (81*CA*CF*uec^2*Log[Q2dmu2]^6)/5120 - 
   (81*CF^2*uec^2*Log[Q2dmu2]^6)/640 + (81*CA^2*uec^2*zb*Log[Q2dmu2]^6)/
    2560 + (567*CA*CF*uec^2*zb*Log[Q2dmu2]^6)/2560 + 
   (81*CF^2*uec^2*zb*Log[Q2dmu2]^6)/160 - (243*CA^2*uec^2*zb^2*Log[Q2dmu2]^6)/
    10240 - (243*CA*CF*uec^2*zb^2*Log[Q2dmu2]^6)/1280 - 
   (243*CF^2*uec^2*zb^2*Log[Q2dmu2]^6)/512 + 
   (27*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^6)/2560 + 
   (27*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^6)/320 + 
   (243*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^6)/1280 - 
   (27*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/1280 - 
   (27*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/160 - 
   (243*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/640 + 
   (27*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^6)/1280 + 
   (27*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^6)/160 + 
   (243*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^6)/640 - 
   (81*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^6)/5120 - 
   (27*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^6)/320 - 
   (81*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^6)/640 + 
   (81*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/2560 + 
   (27*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/160 + 
   (81*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/320 - 
   (81*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^6)/2560 - 
   (27*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^6)/160 - 
   (81*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^6)/320 + 
   (81*CA^2*uec^2*Log[Q2dmu2]^7)/35840 + (243*CA*CF*uec^2*Log[Q2dmu2]^7)/
    17920 + (243*CF^2*uec^2*Log[Q2dmu2]^7)/8960 - 
   (81*CA^2*uec^2*zb*Log[Q2dmu2]^7)/17920 - 
   (243*CA*CF*uec^2*zb*Log[Q2dmu2]^7)/8960 - 
   (243*CF^2*uec^2*zb*Log[Q2dmu2]^7)/4480 + 
   (81*CA^2*uec^2*zb^2*Log[Q2dmu2]^7)/17920 + 
   (243*CA*CF*uec^2*zb^2*Log[Q2dmu2]^7)/8960 + 
   (243*CF^2*uec^2*zb^2*Log[Q2dmu2]^7)/4480 - (41*CA^2*uec^2*Zeta[3])/64 - 
   (1049*CA*CF*uec^2*Zeta[3])/192 + (211*CF^2*uec^2*Zeta[3])/6 - 
   (359*CA^2*Pi^2*uec^2*Zeta[3])/1152 + (1081*CA*CF*Pi^2*uec^2*Zeta[3])/256 - 
   (22451*CF^2*Pi^2*uec^2*Zeta[3])/2304 - (141149*CA^2*Pi^4*uec^2*Zeta[3])/
    276480 + (3479*CA*CF*Pi^4*uec^2*Zeta[3])/3072 - 
   (2219*CF^2*Pi^4*uec^2*Zeta[3])/13824 - (15*CA*CF*uec^2*Zeta[3])/
    (4*(-2 + zb)^2) + (15*CF^2*uec^2*Zeta[3])/(2*(-2 + zb)^2) - 
   (3*CA^2*uec^2*Zeta[3])/(2*(-2 + zb)) - (7*CA*CF*uec^2*Zeta[3])/(-2 + zb) + 
   (20*CF^2*uec^2*Zeta[3])/(-2 + zb) + (2833*CA^2*uec^2*zb*Zeta[3])/96 + 
   (16411*CA*CF*uec^2*zb*Zeta[3])/192 - (73183*CF^2*uec^2*zb*Zeta[3])/96 - 
   (7541*CA^2*Pi^2*uec^2*zb*Zeta[3])/576 - (577*CA*CF*Pi^2*uec^2*zb*Zeta[3])/
    64 + (60347*CF^2*Pi^2*uec^2*zb*Zeta[3])/576 + 
   (141149*CA^2*Pi^4*uec^2*zb*Zeta[3])/138240 - 
   (3479*CA*CF*Pi^4*uec^2*zb*Zeta[3])/1536 + 
   (2219*CF^2*Pi^4*uec^2*zb*Zeta[3])/6912 - (9277*CA^2*uec^2*zb^2*Zeta[3])/
    192 - (14027*CA*CF*uec^2*zb^2*Zeta[3])/192 + 
   (248473*CF^2*uec^2*zb^2*Zeta[3])/384 + (8879*CA^2*Pi^2*uec^2*zb^2*Zeta[3])/
    512 + (1393*CA*CF*Pi^2*uec^2*zb^2*Zeta[3])/96 - 
   (23953*CF^2*Pi^2*uec^2*zb^2*Zeta[3])/192 - 
   (141149*CA^2*Pi^4*uec^2*zb^2*Zeta[3])/138240 + 
   (3479*CA*CF*Pi^4*uec^2*zb^2*Zeta[3])/1536 - 
   (2219*CF^2*Pi^4*uec^2*zb^2*Zeta[3])/6912 - (5*CA^2*uec^2*zb^3*Zeta[3])/
    48 + (5*CA*CF*uec^2*zb^3*Zeta[3])/12 - (5*CF^2*uec^2*zb^3*Zeta[3])/12 + 
   (331*CA^2*Pi^2*uec^2*zb^3*Zeta[3])/1152 - 
   (331*CA*CF*Pi^2*uec^2*zb^3*Zeta[3])/288 + 
   (331*CF^2*Pi^2*uec^2*zb^3*Zeta[3])/288 - (55*CA^2*Pi^2*uec^2*zb^4*Zeta[3])/
    2304 + (55*CA*CF*Pi^2*uec^2*zb^4*Zeta[3])/576 - 
   (55*CF^2*Pi^2*uec^2*zb^4*Zeta[3])/576 + (19*CA^2*uec^2*G[0, zb]*Zeta[3])/
    32 + (1817*CA*CF*uec^2*G[0, zb]*Zeta[3])/192 - 
   (7889*CF^2*uec^2*G[0, zb]*Zeta[3])/192 + 
   (2417*CA^2*Pi^2*uec^2*G[0, zb]*Zeta[3])/1152 - 
   (2779*CA*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/384 + 
   (7909*CF^2*Pi^2*uec^2*G[0, zb]*Zeta[3])/1152 + 
   (4*CA*CF*uec^2*G[0, zb]*Zeta[3])/(-2 + zb)^2 - 
   (8*CF^2*uec^2*G[0, zb]*Zeta[3])/(-2 + zb)^2 + 
   (2*CA^2*uec^2*G[0, zb]*Zeta[3])/(-2 + zb) + 
   (6*CA*CF*uec^2*G[0, zb]*Zeta[3])/(-2 + zb) - 
   (20*CF^2*uec^2*G[0, zb]*Zeta[3])/(-2 + zb) - 
   (349*CA^2*uec^2*zb*G[0, zb]*Zeta[3])/12 - 
   (11179*CA*CF*uec^2*zb*G[0, zb]*Zeta[3])/64 + 
   (56403*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/64 + 
   (2417*CA^2*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/192 + 
   (411*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/64 - 
   (16921*CF^2*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/192 + 
   (5185*CA^2*uec^2*zb^2*G[0, zb]*Zeta[3])/96 + 
   (16763*CA*CF*uec^2*zb^2*G[0, zb]*Zeta[3])/96 - 
   (162481*CF^2*uec^2*zb^2*G[0, zb]*Zeta[3])/192 - 
   (4557*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/256 - 
   (1017*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/128 + 
   (6913*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Zeta[3])/64 - 
   (209*CA^2*uec^2*zb^3*G[0, zb]*Zeta[3])/48 + 
   (209*CA*CF*uec^2*zb^3*G[0, zb]*Zeta[3])/12 - 
   (209*CF^2*uec^2*zb^3*G[0, zb]*Zeta[3])/12 - 
   (13*CA^2*Pi^2*uec^2*zb^3*G[0, zb]*Zeta[3])/48 + 
   (13*CA*CF*Pi^2*uec^2*zb^3*G[0, zb]*Zeta[3])/12 - 
   (13*CF^2*Pi^2*uec^2*zb^3*G[0, zb]*Zeta[3])/12 + 
   (CA^2*uec^2*zb^4*G[0, zb]*Zeta[3])/3 - 
   (4*CA*CF*uec^2*zb^4*G[0, zb]*Zeta[3])/3 + 
   (4*CF^2*uec^2*zb^4*G[0, zb]*Zeta[3])/3 + 
   (13*CA^2*Pi^2*uec^2*zb^4*G[0, zb]*Zeta[3])/384 - 
   (13*CA*CF*Pi^2*uec^2*zb^4*G[0, zb]*Zeta[3])/96 + 
   (13*CF^2*Pi^2*uec^2*zb^4*G[0, zb]*Zeta[3])/96 + 
   (31*CA^2*uec^2*G[1, zb]*Zeta[3])/32 - (16835*CA*CF*uec^2*G[1, zb]*Zeta[3])/
    192 + (33209*CF^2*uec^2*G[1, zb]*Zeta[3])/192 + 
   (419*CA^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/768 - 
   (37*CA*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/1152 - 
   (4033*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/1152 + 
   (15*CA*CF*uec^2*G[1, zb]*Zeta[3])/(4*(-2 + zb)^3) - 
   (15*CF^2*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)^3) + 
   (3*CA^2*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)^2) + 
   (45*CA*CF*uec^2*G[1, zb]*Zeta[3])/(8*(-2 + zb)^2) - 
   (69*CF^2*uec^2*G[1, zb]*Zeta[3])/(4*(-2 + zb)^2) + 
   (21*CA^2*uec^2*G[1, zb]*Zeta[3])/(8*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, zb]*Zeta[3])/(8*(-2 + zb)) - 
   (51*CF^2*uec^2*G[1, zb]*Zeta[3])/(4*(-2 + zb)) + 
   (3*CA*CF*uec^2*G[1, zb]*Zeta[3])/(4*zb) - (5*CF^2*uec^2*G[1, zb]*Zeta[3])/
    (4*zb) + (3067*CA^2*uec^2*zb*G[1, zb]*Zeta[3])/96 + 
   (8129*CA*CF*uec^2*zb*G[1, zb]*Zeta[3])/48 - 
   (79699*CF^2*uec^2*zb*G[1, zb]*Zeta[3])/96 - 
   (1617*CA^2*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/128 + 
   (2165*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/192 + 
   (9949*CF^2*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/192 - 
   (8021*CA^2*uec^2*zb^2*G[1, zb]*Zeta[3])/192 - 
   (1039*CA*CF*uec^2*zb^2*G[1, zb]*Zeta[3])/12 + 
   (231773*CF^2*uec^2*zb^2*G[1, zb]*Zeta[3])/384 + 
   (7191*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/512 - 
   (841*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/128 - 
   (8165*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Zeta[3])/128 + 
   (901*CA^2*uec^2*zb^3*G[1, zb]*Zeta[3])/192 - 
   (901*CA*CF*uec^2*zb^3*G[1, zb]*Zeta[3])/48 + 
   (901*CF^2*uec^2*zb^3*G[1, zb]*Zeta[3])/48 + 
   (CA^2*Pi^2*uec^2*zb^3*G[1, zb]*Zeta[3])/6 - 
   (2*CA*CF*Pi^2*uec^2*zb^3*G[1, zb]*Zeta[3])/3 + 
   (2*CF^2*Pi^2*uec^2*zb^3*G[1, zb]*Zeta[3])/3 - 
   (CA^2*uec^2*zb^4*G[1, zb]*Zeta[3])/3 + 
   (4*CA*CF*uec^2*zb^4*G[1, zb]*Zeta[3])/3 - 
   (4*CF^2*uec^2*zb^4*G[1, zb]*Zeta[3])/3 - 
   (CA^2*Pi^2*uec^2*zb^4*G[1, zb]*Zeta[3])/48 + 
   (CA*CF*Pi^2*uec^2*zb^4*G[1, zb]*Zeta[3])/12 - 
   (CF^2*Pi^2*uec^2*zb^4*G[1, zb]*Zeta[3])/12 + 
   (331*CA^2*uec^2*G[0, 0, zb]*Zeta[3])/96 - 
   (2869*CA*CF*uec^2*G[0, 0, zb]*Zeta[3])/96 + 
   (523*CF^2*uec^2*G[0, 0, zb]*Zeta[3])/8 + 
   (2575*CA^2*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/288 + 
   (325*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/48 - 
   (35129*CF^2*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/576 + 
   (839*CA^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/32 + 
   (1179*CA*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/4 - 
   (102491*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/96 - 
   (2575*CA^2*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/144 - 
   (325*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/24 + 
   (35129*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/288 - 
   (757*CA^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/16 - 
   (10917*CA*CF*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/32 + 
   (9157*CF^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/8 + 
   (2575*CA^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/144 + 
   (325*CA*CF*Pi^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/24 - 
   (35129*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb]*Zeta[3])/288 + 
   (281*CA^2*uec^2*zb^3*G[0, 0, zb]*Zeta[3])/24 - 
   (281*CA*CF*uec^2*zb^3*G[0, 0, zb]*Zeta[3])/6 + 
   (281*CF^2*uec^2*zb^3*G[0, 0, zb]*Zeta[3])/6 - 
   (33*CA^2*uec^2*zb^4*G[0, 0, zb]*Zeta[3])/32 + 
   (33*CA*CF*uec^2*zb^4*G[0, 0, zb]*Zeta[3])/8 - 
   (33*CF^2*uec^2*zb^4*G[0, 0, zb]*Zeta[3])/8 - 
   (217*CA^2*uec^2*G[0, 1, zb]*Zeta[3])/96 + 
   (653*CA*CF*uec^2*G[0, 1, zb]*Zeta[3])/32 - 
   (100*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/3 - 
   (7145*CA^2*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/1152 - 
   (241*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/144 + 
   (1217*CF^2*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/32 - 
   (1375*CA^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/48 - 
   (3833*CA*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/32 + 
   (1987*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 + 
   (7145*CA^2*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/576 + 
   (241*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/72 - 
   (1217*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/16 + 
   (2623*CA^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/64 + 
   (5367*CA*CF*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/32 - 
   (23193*CF^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/32 - 
   (7757*CA^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/576 - 
   (41*CA*CF*Pi^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/36 + 
   (3643*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb]*Zeta[3])/48 - 
   (611*CA^2*uec^2*zb^3*G[0, 1, zb]*Zeta[3])/96 + 
   (611*CA*CF*uec^2*zb^3*G[0, 1, zb]*Zeta[3])/24 - 
   (611*CF^2*uec^2*zb^3*G[0, 1, zb]*Zeta[3])/24 + 
   (55*CA^2*uec^2*zb^4*G[0, 1, zb]*Zeta[3])/96 - 
   (55*CA*CF*uec^2*zb^4*G[0, 1, zb]*Zeta[3])/24 + 
   (55*CF^2*uec^2*zb^4*G[0, 1, zb]*Zeta[3])/24 - 
   (607*CA^2*uec^2*G[1, 0, zb]*Zeta[3])/96 + 
   (10901*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/96 - 
   (11005*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/48 - 
   (2417*CA^2*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/384 + 
   (89*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/144 + 
   (20921*CF^2*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/576 - 
   (4*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/(-2 + zb)^3 + 
   (8*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/(-2 + zb)^3 - 
   (2*CA^2*uec^2*G[1, 0, zb]*Zeta[3])/(-2 + zb)^2 - 
   (8*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/(-2 + zb)^2 + 
   (24*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/(-2 + zb)^2 - 
   (6*CA^2*uec^2*G[1, 0, zb]*Zeta[3])/(-2 + zb) - 
   (8*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/(-2 + zb) + 
   (40*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/(-2 + zb) - 
   (1139*CA^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/48 - 
   (4651*CA*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/16 + 
   (8203*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/8 + 
   (2417*CA^2*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/192 - 
   (89*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/72 - 
   (20921*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/288 + 
   (7889*CA^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/192 + 
   (17795*CA*CF*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/96 - 
   (77519*CF^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/96 - 
   (2417*CA^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/192 + 
   (89*CA*CF*Pi^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/72 + 
   (20921*CF^2*Pi^2*uec^2*zb^2*G[1, 0, zb]*Zeta[3])/288 - 
   (245*CA^2*uec^2*zb^3*G[1, 0, zb]*Zeta[3])/24 + 
   (245*CA*CF*uec^2*zb^3*G[1, 0, zb]*Zeta[3])/6 - 
   (245*CF^2*uec^2*zb^3*G[1, 0, zb]*Zeta[3])/6 + 
   (55*CA^2*uec^2*zb^4*G[1, 0, zb]*Zeta[3])/64 - 
   (55*CA*CF*uec^2*zb^4*G[1, 0, zb]*Zeta[3])/16 + 
   (55*CF^2*uec^2*zb^4*G[1, 0, zb]*Zeta[3])/16 - 
   (701*CA^2*uec^2*G[1, 1, zb]*Zeta[3])/96 - 
   (8597*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/192 + 
   (24827*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/192 + 
   (1045*CA^2*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/256 - 
   (239*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/96 - 
   (4295*CF^2*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/192 + 
   (9*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/(2*(-2 + zb)^3) - 
   (9*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/(-2 + zb)^3 + 
   (9*CA^2*uec^2*G[1, 1, zb]*Zeta[3])/(4*(-2 + zb)^2) + 
   (9*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/(-2 + zb)^2 - 
   (27*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/(-2 + zb)^2 + 
   (27*CA^2*uec^2*G[1, 1, zb]*Zeta[3])/(4*(-2 + zb)) + 
   (9*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/(-2 + zb) - 
   (45*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/(-2 + zb) + 
   (3*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/(4*zb^2) - 
   (5*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/(4*zb^2) - 
   (3*CA^2*uec^2*G[1, 1, zb]*Zeta[3])/(4*zb) - 
   (CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/zb + (11*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/
    (2*zb) + (4145*CA^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/96 + 
   (731*CA*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/12 - 
   (57799*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/96 - 
   (1045*CA^2*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/128 + 
   (239*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/48 + 
   (4295*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/96 - 
   (4465*CA^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/128 - 
   (2165*CA*CF*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/64 + 
   (14429*CF^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/32 + 
   (1045*CA^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/128 - 
   (239*CA*CF*Pi^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/48 - 
   (4295*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb]*Zeta[3])/96 + 
   (235*CA^2*uec^2*zb^3*G[1, 1, zb]*Zeta[3])/96 - 
   (235*CA*CF*uec^2*zb^3*G[1, 1, zb]*Zeta[3])/24 + 
   (235*CF^2*uec^2*zb^3*G[1, 1, zb]*Zeta[3])/24 - 
   (11*CA^2*uec^2*zb^4*G[1, 1, zb]*Zeta[3])/48 + 
   (11*CA*CF*uec^2*zb^4*G[1, 1, zb]*Zeta[3])/12 - 
   (11*CF^2*uec^2*zb^4*G[1, 1, zb]*Zeta[3])/12 + 
   (35*CA^2*uec^2*G[2, 1, zb]*Zeta[3])/8 - 
   (109*CA*CF*uec^2*G[2, 1, zb]*Zeta[3])/4 + 37*CF^2*uec^2*G[2, 1, zb]*
    Zeta[3] - (191*CA^2*uec^2*zb*G[2, 1, zb]*Zeta[3])/16 + 
   (589*CA*CF*uec^2*zb*G[2, 1, zb]*Zeta[3])/8 - 
   (199*CF^2*uec^2*zb*G[2, 1, zb]*Zeta[3])/2 + 
   (33*CA^2*uec^2*zb^2*G[2, 1, zb]*Zeta[3])/32 - 
   (255*CA*CF*uec^2*zb^2*G[2, 1, zb]*Zeta[3])/16 + 
   (111*CF^2*uec^2*zb^2*G[2, 1, zb]*Zeta[3])/4 + 
   (37*CA^2*uec^2*zb^3*G[2, 1, zb]*Zeta[3])/16 - 
   (37*CA*CF*uec^2*zb^3*G[2, 1, zb]*Zeta[3])/4 + 
   (37*CF^2*uec^2*zb^3*G[2, 1, zb]*Zeta[3])/4 - 
   (11*CA^2*uec^2*zb^4*G[2, 1, zb]*Zeta[3])/64 + 
   (11*CA*CF*uec^2*zb^4*G[2, 1, zb]*Zeta[3])/16 - 
   (11*CF^2*uec^2*zb^4*G[2, 1, zb]*Zeta[3])/16 - 
   (101*CA^2*uec^2*G[0, 0, 0, zb]*Zeta[3])/48 - 
   (2465*CA*CF*uec^2*G[0, 0, 0, zb]*Zeta[3])/96 + 
   (2117*CF^2*uec^2*G[0, 0, 0, zb]*Zeta[3])/32 - 
   (101*CA^2*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/8 - 
   (6215*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/16 + 
   (17941*CF^2*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/16 + 
   (33*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/4 + 
   (19179*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/32 - 
   (23541*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/16 - 
   (52*CA^2*uec^2*zb^3*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (208*CA*CF*uec^2*zb^3*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (208*CF^2*uec^2*zb^3*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (13*CA^2*uec^2*zb^4*G[0, 0, 0, zb]*Zeta[3])/6 - 
   (26*CA*CF*uec^2*zb^4*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (26*CF^2*uec^2*zb^4*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (15*CA^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/4 + 
   (763*CA*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/48 - 
   (2753*CF^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/48 + 
   (83*CA^2*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/4 + 
   (1613*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/8 - 
   (5807*CF^2*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/8 - 
   (333*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/16 - 
   (11205*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/32 + 
   (1953*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/2 + 
   (43*CA^2*uec^2*zb^3*G[0, 0, 1, zb]*Zeta[3])/4 - 
   43*CA*CF*uec^2*zb^3*G[0, 0, 1, zb]*Zeta[3] + 
   43*CF^2*uec^2*zb^3*G[0, 0, 1, zb]*Zeta[3] - 
   (43*CA^2*uec^2*zb^4*G[0, 0, 1, zb]*Zeta[3])/32 + 
   (43*CA*CF*uec^2*zb^4*G[0, 0, 1, zb]*Zeta[3])/8 - 
   (43*CF^2*uec^2*zb^4*G[0, 0, 1, zb]*Zeta[3])/8 + 
   (151*CA^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/32 + 
   (185*CA*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/12 - 
   (2893*CF^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/48 + 
   (47*CA^2*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/2 + 
   (677*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/4 - 
   (5377*CF^2*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/8 - 
   (189*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/8 - 
   (10143*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/32 + 
   (7371*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/8 + 
   (19*CA^2*uec^2*zb^3*G[0, 1, 0, zb]*Zeta[3])/2 - 
   38*CA*CF*uec^2*zb^3*G[0, 1, 0, zb]*Zeta[3] + 
   38*CF^2*uec^2*zb^3*G[0, 1, 0, zb]*Zeta[3] - 
   (19*CA^2*uec^2*zb^4*G[0, 1, 0, zb]*Zeta[3])/16 + 
   (19*CA*CF*uec^2*zb^4*G[0, 1, 0, zb]*Zeta[3])/4 - 
   (19*CF^2*uec^2*zb^4*G[0, 1, 0, zb]*Zeta[3])/4 - 
   (135*CA^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/16 + 
   (551*CA*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/96 + 
   (139*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/4 - 
   (387*CA^2*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/16 - 
   (651*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/16 + 
   381*CF^2*uec^2*zb*G[0, 1, 1, zb]*Zeta[3] + 
   (2229*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/64 + 
   (3429*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/32 - 
   (1029*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/2 - 
   (43*CA^2*uec^2*zb^3*G[0, 1, 1, zb]*Zeta[3])/12 + 
   (43*CA*CF*uec^2*zb^3*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (43*CF^2*uec^2*zb^3*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (43*CA^2*uec^2*zb^4*G[0, 1, 1, zb]*Zeta[3])/96 - 
   (43*CA*CF*uec^2*zb^4*G[0, 1, 1, zb]*Zeta[3])/24 + 
   (43*CF^2*uec^2*zb^4*G[0, 1, 1, zb]*Zeta[3])/24 + 
   (301*CA^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/24 - 
   (2885*CA*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/24 + 
   (19699*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/96 + 
   (137*CA^2*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/48 + 
   (19771*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/48 - 
   (53695*CF^2*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/48 - 
   (789*CA^2*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/32 - 
   (2841*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/8 + 
   (8487*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/8 + 
   (77*CA^2*uec^2*zb^3*G[1, 0, 0, zb]*Zeta[3])/6 - 
   (154*CA*CF*uec^2*zb^3*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (154*CF^2*uec^2*zb^3*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (77*CA^2*uec^2*zb^4*G[1, 0, 0, zb]*Zeta[3])/48 + 
   (77*CA*CF*uec^2*zb^4*G[1, 0, 0, zb]*Zeta[3])/12 - 
   (77*CF^2*uec^2*zb^4*G[1, 0, 0, zb]*Zeta[3])/12 - 
   (27*CA^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/4 + 
   (3911*CA*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/48 - 
   (6919*CF^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/48 - 
   (119*CA^2*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/8 - 
   (3739*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/16 + 
   (6137*CF^2*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/8 + 
   (1863*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/64 + 
   (1599*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/8 - 
   (5823*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/8 - 
   (33*CA^2*uec^2*zb^3*G[1, 0, 1, zb]*Zeta[3])/4 + 
   33*CA*CF*uec^2*zb^3*G[1, 0, 1, zb]*Zeta[3] - 
   33*CF^2*uec^2*zb^3*G[1, 0, 1, zb]*Zeta[3] + 
   (33*CA^2*uec^2*zb^4*G[1, 0, 1, zb]*Zeta[3])/32 - 
   (33*CA*CF*uec^2*zb^4*G[1, 0, 1, zb]*Zeta[3])/8 + 
   (33*CF^2*uec^2*zb^4*G[1, 0, 1, zb]*Zeta[3])/8 + 
   (395*CA^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/48 + 
   (4253*CA*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/96 - 
   (1061*CF^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/8 - 
   (245*CA^2*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/6 - 
   (5645*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/48 + 
   (3859*CF^2*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/6 + 
   (2493*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/64 + 
   (3327*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/32 - 
   582*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Zeta[3] - 
   (53*CA^2*uec^2*zb^3*G[1, 1, 0, zb]*Zeta[3])/12 + 
   (53*CA*CF*uec^2*zb^3*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (53*CF^2*uec^2*zb^3*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (53*CA^2*uec^2*zb^4*G[1, 1, 0, zb]*Zeta[3])/96 - 
   (53*CA*CF*uec^2*zb^4*G[1, 1, 0, zb]*Zeta[3])/24 + 
   (53*CF^2*uec^2*zb^4*G[1, 1, 0, zb]*Zeta[3])/24 - 
   (2989*CA^2*uec^2*G[1, 1, 1, zb]*Zeta[3])/192 - 
   (841*CA*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/96 + 
   (2041*CF^2*uec^2*G[1, 1, 1, zb]*Zeta[3])/24 + 
   (4675*CA^2*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/96 - 
   (977*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/48 - 
   (8897*CF^2*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/24 - 
   (4749*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/128 + 
   (285*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/32 + 
   (10287*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/32 + 
   (13*CA^2*uec^2*zb^3*G[1, 1, 1, zb]*Zeta[3])/12 - 
   (13*CA*CF*uec^2*zb^3*G[1, 1, 1, zb]*Zeta[3])/3 + 
   (13*CF^2*uec^2*zb^3*G[1, 1, 1, zb]*Zeta[3])/3 - 
   (13*CA^2*uec^2*zb^4*G[1, 1, 1, zb]*Zeta[3])/96 + 
   (13*CA*CF*uec^2*zb^4*G[1, 1, 1, zb]*Zeta[3])/24 - 
   (13*CF^2*uec^2*zb^4*G[1, 1, 1, zb]*Zeta[3])/24 - 
   (39*CA^2*uec^2*G[1, 2, 1, zb]*Zeta[3])/16 + 
   (27*CA*CF*uec^2*G[1, 2, 1, zb]*Zeta[3])/8 + 3*CF^2*uec^2*G[1, 2, 1, zb]*
    Zeta[3] + (21*CA^2*uec^2*zb*G[1, 2, 1, zb]*Zeta[3])/4 - 
   12*CA*CF*uec^2*zb*G[1, 2, 1, zb]*Zeta[3] + 3*CF^2*uec^2*zb*G[1, 2, 1, zb]*
    Zeta[3] - (9*CA^2*uec^2*zb^2*G[1, 2, 1, zb]*Zeta[3])/2 + 
   (153*CA*CF*uec^2*zb^2*G[1, 2, 1, zb]*Zeta[3])/8 - 
   (81*CF^2*uec^2*zb^2*G[1, 2, 1, zb]*Zeta[3])/4 - 
   (3*CA^2*uec^2*zb^3*G[1, 2, 1, zb]*Zeta[3])/4 + 
   3*CA*CF*uec^2*zb^3*G[1, 2, 1, zb]*Zeta[3] - 
   3*CF^2*uec^2*zb^3*G[1, 2, 1, zb]*Zeta[3] + 
   (3*CA^2*uec^2*zb^4*G[1, 2, 1, zb]*Zeta[3])/32 - 
   (3*CA*CF*uec^2*zb^4*G[1, 2, 1, zb]*Zeta[3])/8 + 
   (3*CF^2*uec^2*zb^4*G[1, 2, 1, zb]*Zeta[3])/8 - 
   (4*CA^2*uec^2*G[2, 1, 0, zb]*Zeta[3])/3 + 
   (64*CA*CF*uec^2*G[2, 1, 0, zb]*Zeta[3])/3 - 
   (112*CF^2*uec^2*G[2, 1, 0, zb]*Zeta[3])/3 + 
   (20*CA^2*uec^2*zb*G[2, 1, 0, zb]*Zeta[3])/3 - 
   (176*CA*CF*uec^2*zb*G[2, 1, 0, zb]*Zeta[3])/3 + 
   (272*CF^2*uec^2*zb*G[2, 1, 0, zb]*Zeta[3])/3 + 
   18*CA*CF*uec^2*zb^2*G[2, 1, 0, zb]*Zeta[3] - 
   36*CF^2*uec^2*zb^2*G[2, 1, 0, zb]*Zeta[3] - 
   (4*CA^2*uec^2*zb^3*G[2, 1, 0, zb]*Zeta[3])/3 + 
   (16*CA*CF*uec^2*zb^3*G[2, 1, 0, zb]*Zeta[3])/3 - 
   (16*CF^2*uec^2*zb^3*G[2, 1, 0, zb]*Zeta[3])/3 + 
   (CA^2*uec^2*zb^4*G[2, 1, 0, zb]*Zeta[3])/6 - 
   (2*CA*CF*uec^2*zb^4*G[2, 1, 0, zb]*Zeta[3])/3 + 
   (2*CF^2*uec^2*zb^4*G[2, 1, 0, zb]*Zeta[3])/3 + 
   (3*CA^2*uec^2*G[2, 1, 1, zb]*Zeta[3])/2 - 24*CA*CF*uec^2*G[2, 1, 1, zb]*
    Zeta[3] + 42*CF^2*uec^2*G[2, 1, 1, zb]*Zeta[3] - 
   (15*CA^2*uec^2*zb*G[2, 1, 1, zb]*Zeta[3])/2 + 
   66*CA*CF*uec^2*zb*G[2, 1, 1, zb]*Zeta[3] - 
   102*CF^2*uec^2*zb*G[2, 1, 1, zb]*Zeta[3] - 
   (81*CA*CF*uec^2*zb^2*G[2, 1, 1, zb]*Zeta[3])/4 + 
   (81*CF^2*uec^2*zb^2*G[2, 1, 1, zb]*Zeta[3])/2 + 
   (3*CA^2*uec^2*zb^3*G[2, 1, 1, zb]*Zeta[3])/2 - 
   6*CA*CF*uec^2*zb^3*G[2, 1, 1, zb]*Zeta[3] + 
   6*CF^2*uec^2*zb^3*G[2, 1, 1, zb]*Zeta[3] - 
   (3*CA^2*uec^2*zb^4*G[2, 1, 1, zb]*Zeta[3])/16 + 
   (3*CA*CF*uec^2*zb^4*G[2, 1, 1, zb]*Zeta[3])/4 - 
   (3*CF^2*uec^2*zb^4*G[2, 1, 1, zb]*Zeta[3])/4 + 
   (531*CA^2*uec^2*G[0, 0, 0, 0, zb]*Zeta[3])/16 - 
   (12467*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Zeta[3])/24 + 
   (50857*CF^2*uec^2*G[0, 0, 0, 0, zb]*Zeta[3])/48 - 
   (531*CA^2*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/8 + 
   (12467*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/12 - 
   (50857*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/24 + 
   (531*CA^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Zeta[3])/8 - 
   (12467*CA*CF*uec^2*zb^2*G[0, 0, 0, 0, zb]*Zeta[3])/12 + 
   (50857*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb]*Zeta[3])/24 - 
   (565*CA^2*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/48 + 
   (15181*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/48 - 
   (17039*CF^2*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/24 + 
   (565*CA^2*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/24 - 
   (15181*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/24 + 
   (17039*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/12 - 
   (631*CA^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/24 + 
   (15763*CA*CF*uec^2*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/24 - 
   (17489*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/12 - 
   (175*CA^2*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/24 + 
   (857*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (2000*CF^2*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (175*CA^2*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/12 - 
   (1714*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (4000*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (437*CA^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/24 + 
   (14633*CA*CF*uec^2*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/24 - 
   (16747*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/12 - 
   (409*CA^2*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/48 - 
   (3061*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/24 + 
   (3151*CF^2*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/8 + 
   (391*CA^2*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/24 + 
   (3097*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/12 - 
   (3163*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/4 - 
   (221*CA^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Zeta[3])/12 - 
   (6587*CA*CF*uec^2*zb^2*G[0, 0, 1, 1, zb]*Zeta[3])/24 + 
   832*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb]*Zeta[3] - 
   (251*CA^2*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/96 + 
   (12403*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/48 - 
   (3785*CF^2*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/6 + 
   (251*CA^2*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/48 - 
   (12403*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/24 + 
   (3785*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (223*CA^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/24 + 
   (13717*CA*CF*uec^2*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/24 - 
   (16259*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/12 - 
   (619*CA^2*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/96 - 
   (7079*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/48 + 
   (849*CF^2*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/2 + 
   (619*CA^2*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/48 + 
   (7079*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/24 - 
   849*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3] - 
   (71*CA^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Zeta[3])/6 - 
   (4165*CA*CF*uec^2*zb^2*G[0, 1, 0, 1, zb]*Zeta[3])/12 + 
   949*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb]*Zeta[3] - 
   (403*CA^2*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/32 - 
   (4577*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/48 + 
   (2747*CF^2*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/8 + 
   (451*CA^2*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/16 + 
   (4289*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/24 - 
   (2699*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/4 - 
   (61*CA^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/2 - 
   (631*CA*CF*uec^2*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (2989*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/4 + 
   (243*CA^2*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/16 + 
   (185*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/8 - 
   (783*CF^2*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/4 - 
   (63*CA^2*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/2 - 
   (167*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/4 + 
   387*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3] + 
   (635*CA^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/16 + 
   (181*CA*CF*uec^2*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/4 - 
   (1707*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/4 + 
   (3*CA^2*uec^2*G[0, 1, 2, 1, zb]*Zeta[3])/2 - 
   (15*CA*CF*uec^2*G[0, 1, 2, 1, zb]*Zeta[3])/2 + 
   9*CF^2*uec^2*G[0, 1, 2, 1, zb]*Zeta[3] - 3*CA^2*uec^2*zb*G[0, 1, 2, 1, zb]*
    Zeta[3] + 15*CA*CF*uec^2*zb*G[0, 1, 2, 1, zb]*Zeta[3] - 
   18*CF^2*uec^2*zb*G[0, 1, 2, 1, zb]*Zeta[3] + 
   6*CA^2*uec^2*zb^2*G[0, 1, 2, 1, zb]*Zeta[3] - 
   30*CA*CF*uec^2*zb^2*G[0, 1, 2, 1, zb]*Zeta[3] + 
   36*CF^2*uec^2*zb^2*G[0, 1, 2, 1, zb]*Zeta[3] + 
   (101*CA^2*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/16 + 
   (1639*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/8 - 
   (29161*CF^2*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/48 - 
   (101*CA^2*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/8 - 
   (1639*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/4 + 
   (29161*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/24 + 
   (101*CA^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/8 + 
   (1639*CA*CF*uec^2*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/4 - 
   (29161*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/24 - 
   (21*CA^2*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/2 - 
   (2677*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/24 + 
   (9815*CF^2*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/24 + 
   21*CA^2*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3] + 
   (2677*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/12 - 
   (9815*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/12 - 
   (87*CA^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/4 - 
   (2845*CA*CF*uec^2*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/12 + 
   (10187*CF^2*uec^2*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/12 - 
   (387*CA^2*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/32 - 
   (4633*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/48 + 
   (9247*CF^2*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/24 + 
   (387*CA^2*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/16 + 
   (4633*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/24 - 
   (9247*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/12 - 
   (105*CA^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/4 - 
   (5161*CA*CF*uec^2*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/24 + 
   (4937*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/6 + 
   (219*CA^2*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/16 + 
   (431*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/16 - 
   (929*CF^2*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/4 - 
   (57*CA^2*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/2 - 
   (395*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/8 + 
   460*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3] + 
   (543*CA^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/16 + 
   (487*CA*CF*uec^2*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/8 - 
   (2019*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/4 - 
   (27*CA^2*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/2 - 
   (437*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/8 + 
   (943*CF^2*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   27*CA^2*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3] + 
   (437*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/4 - 
   (1886*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   27*CA^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Zeta[3] - 
   (437*CA*CF*uec^2*zb^2*G[1, 1, 0, 0, zb]*Zeta[3])/4 + 
   (1886*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (381*CA^2*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/32 + 
   16*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Zeta[3] - 
   (837*CF^2*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/4 - 
   (381*CA^2*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/16 - 
   32*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3] + 
   (837*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/2 + 
   (435*CA^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Zeta[3])/16 + 
   38*CA*CF*uec^2*zb^2*G[1, 1, 0, 1, zb]*Zeta[3] - 
   444*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb]*Zeta[3] + 
   (333*CA^2*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/32 - 
   (9*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/4 - 
   (667*CF^2*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/4 - 
   (333*CA^2*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/16 + 
   (9*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/2 + 
   (667*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/2 + 
   (333*CA^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Zeta[3])/16 - 
   (9*CA*CF*uec^2*zb^2*G[1, 1, 1, 0, zb]*Zeta[3])/2 - 
   (667*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb]*Zeta[3])/2 - 
   (351*CA^2*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/64 + 
   (171*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/8 + 
   (1515*CF^2*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/16 + 
   (351*CA^2*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/32 - 
   (171*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/4 - 
   (1515*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/8 - 
   (351*CA^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Zeta[3])/32 + 
   (171*CA*CF*uec^2*zb^2*G[1, 1, 1, 1, zb]*Zeta[3])/4 + 
   (1515*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb]*Zeta[3])/8 + 
   (9*CA*CF*uec^2*G[1, 1, 2, 1, zb]*Zeta[3])/4 - 
   (9*CF^2*uec^2*G[1, 1, 2, 1, zb]*Zeta[3])/2 - 
   (9*CA*CF*uec^2*zb*G[1, 1, 2, 1, zb]*Zeta[3])/2 + 
   9*CF^2*uec^2*zb*G[1, 1, 2, 1, zb]*Zeta[3] + 12*CA*CF*uec^2*zb^2*
    G[1, 1, 2, 1, zb]*Zeta[3] - 24*CF^2*uec^2*zb^2*G[1, 1, 2, 1, zb]*
    Zeta[3] - 4*CA*CF*uec^2*G[1, 2, 1, 0, zb]*Zeta[3] + 
   8*CF^2*uec^2*G[1, 2, 1, 0, zb]*Zeta[3] + 8*CA*CF*uec^2*zb*
    G[1, 2, 1, 0, zb]*Zeta[3] - 16*CF^2*uec^2*zb*G[1, 2, 1, 0, zb]*Zeta[3] - 
   16*CA*CF*uec^2*zb^2*G[1, 2, 1, 0, zb]*Zeta[3] + 
   32*CF^2*uec^2*zb^2*G[1, 2, 1, 0, zb]*Zeta[3] + 
   (9*CA*CF*uec^2*G[1, 2, 1, 1, zb]*Zeta[3])/2 - 
   9*CF^2*uec^2*G[1, 2, 1, 1, zb]*Zeta[3] - 9*CA*CF*uec^2*zb*
    G[1, 2, 1, 1, zb]*Zeta[3] + 18*CF^2*uec^2*zb*G[1, 2, 1, 1, zb]*Zeta[3] + 
   18*CA*CF*uec^2*zb^2*G[1, 2, 1, 1, zb]*Zeta[3] - 
   36*CF^2*uec^2*zb^2*G[1, 2, 1, 1, zb]*Zeta[3] + 
   (17*CA^2*uec^2*Log[Q2dmu2]*Zeta[3])/32 + 
   (287*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3])/64 - 39*CF^2*uec^2*Log[Q2dmu2]*
    Zeta[3] + (1045*CA^2*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/768 - 
   (3965*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/768 + 
   (403*CF^2*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/64 + 
   (9*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3])/(4*(-2 + zb)^2) - 
   (9*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/(2*(-2 + zb)^2) + 
   (9*CA^2*uec^2*Log[Q2dmu2]*Zeta[3])/(8*(-2 + zb)) + 
   (27*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3])/(8*(-2 + zb)) - 
   (45*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/(4*(-2 + zb)) - 
   (103*CA^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/4 - 
   (5*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 + 
   (34825*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/64 + 
   (1045*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/128 + 
   (105*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/128 - 
   (1891*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (2039*CA^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/64 + 
   (277*CA*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (61583*CF^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/128 - 
   (5907*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/512 - 
   (105*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/64 + 
   (9027*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/128 + 
   (7*CA^2*uec^2*zb^3*Log[Q2dmu2]*Zeta[3])/64 - 
   (7*CA*CF*uec^2*zb^3*Log[Q2dmu2]*Zeta[3])/16 + 
   (7*CF^2*uec^2*zb^3*Log[Q2dmu2]*Zeta[3])/16 - 
   (5*CA^2*Pi^2*uec^2*zb^3*Log[Q2dmu2]*Zeta[3])/48 + 
   (5*CA*CF*Pi^2*uec^2*zb^3*Log[Q2dmu2]*Zeta[3])/12 - 
   (5*CF^2*Pi^2*uec^2*zb^3*Log[Q2dmu2]*Zeta[3])/12 + 
   (5*CA^2*Pi^2*uec^2*zb^4*Log[Q2dmu2]*Zeta[3])/384 - 
   (5*CA*CF*Pi^2*uec^2*zb^4*Log[Q2dmu2]*Zeta[3])/96 + 
   (5*CF^2*Pi^2*uec^2*zb^4*Log[Q2dmu2]*Zeta[3])/96 + 
   (39*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (487*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (1687*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (2417*CA^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/384 + 
   (23*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (7219*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (939*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (839*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (18979*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (2417*CA^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/192 - 
   (23*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (7219*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/96 - 
   (2421*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (2493*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (9411*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (2417*CA^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (23*CA*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (7219*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/96 + 
   (7*CA^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   7*CA*CF*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   7*CF^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (11*CA^2*uec^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (11*CA*CF*uec^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (11*CF^2*uec^2*zb^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (83*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (2587*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (7147*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (1045*CA^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/256 + 
   (239*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/96 + 
   (271*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (9*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-2 + zb)^3) + 
   (9*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-2 + zb)^3) - 
   (9*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-2 + zb)^2) - 
   (9*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-2 + zb)^2) + 
   (27*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-2 + zb)^2) - 
   (27*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-2 + zb)) - 
   (9*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-2 + zb)) + 
   (45*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-2 + zb)) - 
   (905*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (1259*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (16901*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (1045*CA^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/128 - 
   (239*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (271*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (3483*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/128 + 
   (1347*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (13251*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (1045*CA^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/128 + 
   (239*CA*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (271*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (61*CA^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (61*CA*CF*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (61*CF^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (11*CA^2*uec^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (11*CA*CF*uec^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (11*CF^2*uec^2*zb^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (9*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (121*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (245*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   27*CA^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1707*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (9525*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (1071*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (5967*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (11745*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (9*CA^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   18*CA*CF*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   18*CF^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (9*CA^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (9*CA*CF*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (9*CF^2*uec^2*zb^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (163*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (157*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (235*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (363*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (435*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (2979*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (1935*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (2655*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (945*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (5*CA^2*uec^2*zb^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   10*CA*CF*uec^2*zb^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   10*CF^2*uec^2*zb^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (5*CA^2*uec^2*zb^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (5*CA*CF*uec^2*zb^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (5*CF^2*uec^2*zb^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (3*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (99*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (3589*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (213*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1695*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (9225*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (2079*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (1431*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (1071*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (15*CA^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   15*CA*CF*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   15*CF^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (15*CA^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (15*CA*CF*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (15*CF^2*uec^2*zb^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (685*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (47*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (149*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1201*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (257*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (2771*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (3933*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/128 - 
   (117*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (9855*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   CA^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   4*CA*CF*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   4*CF^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (CA^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (CA*CF*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (CF^2*uec^2*zb^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (3*CA^2*uec^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   12*CA*CF*uec^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   21*CF^2*uec^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (15*CA^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   33*CA*CF*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   51*CF^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (81*CA*CF*uec^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (81*CF^2*uec^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (3*CA^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   3*CA*CF*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   3*CF^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (3*CA^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (3*CA*CF*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (3*CF^2*uec^2*zb^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (101*CA^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (365*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (8391*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (101*CA^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   365*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (8391*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (101*CA^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   365*CA*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (8391*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (21*CA^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (1537*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (2761*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   21*CA^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1537*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (2761*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (87*CA^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1627*CA*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (2863*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (387*CA^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (1307*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1291*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (387*CA^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1307*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1291*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (105*CA^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1451*CA*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (2759*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (219*CA^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (151*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1497*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (57*CA^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (133*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1479*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (543*CA^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (157*CA*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (807*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (27*CA^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (437*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (4947*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   27*CA^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (437*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (4947*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   27*CA^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (437*CA*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (4947*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (381*CA^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   16*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1639*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (381*CA^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   32*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1639*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (435*CA^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (73*CA*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (1729*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (333*CA^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (9*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (667*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (333*CA^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (9*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (667*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (333*CA^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (9*CA*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (667*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (351*CA^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (171*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (1515*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (351*CA^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (171*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1515*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (351*CA^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (171*CA*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1515*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (9*CA*CF*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (9*CF^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (9*CA*CF*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   9*CF^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   9*CA*CF*uec^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   18*CF^2*uec^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (3*CA^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (375*CA*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (3141*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (1045*CA^2*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/512 - 
   (151*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/256 - 
   (1581*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (297*CA^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (639*CA*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (6177*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (1045*CA^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/256 + 
   (151*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (1581*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (2637*CA^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/256 + 
   (63*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (5733*CF^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (1045*CA^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/256 - 
   (151*CA*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (1581*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (3*CA^2*uec^2*zb^3*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (3*CA*CF*uec^2*zb^3*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (3*CF^2*uec^2*zb^3*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (111*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (291*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (531*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (333*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (63*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (5517*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (1755*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (891*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (6291*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (3*CA^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (3*CA*CF*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (3*CF^2*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (3*CA^2*uec^2*zb^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (3*CA*CF*uec^2*zb^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (3*CF^2*uec^2*zb^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (255*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (483*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (1875*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (759*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (303*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (4845*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (2997*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/256 + 
   (405*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (8991*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (3*CA^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (3*CA*CF*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (3*CF^2*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (3*CA^2*uec^2*zb^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (3*CA*CF*uec^2*zb^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (3*CF^2*uec^2*zb^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (27*CA^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (375*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (4323*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (27*CA^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (375*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (4323*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (27*CA^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (375*CA*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (4323*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (381*CA^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (87*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (1383*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (381*CA^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (87*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (1383*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (435*CA^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   12*CA*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (1455*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (333*CA^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (9*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (2631*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (333*CA^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (9*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (2631*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (333*CA^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (9*CA*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (2631*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (351*CA^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (171*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (1515*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (351*CA^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (171*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (1515*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (351*CA^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (171*CA*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (1515*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (39*CA^2*uec^2*Log[Q2dmu2]^3*Zeta[3])/128 + 
   (135*CA*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/128 - 
   (153*CF^2*uec^2*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (117*CA^2*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (495*CA*CF*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (621*CF^2*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (675*CA^2*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/256 - 
   (81*CA*CF*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (2619*CF^2*uec^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/64 - 
   (111*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (3*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/4 + 
   (801*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (111*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (3*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/2 - 
   (801*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (111*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (3*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/2 + 
   (801*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (117*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/128 - 
   (57*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (63*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (117*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (57*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/8 + 
   (63*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/2 + 
   (117*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/64 - 
   (57*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (63*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/2 - 
   (117*CA^2*uec^2*Log[Q2dmu2]^4*Zeta[3])/512 + 
   (243*CA*CF*uec^2*Log[Q2dmu2]^4*Zeta[3])/256 + 
   (513*CF^2*uec^2*Log[Q2dmu2]^4*Zeta[3])/128 + 
   (117*CA^2*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/256 - 
   (243*CA*CF*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/128 - 
   (513*CF^2*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/64 - 
   (117*CA^2*uec^2*zb^2*Log[Q2dmu2]^4*Zeta[3])/256 + 
   (243*CA*CF*uec^2*zb^2*Log[Q2dmu2]^4*Zeta[3])/128 + 
   (513*CF^2*uec^2*zb^2*Log[Q2dmu2]^4*Zeta[3])/64 - 
   (263*CA^2*uec^2*Zeta[3]^2)/384 - (313*CA*CF*uec^2*Zeta[3]^2)/128 + 
   (91*CF^2*uec^2*Zeta[3]^2)/16 - (263*CA^2*uec^2*zb*Zeta[3]^2)/64 - 
   (2929*CA*CF*uec^2*zb*Zeta[3]^2)/64 + (659*CF^2*uec^2*zb*Zeta[3]^2)/4 + 
   (813*CA^2*uec^2*zb^2*Zeta[3]^2)/256 + (2457*CA*CF*uec^2*zb^2*Zeta[3]^2)/
    32 - (13695*CF^2*uec^2*zb^2*Zeta[3]^2)/64 - 
   (61*CA^2*uec^2*zb^3*Zeta[3]^2)/24 + (61*CA*CF*uec^2*zb^3*Zeta[3]^2)/6 - 
   (61*CF^2*uec^2*zb^3*Zeta[3]^2)/6 + (61*CA^2*uec^2*zb^4*Zeta[3]^2)/192 - 
   (61*CA*CF*uec^2*zb^4*Zeta[3]^2)/48 + (61*CF^2*uec^2*zb^4*Zeta[3]^2)/48 + 
   (505*CA^2*uec^2*G[0, zb]*Zeta[3]^2)/192 - 
   (1595*CA*CF*uec^2*G[0, zb]*Zeta[3]^2)/24 + 
   (4763*CF^2*uec^2*G[0, zb]*Zeta[3]^2)/32 - 
   (505*CA^2*uec^2*zb*G[0, zb]*Zeta[3]^2)/96 + 
   (1595*CA*CF*uec^2*zb*G[0, zb]*Zeta[3]^2)/12 - 
   (4763*CF^2*uec^2*zb*G[0, zb]*Zeta[3]^2)/16 + 
   (505*CA^2*uec^2*zb^2*G[0, zb]*Zeta[3]^2)/96 - 
   (1595*CA*CF*uec^2*zb^2*G[0, zb]*Zeta[3]^2)/12 + 
   (4763*CF^2*uec^2*zb^2*G[0, zb]*Zeta[3]^2)/16 + 
   (263*CA^2*uec^2*G[1, zb]*Zeta[3]^2)/128 + 
   (599*CA*CF*uec^2*G[1, zb]*Zeta[3]^2)/24 - 
   (1377*CF^2*uec^2*G[1, zb]*Zeta[3]^2)/16 - 
   (263*CA^2*uec^2*zb*G[1, zb]*Zeta[3]^2)/64 - 
   (599*CA*CF*uec^2*zb*G[1, zb]*Zeta[3]^2)/12 + 
   (1377*CF^2*uec^2*zb*G[1, zb]*Zeta[3]^2)/8 + 
   (263*CA^2*uec^2*zb^2*G[1, zb]*Zeta[3]^2)/64 + 
   (599*CA*CF*uec^2*zb^2*G[1, zb]*Zeta[3]^2)/12 - 
   (1377*CF^2*uec^2*zb^2*G[1, zb]*Zeta[3]^2)/8 - 
   (263*CA^2*uec^2*Log[Q2dmu2]*Zeta[3]^2)/128 - 
   (1365*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3]^2)/64 + 
   (2427*CF^2*uec^2*Log[Q2dmu2]*Zeta[3]^2)/32 + 
   (263*CA^2*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/64 + 
   (1365*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/32 - 
   (2427*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/16 - 
   (263*CA^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3]^2)/64 - 
   (1365*CA*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3]^2)/32 + 
   (2427*CF^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3]^2)/16 + 
   (409*CA^2*uec^2*Zeta[5])/160 - (6509*CA*CF*uec^2*Zeta[5])/320 + 
   (13503*CF^2*uec^2*Zeta[5])/320 + (22013*CA^2*Pi^2*uec^2*Zeta[5])/3840 + 
   (3139*CA*CF*Pi^2*uec^2*Zeta[5])/640 - (37973*CF^2*Pi^2*uec^2*Zeta[5])/
    960 + (1331*CA^2*uec^2*zb*Zeta[5])/80 + (17431*CA*CF*uec^2*zb*Zeta[5])/
    80 - (57911*CF^2*uec^2*zb*Zeta[5])/80 - 
   (22013*CA^2*Pi^2*uec^2*zb*Zeta[5])/1920 - 
   (3139*CA*CF*Pi^2*uec^2*zb*Zeta[5])/320 + 
   (37973*CF^2*Pi^2*uec^2*zb*Zeta[5])/480 - (22503*CA^2*uec^2*zb^2*Zeta[5])/
    640 - (9729*CA*CF*uec^2*zb^2*Zeta[5])/40 + 
   (63123*CF^2*uec^2*zb^2*Zeta[5])/80 + (22013*CA^2*Pi^2*uec^2*zb^2*Zeta[5])/
    1920 + (3139*CA*CF*Pi^2*uec^2*zb^2*Zeta[5])/320 - 
   (37973*CF^2*Pi^2*uec^2*zb^2*Zeta[5])/480 + (247*CA^2*uec^2*zb^3*Zeta[5])/
    32 - (247*CA*CF*uec^2*zb^3*Zeta[5])/8 + (247*CF^2*uec^2*zb^3*Zeta[5])/8 - 
   (11*CA^2*uec^2*zb^4*Zeta[5])/16 + (11*CA*CF*uec^2*zb^4*Zeta[5])/4 - 
   (11*CF^2*uec^2*zb^4*Zeta[5])/4 - (109*CA^2*uec^2*G[0, zb]*Zeta[5])/160 - 
   (3551*CA*CF*uec^2*G[0, zb]*Zeta[5])/160 + 
   (8223*CF^2*uec^2*G[0, zb]*Zeta[5])/160 - 
   (327*CA^2*uec^2*zb*G[0, zb]*Zeta[5])/80 - 
   (22923*CA*CF*uec^2*zb*G[0, zb]*Zeta[5])/80 + 
   (61119*CF^2*uec^2*zb*G[0, zb]*Zeta[5])/80 + 
   (81*CA^2*uec^2*zb^2*G[0, zb]*Zeta[5])/320 + 
   (13941*CA*CF*uec^2*zb^2*G[0, zb]*Zeta[5])/32 - 
   (81153*CF^2*uec^2*zb^2*G[0, zb]*Zeta[5])/80 - 
   (49*CA^2*uec^2*zb^3*G[0, zb]*Zeta[5])/4 + 49*CA*CF*uec^2*zb^3*G[0, zb]*
    Zeta[5] - 49*CF^2*uec^2*zb^3*G[0, zb]*Zeta[5] + 
   (49*CA^2*uec^2*zb^4*G[0, zb]*Zeta[5])/32 - 
   (49*CA*CF*uec^2*zb^4*G[0, zb]*Zeta[5])/8 + 
   (49*CF^2*uec^2*zb^4*G[0, zb]*Zeta[5])/8 + 
   (3907*CA^2*uec^2*G[1, zb]*Zeta[5])/320 - 
   (14529*CA*CF*uec^2*G[1, zb]*Zeta[5])/160 + 
   (4525*CF^2*uec^2*G[1, zb]*Zeta[5])/32 - 
   (1339*CA^2*uec^2*zb*G[1, zb]*Zeta[5])/160 + 
   (25523*CA*CF*uec^2*zb*G[1, zb]*Zeta[5])/80 - 
   (12355*CF^2*uec^2*zb*G[1, zb]*Zeta[5])/16 - 
   (7263*CA^2*uec^2*zb^2*G[1, zb]*Zeta[5])/640 - 
   (8613*CA*CF*uec^2*zb^2*G[1, zb]*Zeta[5])/32 + 
   (117261*CF^2*uec^2*zb^2*G[1, zb]*Zeta[5])/160 + 
   (37*CA^2*uec^2*zb^3*G[1, zb]*Zeta[5])/4 - 37*CA*CF*uec^2*zb^3*G[1, zb]*
    Zeta[5] + 37*CF^2*uec^2*zb^3*G[1, zb]*Zeta[5] - 
   (37*CA^2*uec^2*zb^4*G[1, zb]*Zeta[5])/32 + 
   (37*CA*CF*uec^2*zb^4*G[1, zb]*Zeta[5])/8 - 
   (37*CF^2*uec^2*zb^4*G[1, zb]*Zeta[5])/8 + 
   (57*CA^2*uec^2*G[0, 0, zb]*Zeta[5])/2 - 
   (3013*CA*CF*uec^2*G[0, 0, zb]*Zeta[5])/8 + 
   (11693*CF^2*uec^2*G[0, 0, zb]*Zeta[5])/16 - 57*CA^2*uec^2*zb*G[0, 0, zb]*
    Zeta[5] + (3013*CA*CF*uec^2*zb*G[0, 0, zb]*Zeta[5])/4 - 
   (11693*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[5])/8 + 
   57*CA^2*uec^2*zb^2*G[0, 0, zb]*Zeta[5] - 
   (3013*CA*CF*uec^2*zb^2*G[0, 0, zb]*Zeta[5])/4 + 
   (11693*CF^2*uec^2*zb^2*G[0, 0, zb]*Zeta[5])/8 - 
   (881*CA^2*uec^2*G[0, 1, zb]*Zeta[5])/160 + 
   (1525*CA*CF*uec^2*G[0, 1, zb]*Zeta[5])/8 - 
   (17333*CF^2*uec^2*G[0, 1, zb]*Zeta[5])/40 + 
   (881*CA^2*uec^2*zb*G[0, 1, zb]*Zeta[5])/80 - 
   (1525*CA*CF*uec^2*zb*G[0, 1, zb]*Zeta[5])/4 + 
   (17333*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[5])/20 - 
   (1271*CA^2*uec^2*zb^2*G[0, 1, zb]*Zeta[5])/80 + 
   424*CA*CF*uec^2*zb^2*G[0, 1, zb]*Zeta[5] - 
   (18653*CF^2*uec^2*zb^2*G[0, 1, zb]*Zeta[5])/20 + 
   (327*CA^2*uec^2*G[1, 0, zb]*Zeta[5])/160 + 
   (3057*CA*CF*uec^2*G[1, 0, zb]*Zeta[5])/20 - 
   (33373*CF^2*uec^2*G[1, 0, zb]*Zeta[5])/80 - 
   (327*CA^2*uec^2*zb*G[1, 0, zb]*Zeta[5])/80 - 
   (3057*CA*CF*uec^2*zb*G[1, 0, zb]*Zeta[5])/10 + 
   (33373*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[5])/40 + 
   (327*CA^2*uec^2*zb^2*G[1, 0, zb]*Zeta[5])/80 + 
   (3057*CA*CF*uec^2*zb^2*G[1, 0, zb]*Zeta[5])/10 - 
   (33373*CF^2*uec^2*zb^2*G[1, 0, zb]*Zeta[5])/40 - 
   (2781*CA^2*uec^2*G[1, 1, zb]*Zeta[5])/320 - 
   (1779*CA*CF*uec^2*G[1, 1, zb]*Zeta[5])/40 + 
   (17137*CF^2*uec^2*G[1, 1, zb]*Zeta[5])/80 + 
   (2781*CA^2*uec^2*zb*G[1, 1, zb]*Zeta[5])/160 + 
   (1779*CA*CF*uec^2*zb*G[1, 1, zb]*Zeta[5])/20 - 
   (17137*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[5])/40 - 
   (2781*CA^2*uec^2*zb^2*G[1, 1, zb]*Zeta[5])/160 - 
   (1779*CA*CF*uec^2*zb^2*G[1, 1, zb]*Zeta[5])/20 + 
   (17137*CF^2*uec^2*zb^2*G[1, 1, zb]*Zeta[5])/40 - 
   (927*CA^2*uec^2*Log[Q2dmu2]*Zeta[5])/320 + 
   (231*CA*CF*uec^2*Log[Q2dmu2]*Zeta[5])/320 + 
   (687*CF^2*uec^2*Log[Q2dmu2]*Zeta[5])/80 - 
   (2781*CA^2*uec^2*zb*Log[Q2dmu2]*Zeta[5])/160 - 
   (13617*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[5])/160 + 
   (16101*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[5])/40 + 
   (14283*CA^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/640 + 
   (5589*CA*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/40 - 
   (16119*CF^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[5])/32 - 
   3*CA^2*uec^2*zb^3*Log[Q2dmu2]*Zeta[5] + 12*CA*CF*uec^2*zb^3*Log[Q2dmu2]*
    Zeta[5] - 12*CF^2*uec^2*zb^3*Log[Q2dmu2]*Zeta[5] + 
   (3*CA^2*uec^2*zb^4*Log[Q2dmu2]*Zeta[5])/8 - 
   (3*CA*CF*uec^2*zb^4*Log[Q2dmu2]*Zeta[5])/2 + 
   (3*CF^2*uec^2*zb^4*Log[Q2dmu2]*Zeta[5])/2 - 
   (327*CA^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/160 - 
   (678*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (28737*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/80 + 
   (327*CA^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/80 + 
   (1356*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (28737*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/40 - 
   (327*CA^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/80 - 
   (1356*CA*CF*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (28737*CF^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/40 + 
   (2781*CA^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/320 + 
   (1779*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/40 - 
   (1053*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (2781*CA^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/160 - 
   (1779*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/20 + 
   (2106*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (2781*CA^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/160 + 
   (1779*CA*CF*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (2106*CF^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (2781*CA^2*uec^2*Log[Q2dmu2]^2*Zeta[5])/640 - 
   (6093*CA*CF*uec^2*Log[Q2dmu2]^2*Zeta[5])/320 + 
   (14697*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[5])/160 + 
   (2781*CA^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/320 + 
   (6093*CA*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/160 - 
   (14697*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/80 - 
   (2781*CA^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[5])/320 - 
   (6093*CA*CF*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[5])/160 + 
   (14697*CF^2*uec^2*zb^2*Log[Q2dmu2]^2*Zeta[5])/80 + 
   (9787*CA^2*uec^2*Zeta[7])/448 - (62773*CA*CF*uec^2*Zeta[7])/224 + 
   (60497*CF^2*uec^2*Zeta[7])/112 - (9787*CA^2*uec^2*zb*Zeta[7])/224 + 
   (62773*CA*CF*uec^2*zb*Zeta[7])/112 - (60497*CF^2*uec^2*zb*Zeta[7])/56 + 
   (9787*CA^2*uec^2*zb^2*Zeta[7])/224 - (62773*CA*CF*uec^2*zb^2*Zeta[7])/
    112 + (60497*CF^2*uec^2*zb^2*Zeta[7])/56)


==> anc/XS_DY_qqbar_R.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-2*CF*uec^2 + CF*uec^2*zb + (CF*uec^2*del[zb])/ep^2 - 
 (CF*Pi^2*uec^2*del[zb])/4 - 4*CF*uec^2*G[0, zb] + 2*CF*uec^2*zb*G[0, zb] + 
 2*CF*uec^2*G[1, zb] - (2*CF*uec^2*G[1, zb])/zb - CF*uec^2*zb*G[1, zb] - 
 2*CF*uec^2*Log[Q2dmu2] + CF*uec^2*zb*Log[Q2dmu2] + 
 CF*uec^2*del[zb]*Log[Q2dmu2] + (CF*uec^2*del[zb]*Log[Q2dmu2]^2)/2 + 
 2*CF*uec^2*PlusD[zb, 0] + 2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0] + 
 (2*CF*uec^2 - CF*uec^2*zb - CF*uec^2*del[zb] - 
   CF*uec^2*del[zb]*Log[Q2dmu2] - 2*CF*uec^2*PlusD[zb, 0])/ep + 
 4*CF*uec^2*PlusD[zb, 1] + ep*(-1/2*(CF*Pi^2*uec^2) - 2*CF*uec^2*zb + 
   (CF*Pi^2*uec^2*zb)/4 + (CF*Pi^2*uec^2*del[zb])/4 + 4*CF*uec^2*G[0, zb] - 
   2*CF*uec^2*zb*G[0, zb] - 2*CF*uec^2*G[1, zb] + (2*CF*uec^2*G[1, zb])/zb + 
   CF*uec^2*zb*G[1, zb] + 8*CF*uec^2*G[0, 0, zb] - 
   4*CF*uec^2*zb*G[0, 0, zb] - 4*CF*uec^2*G[0, 1, zb] + 
   (4*CF*uec^2*G[0, 1, zb])/zb + 2*CF*uec^2*zb*G[0, 1, zb] - 
   4*CF*uec^2*G[1, 0, zb] + (4*CF*uec^2*G[1, 0, zb])/zb + 
   2*CF*uec^2*zb*G[1, 0, zb] + 2*CF*uec^2*G[1, 1, zb] - 
   (2*CF*uec^2*G[1, 1, zb])/zb - CF*uec^2*zb*G[1, 1, zb] + 
   2*CF*uec^2*Log[Q2dmu2] - CF*uec^2*zb*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/4 + 4*CF*uec^2*G[0, zb]*Log[Q2dmu2] - 
   2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2] - 2*CF*uec^2*G[1, zb]*Log[Q2dmu2] + 
   (2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/zb + CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] + 
   CF*uec^2*Log[Q2dmu2]^2 - (CF*uec^2*zb*Log[Q2dmu2]^2)/2 - 
   (CF*uec^2*del[zb]*Log[Q2dmu2]^2)/2 - (CF*uec^2*del[zb]*Log[Q2dmu2]^3)/6 + 
   (CF*Pi^2*uec^2*PlusD[zb, 0])/2 - 2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0] - 
   CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 4*CF*uec^2*PlusD[zb, 1] - 
   4*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1] - 4*CF*uec^2*PlusD[zb, 2] - 
   (7*CF*uec^2*del[zb]*Zeta[3])/3) + 
 ep^2*((CF*Pi^2*uec^2)/2 - 2*CF*uec^2*zb - (CF*Pi^2*uec^2*zb)/4 - 
   (CF*Pi^4*uec^2*del[zb])/96 + CF*Pi^2*uec^2*G[0, zb] + 
   4*CF*uec^2*zb*G[0, zb] - (CF*Pi^2*uec^2*zb*G[0, zb])/2 - 
   (CF*Pi^2*uec^2*G[1, zb])/2 + (CF*Pi^2*uec^2*G[1, zb])/(2*zb) - 
   2*CF*uec^2*zb*G[1, zb] + (CF*Pi^2*uec^2*zb*G[1, zb])/4 - 
   8*CF*uec^2*G[0, 0, zb] + 4*CF*uec^2*zb*G[0, 0, zb] + 
   4*CF*uec^2*G[0, 1, zb] - (4*CF*uec^2*G[0, 1, zb])/zb - 
   2*CF*uec^2*zb*G[0, 1, zb] + 4*CF*uec^2*G[1, 0, zb] - 
   (4*CF*uec^2*G[1, 0, zb])/zb - 2*CF*uec^2*zb*G[1, 0, zb] - 
   2*CF*uec^2*G[1, 1, zb] + (2*CF*uec^2*G[1, 1, zb])/zb + 
   CF*uec^2*zb*G[1, 1, zb] - 16*CF*uec^2*G[0, 0, 0, zb] + 
   8*CF*uec^2*zb*G[0, 0, 0, zb] + 8*CF*uec^2*G[0, 0, 1, zb] - 
   (8*CF*uec^2*G[0, 0, 1, zb])/zb - 4*CF*uec^2*zb*G[0, 0, 1, zb] + 
   8*CF*uec^2*G[0, 1, 0, zb] - (8*CF*uec^2*G[0, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 0, zb] - 4*CF*uec^2*G[0, 1, 1, zb] + 
   (4*CF*uec^2*G[0, 1, 1, zb])/zb + 2*CF*uec^2*zb*G[0, 1, 1, zb] + 
   8*CF*uec^2*G[1, 0, 0, zb] - (8*CF*uec^2*G[1, 0, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 0, zb] - 4*CF*uec^2*G[1, 0, 1, zb] + 
   (4*CF*uec^2*G[1, 0, 1, zb])/zb + 2*CF*uec^2*zb*G[1, 0, 1, zb] - 
   4*CF*uec^2*G[1, 1, 0, zb] + (4*CF*uec^2*G[1, 1, 0, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 0, zb] + 2*CF*uec^2*G[1, 1, 1, zb] - 
   (2*CF*uec^2*G[1, 1, 1, zb])/zb - CF*uec^2*zb*G[1, 1, 1, zb] + 
   (CF*Pi^2*uec^2*Log[Q2dmu2])/2 + 2*CF*uec^2*zb*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2])/4 - (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/4 - 
   4*CF*uec^2*G[0, zb]*Log[Q2dmu2] + 2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2] + 
   2*CF*uec^2*G[1, zb]*Log[Q2dmu2] - (2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/zb - 
   CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 8*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 4*CF*uec^2*G[0, 1, zb]*
    Log[Q2dmu2] - (4*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 4*CF*uec^2*G[1, 0, zb]*
    Log[Q2dmu2] - (4*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] - 2*CF*uec^2*G[1, 1, zb]*
    Log[Q2dmu2] + (2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] - CF*uec^2*Log[Q2dmu2]^2 + 
   (CF*uec^2*zb*Log[Q2dmu2]^2)/2 - (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/8 - 
   2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2 + CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2 + 
   CF*uec^2*G[1, zb]*Log[Q2dmu2]^2 - (CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb - 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - (CF*uec^2*Log[Q2dmu2]^3)/3 + 
   (CF*uec^2*zb*Log[Q2dmu2]^3)/6 + (CF*uec^2*del[zb]*Log[Q2dmu2]^3)/6 + 
   (CF*uec^2*del[zb]*Log[Q2dmu2]^4)/24 - (CF*Pi^2*uec^2*PlusD[zb, 0])/2 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/2 + CF*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 0] + (CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 - 
   CF*Pi^2*uec^2*PlusD[zb, 1] + 4*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1] + 4*CF*uec^2*PlusD[zb, 2] + 
   4*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2] + (8*CF*uec^2*PlusD[zb, 3])/3 - 
   (14*CF*uec^2*Zeta[3])/3 + (7*CF*uec^2*zb*Zeta[3])/3 + 
   (7*CF*uec^2*del[zb]*Zeta[3])/3 + (7*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/
    3 + (14*CF*uec^2*PlusD[zb, 0]*Zeta[3])/3) + 
 ep^3*(-1/48*(CF*Pi^4*uec^2) - 4*CF*uec^2*zb + (CF*Pi^2*uec^2*zb)/2 + 
   (CF*Pi^4*uec^2*zb)/96 + (CF*Pi^4*uec^2*del[zb])/96 - 
   CF*Pi^2*uec^2*G[0, zb] + 4*CF*uec^2*zb*G[0, zb] + 
   (CF*Pi^2*uec^2*zb*G[0, zb])/2 + (CF*Pi^2*uec^2*G[1, zb])/2 - 
   (CF*Pi^2*uec^2*G[1, zb])/(2*zb) - 2*CF*uec^2*zb*G[1, zb] - 
   (CF*Pi^2*uec^2*zb*G[1, zb])/4 - 2*CF*Pi^2*uec^2*G[0, 0, zb] - 
   8*CF*uec^2*zb*G[0, 0, zb] + CF*Pi^2*uec^2*zb*G[0, 0, zb] + 
   CF*Pi^2*uec^2*G[0, 1, zb] - (CF*Pi^2*uec^2*G[0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[0, 1, zb] - (CF*Pi^2*uec^2*zb*G[0, 1, zb])/2 + 
   CF*Pi^2*uec^2*G[1, 0, zb] - (CF*Pi^2*uec^2*G[1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 0, zb] - (CF*Pi^2*uec^2*zb*G[1, 0, zb])/2 - 
   (CF*Pi^2*uec^2*G[1, 1, zb])/2 + (CF*Pi^2*uec^2*G[1, 1, zb])/(2*zb) - 
   2*CF*uec^2*zb*G[1, 1, zb] + (CF*Pi^2*uec^2*zb*G[1, 1, zb])/4 + 
   16*CF*uec^2*G[0, 0, 0, zb] - 8*CF*uec^2*zb*G[0, 0, 0, zb] - 
   8*CF*uec^2*G[0, 0, 1, zb] + (8*CF*uec^2*G[0, 0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[0, 0, 1, zb] - 8*CF*uec^2*G[0, 1, 0, zb] + 
   (8*CF*uec^2*G[0, 1, 0, zb])/zb + 4*CF*uec^2*zb*G[0, 1, 0, zb] + 
   4*CF*uec^2*G[0, 1, 1, zb] - (4*CF*uec^2*G[0, 1, 1, zb])/zb - 
   2*CF*uec^2*zb*G[0, 1, 1, zb] - 8*CF*uec^2*G[1, 0, 0, zb] + 
   (8*CF*uec^2*G[1, 0, 0, zb])/zb + 4*CF*uec^2*zb*G[1, 0, 0, zb] + 
   4*CF*uec^2*G[1, 0, 1, zb] - (4*CF*uec^2*G[1, 0, 1, zb])/zb - 
   2*CF*uec^2*zb*G[1, 0, 1, zb] + 4*CF*uec^2*G[1, 1, 0, zb] - 
   (4*CF*uec^2*G[1, 1, 0, zb])/zb - 2*CF*uec^2*zb*G[1, 1, 0, zb] - 
   2*CF*uec^2*G[1, 1, 1, zb] + (2*CF*uec^2*G[1, 1, 1, zb])/zb + 
   CF*uec^2*zb*G[1, 1, 1, zb] + 32*CF*uec^2*G[0, 0, 0, 0, zb] - 
   16*CF*uec^2*zb*G[0, 0, 0, 0, zb] - 16*CF*uec^2*G[0, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 0, 1, zb])/zb + 8*CF*uec^2*zb*G[0, 0, 0, 1, zb] - 
   16*CF*uec^2*G[0, 0, 1, 0, zb] + (16*CF*uec^2*G[0, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 0, zb] + 8*CF*uec^2*G[0, 0, 1, 1, zb] - 
   (8*CF*uec^2*G[0, 0, 1, 1, zb])/zb - 4*CF*uec^2*zb*G[0, 0, 1, 1, zb] - 
   16*CF*uec^2*G[0, 1, 0, 0, zb] + (16*CF*uec^2*G[0, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 0, zb] + 8*CF*uec^2*G[0, 1, 0, 1, zb] - 
   (8*CF*uec^2*G[0, 1, 0, 1, zb])/zb - 4*CF*uec^2*zb*G[0, 1, 0, 1, zb] + 
   8*CF*uec^2*G[0, 1, 1, 0, zb] - (8*CF*uec^2*G[0, 1, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 0, zb] - 4*CF*uec^2*G[0, 1, 1, 1, zb] + 
   (4*CF*uec^2*G[0, 1, 1, 1, zb])/zb + 2*CF*uec^2*zb*G[0, 1, 1, 1, zb] - 
   16*CF*uec^2*G[1, 0, 0, 0, zb] + (16*CF*uec^2*G[1, 0, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 0, zb] + 8*CF*uec^2*G[1, 0, 0, 1, zb] - 
   (8*CF*uec^2*G[1, 0, 0, 1, zb])/zb - 4*CF*uec^2*zb*G[1, 0, 0, 1, zb] + 
   8*CF*uec^2*G[1, 0, 1, 0, zb] - (8*CF*uec^2*G[1, 0, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 0, zb] - 4*CF*uec^2*G[1, 0, 1, 1, zb] + 
   (4*CF*uec^2*G[1, 0, 1, 1, zb])/zb + 2*CF*uec^2*zb*G[1, 0, 1, 1, zb] + 
   8*CF*uec^2*G[1, 1, 0, 0, zb] - (8*CF*uec^2*G[1, 1, 0, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 0, zb] - 4*CF*uec^2*G[1, 1, 0, 1, zb] + 
   (4*CF*uec^2*G[1, 1, 0, 1, zb])/zb + 2*CF*uec^2*zb*G[1, 1, 0, 1, zb] - 
   4*CF*uec^2*G[1, 1, 1, 0, zb] + (4*CF*uec^2*G[1, 1, 1, 0, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 0, zb] + 2*CF*uec^2*G[1, 1, 1, 1, zb] - 
   (2*CF*uec^2*G[1, 1, 1, 1, zb])/zb - CF*uec^2*zb*G[1, 1, 1, 1, zb] - 
   (CF*Pi^2*uec^2*Log[Q2dmu2])/2 + 2*CF*uec^2*zb*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2])/4 + (CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/
    96 - CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2] - 4*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2] + (CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(2*zb) + 
   2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 + 8*CF*uec^2*G[0, 0, zb]*
    Log[Q2dmu2] - 4*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   4*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2] + (4*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/
    zb + 2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
   4*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2] + (4*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/
    zb + 2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] + 
   2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2] - (2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/
    zb - CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 16*CF*uec^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] - 8*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 4*CF*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] - 8*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 4*CF*uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] + 4*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 2*CF*uec^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - 8*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 4*CF*uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] + 4*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 2*CF*uec^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] + 4*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 2*CF*uec^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - 2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + CF*uec^2*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2] - (CF*Pi^2*uec^2*Log[Q2dmu2]^2)/4 - 
   CF*uec^2*zb*Log[Q2dmu2]^2 + (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/8 + 
   (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/8 + 2*CF*uec^2*G[0, zb]*
    Log[Q2dmu2]^2 - CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2 - 
   CF*uec^2*G[1, zb]*Log[Q2dmu2]^2 + (CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb + 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 + 4*CF*uec^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 - 2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + CF*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 - 2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + CF*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + (CF*uec^2*Log[Q2dmu2]^3)/3 - 
   (CF*uec^2*zb*Log[Q2dmu2]^3)/6 + (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/24 + 
   (2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - (CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/
    3 + (CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/6 + (CF*uec^2*Log[Q2dmu2]^4)/12 - 
   (CF*uec^2*zb*Log[Q2dmu2]^4)/24 - (CF*uec^2*del[zb]*Log[Q2dmu2]^4)/24 - 
   (CF*uec^2*del[zb]*Log[Q2dmu2]^5)/120 + (CF*Pi^4*uec^2*PlusD[zb, 0])/48 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/2 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/4 - 
   (CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 - 
   (CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/12 + CF*Pi^2*uec^2*PlusD[zb, 1] + 
   CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] - 2*CF*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 1] - (2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/3 + 
   CF*Pi^2*uec^2*PlusD[zb, 2] - 4*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2] - 
   2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2] - (8*CF*uec^2*PlusD[zb, 3])/3 - 
   (8*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/3 - (4*CF*uec^2*PlusD[zb, 4])/3 + 
   (14*CF*uec^2*Zeta[3])/3 - (7*CF*uec^2*zb*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*del[zb]*Zeta[3])/12 + (28*CF*uec^2*G[0, zb]*Zeta[3])/3 - 
   (14*CF*uec^2*zb*G[0, zb]*Zeta[3])/3 - (14*CF*uec^2*G[1, zb]*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, zb]*Zeta[3])/(3*zb) + (7*CF*uec^2*zb*G[1, zb]*Zeta[3])/
    3 + (14*CF*uec^2*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (14*CF*uec^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (14*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 - 
   (28*CF*uec^2*PlusD[zb, 1]*Zeta[3])/3 - (31*CF*uec^2*del[zb]*Zeta[5])/5) + 
 ep^4*((CF*Pi^4*uec^2)/48 - 8*CF*uec^2*zb + (CF*Pi^2*uec^2*zb)/2 - 
   (CF*Pi^4*uec^2*zb)/96 - (19*CF*Pi^6*uec^2*del[zb])/5760 + 
   (CF*Pi^4*uec^2*G[0, zb])/24 + 8*CF*uec^2*zb*G[0, zb] - 
   CF*Pi^2*uec^2*zb*G[0, zb] - (CF*Pi^4*uec^2*zb*G[0, zb])/48 - 
   (CF*Pi^4*uec^2*G[1, zb])/48 + (CF*Pi^4*uec^2*G[1, zb])/(48*zb) - 
   4*CF*uec^2*zb*G[1, zb] + (CF*Pi^2*uec^2*zb*G[1, zb])/2 + 
   (CF*Pi^4*uec^2*zb*G[1, zb])/96 + 2*CF*Pi^2*uec^2*G[0, 0, zb] - 
   8*CF*uec^2*zb*G[0, 0, zb] - CF*Pi^2*uec^2*zb*G[0, 0, zb] - 
   CF*Pi^2*uec^2*G[0, 1, zb] + (CF*Pi^2*uec^2*G[0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[0, 1, zb] + (CF*Pi^2*uec^2*zb*G[0, 1, zb])/2 - 
   CF*Pi^2*uec^2*G[1, 0, zb] + (CF*Pi^2*uec^2*G[1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 0, zb] + (CF*Pi^2*uec^2*zb*G[1, 0, zb])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, zb])/2 - (CF*Pi^2*uec^2*G[1, 1, zb])/(2*zb) - 
   2*CF*uec^2*zb*G[1, 1, zb] - (CF*Pi^2*uec^2*zb*G[1, 1, zb])/4 + 
   4*CF*Pi^2*uec^2*G[0, 0, 0, zb] + 16*CF*uec^2*zb*G[0, 0, 0, zb] - 
   2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb] - 2*CF*Pi^2*uec^2*G[0, 0, 1, zb] + 
   (2*CF*Pi^2*uec^2*G[0, 0, 1, zb])/zb - 8*CF*uec^2*zb*G[0, 0, 1, zb] + 
   CF*Pi^2*uec^2*zb*G[0, 0, 1, zb] - 2*CF*Pi^2*uec^2*G[0, 1, 0, zb] + 
   (2*CF*Pi^2*uec^2*G[0, 1, 0, zb])/zb - 8*CF*uec^2*zb*G[0, 1, 0, zb] + 
   CF*Pi^2*uec^2*zb*G[0, 1, 0, zb] + CF*Pi^2*uec^2*G[0, 1, 1, zb] - 
   (CF*Pi^2*uec^2*G[0, 1, 1, zb])/zb + 4*CF*uec^2*zb*G[0, 1, 1, zb] - 
   (CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/2 - 2*CF*Pi^2*uec^2*G[1, 0, 0, zb] + 
   (2*CF*Pi^2*uec^2*G[1, 0, 0, zb])/zb - 8*CF*uec^2*zb*G[1, 0, 0, zb] + 
   CF*Pi^2*uec^2*zb*G[1, 0, 0, zb] + CF*Pi^2*uec^2*G[1, 0, 1, zb] - 
   (CF*Pi^2*uec^2*G[1, 0, 1, zb])/zb + 4*CF*uec^2*zb*G[1, 0, 1, zb] - 
   (CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/2 + CF*Pi^2*uec^2*G[1, 1, 0, zb] - 
   (CF*Pi^2*uec^2*G[1, 1, 0, zb])/zb + 4*CF*uec^2*zb*G[1, 1, 0, zb] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/2 - (CF*Pi^2*uec^2*G[1, 1, 1, zb])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, 1, zb])/(2*zb) - 2*CF*uec^2*zb*G[1, 1, 1, zb] + 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/4 - 32*CF*uec^2*G[0, 0, 0, 0, zb] + 
   16*CF*uec^2*zb*G[0, 0, 0, 0, zb] + 16*CF*uec^2*G[0, 0, 0, 1, zb] - 
   (16*CF*uec^2*G[0, 0, 0, 1, zb])/zb - 8*CF*uec^2*zb*G[0, 0, 0, 1, zb] + 
   16*CF*uec^2*G[0, 0, 1, 0, zb] - (16*CF*uec^2*G[0, 0, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 0, zb] - 8*CF*uec^2*G[0, 0, 1, 1, zb] + 
   (8*CF*uec^2*G[0, 0, 1, 1, zb])/zb + 4*CF*uec^2*zb*G[0, 0, 1, 1, zb] + 
   16*CF*uec^2*G[0, 1, 0, 0, zb] - (16*CF*uec^2*G[0, 1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 0, zb] - 8*CF*uec^2*G[0, 1, 0, 1, zb] + 
   (8*CF*uec^2*G[0, 1, 0, 1, zb])/zb + 4*CF*uec^2*zb*G[0, 1, 0, 1, zb] - 
   8*CF*uec^2*G[0, 1, 1, 0, zb] + (8*CF*uec^2*G[0, 1, 1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 0, zb] + 4*CF*uec^2*G[0, 1, 1, 1, zb] - 
   (4*CF*uec^2*G[0, 1, 1, 1, zb])/zb - 2*CF*uec^2*zb*G[0, 1, 1, 1, zb] + 
   16*CF*uec^2*G[1, 0, 0, 0, zb] - (16*CF*uec^2*G[1, 0, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 0, zb] - 8*CF*uec^2*G[1, 0, 0, 1, zb] + 
   (8*CF*uec^2*G[1, 0, 0, 1, zb])/zb + 4*CF*uec^2*zb*G[1, 0, 0, 1, zb] - 
   8*CF*uec^2*G[1, 0, 1, 0, zb] + (8*CF*uec^2*G[1, 0, 1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 0, zb] + 4*CF*uec^2*G[1, 0, 1, 1, zb] - 
   (4*CF*uec^2*G[1, 0, 1, 1, zb])/zb - 2*CF*uec^2*zb*G[1, 0, 1, 1, zb] - 
   8*CF*uec^2*G[1, 1, 0, 0, zb] + (8*CF*uec^2*G[1, 1, 0, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 0, zb] + 4*CF*uec^2*G[1, 1, 0, 1, zb] - 
   (4*CF*uec^2*G[1, 1, 0, 1, zb])/zb - 2*CF*uec^2*zb*G[1, 1, 0, 1, zb] + 
   4*CF*uec^2*G[1, 1, 1, 0, zb] - (4*CF*uec^2*G[1, 1, 1, 0, zb])/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 0, zb] - 2*CF*uec^2*G[1, 1, 1, 1, zb] + 
   (2*CF*uec^2*G[1, 1, 1, 1, zb])/zb + CF*uec^2*zb*G[1, 1, 1, 1, zb] - 
   64*CF*uec^2*G[0, 0, 0, 0, 0, zb] + 32*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb] + 
   32*CF*uec^2*G[0, 0, 0, 0, 1, zb] - (32*CF*uec^2*G[0, 0, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb] + 32*CF*uec^2*G[0, 0, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 0, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb] - 16*CF*uec^2*G[0, 0, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb] + 32*CF*uec^2*G[0, 0, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb] - 16*CF*uec^2*G[0, 0, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb] - 16*CF*uec^2*G[0, 0, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[0, 0, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 8*CF*uec^2*G[0, 0, 1, 1, 1, zb] - 
   (8*CF*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb] + 32*CF*uec^2*G[0, 1, 0, 0, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb] - 16*CF*uec^2*G[0, 1, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 0, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb] - 16*CF*uec^2*G[0, 1, 0, 1, 0, zb] + 
   (16*CF*uec^2*G[0, 1, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb] + 8*CF*uec^2*G[0, 1, 0, 1, 1, zb] - 
   (8*CF*uec^2*G[0, 1, 0, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb] - 16*CF*uec^2*G[0, 1, 1, 0, 0, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb] + 8*CF*uec^2*G[0, 1, 1, 0, 1, zb] - 
   (8*CF*uec^2*G[0, 1, 1, 0, 1, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb] + 8*CF*uec^2*G[0, 1, 1, 1, 0, zb] - 
   (8*CF*uec^2*G[0, 1, 1, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 4*CF*uec^2*G[0, 1, 1, 1, 1, zb] + 
   (4*CF*uec^2*G[0, 1, 1, 1, 1, zb])/zb + 
   2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb] + 32*CF*uec^2*G[1, 0, 0, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb] - 16*CF*uec^2*G[1, 0, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 0, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb] - 16*CF*uec^2*G[1, 0, 0, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 0, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 8*CF*uec^2*G[1, 0, 0, 1, 1, zb] - 
   (8*CF*uec^2*G[1, 0, 0, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb] - 16*CF*uec^2*G[1, 0, 1, 0, 0, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 8*CF*uec^2*G[1, 0, 1, 0, 1, zb] - 
   (8*CF*uec^2*G[1, 0, 1, 0, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb] + 8*CF*uec^2*G[1, 0, 1, 1, 0, zb] - 
   (8*CF*uec^2*G[1, 0, 1, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 4*CF*uec^2*G[1, 0, 1, 1, 1, zb] + 
   (4*CF*uec^2*G[1, 0, 1, 1, 1, zb])/zb + 
   2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb] - 16*CF*uec^2*G[1, 1, 0, 0, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb] + 8*CF*uec^2*G[1, 1, 0, 0, 1, zb] - 
   (8*CF*uec^2*G[1, 1, 0, 0, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb] + 8*CF*uec^2*G[1, 1, 0, 1, 0, zb] - 
   (8*CF*uec^2*G[1, 1, 0, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 4*CF*uec^2*G[1, 1, 0, 1, 1, zb] + 
   (4*CF*uec^2*G[1, 1, 0, 1, 1, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb] + 8*CF*uec^2*G[1, 1, 1, 0, 0, zb] - 
   (8*CF*uec^2*G[1, 1, 1, 0, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb] - 4*CF*uec^2*G[1, 1, 1, 0, 1, zb] + 
   (4*CF*uec^2*G[1, 1, 1, 0, 1, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb] - 4*CF*uec^2*G[1, 1, 1, 1, 0, zb] + 
   (4*CF*uec^2*G[1, 1, 1, 1, 0, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb] + 2*CF*uec^2*G[1, 1, 1, 1, 1, zb] - 
   (2*CF*uec^2*G[1, 1, 1, 1, 1, zb])/zb - CF*uec^2*zb*G[1, 1, 1, 1, 1, zb] + 
   (CF*Pi^4*uec^2*Log[Q2dmu2])/48 + 4*CF*uec^2*zb*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2])/2 - (CF*Pi^4*uec^2*zb*Log[Q2dmu2])/96 - 
   (CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/96 + CF*Pi^2*uec^2*G[0, zb]*
    Log[Q2dmu2] - 4*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(2*zb) + 
   2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 + 2*CF*Pi^2*uec^2*G[0, 0, zb]*
    Log[Q2dmu2] + 8*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] - CF*Pi^2*uec^2*G[0, 1, zb]*
    Log[Q2dmu2] + (CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 - 
   CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 4*CF*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] + (CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   16*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] + 8*CF*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] + 8*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 4*CF*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + 8*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 4*CF*uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] - 4*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 2*CF*uec^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] + 8*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 4*CF*uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] - 4*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (4*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 2*CF*uec^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - 4*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (4*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 2*CF*uec^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] + 2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - CF*uec^2*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2] - 32*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 8*CF*uec^2*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (8*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 8*CF*uec^2*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 8*CF*uec^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 4*CF*uec^2*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 8*CF*uec^2*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 8*CF*uec^2*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 4*CF*uec^2*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 8*CF*uec^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (8*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 4*CF*uec^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (4*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 4*CF*uec^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (4*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 2*CF*uec^2*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2] + (2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + (CF*Pi^2*uec^2*Log[Q2dmu2]^2)/
    4 - CF*uec^2*zb*Log[Q2dmu2]^2 - (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/8 - 
   (CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/192 + 
   (CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 2*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2]^2 - (CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   4*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 2*CF*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 + 2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - CF*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 + 2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - CF*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 - CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 8*CF*uec^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + 4*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 4*CF*uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 2*CF*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 4*CF*uec^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 2*CF*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 2*CF*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + CF*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 - (CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^3)/12 + (CF*uec^2*zb*Log[Q2dmu2]^3)/3 - 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/24 - 
   (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/24 - 
   (2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + (CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/
    3 - (CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/6 - 
   (4*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/6 - (CF*uec^2*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*zb*Log[Q2dmu2]^4)/24 - (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/
    96 - (CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/12 - (CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/
    (12*zb) - (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/24 - 
   (CF*uec^2*Log[Q2dmu2]^5)/60 + (CF*uec^2*zb*Log[Q2dmu2]^5)/120 + 
   (CF*uec^2*del[zb]*Log[Q2dmu2]^5)/120 + (CF*uec^2*del[zb]*Log[Q2dmu2]^6)/
    720 - (CF*Pi^4*uec^2*PlusD[zb, 0])/48 - 
   (CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/48 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/4 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/12 + 
   (CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/12 + 
   (CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/60 - (CF*Pi^4*uec^2*PlusD[zb, 1])/
    24 - CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/2 + 
   (2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/3 + 
   (CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/6 - CF*Pi^2*uec^2*PlusD[zb, 2] - 
   CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2] + 2*CF*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 2] + (2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 - 
   (2*CF*Pi^2*uec^2*PlusD[zb, 3])/3 + (8*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/
    3 + (4*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/3 + 
   (4*CF*uec^2*PlusD[zb, 4])/3 + (4*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/3 + 
   (8*CF*uec^2*PlusD[zb, 5])/15 + (7*CF*Pi^2*uec^2*Zeta[3])/6 + 
   (14*CF*uec^2*zb*Zeta[3])/3 - (7*CF*Pi^2*uec^2*zb*Zeta[3])/12 - 
   (7*CF*Pi^2*uec^2*del[zb]*Zeta[3])/12 - (28*CF*uec^2*G[0, zb]*Zeta[3])/3 + 
   (14*CF*uec^2*zb*G[0, zb]*Zeta[3])/3 + (14*CF*uec^2*G[1, zb]*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, zb]*Zeta[3])/(3*zb) - (7*CF*uec^2*zb*G[1, zb]*Zeta[3])/
    3 - (56*CF*uec^2*G[0, 0, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 + (28*CF*uec^2*G[0, 1, zb]*Zeta[3])/
    3 - (28*CF*uec^2*G[0, 1, zb]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 + (28*CF*uec^2*G[1, 0, zb]*Zeta[3])/
    3 - (28*CF*uec^2*G[1, 0, zb]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 - (14*CF*uec^2*G[1, 1, zb]*Zeta[3])/
    3 + (14*CF*uec^2*G[1, 1, zb]*Zeta[3])/(3*zb) + 
   (7*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/3 - (14*CF*uec^2*Log[Q2dmu2]*Zeta[3])/
    3 + (7*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (28*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (7*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CF*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/18 - 
   (7*CF*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/6 + 
   (14*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   (7*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (28*CF*uec^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (28*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 + 
   (28*CF*uec^2*PlusD[zb, 2]*Zeta[3])/3 + (49*CF*uec^2*del[zb]*Zeta[3]^2)/
    18 - (62*CF*uec^2*Zeta[5])/5 + (31*CF*uec^2*zb*Zeta[5])/5 + 
   (31*CF*uec^2*del[zb]*Zeta[5])/5 + (31*CF*uec^2*del[zb]*Log[Q2dmu2]*
     Zeta[5])/5 + (62*CF*uec^2*PlusD[zb, 0]*Zeta[5])/5) + 
 ep^5*((-19*CF*Pi^6*uec^2)/2880 - 16*CF*uec^2*zb + CF*Pi^2*uec^2*zb + 
   (CF*Pi^4*uec^2*zb)/48 + (19*CF*Pi^6*uec^2*zb)/5760 + 
   (19*CF*Pi^6*uec^2*del[zb])/5760 - (CF*Pi^4*uec^2*G[0, zb])/24 + 
   16*CF*uec^2*zb*G[0, zb] - CF*Pi^2*uec^2*zb*G[0, zb] + 
   (CF*Pi^4*uec^2*zb*G[0, zb])/48 + (CF*Pi^4*uec^2*G[1, zb])/48 - 
   (CF*Pi^4*uec^2*G[1, zb])/(48*zb) - 8*CF*uec^2*zb*G[1, zb] + 
   (CF*Pi^2*uec^2*zb*G[1, zb])/2 - (CF*Pi^4*uec^2*zb*G[1, zb])/96 - 
   (CF*Pi^4*uec^2*G[0, 0, zb])/12 - 16*CF*uec^2*zb*G[0, 0, zb] + 
   2*CF*Pi^2*uec^2*zb*G[0, 0, zb] + (CF*Pi^4*uec^2*zb*G[0, 0, zb])/24 + 
   (CF*Pi^4*uec^2*G[0, 1, zb])/24 - (CF*Pi^4*uec^2*G[0, 1, zb])/(24*zb) + 
   8*CF*uec^2*zb*G[0, 1, zb] - CF*Pi^2*uec^2*zb*G[0, 1, zb] - 
   (CF*Pi^4*uec^2*zb*G[0, 1, zb])/48 + (CF*Pi^4*uec^2*G[1, 0, zb])/24 - 
   (CF*Pi^4*uec^2*G[1, 0, zb])/(24*zb) + 8*CF*uec^2*zb*G[1, 0, zb] - 
   CF*Pi^2*uec^2*zb*G[1, 0, zb] - (CF*Pi^4*uec^2*zb*G[1, 0, zb])/48 - 
   (CF*Pi^4*uec^2*G[1, 1, zb])/48 + (CF*Pi^4*uec^2*G[1, 1, zb])/(48*zb) - 
   4*CF*uec^2*zb*G[1, 1, zb] + (CF*Pi^2*uec^2*zb*G[1, 1, zb])/2 + 
   (CF*Pi^4*uec^2*zb*G[1, 1, zb])/96 - 4*CF*Pi^2*uec^2*G[0, 0, 0, zb] + 
   16*CF*uec^2*zb*G[0, 0, 0, zb] + 2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb] + 
   2*CF*Pi^2*uec^2*G[0, 0, 1, zb] - (2*CF*Pi^2*uec^2*G[0, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, zb] - CF*Pi^2*uec^2*zb*G[0, 0, 1, zb] + 
   2*CF*Pi^2*uec^2*G[0, 1, 0, zb] - (2*CF*Pi^2*uec^2*G[0, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, zb] - CF*Pi^2*uec^2*zb*G[0, 1, 0, zb] - 
   CF*Pi^2*uec^2*G[0, 1, 1, zb] + (CF*Pi^2*uec^2*G[0, 1, 1, zb])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, zb] + (CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/2 + 
   2*CF*Pi^2*uec^2*G[1, 0, 0, zb] - (2*CF*Pi^2*uec^2*G[1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, zb] - CF*Pi^2*uec^2*zb*G[1, 0, 0, zb] - 
   CF*Pi^2*uec^2*G[1, 0, 1, zb] + (CF*Pi^2*uec^2*G[1, 0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, zb] + (CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/2 - 
   CF*Pi^2*uec^2*G[1, 1, 0, zb] + (CF*Pi^2*uec^2*G[1, 1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, zb] + (CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, 1, zb])/2 - (CF*Pi^2*uec^2*G[1, 1, 1, zb])/(2*zb) - 
   2*CF*uec^2*zb*G[1, 1, 1, zb] - (CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/4 - 
   8*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb] - 32*CF*uec^2*zb*G[0, 0, 0, 0, zb] + 
   4*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb] + 4*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb] - 
   (4*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 1, zb] - 2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb] + 
   4*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb] - (4*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/
    zb + 16*CF*uec^2*zb*G[0, 0, 1, 0, zb] - 2*CF*Pi^2*uec^2*zb*
    G[0, 0, 1, 0, zb] - 2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb] + 
   (2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/zb - 8*CF*uec^2*zb*G[0, 0, 1, 1, zb] + 
   CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb] + 4*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb] - 
   (4*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 0, zb] - 2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb] - 
   2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb] + (2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/
    zb - 8*CF*uec^2*zb*G[0, 1, 0, 1, zb] + CF*Pi^2*uec^2*zb*
    G[0, 1, 0, 1, zb] - 2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb] + 
   (2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/zb - 8*CF*uec^2*zb*G[0, 1, 1, 0, zb] + 
   CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb] + CF*Pi^2*uec^2*G[0, 1, 1, 1, zb] - 
   (CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/zb + 4*CF*uec^2*zb*G[0, 1, 1, 1, zb] - 
   (CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/2 + 4*CF*Pi^2*uec^2*
    G[1, 0, 0, 0, zb] - (4*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 0, zb] - 2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb] - 
   2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb] + (2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/
    zb - 8*CF*uec^2*zb*G[1, 0, 0, 1, zb] + CF*Pi^2*uec^2*zb*
    G[1, 0, 0, 1, zb] - 2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb] + 
   (2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/zb - 8*CF*uec^2*zb*G[1, 0, 1, 0, zb] + 
   CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb] + CF*Pi^2*uec^2*G[1, 0, 1, 1, zb] - 
   (CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/zb + 4*CF*uec^2*zb*G[1, 0, 1, 1, zb] - 
   (CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/2 - 2*CF*Pi^2*uec^2*
    G[1, 1, 0, 0, zb] + (2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 0, zb] + CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb] + 
   CF*Pi^2*uec^2*G[1, 1, 0, 1, zb] - (CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 1, zb] - (CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/2 + 
   CF*Pi^2*uec^2*G[1, 1, 1, 0, zb] - (CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 1, 0, zb] - (CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/2 - 
   (CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/2 + (CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/
    (2*zb) - 2*CF*uec^2*zb*G[1, 1, 1, 1, zb] + 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/4 + 
   64*CF*uec^2*G[0, 0, 0, 0, 0, zb] - 32*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb] - 
   32*CF*uec^2*G[0, 0, 0, 0, 1, zb] + (32*CF*uec^2*G[0, 0, 0, 0, 1, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb] - 32*CF*uec^2*G[0, 0, 0, 1, 0, zb] + 
   (32*CF*uec^2*G[0, 0, 0, 1, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb] + 16*CF*uec^2*G[0, 0, 0, 1, 1, zb] - 
   (16*CF*uec^2*G[0, 0, 0, 1, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb] - 32*CF*uec^2*G[0, 0, 1, 0, 0, zb] + 
   (32*CF*uec^2*G[0, 0, 1, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb] + 16*CF*uec^2*G[0, 0, 1, 0, 1, zb] - 
   (16*CF*uec^2*G[0, 0, 1, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb] + 16*CF*uec^2*G[0, 0, 1, 1, 0, zb] - 
   (16*CF*uec^2*G[0, 0, 1, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb] - 8*CF*uec^2*G[0, 0, 1, 1, 1, zb] + 
   (8*CF*uec^2*G[0, 0, 1, 1, 1, zb])/zb + 
   4*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb] - 32*CF*uec^2*G[0, 1, 0, 0, 0, zb] + 
   (32*CF*uec^2*G[0, 1, 0, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb] + 16*CF*uec^2*G[0, 1, 0, 0, 1, zb] - 
   (16*CF*uec^2*G[0, 1, 0, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb] + 16*CF*uec^2*G[0, 1, 0, 1, 0, zb] - 
   (16*CF*uec^2*G[0, 1, 0, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb] - 8*CF*uec^2*G[0, 1, 0, 1, 1, zb] + 
   (8*CF*uec^2*G[0, 1, 0, 1, 1, zb])/zb + 
   4*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb] + 16*CF*uec^2*G[0, 1, 1, 0, 0, zb] - 
   (16*CF*uec^2*G[0, 1, 1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb] - 8*CF*uec^2*G[0, 1, 1, 0, 1, zb] + 
   (8*CF*uec^2*G[0, 1, 1, 0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb] - 8*CF*uec^2*G[0, 1, 1, 1, 0, zb] + 
   (8*CF*uec^2*G[0, 1, 1, 1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb] + 4*CF*uec^2*G[0, 1, 1, 1, 1, zb] - 
   (4*CF*uec^2*G[0, 1, 1, 1, 1, zb])/zb - 
   2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb] - 32*CF*uec^2*G[1, 0, 0, 0, 0, zb] + 
   (32*CF*uec^2*G[1, 0, 0, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb] + 16*CF*uec^2*G[1, 0, 0, 0, 1, zb] - 
   (16*CF*uec^2*G[1, 0, 0, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb] + 16*CF*uec^2*G[1, 0, 0, 1, 0, zb] - 
   (16*CF*uec^2*G[1, 0, 0, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb] - 8*CF*uec^2*G[1, 0, 0, 1, 1, zb] + 
   (8*CF*uec^2*G[1, 0, 0, 1, 1, zb])/zb + 
   4*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb] + 16*CF*uec^2*G[1, 0, 1, 0, 0, zb] - 
   (16*CF*uec^2*G[1, 0, 1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb] - 8*CF*uec^2*G[1, 0, 1, 0, 1, zb] + 
   (8*CF*uec^2*G[1, 0, 1, 0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb] - 8*CF*uec^2*G[1, 0, 1, 1, 0, zb] + 
   (8*CF*uec^2*G[1, 0, 1, 1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb] + 4*CF*uec^2*G[1, 0, 1, 1, 1, zb] - 
   (4*CF*uec^2*G[1, 0, 1, 1, 1, zb])/zb - 
   2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb] + 16*CF*uec^2*G[1, 1, 0, 0, 0, zb] - 
   (16*CF*uec^2*G[1, 1, 0, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb] - 8*CF*uec^2*G[1, 1, 0, 0, 1, zb] + 
   (8*CF*uec^2*G[1, 1, 0, 0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 8*CF*uec^2*G[1, 1, 0, 1, 0, zb] + 
   (8*CF*uec^2*G[1, 1, 0, 1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb] + 4*CF*uec^2*G[1, 1, 0, 1, 1, zb] - 
   (4*CF*uec^2*G[1, 1, 0, 1, 1, zb])/zb - 
   2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb] - 8*CF*uec^2*G[1, 1, 1, 0, 0, zb] + 
   (8*CF*uec^2*G[1, 1, 1, 0, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb] + 4*CF*uec^2*G[1, 1, 1, 0, 1, zb] - 
   (4*CF*uec^2*G[1, 1, 1, 0, 1, zb])/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb] + 4*CF*uec^2*G[1, 1, 1, 1, 0, zb] - 
   (4*CF*uec^2*G[1, 1, 1, 1, 0, zb])/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb] - 2*CF*uec^2*G[1, 1, 1, 1, 1, zb] + 
   (2*CF*uec^2*G[1, 1, 1, 1, 1, zb])/zb + CF*uec^2*zb*G[1, 1, 1, 1, 1, zb] + 
   128*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb] - 64*CF*uec^2*zb*
    G[0, 0, 0, 0, 0, 0, zb] - 64*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb] + 
   (64*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   64*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb] + 
   (64*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] + 
   32*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb] - 
   (32*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   64*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb] + 
   (64*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] + 
   32*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb] - 
   (32*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] + 
   32*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 
   16*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   64*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb] + 
   (64*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   32*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] + 
   32*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   16*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   32*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 
   16*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] - 
   16*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   8*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb] - (8*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/
    zb - 4*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   64*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (64*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] + 
   32*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] + 
   32*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   16*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] + 
   32*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 
   16*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] - 
   16*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   8*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb] - (8*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/
    zb - 4*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] + 
   32*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] - 
   16*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] - 
   16*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   8*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb] - (8*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/
    zb - 4*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 
   16*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   8*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb] - (8*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/
    zb - 4*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] + 
   8*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb] - (8*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/
    zb - 4*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] - 
   4*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb] + (4*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/
    zb + 2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb] - 
   64*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb] + 
   (64*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   32*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] + 
   32*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   16*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   32*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   16*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] - 
   16*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   8*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb] - (8*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/
    zb - 4*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] + 
   32*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   16*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] - 
   16*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   8*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb] - (8*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/
    zb - 4*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   16*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 
   8*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb] - (8*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/
    zb - 4*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] + 
   8*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb] - (8*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/
    zb - 4*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 
   4*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb] + (4*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/
    zb + 2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] + 
   32*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   16*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] - 
   16*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   8*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb] - (8*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/
    zb - 4*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   16*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   8*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb] - (8*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/
    zb - 4*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] + 
   8*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb] - (8*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/
    zb - 4*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   4*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb] + (4*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/
    zb + 2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] - 
   16*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 
   8*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb] - (8*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/
    zb - 4*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] + 
   8*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb] - (8*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/
    zb - 4*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   4*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb] + (4*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/
    zb + 2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] + 
   8*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb] - (8*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/
    zb - 4*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] - 
   4*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb] + (4*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/
    zb + 2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] - 
   4*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb] + (4*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/
    zb + 2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb] - (2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/
    zb - CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb] - (CF*Pi^4*uec^2*Log[Q2dmu2])/
    48 + 8*CF*uec^2*zb*Log[Q2dmu2] - (CF*Pi^2*uec^2*zb*Log[Q2dmu2])/2 + 
   (CF*Pi^4*uec^2*zb*Log[Q2dmu2])/96 + (19*CF*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/
    5760 - (CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/24 - 
   8*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2] + CF*Pi^2*uec^2*zb*G[0, zb]*
    Log[Q2dmu2] + (CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/48 + 
   (CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/48 - 
   (CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(48*zb) + 
   4*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/96 - 2*CF*Pi^2*uec^2*G[0, 0, zb]*
    Log[Q2dmu2] + 8*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + CF*Pi^2*uec^2*G[0, 1, zb]*
    Log[Q2dmu2] - (CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 4*CF*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   4*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 16*CF*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] + 2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + 2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] - CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] - CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   32*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 8*CF*uec^2*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (8*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 8*CF*uec^2*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] - (8*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 8*CF*uec^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] - (8*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 4*CF*uec^2*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (4*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 8*CF*uec^2*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (8*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 8*CF*uec^2*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (8*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 4*CF*uec^2*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] + (4*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 8*CF*uec^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] - (8*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 4*CF*uec^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] + (4*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   2*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 4*CF*uec^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (4*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 2*CF*uec^2*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2] - (2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   64*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^4*uec^2*Log[Q2dmu2]^2)/96 - 2*CF*uec^2*zb*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/4 + (CF*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/
    192 + (CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/192 - 
   (CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 2*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2]^2 + (CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - CF*Pi^2*uec^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 - 4*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   8*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 4*CF*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 4*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 4*CF*uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (4*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 2*CF*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 4*CF*uec^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (4*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 2*CF*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 2*CF*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - CF*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   16*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 8*CF*uec^2*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (8*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 4*CF*uec^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 2*CF*uec^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + CF*uec^2*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 - (CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^3)/12 + (CF*uec^2*zb*Log[Q2dmu2]^3)/3 + 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/24 + 
   (CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/576 - 
   (CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/12 + 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/12 - 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(12*zb) + 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/24 + 
   (4*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (8*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^4)/48 - (CF*uec^2*zb*Log[Q2dmu2]^4)/12 + 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/96 + 
   (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/96 + 
   (CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/6 - (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/
    12 - (CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(12*zb) + 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/24 + 
   (CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/12 - 
   (CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/12 - 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(12*zb) - 
   (CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/24 + (CF*uec^2*Log[Q2dmu2]^5)/60 - 
   (CF*uec^2*zb*Log[Q2dmu2]^5)/120 + (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/
    480 + (CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/30 - 
   (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/60 - 
   (CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/60 + (CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/
    (60*zb) + (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/120 + 
   (CF*uec^2*Log[Q2dmu2]^6)/360 - (CF*uec^2*zb*Log[Q2dmu2]^6)/720 - 
   (CF*uec^2*del[zb]*Log[Q2dmu2]^6)/720 - (CF*uec^2*del[zb]*Log[Q2dmu2]^7)/
    5040 + (19*CF*Pi^6*uec^2*PlusD[zb, 0])/2880 + 
   (CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/48 + 
   (CF*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/96 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/12 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/48 - 
   (CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/60 - 
   (CF*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/360 + (CF*Pi^4*uec^2*PlusD[zb, 1])/
    24 + (CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/24 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/2 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/6 - 
   (CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/6 - 
   (CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/30 + (CF*Pi^4*uec^2*PlusD[zb, 2])/
    24 + CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2] + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/2 - 
   (2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 - 
   (CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/6 + (2*CF*Pi^2*uec^2*PlusD[zb, 3])/
    3 + (2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/3 - 
   (4*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/3 - 
   (4*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3])/9 + (CF*Pi^2*uec^2*PlusD[zb, 4])/
    3 - (4*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/3 - 
   (2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4])/3 - (8*CF*uec^2*PlusD[zb, 5])/15 - 
   (8*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/15 - (8*CF*uec^2*PlusD[zb, 6])/45 - 
   (7*CF*Pi^2*uec^2*Zeta[3])/6 + (14*CF*uec^2*zb*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*zb*Zeta[3])/12 + (7*CF*Pi^4*uec^2*del[zb]*Zeta[3])/288 - 
   (7*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/3 - (28*CF*uec^2*zb*G[0, zb]*Zeta[3])/
    3 + (7*CF*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/6 + 
   (7*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/6 - (7*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/
    (6*zb) + (14*CF*uec^2*zb*G[1, zb]*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/12 + 
   (56*CF*uec^2*G[0, 0, zb]*Zeta[3])/3 - (28*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/
    3 - (28*CF*uec^2*G[0, 1, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[0, 1, zb]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 - (28*CF*uec^2*G[1, 0, zb]*Zeta[3])/
    3 + (28*CF*uec^2*G[1, 0, zb]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 + (14*CF*uec^2*G[1, 1, zb]*Zeta[3])/
    3 - (14*CF*uec^2*G[1, 1, zb]*Zeta[3])/(3*zb) - 
   (7*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/3 + 
   (112*CF*uec^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (28*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (28*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (28*CF*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (7*CF*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/6 - 
   (14*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/12 + 
   (7*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (28*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (7*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/24 + 
   (14*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (7*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (7*CF*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/18 - 
   (7*CF*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/18 - 
   (7*CF*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/72 + 
   (7*CF*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/6 + 
   (7*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/6 - 
   (7*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (7*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 + 
   (7*CF*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/3 - 
   (28*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 - 
   (14*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/3 - 
   (28*CF*uec^2*PlusD[zb, 2]*Zeta[3])/3 - 
   (28*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 - 
   (56*CF*uec^2*PlusD[zb, 3]*Zeta[3])/9 + (49*CF*uec^2*Zeta[3]^2)/9 - 
   (49*CF*uec^2*zb*Zeta[3]^2)/18 - (49*CF*uec^2*del[zb]*Zeta[3]^2)/18 - 
   (49*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/18 - 
   (49*CF*uec^2*PlusD[zb, 0]*Zeta[3]^2)/9 + (62*CF*uec^2*Zeta[5])/5 - 
   (31*CF*uec^2*zb*Zeta[5])/5 + (31*CF*Pi^2*uec^2*del[zb]*Zeta[5])/20 + 
   (124*CF*uec^2*G[0, zb]*Zeta[5])/5 - (62*CF*uec^2*zb*G[0, zb]*Zeta[5])/5 - 
   (62*CF*uec^2*G[1, zb]*Zeta[5])/5 + (62*CF*uec^2*G[1, zb]*Zeta[5])/(5*zb) + 
   (31*CF*uec^2*zb*G[1, zb]*Zeta[5])/5 + (62*CF*uec^2*Log[Q2dmu2]*Zeta[5])/
    5 - (31*CF*uec^2*zb*Log[Q2dmu2]*Zeta[5])/5 - 
   (31*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (31*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/10 - 
   (62*CF*uec^2*PlusD[zb, 0]*Zeta[5])/5 - 
   (62*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/5 - 
   (124*CF*uec^2*PlusD[zb, 1]*Zeta[5])/5 - (127*CF*uec^2*del[zb]*Zeta[7])/
    7) + ep^6*((19*CF*Pi^6*uec^2)/2880 - 32*CF*uec^2*zb + 
   2*CF*Pi^2*uec^2*zb + (CF*Pi^4*uec^2*zb)/48 - (19*CF*Pi^6*uec^2*zb)/5760 - 
   (559*CF*Pi^8*uec^2*del[zb])/645120 + (19*CF*Pi^6*uec^2*G[0, zb])/1440 + 
   32*CF*uec^2*zb*G[0, zb] - 2*CF*Pi^2*uec^2*zb*G[0, zb] - 
   (CF*Pi^4*uec^2*zb*G[0, zb])/24 - (19*CF*Pi^6*uec^2*zb*G[0, zb])/2880 - 
   (19*CF*Pi^6*uec^2*G[1, zb])/2880 + (19*CF*Pi^6*uec^2*G[1, zb])/(2880*zb) - 
   16*CF*uec^2*zb*G[1, zb] + CF*Pi^2*uec^2*zb*G[1, zb] + 
   (CF*Pi^4*uec^2*zb*G[1, zb])/48 + (19*CF*Pi^6*uec^2*zb*G[1, zb])/5760 + 
   (CF*Pi^4*uec^2*G[0, 0, zb])/12 - 32*CF*uec^2*zb*G[0, 0, zb] + 
   2*CF*Pi^2*uec^2*zb*G[0, 0, zb] - (CF*Pi^4*uec^2*zb*G[0, 0, zb])/24 - 
   (CF*Pi^4*uec^2*G[0, 1, zb])/24 + (CF*Pi^4*uec^2*G[0, 1, zb])/(24*zb) + 
   16*CF*uec^2*zb*G[0, 1, zb] - CF*Pi^2*uec^2*zb*G[0, 1, zb] + 
   (CF*Pi^4*uec^2*zb*G[0, 1, zb])/48 - (CF*Pi^4*uec^2*G[1, 0, zb])/24 + 
   (CF*Pi^4*uec^2*G[1, 0, zb])/(24*zb) + 16*CF*uec^2*zb*G[1, 0, zb] - 
   CF*Pi^2*uec^2*zb*G[1, 0, zb] + (CF*Pi^4*uec^2*zb*G[1, 0, zb])/48 + 
   (CF*Pi^4*uec^2*G[1, 1, zb])/48 - (CF*Pi^4*uec^2*G[1, 1, zb])/(48*zb) - 
   8*CF*uec^2*zb*G[1, 1, zb] + (CF*Pi^2*uec^2*zb*G[1, 1, zb])/2 - 
   (CF*Pi^4*uec^2*zb*G[1, 1, zb])/96 + (CF*Pi^4*uec^2*G[0, 0, 0, zb])/6 + 
   32*CF*uec^2*zb*G[0, 0, 0, zb] - 4*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb] - 
   (CF*Pi^4*uec^2*zb*G[0, 0, 0, zb])/12 - (CF*Pi^4*uec^2*G[0, 0, 1, zb])/12 + 
   (CF*Pi^4*uec^2*G[0, 0, 1, zb])/(12*zb) - 16*CF*uec^2*zb*G[0, 0, 1, zb] + 
   2*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb] + (CF*Pi^4*uec^2*zb*G[0, 0, 1, zb])/24 - 
   (CF*Pi^4*uec^2*G[0, 1, 0, zb])/12 + (CF*Pi^4*uec^2*G[0, 1, 0, zb])/
    (12*zb) - 16*CF*uec^2*zb*G[0, 1, 0, zb] + 2*CF*Pi^2*uec^2*zb*
    G[0, 1, 0, zb] + (CF*Pi^4*uec^2*zb*G[0, 1, 0, zb])/24 + 
   (CF*Pi^4*uec^2*G[0, 1, 1, zb])/24 - (CF*Pi^4*uec^2*G[0, 1, 1, zb])/
    (24*zb) + 8*CF*uec^2*zb*G[0, 1, 1, zb] - CF*Pi^2*uec^2*zb*
    G[0, 1, 1, zb] - (CF*Pi^4*uec^2*zb*G[0, 1, 1, zb])/48 - 
   (CF*Pi^4*uec^2*G[1, 0, 0, zb])/12 + (CF*Pi^4*uec^2*G[1, 0, 0, zb])/
    (12*zb) - 16*CF*uec^2*zb*G[1, 0, 0, zb] + 2*CF*Pi^2*uec^2*zb*
    G[1, 0, 0, zb] + (CF*Pi^4*uec^2*zb*G[1, 0, 0, zb])/24 + 
   (CF*Pi^4*uec^2*G[1, 0, 1, zb])/24 - (CF*Pi^4*uec^2*G[1, 0, 1, zb])/
    (24*zb) + 8*CF*uec^2*zb*G[1, 0, 1, zb] - CF*Pi^2*uec^2*zb*
    G[1, 0, 1, zb] - (CF*Pi^4*uec^2*zb*G[1, 0, 1, zb])/48 + 
   (CF*Pi^4*uec^2*G[1, 1, 0, zb])/24 - (CF*Pi^4*uec^2*G[1, 1, 0, zb])/
    (24*zb) + 8*CF*uec^2*zb*G[1, 1, 0, zb] - CF*Pi^2*uec^2*zb*
    G[1, 1, 0, zb] - (CF*Pi^4*uec^2*zb*G[1, 1, 0, zb])/48 - 
   (CF*Pi^4*uec^2*G[1, 1, 1, zb])/48 + (CF*Pi^4*uec^2*G[1, 1, 1, zb])/
    (48*zb) - 4*CF*uec^2*zb*G[1, 1, 1, zb] + 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/2 + (CF*Pi^4*uec^2*zb*G[1, 1, 1, zb])/
    96 + 8*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb] - 
   32*CF*uec^2*zb*G[0, 0, 0, 0, zb] - 4*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb] - 
   4*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb] + (4*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/
    zb + 16*CF*uec^2*zb*G[0, 0, 0, 1, zb] + 2*CF*Pi^2*uec^2*zb*
    G[0, 0, 0, 1, zb] - 4*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb] + 
   (4*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 0, zb] + 2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb] + 
   2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb] - (2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/
    zb - 8*CF*uec^2*zb*G[0, 0, 1, 1, zb] - CF*Pi^2*uec^2*zb*
    G[0, 0, 1, 1, zb] - 4*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb] + 
   (4*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 0, zb] + 2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb] + 
   2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb] - (2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/
    zb - 8*CF*uec^2*zb*G[0, 1, 0, 1, zb] - CF*Pi^2*uec^2*zb*
    G[0, 1, 0, 1, zb] + 2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb] - 
   (2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/zb - 8*CF*uec^2*zb*G[0, 1, 1, 0, zb] - 
   CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb] - CF*Pi^2*uec^2*G[0, 1, 1, 1, zb] + 
   (CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/zb + 4*CF*uec^2*zb*G[0, 1, 1, 1, zb] + 
   (CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/2 - 4*CF*Pi^2*uec^2*
    G[1, 0, 0, 0, zb] + (4*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 0, zb] + 2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb] + 
   2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb] - (2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/
    zb - 8*CF*uec^2*zb*G[1, 0, 0, 1, zb] - CF*Pi^2*uec^2*zb*
    G[1, 0, 0, 1, zb] + 2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb] - 
   (2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/zb - 8*CF*uec^2*zb*G[1, 0, 1, 0, zb] - 
   CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb] - CF*Pi^2*uec^2*G[1, 0, 1, 1, zb] + 
   (CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/zb + 4*CF*uec^2*zb*G[1, 0, 1, 1, zb] + 
   (CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/2 + 2*CF*Pi^2*uec^2*
    G[1, 1, 0, 0, zb] - (2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 0, zb] - CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb] - 
   CF*Pi^2*uec^2*G[1, 1, 0, 1, zb] + (CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 1, zb] + (CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/2 - 
   CF*Pi^2*uec^2*G[1, 1, 1, 0, zb] + (CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 1, 0, zb] + (CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/2 - (CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/
    (2*zb) - 2*CF*uec^2*zb*G[1, 1, 1, 1, zb] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/4 + 16*CF*Pi^2*uec^2*
    G[0, 0, 0, 0, 0, zb] + 64*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb] - 
   8*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb] - 
   8*CF*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb] + 
   (8*CF*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/zb - 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb] + 4*CF*Pi^2*uec^2*zb*
    G[0, 0, 0, 0, 1, zb] - 8*CF*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb] + 
   (8*CF*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/zb - 
   32*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb] + 4*CF*Pi^2*uec^2*zb*
    G[0, 0, 0, 1, 0, zb] + 4*CF*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb] - 
   (4*CF*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb] - 2*CF*Pi^2*uec^2*zb*
    G[0, 0, 0, 1, 1, zb] - 8*CF*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb] + 
   (8*CF*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/zb - 
   32*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb] + 4*CF*Pi^2*uec^2*zb*
    G[0, 0, 1, 0, 0, zb] + 4*CF*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb] - 
   (4*CF*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb] - 2*CF*Pi^2*uec^2*zb*
    G[0, 0, 1, 0, 1, zb] + 4*CF*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb] - 
   (4*CF*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb] - 2*CF*Pi^2*uec^2*zb*
    G[0, 0, 1, 1, 0, zb] - 2*CF*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb] + 
   (2*CF*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb] + CF*Pi^2*uec^2*zb*
    G[0, 0, 1, 1, 1, zb] - 8*CF*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb] + 
   (8*CF*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/zb - 
   32*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb] + 4*CF*Pi^2*uec^2*zb*
    G[0, 1, 0, 0, 0, zb] + 4*CF*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb] - 
   (4*CF*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb] - 2*CF*Pi^2*uec^2*zb*
    G[0, 1, 0, 0, 1, zb] + 4*CF*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb] - 
   (4*CF*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb] - 2*CF*Pi^2*uec^2*zb*
    G[0, 1, 0, 1, 0, zb] - 2*CF*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb] + 
   (2*CF*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb] + CF*Pi^2*uec^2*zb*
    G[0, 1, 0, 1, 1, zb] + 4*CF*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb] - 
   (4*CF*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb] - 2*CF*Pi^2*uec^2*zb*
    G[0, 1, 1, 0, 0, zb] - 2*CF*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb] + 
   (2*CF*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb] + CF*Pi^2*uec^2*zb*
    G[0, 1, 1, 0, 1, zb] - 2*CF*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb] + 
   (2*CF*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb] + CF*Pi^2*uec^2*zb*
    G[0, 1, 1, 1, 0, zb] + CF*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb] - 
   (CF*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb] - 
   (CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/2 - 
   8*CF*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb] + 
   (8*CF*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/zb - 
   32*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb] + 4*CF*Pi^2*uec^2*zb*
    G[1, 0, 0, 0, 0, zb] + 4*CF*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb] - 
   (4*CF*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb] - 2*CF*Pi^2*uec^2*zb*
    G[1, 0, 0, 0, 1, zb] + 4*CF*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb] - 
   (4*CF*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb] - 2*CF*Pi^2*uec^2*zb*
    G[1, 0, 0, 1, 0, zb] - 2*CF*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb] + 
   (2*CF*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb] + CF*Pi^2*uec^2*zb*
    G[1, 0, 0, 1, 1, zb] + 4*CF*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb] - 
   (4*CF*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb] - 2*CF*Pi^2*uec^2*zb*
    G[1, 0, 1, 0, 0, zb] - 2*CF*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb] + 
   (2*CF*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb] + CF*Pi^2*uec^2*zb*
    G[1, 0, 1, 0, 1, zb] - 2*CF*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb] + 
   (2*CF*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb] + CF*Pi^2*uec^2*zb*
    G[1, 0, 1, 1, 0, zb] + CF*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb] - 
   (CF*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb] - 
   (CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/2 + 
   4*CF*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb] - 
   (4*CF*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb] - 2*CF*Pi^2*uec^2*zb*
    G[1, 1, 0, 0, 0, zb] - 2*CF*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb] + 
   (2*CF*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb] + CF*Pi^2*uec^2*zb*
    G[1, 1, 0, 0, 1, zb] - 2*CF*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb] + 
   (2*CF*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb] + CF*Pi^2*uec^2*zb*
    G[1, 1, 0, 1, 0, zb] + CF*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb] - 
   (CF*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/2 - 
   2*CF*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb] + 
   (2*CF*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb] + CF*Pi^2*uec^2*zb*
    G[1, 1, 1, 0, 0, zb] + CF*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb] - 
   (CF*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/zb + 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/2 + 
   CF*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb] - (CF*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/
    zb + 4*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/2 - 
   (CF*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/(2*zb) - 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb] + 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/4 - 
   128*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb] + 64*CF*uec^2*zb*
    G[0, 0, 0, 0, 0, 0, zb] + 64*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb] - 
   (64*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/zb - 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] + 
   64*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb] - 
   (64*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/zb - 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] - 
   32*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb] + 
   (32*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] + 
   64*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb] - 
   (64*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/zb - 
   32*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] - 
   32*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb] + 
   (32*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 
   32*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb] + 
   (32*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] + 
   16*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb] - 
   (16*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   64*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb] - 
   (64*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/zb - 
   32*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] - 
   32*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb] + 
   (32*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 
   32*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb] + 
   (32*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] + 
   16*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb] - 
   (16*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] - 
   32*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb] + 
   (32*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] + 
   16*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 
   (16*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   16*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 
   (16*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] - 
   8*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb] + (8*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/
    zb + 4*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] + 
   64*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb] - 
   (64*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/zb - 
   32*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] - 
   32*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb] + 
   (32*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 
   32*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb] + 
   (32*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] + 
   16*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb] - 
   (16*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] - 
   32*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb] + 
   (32*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] + 
   16*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb] - 
   (16*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   16*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb] - 
   (16*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] - 
   8*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb] + (8*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/
    zb + 4*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 
   32*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb] + 
   (32*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] + 
   16*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb] - 
   (16*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   16*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb] - 
   (16*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] - 
   8*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb] + (8*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/
    zb + 4*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] + 
   16*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb] - 
   (16*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] - 
   8*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb] + (8*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/
    zb + 4*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   8*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb] + (8*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/
    zb + 4*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] + 
   4*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb] - (4*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/
    zb - 2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb] + 
   64*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb] - 
   (64*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/zb - 
   32*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb] - 
   32*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb] + 
   (32*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   32*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb] + 
   (32*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] + 
   16*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb] - 
   (16*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] - 
   32*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb] + 
   (32*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] + 
   16*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb] - 
   (16*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   16*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb] - 
   (16*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] - 
   8*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb] + (8*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/
    zb + 4*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   32*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb] + 
   (32*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] + 
   16*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb] - 
   (16*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   16*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb] - 
   (16*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] - 
   8*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb] + (8*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/
    zb + 4*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] + 
   16*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb] - 
   (16*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] - 
   8*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb] + (8*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/
    zb + 4*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   8*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb] + (8*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/
    zb + 4*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] + 
   4*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb] - (4*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/
    zb - 2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] - 
   32*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb] + 
   (32*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/zb + 
   16*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb] + 
   16*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb] - 
   (16*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   16*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb] - 
   (16*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] - 
   8*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb] + (8*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/
    zb + 4*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] + 
   16*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb] - 
   (16*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] - 
   8*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb] + (8*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/
    zb + 4*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   8*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb] + (8*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/
    zb + 4*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] + 
   4*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb] - (4*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/
    zb - 2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   16*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb] - 
   (16*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/zb - 
   8*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] - 
   8*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb] + (8*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/
    zb + 4*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   8*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb] + (8*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/
    zb + 4*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] + 
   4*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb] - (4*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/
    zb - 2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] - 
   8*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb] + (8*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/
    zb + 4*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] + 
   4*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb] - (4*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/
    zb - 2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] + 
   4*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb] - (4*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/
    zb - 2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] - 
   2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb] + (2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/
    zb + CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb] - 
   256*CF*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb] + 
   128*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb] + 
   128*CF*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb] - 
   (128*CF*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/zb - 
   64*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   128*CF*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   (128*CF*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/zb - 
   64*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   64*CF*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   (64*CF*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   128*CF*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   (128*CF*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/zb - 
   64*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   64*CF*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   (64*CF*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   64*CF*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   (64*CF*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   32*CF*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   (32*CF*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   128*CF*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   (128*CF*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/zb - 
   64*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   64*CF*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   (64*CF*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   64*CF*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   (64*CF*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   32*CF*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   (32*CF*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   64*CF*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   (64*CF*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   32*CF*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   (32*CF*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   32*CF*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   16*CF*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   128*CF*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   (128*CF*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/zb - 
   64*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   64*CF*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   (64*CF*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb] - 
   64*CF*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   (64*CF*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   32*CF*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   64*CF*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   (64*CF*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   32*CF*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   32*CF*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   16*CF*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   64*CF*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   (64*CF*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   32*CF*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   32*CF*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   16*CF*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   32*CF*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   16*CF*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   16*CF*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   8*CF*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   (8*CF*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   128*CF*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   (128*CF*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/zb - 
   64*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   64*CF*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   (64*CF*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/zb + 
   32*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb] - 
   64*CF*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   (64*CF*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   32*CF*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   64*CF*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   (64*CF*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   32*CF*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   32*CF*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   16*CF*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   64*CF*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   (64*CF*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   32*CF*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   32*CF*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   16*CF*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   32*CF*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   16*CF*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   16*CF*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   8*CF*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   (8*CF*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   64*CF*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb] + 
   (64*CF*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb] + 
   32*CF*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   (32*CF*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   32*CF*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   16*CF*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   32*CF*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   16*CF*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   16*CF*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   8*CF*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   (8*CF*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   32*CF*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   (32*CF*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   16*CF*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   16*CF*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   8*CF*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   (8*CF*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   16*CF*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   (16*CF*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   8*CF*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   (8*CF*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   8*CF*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   (8*CF*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   4*CF*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   (4*CF*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/zb + 
   2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   128*CF*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   (128*CF*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/zb - 
   64*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   64*CF*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   (64*CF*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/zb + 
   32*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   64*CF*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   (64*CF*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/zb + 
   32*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   32*CF*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   64*CF*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (64*CF*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   32*CF*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   32*CF*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   16*CF*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   64*CF*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   (64*CF*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   32*CF*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   32*CF*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   16*CF*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   32*CF*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   16*CF*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   16*CF*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   8*CF*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   (8*CF*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   64*CF*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   (64*CF*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   32*CF*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   (32*CF*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   32*CF*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   16*CF*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   32*CF*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   16*CF*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   16*CF*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   8*CF*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   (8*CF*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   32*CF*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   16*CF*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   16*CF*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   8*CF*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   (8*CF*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   16*CF*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   (16*CF*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   8*CF*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   (8*CF*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   8*CF*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   (8*CF*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   4*CF*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   (4*CF*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/zb + 
   2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   64*CF*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   (64*CF*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/zb + 
   32*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   32*CF*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   (32*CF*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/zb - 
   16*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   32*CF*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   (32*CF*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   16*CF*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   32*CF*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   16*CF*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   16*CF*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   8*CF*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   (8*CF*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   32*CF*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   16*CF*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   16*CF*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   8*CF*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   (8*CF*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   16*CF*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   8*CF*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   (8*CF*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   8*CF*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   (8*CF*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   4*CF*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   (4*CF*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   32*CF*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   (32*CF*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/zb - 
   16*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   16*CF*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   (16*CF*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   16*CF*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   8*CF*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   (8*CF*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   16*CF*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   8*CF*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   (8*CF*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   8*CF*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   (8*CF*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   4*CF*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   (4*CF*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   16*CF*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   (16*CF*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb])/zb + 
   8*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   8*CF*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   (8*CF*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   8*CF*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   (8*CF*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   4*CF*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   (4*CF*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   8*CF*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   (8*CF*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb])/zb - 
   4*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   4*CF*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   (4*CF*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   4*CF*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   (4*CF*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   2*CF*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb] - 
   (2*CF*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/zb - 
   CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb] + (19*CF*Pi^6*uec^2*Log[Q2dmu2])/
    2880 + 16*CF*uec^2*zb*Log[Q2dmu2] - CF*Pi^2*uec^2*zb*Log[Q2dmu2] - 
   (CF*Pi^4*uec^2*zb*Log[Q2dmu2])/48 - (19*CF*Pi^6*uec^2*zb*Log[Q2dmu2])/
    5760 - (19*CF*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/5760 + 
   (CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/24 - 16*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2] + CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2] - 
   (CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/48 - 
   (CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/48 + 
   (CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(48*zb) + 
   8*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/96 + 
   (CF*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/12 + 16*CF*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] - 2*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   (CF*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (CF*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (CF*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   8*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] + CF*Pi^2*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] + (CF*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/48 - 
   (CF*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (CF*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   8*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] + CF*Pi^2*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] + (CF*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (CF*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/48 - 
   (CF*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(48*zb) + 
   4*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   4*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 16*CF*uec^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] - 2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] - 2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] + CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] + CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   8*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   4*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   4*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (4*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (4*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   4*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (4*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   4*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (4*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   CF*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   CF*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   2*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   64*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (32*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   32*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (32*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   32*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   32*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   32*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   16*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   4*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   8*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (8*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   4*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   4*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (4*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   128*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   64*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   64*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (64*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   64*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (64*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   32*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   64*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (64*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   32*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   64*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (64*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   32*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   64*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (64*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   32*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   64*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (64*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   32*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   32*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   16*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (8*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   4*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (4*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^4*uec^2*Log[Q2dmu2]^2)/96 - 4*CF*uec^2*zb*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/4 - (CF*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/
    192 - (19*CF*Pi^6*uec^2*del[zb]*Log[Q2dmu2]^2)/11520 + 
   (CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/48 + 4*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2]^2 - (CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(96*zb) - 
   2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/192 + 
   CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 4*CF*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   2*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   8*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   4*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   16*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   8*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   8*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (8*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   4*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   8*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   4*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   8*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   4*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   4*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 8*CF*uec^2*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (8*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   4*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   4*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 4*CF*uec^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (4*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 2*CF*uec^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - CF*uec^2*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   32*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   16*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   16*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (16*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   8*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   16*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (16*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   8*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   16*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (16*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   8*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   16*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (16*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   8*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   2*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   16*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (16*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   8*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   2*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   2*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   4*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (4*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   2*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   2*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (2*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^4*uec^2*Log[Q2dmu2]^3)/288 + (2*CF*uec^2*zb*Log[Q2dmu2]^3)/3 - 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/12 - (CF*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/
    576 - (CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/576 + 
   (CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/12 - 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/12 + 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(12*zb) + 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/24 + 
   (CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(6*zb) - 
   (2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/12 - 
   (CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(6*zb) - 
   (2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/12 - 
   (CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(12*zb) + 
   (CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/24 - 
   (8*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (16*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (4*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (4*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (4*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (4*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^4)/48 - (CF*uec^2*zb*Log[Q2dmu2]^4)/12 - 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/96 - 
   (CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^4)/2304 + 
   (CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/24 + 
   (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/6 - 
   (CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/48 - 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/48 + 
   (CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(48*zb) - 
   (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/96 - 
   (CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/6 - 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(6*zb) - 
   (CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(6*zb) - 
   (CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(12*zb) + 
   (CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/24 - 
   (2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/12 - 
   (CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/12 - 
   (CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(12*zb) - 
   (CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/24 + 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^5)/240 + (CF*uec^2*zb*Log[Q2dmu2]^5)/60 - 
   (CF*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/480 - 
   (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/480 - 
   (CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/30 + 
   (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/60 + 
   (CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/60 - (CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/
    (60*zb) - (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/120 - 
   (CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/30 + 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/30 - 
   (CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(30*zb) - 
   (CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/60 + 
   (CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/30 - 
   (CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(30*zb) - 
   (CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/60 - 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/60 + 
   (CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(60*zb) + 
   (CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/120 - 
   (CF*uec^2*Log[Q2dmu2]^6)/360 + (CF*uec^2*zb*Log[Q2dmu2]^6)/720 - 
   (CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^6)/2880 - 
   (CF*uec^2*G[0, zb]*Log[Q2dmu2]^6)/180 + 
   (CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/360 + 
   (CF*uec^2*G[1, zb]*Log[Q2dmu2]^6)/360 - (CF*uec^2*G[1, zb]*Log[Q2dmu2]^6)/
    (360*zb) - (CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/720 - 
   (CF*uec^2*Log[Q2dmu2]^7)/2520 + (CF*uec^2*zb*Log[Q2dmu2]^7)/5040 + 
   (CF*uec^2*del[zb]*Log[Q2dmu2]^7)/5040 + (CF*uec^2*del[zb]*Log[Q2dmu2]^8)/
    40320 - (19*CF*Pi^6*uec^2*PlusD[zb, 0])/2880 - 
   (19*CF*Pi^6*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/2880 - 
   (CF*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/96 - 
   (CF*Pi^4*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/288 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/48 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/240 + 
   (CF*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/360 + 
   (CF*uec^2*Log[Q2dmu2]^7*PlusD[zb, 0])/2520 - 
   (19*CF*Pi^6*uec^2*PlusD[zb, 1])/1440 - 
   (CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/24 - 
   (CF*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/48 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/6 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/24 + 
   (CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/30 + 
   (CF*uec^2*Log[Q2dmu2]^6*PlusD[zb, 1])/180 - (CF*Pi^4*uec^2*PlusD[zb, 2])/
    24 - (CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/24 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/2 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/6 + 
   (CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/6 + 
   (CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 2])/30 - (CF*Pi^4*uec^2*PlusD[zb, 3])/
    36 - (2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/3 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/3 + 
   (4*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3])/9 + 
   (CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 3])/9 - (CF*Pi^2*uec^2*PlusD[zb, 4])/3 - 
   (CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/3 + 
   (2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4])/3 + 
   (2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 4])/9 - (2*CF*Pi^2*uec^2*PlusD[zb, 5])/
    15 + (8*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/15 + 
   (4*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 5])/15 + (8*CF*uec^2*PlusD[zb, 6])/
    45 + (8*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 6])/45 + 
   (16*CF*uec^2*PlusD[zb, 7])/315 + (7*CF*Pi^4*uec^2*Zeta[3])/144 + 
   (28*CF*uec^2*zb*Zeta[3])/3 - (7*CF*Pi^2*uec^2*zb*Zeta[3])/6 - 
   (7*CF*Pi^4*uec^2*zb*Zeta[3])/288 - (7*CF*Pi^4*uec^2*del[zb]*Zeta[3])/288 + 
   (7*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/3 - (28*CF*uec^2*zb*G[0, zb]*Zeta[3])/
    3 - (7*CF*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/6 - 
   (7*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/6 + (7*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/
    (6*zb) + (14*CF*uec^2*zb*G[1, zb]*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/12 + 
   (14*CF*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/(3*zb) - 
   (28*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/6 - 
   (7*CF*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/(3*zb) - 
   (28*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/6 + 
   (7*CF*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/6 - 
   (7*CF*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/(6*zb) + 
   (14*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/12 - 
   (112*CF*uec^2*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (28*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (28*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (28*CF*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (7*CF*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/3 - 
   (224*CF*uec^2*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (112*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (112*CF*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   (112*CF*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (56*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (112*CF*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (112*CF*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (56*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (28*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (112*CF*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (112*CF*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (56*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (28*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (28*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/3 + 
   (112*CF*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (112*CF*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (56*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (28*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (28*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (56*CF*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (56*CF*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (28*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (7*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/6 - 
   (14*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/12 - 
   (7*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/288 + 
   (7*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (7*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(6*zb) - 
   (14*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (56*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (14*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (7*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (112*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (28*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (28*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (28*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (14*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (7*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*CF*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (7*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/24 - 
   (7*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/24 - 
   (14*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (7*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (7*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) - 
   (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (28*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (14*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) - 
   (7*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (14*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) - 
   (7*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (7*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (7*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (7*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (7*CF*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/18 - 
   (7*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/72 - 
   (14*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (7*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (7*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (7*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*zb) - 
   (7*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/18 - 
   (7*CF*uec^2*Log[Q2dmu2]^4*Zeta[3])/36 + 
   (7*CF*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/72 + 
   (7*CF*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/72 + 
   (7*CF*uec^2*del[zb]*Log[Q2dmu2]^5*Zeta[3])/360 - 
   (7*CF*Pi^4*uec^2*PlusD[zb, 0]*Zeta[3])/144 - 
   (7*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/6 - 
   (7*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/12 + 
   (7*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 + 
   (7*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/36 - 
   (7*CF*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/3 - 
   (7*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 + 
   (14*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (14*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3])/9 - 
   (7*CF*Pi^2*uec^2*PlusD[zb, 2]*Zeta[3])/3 + 
   (28*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 + 
   (14*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3])/3 + 
   (56*CF*uec^2*PlusD[zb, 3]*Zeta[3])/9 + 
   (56*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 3]*Zeta[3])/9 + 
   (28*CF*uec^2*PlusD[zb, 4]*Zeta[3])/9 - (49*CF*uec^2*Zeta[3]^2)/9 + 
   (49*CF*uec^2*zb*Zeta[3]^2)/18 - (49*CF*Pi^2*uec^2*del[zb]*Zeta[3]^2)/72 - 
   (98*CF*uec^2*G[0, zb]*Zeta[3]^2)/9 + (49*CF*uec^2*zb*G[0, zb]*Zeta[3]^2)/
    9 + (49*CF*uec^2*G[1, zb]*Zeta[3]^2)/9 - (49*CF*uec^2*G[1, zb]*Zeta[3]^2)/
    (9*zb) - (49*CF*uec^2*zb*G[1, zb]*Zeta[3]^2)/18 - 
   (49*CF*uec^2*Log[Q2dmu2]*Zeta[3]^2)/9 + 
   (49*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/18 + 
   (49*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/18 + 
   (49*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/36 + 
   (49*CF*uec^2*PlusD[zb, 0]*Zeta[3]^2)/9 + 
   (49*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/9 + 
   (98*CF*uec^2*PlusD[zb, 1]*Zeta[3]^2)/9 + (31*CF*Pi^2*uec^2*Zeta[5])/10 + 
   (62*CF*uec^2*zb*Zeta[5])/5 - (31*CF*Pi^2*uec^2*zb*Zeta[5])/20 - 
   (31*CF*Pi^2*uec^2*del[zb]*Zeta[5])/20 - (124*CF*uec^2*G[0, zb]*Zeta[5])/
    5 + (62*CF*uec^2*zb*G[0, zb]*Zeta[5])/5 + (62*CF*uec^2*G[1, zb]*Zeta[5])/
    5 - (62*CF*uec^2*G[1, zb]*Zeta[5])/(5*zb) - 
   (31*CF*uec^2*zb*G[1, zb]*Zeta[5])/5 - (248*CF*uec^2*G[0, 0, zb]*Zeta[5])/
    5 + (124*CF*uec^2*zb*G[0, 0, zb]*Zeta[5])/5 + 
   (124*CF*uec^2*G[0, 1, zb]*Zeta[5])/5 - (124*CF*uec^2*G[0, 1, zb]*Zeta[5])/
    (5*zb) - (62*CF*uec^2*zb*G[0, 1, zb]*Zeta[5])/5 + 
   (124*CF*uec^2*G[1, 0, zb]*Zeta[5])/5 - (124*CF*uec^2*G[1, 0, zb]*Zeta[5])/
    (5*zb) - (62*CF*uec^2*zb*G[1, 0, zb]*Zeta[5])/5 - 
   (62*CF*uec^2*G[1, 1, zb]*Zeta[5])/5 + (62*CF*uec^2*G[1, 1, zb]*Zeta[5])/
    (5*zb) + (31*CF*uec^2*zb*G[1, 1, zb]*Zeta[5])/5 - 
   (62*CF*uec^2*Log[Q2dmu2]*Zeta[5])/5 + (31*CF*uec^2*zb*Log[Q2dmu2]*Zeta[5])/
    5 - (31*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (124*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (62*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (62*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (62*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*zb) - 
   (31*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (31*CF*uec^2*Log[Q2dmu2]^2*Zeta[5])/5 + 
   (31*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/10 + 
   (31*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/10 + 
   (31*CF*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[5])/30 - 
   (31*CF*Pi^2*uec^2*PlusD[zb, 0]*Zeta[5])/10 + 
   (62*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/5 + 
   (31*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/5 + 
   (124*CF*uec^2*PlusD[zb, 1]*Zeta[5])/5 + 
   (124*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/5 + 
   (124*CF*uec^2*PlusD[zb, 2]*Zeta[5])/5 + 
   (217*CF*uec^2*del[zb]*Zeta[3]*Zeta[5])/15 - (254*CF*uec^2*Zeta[7])/7 + 
   (127*CF*uec^2*zb*Zeta[7])/7 + (127*CF*uec^2*del[zb]*Zeta[7])/7 + 
   (127*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[7])/7 + 
   (254*CF*uec^2*PlusD[zb, 0]*Zeta[7])/7)


==> anc/XS_DY_qqbar_RV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*CA*CF*uec^2)/4 - (37*CF^2*uec^2)/4 - (7*CA*CF*Pi^2*uec^2)/12 + 
 (5*CF^2*Pi^2*uec^2)/6 + (11*CA*CF*uec^2*zb)/2 + 9*CF^2*uec^2*zb - 
 (5*CF^2*Pi^2*uec^2*zb)/12 - 8*CF^2*uec^2*del[zb] + 
 (25*CF^2*Pi^2*uec^2*del[zb])/12 + (7*CA*CF*Pi^4*uec^2*del[zb])/960 - 
 (67*CF^2*Pi^4*uec^2*del[zb])/360 + 
 (-1/8*(CA*CF*uec^2*del[zb]) - CF^2*uec^2*del[zb])/ep^4 - 
 (3*CA*CF*uec^2*G[0, zb])/4 + (43*CF^2*uec^2*G[0, zb])/4 - 
 (7*CA*CF*Pi^2*uec^2*G[0, zb])/3 - (10*CF^2*Pi^2*uec^2*G[0, zb])/3 - 
 (25*CA*CF*uec^2*zb*G[0, zb])/4 - (35*CF^2*uec^2*zb*G[0, zb])/4 + 
 (7*CA*CF*Pi^2*uec^2*zb*G[0, zb])/6 + (5*CF^2*Pi^2*uec^2*zb*G[0, zb])/3 - 
 (CA*CF*uec^2*G[1, zb])/2 - (7*CF^2*uec^2*G[1, zb])/2 + 
 (7*CA*CF*Pi^2*uec^2*G[1, zb])/6 + (13*CF^2*Pi^2*uec^2*G[1, zb])/6 + 
 (CA*CF*uec^2*G[1, zb])/(2*zb) + (4*CF^2*uec^2*G[1, zb])/zb - 
 (7*CA*CF*Pi^2*uec^2*G[1, zb])/(6*zb) - (13*CF^2*Pi^2*uec^2*G[1, zb])/
  (6*zb) + (7*CA*CF*uec^2*zb*G[1, zb])/2 + (13*CF^2*uec^2*zb*G[1, zb])/2 - 
 (7*CA*CF*Pi^2*uec^2*zb*G[1, zb])/12 - (13*CF^2*Pi^2*uec^2*zb*G[1, zb])/12 + 
 8*CA*CF*uec^2*G[0, 0, zb] - 4*CF^2*uec^2*G[0, 0, zb] + 
 2*CF^2*uec^2*zb*G[0, 0, zb] - 5*CA*CF*uec^2*G[0, 1, zb] + 
 (5*CA*CF*uec^2*G[0, 1, zb])/zb - CF^2*uec^2*zb*G[0, 1, zb] - 
 4*CA*CF*uec^2*G[1, 0, zb] - 2*CF^2*uec^2*G[1, 0, zb] + 
 (4*CA*CF*uec^2*G[1, 0, zb])/zb + (CF^2*uec^2*G[1, 0, zb])/zb - 
 (CF^2*uec^2*zb*G[1, 0, zb])/2 + 2*CA*CF*uec^2*G[1, 1, zb] + 
 4*CF^2*uec^2*G[1, 1, zb] - (2*CA*CF*uec^2*G[1, 1, zb])/zb - 
 (3*CF^2*uec^2*G[1, 1, zb])/zb + 32*CA*CF*uec^2*G[0, 0, 0, zb] + 
 16*CF^2*uec^2*G[0, 0, 0, zb] - 16*CA*CF*uec^2*zb*G[0, 0, 0, zb] - 
 8*CF^2*uec^2*zb*G[0, 0, 0, zb] - 22*CA*CF*uec^2*G[0, 0, 1, zb] - 
 12*CF^2*uec^2*G[0, 0, 1, zb] + (22*CA*CF*uec^2*G[0, 0, 1, zb])/zb + 
 (12*CF^2*uec^2*G[0, 0, 1, zb])/zb + 11*CA*CF*uec^2*zb*G[0, 0, 1, zb] + 
 6*CF^2*uec^2*zb*G[0, 0, 1, zb] - 20*CA*CF*uec^2*G[0, 1, 0, zb] - 
 12*CF^2*uec^2*G[0, 1, 0, zb] + (19*CA*CF*uec^2*G[0, 1, 0, zb])/zb + 
 (14*CF^2*uec^2*G[0, 1, 0, zb])/zb + 10*CA*CF*uec^2*zb*G[0, 1, 0, zb] + 
 6*CF^2*uec^2*zb*G[0, 1, 0, zb] + 13*CA*CF*uec^2*G[0, 1, 1, zb] + 
 10*CF^2*uec^2*G[0, 1, 1, zb] - (12*CA*CF*uec^2*G[0, 1, 1, zb])/zb - 
 (12*CF^2*uec^2*G[0, 1, 1, zb])/zb - (13*CA*CF*uec^2*zb*G[0, 1, 1, zb])/2 - 
 5*CF^2*uec^2*zb*G[0, 1, 1, zb] - 16*CA*CF*uec^2*G[1, 0, 0, zb] - 
 17*CF^2*uec^2*G[1, 0, 0, zb] + (16*CA*CF*uec^2*G[1, 0, 0, zb])/zb + 
 (17*CF^2*uec^2*G[1, 0, 0, zb])/zb + 8*CA*CF*uec^2*zb*G[1, 0, 0, zb] + 
 (17*CF^2*uec^2*zb*G[1, 0, 0, zb])/2 + 10*CA*CF*uec^2*G[1, 0, 1, zb] + 
 14*CF^2*uec^2*G[1, 0, 1, zb] - (10*CA*CF*uec^2*G[1, 0, 1, zb])/zb - 
 (14*CF^2*uec^2*G[1, 0, 1, zb])/zb - 5*CA*CF*uec^2*zb*G[1, 0, 1, zb] - 
 7*CF^2*uec^2*zb*G[1, 0, 1, zb] + 8*CA*CF*uec^2*G[1, 1, 0, zb] + 
 14*CF^2*uec^2*G[1, 1, 0, zb] - (8*CA*CF*uec^2*G[1, 1, 0, zb])/zb - 
 (14*CF^2*uec^2*G[1, 1, 0, zb])/zb - 4*CA*CF*uec^2*zb*G[1, 1, 0, zb] - 
 7*CF^2*uec^2*zb*G[1, 1, 0, zb] - 4*CA*CF*uec^2*G[1, 1, 1, zb] - 
 12*CF^2*uec^2*G[1, 1, 1, zb] + (4*CA*CF*uec^2*G[1, 1, 1, zb])/zb + 
 (12*CF^2*uec^2*G[1, 1, 1, zb])/zb + 2*CA*CF*uec^2*zb*G[1, 1, 1, zb] + 
 6*CF^2*uec^2*zb*G[1, 1, 1, zb] - (CA*CF*uec^2*Log[Q2dmu2])/2 + 
 (21*CF^2*uec^2*Log[Q2dmu2])/2 - (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/6 - 
 (10*CF^2*Pi^2*uec^2*Log[Q2dmu2])/3 - 3*CA*CF*uec^2*zb*Log[Q2dmu2] - 
 (19*CF^2*uec^2*zb*Log[Q2dmu2])/2 + (7*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/12 + 
 (5*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/3 + 8*CF^2*uec^2*del[zb]*Log[Q2dmu2] + 
 (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/24 - 
 (5*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/6 + 
 4*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2] - 4*CF^2*uec^2*G[0, zb]*Log[Q2dmu2] + 
 2*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2] - 2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2] + 
 (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/zb - CF^2*uec^2*zb*G[1, zb]*
  Log[Q2dmu2] + 16*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2] + 
 16*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2] - 8*CA*CF*uec^2*zb*G[0, 0, zb]*
  Log[Q2dmu2] - 8*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] - 
 10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2] - 12*CF^2*uec^2*G[0, 1, zb]*
  Log[Q2dmu2] + (10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
 (12*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 5*CA*CF*uec^2*zb*G[0, 1, zb]*
  Log[Q2dmu2] + 6*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
 8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2] - 14*CF^2*uec^2*G[1, 0, zb]*
  Log[Q2dmu2] + (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
 (14*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 4*CA*CF*uec^2*zb*G[1, 0, zb]*
  Log[Q2dmu2] + 7*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] + 
 4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2] + 12*CF^2*uec^2*G[1, 1, zb]*
  Log[Q2dmu2] - (4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb - 
 (12*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb - 2*CA*CF*uec^2*zb*G[1, 1, zb]*
  Log[Q2dmu2] - 6*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 
 CA*CF*uec^2*Log[Q2dmu2]^2 - 2*CF^2*uec^2*Log[Q2dmu2]^2 + 
 CF^2*uec^2*zb*Log[Q2dmu2]^2 - 5*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2 + 
 (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/24 + 
 (5*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/3 + 
 4*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2 + 8*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2 - 
 2*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2 - 4*CF^2*uec^2*zb*G[0, zb]*
  Log[Q2dmu2]^2 - 2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2 - 
 6*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2 + (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/
  zb + (6*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb + 
 CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2 + 3*CF^2*uec^2*zb*G[1, zb]*
  Log[Q2dmu2]^2 + (2*CA*CF*uec^2*Log[Q2dmu2]^3)/3 + 
 (8*CF^2*uec^2*Log[Q2dmu2]^3)/3 - (CA*CF*uec^2*zb*Log[Q2dmu2]^3)/3 - 
 (4*CF^2*uec^2*zb*Log[Q2dmu2]^3)/3 - (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^3)/6 + 
 (2*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/3 - (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^4)/
  12 - (2*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/3 + 8*CF^2*uec^2*PlusD[zb, 0] + 
 (7*CA*CF*Pi^2*uec^2*PlusD[zb, 0])/12 - (5*CF^2*Pi^2*uec^2*PlusD[zb, 0])/6 - 
 10*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0] + 
 (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/6 + 
 (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/3 - 
 CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] + 2*CF^2*uec^2*Log[Q2dmu2]^2*
  PlusD[zb, 0] - (2*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 - 
 (8*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 + 
 (-1/2*(CA*CF*uec^2) - 2*CF^2*uec^2 + (CA*CF*uec^2*zb)/4 + CF^2*uec^2*zb + 
   (CA*CF*uec^2*del[zb])/8 - (CF^2*uec^2*del[zb])/2 + 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2])/4 + 2*CF^2*uec^2*del[zb]*Log[Q2dmu2] + 
   (CA*CF*uec^2*PlusD[zb, 0])/2 + 2*CF^2*uec^2*PlusD[zb, 0])/ep^3 - 
 10*CF^2*uec^2*PlusD[zb, 1] + (7*CA*CF*Pi^2*uec^2*PlusD[zb, 1])/3 + 
 (10*CF^2*Pi^2*uec^2*PlusD[zb, 1])/3 - 4*CA*CF*uec^2*Log[Q2dmu2]*
  PlusD[zb, 1] + 4*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] - 
 4*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1] - 8*CF^2*uec^2*Log[Q2dmu2]^2*
  PlusD[zb, 1] + ((CA*CF*uec^2)/2 - CF^2*uec^2 + (CF^2*uec^2*zb)/2 - 
   (5*CF^2*uec^2*del[zb])/2 + (7*CA*CF*Pi^2*uec^2*del[zb])/48 + 
   (5*CF^2*Pi^2*uec^2*del[zb])/6 + 2*CA*CF*uec^2*G[0, zb] + 
   4*CF^2*uec^2*G[0, zb] - CA*CF*uec^2*zb*G[0, zb] - 
   2*CF^2*uec^2*zb*G[0, zb] - CA*CF*uec^2*G[1, zb] - 3*CF^2*uec^2*G[1, zb] + 
   (CA*CF*uec^2*G[1, zb])/zb + (3*CF^2*uec^2*G[1, zb])/zb + 
   (CA*CF*uec^2*zb*G[1, zb])/2 + (3*CF^2*uec^2*zb*G[1, zb])/2 + 
   CA*CF*uec^2*Log[Q2dmu2] + 4*CF^2*uec^2*Log[Q2dmu2] - 
   (CA*CF*uec^2*zb*Log[Q2dmu2])/2 - 2*CF^2*uec^2*zb*Log[Q2dmu2] - 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2])/4 + CF^2*uec^2*del[zb]*Log[Q2dmu2] - 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^2)/4 - 2*CF^2*uec^2*del[zb]*
    Log[Q2dmu2]^2 - (CA*CF*uec^2*PlusD[zb, 0])/2 + CF^2*uec^2*PlusD[zb, 0] - 
   CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0] - 4*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 0] - 2*CA*CF*uec^2*PlusD[zb, 1] - 4*CF^2*uec^2*PlusD[zb, 1])/
  ep^2 - 4*CA*CF*uec^2*PlusD[zb, 2] + 2*CF^2*uec^2*PlusD[zb, 2] - 
 8*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2] - 8*CF^2*uec^2*Log[Q2dmu2]*
  PlusD[zb, 2] - (16*CA*CF*uec^2*PlusD[zb, 3])/3 - 
 (8*CF^2*uec^2*PlusD[zb, 3])/3 + (28*CA*CF*uec^2*Zeta[3])/3 + 
 (28*CF^2*uec^2*Zeta[3])/3 - (14*CA*CF*uec^2*zb*Zeta[3])/3 - 
 (14*CF^2*uec^2*zb*Zeta[3])/3 - (7*CA*CF*uec^2*del[zb]*Zeta[3])/3 + 
 (7*CF^2*uec^2*del[zb]*Zeta[3])/3 - 
 (14*CA*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (28*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (28*CA*CF*uec^2*PlusD[zb, 0]*Zeta[3])/3 - 
 (28*CF^2*uec^2*PlusD[zb, 0]*Zeta[3])/3 + 
 ((CA*CF*uec^2)/4 - (21*CF^2*uec^2)/4 + (7*CA*CF*Pi^2*uec^2)/12 + 
   (5*CF^2*Pi^2*uec^2)/3 + (3*CA*CF*uec^2*zb)/2 + (19*CF^2*uec^2*zb)/4 - 
   (7*CA*CF*Pi^2*uec^2*zb)/24 - (5*CF^2*Pi^2*uec^2*zb)/6 - 
   4*CF^2*uec^2*del[zb] - (7*CA*CF*Pi^2*uec^2*del[zb])/48 + 
   (5*CF^2*Pi^2*uec^2*del[zb])/12 - 2*CA*CF*uec^2*G[0, zb] + 
   2*CF^2*uec^2*G[0, zb] - CF^2*uec^2*zb*G[0, zb] + CA*CF*uec^2*G[1, zb] - 
   (CA*CF*uec^2*G[1, zb])/zb + (CF^2*uec^2*zb*G[1, zb])/2 - 
   8*CA*CF*uec^2*G[0, 0, zb] - 8*CF^2*uec^2*G[0, 0, zb] + 
   4*CA*CF*uec^2*zb*G[0, 0, zb] + 4*CF^2*uec^2*zb*G[0, 0, zb] + 
   5*CA*CF*uec^2*G[0, 1, zb] + 6*CF^2*uec^2*G[0, 1, zb] - 
   (5*CA*CF*uec^2*G[0, 1, zb])/zb - (6*CF^2*uec^2*G[0, 1, zb])/zb - 
   (5*CA*CF*uec^2*zb*G[0, 1, zb])/2 - 3*CF^2*uec^2*zb*G[0, 1, zb] + 
   4*CA*CF*uec^2*G[1, 0, zb] + 7*CF^2*uec^2*G[1, 0, zb] - 
   (4*CA*CF*uec^2*G[1, 0, zb])/zb - (7*CF^2*uec^2*G[1, 0, zb])/zb - 
   2*CA*CF*uec^2*zb*G[1, 0, zb] - (7*CF^2*uec^2*zb*G[1, 0, zb])/2 - 
   2*CA*CF*uec^2*G[1, 1, zb] - 6*CF^2*uec^2*G[1, 1, zb] + 
   (2*CA*CF*uec^2*G[1, 1, zb])/zb + (6*CF^2*uec^2*G[1, 1, zb])/zb + 
   CA*CF*uec^2*zb*G[1, 1, zb] + 3*CF^2*uec^2*zb*G[1, 1, zb] - 
   CA*CF*uec^2*Log[Q2dmu2] + 2*CF^2*uec^2*Log[Q2dmu2] - 
   CF^2*uec^2*zb*Log[Q2dmu2] + 5*CF^2*uec^2*del[zb]*Log[Q2dmu2] - 
   (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/24 - 
   (5*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/3 - 4*CA*CF*uec^2*G[0, zb]*
    Log[Q2dmu2] - 8*CF^2*uec^2*G[0, zb]*Log[Q2dmu2] + 
   2*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2] + 4*CF^2*uec^2*zb*G[0, zb]*
    Log[Q2dmu2] + 2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2] + 
   6*CF^2*uec^2*G[1, zb]*Log[Q2dmu2] - (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/
    zb - (6*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/zb - 
   CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 3*CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2] - CA*CF*uec^2*Log[Q2dmu2]^2 - 4*CF^2*uec^2*Log[Q2dmu2]^2 + 
   (CA*CF*uec^2*zb*Log[Q2dmu2]^2)/2 + 2*CF^2*uec^2*zb*Log[Q2dmu2]^2 + 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^2)/4 - CF^2*uec^2*del[zb]*Log[Q2dmu2]^2 + 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^3)/6 + 
   (4*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/3 + 5*CF^2*uec^2*PlusD[zb, 0] - 
   (7*CA*CF*Pi^2*uec^2*PlusD[zb, 0])/12 - (5*CF^2*Pi^2*uec^2*PlusD[zb, 0])/
    3 + CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0] - 2*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 0] + CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] + 
   4*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] + 2*CA*CF*uec^2*PlusD[zb, 1] - 
   2*CF^2*uec^2*PlusD[zb, 1] + 4*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   8*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] + 4*CA*CF*uec^2*PlusD[zb, 2] + 
   4*CF^2*uec^2*PlusD[zb, 2] + (7*CA*CF*uec^2*del[zb]*Zeta[3])/3 + 
   (14*CF^2*uec^2*del[zb]*Zeta[3])/3)/ep + 
 ep*((5*CA*CF*uec^2)/2 - (41*CF^2*uec^2)/2 - (CA*CF*Pi^2*uec^2)/8 + 
   (103*CF^2*Pi^2*uec^2)/24 + (7*CA*CF*Pi^4*uec^2)/240 - 
   (67*CF^2*Pi^4*uec^2)/180 + (77*CA*CF*uec^2*zb)/4 + (97*CF^2*uec^2*zb)/4 - 
   (7*CA*CF*Pi^2*uec^2*zb)/6 - (101*CF^2*Pi^2*uec^2*zb)/24 - 
   (7*CA*CF*Pi^4*uec^2*zb)/480 + (67*CF^2*Pi^4*uec^2*zb)/360 - 
   16*CF^2*uec^2*del[zb] + (10*CF^2*Pi^2*uec^2*del[zb])/3 - 
   (7*CA*CF*Pi^4*uec^2*del[zb])/960 - (67*CF^2*Pi^4*uec^2*del[zb])/720 - 
   (7*CA*CF*uec^2*G[0, zb])/4 + (75*CF^2*uec^2*G[0, zb])/4 + 
   (7*CA*CF*Pi^2*uec^2*G[0, zb])/3 - (5*CF^2*Pi^2*uec^2*G[0, zb])/3 - 
   20*CA*CF*uec^2*zb*G[0, zb] - 18*CF^2*uec^2*zb*G[0, zb] + 
   (5*CF^2*Pi^2*uec^2*zb*G[0, zb])/6 - 2*CA*CF*uec^2*G[1, zb] - 
   (7*CF^2*uec^2*G[1, zb])/2 - (7*CA*CF*Pi^2*uec^2*G[1, zb])/6 + 
   (2*CF^2*Pi^2*uec^2*G[1, zb])/3 + (2*CA*CF*uec^2*G[1, zb])/zb + 
   (4*CF^2*uec^2*G[1, zb])/zb + (7*CA*CF*Pi^2*uec^2*G[1, zb])/(6*zb) - 
   (CF^2*Pi^2*uec^2*G[1, zb])/(3*zb) + (25*CA*CF*uec^2*zb*G[1, zb])/2 + 
   13*CF^2*uec^2*zb*G[1, zb] - (7*CF^2*Pi^2*uec^2*zb*G[1, zb])/12 + 
   (9*CA*CF*uec^2*G[0, 0, zb])/4 - (89*CF^2*uec^2*G[0, 0, zb])/4 + 
   (28*CA*CF*Pi^2*uec^2*G[0, 0, zb])/3 + (20*CF^2*Pi^2*uec^2*G[0, 0, zb])/3 + 
   (97*CA*CF*uec^2*zb*G[0, 0, zb])/4 + (61*CF^2*uec^2*zb*G[0, 0, zb])/4 - 
   (14*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb])/3 - 
   (10*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/3 + (CA*CF*uec^2*G[0, 1, zb])/2 + 
   (15*CF^2*uec^2*G[0, 1, zb])/2 - (29*CA*CF*Pi^2*uec^2*G[0, 1, zb])/6 - 
   5*CF^2*Pi^2*uec^2*G[0, 1, zb] - (CA*CF*uec^2*G[0, 1, zb])/zb - 
   (8*CF^2*uec^2*G[0, 1, zb])/zb + (31*CA*CF*Pi^2*uec^2*G[0, 1, zb])/(6*zb) + 
   (13*CF^2*Pi^2*uec^2*G[0, 1, zb])/(3*zb) - (31*CA*CF*uec^2*zb*G[0, 1, zb])/
    2 - (23*CF^2*uec^2*zb*G[0, 1, zb])/2 + 
   (29*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb])/12 + 
   (5*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/2 + 2*CA*CF*uec^2*G[1, 0, zb] + 
   (7*CF^2*uec^2*G[1, 0, zb])/2 - (14*CA*CF*Pi^2*uec^2*G[1, 0, zb])/3 - 
   (29*CF^2*Pi^2*uec^2*G[1, 0, zb])/6 - (CA*CF*uec^2*G[1, 0, zb])/zb - 
   (8*CF^2*uec^2*G[1, 0, zb])/zb + (14*CA*CF*Pi^2*uec^2*G[1, 0, zb])/(3*zb) + 
   (29*CF^2*Pi^2*uec^2*G[1, 0, zb])/(6*zb) - 15*CA*CF*uec^2*zb*G[1, 0, zb] - 
   (19*CF^2*uec^2*zb*G[1, 0, zb])/2 + (7*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb])/3 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/12 - (7*CA*CF*uec^2*G[1, 1, zb])/2 + 
   4*CF^2*uec^2*G[1, 1, zb] + (7*CA*CF*Pi^2*uec^2*G[1, 1, zb])/3 + 
   (13*CF^2*Pi^2*uec^2*G[1, 1, zb])/3 + (3*CA*CF*uec^2*G[1, 1, zb])/(2*zb) + 
   (2*CF^2*uec^2*G[1, 1, zb])/zb - (7*CA*CF*Pi^2*uec^2*G[1, 1, zb])/(3*zb) - 
   (13*CF^2*Pi^2*uec^2*G[1, 1, zb])/(3*zb) + 9*CA*CF*uec^2*zb*G[1, 1, zb] + 
   8*CF^2*uec^2*zb*G[1, 1, zb] - (7*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb])/6 - 
   (13*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/6 - 32*CA*CF*uec^2*G[0, 0, 0, zb] + 
   8*CF^2*uec^2*G[0, 0, 0, zb] - 4*CF^2*uec^2*zb*G[0, 0, 0, zb] + 
   22*CA*CF*uec^2*G[0, 0, 1, zb] - (22*CA*CF*uec^2*G[0, 0, 1, zb])/zb + 
   2*CF^2*uec^2*zb*G[0, 0, 1, zb] + 19*CA*CF*uec^2*G[0, 1, 0, zb] + 
   2*CF^2*uec^2*G[0, 1, 0, zb] - (19*CA*CF*uec^2*G[0, 1, 0, zb])/zb - 
   (2*CF^2*uec^2*G[0, 1, 0, zb])/zb + CA*CF*uec^2*zb*G[0, 1, 0, zb] - 
   12*CA*CF*uec^2*G[0, 1, 1, zb] - 6*CF^2*uec^2*G[0, 1, 1, zb] + 
   (12*CA*CF*uec^2*G[0, 1, 1, zb])/zb + (6*CF^2*uec^2*G[0, 1, 1, zb])/zb - 
   CA*CF*uec^2*zb*G[0, 1, 1, zb] + CF^2*uec^2*zb*G[0, 1, 1, zb] + 
   16*CA*CF*uec^2*G[1, 0, 0, zb] + 10*CF^2*uec^2*G[1, 0, 0, zb] - 
   (16*CA*CF*uec^2*G[1, 0, 0, zb])/zb - (5*CF^2*uec^2*G[1, 0, 0, zb])/zb - 
   (CF^2*uec^2*zb*G[1, 0, 0, zb])/2 - 10*CA*CF*uec^2*G[1, 0, 1, zb] - 
   12*CF^2*uec^2*G[1, 0, 1, zb] + (10*CA*CF*uec^2*G[1, 0, 1, zb])/zb + 
   (8*CF^2*uec^2*G[1, 0, 1, zb])/zb + CF^2*uec^2*zb*G[1, 0, 1, zb] - 
   8*CA*CF*uec^2*G[1, 1, 0, zb] - 12*CF^2*uec^2*G[1, 1, 0, zb] + 
   (8*CA*CF*uec^2*G[1, 1, 0, zb])/zb + (8*CF^2*uec^2*G[1, 1, 0, zb])/zb + 
   CF^2*uec^2*zb*G[1, 1, 0, zb] + 4*CA*CF*uec^2*G[1, 1, 1, zb] + 
   12*CF^2*uec^2*G[1, 1, 1, zb] - (4*CA*CF*uec^2*G[1, 1, 1, zb])/zb - 
   (9*CF^2*uec^2*G[1, 1, 1, zb])/zb - CF^2*uec^2*zb*G[1, 1, 1, zb] - 
   128*CA*CF*uec^2*G[0, 0, 0, 0, zb] - 32*CF^2*uec^2*G[0, 0, 0, 0, zb] + 
   64*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb] + 16*CF^2*uec^2*zb*G[0, 0, 0, 0, zb] + 
   92*CA*CF*uec^2*G[0, 0, 0, 1, zb] + 24*CF^2*uec^2*G[0, 0, 0, 1, zb] - 
   (92*CA*CF*uec^2*G[0, 0, 0, 1, zb])/zb - (24*CF^2*uec^2*G[0, 0, 0, 1, zb])/
    zb - 46*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb] - 
   12*CF^2*uec^2*zb*G[0, 0, 0, 1, zb] + 84*CA*CF*uec^2*G[0, 0, 1, 0, zb] + 
   24*CF^2*uec^2*G[0, 0, 1, 0, zb] - (82*CA*CF*uec^2*G[0, 0, 1, 0, zb])/zb - 
   (28*CF^2*uec^2*G[0, 0, 1, 0, zb])/zb - 42*CA*CF*uec^2*zb*
    G[0, 0, 1, 0, zb] - 12*CF^2*uec^2*zb*G[0, 0, 1, 0, zb] - 
   58*CA*CF*uec^2*G[0, 0, 1, 1, zb] - 20*CF^2*uec^2*G[0, 0, 1, 1, zb] + 
   (56*CA*CF*uec^2*G[0, 0, 1, 1, zb])/zb + (24*CF^2*uec^2*G[0, 0, 1, 1, zb])/
    zb + 29*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb] + 
   10*CF^2*uec^2*zb*G[0, 0, 1, 1, zb] + 78*CA*CF*uec^2*G[0, 1, 0, 0, zb] + 
   24*CF^2*uec^2*G[0, 1, 0, 0, zb] - (73*CA*CF*uec^2*G[0, 1, 0, 0, zb])/zb - 
   (34*CF^2*uec^2*G[0, 1, 0, 0, zb])/zb - 39*CA*CF*uec^2*zb*
    G[0, 1, 0, 0, zb] - 12*CF^2*uec^2*zb*G[0, 1, 0, 0, zb] - 
   54*CA*CF*uec^2*G[0, 1, 0, 1, zb] - 20*CF^2*uec^2*G[0, 1, 0, 1, zb] + 
   (50*CA*CF*uec^2*G[0, 1, 0, 1, zb])/zb + (28*CF^2*uec^2*G[0, 1, 0, 1, zb])/
    zb + 27*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb] + 
   10*CF^2*uec^2*zb*G[0, 1, 0, 1, zb] - 46*CA*CF*uec^2*G[0, 1, 1, 0, zb] - 
   20*CF^2*uec^2*G[0, 1, 1, 0, zb] + (42*CA*CF*uec^2*G[0, 1, 1, 0, zb])/zb + 
   (28*CF^2*uec^2*G[0, 1, 1, 0, zb])/zb + 23*CA*CF*uec^2*zb*
    G[0, 1, 1, 0, zb] + 10*CF^2*uec^2*zb*G[0, 1, 1, 0, zb] + 
   29*CA*CF*uec^2*G[0, 1, 1, 1, zb] + 18*CF^2*uec^2*G[0, 1, 1, 1, zb] - 
   (26*CA*CF*uec^2*G[0, 1, 1, 1, zb])/zb - (24*CF^2*uec^2*G[0, 1, 1, 1, zb])/
    zb - (29*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb])/2 - 
   9*CF^2*uec^2*zb*G[0, 1, 1, 1, zb] + 64*CA*CF*uec^2*G[1, 0, 0, 0, zb] + 
   43*CF^2*uec^2*G[1, 0, 0, 0, zb] - (64*CA*CF*uec^2*G[1, 0, 0, 0, zb])/zb - 
   (43*CF^2*uec^2*G[1, 0, 0, 0, zb])/zb - 32*CA*CF*uec^2*zb*
    G[1, 0, 0, 0, zb] - (43*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/2 - 
   44*CA*CF*uec^2*G[1, 0, 0, 1, zb] - 34*CF^2*uec^2*G[1, 0, 0, 1, zb] + 
   (44*CA*CF*uec^2*G[1, 0, 0, 1, zb])/zb + (34*CF^2*uec^2*G[1, 0, 0, 1, zb])/
    zb + 22*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb] + 
   17*CF^2*uec^2*zb*G[1, 0, 0, 1, zb] - 40*CA*CF*uec^2*G[1, 0, 1, 0, zb] - 
   34*CF^2*uec^2*G[1, 0, 1, 0, zb] + (38*CA*CF*uec^2*G[1, 0, 1, 0, zb])/zb + 
   (38*CF^2*uec^2*G[1, 0, 1, 0, zb])/zb + 20*CA*CF*uec^2*zb*
    G[1, 0, 1, 0, zb] + 17*CF^2*uec^2*zb*G[1, 0, 1, 0, zb] + 
   26*CA*CF*uec^2*G[1, 0, 1, 1, zb] + 28*CF^2*uec^2*G[1, 0, 1, 1, zb] - 
   (24*CA*CF*uec^2*G[1, 0, 1, 1, zb])/zb - (32*CF^2*uec^2*G[1, 0, 1, 1, zb])/
    zb - 13*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb] - 
   14*CF^2*uec^2*zb*G[1, 0, 1, 1, zb] - 32*CA*CF*uec^2*G[1, 1, 0, 0, zb] - 
   34*CF^2*uec^2*G[1, 1, 0, 0, zb] + (32*CA*CF*uec^2*G[1, 1, 0, 0, zb])/zb + 
   (34*CF^2*uec^2*G[1, 1, 0, 0, zb])/zb + 16*CA*CF*uec^2*zb*
    G[1, 1, 0, 0, zb] + 17*CF^2*uec^2*zb*G[1, 1, 0, 0, zb] + 
   20*CA*CF*uec^2*G[1, 1, 0, 1, zb] + 28*CF^2*uec^2*G[1, 1, 0, 1, zb] - 
   (20*CA*CF*uec^2*G[1, 1, 0, 1, zb])/zb - (28*CF^2*uec^2*G[1, 1, 0, 1, zb])/
    zb - 10*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb] - 
   14*CF^2*uec^2*zb*G[1, 1, 0, 1, zb] + 16*CA*CF*uec^2*G[1, 1, 1, 0, zb] + 
   28*CF^2*uec^2*G[1, 1, 1, 0, zb] - (16*CA*CF*uec^2*G[1, 1, 1, 0, zb])/zb - 
   (28*CF^2*uec^2*G[1, 1, 1, 0, zb])/zb - 8*CA*CF*uec^2*zb*
    G[1, 1, 1, 0, zb] - 14*CF^2*uec^2*zb*G[1, 1, 1, 0, zb] - 
   8*CA*CF*uec^2*G[1, 1, 1, 1, zb] - 24*CF^2*uec^2*G[1, 1, 1, 1, zb] + 
   (8*CA*CF*uec^2*G[1, 1, 1, 1, zb])/zb + (24*CF^2*uec^2*G[1, 1, 1, 1, zb])/
    zb + 4*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb] + 
   12*CF^2*uec^2*zb*G[1, 1, 1, 1, zb] - (3*CA*CF*uec^2*Log[Q2dmu2])/2 + 
   (37*CF^2*uec^2*Log[Q2dmu2])/2 + (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/6 - 
   (5*CF^2*Pi^2*uec^2*Log[Q2dmu2])/3 - 11*CA*CF*uec^2*zb*Log[Q2dmu2] - 
   18*CF^2*uec^2*zb*Log[Q2dmu2] + (5*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/6 + 
   16*CF^2*uec^2*del[zb]*Log[Q2dmu2] - 
   (25*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/6 - 
   (7*CA*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/480 + 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/180 + 
   (3*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/2 - 
   (43*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/2 + 
   (14*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (20*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (25*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 + 
   (35*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (7*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/3 - 
   (10*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   CA*CF*uec^2*G[1, zb]*Log[Q2dmu2] + 7*CF^2*uec^2*G[1, zb]*Log[Q2dmu2] - 
   (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/3 - 
   (13*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/3 - 
   (CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/zb - 
   (8*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/zb + 
   (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(3*zb) + 
   (13*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(3*zb) - 
   7*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 13*CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2] + (7*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/6 + 
   (13*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/6 - 
   16*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2] + 8*CF^2*uec^2*G[0, 0, zb]*
    Log[Q2dmu2] - 4*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2] - 
   (10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 2*CF^2*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] + 8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2] + 
   4*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (2*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb + CF^2*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - 4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2] - 
   8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (6*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb - 64*CA*CF*uec^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] - 32*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 24*CF^2*uec^2*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (24*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   22*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   12*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   40*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 24*CF^2*uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (38*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (28*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   20*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   12*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   26*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 20*CF^2*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (24*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (24*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   13*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   10*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   32*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 34*CF^2*uec^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (32*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (34*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   17*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   20*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 28*CF^2*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (20*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (28*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   10*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   14*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 28*CF^2*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] + (16*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (28*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   14*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 8*CA*CF*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2] + 24*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (24*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   12*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + (CA*CF*uec^2*Log[Q2dmu2]^2)/
    2 - (21*CF^2*uec^2*Log[Q2dmu2]^2)/2 + (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/
    6 + (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/3 + 
   3*CA*CF*uec^2*zb*Log[Q2dmu2]^2 + (19*CF^2*uec^2*zb*Log[Q2dmu2]^2)/2 - 
   (7*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/12 - 
   (5*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/3 - 8*CF^2*uec^2*del[zb]*
    Log[Q2dmu2]^2 - (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/24 + 
   (5*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/6 - 
   4*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2 + 4*CF^2*uec^2*G[0, zb]*
    Log[Q2dmu2]^2 - 2*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2 + 
   2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb + CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2]^2 - 16*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   16*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 8*CA*CF*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 + 8*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 12*CF^2*uec^2*G[0, 1, zb]*
    Log[Q2dmu2]^2 - (10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (12*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   5*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 6*CF^2*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 + 8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   14*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (14*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 7*CF^2*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 - 4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   12*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (12*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 6*CF^2*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2]^2 - (2*CA*CF*uec^2*Log[Q2dmu2]^3)/3 + 
   (4*CF^2*uec^2*Log[Q2dmu2]^3)/3 - (2*CF^2*uec^2*zb*Log[Q2dmu2]^3)/3 + 
   (10*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/3 - 
   (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/36 - 
   (10*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/9 - 
   (8*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 4*CF^2*uec^2*G[1, zb]*
    Log[Q2dmu2]^3 - (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (4*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/zb - 
   (2*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   2*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3 - (CA*CF*uec^2*Log[Q2dmu2]^4)/3 - 
   (4*CF^2*uec^2*Log[Q2dmu2]^4)/3 + (CA*CF*uec^2*zb*Log[Q2dmu2]^4)/6 + 
   (2*CF^2*uec^2*zb*Log[Q2dmu2]^4)/3 + (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^4)/
    12 - (CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/3 + 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^5)/30 + 
   (4*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5)/15 + 16*CF^2*uec^2*PlusD[zb, 0] - 
   (25*CF^2*Pi^2*uec^2*PlusD[zb, 0])/6 - (7*CA*CF*Pi^4*uec^2*PlusD[zb, 0])/
    240 + (67*CF^2*Pi^4*uec^2*PlusD[zb, 0])/180 - 
   16*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0] - 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/6 + 
   (5*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/3 + 
   10*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/6 - 
   (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/3 + 
   (2*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 - 
   (4*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 + 
   (CA*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/3 + 
   (4*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/3 - 16*CF^2*uec^2*PlusD[zb, 1] - 
   (7*CA*CF*Pi^2*uec^2*PlusD[zb, 1])/3 + (5*CF^2*Pi^2*uec^2*PlusD[zb, 1])/3 + 
   20*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] - 
   (14*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/3 - 
   (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/3 + 
   4*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1] - 4*CF^2*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 1] + (8*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/3 + 
   (16*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/3 + 
   10*CF^2*uec^2*PlusD[zb, 2] - (14*CA*CF*Pi^2*uec^2*PlusD[zb, 2])/3 - 
   (10*CF^2*Pi^2*uec^2*PlusD[zb, 2])/3 + 8*CA*CF*uec^2*Log[Q2dmu2]*
    PlusD[zb, 2] - 4*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2] + 
   8*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2] + 8*CF^2*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 2] + (16*CA*CF*uec^2*PlusD[zb, 3])/3 - 
   (4*CF^2*uec^2*PlusD[zb, 3])/3 + (32*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/
    3 + (16*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/3 + 
   (16*CA*CF*uec^2*PlusD[zb, 4])/3 + (4*CF^2*uec^2*PlusD[zb, 4])/3 - 
   (28*CA*CF*uec^2*Zeta[3])/3 + (14*CF^2*uec^2*Zeta[3])/3 - 
   (7*CF^2*uec^2*zb*Zeta[3])/3 + (35*CF^2*uec^2*del[zb]*Zeta[3])/3 - 
   (49*CA*CF*Pi^2*uec^2*del[zb]*Zeta[3])/18 - 
   (35*CF^2*Pi^2*uec^2*del[zb]*Zeta[3])/9 - 
   (112*CA*CF*uec^2*G[0, zb]*Zeta[3])/3 - (56*CF^2*uec^2*G[0, zb]*Zeta[3])/
    3 + (56*CA*CF*uec^2*zb*G[0, zb]*Zeta[3])/3 + 
   (28*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/3 + (56*CA*CF*uec^2*G[1, zb]*Zeta[3])/
    3 + 18*CF^2*uec^2*G[1, zb]*Zeta[3] - (56*CA*CF*uec^2*G[1, zb]*Zeta[3])/
    (3*zb) - (18*CF^2*uec^2*G[1, zb]*Zeta[3])/zb - 
   (28*CA*CF*uec^2*zb*G[1, zb]*Zeta[3])/3 - 9*CF^2*uec^2*zb*G[1, zb]*
    Zeta[3] - (56*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CA*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (28*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (28*CA*CF*uec^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (14*CF^2*uec^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (56*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   (56*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   (112*CA*CF*uec^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (56*CF^2*uec^2*PlusD[zb, 1]*Zeta[3])/3 + (124*CA*CF*uec^2*del[zb]*Zeta[5])/
    5 + (62*CF^2*uec^2*del[zb]*Zeta[5])/5) + 
 ep^2*(7*CA*CF*uec^2 - 45*CF^2*uec^2 - (13*CA*CF*Pi^2*uec^2)/24 + 
   (61*CF^2*Pi^2*uec^2)/8 - (7*CA*CF*Pi^4*uec^2)/240 - 
   (67*CF^2*Pi^4*uec^2)/360 + (131*CA*CF*uec^2*zb)/2 + 
   (121*CF^2*uec^2*zb)/2 - (13*CA*CF*Pi^2*uec^2*zb)/3 - 
   (15*CF^2*Pi^2*uec^2*zb)/2 + (67*CF^2*Pi^4*uec^2*zb)/720 - 
   32*CF^2*uec^2*del[zb] + (20*CF^2*Pi^2*uec^2*del[zb])/3 - 
   (67*CF^2*Pi^4*uec^2*del[zb])/144 + (409*CA*CF*Pi^6*uec^2*del[zb])/24192 + 
   (19*CF^2*Pi^6*uec^2*del[zb])/3024 - (11*CA*CF*uec^2*G[0, zb])/2 + 
   (83*CF^2*uec^2*G[0, zb])/2 + (3*CA*CF*Pi^2*uec^2*G[0, zb])/8 - 
   (209*CF^2*Pi^2*uec^2*G[0, zb])/24 - (7*CA*CF*Pi^4*uec^2*G[0, zb])/60 + 
   (67*CF^2*Pi^4*uec^2*G[0, zb])/90 - (265*CA*CF*uec^2*zb*G[0, zb])/4 - 
   (203*CF^2*uec^2*zb*G[0, zb])/4 + (127*CA*CF*Pi^2*uec^2*zb*G[0, zb])/24 + 
   (193*CF^2*Pi^2*uec^2*zb*G[0, zb])/24 + (7*CA*CF*Pi^4*uec^2*zb*G[0, zb])/
    120 - (67*CF^2*Pi^4*uec^2*zb*G[0, zb])/180 - 5*CA*CF*uec^2*G[1, zb] - 
   5*CF^2*uec^2*G[1, zb] + (CA*CF*Pi^2*uec^2*G[1, zb])/12 + 
   (49*CF^2*Pi^2*uec^2*G[1, zb])/12 + (7*CA*CF*Pi^4*uec^2*G[1, zb])/120 - 
   (101*CF^2*Pi^4*uec^2*G[1, zb])/360 + (6*CA*CF*uec^2*G[1, zb])/zb + 
   (4*CF^2*uec^2*G[1, zb])/zb - (5*CA*CF*Pi^2*uec^2*G[1, zb])/(12*zb) - 
   (10*CF^2*Pi^2*uec^2*G[1, zb])/(3*zb) - (7*CA*CF*Pi^4*uec^2*G[1, zb])/
    (120*zb) + (101*CF^2*Pi^4*uec^2*G[1, zb])/(360*zb) + 
   (85*CA*CF*uec^2*zb*G[1, zb])/2 + (71*CF^2*uec^2*zb*G[1, zb])/2 - 
   (9*CA*CF*Pi^2*uec^2*zb*G[1, zb])/4 - (79*CF^2*Pi^2*uec^2*zb*G[1, zb])/12 - 
   (7*CA*CF*Pi^4*uec^2*zb*G[1, zb])/240 + (101*CF^2*Pi^4*uec^2*zb*G[1, zb])/
    720 + (17*CA*CF*uec^2*G[0, 0, zb])/4 - (153*CF^2*uec^2*G[0, 0, zb])/4 - 
   (28*CA*CF*Pi^2*uec^2*G[0, 0, zb])/3 + (10*CF^2*Pi^2*uec^2*G[0, 0, zb])/3 + 
   (145*CA*CF*uec^2*zb*G[0, 0, zb])/2 + 36*CF^2*uec^2*zb*G[0, 0, zb] - 
   (5*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/3 + (7*CA*CF*uec^2*G[0, 1, zb])/2 + 
   (15*CF^2*uec^2*G[0, 1, zb])/2 + (31*CA*CF*Pi^2*uec^2*G[0, 1, zb])/6 - 
   (2*CF^2*Pi^2*uec^2*G[0, 1, zb])/3 - (4*CA*CF*uec^2*G[0, 1, zb])/zb - 
   (8*CF^2*uec^2*G[0, 1, zb])/zb - (31*CA*CF*Pi^2*uec^2*G[0, 1, zb])/(6*zb) + 
   (2*CF^2*Pi^2*uec^2*G[0, 1, zb])/(3*zb) - (97*CA*CF*uec^2*zb*G[0, 1, zb])/
    2 - 26*CF^2*uec^2*zb*G[0, 1, zb] - (CA*CF*Pi^2*uec^2*zb*G[0, 1, zb])/3 + 
   (3*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/2 + 8*CA*CF*uec^2*G[1, 0, zb] + 
   (9*CF^2*uec^2*G[1, 0, zb])/2 + (14*CA*CF*Pi^2*uec^2*G[1, 0, zb])/3 - 
   (CF^2*Pi^2*uec^2*G[1, 0, zb])/3 - (4*CA*CF*uec^2*G[1, 0, zb])/zb - 
   (8*CF^2*uec^2*G[1, 0, zb])/zb - (14*CA*CF*Pi^2*uec^2*G[1, 0, zb])/(3*zb) + 
   (CF^2*Pi^2*uec^2*G[1, 0, zb])/(6*zb) - (95*CA*CF*uec^2*zb*G[1, 0, zb])/2 - 
   25*CF^2*uec^2*zb*G[1, 0, zb] + (11*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/12 - 
   12*CA*CF*uec^2*G[1, 1, zb] + 11*CF^2*uec^2*G[1, 1, zb] - 
   (7*CA*CF*Pi^2*uec^2*G[1, 1, zb])/3 - 2*CF^2*Pi^2*uec^2*G[1, 1, zb] + 
   (6*CA*CF*uec^2*G[1, 1, zb])/zb - (4*CF^2*uec^2*G[1, 1, zb])/zb + 
   (7*CA*CF*Pi^2*uec^2*G[1, 1, zb])/(3*zb) + (11*CF^2*Pi^2*uec^2*G[1, 1, zb])/
    (6*zb) + 31*CA*CF*uec^2*zb*G[1, 1, zb] + 20*CF^2*uec^2*zb*G[1, 1, zb] - 
   (CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/3 - (27*CA*CF*uec^2*G[0, 0, 0, zb])/4 + 
   (187*CF^2*uec^2*G[0, 0, 0, zb])/4 - (112*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb])/
    3 - (40*CF^2*Pi^2*uec^2*G[0, 0, 0, zb])/3 - 
   (367*CA*CF*uec^2*zb*G[0, 0, 0, zb])/4 - (95*CF^2*uec^2*zb*G[0, 0, 0, zb])/
    4 + (56*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/3 + 
   (20*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/3 + (CA*CF*uec^2*G[0, 0, 1, zb])/
    2 - (33*CF^2*uec^2*G[0, 0, 1, zb])/2 + 21*CA*CF*Pi^2*uec^2*
    G[0, 0, 1, zb] + 10*CF^2*Pi^2*uec^2*G[0, 0, 1, zb] + 
   (2*CA*CF*uec^2*G[0, 0, 1, zb])/zb + (16*CF^2*uec^2*G[0, 0, 1, zb])/zb - 
   (65*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb])/(3*zb) - 
   (26*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/(3*zb) + 
   (125*CA*CF*uec^2*zb*G[0, 0, 1, zb])/2 + (37*CF^2*uec^2*zb*G[0, 0, 1, zb])/
    2 - (21*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/2 - 
   5*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb] + (CA*CF*uec^2*G[0, 1, 0, zb])/2 - 
   (33*CF^2*uec^2*G[0, 1, 0, zb])/2 + 20*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb] + 
   10*CF^2*Pi^2*uec^2*G[0, 1, 0, zb] + (2*CA*CF*uec^2*G[0, 1, 0, zb])/zb + 
   (16*CF^2*uec^2*G[0, 1, 0, zb])/zb - (121*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb])/
    (6*zb) - (29*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/(3*zb) + 
   57*CA*CF*uec^2*zb*G[0, 1, 0, zb] + (43*CF^2*uec^2*zb*G[0, 1, 0, zb])/2 - 
   10*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb] - 5*CF^2*Pi^2*uec^2*zb*
    G[0, 1, 0, zb] + 3*CA*CF*uec^2*G[0, 1, 1, zb] + 
   CF^2*uec^2*G[0, 1, 1, zb] - (73*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb])/6 - 
   (25*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/3 - (3*CA*CF*uec^2*G[0, 1, 1, zb])/
    zb - (4*CF^2*uec^2*G[0, 1, 1, zb])/zb + 
   (12*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb])/zb + 
   (26*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/(3*zb) - 
   (73*CA*CF*uec^2*zb*G[0, 1, 1, zb])/2 - 20*CF^2*uec^2*zb*G[0, 1, 1, zb] + 
   (73*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/12 + 
   (25*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/6 - 7*CA*CF*uec^2*G[1, 0, 0, zb] + 
   (7*CF^2*uec^2*G[1, 0, 0, zb])/2 + (56*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/3 + 
   (67*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/6 + (2*CA*CF*uec^2*G[1, 0, 0, zb])/
    zb + (16*CF^2*uec^2*G[1, 0, 0, zb])/zb - 
   (56*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/(3*zb) - 
   (67*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/(6*zb) + 
   58*CA*CF*uec^2*zb*G[1, 0, 0, zb] + (17*CF^2*uec^2*zb*G[1, 0, 0, zb])/2 - 
   (28*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/3 - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/12 + 9*CA*CF*uec^2*G[1, 0, 1, zb] - 
   15*CF^2*uec^2*G[1, 0, 1, zb] - (29*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/3 - 
   (29*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/3 - (3*CA*CF*uec^2*G[1, 0, 1, zb])/
    zb - (4*CF^2*uec^2*G[1, 0, 1, zb])/zb + 
   (31*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(3*zb) + 
   (25*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(3*zb) - 
   38*CA*CF*uec^2*zb*G[1, 0, 1, zb] - 9*CF^2*uec^2*zb*G[1, 0, 1, zb] + 
   (29*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/6 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/6 + 9*CA*CF*uec^2*G[1, 1, 0, zb] - 
   15*CF^2*uec^2*G[1, 1, 0, zb] - (28*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/3 - 
   (29*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/3 - (3*CA*CF*uec^2*G[1, 1, 0, zb])/
    zb - (4*CF^2*uec^2*G[1, 1, 0, zb])/zb + 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(3*zb) + 
   (29*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(3*zb) - 
   34*CA*CF*uec^2*zb*G[1, 1, 0, zb] - 9*CF^2*uec^2*zb*G[1, 1, 0, zb] + 
   (14*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/3 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/6 - (19*CA*CF*uec^2*G[1, 1, 1, zb])/
    2 + 19*CF^2*uec^2*G[1, 1, 1, zb] + (14*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/
    3 + (26*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/3 + 
   (7*CA*CF*uec^2*G[1, 1, 1, zb])/(2*zb) - (2*CF^2*uec^2*G[1, 1, 1, zb])/zb - 
   (14*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(3*zb) - 
   (26*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(3*zb) + 
   20*CA*CF*uec^2*zb*G[1, 1, 1, zb] + 11*CF^2*uec^2*zb*G[1, 1, 1, zb] - 
   (7*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/3 - 
   (13*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/3 + 
   128*CA*CF*uec^2*G[0, 0, 0, 0, zb] - 16*CF^2*uec^2*G[0, 0, 0, 0, zb] + 
   8*CF^2*uec^2*zb*G[0, 0, 0, 0, zb] - 92*CA*CF*uec^2*G[0, 0, 0, 1, zb] + 
   (92*CA*CF*uec^2*G[0, 0, 0, 1, zb])/zb - 4*CF^2*uec^2*zb*
    G[0, 0, 0, 1, zb] - 82*CA*CF*uec^2*G[0, 0, 1, 0, zb] - 
   4*CF^2*uec^2*G[0, 0, 1, 0, zb] + (82*CA*CF*uec^2*G[0, 0, 1, 0, zb])/zb + 
   (4*CF^2*uec^2*G[0, 0, 1, 0, zb])/zb - 2*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb] + 
   56*CA*CF*uec^2*G[0, 0, 1, 1, zb] + 12*CF^2*uec^2*G[0, 0, 1, 1, zb] - 
   (56*CA*CF*uec^2*G[0, 0, 1, 1, zb])/zb - (12*CF^2*uec^2*G[0, 0, 1, 1, zb])/
    zb + 2*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb] - 
   2*CF^2*uec^2*zb*G[0, 0, 1, 1, zb] - 73*CA*CF*uec^2*G[0, 1, 0, 0, zb] - 
   10*CF^2*uec^2*G[0, 1, 0, 0, zb] + (73*CA*CF*uec^2*G[0, 1, 0, 0, zb])/zb + 
   (10*CF^2*uec^2*G[0, 1, 0, 0, zb])/zb - 5*CA*CF*uec^2*zb*
    G[0, 1, 0, 0, zb] + 6*CF^2*uec^2*zb*G[0, 1, 0, 0, zb] + 
   50*CA*CF*uec^2*G[0, 1, 0, 1, zb] + 16*CF^2*uec^2*G[0, 1, 0, 1, zb] - 
   (50*CA*CF*uec^2*G[0, 1, 0, 1, zb])/zb - (16*CF^2*uec^2*G[0, 1, 0, 1, zb])/
    zb + 4*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb] - 
   6*CF^2*uec^2*zb*G[0, 1, 0, 1, zb] + 42*CA*CF*uec^2*G[0, 1, 1, 0, zb] + 
   16*CF^2*uec^2*G[0, 1, 1, 0, zb] - (42*CA*CF*uec^2*G[0, 1, 1, 0, zb])/zb - 
   (16*CF^2*uec^2*G[0, 1, 1, 0, zb])/zb + 4*CA*CF*uec^2*zb*
    G[0, 1, 1, 0, zb] - 6*CF^2*uec^2*zb*G[0, 1, 1, 0, zb] - 
   26*CA*CF*uec^2*G[0, 1, 1, 1, zb] - 18*CF^2*uec^2*G[0, 1, 1, 1, zb] + 
   (26*CA*CF*uec^2*G[0, 1, 1, 1, zb])/zb + (18*CF^2*uec^2*G[0, 1, 1, 1, zb])/
    zb - 3*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb] + 
   5*CF^2*uec^2*zb*G[0, 1, 1, 1, zb] - 64*CA*CF*uec^2*G[1, 0, 0, 0, zb] - 
   38*CF^2*uec^2*G[1, 0, 0, 0, zb] + (64*CA*CF*uec^2*G[1, 0, 0, 0, zb])/zb + 
   (19*CF^2*uec^2*G[1, 0, 0, 0, zb])/zb + 
   (11*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/2 + 
   44*CA*CF*uec^2*G[1, 0, 0, 1, zb] + 36*CF^2*uec^2*G[1, 0, 0, 1, zb] - 
   (44*CA*CF*uec^2*G[1, 0, 0, 1, zb])/zb - (22*CF^2*uec^2*G[1, 0, 0, 1, zb])/
    zb - 5*CF^2*uec^2*zb*G[1, 0, 0, 1, zb] + 
   38*CA*CF*uec^2*G[1, 0, 1, 0, zb] + 40*CF^2*uec^2*G[1, 0, 1, 0, zb] - 
   (38*CA*CF*uec^2*G[1, 0, 1, 0, zb])/zb - (26*CF^2*uec^2*G[1, 0, 1, 0, zb])/
    zb + 2*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb] - 
   9*CF^2*uec^2*zb*G[1, 0, 1, 0, zb] - 24*CA*CF*uec^2*G[1, 0, 1, 1, zb] - 
   36*CF^2*uec^2*G[1, 0, 1, 1, zb] + (24*CA*CF*uec^2*G[1, 0, 1, 1, zb])/zb + 
   (26*CF^2*uec^2*G[1, 0, 1, 1, zb])/zb - 2*CA*CF*uec^2*zb*
    G[1, 0, 1, 1, zb] + 8*CF^2*uec^2*zb*G[1, 0, 1, 1, zb] + 
   32*CA*CF*uec^2*G[1, 1, 0, 0, zb] + 36*CF^2*uec^2*G[1, 1, 0, 0, zb] - 
   (32*CA*CF*uec^2*G[1, 1, 0, 0, zb])/zb - (22*CF^2*uec^2*G[1, 1, 0, 0, zb])/
    zb - 5*CF^2*uec^2*zb*G[1, 1, 0, 0, zb] - 
   20*CA*CF*uec^2*G[1, 1, 0, 1, zb] - 32*CF^2*uec^2*G[1, 1, 0, 1, zb] + 
   (20*CA*CF*uec^2*G[1, 1, 0, 1, zb])/zb + (22*CF^2*uec^2*G[1, 1, 0, 1, zb])/
    zb + 4*CF^2*uec^2*zb*G[1, 1, 0, 1, zb] - 
   16*CA*CF*uec^2*G[1, 1, 1, 0, zb] - 32*CF^2*uec^2*G[1, 1, 1, 0, zb] + 
   (16*CA*CF*uec^2*G[1, 1, 1, 0, zb])/zb + (22*CF^2*uec^2*G[1, 1, 1, 0, zb])/
    zb + 4*CF^2*uec^2*zb*G[1, 1, 1, 0, zb] + 
   8*CA*CF*uec^2*G[1, 1, 1, 1, zb] + 28*CF^2*uec^2*G[1, 1, 1, 1, zb] - 
   (8*CA*CF*uec^2*G[1, 1, 1, 1, zb])/zb - (21*CF^2*uec^2*G[1, 1, 1, 1, zb])/
    zb - 3*CF^2*uec^2*zb*G[1, 1, 1, 1, zb] + 
   512*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb] + 
   64*CF^2*uec^2*G[0, 0, 0, 0, 0, zb] - 256*CA*CF*uec^2*zb*
    G[0, 0, 0, 0, 0, zb] - 32*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb] - 
   376*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb] - 
   48*CF^2*uec^2*G[0, 0, 0, 0, 1, zb] + 
   (376*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb])/zb + 
   (48*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/zb + 188*CA*CF*uec^2*zb*
    G[0, 0, 0, 0, 1, zb] + 24*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb] - 
   344*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb] - 
   48*CF^2*uec^2*G[0, 0, 0, 1, 0, zb] + 
   (340*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb])/zb + 
   (56*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/zb + 172*CA*CF*uec^2*zb*
    G[0, 0, 0, 1, 0, zb] + 24*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb] + 
   244*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb] + 
   40*CF^2*uec^2*G[0, 0, 0, 1, 1, zb] - 
   (240*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb])/zb - 
   (48*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/zb - 122*CA*CF*uec^2*zb*
    G[0, 0, 0, 1, 1, zb] - 20*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb] - 
   320*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb] - 
   48*CF^2*uec^2*G[0, 0, 1, 0, 0, zb] + 
   (310*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb])/zb + 
   (68*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/zb + 160*CA*CF*uec^2*zb*
    G[0, 0, 1, 0, 0, zb] + 24*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb] + 
   228*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb] + 
   40*CF^2*uec^2*G[0, 0, 1, 0, 1, zb] - 
   (220*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb])/zb - 
   (56*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/zb - 114*CA*CF*uec^2*zb*
    G[0, 0, 1, 0, 1, zb] - 20*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb] + 
   196*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb] + 
   40*CF^2*uec^2*G[0, 0, 1, 1, 0, zb] - 
   (188*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb])/zb - 
   (56*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/zb - 98*CA*CF*uec^2*zb*
    G[0, 0, 1, 1, 0, zb] - 20*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb] - 
   130*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb] - 
   36*CF^2*uec^2*G[0, 0, 1, 1, 1, zb] + 
   (124*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb])/zb + 
   (48*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/zb + 65*CA*CF*uec^2*zb*
    G[0, 0, 1, 1, 1, zb] + 18*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb] - 
   302*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb] - 
   48*CF^2*uec^2*G[0, 1, 0, 0, 0, zb] + 
   (283*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb])/zb + 
   (86*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/zb + 151*CA*CF*uec^2*zb*
    G[0, 1, 0, 0, 0, zb] + 24*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb] + 
   216*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb] + 
   40*CF^2*uec^2*G[0, 1, 0, 0, 1, zb] - 
   (202*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb])/zb - 
   (68*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/zb - 108*CA*CF*uec^2*zb*
    G[0, 1, 0, 0, 1, zb] - 20*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb] + 
   200*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb] + 
   40*CF^2*uec^2*G[0, 1, 0, 1, 0, zb] - 
   (182*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb])/zb - 
   (76*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/zb - 100*CA*CF*uec^2*zb*
    G[0, 1, 0, 1, 0, zb] - 20*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb] - 
   138*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb] - 
   36*CF^2*uec^2*G[0, 1, 0, 1, 1, zb] + 
   (124*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb])/zb + 
   (64*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/zb + 69*CA*CF*uec^2*zb*
    G[0, 1, 0, 1, 1, zb] + 18*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb] + 
   168*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb] + 
   40*CF^2*uec^2*G[0, 1, 1, 0, 0, zb] - 
   (154*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb])/zb - 
   (68*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/zb - 84*CA*CF*uec^2*zb*
    G[0, 1, 1, 0, 0, zb] - 20*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb] - 
   114*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb] - 
   36*CF^2*uec^2*G[0, 1, 1, 0, 1, zb] + 
   (104*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb])/zb + 
   (56*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/zb + 57*CA*CF*uec^2*zb*
    G[0, 1, 1, 0, 1, zb] + 18*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb] - 
   98*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb] - 36*CF^2*uec^2*G[0, 1, 1, 1, 0, zb] + 
   (88*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb])/zb + 
   (56*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/zb + 49*CA*CF*uec^2*zb*
    G[0, 1, 1, 1, 0, zb] + 18*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb] + 
   61*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb] + 34*CF^2*uec^2*G[0, 1, 1, 1, 1, zb] - 
   (54*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb])/zb - 
   (48*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/zb - 
   (61*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb])/2 - 
   17*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb] - 256*CA*CF*uec^2*
    G[1, 0, 0, 0, 0, zb] - 113*CF^2*uec^2*G[1, 0, 0, 0, 0, zb] + 
   (256*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb])/zb + 
   (113*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/zb + 128*CA*CF*uec^2*zb*
    G[1, 0, 0, 0, 0, zb] + (113*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/2 + 
   184*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb] + 
   86*CF^2*uec^2*G[1, 0, 0, 0, 1, zb] - 
   (184*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/zb - 
   (86*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/zb - 92*CA*CF*uec^2*zb*
    G[1, 0, 0, 0, 1, zb] - 43*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb] + 
   168*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb] + 
   86*CF^2*uec^2*G[1, 0, 0, 1, 0, zb] - 
   (164*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/zb - 
   (94*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/zb - 84*CA*CF*uec^2*zb*
    G[1, 0, 0, 1, 0, zb] - 43*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb] - 
   116*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb] - 
   68*CF^2*uec^2*G[1, 0, 0, 1, 1, zb] + 
   (112*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/zb + 
   (76*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/zb + 58*CA*CF*uec^2*zb*
    G[1, 0, 0, 1, 1, zb] + 34*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb] + 
   156*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb] + 
   86*CF^2*uec^2*G[1, 0, 1, 0, 0, zb] - 
   (146*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/zb - 
   (106*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/zb - 
   78*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb] - 43*CF^2*uec^2*zb*
    G[1, 0, 1, 0, 0, zb] - 108*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb] - 
   68*CF^2*uec^2*G[1, 0, 1, 0, 1, zb] + 
   (100*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/zb + 
   (84*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/zb + 54*CA*CF*uec^2*zb*
    G[1, 0, 1, 0, 1, zb] + 34*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb] - 
   92*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb] - 68*CF^2*uec^2*G[1, 0, 1, 1, 0, zb] + 
   (84*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/zb + 
   (84*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/zb + 46*CA*CF*uec^2*zb*
    G[1, 0, 1, 1, 0, zb] + 34*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb] + 
   58*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb] + 56*CF^2*uec^2*G[1, 0, 1, 1, 1, zb] - 
   (52*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/zb - 
   (68*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/zb - 29*CA*CF*uec^2*zb*
    G[1, 0, 1, 1, 1, zb] - 28*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb] + 
   128*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb] + 
   86*CF^2*uec^2*G[1, 1, 0, 0, 0, zb] - 
   (128*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/zb - 
   (86*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/zb - 64*CA*CF*uec^2*zb*
    G[1, 1, 0, 0, 0, zb] - 43*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb] - 
   88*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb] - 68*CF^2*uec^2*G[1, 1, 0, 0, 1, zb] + 
   (88*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/zb + 
   (68*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/zb + 44*CA*CF*uec^2*zb*
    G[1, 1, 0, 0, 1, zb] + 34*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 
   80*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb] - 68*CF^2*uec^2*G[1, 1, 0, 1, 0, zb] + 
   (76*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/zb + 
   (76*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/zb + 40*CA*CF*uec^2*zb*
    G[1, 1, 0, 1, 0, zb] + 34*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb] + 
   52*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb] + 56*CF^2*uec^2*G[1, 1, 0, 1, 1, zb] - 
   (48*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/zb - 
   (64*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/zb - 26*CA*CF*uec^2*zb*
    G[1, 1, 0, 1, 1, zb] - 28*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb] - 
   64*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb] - 68*CF^2*uec^2*G[1, 1, 1, 0, 0, zb] + 
   (64*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/zb + 
   (68*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/zb + 32*CA*CF*uec^2*zb*
    G[1, 1, 1, 0, 0, zb] + 34*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb] + 
   40*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb] + 56*CF^2*uec^2*G[1, 1, 1, 0, 1, zb] - 
   (40*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/zb - 
   (56*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/zb - 20*CA*CF*uec^2*zb*
    G[1, 1, 1, 0, 1, zb] - 28*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb] + 
   32*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb] + 56*CF^2*uec^2*G[1, 1, 1, 1, 0, zb] - 
   (32*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/zb - 
   (56*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/zb - 16*CA*CF*uec^2*zb*
    G[1, 1, 1, 1, 0, zb] - 28*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb] - 
   16*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb] - 48*CF^2*uec^2*G[1, 1, 1, 1, 1, zb] + 
   (16*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/zb + 
   (48*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/zb + 8*CA*CF*uec^2*zb*
    G[1, 1, 1, 1, 1, zb] + 24*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb] - 
   5*CA*CF*uec^2*Log[Q2dmu2] + 41*CF^2*uec^2*Log[Q2dmu2] + 
   (CA*CF*Pi^2*uec^2*Log[Q2dmu2])/4 - (103*CF^2*Pi^2*uec^2*Log[Q2dmu2])/12 - 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2])/120 + (67*CF^2*Pi^4*uec^2*Log[Q2dmu2])/
    90 - (77*CA*CF*uec^2*zb*Log[Q2dmu2])/2 - (97*CF^2*uec^2*zb*Log[Q2dmu2])/
    2 + (7*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/3 + 
   (101*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/12 + 
   (7*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/240 - 
   (67*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2])/180 + 32*CF^2*uec^2*del[zb]*
    Log[Q2dmu2] - (20*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/3 + 
   (7*CA*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/480 + 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/360 + 
   (7*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2])/2 - 
   (75*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/2 - 
   (14*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (10*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/3 + 40*CA*CF*uec^2*zb*G[0, zb]*
    Log[Q2dmu2] + 36*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2] - 
   (5*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2] + 7*CF^2*uec^2*G[1, zb]*Log[Q2dmu2] + 
   (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/3 - 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/zb - 
   (8*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/zb - 
   (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(3*zb) + 
   (2*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(3*zb) - 
   25*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 26*CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2] + (7*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/6 - 
   (9*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (89*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (56*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (40*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (97*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (61*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (28*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (20*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2] - 15*CF^2*uec^2*G[0, 1, zb]*
    Log[Q2dmu2] + (29*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   10*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2] + 
   (2*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
   (16*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (31*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (26*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   31*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 23*CF^2*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] - (29*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/6 - 
   5*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
   4*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2] - 7*CF^2*uec^2*G[1, 0, zb]*
    Log[Q2dmu2] + (28*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (29*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
   (16*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (28*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (29*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   30*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] + 19*CF^2*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (14*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   7*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2] - 8*CF^2*uec^2*G[1, 1, zb]*
    Log[Q2dmu2] - (14*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (26*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (3*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb - 
   (4*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (14*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (26*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   18*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] - 16*CF^2*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (7*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (13*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   64*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 16*CF^2*uec^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] + 8*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 38*CA*CF*uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2] - 4*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (38*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (4*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   2*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   24*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 12*CF^2*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (24*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (12*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   2*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 32*CA*CF*uec^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] - 20*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (10*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 20*CA*CF*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + 24*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (20*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   2*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 16*CA*CF*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] + 24*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   2*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 8*CA*CF*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2] - 24*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (18*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   256*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   64*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   128*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   184*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (184*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (48*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   92*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   24*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   168*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (164*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (56*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   84*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   24*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   116*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (112*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (48*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   58*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   20*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   156*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (146*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (68*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   78*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   24*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   108*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (100*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (56*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   54*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   20*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   92*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (84*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (56*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   46*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   20*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   58*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   36*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (52*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (48*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   29*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   18*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   128*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   86*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (128*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (86*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   64*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   43*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   88*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   68*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (88*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (68*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   44*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   34*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   80*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   68*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (76*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (76*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   40*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   34*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   52*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   56*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (48*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (64*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   26*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   28*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   64*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   68*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (64*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (68*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   32*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   34*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   40*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   56*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (40*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (56*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   20*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   28*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   32*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   56*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (32*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (56*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   16*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   28*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   48*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (16*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (48*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   8*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   24*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (3*CA*CF*uec^2*Log[Q2dmu2]^2)/2 - (37*CF^2*uec^2*Log[Q2dmu2]^2)/2 - 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/6 + (5*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/
    3 + 11*CA*CF*uec^2*zb*Log[Q2dmu2]^2 + 18*CF^2*uec^2*zb*Log[Q2dmu2]^2 - 
   (5*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/6 - 16*CF^2*uec^2*del[zb]*
    Log[Q2dmu2]^2 + (25*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/6 + 
   (7*CA*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/480 - 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/180 - 
   (3*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (43*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (14*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (20*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (25*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (35*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (10*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2 - 7*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2 + 
   (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (13*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb + 
   (8*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb - 
   (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (13*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   7*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2 + 13*CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2]^2 - (7*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/6 - 
   (13*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   16*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 8*CF^2*uec^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 + 4*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 8*CA*CF*uec^2*G[1, 0, zb]*
    Log[Q2dmu2]^2 - 4*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (2*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - CF^2*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + 4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (6*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   64*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 32*CF^2*uec^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 32*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   16*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 24*CF^2*uec^2*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (24*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   22*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   12*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   40*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 24*CF^2*uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (38*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (28*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   20*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   12*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   26*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 20*CF^2*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (24*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (24*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   13*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   10*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   32*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 34*CF^2*uec^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (32*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (34*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   16*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   17*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   20*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 28*CF^2*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (20*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (28*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   10*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   14*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   16*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 28*CF^2*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (16*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (28*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   8*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   14*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   8*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 24*CF^2*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (8*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (24*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   4*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   12*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (CA*CF*uec^2*Log[Q2dmu2]^3)/3 + 7*CF^2*uec^2*Log[Q2dmu2]^3 - 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/9 - (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3)/
    9 - 2*CA*CF*uec^2*zb*Log[Q2dmu2]^3 - (19*CF^2*uec^2*zb*Log[Q2dmu2]^3)/3 + 
   (7*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/18 + 
   (10*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/9 + 
   (16*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/3 + 
   (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/36 - 
   (5*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/9 + 
   (8*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (20*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   8*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3 + 
   (20*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (8*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (10*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   4*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3 - 
   (16*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (28*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (28*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (8*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (14*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3 - 
   (8*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (4*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   4*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3 + (CA*CF*uec^2*Log[Q2dmu2]^4)/
    3 - (2*CF^2*uec^2*Log[Q2dmu2]^4)/3 + (CF^2*uec^2*zb*Log[Q2dmu2]^4)/3 - 
   (5*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/3 + 
   (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/72 + 
   (5*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/9 + 
   (4*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/3 - 
   (4*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/3 - 2*CF^2*uec^2*G[1, zb]*
    Log[Q2dmu2]^4 + (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (2*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/zb + 
   (CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/3 + CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2]^4 + (2*CA*CF*uec^2*Log[Q2dmu2]^5)/15 + 
   (8*CF^2*uec^2*Log[Q2dmu2]^5)/15 - (CA*CF*uec^2*zb*Log[Q2dmu2]^5)/15 - 
   (4*CF^2*uec^2*zb*Log[Q2dmu2]^5)/15 - (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^5)/
    30 + (2*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5)/15 - 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^6)/90 - 
   (4*CF^2*uec^2*del[zb]*Log[Q2dmu2]^6)/45 + 32*CF^2*uec^2*PlusD[zb, 0] - 
   (20*CF^2*Pi^2*uec^2*PlusD[zb, 0])/3 + (7*CA*CF*Pi^4*uec^2*PlusD[zb, 0])/
    240 + (67*CF^2*Pi^4*uec^2*PlusD[zb, 0])/360 - 
   32*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0] + 
   (25*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/3 + 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/120 - 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/90 + 
   16*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] + 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/6 - 
   (5*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/3 - 
   (20*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 + 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/9 + 
   (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/9 - 
   (CA*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/3 + 
   (2*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/3 - 
   (2*CA*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/15 - 
   (8*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/15 - 
   32*CF^2*uec^2*PlusD[zb, 1] + (25*CF^2*Pi^2*uec^2*PlusD[zb, 1])/3 + 
   (7*CA*CF*Pi^4*uec^2*PlusD[zb, 1])/60 - (67*CF^2*Pi^4*uec^2*PlusD[zb, 1])/
    90 + 32*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   (14*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/3 - 
   (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/3 - 
   20*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1] + 
   (14*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/3 + 
   (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/3 - 
   (8*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/3 + 
   (8*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/3 - 
   (4*CA*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/3 - 
   (8*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/3 + 16*CF^2*uec^2*PlusD[zb, 2] + 
   (14*CA*CF*Pi^2*uec^2*PlusD[zb, 2])/3 - (5*CF^2*Pi^2*uec^2*PlusD[zb, 2])/
    3 - 20*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2] + 
   (28*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/3 + 
   (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/3 - 
   8*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2] + 4*CF^2*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 2] - (16*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 - 
   (16*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 - 
   (20*CF^2*uec^2*PlusD[zb, 3])/3 + (56*CA*CF*Pi^2*uec^2*PlusD[zb, 3])/9 + 
   (20*CF^2*Pi^2*uec^2*PlusD[zb, 3])/9 - 
   (32*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/3 + 
   (8*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/3 - 
   (32*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/3 - 
   (16*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/3 - 
   (16*CA*CF*uec^2*PlusD[zb, 4])/3 + (2*CF^2*uec^2*PlusD[zb, 4])/3 - 
   (32*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/3 - 
   (8*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/3 - (64*CA*CF*uec^2*PlusD[zb, 5])/
    15 - (8*CF^2*uec^2*PlusD[zb, 5])/15 - (13*CA*CF*uec^2*Zeta[3])/6 + 
   (51*CF^2*uec^2*Zeta[3])/2 - (98*CA*CF*Pi^2*uec^2*Zeta[3])/9 - 
   (70*CF^2*Pi^2*uec^2*Zeta[3])/9 - 26*CA*CF*uec^2*zb*Zeta[3] - 
   (115*CF^2*uec^2*zb*Zeta[3])/6 + (49*CA*CF*Pi^2*uec^2*zb*Zeta[3])/9 + 
   (35*CF^2*Pi^2*uec^2*zb*Zeta[3])/9 + (56*CF^2*uec^2*del[zb]*Zeta[3])/3 + 
   (49*CA*CF*Pi^2*uec^2*del[zb]*Zeta[3])/18 - 
   (35*CF^2*Pi^2*uec^2*del[zb]*Zeta[3])/18 + 
   (112*CA*CF*uec^2*G[0, zb]*Zeta[3])/3 - (28*CF^2*uec^2*G[0, zb]*Zeta[3])/
    3 + (14*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/3 - 
   (56*CA*CF*uec^2*G[1, zb]*Zeta[3])/3 - 8*CF^2*uec^2*G[1, zb]*Zeta[3] + 
   (56*CA*CF*uec^2*G[1, zb]*Zeta[3])/(3*zb) + (4*CF^2*uec^2*G[1, zb]*Zeta[3])/
    zb - (CF^2*uec^2*zb*G[1, zb]*Zeta[3])/3 + 
   (448*CA*CF*uec^2*G[0, 0, zb]*Zeta[3])/3 + 
   (112*CF^2*uec^2*G[0, 0, zb]*Zeta[3])/3 - 
   (224*CA*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 - 
   (56*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 - 
   (262*CA*CF*uec^2*G[0, 1, zb]*Zeta[3])/3 - 28*CF^2*uec^2*G[0, 1, zb]*
    Zeta[3] + (250*CA*CF*uec^2*G[0, 1, zb]*Zeta[3])/(3*zb) + 
   (36*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/zb + 
   (131*CA*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 + 14*CF^2*uec^2*zb*G[0, 1, zb]*
    Zeta[3] - (224*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/3 - 
   (134*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/3 + 
   (224*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/(3*zb) + 
   (134*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/(3*zb) + 
   (112*CA*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 + 
   (67*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 + 
   (112*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/3 + 36*CF^2*uec^2*G[1, 1, zb]*
    Zeta[3] - (112*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/(3*zb) - 
   (36*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/zb - 
   (56*CA*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/3 - 18*CF^2*uec^2*zb*G[1, 1, zb]*
    Zeta[3] + (56*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 - 
   (70*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (49*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (70*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (224*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (112*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (112*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (112*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   36*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (112*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (36*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (56*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   18*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (56*CA*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (56*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (28*CA*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (28*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (14*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (28*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (56*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (70*CF^2*uec^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (98*CA*CF*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/9 + 
   (70*CF^2*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/9 - 
   (56*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   (28*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 - 
   (56*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (56*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (112*CA*CF*uec^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (28*CF^2*uec^2*PlusD[zb, 1]*Zeta[3])/3 - 
   (224*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 - 
   (112*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 - 
   (224*CA*CF*uec^2*PlusD[zb, 2]*Zeta[3])/3 - 
   (56*CF^2*uec^2*PlusD[zb, 2]*Zeta[3])/3 - 
   (196*CA*CF*uec^2*del[zb]*Zeta[3]^2)/9 - (98*CF^2*uec^2*del[zb]*Zeta[3]^2)/
    9 + (496*CA*CF*uec^2*Zeta[5])/5 + (124*CF^2*uec^2*Zeta[5])/5 - 
   (248*CA*CF*uec^2*zb*Zeta[5])/5 - (62*CF^2*uec^2*zb*Zeta[5])/5 - 
   (124*CA*CF*uec^2*del[zb]*Zeta[5])/5 + (31*CF^2*uec^2*del[zb]*Zeta[5])/5 - 
   (248*CA*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (124*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (496*CA*CF*uec^2*PlusD[zb, 0]*Zeta[5])/5 - 
   (124*CF^2*uec^2*PlusD[zb, 0]*Zeta[5])/5) + 
 ep^3*(18*CA*CF*uec^2 - 98*CF^2*uec^2 - (23*CA*CF*Pi^2*uec^2)/12 + 
   (203*CF^2*Pi^2*uec^2)/12 - (11*CA*CF*Pi^4*uec^2)/480 - 
   (1307*CF^2*Pi^4*uec^2)/1440 + (409*CA*CF*Pi^6*uec^2)/6048 + 
   (19*CF^2*Pi^6*uec^2)/1512 + 215*CA*CF*uec^2*zb + 151*CF^2*uec^2*zb - 
   (427*CA*CF*Pi^2*uec^2*zb)/24 - (467*CF^2*Pi^2*uec^2*zb)/24 - 
   (5*CA*CF*Pi^4*uec^2*zb)/16 + (1573*CF^2*Pi^4*uec^2*zb)/1440 - 
   (409*CA*CF*Pi^6*uec^2*zb)/12096 - (19*CF^2*Pi^6*uec^2*zb)/3024 - 
   64*CF^2*uec^2*del[zb] + (40*CF^2*Pi^2*uec^2*del[zb])/3 - 
   (67*CF^2*Pi^4*uec^2*del[zb])/90 - (409*CA*CF*Pi^6*uec^2*del[zb])/24192 + 
   (19*CF^2*Pi^6*uec^2*del[zb])/6048 - 15*CA*CF*uec^2*G[0, zb] + 
   91*CF^2*uec^2*G[0, zb] + (29*CA*CF*Pi^2*uec^2*G[0, zb])/24 - 
   (123*CF^2*Pi^2*uec^2*G[0, zb])/8 + (7*CA*CF*Pi^4*uec^2*G[0, zb])/60 + 
   (67*CF^2*Pi^4*uec^2*G[0, zb])/180 - (433*CA*CF*uec^2*zb*G[0, zb])/2 - 
   (263*CF^2*uec^2*zb*G[0, zb])/2 + (101*CA*CF*Pi^2*uec^2*zb*G[0, zb])/6 + 
   15*CF^2*Pi^2*uec^2*zb*G[0, zb] - (67*CF^2*Pi^4*uec^2*zb*G[0, zb])/360 - 
   12*CA*CF*uec^2*G[1, zb] - 6*CF^2*uec^2*G[1, zb] + 
   (CA*CF*Pi^2*uec^2*G[1, zb])/3 + (15*CF^2*Pi^2*uec^2*G[1, zb])/4 - 
   (7*CA*CF*Pi^4*uec^2*G[1, zb])/120 - (5*CF^2*Pi^4*uec^2*G[1, zb])/9 + 
   (16*CA*CF*uec^2*G[1, zb])/zb - (5*CA*CF*Pi^2*uec^2*G[1, zb])/(3*zb) - 
   (10*CF^2*Pi^2*uec^2*G[1, zb])/(3*zb) + (7*CA*CF*Pi^4*uec^2*G[1, zb])/
    (120*zb) + (5*CF^2*Pi^4*uec^2*G[1, zb])/(18*zb) + 
   141*CA*CF*uec^2*zb*G[1, zb] + 91*CF^2*uec^2*zb*G[1, zb] - 
   (101*CA*CF*Pi^2*uec^2*zb*G[1, zb])/12 - (67*CF^2*Pi^2*uec^2*zb*G[1, zb])/
    6 + (167*CF^2*Pi^4*uec^2*zb*G[1, zb])/720 + (25*CA*CF*uec^2*G[0, 0, zb])/
    2 - (169*CF^2*uec^2*G[0, 0, zb])/2 - (9*CA*CF*Pi^2*uec^2*G[0, 0, zb])/8 + 
   (427*CF^2*Pi^2*uec^2*G[0, 0, zb])/24 + (7*CA*CF*Pi^4*uec^2*G[0, 0, zb])/
    15 - (67*CF^2*Pi^4*uec^2*G[0, 0, zb])/45 + 
   (951*CA*CF*uec^2*zb*G[0, 0, zb])/4 + (433*CF^2*uec^2*zb*G[0, 0, zb])/4 - 
   (523*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb])/24 - 
   (359*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/24 - 
   (7*CA*CF*Pi^4*uec^2*zb*G[0, 0, zb])/30 + 
   (67*CF^2*Pi^4*uec^2*zb*G[0, 0, zb])/90 + 9*CA*CF*uec^2*G[0, 1, zb] + 
   11*CF^2*uec^2*G[0, 1, zb] - (11*CA*CF*Pi^2*uec^2*G[0, 1, zb])/12 - 
   (23*CF^2*Pi^2*uec^2*G[0, 1, zb])/4 - (217*CA*CF*Pi^4*uec^2*G[0, 1, zb])/
    360 + (67*CF^2*Pi^4*uec^2*G[0, 1, zb])/60 - (12*CA*CF*uec^2*G[0, 1, zb])/
    zb - (8*CF^2*uec^2*G[0, 1, zb])/zb + (5*CA*CF*Pi^2*uec^2*G[0, 1, zb])/
    (6*zb) + (20*CF^2*Pi^2*uec^2*G[0, 1, zb])/(3*zb) + 
   (13*CA*CF*Pi^4*uec^2*G[0, 1, zb])/(40*zb) - 
   (101*CF^2*Pi^4*uec^2*G[0, 1, zb])/(180*zb) - 
   (325*CA*CF*uec^2*zb*G[0, 1, zb])/2 - (151*CF^2*uec^2*zb*G[0, 1, zb])/2 + 
   (49*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb])/4 + 
   (121*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/12 + 
   (217*CA*CF*Pi^4*uec^2*zb*G[0, 1, zb])/720 - 
   (67*CF^2*Pi^4*uec^2*zb*G[0, 1, zb])/120 + 29*CA*CF*uec^2*G[1, 0, zb] + 
   5*CF^2*uec^2*G[1, 0, zb] - (2*CA*CF*Pi^2*uec^2*G[1, 0, zb])/3 - 
   (77*CF^2*Pi^2*uec^2*G[1, 0, zb])/12 - (7*CA*CF*Pi^4*uec^2*G[1, 0, zb])/
    30 + (169*CF^2*Pi^4*uec^2*G[1, 0, zb])/360 - (12*CA*CF*uec^2*G[1, 0, zb])/
    zb - (8*CF^2*uec^2*G[1, 0, zb])/zb + (5*CA*CF*Pi^2*uec^2*G[1, 0, zb])/
    (6*zb) + (20*CF^2*Pi^2*uec^2*G[1, 0, zb])/(3*zb) + 
   (7*CA*CF*Pi^4*uec^2*G[1, 0, zb])/(30*zb) - 
   (169*CF^2*Pi^4*uec^2*G[1, 0, zb])/(360*zb) - 
   (321*CA*CF*uec^2*zb*G[1, 0, zb])/2 - (149*CF^2*uec^2*zb*G[1, 0, zb])/2 + 
   (67*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb])/6 + 
   (137*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/12 + 
   (7*CA*CF*Pi^4*uec^2*zb*G[1, 0, zb])/60 - 
   (169*CF^2*Pi^4*uec^2*zb*G[1, 0, zb])/720 - 40*CA*CF*uec^2*G[1, 1, zb] + 
   32*CF^2*uec^2*G[1, 1, zb] + (9*CA*CF*Pi^2*uec^2*G[1, 1, zb])/4 - 
   CF^2*Pi^2*uec^2*G[1, 1, zb] + (7*CA*CF*Pi^4*uec^2*G[1, 1, zb])/60 - 
   (101*CF^2*Pi^4*uec^2*G[1, 1, zb])/180 + (18*CA*CF*uec^2*G[1, 1, zb])/zb - 
   (20*CF^2*uec^2*G[1, 1, zb])/zb - (5*CA*CF*Pi^2*uec^2*G[1, 1, zb])/(4*zb) - 
   (5*CF^2*Pi^2*uec^2*G[1, 1, zb])/(3*zb) - (7*CA*CF*Pi^4*uec^2*G[1, 1, zb])/
    (60*zb) + (101*CF^2*Pi^4*uec^2*G[1, 1, zb])/(180*zb) + 
   109*CA*CF*uec^2*zb*G[1, 1, zb] + 57*CF^2*uec^2*zb*G[1, 1, zb] - 
   (37*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb])/6 - 9*CF^2*Pi^2*uec^2*zb*
    G[1, 1, zb] - (7*CA*CF*Pi^4*uec^2*zb*G[1, 1, zb])/120 + 
   (101*CF^2*Pi^4*uec^2*zb*G[1, 1, zb])/360 - (43*CA*CF*uec^2*G[0, 0, 0, zb])/
    4 + (315*CF^2*uec^2*G[0, 0, 0, zb])/4 + 
   (112*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb])/3 - 
   (20*CF^2*Pi^2*uec^2*G[0, 0, 0, zb])/3 - 
   (529*CA*CF*uec^2*zb*G[0, 0, 0, zb])/2 - 72*CF^2*uec^2*zb*G[0, 0, 0, zb] + 
   (10*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/3 - (11*CA*CF*uec^2*G[0, 0, 1, zb])/
    2 - (33*CF^2*uec^2*G[0, 0, 1, zb])/2 - 
   (65*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb])/3 + 
   (4*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/3 + (8*CA*CF*uec^2*G[0, 0, 1, zb])/zb + 
   (16*CF^2*uec^2*G[0, 0, 1, zb])/zb + (65*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb])/
    (3*zb) - (4*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/(3*zb) + 
   184*CA*CF*uec^2*zb*G[0, 0, 1, zb] + 52*CF^2*uec^2*zb*G[0, 0, 1, zb] + 
   (2*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/3 - 3*CF^2*Pi^2*uec^2*zb*
    G[0, 0, 1, zb] - (11*CA*CF*uec^2*G[0, 1, 0, zb])/2 - 
   (33*CF^2*uec^2*G[0, 1, 0, zb])/2 - (121*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb])/
    6 + (CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/3 + (8*CA*CF*uec^2*G[0, 1, 0, zb])/
    zb + (16*CF^2*uec^2*G[0, 1, 0, zb])/zb + 
   (121*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb])/(6*zb) - 
   (CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/(3*zb) + 
   (345*CA*CF*uec^2*zb*G[0, 1, 0, zb])/2 + 53*CF^2*uec^2*zb*G[0, 1, 0, zb] + 
   (CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/6 - 2*CF^2*Pi^2*uec^2*zb*
    G[0, 1, 0, zb] + 14*CA*CF*uec^2*G[0, 1, 1, zb] - 
   15*CF^2*uec^2*G[0, 1, 1, zb] + 12*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb] + 
   (11*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/3 - (12*CA*CF*uec^2*G[0, 1, 1, zb])/
    zb + (8*CF^2*uec^2*G[0, 1, 1, zb])/zb - 
   (12*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb])/zb - 
   (11*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/(3*zb) - 
   116*CA*CF*uec^2*zb*G[0, 1, 1, zb] - 43*CF^2*uec^2*zb*G[0, 1, 1, zb] + 
   (CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/6 + 
   (CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/2 - 28*CA*CF*uec^2*G[1, 0, 0, zb] - 
   (3*CF^2*uec^2*G[1, 0, 0, zb])/2 - (56*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/3 - 
   (7*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/3 + (8*CA*CF*uec^2*G[1, 0, 0, zb])/zb + 
   (16*CF^2*uec^2*G[1, 0, 0, zb])/zb + (56*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/
    (3*zb) + (7*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/(6*zb) + 
   (347*CA*CF*uec^2*zb*G[1, 0, 0, zb])/2 + 47*CF^2*uec^2*zb*G[1, 0, 0, zb] - 
   (13*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/12 + 
   32*CA*CF*uec^2*G[1, 0, 1, zb] - 27*CF^2*uec^2*G[1, 0, 1, zb] + 
   (31*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/3 + 
   (14*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/3 - (12*CA*CF*uec^2*G[1, 0, 1, zb])/
    zb + (8*CF^2*uec^2*G[1, 0, 1, zb])/zb - 
   (31*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(3*zb) - 
   (10*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(3*zb) - 
   118*CA*CF*uec^2*zb*G[1, 0, 1, zb] - 38*CF^2*uec^2*zb*G[1, 0, 1, zb] - 
   (2*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/3 + 
   (3*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/2 + 32*CA*CF*uec^2*G[1, 1, 0, zb] - 
   27*CF^2*uec^2*G[1, 1, 0, zb] + (28*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/3 + 
   6*CF^2*Pi^2*uec^2*G[1, 1, 0, zb] - (12*CA*CF*uec^2*G[1, 1, 0, zb])/zb + 
   (8*CF^2*uec^2*G[1, 1, 0, zb])/zb - (28*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/
    (3*zb) - (14*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(3*zb) - 
   107*CA*CF*uec^2*zb*G[1, 1, 0, zb] - 38*CF^2*uec^2*zb*G[1, 1, 0, zb] + 
   (CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/6 - 32*CA*CF*uec^2*G[1, 1, 1, zb] + 
   40*CF^2*uec^2*G[1, 1, 1, zb] - (14*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/3 - 
   (22*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/3 + (14*CA*CF*uec^2*G[1, 1, 1, zb])/
    zb - (20*CF^2*uec^2*G[1, 1, 1, zb])/zb + 
   (14*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(3*zb) + 
   (37*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(6*zb) + 
   68*CA*CF*uec^2*zb*G[1, 1, 1, zb] + 34*CF^2*uec^2*zb*G[1, 1, 1, zb] + 
   (CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/6 + (81*CA*CF*uec^2*G[0, 0, 0, 0, zb])/
    4 - (401*CF^2*uec^2*G[0, 0, 0, 0, zb])/4 + 
   (448*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb])/3 + 
   (80*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, zb])/3 + 
   (1381*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb])/4 + 
   (109*CF^2*uec^2*zb*G[0, 0, 0, 0, zb])/4 - 
   (224*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/3 - 
   (40*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/3 - 
   (11*CA*CF*uec^2*G[0, 0, 0, 1, zb])/2 + (75*CF^2*uec^2*G[0, 0, 0, 1, zb])/
    2 - (262*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/3 - 
   20*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb] - (4*CA*CF*uec^2*G[0, 0, 0, 1, zb])/
    zb - (32*CF^2*uec^2*G[0, 0, 0, 1, zb])/zb + 
   (266*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/(3*zb) + 
   (52*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/(3*zb) - 
   (487*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb])/2 - 
   (47*CF^2*uec^2*zb*G[0, 0, 0, 1, zb])/2 + 
   (131*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/3 + 
   10*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb] - 
   (11*CA*CF*uec^2*G[0, 0, 1, 0, zb])/2 + (75*CF^2*uec^2*G[0, 0, 1, 0, zb])/
    2 - (250*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/3 - 
   20*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb] - (4*CA*CF*uec^2*G[0, 0, 1, 0, zb])/
    zb - (32*CF^2*uec^2*G[0, 0, 1, 0, zb])/zb + 
   (251*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(3*zb) + 
   (58*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(3*zb) - 
   (449*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb])/2 - 
   (59*CF^2*uec^2*zb*G[0, 0, 1, 0, zb])/2 + 
   (125*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/3 + 
   10*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb] - 
   3*CA*CF*uec^2*G[0, 0, 1, 1, zb] - 5*CF^2*uec^2*G[0, 0, 1, 1, zb] + 
   (161*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/3 + 
   (50*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/3 + 
   (6*CA*CF*uec^2*G[0, 0, 1, 1, zb])/zb + (8*CF^2*uec^2*G[0, 0, 1, 1, zb])/
    zb - (160*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(3*zb) - 
   (52*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(3*zb) + 
   152*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb] + 31*CF^2*uec^2*zb*
    G[0, 0, 1, 1, zb] - (161*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/6 - 
   (25*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/3 - 
   (11*CA*CF*uec^2*G[0, 1, 0, 0, zb])/2 + (75*CF^2*uec^2*G[0, 1, 0, 0, zb])/
    2 - (241*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/3 - 
   20*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb] - (4*CA*CF*uec^2*G[0, 1, 0, 0, zb])/
    zb - (32*CF^2*uec^2*G[0, 1, 0, 0, zb])/zb + 
   (475*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(6*zb) + 
   (67*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(3*zb) - 
   208*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb] - 
   (77*CF^2*uec^2*zb*G[0, 1, 0, 0, zb])/2 + 
   (241*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/6 + 
   10*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb] - 
   3*CA*CF*uec^2*G[0, 1, 0, 1, zb] - 5*CF^2*uec^2*G[0, 1, 0, 1, zb] + 
   (139*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/3 + 
   (50*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/3 + 
   (6*CA*CF*uec^2*G[0, 1, 0, 1, zb])/zb + (8*CF^2*uec^2*G[0, 1, 0, 1, zb])/
    zb - (139*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/(3*zb) - 
   (50*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/(3*zb) + 
   141*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb] + 37*CF^2*uec^2*zb*
    G[0, 1, 0, 1, zb] - (139*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/6 - 
   (25*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/3 - 
   3*CA*CF*uec^2*G[0, 1, 1, 0, zb] - 5*CF^2*uec^2*G[0, 1, 1, 0, zb] + 
   45*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb] + 
   (50*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/3 + 
   (6*CA*CF*uec^2*G[0, 1, 1, 0, zb])/zb + (8*CF^2*uec^2*G[0, 1, 1, 0, zb])/
    zb - (131*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/(3*zb) - 
   (58*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/(3*zb) + 
   125*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb] + 37*CF^2*uec^2*zb*
    G[0, 1, 1, 0, zb] - (45*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/2 - 
   (25*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/3 + 
   8*CA*CF*uec^2*G[0, 1, 1, 1, zb] - 12*CF^2*uec^2*G[0, 1, 1, 1, zb] - 
   (161*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/6 - 
   15*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb] - (7*CA*CF*uec^2*G[0, 1, 1, 1, zb])/
    zb + (4*CF^2*uec^2*G[0, 1, 1, 1, zb])/zb + 
   (77*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(3*zb) + 
   (52*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(3*zb) - 
   (157*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb])/2 - 
   37*CF^2*uec^2*zb*G[0, 1, 1, 1, zb] + 
   (161*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/12 + 
   (15*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/2 + 
   23*CA*CF*uec^2*G[1, 0, 0, 0, zb] - (77*CF^2*uec^2*G[1, 0, 0, 0, zb])/2 - 
   (224*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/3 - 
   (161*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/6 - 
   (4*CA*CF*uec^2*G[1, 0, 0, 0, zb])/zb - (32*CF^2*uec^2*G[1, 0, 0, 0, zb])/
    zb + (224*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(3*zb) + 
   (161*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(6*zb) - 
   216*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb] + 
   (29*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/2 + 
   (112*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/3 + 
   (161*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/12 - 
   24*CA*CF*uec^2*G[1, 0, 0, 1, zb] + 51*CF^2*uec^2*G[1, 0, 0, 1, zb] + 
   42*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb] + 
   (67*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/3 + 
   (6*CA*CF*uec^2*G[1, 0, 0, 1, zb])/zb + (8*CF^2*uec^2*G[1, 0, 0, 1, zb])/
    zb - (130*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/(3*zb) - 
   (59*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/(3*zb) + 
   148*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb] - 3*CF^2*uec^2*zb*G[1, 0, 0, 1, zb] - 
   21*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb] - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/6 - 
   24*CA*CF*uec^2*G[1, 0, 1, 0, zb] + 51*CF^2*uec^2*G[1, 0, 1, 0, zb] + 
   40*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb] + 
   (67*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/3 + 
   (6*CA*CF*uec^2*G[1, 0, 1, 0, zb])/zb + (8*CF^2*uec^2*G[1, 0, 1, 0, zb])/
    zb - (121*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(3*zb) - 
   (65*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(3*zb) + 
   137*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb] + 3*CF^2*uec^2*zb*G[1, 0, 1, 0, zb] - 
   20*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb] - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/6 + 
   23*CA*CF*uec^2*G[1, 0, 1, 1, zb] - 52*CF^2*uec^2*G[1, 0, 1, 1, zb] - 
   (73*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/3 - 
   (58*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/3 - 
   (7*CA*CF*uec^2*G[1, 0, 1, 1, zb])/zb + (4*CF^2*uec^2*G[1, 0, 1, 1, zb])/
    zb + (24*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/zb + 
   (20*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/zb - 
   89*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb] - 14*CF^2*uec^2*zb*G[1, 0, 1, 1, zb] + 
   (73*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/6 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/3 - 
   24*CA*CF*uec^2*G[1, 1, 0, 0, zb] + 51*CF^2*uec^2*G[1, 1, 0, 0, zb] + 
   (112*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/3 + 
   (67*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/3 + 
   (6*CA*CF*uec^2*G[1, 1, 0, 0, zb])/zb + (8*CF^2*uec^2*G[1, 1, 0, 0, zb])/
    zb - (112*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/(3*zb) - 
   (67*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/(3*zb) + 
   124*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb] - 3*CF^2*uec^2*zb*G[1, 1, 0, 0, zb] - 
   (56*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/3 - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/6 + 
   23*CA*CF*uec^2*G[1, 1, 0, 1, zb] - 52*CF^2*uec^2*G[1, 1, 0, 1, zb] - 
   (58*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/3 - 
   (58*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/3 - 
   (7*CA*CF*uec^2*G[1, 1, 0, 1, zb])/zb + (4*CF^2*uec^2*G[1, 1, 0, 1, zb])/
    zb + (62*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(3*zb) + 
   (50*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(3*zb) - 
   80*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb] - 8*CF^2*uec^2*zb*G[1, 1, 0, 1, zb] + 
   (29*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/3 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/3 + 
   23*CA*CF*uec^2*G[1, 1, 1, 0, zb] - 52*CF^2*uec^2*G[1, 1, 1, 0, zb] - 
   (56*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/3 - 
   (58*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/3 - 
   (7*CA*CF*uec^2*G[1, 1, 1, 0, zb])/zb + (4*CF^2*uec^2*G[1, 1, 1, 0, zb])/
    zb + (56*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(3*zb) + 
   (58*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(3*zb) - 
   72*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb] - 8*CF^2*uec^2*zb*G[1, 1, 1, 0, zb] + 
   (28*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/3 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/3 - 
   (43*CA*CF*uec^2*G[1, 1, 1, 1, zb])/2 + 49*CF^2*uec^2*G[1, 1, 1, 1, zb] + 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/3 + 
   (52*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/3 + 
   (15*CA*CF*uec^2*G[1, 1, 1, 1, zb])/(2*zb) - 
   (10*CF^2*uec^2*G[1, 1, 1, 1, zb])/zb - 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(3*zb) - 
   (52*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(3*zb) + 
   42*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb] + 17*CF^2*uec^2*zb*G[1, 1, 1, 1, zb] - 
   (14*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/3 - 
   (26*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/3 - 
   512*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb] + 
   32*CF^2*uec^2*G[0, 0, 0, 0, 0, zb] - 16*CF^2*uec^2*zb*
    G[0, 0, 0, 0, 0, zb] + 376*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb] - 
   (376*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb])/zb + 
   8*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb] + 340*CA*CF*uec^2*
    G[0, 0, 0, 1, 0, zb] + 8*CF^2*uec^2*G[0, 0, 0, 1, 0, zb] - 
   (340*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb])/zb - 
   (8*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/zb + 4*CA*CF*uec^2*zb*
    G[0, 0, 0, 1, 0, zb] - 240*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb] - 
   24*CF^2*uec^2*G[0, 0, 0, 1, 1, zb] + 
   (240*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb])/zb + 
   (24*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/zb - 4*CA*CF*uec^2*zb*
    G[0, 0, 0, 1, 1, zb] + 4*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb] + 
   310*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb] + 
   20*CF^2*uec^2*G[0, 0, 1, 0, 0, zb] - 
   (310*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb])/zb - 
   (20*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/zb + 10*CA*CF*uec^2*zb*
    G[0, 0, 1, 0, 0, zb] - 12*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb] - 
   220*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb] - 
   32*CF^2*uec^2*G[0, 0, 1, 0, 1, zb] + 
   (220*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb])/zb + 
   (32*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/zb - 8*CA*CF*uec^2*zb*
    G[0, 0, 1, 0, 1, zb] + 12*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb] - 
   188*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb] - 
   32*CF^2*uec^2*G[0, 0, 1, 1, 0, zb] + 
   (188*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb])/zb + 
   (32*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/zb - 8*CA*CF*uec^2*zb*
    G[0, 0, 1, 1, 0, zb] + 12*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 
   124*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb] + 
   36*CF^2*uec^2*G[0, 0, 1, 1, 1, zb] - 
   (124*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
   (36*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/zb + 6*CA*CF*uec^2*zb*
    G[0, 0, 1, 1, 1, zb] - 10*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb] + 
   283*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb] + 
   38*CF^2*uec^2*G[0, 1, 0, 0, 0, zb] - 
   (283*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb])/zb - 
   (38*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/zb + 19*CA*CF*uec^2*zb*
    G[0, 1, 0, 0, 0, zb] - 30*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb] - 
   202*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb] - 
   44*CF^2*uec^2*G[0, 1, 0, 0, 1, zb] + 
   (202*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb])/zb + 
   (44*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/zb - 14*CA*CF*uec^2*zb*
    G[0, 1, 0, 0, 1, zb] + 24*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb] - 
   182*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb] - 
   52*CF^2*uec^2*G[0, 1, 0, 1, 0, zb] + 
   (182*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb])/zb + 
   (52*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/zb - 18*CA*CF*uec^2*zb*
    G[0, 1, 0, 1, 0, zb] + 32*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb] + 
   124*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb] + 
   52*CF^2*uec^2*G[0, 1, 0, 1, 1, zb] - 
   (124*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb])/zb - 
   (52*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/zb + 14*CA*CF*uec^2*zb*
    G[0, 1, 0, 1, 1, zb] - 26*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb] - 
   154*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb] - 
   44*CF^2*uec^2*G[0, 1, 1, 0, 0, zb] + 
   (154*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb])/zb + 
   (44*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/zb - 14*CA*CF*uec^2*zb*
    G[0, 1, 1, 0, 0, zb] + 24*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb] + 
   104*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb] + 
   44*CF^2*uec^2*G[0, 1, 1, 0, 1, zb] - 
   (104*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb])/zb - 
   (44*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/zb + 10*CA*CF*uec^2*zb*
    G[0, 1, 1, 0, 1, zb] - 18*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb] + 
   88*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb] + 44*CF^2*uec^2*G[0, 1, 1, 1, 0, zb] - 
   (88*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb])/zb - 
   (44*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/zb + 10*CA*CF*uec^2*zb*
    G[0, 1, 1, 1, 0, zb] - 18*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 
   54*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb] - 42*CF^2*uec^2*G[0, 1, 1, 1, 1, zb] + 
   (54*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb])/zb + 
   (42*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/zb - 7*CA*CF*uec^2*zb*
    G[0, 1, 1, 1, 1, zb] + 13*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb] + 
   256*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb] + 130*CF^2*uec^2*
    G[1, 0, 0, 0, 0, zb] - (256*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb])/zb - 
   (65*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/zb - 
   (49*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/2 - 
   184*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb] - 108*CF^2*uec^2*
    G[1, 0, 0, 0, 1, zb] + (184*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/zb + 
   (62*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/zb + 19*CF^2*uec^2*zb*
    G[1, 0, 0, 0, 1, zb] - 164*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb] - 
   116*CF^2*uec^2*G[1, 0, 0, 1, 0, zb] + 
   (164*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/zb + 
   (70*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/zb - 4*CA*CF*uec^2*zb*
    G[1, 0, 0, 1, 0, zb] + 27*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 
   112*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb] + 
   96*CF^2*uec^2*G[1, 0, 0, 1, 1, zb] - 
   (112*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/zb - 
   (64*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/zb + 4*CA*CF*uec^2*zb*
    G[1, 0, 0, 1, 1, zb] - 22*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb] - 
   146*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb] - 128*CF^2*uec^2*
    G[1, 0, 1, 0, 0, zb] + (146*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/zb + 
   (82*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/zb - 10*CA*CF*uec^2*zb*
    G[1, 0, 1, 0, 0, zb] + 39*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 
   100*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb] + 104*CF^2*uec^2*
    G[1, 0, 1, 0, 1, zb] - (100*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/zb - 
   (72*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/zb + 8*CA*CF*uec^2*zb*
    G[1, 0, 1, 0, 1, zb] - 30*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb] + 
   84*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb] + 104*CF^2*uec^2*
    G[1, 0, 1, 1, 0, zb] - (84*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/zb - 
   (72*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/zb + 8*CA*CF*uec^2*zb*
    G[1, 0, 1, 1, 0, zb] - 30*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 
   52*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb] - 84*CF^2*uec^2*G[1, 0, 1, 1, 1, zb] + 
   (52*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/zb + 
   (62*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/zb - 6*CA*CF*uec^2*zb*
    G[1, 0, 1, 1, 1, zb] + 22*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb] - 
   128*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb] - 108*CF^2*uec^2*
    G[1, 1, 0, 0, 0, zb] + (128*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/zb + 
   (62*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/zb + 19*CF^2*uec^2*zb*
    G[1, 1, 0, 0, 0, zb] + 88*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb] + 
   88*CF^2*uec^2*G[1, 1, 0, 0, 1, zb] - (88*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/
    zb - (56*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/zb - 
   14*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb] + 
   76*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb] + 96*CF^2*uec^2*G[1, 1, 0, 1, 0, zb] - 
   (76*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/zb - 
   (64*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/zb + 4*CA*CF*uec^2*zb*
    G[1, 1, 0, 1, 0, zb] - 22*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 
   48*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb] - 80*CF^2*uec^2*G[1, 1, 0, 1, 1, zb] + 
   (48*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/zb + 
   (58*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/zb - 4*CA*CF*uec^2*zb*
    G[1, 1, 0, 1, 1, zb] + 18*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb] + 
   64*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb] + 88*CF^2*uec^2*G[1, 1, 1, 0, 0, zb] - 
   (64*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/zb - 
   (56*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/zb - 14*CF^2*uec^2*zb*
    G[1, 1, 1, 0, 0, zb] - 40*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb] - 
   72*CF^2*uec^2*G[1, 1, 1, 0, 1, zb] + (40*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/
    zb + (50*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/zb + 
   10*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb] - 
   32*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb] - 72*CF^2*uec^2*G[1, 1, 1, 1, 0, zb] + 
   (32*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/zb + 
   (50*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/zb + 10*CF^2*uec^2*zb*
    G[1, 1, 1, 1, 0, zb] + 16*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb] + 
   60*CF^2*uec^2*G[1, 1, 1, 1, 1, zb] - (16*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/
    zb - (45*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/zb - 
   7*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb] - 2048*CA*CF*uec^2*
    G[0, 0, 0, 0, 0, 0, zb] - 128*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, zb] + 
   1024*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb] + 
   64*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb] + 
   1520*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb] + 
   96*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb] - 
   (1520*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/zb - 
   (96*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb])/zb - 
   760*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   48*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] + 
   1392*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb] + 
   96*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb] - 
   (1384*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/zb - 
   (112*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/zb - 
   696*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] - 
   48*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] - 
   1000*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb] - 
   80*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb] + 
   (992*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/zb + 
   (96*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb])/zb + 
   500*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] + 
   40*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] + 
   1296*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb] + 
   96*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb] - 
   (1276*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/zb - 
   (136*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/zb - 
   648*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] - 
   48*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] - 
   936*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb] - 
   80*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb] + 
   (920*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/zb + 
   (112*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb])/zb + 
   468*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] + 
   40*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 
   808*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb] - 
   80*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb] + 
   (792*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/zb + 
   (112*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/zb + 
   404*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] + 
   40*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] + 
   548*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb] + 
   72*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb] - 
   (536*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb - 
   (96*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb - 
   274*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   36*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   1224*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb] + 
   96*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb] - 
   (1186*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/zb - 
   (172*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/zb - 
   612*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] - 
   48*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] - 
   888*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb] - 
   80*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb] + 
   (860*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/zb + 
   (136*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/zb + 
   444*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] + 
   40*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 
   824*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb] - 
   80*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb] + 
   (788*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/zb + 
   (152*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/zb + 
   412*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] + 
   40*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] + 
   580*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb] + 
   72*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb] - 
   (552*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb - 
   (128*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb - 
   290*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] - 
   36*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] - 
   696*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb] - 
   80*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb] + 
   (668*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/zb + 
   (136*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb])/zb + 
   348*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] + 
   40*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] + 
   484*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb] + 
   72*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 
   (464*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb - 
   (112*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb - 
   242*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] - 
   36*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   420*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb] + 
   72*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 
   (400*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb - 
   (112*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb - 
   210*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] - 
   36*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] - 
   274*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb] - 
   68*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb] + 
   (260*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/zb + 
   (96*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb])/zb + 
   137*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] + 
   34*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] + 
   1170*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb] + 
   96*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb] - 
   (1105*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/zb - 
   (226*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/zb - 
   585*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] - 
   48*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] - 
   852*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb] - 
   80*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb] + 
   (806*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/zb + 
   (172*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/zb + 
   426*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] + 
   40*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 
   788*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb] - 
   80*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb] + 
   (734*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/zb + 
   (188*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/zb + 
   394*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] + 
   40*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] + 
   556*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb] + 
   72*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb] - 
   (516*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/zb - 
   (152*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb])/zb - 
   278*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] - 
   36*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] - 
   740*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb] - 
   80*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb] + 
   (674*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/zb + 
   (212*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/zb + 
   370*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] + 
   40*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] + 
   524*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb] + 
   72*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb] - 
   (476*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb - 
   (168*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb - 
   262*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] - 
   36*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   460*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb] + 
   72*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb] - 
   (412*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb])/zb - 
   (168*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb])/zb - 
   230*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] - 
   36*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] - 
   306*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb] - 
   68*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb] + 
   (272*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/zb + 
   (136*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb])/zb + 
   153*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] + 
   34*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 
   628*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb] - 
   80*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb] + 
   (582*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/zb + 
   (172*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb])/zb + 
   314*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] + 
   40*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] + 
   444*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb] + 
   72*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb] - 
   (412*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb])/zb - 
   (136*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/zb - 
   222*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] - 
   36*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   412*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb] + 
   72*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb] - 
   (372*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb - 
   (152*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb - 
   206*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] - 
   36*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] - 
   282*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb] - 
   68*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb] + 
   (252*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/zb + 
   (128*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb])/zb + 
   141*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] + 
   34*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] + 
   348*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb] + 
   72*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb] - 
   (316*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb - 
   (136*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb - 
   174*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] - 
   36*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] - 
   234*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb] - 
   68*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb] + 
   (212*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb + 
   (112*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb + 
   117*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] + 
   34*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   202*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb] - 
   68*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb] + 
   (180*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/zb + 
   (112*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/zb + 
   101*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] + 
   34*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] + 
   125*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb] + 
   66*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb] - 
   (110*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/zb - 
   (96*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb])/zb - 
   (125*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   33*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb] + 
   1024*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb] + 
   307*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb] - 
   (1024*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/zb - 
   (307*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/zb - 
   512*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb] - 
   (307*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/2 - 
   752*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb] - 
   226*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb] + 
   (752*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/zb + 
   (226*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/zb + 
   376*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] + 
   113*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   688*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb] - 
   226*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb] + 
   (680*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/zb + 
   (242*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/zb + 
   344*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] + 
   113*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] + 
   488*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb] + 
   172*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb] - 
   (480*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/zb - 
   (188*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb])/zb - 
   244*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] - 
   86*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] - 
   640*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb] - 
   226*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb] + 
   (620*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/zb + 
   (266*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/zb + 
   320*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] + 
   113*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] + 
   456*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb] + 
   172*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb] - 
   (440*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/zb - 
   (204*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/zb - 
   228*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] - 
   86*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   392*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb] + 
   172*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb] - 
   (376*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/zb - 
   (204*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb])/zb - 
   196*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] - 
   86*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] - 
   260*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb] - 
   136*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb] + 
   (248*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/zb + 
   (160*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/zb + 
   130*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] + 
   68*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   604*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb] - 
   226*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb] + 
   (566*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/zb + 
   (302*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/zb + 
   302*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] + 
   113*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] + 
   432*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb] + 
   172*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb] - 
   (404*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/zb - 
   (228*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb])/zb - 
   216*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] - 
   86*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   400*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb] + 
   172*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb] - 
   (364*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/zb - 
   (244*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb])/zb - 
   200*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] - 
   86*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] - 
   276*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb] - 
   136*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb] + 
   (248*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/zb + 
   (192*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb])/zb + 
   138*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] + 
   68*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] + 
   336*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb] + 
   172*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb] - 
   (308*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/zb - 
   (228*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb])/zb - 
   168*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] - 
   86*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] - 
   228*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb] - 
   136*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb] + 
   (208*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/zb + 
   (176*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb])/zb + 
   114*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] + 
   68*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   196*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb] - 
   136*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb] + 
   (176*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/zb + 
   (176*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb])/zb + 
   98*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] + 
   68*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] + 
   122*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb] + 
   112*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb] - 
   (108*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/zb - 
   (140*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/zb - 
   61*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] - 
   56*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] - 
   512*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb] - 
   226*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb] + 
   (512*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/zb + 
   (226*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/zb + 
   256*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb] + 
   113*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb] + 
   368*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb] + 
   172*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb] - 
   (368*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/zb - 
   (172*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/zb - 
   184*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] - 
   86*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   336*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb] + 
   172*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb] - 
   (328*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/zb - 
   (188*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb])/zb - 
   168*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] - 
   86*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] - 
   232*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb] - 
   136*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb] + 
   (224*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/zb + 
   (152*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb])/zb + 
   116*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] + 
   68*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] + 
   312*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb] + 
   172*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb] - 
   (292*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/zb - 
   (212*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/zb - 
   156*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] - 
   86*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] - 
   216*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb] - 
   136*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb] + 
   (200*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/zb + 
   (168*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb])/zb + 
   108*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] + 
   68*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   184*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb] - 
   136*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb] + 
   (168*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/zb + 
   (168*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb])/zb + 
   92*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] + 
   68*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] + 
   116*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb] + 
   112*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb] - 
   (104*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/zb - 
   (136*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb])/zb - 
   58*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] - 
   56*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   256*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb] + 
   172*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb] - 
   (256*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/zb - 
   (172*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb])/zb - 
   128*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] - 
   86*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] - 
   176*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb] - 
   136*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb] + 
   (176*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/zb + 
   (136*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb])/zb + 
   88*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] + 
   68*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   160*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb] - 
   136*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb] + 
   (152*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/zb + 
   (152*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb])/zb + 
   80*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] + 
   68*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] + 
   104*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb] + 
   112*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb] - 
   (96*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/zb - 
   (128*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/zb - 
   52*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] - 
   56*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] - 
   128*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb] - 
   136*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb] + 
   (128*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/zb + 
   (136*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb])/zb + 
   64*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] + 
   68*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] + 
   80*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb] + 
   112*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb] - 
   (80*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/zb - 
   (112*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/zb - 
   40*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] - 
   56*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] + 
   64*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb] + 
   112*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb] - 
   (64*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/zb - 
   (112*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/zb - 
   32*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] - 
   56*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] - 
   32*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb] - 
   96*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb] + 
   (32*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/zb + 
   (96*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb])/zb + 
   16*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb] + 
   48*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb] - 14*CA*CF*uec^2*Log[Q2dmu2] + 
   90*CF^2*uec^2*Log[Q2dmu2] + (13*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/12 - 
   (61*CF^2*Pi^2*uec^2*Log[Q2dmu2])/4 + (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2])/
    120 + (67*CF^2*Pi^4*uec^2*Log[Q2dmu2])/180 - 
   131*CA*CF*uec^2*zb*Log[Q2dmu2] - 121*CF^2*uec^2*zb*Log[Q2dmu2] + 
   (26*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/3 + 15*CF^2*Pi^2*uec^2*zb*
    Log[Q2dmu2] - (67*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2])/360 + 
   64*CF^2*uec^2*del[zb]*Log[Q2dmu2] - 
   (40*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/3 + 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/72 - 
   (409*CA*CF*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/12096 - 
   (19*CF^2*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/1512 + 
   11*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2] - 83*CF^2*uec^2*G[0, zb]*Log[Q2dmu2] - 
   (3*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (209*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/12 + 
   (7*CA*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/30 - 
   (67*CF^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/45 + 
   (265*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 + 
   (203*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (127*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/12 - 
   (193*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/12 - 
   (7*CA*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/60 + 
   (67*CF^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/90 + 
   10*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2] + 10*CF^2*uec^2*G[1, zb]*Log[Q2dmu2] - 
   (CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/6 - 
   (49*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/6 - 
   (7*CA*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/60 + 
   (101*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/180 - 
   (12*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/zb - 
   (8*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/zb + 
   (5*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(6*zb) + 
   (20*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(3*zb) + 
   (7*CA*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(60*zb) - 
   (101*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(180*zb) - 
   85*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 71*CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2] + (9*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 + 
   (79*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/6 + 
   (7*CA*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/120 - 
   (101*CF^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/360 - 
   (17*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (153*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (56*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (20*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   145*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] - 72*CF^2*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (10*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   7*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2] - 15*CF^2*uec^2*G[0, 1, zb]*
    Log[Q2dmu2] - (31*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (4*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
   (16*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
   (31*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (4*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   97*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 52*CF^2*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] + (2*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   3*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
   16*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2] - 9*CF^2*uec^2*G[1, 0, zb]*
    Log[Q2dmu2] - (28*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
   (16*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
   (28*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   95*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] + 50*CF^2*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (11*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   24*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2] - 22*CF^2*uec^2*G[1, 1, zb]*
    Log[Q2dmu2] + (14*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   4*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2] - 
   (12*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb - 
   (14*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (11*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   62*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] - 40*CF^2*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (2*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (27*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (187*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (224*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (80*CF^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (367*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (95*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (112*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (40*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 33*CF^2*uec^2*G[0, 0, 1, zb]*
    Log[Q2dmu2] - 42*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   20*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (4*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (32*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (130*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (52*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   125*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   37*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   21*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   10*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 33*CF^2*uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2] - 40*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   20*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (4*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (32*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (121*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (58*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   114*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   43*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   20*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   10*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   6*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 2*CF^2*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (73*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (50*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (6*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (8*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (24*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (52*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   73*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (73*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (25*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   14*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 7*CF^2*uec^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (112*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (67*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (32*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (112*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (67*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   116*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   17*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (56*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   18*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 30*CF^2*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (58*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (58*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (6*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (8*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (62*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (50*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   76*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   18*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (29*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   18*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 30*CF^2*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] + (56*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (58*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (6*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (8*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (56*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (58*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   68*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   18*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (28*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   19*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 38*CF^2*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2] - (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (7*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (4*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (52*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   40*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   22*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (14*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (26*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   256*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   184*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (184*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   164*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (164*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (8*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   112*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   24*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (112*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (24*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   146*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   20*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (146*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (20*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   10*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   12*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   100*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   32*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (100*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (32*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   12*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   84*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   32*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (84*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (32*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   12*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   52*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   36*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (52*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (36*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   6*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   10*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   128*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   76*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (128*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (38*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   11*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   88*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   72*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (88*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (44*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   10*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   76*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (76*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (52*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   18*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   48*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (48*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (52*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   4*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   16*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   64*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   72*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (64*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (44*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   10*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   40*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   64*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (40*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (44*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   8*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   64*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (32*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (44*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   56*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (16*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (42*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   6*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   1024*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   128*CF^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   512*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   64*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   752*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (752*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (96*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   376*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   688*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (680*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (112*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   344*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   488*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (480*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (96*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   244*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   640*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (620*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (136*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   320*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   456*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (440*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (112*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   228*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   392*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (376*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (112*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   196*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   260*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (248*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (96*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   130*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   36*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   604*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (566*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (172*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   302*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   432*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (404*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (136*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   216*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   400*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (364*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (152*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   200*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   276*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (248*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (128*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   138*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   36*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   336*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (308*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (136*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   168*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   40*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   228*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (208*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (112*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   114*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   36*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   196*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (176*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (112*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   98*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   36*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   122*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (108*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (96*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   61*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   34*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   512*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   226*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (512*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (226*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   256*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   113*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   368*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   172*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (368*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (172*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   184*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   86*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   336*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   172*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (328*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (188*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   168*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   86*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   232*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (224*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (152*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   116*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   312*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   172*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (292*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (212*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   156*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   86*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   216*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (200*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (168*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   108*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   184*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (168*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (168*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   92*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   116*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   112*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (104*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (136*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   58*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   56*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   256*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   172*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (256*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (172*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   128*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   86*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   176*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (176*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (136*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   88*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   160*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (152*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (152*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   80*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   104*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   112*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (96*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (128*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   52*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   56*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   128*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (128*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (136*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   64*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   80*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   112*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (80*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (112*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   40*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   56*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   64*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   112*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (64*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (112*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   56*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   32*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (32*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (96*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   5*CA*CF*uec^2*Log[Q2dmu2]^2 - 41*CF^2*uec^2*Log[Q2dmu2]^2 - 
   (CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/4 + (103*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/
    12 + (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^2)/120 - 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2)/90 + (77*CA*CF*uec^2*zb*Log[Q2dmu2]^2)/
    2 + (97*CF^2*uec^2*zb*Log[Q2dmu2]^2)/2 - 
   (7*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/3 - 
   (101*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/12 - 
   (7*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/240 + 
   (67*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/180 - 32*CF^2*uec^2*del[zb]*
    Log[Q2dmu2]^2 + (20*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/3 - 
   (7*CA*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/480 - 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/360 - 
   (7*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (75*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (14*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (10*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   40*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2 - 36*CF^2*uec^2*zb*G[0, zb]*
    Log[Q2dmu2]^2 + (5*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2 - 7*CF^2*uec^2*G[1, zb]*
    Log[Q2dmu2]^2 - (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb + 
   (8*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb + 
   (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (2*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   25*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2 + 26*CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2]^2 - (7*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (9*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (89*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (56*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (97*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (61*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (28*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (20*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 15*CF^2*uec^2*G[0, 1, zb]*
    Log[Q2dmu2]^2 - (29*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   10*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (16*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (31*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (26*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   31*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 23*CF^2*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 + (29*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   5*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 7*CF^2*uec^2*G[1, 0, zb]*
    Log[Q2dmu2]^2 - (28*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (29*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (2*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (16*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (28*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (29*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   30*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 19*CF^2*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + (14*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   7*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 8*CF^2*uec^2*G[1, 1, zb]*
    Log[Q2dmu2]^2 + (14*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (26*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (3*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (4*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (14*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (26*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   18*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 16*CF^2*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2]^2 - (7*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   64*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 16*CF^2*uec^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 8*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   4*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   38*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 4*CF^2*uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (38*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (4*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   24*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 12*CF^2*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (24*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (12*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   2*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   32*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 20*CF^2*uec^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (32*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (10*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 20*CA*CF*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - 24*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (20*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (16*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 24*CF^2*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (16*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (16*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 24*CF^2*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 - (8*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (18*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   256*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   64*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   128*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   32*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   184*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   48*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (184*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (48*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   92*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   24*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   168*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   48*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (164*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (56*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   84*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   24*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   116*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (112*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (48*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   58*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   20*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   156*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   48*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (146*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (68*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   78*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   24*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   108*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (100*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (56*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   54*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   20*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   92*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (84*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (56*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   46*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   20*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   58*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   36*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (52*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (48*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   29*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   18*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   128*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   86*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (128*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (86*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   64*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   43*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   88*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   68*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (88*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (68*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   44*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   34*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   80*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   68*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (76*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (76*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   40*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   34*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   52*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   56*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (48*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (64*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   26*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   28*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   64*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   68*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (64*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (68*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   32*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   34*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   40*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   56*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (40*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (56*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   20*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   28*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   32*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   56*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (32*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (56*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   16*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   28*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   16*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   48*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (16*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (48*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   24*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   CA*CF*uec^2*Log[Q2dmu2]^3 + (37*CF^2*uec^2*Log[Q2dmu2]^3)/3 + 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/9 - (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3)/
    9 - (22*CA*CF*uec^2*zb*Log[Q2dmu2]^3)/3 - 
   12*CF^2*uec^2*zb*Log[Q2dmu2]^3 + (5*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/9 + 
   (32*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/3 - 
   (25*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/9 - 
   (7*CA*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/720 + 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/270 + 
   CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3 - 
   (43*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (28*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (40*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (25*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (35*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (14*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (20*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (14*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (14*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (26*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (16*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (14*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(9*zb) + 
   (26*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(9*zb) - 
   (14*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (26*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (7*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 + 
   (13*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (32*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (20*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (20*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (4*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (128*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (88*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   16*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (88*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (16*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (44*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   8*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (80*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   16*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (76*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (56*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (40*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   8*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (52*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (40*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (16*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (26*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (20*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (68*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (68*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (32*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (34*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (40*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (56*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (40*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (56*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (20*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (28*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (32*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (56*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (56*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (16*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (28*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   16*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (16*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (16*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (8*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   8*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (CA*CF*uec^2*Log[Q2dmu2]^4)/6 - (7*CF^2*uec^2*Log[Q2dmu2]^4)/2 + 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^4)/18 + (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4)/
    9 + CA*CF*uec^2*zb*Log[Q2dmu2]^4 + (19*CF^2*uec^2*zb*Log[Q2dmu2]^4)/6 - 
   (7*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/36 - 
   (5*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/9 - 
   (8*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/3 - 
   (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/72 + 
   (5*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/18 - 
   (4*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/3 + 
   (4*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/3 + 
   (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   4*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4 - 
   (10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (4*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/zb - 
   (5*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   2*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4 + 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (14*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (14*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (4*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (7*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   4*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4 + 
   (4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (4*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/zb + 
   (2*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   2*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4 - (2*CA*CF*uec^2*Log[Q2dmu2]^5)/
    15 + (4*CF^2*uec^2*Log[Q2dmu2]^5)/15 - (2*CF^2*uec^2*zb*Log[Q2dmu2]^5)/
    15 + (2*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5)/3 - 
   (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/180 - 
   (2*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/9 - 
   (8*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/15 - 
   (16*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^5)/15 + 
   (4*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/15 + 
   (8*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/15 + 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (4*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/5 - 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/(15*zb) - 
   (4*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/(5*zb) - 
   (2*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/15 - 
   (2*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/5 - (2*CA*CF*uec^2*Log[Q2dmu2]^6)/
    45 - (8*CF^2*uec^2*Log[Q2dmu2]^6)/45 + (CA*CF*uec^2*zb*Log[Q2dmu2]^6)/
    45 + (4*CF^2*uec^2*zb*Log[Q2dmu2]^6)/45 + 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^6)/90 - 
   (2*CF^2*uec^2*del[zb]*Log[Q2dmu2]^6)/45 + 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^7)/315 + 
   (8*CF^2*uec^2*del[zb]*Log[Q2dmu2]^7)/315 + 64*CF^2*uec^2*PlusD[zb, 0] - 
   (40*CF^2*Pi^2*uec^2*PlusD[zb, 0])/3 + (67*CF^2*Pi^4*uec^2*PlusD[zb, 0])/
    72 - (409*CA*CF*Pi^6*uec^2*PlusD[zb, 0])/6048 - 
   (19*CF^2*Pi^6*uec^2*PlusD[zb, 0])/1512 - 64*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 0] + (40*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/3 - 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/120 - 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/180 + 
   32*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 
   (25*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/3 - 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/120 + 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/90 - 
   (32*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 - 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/9 + 
   (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/9 + 
   (10*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/3 - 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/18 - 
   (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/9 + 
   (2*CA*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/15 - 
   (4*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/15 + 
   (2*CA*CF*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/45 + 
   (8*CF^2*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/45 - 
   64*CF^2*uec^2*PlusD[zb, 1] + (40*CF^2*Pi^2*uec^2*PlusD[zb, 1])/3 - 
   (7*CA*CF*Pi^4*uec^2*PlusD[zb, 1])/60 - (67*CF^2*Pi^4*uec^2*PlusD[zb, 1])/
    180 + 64*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] - 
   (50*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/3 - 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/30 + 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/45 - 
   32*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1] - 
   (14*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/3 + 
   (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/3 + 
   (40*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/3 - 
   (28*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/9 - 
   (40*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/9 + 
   (4*CA*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/3 - 
   (4*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/3 + 
   (8*CA*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/15 + 
   (16*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/15 + 
   32*CF^2*uec^2*PlusD[zb, 2] - (25*CF^2*Pi^2*uec^2*PlusD[zb, 2])/3 - 
   (7*CA*CF*Pi^4*uec^2*PlusD[zb, 2])/30 + (67*CF^2*Pi^4*uec^2*PlusD[zb, 2])/
    90 - 32*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2] - 
   (28*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/3 + 
   (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/3 + 
   20*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2] - 
   (28*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/3 - 
   (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/3 + 
   (16*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 - 
   (8*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 + 
   (8*CA*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/3 + 
   (8*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/3 - (32*CF^2*uec^2*PlusD[zb, 3])/
    3 - (56*CA*CF*Pi^2*uec^2*PlusD[zb, 3])/9 + 
   (10*CF^2*Pi^2*uec^2*PlusD[zb, 3])/9 + 
   (40*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/3 - 
   (112*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/9 - 
   (40*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/9 + 
   (32*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/3 - 
   (8*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/3 + 
   (64*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3])/9 + 
   (32*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3])/9 + 
   (10*CF^2*uec^2*PlusD[zb, 4])/3 - (56*CA*CF*Pi^2*uec^2*PlusD[zb, 4])/9 - 
   (10*CF^2*Pi^2*uec^2*PlusD[zb, 4])/9 + 
   (32*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/3 - 
   (4*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/3 + 
   (32*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4])/3 + 
   (8*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4])/3 + 
   (64*CA*CF*uec^2*PlusD[zb, 5])/15 - (4*CF^2*uec^2*PlusD[zb, 5])/15 + 
   (128*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/15 + 
   (16*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/15 + 
   (128*CA*CF*uec^2*PlusD[zb, 6])/45 + (8*CF^2*uec^2*PlusD[zb, 6])/45 - 
   (9*CA*CF*uec^2*Zeta[3])/2 + (265*CF^2*uec^2*Zeta[3])/6 + 
   (98*CA*CF*Pi^2*uec^2*Zeta[3])/9 - (35*CF^2*Pi^2*uec^2*Zeta[3])/9 - 
   (469*CA*CF*uec^2*zb*Zeta[3])/6 - 42*CF^2*uec^2*zb*Zeta[3] + 
   (35*CF^2*Pi^2*uec^2*zb*Zeta[3])/18 + (112*CF^2*uec^2*del[zb]*Zeta[3])/3 - 
   (175*CF^2*Pi^2*uec^2*del[zb]*Zeta[3])/18 - 
   (49*CA*CF*Pi^4*uec^2*del[zb]*Zeta[3])/360 + 
   (469*CF^2*Pi^4*uec^2*del[zb]*Zeta[3])/540 + 
   (13*CA*CF*uec^2*G[0, zb]*Zeta[3])/2 - (319*CF^2*uec^2*G[0, zb]*Zeta[3])/
    6 + (392*CA*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/9 + 
   (140*CF^2*Pi^2*uec^2*G[0, zb]*Zeta[3])/9 + 
   (601*CA*CF*uec^2*zb*G[0, zb]*Zeta[3])/6 + 
   (191*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/6 - 
   (196*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/9 - 
   (70*CF^2*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/9 + 
   (19*CA*CF*uec^2*G[1, zb]*Zeta[3])/3 + (7*CF^2*uec^2*G[1, zb]*Zeta[3])/3 - 
   (196*CA*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/9 - 
   (109*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/9 - 
   (7*CA*CF*uec^2*G[1, zb]*Zeta[3])/(3*zb) - (56*CF^2*uec^2*G[1, zb]*Zeta[3])/
    (3*zb) + (196*CA*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/(9*zb) + 
   (109*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/(9*zb) - 
   (181*CA*CF*uec^2*zb*G[1, zb]*Zeta[3])/3 - 
   (49*CF^2*uec^2*zb*G[1, zb]*Zeta[3])/3 + 
   (98*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/9 + 
   (109*CF^2*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/18 - 
   (448*CA*CF*uec^2*G[0, 0, zb]*Zeta[3])/3 + 
   (56*CF^2*uec^2*G[0, 0, zb]*Zeta[3])/3 - 
   (28*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/3 + 
   (250*CA*CF*uec^2*G[0, 1, zb]*Zeta[3])/3 + 8*CF^2*uec^2*G[0, 1, zb]*
    Zeta[3] - (250*CA*CF*uec^2*G[0, 1, zb]*Zeta[3])/(3*zb) - 
   (8*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/zb + 4*CA*CF*uec^2*zb*G[0, 1, zb]*
    Zeta[3] - (10*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 + 
   (224*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/3 + 
   (100*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/3 - 
   (224*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/(3*zb) - 
   (50*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/(3*zb) - 
   (11*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 - 
   (112*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/3 - 
   (104*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/3 + 
   (112*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/(3*zb) + 
   (22*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/zb + 4*CF^2*uec^2*zb*G[1, 1, zb]*
    Zeta[3] - (1792*CA*CF*uec^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (224*CF^2*uec^2*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (896*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (112*CF^2*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (1076*CA*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 + 56*CF^2*uec^2*G[0, 0, 1, zb]*
    Zeta[3] - (1052*CA*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (72*CF^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/zb - 
   (538*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 - 
   28*CF^2*uec^2*zb*G[0, 0, 1, zb]*Zeta[3] + 
   (1024*CA*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/3 + 56*CF^2*uec^2*G[0, 1, 0, zb]*
    Zeta[3] - (974*CA*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (268*CF^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (512*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/3 - 
   28*CF^2*uec^2*zb*G[0, 1, 0, zb]*Zeta[3] - 
   (566*CA*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (140*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (176*CA*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/zb + 
   (72*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/zb + 
   (283*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (70*CF^2*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (896*CA*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (346*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (896*CA*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (346*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (448*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (173*CF^2*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (524*CA*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (268*CF^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (500*CA*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (316*CF^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (262*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (134*CF^2*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (448*CA*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (268*CF^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (448*CA*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (268*CF^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (224*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (134*CF^2*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (224*CA*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/3 + 72*CF^2*uec^2*G[1, 1, 1, zb]*
    Zeta[3] - (224*CA*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (72*CF^2*uec^2*G[1, 1, 1, zb]*Zeta[3])/zb - 
   (112*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/3 - 
   36*CF^2*uec^2*zb*G[1, 1, 1, zb]*Zeta[3] + 
   (13*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3])/3 - 51*CF^2*uec^2*Log[Q2dmu2]*
    Zeta[3] + (196*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/9 + 
   (140*CF^2*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/9 + 
   52*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3] + 
   (115*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 - 
   (98*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/9 - 
   (70*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/9 - 
   (112*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (49*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (35*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (224*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (112*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   16*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (112*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (8*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (2*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (896*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (224*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (448*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (112*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (524*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   56*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (500*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (72*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (262*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   28*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (448*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (268*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (448*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (268*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (224*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (134*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (224*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   72*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (224*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (72*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (112*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   36*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (56*CA*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (28*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (14*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (70*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (49*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (70*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (224*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (112*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (112*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (56*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (112*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   36*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (112*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) - 
   (36*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/zb - 
   (56*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   18*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (112*CA*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (112*CF^2*uec^2*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (56*CA*CF*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (56*CF^2*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (28*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (28*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (14*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/9 + 
   (28*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/9 - 
   (112*CF^2*uec^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (98*CA*CF*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/9 + 
   (35*CF^2*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/9 + 
   (140*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 - 
   (196*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/9 - 
   (140*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/9 + 
   (56*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (28*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (112*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 + 
   (112*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 + 
   (140*CF^2*uec^2*PlusD[zb, 1]*Zeta[3])/3 - 
   (392*CA*CF*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/9 - 
   (140*CF^2*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/9 + 
   (224*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 - 
   (56*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 + 
   (224*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (112*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (224*CA*CF*uec^2*PlusD[zb, 2]*Zeta[3])/3 - 
   (28*CF^2*uec^2*PlusD[zb, 2]*Zeta[3])/3 + 
   (448*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 + 
   (112*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 + 
   (896*CA*CF*uec^2*PlusD[zb, 3]*Zeta[3])/9 + 
   (112*CF^2*uec^2*PlusD[zb, 3]*Zeta[3])/9 - (784*CA*CF*uec^2*Zeta[3]^2)/9 - 
   (196*CF^2*uec^2*Zeta[3]^2)/9 + (392*CA*CF*uec^2*zb*Zeta[3]^2)/9 + 
   (98*CF^2*uec^2*zb*Zeta[3]^2)/9 + (196*CA*CF*uec^2*del[zb]*Zeta[3]^2)/9 - 
   (49*CF^2*uec^2*del[zb]*Zeta[3]^2)/9 + 
   (392*CA*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/9 + 
   (196*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/9 + 
   (784*CA*CF*uec^2*PlusD[zb, 0]*Zeta[3]^2)/9 + 
   (196*CF^2*uec^2*PlusD[zb, 0]*Zeta[3]^2)/9 - (496*CA*CF*uec^2*Zeta[5])/5 + 
   (62*CF^2*uec^2*Zeta[5])/5 - (31*CF^2*uec^2*zb*Zeta[5])/5 + 
   31*CF^2*uec^2*del[zb]*Zeta[5] - (434*CA*CF*Pi^2*uec^2*del[zb]*Zeta[5])/
    15 - (31*CF^2*Pi^2*uec^2*del[zb]*Zeta[5])/3 - 
   (1984*CA*CF*uec^2*G[0, zb]*Zeta[5])/5 - (248*CF^2*uec^2*G[0, zb]*Zeta[5])/
    5 + (992*CA*CF*uec^2*zb*G[0, zb]*Zeta[5])/5 + 
   (124*CF^2*uec^2*zb*G[0, zb]*Zeta[5])/5 + 
   (992*CA*CF*uec^2*G[1, zb]*Zeta[5])/5 + (366*CF^2*uec^2*G[1, zb]*Zeta[5])/
    5 - (992*CA*CF*uec^2*G[1, zb]*Zeta[5])/(5*zb) - 
   (366*CF^2*uec^2*G[1, zb]*Zeta[5])/(5*zb) - 
   (496*CA*CF*uec^2*zb*G[1, zb]*Zeta[5])/5 - 
   (183*CF^2*uec^2*zb*G[1, zb]*Zeta[5])/5 - 
   (992*CA*CF*uec^2*Log[Q2dmu2]*Zeta[5])/5 - 
   (248*CF^2*uec^2*Log[Q2dmu2]*Zeta[5])/5 + 
   (496*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[5])/5 + 
   (124*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[5])/5 + 
   (248*CA*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (62*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (248*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/5 + 
   (124*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/5 + 
   (496*CA*CF*uec^2*PlusD[zb, 0]*Zeta[5])/5 - 
   (62*CF^2*uec^2*PlusD[zb, 0]*Zeta[5])/5 + 
   (992*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/5 + 
   (248*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/5 + 
   (1984*CA*CF*uec^2*PlusD[zb, 1]*Zeta[5])/5 + 
   (248*CF^2*uec^2*PlusD[zb, 1]*Zeta[5])/5 + 
   (2032*CA*CF*uec^2*del[zb]*Zeta[7])/7 + (254*CF^2*uec^2*del[zb]*Zeta[7])/
    7) + ep^4*(44*CA*CF*uec^2 - 212*CF^2*uec^2 - (11*CA*CF*Pi^2*uec^2)/2 + 
   (223*CF^2*Pi^2*uec^2)/6 + (101*CA*CF*Pi^4*uec^2)/1440 - 
   (793*CF^2*Pi^4*uec^2)/480 - (409*CA*CF*Pi^6*uec^2)/6048 + 
   (19*CF^2*Pi^6*uec^2)/3024 + 688*CA*CF*uec^2*zb + 380*CF^2*uec^2*zb - 
   (841*CA*CF*Pi^2*uec^2*zb)/12 - (563*CF^2*Pi^2*uec^2*zb)/12 - 
   (149*CA*CF*Pi^4*uec^2*zb)/240 + (67*CF^2*Pi^4*uec^2*zb)/40 - 
   (19*CF^2*Pi^6*uec^2*zb)/6048 - 128*CF^2*uec^2*del[zb] + 
   (80*CF^2*Pi^2*uec^2*del[zb])/3 - (67*CF^2*Pi^4*uec^2*del[zb])/45 + 
   (95*CF^2*Pi^6*uec^2*del[zb])/6048 + (14527*CA*CF*Pi^8*uec^2*del[zb])/
    691200 - (247*CF^2*Pi^8*uec^2*del[zb])/604800 - 38*CA*CF*uec^2*G[0, zb] + 
   198*CF^2*uec^2*G[0, zb] + (49*CA*CF*Pi^2*uec^2*G[0, zb])/12 - 
   (409*CF^2*Pi^2*uec^2*G[0, zb])/12 + (11*CA*CF*Pi^4*uec^2*G[0, zb])/160 + 
   (2581*CF^2*Pi^4*uec^2*G[0, zb])/1440 - (409*CA*CF*Pi^6*uec^2*G[0, zb])/
    1512 - (19*CF^2*Pi^6*uec^2*G[0, zb])/756 - 691*CA*CF*uec^2*zb*G[0, zb] - 
   341*CF^2*uec^2*zb*G[0, zb] + (513*CA*CF*Pi^2*uec^2*zb*G[0, zb])/8 + 
   (961*CF^2*Pi^2*uec^2*zb*G[0, zb])/24 + (137*CA*CF*Pi^4*uec^2*zb*G[0, zb])/
    160 - (649*CF^2*Pi^4*uec^2*zb*G[0, zb])/288 + 
   (409*CA*CF*Pi^6*uec^2*zb*G[0, zb])/3024 + (19*CF^2*Pi^6*uec^2*zb*G[0, zb])/
    1512 - 28*CA*CF*uec^2*G[1, zb] - 4*CF^2*uec^2*G[1, zb] - 
   (13*CA*CF*Pi^2*uec^2*G[1, zb])/6 + (35*CF^2*Pi^2*uec^2*G[1, zb])/6 + 
   (133*CA*CF*Pi^4*uec^2*G[1, zb])/720 - (1169*CF^2*Pi^4*uec^2*G[1, zb])/
    720 + (409*CA*CF*Pi^6*uec^2*G[1, zb])/3024 + 
   (803*CF^2*Pi^6*uec^2*G[1, zb])/15120 + (40*CA*CF*uec^2*G[1, zb])/zb - 
   (16*CF^2*uec^2*G[1, zb])/zb - (5*CA*CF*Pi^2*uec^2*G[1, zb])/zb - 
   (10*CF^2*Pi^2*uec^2*G[1, zb])/(3*zb) + (67*CA*CF*Pi^4*uec^2*G[1, zb])/
    (720*zb) + (67*CF^2*Pi^4*uec^2*G[1, zb])/(90*zb) - 
   (409*CA*CF*Pi^6*uec^2*G[1, zb])/(3024*zb) - (803*CF^2*Pi^6*uec^2*G[1, zb])/
    (15120*zb) + 454*CA*CF*uec^2*zb*G[1, zb] + 234*CF^2*uec^2*zb*G[1, zb] - 
   (129*CA*CF*Pi^2*uec^2*zb*G[1, zb])/4 - (341*CF^2*Pi^2*uec^2*zb*G[1, zb])/
    12 - (683*CA*CF*Pi^4*uec^2*zb*G[1, zb])/720 + 
   (1571*CF^2*Pi^4*uec^2*zb*G[1, zb])/720 - 
   (409*CA*CF*Pi^6*uec^2*zb*G[1, zb])/6048 - 
   (803*CF^2*Pi^6*uec^2*zb*G[1, zb])/30240 + 33*CA*CF*uec^2*G[0, 0, zb] - 
   185*CF^2*uec^2*G[0, 0, zb] - (67*CA*CF*Pi^2*uec^2*G[0, 0, zb])/24 + 
   (249*CF^2*Pi^2*uec^2*G[0, 0, zb])/8 - (7*CA*CF*Pi^4*uec^2*G[0, 0, zb])/
    15 - (67*CF^2*Pi^4*uec^2*G[0, 0, zb])/90 + 
   (1555*CA*CF*uec^2*zb*G[0, 0, zb])/2 + (589*CF^2*uec^2*zb*G[0, 0, zb])/2 - 
   (775*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb])/12 - 30*CF^2*Pi^2*uec^2*zb*
    G[0, 0, zb] + (67*CF^2*Pi^4*uec^2*zb*G[0, 0, zb])/180 + 
   22*CA*CF*uec^2*G[0, 1, zb] + 14*CF^2*uec^2*G[0, 1, zb] - 
   (41*CA*CF*Pi^2*uec^2*G[0, 1, zb])/12 - (23*CF^2*Pi^2*uec^2*G[0, 1, zb])/
    4 + (13*CA*CF*Pi^4*uec^2*G[0, 1, zb])/40 + 
   (5*CF^2*Pi^4*uec^2*G[0, 1, zb])/9 - (32*CA*CF*uec^2*G[0, 1, zb])/zb + 
   (10*CA*CF*Pi^2*uec^2*G[0, 1, zb])/(3*zb) + 
   (20*CF^2*Pi^2*uec^2*G[0, 1, zb])/(3*zb) - 
   (13*CA*CF*Pi^4*uec^2*G[0, 1, zb])/(40*zb) - 
   (5*CF^2*Pi^4*uec^2*G[0, 1, zb])/(9*zb) - 541*CA*CF*uec^2*zb*G[0, 1, zb] - 
   203*CF^2*uec^2*zb*G[0, 1, zb] + (149*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb])/4 + 
   (64*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/3 + 
   (5*CA*CF*Pi^4*uec^2*zb*G[0, 1, zb])/18 - 
   (89*CF^2*Pi^4*uec^2*zb*G[0, 1, zb])/120 + 106*CA*CF*uec^2*G[1, 0, zb] + 
   2*CF^2*uec^2*G[1, 0, zb] - (8*CA*CF*Pi^2*uec^2*G[1, 0, zb])/3 - 
   (25*CF^2*Pi^2*uec^2*G[1, 0, zb])/4 + (7*CA*CF*Pi^4*uec^2*G[1, 0, zb])/30 + 
   (233*CF^2*Pi^4*uec^2*G[1, 0, zb])/180 - (32*CA*CF*uec^2*G[1, 0, zb])/zb + 
   (10*CA*CF*Pi^2*uec^2*G[1, 0, zb])/(3*zb) + 
   (20*CF^2*Pi^2*uec^2*G[1, 0, zb])/(3*zb) - (7*CA*CF*Pi^4*uec^2*G[1, 0, zb])/
    (30*zb) - (233*CF^2*Pi^4*uec^2*G[1, 0, zb])/(360*zb) - 
   537*CA*CF*uec^2*zb*G[1, 0, zb] - 201*CF^2*uec^2*zb*G[1, 0, zb] + 
   (425*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb])/12 + 
   (131*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/6 - 
   (367*CF^2*Pi^4*uec^2*zb*G[1, 0, zb])/720 - 134*CA*CF*uec^2*G[1, 1, zb] + 
   84*CF^2*uec^2*G[1, 1, zb] + (22*CA*CF*Pi^2*uec^2*G[1, 1, zb])/3 - 
   (15*CF^2*Pi^2*uec^2*G[1, 1, zb])/2 - (7*CA*CF*Pi^4*uec^2*G[1, 1, zb])/60 - 
   (11*CF^2*Pi^4*uec^2*G[1, 1, zb])/30 + (48*CA*CF*uec^2*G[1, 1, zb])/zb - 
   (64*CF^2*uec^2*G[1, 1, zb])/zb - (5*CA*CF*Pi^2*uec^2*G[1, 1, zb])/zb + 
   (10*CF^2*Pi^2*uec^2*G[1, 1, zb])/(3*zb) + (7*CA*CF*Pi^4*uec^2*G[1, 1, zb])/
    (60*zb) - (CF^2*Pi^4*uec^2*G[1, 1, zb])/(360*zb) + 
   376*CA*CF*uec^2*zb*G[1, 1, zb] + 150*CF^2*uec^2*zb*G[1, 1, zb] - 
   (131*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb])/6 - 
   (52*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/3 + (5*CF^2*Pi^4*uec^2*zb*G[1, 1, zb])/
    18 - (59*CA*CF*uec^2*G[0, 0, 0, zb])/2 + (347*CF^2*uec^2*G[0, 0, 0, zb])/
    2 + (27*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb])/8 - 
   (881*CF^2*Pi^2*uec^2*G[0, 0, 0, zb])/24 - 
   (28*CA*CF*Pi^4*uec^2*G[0, 0, 0, zb])/15 + 
   (134*CF^2*Pi^4*uec^2*G[0, 0, 0, zb])/45 - 
   (3517*CA*CF*uec^2*zb*G[0, 0, 0, zb])/4 - 
   (947*CF^2*uec^2*zb*G[0, 0, 0, zb])/4 + 
   (2077*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/24 + 
   (637*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/24 + 
   (14*CA*CF*Pi^4*uec^2*zb*G[0, 0, 0, zb])/15 - 
   (67*CF^2*Pi^4*uec^2*zb*G[0, 0, 0, zb])/45 - 
   15*CA*CF*uec^2*G[0, 0, 1, zb] - 25*CF^2*uec^2*G[0, 0, 1, zb] + 
   (13*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb])/12 + 
   (49*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/4 + 
   (367*CA*CF*Pi^4*uec^2*G[0, 0, 1, zb])/180 - 
   (67*CF^2*Pi^4*uec^2*G[0, 0, 1, zb])/30 + (24*CA*CF*uec^2*G[0, 0, 1, zb])/
    zb + (16*CF^2*uec^2*G[0, 0, 1, zb])/zb - 
   (5*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb])/(3*zb) - 
   (40*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/(3*zb) - 
   (89*CA*CF*Pi^4*uec^2*G[0, 0, 1, zb])/(60*zb) + 
   (101*CF^2*Pi^4*uec^2*G[0, 0, 1, zb])/(90*zb) + 
   (1247*CA*CF*uec^2*zb*G[0, 0, 1, zb])/2 + 
   (329*CF^2*uec^2*zb*G[0, 0, 1, zb])/2 - 
   (611*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/12 - 
   (215*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/12 - 
   (367*CA*CF*Pi^4*uec^2*zb*G[0, 0, 1, zb])/360 + 
   (67*CF^2*Pi^4*uec^2*zb*G[0, 0, 1, zb])/60 - 
   15*CA*CF*uec^2*G[0, 1, 0, zb] - 25*CF^2*uec^2*G[0, 1, 0, zb] + 
   (13*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb])/12 + 
   (49*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/4 + 
   (167*CA*CF*Pi^4*uec^2*G[0, 1, 0, zb])/90 - 
   (67*CF^2*Pi^4*uec^2*G[0, 1, 0, zb])/30 + (24*CA*CF*uec^2*G[0, 1, 0, zb])/
    zb + (16*CF^2*uec^2*G[0, 1, 0, zb])/zb - 
   (5*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb])/(3*zb) - 
   (40*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/(3*zb) - 
   (29*CA*CF*Pi^4*uec^2*G[0, 1, 0, zb])/(24*zb) + 
   (169*CF^2*Pi^4*uec^2*G[0, 1, 0, zb])/(180*zb) + 
   (1159*CA*CF*uec^2*zb*G[0, 1, 0, zb])/2 + 
   (329*CF^2*uec^2*zb*G[0, 1, 0, zb])/2 - 
   (289*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/6 - 
   (233*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/12 - 
   (167*CA*CF*Pi^4*uec^2*zb*G[0, 1, 0, zb])/180 + 
   (67*CF^2*Pi^4*uec^2*zb*G[0, 1, 0, zb])/60 + 
   38*CA*CF*uec^2*G[0, 1, 1, zb] - 50*CF^2*uec^2*G[0, 1, 1, zb] - 
   (7*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb])/2 + (CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/
    6 - (233*CA*CF*Pi^4*uec^2*G[0, 1, 1, zb])/360 + 
   (67*CF^2*Pi^4*uec^2*G[0, 1, 1, zb])/36 - (36*CA*CF*uec^2*G[0, 1, 1, zb])/
    zb + (40*CF^2*uec^2*G[0, 1, 1, zb])/zb + 
   (5*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb])/(2*zb) + 
   (10*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/(3*zb) + 
   (5*CA*CF*Pi^4*uec^2*G[0, 1, 1, zb])/(18*zb) - 
   (101*CF^2*Pi^4*uec^2*G[0, 1, 1, zb])/(90*zb) - 
   399*CA*CF*uec^2*zb*G[0, 1, 1, zb] - 125*CF^2*uec^2*zb*G[0, 1, 1, zb] + 
   (349*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/12 + 
   (53*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/3 + 
   (233*CA*CF*Pi^4*uec^2*zb*G[0, 1, 1, zb])/720 - 
   (67*CF^2*Pi^4*uec^2*zb*G[0, 1, 1, zb])/72 - 
   115*CA*CF*uec^2*G[1, 0, 0, zb] + 5*CF^2*uec^2*G[1, 0, 0, zb] + 
   (17*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/6 + 
   (91*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/12 + 
   (14*CA*CF*Pi^4*uec^2*G[1, 0, 0, zb])/15 - 
   (239*CF^2*Pi^4*uec^2*G[1, 0, 0, zb])/360 + (24*CA*CF*uec^2*G[1, 0, 0, zb])/
    zb + (16*CF^2*uec^2*G[1, 0, 0, zb])/zb - 
   (5*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb])/(3*zb) - 
   (40*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/(3*zb) - 
   (14*CA*CF*Pi^4*uec^2*G[1, 0, 0, zb])/(15*zb) + 
   (239*CF^2*Pi^4*uec^2*G[1, 0, 0, zb])/(360*zb) + 
   (1183*CA*CF*uec^2*zb*G[1, 0, 0, zb])/2 + 
   (319*CF^2*uec^2*zb*G[1, 0, 0, zb])/2 - 47*CA*CF*Pi^2*uec^2*zb*
    G[1, 0, 0, zb] - (211*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/12 - 
   (7*CA*CF*Pi^4*uec^2*zb*G[1, 0, 0, zb])/15 + 
   (239*CF^2*Pi^4*uec^2*zb*G[1, 0, 0, zb])/720 + 
   118*CA*CF*uec^2*G[1, 0, 1, zb] - 74*CF^2*uec^2*G[1, 0, 1, zb] - 
   (11*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/2 + 
   (11*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/2 - 
   (217*CA*CF*Pi^4*uec^2*G[1, 0, 1, zb])/180 + 
   (169*CF^2*Pi^4*uec^2*G[1, 0, 1, zb])/180 - (36*CA*CF*uec^2*G[1, 0, 1, zb])/
    zb + (40*CF^2*uec^2*G[1, 0, 1, zb])/zb + 
   (5*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(2*zb) + 
   (10*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(3*zb) + 
   (13*CA*CF*Pi^4*uec^2*G[1, 0, 1, zb])/(20*zb) + 
   (31*CF^2*Pi^4*uec^2*G[1, 0, 1, zb])/(180*zb) - 
   413*CA*CF*uec^2*zb*G[1, 0, 1, zb] - 121*CF^2*uec^2*zb*G[1, 0, 1, zb] + 
   (82*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/3 + 
   (25*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/2 + 
   (217*CA*CF*Pi^4*uec^2*zb*G[1, 0, 1, zb])/360 - 
   (169*CF^2*Pi^4*uec^2*zb*G[1, 0, 1, zb])/360 + 
   118*CA*CF*uec^2*G[1, 1, 0, zb] - 74*CF^2*uec^2*G[1, 1, 0, zb] - 
   (11*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/2 + 
   (11*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/2 - 
   (7*CA*CF*Pi^4*uec^2*G[1, 1, 0, zb])/15 + 
   (169*CF^2*Pi^4*uec^2*G[1, 1, 0, zb])/180 - (36*CA*CF*uec^2*G[1, 1, 0, zb])/
    zb + (40*CF^2*uec^2*G[1, 1, 0, zb])/zb + 
   (5*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(2*zb) + 
   (10*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(3*zb) + 
   (7*CA*CF*Pi^4*uec^2*G[1, 1, 0, zb])/(15*zb) - 
   (169*CF^2*Pi^4*uec^2*G[1, 1, 0, zb])/(180*zb) - 
   369*CA*CF*uec^2*zb*G[1, 1, 0, zb] - 121*CF^2*uec^2*zb*G[1, 1, 0, zb] + 
   (77*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/3 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/2 + 
   (7*CA*CF*Pi^4*uec^2*zb*G[1, 1, 0, zb])/30 - 
   (169*CF^2*Pi^4*uec^2*zb*G[1, 1, 0, zb])/360 - 
   110*CA*CF*uec^2*G[1, 1, 1, zb] + 106*CF^2*uec^2*G[1, 1, 1, zb] + 
   (79*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/12 - 
   (67*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/6 + 
   (7*CA*CF*Pi^4*uec^2*G[1, 1, 1, zb])/30 - 
   (101*CF^2*Pi^4*uec^2*G[1, 1, 1, zb])/90 + (42*CA*CF*uec^2*G[1, 1, 1, zb])/
    zb - (68*CF^2*uec^2*G[1, 1, 1, zb])/zb - 
   (35*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(12*zb) + 
   (5*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(3*zb) - 
   (7*CA*CF*Pi^4*uec^2*G[1, 1, 1, zb])/(30*zb) + 
   (101*CF^2*Pi^4*uec^2*G[1, 1, 1, zb])/(90*zb) + 
   242*CA*CF*uec^2*zb*G[1, 1, 1, zb] + 100*CF^2*uec^2*zb*G[1, 1, 1, zb] - 
   14*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb] - 
   (83*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/6 - 
   (7*CA*CF*Pi^4*uec^2*zb*G[1, 1, 1, zb])/60 + 
   (101*CF^2*Pi^4*uec^2*zb*G[1, 1, 1, zb])/180 + 
   (113*CA*CF*uec^2*G[0, 0, 0, 0, zb])/4 - (657*CF^2*uec^2*G[0, 0, 0, 0, zb])/
    4 - (448*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb])/3 + 
   (40*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, zb])/3 + 
   (1951*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb])/2 + 
   144*CF^2*uec^2*zb*G[0, 0, 0, 0, zb] - 
   (20*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/3 + 
   (13*CA*CF*uec^2*G[0, 0, 0, 1, zb])/2 + (75*CF^2*uec^2*G[0, 0, 0, 1, zb])/
    2 + (266*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/3 - 
   (8*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/3 - 
   (16*CA*CF*uec^2*G[0, 0, 0, 1, zb])/zb - (32*CF^2*uec^2*G[0, 0, 0, 1, zb])/
    zb - (266*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/(3*zb) + 
   (8*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/(3*zb) - 
   695*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb] - 104*CF^2*uec^2*zb*
    G[0, 0, 0, 1, zb] - (4*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/3 + 
   6*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb] + 
   (13*CA*CF*uec^2*G[0, 0, 1, 0, zb])/2 + (75*CF^2*uec^2*G[0, 0, 1, 0, zb])/
    2 + (251*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/3 - 
   (2*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/3 - 
   (16*CA*CF*uec^2*G[0, 0, 1, 0, zb])/zb - (32*CF^2*uec^2*G[0, 0, 1, 0, zb])/
    zb - (251*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(3*zb) + 
   (2*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(3*zb) - 
   650*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb] - 106*CF^2*uec^2*zb*
    G[0, 0, 1, 0, zb] - (CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/3 + 
   4*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb] - 
   25*CA*CF*uec^2*G[0, 0, 1, 1, zb] + 27*CF^2*uec^2*G[0, 0, 1, 1, zb] - 
   (160*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/3 - 
   (22*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/3 + 
   (24*CA*CF*uec^2*G[0, 0, 1, 1, zb])/zb - (16*CF^2*uec^2*G[0, 0, 1, 1, zb])/
    zb + (160*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(3*zb) + 
   (22*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(3*zb) + 
   450*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb] + 86*CF^2*uec^2*zb*
    G[0, 0, 1, 1, zb] - (CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/3 - 
   CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb] + (13*CA*CF*uec^2*G[0, 1, 0, 0, zb])/
    2 + (75*CF^2*uec^2*G[0, 1, 0, 0, zb])/2 + 
   (475*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/6 + 
   (7*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/3 - 
   (16*CA*CF*uec^2*G[0, 1, 0, 0, zb])/zb - (32*CF^2*uec^2*G[0, 1, 0, 0, zb])/
    zb - (475*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(6*zb) - 
   (7*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(3*zb) - 
   (1231*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb])/2 - 
   109*CF^2*uec^2*zb*G[0, 1, 0, 0, zb] + 
   (7*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/6 + 
   CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb] - 25*CA*CF*uec^2*G[0, 1, 0, 1, zb] + 
   27*CF^2*uec^2*G[0, 1, 0, 1, zb] - (139*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/
    3 - (20*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/3 + 
   (24*CA*CF*uec^2*G[0, 1, 0, 1, zb])/zb - (16*CF^2*uec^2*G[0, 1, 0, 1, zb])/
    zb + (139*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/(3*zb) + 
   (20*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/(3*zb) + 
   427*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb] + 88*CF^2*uec^2*zb*
    G[0, 1, 0, 1, zb] - (5*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/3 - 
   25*CA*CF*uec^2*G[0, 1, 1, 0, zb] + 27*CF^2*uec^2*G[0, 1, 1, 0, zb] - 
   (131*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/3 - 
   (28*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/3 + 
   (24*CA*CF*uec^2*G[0, 1, 1, 0, zb])/zb - (16*CF^2*uec^2*G[0, 1, 1, 0, zb])/
    zb + (131*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/(3*zb) + 
   (28*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/(3*zb) + 
   383*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb] + 88*CF^2*uec^2*zb*
    G[0, 1, 1, 0, zb] - (4*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/3 + 
   CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb] + 35*CA*CF*uec^2*G[0, 1, 1, 1, zb] - 
   60*CF^2*uec^2*G[0, 1, 1, 1, zb] + (77*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/
    3 + (37*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/3 - 
   (28*CA*CF*uec^2*G[0, 1, 1, 1, zb])/zb + (40*CF^2*uec^2*G[0, 1, 1, 1, zb])/
    zb - (77*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(3*zb) - 
   (37*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(3*zb) - 
   251*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb] - 77*CF^2*uec^2*zb*
    G[0, 1, 1, 1, zb] + (7*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/6 - 
   (3*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/2 + 
   92*CA*CF*uec^2*G[1, 0, 0, 0, zb] - (39*CF^2*uec^2*G[1, 0, 0, 0, zb])/2 + 
   (224*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/3 + 
   (41*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/3 - 
   (16*CA*CF*uec^2*G[1, 0, 0, 0, zb])/zb - (32*CF^2*uec^2*G[1, 0, 0, 0, zb])/
    zb - (224*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(3*zb) - 
   (41*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(6*zb) - 
   (1253*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb])/2 - 
   85*CF^2*uec^2*zb*G[1, 0, 0, 0, zb] - 
   (CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/12 - 
   88*CA*CF*uec^2*G[1, 0, 0, 1, zb] + 69*CF^2*uec^2*G[1, 0, 0, 1, zb] - 
   (130*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/3 - 
   (46*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/3 + 
   (24*CA*CF*uec^2*G[1, 0, 0, 1, zb])/zb - (16*CF^2*uec^2*G[1, 0, 0, 1, zb])/
    zb + (130*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/(3*zb) + 
   (29*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/(3*zb) + 
   437*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb] + 70*CF^2*uec^2*zb*
    G[1, 0, 0, 1, zb] + (4*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/3 - 
   (3*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/2 - 
   88*CA*CF*uec^2*G[1, 0, 1, 0, zb] + 69*CF^2*uec^2*G[1, 0, 1, 0, zb] - 
   (121*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/3 - 
   (52*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/3 + 
   (24*CA*CF*uec^2*G[1, 0, 1, 0, zb])/zb - (16*CF^2*uec^2*G[1, 0, 1, 0, zb])/
    zb + (121*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(3*zb) + 
   (35*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(3*zb) + 
   414*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb] + 72*CF^2*uec^2*zb*
    G[1, 0, 1, 0, zb] + (CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/3 + 
   (CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/2 + 
   80*CA*CF*uec^2*G[1, 0, 1, 1, zb] - 90*CF^2*uec^2*G[1, 0, 1, 1, zb] + 
   24*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb] + 
   (58*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/3 - 
   (28*CA*CF*uec^2*G[1, 0, 1, 1, zb])/zb + (40*CF^2*uec^2*G[1, 0, 1, 1, zb])/
    zb - (24*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/zb - 
   (15*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/zb - 
   280*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb] - 66*CF^2*uec^2*zb*
    G[1, 0, 1, 1, zb] + (CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/3 - 
   2*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb] - 
   88*CA*CF*uec^2*G[1, 1, 0, 0, zb] + 69*CF^2*uec^2*G[1, 1, 0, 0, zb] - 
   (112*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/3 - 
   18*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb] + (24*CA*CF*uec^2*G[1, 1, 0, 0, zb])/
    zb - (16*CF^2*uec^2*G[1, 1, 0, 0, zb])/zb + 
   (112*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/(3*zb) + 
   (37*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/(3*zb) + 
   371*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb] + 70*CF^2*uec^2*zb*
    G[1, 1, 0, 0, zb] + (7*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/6 + 
   80*CA*CF*uec^2*G[1, 1, 0, 1, zb] - 90*CF^2*uec^2*G[1, 1, 0, 1, zb] + 
   (62*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/3 + 
   16*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb] - (28*CA*CF*uec^2*G[1, 1, 0, 1, zb])/
    zb + (40*CF^2*uec^2*G[1, 1, 0, 1, zb])/zb - 
   (62*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(3*zb) - 
   (35*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(3*zb) - 
   248*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb] - 64*CF^2*uec^2*zb*
    G[1, 1, 0, 1, zb] - (4*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/3 + 
   (4*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/3 + 
   80*CA*CF*uec^2*G[1, 1, 1, 0, zb] - 90*CF^2*uec^2*G[1, 1, 1, 0, zb] + 
   (56*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/3 + 
   (56*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/3 - 
   (28*CA*CF*uec^2*G[1, 1, 1, 0, zb])/zb + (40*CF^2*uec^2*G[1, 1, 1, 0, zb])/
    zb - (56*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(3*zb) - 
   (43*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(3*zb) - 
   226*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb] - 64*CF^2*uec^2*zb*
    G[1, 1, 1, 0, zb] - (4*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/3 - 
   72*CA*CF*uec^2*G[1, 1, 1, 1, zb] + 98*CF^2*uec^2*G[1, 1, 1, 1, zb] - 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/3 - 
   18*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb] + (30*CA*CF*uec^2*G[1, 1, 1, 1, zb])/
    zb - (52*CF^2*uec^2*G[1, 1, 1, 1, zb])/zb + 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(3*zb) + 
   (89*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(6*zb) + 
   142*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb] + 62*CF^2*uec^2*zb*
    G[1, 1, 1, 1, zb] + (7*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/6 - 
   (243*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb])/4 + 
   (883*CF^2*uec^2*G[0, 0, 0, 0, 0, zb])/4 - 
   (1792*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb])/3 - 
   (160*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb])/3 - 
   (5215*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb])/4 + 
   (25*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/4 + 
   (896*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (80*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (49*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb])/2 - 
   (177*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/2 + 356*CA*CF*Pi^2*uec^2*
    G[0, 0, 0, 0, 1, zb] + 40*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb] + 
   (8*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb])/zb + 
   (64*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/zb - 
   (1076*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/(3*zb) - 
   (104*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/(3*zb) + 
   (1877*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb])/2 + 
   (13*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/2 - 178*CA*CF*Pi^2*uec^2*zb*
    G[0, 0, 0, 0, 1, zb] - 20*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb] + 
   (49*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb])/2 - 
   (177*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/2 + 340*CA*CF*Pi^2*uec^2*
    G[0, 0, 0, 1, 0, zb] + 40*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb] + 
   (8*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb])/zb + 
   (64*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/zb - 
   (1022*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/(3*zb) - 
   (116*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/(3*zb) + 
   (1737*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb])/2 + 
   (37*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/2 - 170*CA*CF*Pi^2*uec^2*zb*
    G[0, 0, 0, 1, 0, zb] - 20*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb] - 
   3*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb] + 19*CF^2*uec^2*G[0, 0, 0, 1, 1, zb] - 
   (674*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/3 - 
   (100*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/3 - 
   (12*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb])/zb - 
   (16*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/zb + 
   (224*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/zb + 
   (104*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/(3*zb) - 
   605*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb] - 35*CF^2*uec^2*zb*
    G[0, 0, 0, 1, 1, zb] + (337*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/3 + 
   (50*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/3 + 
   (49*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb])/2 - 
   (177*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/2 + 328*CA*CF*Pi^2*uec^2*
    G[0, 0, 1, 0, 0, zb] + 40*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb] + 
   (8*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb])/zb + 
   (64*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/zb - 
   (977*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/(3*zb) - 
   (134*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/(3*zb) + 
   (1623*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb])/2 + 
   (73*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/2 - 164*CA*CF*Pi^2*uec^2*zb*
    G[0, 0, 1, 0, 0, zb] - 20*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb] - 
   3*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb] + 19*CF^2*uec^2*G[0, 0, 1, 0, 1, zb] - 
   (586*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (100*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (12*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb])/zb - 
   (16*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/zb + 
   (586*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/(3*zb) + 
   (100*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/(3*zb) - 
   567*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb] - 47*CF^2*uec^2*zb*
    G[0, 0, 1, 0, 1, zb] + (293*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/3 + 
   (50*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/3 - 
   3*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb] + 19*CF^2*uec^2*G[0, 0, 1, 1, 0, zb] - 
   190*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb] - 
   (100*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/3 - 
   (12*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb])/zb - 
   (16*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/zb + 
   (562*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/(3*zb) + 
   (116*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/(3*zb) - 
   503*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb] - 47*CF^2*uec^2*zb*
    G[0, 0, 1, 1, 0, zb] + 95*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 
   (50*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/3 - 
   10*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb] + 18*CF^2*uec^2*G[0, 0, 1, 1, 1, zb] + 
   119*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb] + 
   30*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb] + 
   (14*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
   (8*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
   (350*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/(3*zb) - 
   (104*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/(3*zb) + 
   331*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb] + 56*CF^2*uec^2*zb*
    G[0, 0, 1, 1, 1, zb] - (119*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/2 - 
   15*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb] + 
   (49*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb])/2 - 
   (177*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/2 + 319*CA*CF*Pi^2*uec^2*
    G[0, 1, 0, 0, 0, zb] + 40*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb] + 
   (8*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb])/zb + 
   (64*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/zb - 
   (1873*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/(6*zb) - 
   (161*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/(3*zb) + 
   762*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb] + 
   (127*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/2 - 
   (319*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/2 - 
   20*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb] - 
   3*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb] + 19*CF^2*uec^2*G[0, 1, 0, 0, 1, zb] - 
   (568*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (100*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (12*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb])/zb - 
   (16*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/zb + 
   (559*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/(3*zb) + 
   (118*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/(3*zb) - 
   534*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb] - 65*CF^2*uec^2*zb*
    G[0, 1, 0, 0, 1, zb] + (284*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/3 + 
   (50*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/3 - 
   3*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb] + 19*CF^2*uec^2*G[0, 1, 0, 1, 0, zb] - 
   (544*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/3 - 
   (100*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/3 - 
   (12*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb])/zb - 
   (16*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/zb + 
   (529*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/(3*zb) + 
   (130*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/(3*zb) - 
   496*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb] - 77*CF^2*uec^2*zb*
    G[0, 1, 0, 1, 0, zb] + (272*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   (50*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/3 - 
   10*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb] + 18*CF^2*uec^2*G[0, 1, 0, 1, 1, zb] + 
   (353*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/3 + 
   30*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb] + 
   (14*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb])/zb - 
   (8*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/zb - 
   (338*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/(3*zb) - 
   (40*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/zb + 
   335*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb] + 80*CF^2*uec^2*zb*
    G[0, 1, 0, 1, 1, zb] - (353*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/6 - 
   15*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb] - 
   3*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb] + 19*CF^2*uec^2*G[0, 1, 1, 0, 0, zb] - 
   (512*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/3 - 
   (100*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/3 - 
   (12*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb])/zb - 
   (16*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/zb + 
   (165*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/zb + 
   (134*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/(3*zb) - 
   438*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb] - 65*CF^2*uec^2*zb*
    G[0, 1, 1, 0, 0, zb] + (256*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (50*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/3 - 
   10*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb] + 18*CF^2*uec^2*G[0, 1, 1, 0, 1, zb] + 
   (293*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/3 + 
   30*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb] + 
   (14*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb])/zb - 
   (8*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/zb - 
   (96*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/zb - 
   (100*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/(3*zb) + 
   293*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb] + 68*CF^2*uec^2*zb*
    G[0, 1, 1, 0, 1, zb] - (293*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/6 - 
   15*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb] - 
   10*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb] + 18*CF^2*uec^2*G[0, 1, 1, 1, 0, zb] + 
   95*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb] + 30*CF^2*Pi^2*uec^2*
    G[0, 1, 1, 1, 0, zb] + (14*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb])/zb - 
   (8*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/zb - 
   (272*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/(3*zb) - 
   (116*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/(3*zb) + 
   261*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb] + 68*CF^2*uec^2*zb*
    G[0, 1, 1, 1, 0, zb] - (95*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/2 - 
   15*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb] + 
   18*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb] - 38*CF^2*uec^2*G[0, 1, 1, 1, 1, zb] - 
   (337*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/6 - 
   (85*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/3 - 
   (15*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb])/zb + 
   (20*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/zb + 
   (53*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/zb + 
   (104*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/(3*zb) - 
   (325*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb])/2 - 
   71*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb] + 
   (337*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/12 + 
   (85*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/6 - 
   73*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb] + 
   (343*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/2 + 
   (896*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/3 + 
   (403*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/6 + 
   (8*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb])/zb + 
   (64*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/zb - 
   (896*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/(3*zb) - 
   (403*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/(6*zb) + 
   796*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb] - 
   (247*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/2 - 
   (448*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/3 - 
   (403*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/12 + 
   66*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb] - 165*CF^2*uec^2*
    G[1, 0, 0, 0, 1, zb] - (524*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/3 - 
   (161*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/3 - 
   (12*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb])/zb - 
   (16*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/zb + 
   (532*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/(3*zb) + 
   (145*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/(3*zb) - 
   560*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb] + 69*CF^2*uec^2*zb*
    G[1, 0, 0, 0, 1, zb] + (262*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/3 + 
   (161*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/6 + 
   66*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb] - 165*CF^2*uec^2*
    G[1, 0, 0, 1, 0, zb] - (500*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/3 - 
   (161*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/3 - 
   (12*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb])/zb - 
   (16*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/zb + 
   (502*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/(3*zb) + 
   (157*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/(3*zb) - 
   522*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 57*CF^2*uec^2*zb*
    G[1, 0, 0, 1, 0, zb] + (250*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/3 + 
   (161*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/6 - 
   58*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb] + 146*CF^2*uec^2*
    G[1, 0, 0, 1, 1, zb] + (322*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/3 + 
   (134*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/3 + 
   (14*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb])/zb - 
   (8*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/zb - 
   (320*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/(3*zb) - 
   (46*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/zb + 
   354*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb] - 14*CF^2*uec^2*zb*
    G[1, 0, 0, 1, 1, zb] - (161*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/3 - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/3 + 
   66*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb] - 165*CF^2*uec^2*
    G[1, 0, 1, 0, 0, zb] - (482*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/3 - 
   (161*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/3 - 
   (12*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb])/zb - 
   (16*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/zb + 
   (475*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/(3*zb) + 
   (175*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/(3*zb) - 
   489*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 39*CF^2*uec^2*zb*
    G[1, 0, 1, 0, 0, zb] + (241*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/3 + 
   (161*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/6 - 
   58*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb] + 146*CF^2*uec^2*
    G[1, 0, 1, 0, 1, zb] + (278*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/3 + 
   (134*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/3 + 
   (14*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb])/zb - 
   (8*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/zb - 
   (278*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/(3*zb) - 
   (134*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/(3*zb) + 
   332*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb] - 
   2*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb] - 
   (139*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/3 - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/3 - 
   58*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb] + 146*CF^2*uec^2*
    G[1, 0, 1, 1, 0, zb] + 90*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb] + 
   (134*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/3 + 
   (14*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb])/zb - 
   (8*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/zb - 
   (262*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/(3*zb) - 
   (50*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/zb + 
   300*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 
   2*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb] - 45*CA*CF*Pi^2*uec^2*zb*
    G[1, 0, 1, 1, 0, zb] - (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/3 + 
   51*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb] - 126*CF^2*uec^2*
    G[1, 0, 1, 1, 1, zb] - (161*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/3 - 
   (116*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/3 - 
   (15*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb])/zb + 
   (20*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/zb + 
   (154*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/(3*zb) + 
   (130*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/(3*zb) - 
   191*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb] - 24*CF^2*uec^2*zb*
    G[1, 0, 1, 1, 1, zb] + (161*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/6 + 
   (58*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/3 + 
   66*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb] - 165*CF^2*uec^2*
    G[1, 1, 0, 0, 0, zb] - (448*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/3 - 
   (161*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/3 - 
   (12*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb])/zb - 
   (16*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/zb + 
   (448*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/(3*zb) + 
   (161*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/(3*zb) - 
   448*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb] + 69*CF^2*uec^2*zb*
    G[1, 1, 0, 0, 0, zb] + (224*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/3 + 
   (161*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/6 - 
   58*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb] + 146*CF^2*uec^2*
    G[1, 1, 0, 0, 1, zb] + 84*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb] + 
   (134*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/3 + 
   (14*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb])/zb - 
   (8*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/zb - 
   (260*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/(3*zb) - 
   (118*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/(3*zb) + 
   304*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 26*CF^2*uec^2*zb*
    G[1, 1, 0, 0, 1, zb] - 42*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/3 - 
   58*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb] + 146*CF^2*uec^2*
    G[1, 1, 0, 1, 0, zb] + 80*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb] + 
   (134*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/3 + 
   (14*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb])/zb - 
   (8*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/zb - 
   (242*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/(3*zb) - 
   (130*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/(3*zb) + 
   282*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 14*CF^2*uec^2*zb*
    G[1, 1, 0, 1, 0, zb] - 40*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb] - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/3 + 
   51*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb] - 126*CF^2*uec^2*
    G[1, 1, 0, 1, 1, zb] - (146*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/3 - 
   (116*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/3 - 
   (15*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb])/zb + 
   (20*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/zb + 
   (48*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/zb + 
   (40*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/zb - 
   182*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb] - 18*CF^2*uec^2*zb*
    G[1, 1, 0, 1, 1, zb] + (73*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/3 + 
   (58*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/3 - 
   58*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb] + 146*CF^2*uec^2*
    G[1, 1, 1, 0, 0, zb] + (224*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/3 + 
   (134*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/3 + 
   (14*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb])/zb - 
   (8*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/zb - 
   (224*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/(3*zb) - 
   (134*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/(3*zb) + 
   256*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb] - 26*CF^2*uec^2*zb*
    G[1, 1, 1, 0, 0, zb] - (112*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/3 - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/3 + 
   51*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb] - 126*CF^2*uec^2*
    G[1, 1, 1, 0, 1, zb] - (116*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/3 - 
   (116*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/3 - 
   (15*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb])/zb + 
   (20*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/zb + 
   (124*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/(3*zb) + 
   (100*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/(3*zb) - 
   164*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb] - 
   6*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb] + 
   (58*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/3 + 
   (58*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/3 + 
   51*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb] - 126*CF^2*uec^2*
    G[1, 1, 1, 1, 0, zb] - (112*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/3 - 
   (116*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/3 - 
   (15*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb])/zb + 
   (20*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/zb + 
   (112*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/(3*zb) + 
   (116*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/(3*zb) - 
   148*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb] - 
   6*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb] + 
   (56*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/3 + 
   (58*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/3 - 
   (91*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/2 + 
   109*CF^2*uec^2*G[1, 1, 1, 1, 1, zb] + 
   (56*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/3 + 
   (104*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/3 + 
   (31*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb])/(2*zb) - 
   (26*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/zb - 
   (56*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/(3*zb) - 
   (104*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/(3*zb) + 
   86*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb] + 29*CF^2*uec^2*zb*
    G[1, 1, 1, 1, 1, zb] - (28*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/3 - 
   (52*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/3 + 
   2048*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb] - 
   64*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, zb] + 32*CF^2*uec^2*zb*
    G[0, 0, 0, 0, 0, 0, zb] - 1520*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb] + 
   (1520*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/zb - 
   16*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   1384*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb] - 
   16*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb] + 
   (1384*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/zb + 
   (16*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/zb - 
   8*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] + 
   992*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb] + 
   48*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb] - 
   (992*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/zb - 
   (48*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb])/zb + 
   8*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   8*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 1276*CA*CF*uec^2*
    G[0, 0, 0, 1, 0, 0, zb] - 40*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb] + 
   (1276*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/zb + 
   (40*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/zb - 
   20*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] + 
   24*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] + 
   920*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb] + 
   64*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb] - 
   (920*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/zb - 
   (64*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb])/zb + 
   16*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 
   24*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] + 
   792*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb] + 
   64*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb] - 
   (792*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/zb - 
   (64*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/zb + 
   16*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 
   24*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 
   536*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb] - 
   72*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb] + 
   (536*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb + 
   (72*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb - 
   12*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   20*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   1186*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb] - 
   76*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb] + 
   (1186*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/zb + 
   (76*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/zb - 
   38*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   60*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   860*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb] + 
   88*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb] - 
   (860*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/zb - 
   (88*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/zb + 
   28*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 
   48*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb] + 
   788*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb] + 
   104*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb] - 
   (788*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/zb - 
   (104*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/zb + 
   36*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   64*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   552*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb] - 
   104*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb] + 
   (552*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   (104*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb - 
   28*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   52*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   668*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb] + 
   88*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb] - 
   (668*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/zb - 
   (88*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb])/zb + 
   28*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 
   48*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 
   464*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 
   88*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb] + 
   (464*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb + 
   (88*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb - 
   20*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   36*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] - 
   400*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 
   88*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (400*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb + 
   (88*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb - 
   20*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   36*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   260*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb] + 
   84*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb] - 
   (260*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/zb - 
   (84*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb])/zb + 
   14*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   26*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   1105*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb] - 
   130*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (1105*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/zb + 
   (130*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/zb - 
   65*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] + 
   114*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] + 
   806*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb] + 
   124*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb] - 
   (806*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/zb - 
   (124*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/zb + 
   46*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 
   84*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb] + 
   734*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb] + 
   140*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb] - 
   (734*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/zb - 
   (140*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/zb + 
   54*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   100*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   516*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb] - 
   128*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb] + 
   (516*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/zb + 
   (128*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb])/zb - 
   40*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] + 
   76*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb] + 
   674*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb] + 
   164*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb] - 
   (674*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/zb - 
   (164*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/zb + 
   66*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 
   124*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 
   476*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb] - 
   144*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb] + 
   (476*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb + 
   (144*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb - 
   48*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   92*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb] - 
   412*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb] - 
   144*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (412*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb])/zb + 
   (144*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb])/zb - 
   48*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   92*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   272*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb] + 
   124*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb] - 
   (272*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/zb - 
   (124*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb])/zb + 
   34*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 
   66*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb] + 
   582*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb] + 
   124*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb] - 
   (582*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/zb - 
   (124*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb])/zb + 
   46*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] - 
   84*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb] - 
   412*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb] - 
   112*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb] + 
   (412*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb])/zb + 
   (112*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/zb - 
   32*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   60*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb] - 
   372*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb] - 
   128*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb] + 
   (372*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb + 
   (128*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb - 
   40*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   76*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   252*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb] + 
   116*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb] - 
   (252*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/zb - 
   (116*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb])/zb + 
   30*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 
   58*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 
   316*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb] - 
   112*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (316*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb + 
   (112*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb - 
   32*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   60*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   212*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb] + 
   100*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb] - 
   (212*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb - 
   (100*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb + 
   22*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   42*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] + 
   180*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb] + 
   100*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb] - 
   (180*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/zb - 
   (100*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/zb + 
   22*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] - 
   42*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] - 
   110*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb] - 
   90*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb] + 
   (110*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/zb + 
   (90*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb])/zb - 
   15*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb] + 
   29*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb] - 
   1024*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb] - 
   422*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb] + 
   (1024*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/zb + 
   (211*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/zb + 
   (179*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/2 + 
   752*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb] + 
   324*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (752*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/zb - 
   (178*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/zb - 
   65*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] + 
   680*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb] + 
   340*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb] - 
   (680*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/zb - 
   (194*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/zb + 
   8*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   81*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   480*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb] - 
   264*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb] + 
   (480*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/zb + 
   (164*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb])/zb - 
   8*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   62*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   620*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb] + 
   364*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb] - 
   (620*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/zb - 
   (218*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/zb + 
   20*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   105*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   440*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb] - 
   280*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb] + 
   (440*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/zb + 
   (180*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/zb - 
   16*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   78*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] - 
   376*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb] - 
   280*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (376*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/zb + 
   (180*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb])/zb - 
   16*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   78*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   248*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb] + 
   216*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb] - 
   (248*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/zb - 
   (148*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/zb + 
   12*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   56*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] + 
   566*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb] + 
   400*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb] - 
   (566*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/zb - 
   (254*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/zb + 
   38*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   141*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   404*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb] - 
   304*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb] + 
   (404*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/zb + 
   (204*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb])/zb - 
   28*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   102*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] - 
   364*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb] - 
   320*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb] + 
   (364*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/zb + 
   (220*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb])/zb - 
   36*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   118*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   248*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb] + 
   248*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb] - 
   (248*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/zb - 
   (180*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb])/zb + 
   28*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   88*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   308*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb] - 
   304*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb] + 
   (308*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/zb + 
   (204*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb])/zb - 
   28*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 
   102*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 
   208*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb] + 
   232*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb] - 
   (208*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/zb - 
   (164*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb])/zb + 
   20*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   72*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] + 
   176*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb] + 
   232*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb] - 
   (176*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/zb - 
   (164*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb])/zb + 
   20*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 
   72*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 
   108*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb] - 
   180*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb] + 
   (108*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/zb + 
   (134*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/zb - 
   14*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] + 
   50*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb] + 
   512*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb] + 
   324*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb] - 
   (512*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/zb - 
   (178*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/zb - 
   65*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   368*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb] - 
   248*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb] + 
   (368*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/zb + 
   (148*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/zb + 
   46*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] - 
   328*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb] - 
   264*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb] + 
   (328*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/zb + 
   (164*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb])/zb - 
   8*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   62*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   224*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb] + 
   208*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb] - 
   (224*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/zb - 
   (140*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb])/zb + 
   8*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   48*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   292*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb] - 
   288*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb] + 
   (292*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/zb + 
   (188*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/zb - 
   20*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   86*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   200*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb] + 
   224*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb] - 
   (200*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/zb - 
   (156*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb])/zb + 
   16*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   64*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] + 
   168*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb] + 
   224*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb] - 
   (168*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/zb - 
   (156*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb])/zb + 
   16*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   64*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   104*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb] - 
   176*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb] + 
   (104*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/zb + 
   (130*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb])/zb - 
   12*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   46*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] - 
   256*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb] - 
   248*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (256*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/zb + 
   (148*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb])/zb + 
   46*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 
   176*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb] + 
   192*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb] - 
   (176*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/zb - 
   (124*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb])/zb - 
   32*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb] + 
   152*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb] + 
   208*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb] - 
   (152*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/zb - 
   (140*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb])/zb + 
   8*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   48*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   96*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb] - 
   168*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb] + 
   (96*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/zb + 
   (122*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/zb - 
   8*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] + 
   38*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] + 
   128*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb] + 
   192*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb] - 
   (128*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/zb - 
   (124*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb])/zb - 
   32*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb] - 
   80*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb] - 
   152*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb] + 
   (80*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/zb + 
   (106*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/zb + 
   22*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] - 
   64*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb] - 
   152*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb] + 
   (64*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/zb + 
   (106*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/zb + 
   22*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   32*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb] + 
   124*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb] - 
   (32*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/zb - 
   (93*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb])/zb - 
   15*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb] + 
   8192*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb] + 
   256*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb] - 4096*CA*CF*uec^2*zb*
    G[0, 0, 0, 0, 0, 0, 0, zb] - 128*CF^2*uec^2*zb*
    G[0, 0, 0, 0, 0, 0, 0, zb] - 6112*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, 1, 
     zb] - 192*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   (6112*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/zb + 
   (192*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/zb + 
   3056*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   96*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb] - 
   5600*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   192*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   (5584*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/zb + 
   (224*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/zb + 
   2800*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   96*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   4048*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   160*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   (4032*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/zb - 
   (192*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/zb - 
   2024*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   5216*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   192*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb] + 
   (5176*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/zb + 
   (272*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/zb + 
   2608*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb] + 
   96*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb] + 
   3792*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   160*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   (3760*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/zb - 
   (224*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/zb - 
   1896*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   3280*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   160*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   (3248*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/zb - 
   (224*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/zb - 
   1640*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   2248*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   144*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   (2224*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb])/zb + 
   (192*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb])/zb + 
   1124*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   4928*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   192*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   (4852*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/zb + 
   (344*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/zb + 
   2464*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   96*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   3600*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   160*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   (3544*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/zb - 
   (272*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/zb - 
   1800*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   3344*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   160*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   (3272*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/zb - 
   (304*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/zb - 
   1672*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   2376*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   144*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   (2320*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/zb + 
   (256*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/zb + 
   1188*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   2832*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   160*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   (2776*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/zb - 
   (272*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/zb - 
   1416*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   1992*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   144*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   (1952*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb])/zb + 
   (224*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb])/zb + 
   996*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   1736*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   144*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   (1696*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb])/zb + 
   (224*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb])/zb + 
   868*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   1156*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   136*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   (1128*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/zb - 
   (192*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/zb - 
   578*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   4712*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   192*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb] + 
   (4582*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/zb + 
   (452*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/zb + 
   2356*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb] + 
   96*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb] + 
   3456*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   160*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb] - 
   (3364*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/zb - 
   (344*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/zb - 
   1728*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   3200*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   160*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   (3092*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/zb - 
   (376*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/zb - 
   1600*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   2280*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   144*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   (2200*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb])/zb + 
   (304*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb])/zb + 
   1140*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   3008*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   160*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   (2876*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/zb - 
   (424*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/zb - 
   1504*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   2152*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   144*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   (2056*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/zb + 
   (336*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/zb + 
   1076*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   1896*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   144*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   (1800*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb])/zb + 
   (336*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb])/zb + 
   948*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   1284*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   136*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   (1216*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/zb - 
   (272*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/zb - 
   642*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   2560*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   160*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   (2468*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/zb - 
   (344*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/zb - 
   1280*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   1832*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   144*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (1768*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/zb + 
   (272*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/zb + 
   916*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   1704*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   144*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   (1624*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/zb + 
   (304*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/zb + 
   852*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   1188*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   136*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   (1128*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/zb - 
   (256*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/zb - 
   594*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   1448*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   144*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   (1384*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb])/zb + 
   (272*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb])/zb + 
   724*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   996*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   136*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   (952*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/zb - 
   (224*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/zb - 
   498*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   868*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   136*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   (824*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb])/zb - 
   (224*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb])/zb - 
   434*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   68*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   562*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   132*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   (532*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/zb + 
   (192*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/zb + 
   281*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   66*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   4550*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   192*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   (4339*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/zb + 
   (614*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/zb + 
   2275*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   96*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   3348*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   160*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb] - 
   (3202*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/zb - 
   (452*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/zb - 
   1674*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb] - 
   80*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   3092*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   160*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   (2930*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/zb - 
   (484*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/zb - 
   1546*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   2208*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   144*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   (2092*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/zb + 
   (376*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/zb + 
   1104*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   2900*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   160*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   (2714*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/zb - 
   (532*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/zb - 
   1450*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   2080*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   144*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   (1948*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/zb + 
   (408*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/zb + 
   1040*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   1824*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   144*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   (1692*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/zb + 
   (408*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/zb + 
   912*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   1236*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   136*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   (1144*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/zb - 
   (320*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/zb - 
   618*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   2756*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   160*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   (2534*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/zb - 
   (604*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/zb - 
   1378*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   1984*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   144*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   (1828*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb])/zb + 
   (456*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb])/zb + 
   992*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   1856*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   144*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   (1684*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/zb + 
   (488*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/zb + 
   928*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   1300*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   136*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   (1176*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/zb - 
   (384*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/zb - 
   650*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   1600*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   144*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   (1444*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/zb + 
   (456*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/zb + 
   800*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   1108*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   136*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   (1000*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/zb - 
   (352*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/zb - 
   554*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   980*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   136*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   (872*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/zb - 
   (352*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/zb - 
   490*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   642*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   132*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   (568*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/zb + 
   (280*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/zb + 
   321*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   66*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   2388*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb] + 
   160*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   (2242*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/zb - 
   (452*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/zb - 
   1194*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   80*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   1728*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   144*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   (1628*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/zb + 
   (344*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/zb + 
   864*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   1600*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   144*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   (1484*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/zb + 
   (376*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/zb + 
   800*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   1124*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   136*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   (1040*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/zb - 
   (304*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/zb - 
   562*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   1504*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   144*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   (1364*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/zb + 
   (424*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/zb + 
   752*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   1060*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   136*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   (960*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/zb - 
   (336*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/zb - 
   530*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   932*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   136*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   (832*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/zb - 
   (336*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/zb - 
   466*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   618*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   132*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (548*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/zb + 
   (272*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/zb + 
   309*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   66*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   1280*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   144*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   (1180*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/zb + 
   (344*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/zb + 
   640*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   72*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   900*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   136*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   (832*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/zb - 
   (272*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/zb - 
   450*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   836*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   136*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   (752*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/zb - 
   (304*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/zb - 
   418*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   570*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   132*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (508*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/zb + 
   (256*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/zb + 
   285*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   66*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   708*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   136*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   (640*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/zb - 
   (272*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/zb - 
   354*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   68*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   474*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   132*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   (428*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/zb + 
   (224*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/zb + 
   237*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   66*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   410*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   132*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   (364*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/zb + 
   (224*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/zb + 
   205*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   66*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   253*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   130*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb] - 
   (222*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/zb - 
   (192*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/zb - 
   (253*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   65*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb] - 
   4096*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   857*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   (4096*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/zb + 
   (857*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/zb + 
   2048*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   (857*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/2 + 
   3040*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   614*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (3040*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/zb - 
   (614*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/zb - 
   1520*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   307*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   2784*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   614*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   (2768*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/zb - 
   (646*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/zb - 
   1392*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   307*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   2000*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   452*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   (1984*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/zb + 
   (484*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/zb + 
   1000*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   2592*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   614*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   (2552*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/zb - 
   (694*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/zb - 
   1296*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   307*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   1872*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   452*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   (1840*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/zb + 
   (516*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/zb + 
   936*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   1616*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   452*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   (1584*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/zb + 
   (516*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/zb + 
   808*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   1096*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   344*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   (1072*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/zb - 
   (392*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/zb - 
   548*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   2448*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   614*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   (2372*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/zb - 
   (766*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/zb - 
   1224*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   307*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   1776*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   452*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   (1720*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/zb + 
   (564*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/zb + 
   888*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   1648*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   452*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   (1576*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/zb + 
   (596*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/zb + 
   824*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   1160*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   344*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   (1104*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/zb - 
   (456*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/zb - 
   580*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   1392*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   452*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   (1336*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/zb + 
   (564*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/zb + 
   696*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   968*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   344*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   (928*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb])/zb - 
   (424*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb])/zb - 
   484*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   840*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   344*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   (800*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/zb - 
   (424*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/zb - 
   420*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   548*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   272*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   (520*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/zb + 
   (328*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/zb + 
   274*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   2340*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   614*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   (2210*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/zb - 
   (874*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/zb - 
   1170*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   307*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   1704*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   452*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   (1612*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/zb + 
   (636*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/zb + 
   852*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   1576*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   452*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   (1468*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/zb + 
   (668*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/zb + 
   788*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   1112*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   344*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   (1032*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/zb - 
   (504*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/zb - 
   556*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   1480*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   452*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   (1348*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/zb + 
   (716*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/zb + 
   740*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   1048*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   344*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   (952*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/zb - 
   (536*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/zb - 
   524*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   920*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   344*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   (824*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/zb - 
   (536*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/zb - 
   460*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   612*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   272*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   (544*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/zb + 
   (408*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/zb + 
   306*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   1256*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   452*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   (1164*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/zb + 
   (636*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/zb + 
   628*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   888*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   344*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   (824*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/zb - 
   (472*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/zb - 
   444*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   824*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   344*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   (744*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/zb - 
   (504*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/zb - 
   412*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   564*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   272*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   (504*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/zb + 
   (392*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/zb + 
   282*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   696*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   344*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   (632*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/zb - 
   (472*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/zb - 
   348*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   468*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   272*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   (424*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/zb + 
   (360*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/zb + 
   234*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   404*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   272*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   (360*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/zb + 
   (360*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/zb + 
   202*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   136*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   250*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   224*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   (220*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/zb - 
   (284*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/zb - 
   125*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   112*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   2048*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   614*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   (2048*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/zb - 
   (614*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/zb - 
   1024*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   307*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   1504*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   452*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (1504*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/zb + 
   (452*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/zb + 
   752*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   226*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   1376*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   452*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   (1360*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/zb + 
   (484*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/zb + 
   688*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   976*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   344*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   (960*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb])/zb - 
   (376*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb])/zb - 
   488*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   1280*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   452*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   (1240*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/zb + 
   (532*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/zb + 
   640*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   912*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   344*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   (880*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/zb - 
   (408*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/zb - 
   456*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   784*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   344*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   (752*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb])/zb - 
   (408*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb])/zb - 
   392*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   520*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   272*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   (496*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/zb + 
   (320*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/zb + 
   260*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   1208*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   452*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (1132*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/zb + 
   (604*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/zb + 
   604*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   864*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   344*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   (808*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb])/zb - 
   (456*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb])/zb - 
   432*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   800*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   344*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   (728*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/zb - 
   (488*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/zb - 
   400*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   552*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   272*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   (496*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/zb + 
   (384*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/zb + 
   276*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   672*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   344*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   (616*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/zb - 
   (456*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/zb - 
   336*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   456*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   272*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   (416*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb])/zb + 
   (352*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb])/zb + 
   228*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   392*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   272*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   (352*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/zb + 
   (352*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/zb + 
   196*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   244*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   224*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   (216*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/zb - 
   (280*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/zb - 
   122*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   112*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   1024*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   452*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (1024*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/zb + 
   (452*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/zb + 
   512*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   226*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   736*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   344*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (736*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/zb - 
   (344*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/zb - 
   368*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   672*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   344*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   (656*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb])/zb - 
   (376*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb])/zb - 
   336*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   464*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   272*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   (448*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/zb + 
   (304*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/zb + 
   232*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   624*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   344*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   (584*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/zb - 
   (424*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/zb - 
   312*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   432*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   272*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   (400*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb])/zb + 
   (336*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb])/zb + 
   216*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   368*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   272*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   (336*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/zb + 
   (336*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/zb + 
   184*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   232*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   224*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   (208*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/zb - 
   (272*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/zb - 
   116*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   112*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   512*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   344*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   (512*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb])/zb - 
   (344*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb])/zb - 
   256*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   172*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   352*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   272*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (352*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/zb + 
   (272*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/zb + 
   176*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   320*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   272*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   (304*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/zb + 
   (304*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/zb + 
   160*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   208*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   224*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   (192*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/zb - 
   (256*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/zb - 
   104*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   112*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   256*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   272*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (256*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb])/zb + 
   (272*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb])/zb + 
   128*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   136*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   160*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   224*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   (160*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/zb - 
   (224*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/zb - 
   80*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   112*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   128*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   224*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   (128*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/zb - 
   (224*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/zb - 
   64*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   112*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   64*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb] - 
   192*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb] + 
   (64*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/zb + 
   (192*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/zb + 
   32*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb] + 
   96*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb] - 36*CA*CF*uec^2*Log[Q2dmu2] + 
   196*CF^2*uec^2*Log[Q2dmu2] + (23*CA*CF*Pi^2*uec^2*Log[Q2dmu2])/6 - 
   (203*CF^2*Pi^2*uec^2*Log[Q2dmu2])/6 + (11*CA*CF*Pi^4*uec^2*Log[Q2dmu2])/
    240 + (1307*CF^2*Pi^4*uec^2*Log[Q2dmu2])/720 - 
   (409*CA*CF*Pi^6*uec^2*Log[Q2dmu2])/3024 - (19*CF^2*Pi^6*uec^2*Log[Q2dmu2])/
    756 - 430*CA*CF*uec^2*zb*Log[Q2dmu2] - 302*CF^2*uec^2*zb*Log[Q2dmu2] + 
   (427*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/12 + 
   (467*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/12 + 
   (5*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/8 - 
   (1573*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2])/720 + 
   (409*CA*CF*Pi^6*uec^2*zb*Log[Q2dmu2])/6048 + 
   (19*CF^2*Pi^6*uec^2*zb*Log[Q2dmu2])/1512 + 128*CF^2*uec^2*del[zb]*
    Log[Q2dmu2] - (80*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/3 + 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/45 + 
   (409*CA*CF*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/12096 - 
   (19*CF^2*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/3024 + 
   30*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2] - 182*CF^2*uec^2*G[0, zb]*
    Log[Q2dmu2] - (29*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/12 + 
   (123*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/4 - 
   (7*CA*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/30 - 
   (67*CF^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/90 + 
   433*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2] + 263*CF^2*uec^2*zb*G[0, zb]*
    Log[Q2dmu2] - (101*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/3 - 
   30*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2] + 
   (67*CF^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/180 + 
   24*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2] + 12*CF^2*uec^2*G[1, zb]*Log[Q2dmu2] - 
   (2*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/3 - 
   (15*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/2 + 
   (7*CA*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/60 + 
   (10*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (32*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2])/zb + 
   (10*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(3*zb) + 
   (20*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(3*zb) - 
   (7*CA*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(60*zb) - 
   (5*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(9*zb) - 
   282*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 182*CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2] + (101*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/6 + 
   (67*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/3 - 
   (167*CF^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/360 - 
   25*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2] + 169*CF^2*uec^2*G[0, 0, zb]*
    Log[Q2dmu2] + (9*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (427*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (14*CA*CF*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/15 + 
   (134*CF^2*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/45 - 
   (951*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (433*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (523*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (359*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (7*CA*CF*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/15 - 
   (67*CF^2*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/45 - 
   18*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2] - 22*CF^2*uec^2*G[0, 1, zb]*
    Log[Q2dmu2] + (11*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/6 + 
   (23*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (217*CA*CF*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/180 - 
   (67*CF^2*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/30 + 
   (24*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
   (16*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (5*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (40*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (13*CA*CF*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(20*zb) + 
   (101*CF^2*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(90*zb) + 
   325*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 151*CF^2*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] - (49*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 - 
   (121*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/6 - 
   (217*CA*CF*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/360 + 
   (67*CF^2*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/60 - 
   58*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2] - 10*CF^2*uec^2*G[1, 0, zb]*
    Log[Q2dmu2] + (4*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (77*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (7*CA*CF*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/15 - 
   (169*CF^2*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/180 + 
   (24*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
   (16*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (5*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (40*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (7*CA*CF*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(15*zb) + 
   (169*CF^2*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(180*zb) + 
   321*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] + 149*CF^2*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (67*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (137*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/6 - 
   (7*CA*CF*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/30 + 
   (169*CF^2*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/360 + 
   80*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2] - 64*CF^2*uec^2*G[1, 1, zb]*
    Log[Q2dmu2] - (9*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   2*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2] - 
   (7*CA*CF*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/30 + 
   (101*CF^2*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/90 - 
   (36*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (40*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (5*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (10*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (7*CA*CF*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(30*zb) - 
   (101*CF^2*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(90*zb) - 
   218*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] - 114*CF^2*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (37*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   18*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 
   (7*CA*CF*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/60 - 
   (101*CF^2*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/180 + 
   (43*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (315*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (224*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (40*CF^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   529*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   144*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (20*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   11*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 33*CF^2*uec^2*G[0, 0, 1, zb]*
    Log[Q2dmu2] + (130*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (32*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (130*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (8*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   368*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   104*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (4*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   6*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   11*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 33*CF^2*uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2] + (121*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (2*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (32*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (121*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (2*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   345*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   106*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   4*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   28*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 30*CF^2*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] - 24*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (22*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (24*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (24*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (22*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   232*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   86*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   56*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 3*CF^2*uec^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] + (112*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (14*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (32*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (112*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (7*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   347*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   94*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (13*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   64*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 54*CF^2*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (62*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (28*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (24*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (62*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (20*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   236*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   76*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (4*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   3*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   64*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 54*CF^2*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (56*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   12*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (24*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (56*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (28*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   214*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   76*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   64*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 80*CF^2*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2] + (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (44*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (28*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (40*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (37*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   136*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (81*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (401*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (896*CA*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (160*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1381*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (109*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (448*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (80*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   11*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   75*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (524*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   40*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (8*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (64*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (532*CA*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (104*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   487*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   47*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (262*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   20*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   11*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   75*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (500*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   40*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (64*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (502*CA*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (116*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   449*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   59*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (250*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   20*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   6*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   10*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (322*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (100*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (12*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (320*CA*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (104*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   304*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   62*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (161*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (50*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   11*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   75*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (482*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   40*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (8*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (64*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (475*CA*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (134*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   416*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   77*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (241*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   20*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   6*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   10*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (278*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (100*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (12*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (278*CA*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (100*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   282*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   74*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (139*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (50*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   6*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   10*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   90*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (100*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (12*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (262*CA*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (116*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   250*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   74*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   45*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (50*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   16*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   24*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (161*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   30*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (14*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (8*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (154*CA*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (104*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   157*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   74*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (161*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   15*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   46*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   77*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (448*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (161*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (64*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (448*CA*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (161*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   432*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   29*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (224*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (161*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   48*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   102*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   84*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (134*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (12*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (260*CA*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (118*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   296*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   6*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   42*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   48*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   102*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   80*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (134*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (12*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (242*CA*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (130*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   274*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   6*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   40*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   46*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   104*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (146*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (116*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (14*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (8*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (48*CA*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (40*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   178*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   28*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (73*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (58*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   48*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   102*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (224*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (134*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (12*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (16*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (224*CA*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (134*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   248*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   6*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (112*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   46*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   104*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (116*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (116*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (14*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (8*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (124*CA*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (100*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   160*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (58*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (58*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   46*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   104*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (112*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (116*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (14*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (8*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (112*CA*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (116*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   144*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   16*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (56*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (58*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   43*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   98*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (56*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (104*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (15*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (20*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (56*CA*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (104*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   84*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   34*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (28*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (52*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   1024*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   64*CF^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   752*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (752*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   680*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   16*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (680*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (16*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   480*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   48*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (480*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (48*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   620*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   40*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (620*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (40*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   20*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   24*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   440*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   64*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (440*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (64*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   16*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   24*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   376*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   64*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (376*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (64*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   16*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   24*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   248*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   72*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (248*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (72*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   12*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   20*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   566*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   76*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (566*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (76*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   38*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   60*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   404*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   88*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (404*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (88*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   28*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   364*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   104*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (364*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (104*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   36*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   64*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   248*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   104*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (248*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (104*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   28*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   52*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   308*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   88*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (308*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (88*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   28*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   48*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   208*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   88*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (208*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (88*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   20*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   36*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   176*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   88*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (176*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (88*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   20*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   36*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   108*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   84*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (108*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (84*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   14*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   26*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   512*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   260*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (512*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (130*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   49*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   368*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   216*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (368*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (124*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   38*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   328*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   232*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (328*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (140*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   54*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   224*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   192*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (224*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (128*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   8*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   44*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   292*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   256*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (292*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (164*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   20*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   78*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   200*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   208*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (200*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (144*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   60*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   168*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   208*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (168*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (144*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   60*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   104*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   168*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (104*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (124*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   12*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   44*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   256*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   216*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (256*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (124*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   38*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   176*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   176*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (176*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (112*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   28*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   152*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   192*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (152*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (128*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   8*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   44*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   96*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (96*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (116*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   36*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   128*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   176*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (128*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (112*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   28*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   80*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   144*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (80*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (100*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   20*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   64*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   144*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (64*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (100*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   20*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   32*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   120*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (32*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (90*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   14*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4096*CA*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   256*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2048*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   128*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   3040*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   192*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (3040*CA*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (192*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1520*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2784*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   192*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2768*CA*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (224*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1392*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2000*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1984*CA*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (192*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   1000*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2592*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   192*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (2552*CA*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (272*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1296*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1872*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1840*CA*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (224*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   936*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   1616*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1584*CA*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (224*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   808*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   1096*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1072*CA*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (192*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   548*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2448*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   192*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2372*CA*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (344*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1224*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1776*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1720*CA*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (272*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   888*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1648*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1576*CA*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (304*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   824*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1160*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1104*CA*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (256*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   580*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1392*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1336*CA*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (272*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   696*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   968*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (928*CA*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (224*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   484*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   840*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (800*CA*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (224*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   420*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   548*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (520*CA*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (192*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   274*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2340*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   192*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2210*CA*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (452*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1170*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   96*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1704*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1612*CA*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (344*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   852*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1576*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1468*CA*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (376*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   788*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1112*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1032*CA*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (304*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   556*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1480*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1348*CA*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (424*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   740*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1048*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (952*CA*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (336*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   524*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   920*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (824*CA*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (336*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   460*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   612*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (544*CA*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (272*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   306*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   1256*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   160*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1164*CA*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (344*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   628*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   80*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   888*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (824*CA*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (272*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   444*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   824*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (744*CA*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (304*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   412*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   564*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (504*CA*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (256*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   282*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   696*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   144*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (632*CA*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (272*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   348*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   72*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   468*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (424*CA*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (224*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   234*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   404*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   136*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (360*CA*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (224*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   202*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   68*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   250*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   132*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (220*CA*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (192*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   125*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   66*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2048*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   614*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2048*CA*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (614*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1024*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   307*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1504*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   452*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1504*CA*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (452*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   752*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   226*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1376*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   452*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1360*CA*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (484*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   688*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   226*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   976*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (960*CA*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (376*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   488*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1280*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   452*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1240*CA*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (532*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   640*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   226*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   912*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (880*CA*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (408*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   456*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   784*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (752*CA*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (408*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   392*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   520*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (496*CA*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (320*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   260*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   1208*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   452*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1132*CA*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (604*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   604*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   226*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   864*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (808*CA*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (456*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   432*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   800*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (728*CA*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (488*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   400*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   552*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (496*CA*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (384*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   276*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   672*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (616*CA*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (456*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   336*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   456*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (416*CA*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (352*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   228*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   392*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (352*CA*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (352*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   196*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   244*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   224*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (216*CA*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (280*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   122*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   112*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   1024*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   452*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1024*CA*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (452*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   512*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   226*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   736*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (736*CA*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (344*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   368*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   672*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (656*CA*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (376*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   336*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   464*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (448*CA*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (304*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   232*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   624*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (584*CA*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (424*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   312*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   432*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (400*CA*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (336*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   216*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   368*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (336*CA*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (336*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   184*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   232*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   224*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (208*CA*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (272*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   116*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   112*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   512*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   344*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (512*CA*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (344*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   256*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   172*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   352*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (352*CA*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (272*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   176*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   320*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (304*CA*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (304*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   160*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   208*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   224*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (192*CA*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (256*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   104*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   112*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   256*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   272*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (256*CA*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (272*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   128*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   136*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   160*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   224*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (160*CA*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (224*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   80*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   112*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   128*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   224*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (128*CA*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (224*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   64*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   112*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   64*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   192*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (64*CA*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (192*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   32*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   96*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   14*CA*CF*uec^2*Log[Q2dmu2]^2 - 90*CF^2*uec^2*Log[Q2dmu2]^2 - 
   (13*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/12 + 
   (61*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/4 - (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^2)/
    120 - (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2)/180 + 
   131*CA*CF*uec^2*zb*Log[Q2dmu2]^2 + 121*CF^2*uec^2*zb*Log[Q2dmu2]^2 - 
   (26*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/3 - 15*CF^2*Pi^2*uec^2*zb*
    Log[Q2dmu2]^2 + (67*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/360 - 
   64*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2 + 
   (40*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/3 - 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/72 + 
   (409*CA*CF*Pi^6*uec^2*del[zb]*Log[Q2dmu2]^2)/12096 + 
   (19*CF^2*Pi^6*uec^2*del[zb]*Log[Q2dmu2]^2)/1512 - 
   11*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2 + 83*CF^2*uec^2*G[0, zb]*
    Log[Q2dmu2]^2 + (3*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (209*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/12 - 
   (7*CA*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/30 + 
   (67*CF^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/45 - 
   (265*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (203*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (127*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (193*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (7*CA*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/60 - 
   (67*CF^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/90 - 
   10*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2 - 10*CF^2*uec^2*G[1, zb]*
    Log[Q2dmu2]^2 + (CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (49*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (7*CA*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/60 - 
   (101*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/180 + 
   (12*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb + 
   (8*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb - 
   (5*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(6*zb) - 
   (20*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (7*CA*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(60*zb) + 
   (101*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(180*zb) + 
   85*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2 + 71*CF^2*uec^2*zb*G[1, zb]*
    Log[Q2dmu2]^2 - (9*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (79*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/6 - 
   (7*CA*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/120 + 
   (101*CF^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/360 + 
   (17*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (153*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (56*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (20*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   145*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   72*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (10*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   7*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 15*CF^2*uec^2*G[0, 1, zb]*
    Log[Q2dmu2]^2 + (31*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (16*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (31*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (4*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   97*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 52*CF^2*uec^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 - (2*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   3*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   16*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 9*CF^2*uec^2*G[1, 0, zb]*
    Log[Q2dmu2]^2 + (28*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (2*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (16*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (28*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   95*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 50*CF^2*uec^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + (11*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   24*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 22*CF^2*uec^2*G[1, 1, zb]*
    Log[Q2dmu2]^2 - (14*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   4*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (12*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (14*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (11*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   62*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 40*CF^2*uec^2*zb*G[1, 1, zb]*
    Log[Q2dmu2]^2 - (2*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (27*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (187*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (224*CA*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (80*CF^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (367*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (95*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (112*CA*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 33*CF^2*uec^2*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + 42*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   20*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (32*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (130*CA*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (52*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   125*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   37*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   21*CA*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   10*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 33*CF^2*uec^2*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + 40*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   20*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (32*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (121*CA*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (58*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   114*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   43*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   20*CA*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   10*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   6*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 2*CF^2*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (73*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (50*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (6*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (8*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (24*CA*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (52*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   73*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (73*CA*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (25*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   14*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 7*CF^2*uec^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (112*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (67*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (32*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (112*CA*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (67*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   116*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   17*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (56*CA*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (67*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/6 + 
   18*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 30*CF^2*uec^2*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (58*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (58*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (6*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (8*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (62*CA*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (50*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   76*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   18*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (29*CA*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   18*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 30*CF^2*uec^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (56*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (58*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (6*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (8*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (56*CA*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (58*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   68*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   18*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (28*CA*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   19*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 38*CF^2*uec^2*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (52*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (7*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (4*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (52*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   40*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   22*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (14*CA*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (26*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   256*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   32*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   16*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   184*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (184*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   8*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   164*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   8*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (164*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (8*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   112*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   24*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (112*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (24*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   4*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   4*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   146*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   20*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (146*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (20*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   10*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   12*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   100*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   32*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (100*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (32*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   12*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   84*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   32*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (84*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (32*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   12*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   52*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   36*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (52*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (36*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   6*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   10*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   128*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   76*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (128*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (38*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   11*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   88*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   72*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (88*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (44*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   10*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   76*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   80*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (76*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (52*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   4*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   18*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   48*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   72*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (48*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (52*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   16*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   64*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   72*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (64*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (44*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   10*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   40*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   64*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (40*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (44*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   8*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   32*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   64*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (32*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (44*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   8*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   16*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   56*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (16*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (42*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   6*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   1024*CA*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   128*CF^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   512*CA*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   64*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   752*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   96*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (752*CA*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (96*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   376*CA*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   48*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   688*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   96*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (680*CA*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (112*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   344*CA*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   48*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   488*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   80*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (480*CA*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (96*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   244*CA*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   640*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   96*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (620*CA*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (136*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   320*CA*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   48*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   456*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   80*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (440*CA*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (112*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   228*CA*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   392*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   80*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (376*CA*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (112*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   196*CA*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   260*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   72*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (248*CA*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (96*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   130*CA*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   36*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   604*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   96*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (566*CA*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (172*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   302*CA*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   48*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   432*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   80*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (404*CA*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (136*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   216*CA*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   400*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   80*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (364*CA*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (152*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   200*CA*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   276*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   72*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (248*CA*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (128*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   138*CA*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   36*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   336*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   80*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (308*CA*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (136*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   168*CA*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   228*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   72*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (208*CA*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (112*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   114*CA*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   36*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   196*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   72*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (176*CA*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (112*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   98*CA*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   36*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   122*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   68*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (108*CA*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (96*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   61*CA*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   34*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   512*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   226*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (512*CA*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (226*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   256*CA*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   113*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   368*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   172*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (368*CA*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (172*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   184*CA*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   86*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   336*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   172*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (328*CA*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (188*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   168*CA*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   86*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   232*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   136*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (224*CA*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (152*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   116*CA*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   68*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   312*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   172*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (292*CA*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (212*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   156*CA*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   86*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   216*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   136*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (200*CA*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (168*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   108*CA*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   68*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   184*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   136*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (168*CA*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (168*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   92*CA*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   68*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   116*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   112*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (104*CA*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (136*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   58*CA*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   56*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   256*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   172*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (256*CA*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (172*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   128*CA*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   86*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   176*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   136*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (176*CA*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (136*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   88*CA*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   68*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   160*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   136*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (152*CA*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (152*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   80*CA*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   68*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   104*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   112*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (96*CA*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (128*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   52*CA*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   56*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   128*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   136*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (128*CA*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (136*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   64*CA*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   68*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   80*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   112*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (80*CA*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (112*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   40*CA*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   56*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   64*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   112*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (64*CA*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (112*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   32*CA*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   56*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   32*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   96*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (32*CA*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (96*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   16*CA*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   48*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (10*CA*CF*uec^2*Log[Q2dmu2]^3)/3 + (82*CF^2*uec^2*Log[Q2dmu2]^3)/3 + 
   (CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/6 - (103*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3)/
    18 - (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^3)/180 + 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]^3)/135 - (77*CA*CF*uec^2*zb*Log[Q2dmu2]^3)/
    3 - (97*CF^2*uec^2*zb*Log[Q2dmu2]^3)/3 + 
   (14*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/9 + 
   (101*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/18 + 
   (7*CA*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/360 - 
   (67*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/270 + 
   (64*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/3 - 
   (40*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/9 + 
   (7*CA*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/720 + 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/540 + 
   (7*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/3 - 25*CF^2*uec^2*G[0, zb]*
    Log[Q2dmu2]^3 - (28*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (20*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (80*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   24*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3 - 
   (10*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (8*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (14*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (14*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (16*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (14*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(9*zb) + 
   (4*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(9*zb) - 
   (50*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (52*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (7*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   3*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   (89*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (112*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (80*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (97*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (61*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (56*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (40*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 10*CF^2*uec^2*G[0, 1, zb]*
    Log[Q2dmu2]^3 + (58*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (20*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (32*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (62*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*zb) - 
   (52*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*zb) + 
   (62*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (46*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (29*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (10*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (14*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (56*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (58*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (32*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (56*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(9*zb) - 
   (58*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(9*zb) + 
   20*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3 + 
   (38*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (28*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (29*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (14*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (52*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (28*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*zb) + 
   (52*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*zb) - 
   12*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3 - 
   (32*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (14*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (26*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (128*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (32*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (88*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (88*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (8*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (76*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (76*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (8*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (4*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   16*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 8*CF^2*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^3 - (16*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (8*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (4*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (40*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (20*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (2*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (40*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   16*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (40*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (32*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (4*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   16*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (32*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (32*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (4*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   16*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (16*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (12*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (4*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (512*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (128*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (256*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (368*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   32*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (368*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (32*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (184*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   16*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   112*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   32*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (328*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (112*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   56*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   16*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (232*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (80*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (224*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (32*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (116*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (40*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   104*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   32*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (292*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (136*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   52*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   16*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   72*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (80*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (200*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (112*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   36*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (40*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (184*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (80*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (56*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/zb - 
   (112*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (92*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (40*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (116*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   24*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (104*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (32*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (58*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   12*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (256*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (172*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (256*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (172*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (128*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (86*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (176*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (136*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (176*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (136*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (88*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (68*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (160*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (136*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (152*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (152*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (80*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (68*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (104*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (112*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (128*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (52*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (56*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (128*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (136*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (128*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (136*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (64*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (68*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (80*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (112*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (80*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (112*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (40*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (56*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (112*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (112*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (32*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (56*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   32*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (32*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (32*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (16*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   16*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (CA*CF*uec^2*Log[Q2dmu2]^4)/2 - (37*CF^2*uec^2*Log[Q2dmu2]^4)/6 - 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^4)/18 + (5*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4)/
    9 + (11*CA*CF*uec^2*zb*Log[Q2dmu2]^4)/3 + 6*CF^2*uec^2*zb*Log[Q2dmu2]^4 - 
   (5*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/18 - 
   (16*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/3 + 
   (25*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/18 + 
   (7*CA*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^4)/1440 - 
   (67*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^4)/540 - 
   (CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/2 + 
   (43*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/6 - 
   (14*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (20*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (25*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/6 - 
   (35*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/6 + 
   (7*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/9 + 
   (10*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/3 - 
   (7*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/3 + 
   (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (13*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (8*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (7*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(9*zb) - 
   (13*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(9*zb) + 
   (7*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/3 + 
   (13*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/3 - 
   (7*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/18 - 
   (13*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/18 + 
   (16*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (4*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (10*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (2*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (4*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (2*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (4*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (2*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/zb + 
   (64*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (32*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (32*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   8*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4 + 
   (44*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (8*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/zb + 
   (22*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   4*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4 - 
   (40*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   8*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4 + 
   (38*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (28*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (20*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   4*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4 + 
   (26*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (20*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/zb - 
   (8*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/zb - 
   (13*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (10*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (32*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (34*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (32*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (34*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (16*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (17*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (20*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (28*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (20*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (28*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (10*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (14*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (16*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (28*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (28*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (8*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (14*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   8*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4 + 
   (8*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (8*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/zb + 
   (4*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   4*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4 - 
   (CA*CF*uec^2*Log[Q2dmu2]^5)/15 + (7*CF^2*uec^2*Log[Q2dmu2]^5)/5 - 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^5)/45 - (4*CF^2*Pi^2*uec^2*Log[Q2dmu2]^5)/
    9 - (2*CA*CF*uec^2*zb*Log[Q2dmu2]^5)/5 - (19*CF^2*uec^2*zb*Log[Q2dmu2]^5)/
    15 + (7*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/90 + 
   (2*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/9 + 
   (16*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5)/15 + 
   (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/180 - 
   (CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/9 + 
   (8*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/15 - 
   (8*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^5)/15 + 
   (4*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/15 - 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/(15*zb) - 
   (2*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (32*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (32*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/15 - 
   (16*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/15 - 
   (16*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/15 - 
   (4*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/3 - 
   (8*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/5 + 
   (4*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(3*zb) + 
   (8*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(5*zb) + 
   (2*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/3 + 
   (4*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/5 - 
   (16*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/15 - 
   (28*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (16*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(15*zb) + 
   (28*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(15*zb) + 
   (8*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (14*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (8*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/15 + 
   (8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/5 - 
   (8*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(15*zb) - 
   (8*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(5*zb) - 
   (4*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/15 - 
   (4*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/5 + 
   (2*CA*CF*uec^2*Log[Q2dmu2]^6)/45 - (4*CF^2*uec^2*Log[Q2dmu2]^6)/45 + 
   (2*CF^2*uec^2*zb*Log[Q2dmu2]^6)/45 - (2*CF^2*uec^2*del[zb]*Log[Q2dmu2]^6)/
    9 + (7*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^6)/540 + 
   (2*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^6)/27 + 
   (8*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^6)/45 + 
   (16*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^6)/45 - 
   (4*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/45 - 
   (8*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/45 - 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^6)/45 - 
   (4*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^6)/15 + 
   (4*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^6)/(45*zb) + 
   (4*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^6)/(15*zb) + 
   (2*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/45 + 
   (2*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/15 + 
   (4*CA*CF*uec^2*Log[Q2dmu2]^7)/315 + (16*CF^2*uec^2*Log[Q2dmu2]^7)/315 - 
   (2*CA*CF*uec^2*zb*Log[Q2dmu2]^7)/315 - (8*CF^2*uec^2*zb*Log[Q2dmu2]^7)/
    315 - (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^7)/315 + 
   (4*CF^2*uec^2*del[zb]*Log[Q2dmu2]^7)/315 - 
   (CA*CF*uec^2*del[zb]*Log[Q2dmu2]^8)/1260 - 
   (2*CF^2*uec^2*del[zb]*Log[Q2dmu2]^8)/315 + 128*CF^2*uec^2*PlusD[zb, 0] - 
   (80*CF^2*Pi^2*uec^2*PlusD[zb, 0])/3 + (67*CF^2*Pi^4*uec^2*PlusD[zb, 0])/
    45 + (409*CA*CF*Pi^6*uec^2*PlusD[zb, 0])/6048 - 
   (19*CF^2*Pi^6*uec^2*PlusD[zb, 0])/3024 - 128*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 0] + (80*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/3 - 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/36 + 
   (409*CA*CF*Pi^6*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/3024 + 
   (19*CF^2*Pi^6*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/756 + 
   64*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 
   (40*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/3 + 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/120 + 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/180 - 
   (64*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 + 
   (50*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/9 + 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/180 - 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/135 + 
   (16*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/3 + 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/18 - 
   (5*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/9 - 
   (4*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/3 + 
   (7*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/45 + 
   (4*CF^2*Pi^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/9 - 
   (2*CA*CF*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/45 + 
   (4*CF^2*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/45 - 
   (4*CA*CF*uec^2*Log[Q2dmu2]^7*PlusD[zb, 0])/315 - 
   (16*CF^2*uec^2*Log[Q2dmu2]^7*PlusD[zb, 0])/315 - 
   128*CF^2*uec^2*PlusD[zb, 1] + (80*CF^2*Pi^2*uec^2*PlusD[zb, 1])/3 - 
   (67*CF^2*Pi^4*uec^2*PlusD[zb, 1])/36 + (409*CA*CF*Pi^6*uec^2*PlusD[zb, 1])/
    1512 + (19*CF^2*Pi^6*uec^2*PlusD[zb, 1])/756 + 
   128*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] - 
   (80*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/3 + 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/30 + 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/90 - 
   64*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1] + 
   (50*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/3 + 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/30 - 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/45 + 
   (64*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/3 + 
   (28*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/9 - 
   (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/9 - 
   (20*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/3 + 
   (14*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/9 + 
   (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/9 - 
   (8*CA*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/15 + 
   (8*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/15 - 
   (8*CA*CF*uec^2*Log[Q2dmu2]^6*PlusD[zb, 1])/45 - 
   (16*CF^2*uec^2*Log[Q2dmu2]^6*PlusD[zb, 1])/45 + 
   64*CF^2*uec^2*PlusD[zb, 2] - (40*CF^2*Pi^2*uec^2*PlusD[zb, 2])/3 + 
   (7*CA*CF*Pi^4*uec^2*PlusD[zb, 2])/30 + (67*CF^2*Pi^4*uec^2*PlusD[zb, 2])/
    180 - 64*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2] + 
   (50*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/3 + 
   (7*CA*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/15 - 
   (67*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/45 + 
   32*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2] + 
   (28*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/3 - 
   (10*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/3 - 
   (40*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 + 
   (56*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/9 + 
   (40*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/9 - 
   (8*CA*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/3 + 
   (4*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/3 - 
   (16*CA*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 2])/15 - 
   (16*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 2])/15 - 
   (64*CF^2*uec^2*PlusD[zb, 3])/3 + (50*CF^2*Pi^2*uec^2*PlusD[zb, 3])/9 + 
   (14*CA*CF*Pi^4*uec^2*PlusD[zb, 3])/45 - (67*CF^2*Pi^4*uec^2*PlusD[zb, 3])/
    135 + (64*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/3 + 
   (112*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/9 - 
   (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/9 - 
   (40*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/3 + 
   (112*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/9 + 
   (40*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/9 - 
   (64*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3])/9 + 
   (16*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3])/9 - 
   (32*CA*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 3])/9 - 
   (16*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 3])/9 + 
   (16*CF^2*uec^2*PlusD[zb, 4])/3 + (56*CA*CF*Pi^2*uec^2*PlusD[zb, 4])/9 - 
   (5*CF^2*Pi^2*uec^2*PlusD[zb, 4])/9 - 
   (20*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/3 + 
   (112*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/9 + 
   (20*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/9 - 
   (32*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4])/3 + 
   (4*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4])/3 - 
   (64*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 4])/9 - 
   (16*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 4])/9 - 
   (4*CF^2*uec^2*PlusD[zb, 5])/3 + (224*CA*CF*Pi^2*uec^2*PlusD[zb, 5])/45 + 
   (4*CF^2*Pi^2*uec^2*PlusD[zb, 5])/9 - 
   (128*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/15 + 
   (8*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/15 - 
   (128*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 5])/15 - 
   (16*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 5])/15 - 
   (128*CA*CF*uec^2*PlusD[zb, 6])/45 + (4*CF^2*uec^2*PlusD[zb, 6])/45 - 
   (256*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 6])/45 - 
   (16*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 6])/45 - 
   (512*CA*CF*uec^2*PlusD[zb, 7])/315 - (16*CF^2*uec^2*PlusD[zb, 7])/315 - 
   (41*CA*CF*uec^2*Zeta[3])/3 + (293*CF^2*uec^2*Zeta[3])/3 + 
   (13*CA*CF*Pi^2*uec^2*Zeta[3])/12 - (739*CF^2*Pi^2*uec^2*Zeta[3])/36 - 
   (49*CA*CF*Pi^4*uec^2*Zeta[3])/90 + (469*CF^2*Pi^4*uec^2*Zeta[3])/270 - 
   (1601*CA*CF*uec^2*zb*Zeta[3])/6 - (733*CF^2*uec^2*zb*Zeta[3])/6 + 
   (437*CA*CF*Pi^2*uec^2*zb*Zeta[3])/18 + (653*CF^2*Pi^2*uec^2*zb*Zeta[3])/
    36 + (49*CA*CF*Pi^4*uec^2*zb*Zeta[3])/180 - 
   (469*CF^2*Pi^4*uec^2*zb*Zeta[3])/540 + (224*CF^2*uec^2*del[zb]*Zeta[3])/
    3 - (140*CF^2*Pi^2*uec^2*del[zb]*Zeta[3])/9 + 
   (49*CA*CF*Pi^4*uec^2*del[zb]*Zeta[3])/360 + 
   (469*CF^2*Pi^4*uec^2*del[zb]*Zeta[3])/1080 + 
   (67*CA*CF*uec^2*G[0, zb]*Zeta[3])/6 - (181*CF^2*uec^2*G[0, zb]*Zeta[3])/
    2 - (392*CA*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/9 + 
   (70*CF^2*Pi^2*uec^2*G[0, zb]*Zeta[3])/9 + 
   (868*CA*CF*uec^2*zb*G[0, zb]*Zeta[3])/3 + 84*CF^2*uec^2*zb*G[0, zb]*
    Zeta[3] - (35*CF^2*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/9 + 
   (76*CA*CF*uec^2*G[1, zb]*Zeta[3])/3 + (19*CF^2*uec^2*G[1, zb]*Zeta[3])/3 + 
   (196*CA*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/9 + 
   (8*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/9 - (28*CA*CF*uec^2*G[1, zb]*Zeta[3])/
    (3*zb) - (56*CF^2*uec^2*G[1, zb]*Zeta[3])/(3*zb) - 
   (196*CA*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/(9*zb) - 
   (4*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/(9*zb) - 
   (544*CA*CF*uec^2*zb*G[1, zb]*Zeta[3])/3 - 
   (170*CF^2*uec^2*zb*G[1, zb]*Zeta[3])/3 + 
   (31*CF^2*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/18 - 
   (39*CA*CF*uec^2*G[0, 0, zb]*Zeta[3])/2 + 
   (677*CF^2*uec^2*G[0, 0, zb]*Zeta[3])/6 - 
   (1568*CA*CF*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/9 - 
   (280*CF^2*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/9 - 
   (2293*CA*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/6 - 
   (265*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/6 + 
   (784*CA*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/9 + 
   (140*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/9 + 
   (11*CA*CF*uec^2*G[0, 1, zb]*Zeta[3])/3 - 41*CF^2*uec^2*G[0, 1, zb]*
    Zeta[3] + (827*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/9 + 
   (70*CF^2*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/3 + 
   (14*CA*CF*uec^2*G[0, 1, zb]*Zeta[3])/(3*zb) + 
   (112*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/(3*zb) - 
   (823*CA*CF*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/(9*zb) - 
   (218*CF^2*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/(9*zb) + 
   (673*CA*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 + 
   (143*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (827*CA*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/18 - 
   (35*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (64*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/3 + 
   (77*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/3 + 
   (784*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/9 + 
   (257*CF^2*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/9 + 
   (14*CA*CF*uec^2*G[1, 0, zb]*Zeta[3])/(3*zb) + 
   (112*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/(3*zb) - 
   (784*CA*CF*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/(9*zb) - 
   (257*CF^2*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/(9*zb) + 
   230*CA*CF*uec^2*zb*G[1, 0, zb]*Zeta[3] + 
   (7*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/3 - 
   (392*CA*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/9 - 
   (257*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/18 + 
   (73*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/3 - 
   (140*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/3 - 
   (392*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/9 - 
   (218*CF^2*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/9 - 
   (7*CA*CF*uec^2*G[1, 1, zb]*Zeta[3])/zb - 
   (28*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/(3*zb) + 
   (392*CA*CF*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/(9*zb) + 
   (218*CF^2*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/(9*zb) - 
   130*CA*CF*uec^2*zb*G[1, 1, zb]*Zeta[3] - 
   (28*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/3 + 
   (196*CA*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/9 + 
   (109*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/9 + 
   (1792*CA*CF*uec^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (112*CF^2*uec^2*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (56*CF^2*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (1052*CA*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 - 16*CF^2*uec^2*G[0, 0, 1, zb]*
    Zeta[3] + (1052*CA*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (16*CF^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/zb - 
   8*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3] + 
   (20*CF^2*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (974*CA*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/3 - 
   (100*CF^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (974*CA*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (100*CF^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (50*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/3 + 
   24*CF^2*uec^2*zb*G[0, 1, 0, zb]*Zeta[3] + 176*CA*CF*uec^2*G[0, 1, 1, zb]*
    Zeta[3] + 44*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3] - 
   (176*CA*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/zb - 
   (44*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/zb + 
   (38*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (62*CF^2*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (896*CA*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (356*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (896*CA*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (178*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (61*CF^2*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (500*CA*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/3 + 120*CF^2*uec^2*G[1, 0, 1, zb]*
    Zeta[3] - (500*CA*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (232*CF^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   8*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3] - 
   (98*CF^2*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (448*CA*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/3 + 104*CF^2*uec^2*G[1, 1, 0, zb]*
    Zeta[3] - (448*CA*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (184*CF^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (50*CF^2*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (224*CA*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/3 - 88*CF^2*uec^2*G[1, 1, 1, zb]*
    Zeta[3] + (224*CA*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (58*CF^2*uec^2*G[1, 1, 1, zb]*Zeta[3])/zb + 
   (38*CF^2*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/3 + 
   (7168*CA*CF*uec^2*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (448*CF^2*uec^2*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (3584*CA*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (224*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (4360*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   112*CF^2*uec^2*G[0, 0, 0, 1, zb]*Zeta[3] + 
   (4312*CA*CF*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (144*CF^2*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/zb + 
   (2180*CA*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   56*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3] - 
   1384*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Zeta[3] - 
   112*CF^2*uec^2*G[0, 0, 1, 0, zb]*Zeta[3] + 
   (4052*CA*CF*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (536*CF^2*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   692*CA*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3] + 
   56*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3] + 
   (2348*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (280*CF^2*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   (2272*CA*CF*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (144*CF^2*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/zb - 
   (1174*CA*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   (140*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   1332*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Zeta[3] - 
   112*CF^2*uec^2*G[0, 1, 0, 0, zb]*Zeta[3] + 
   (3818*CA*CF*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (692*CF^2*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   666*CA*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3] + 
   56*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3] + 
   812*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Zeta[3] + 
   (280*CF^2*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (2260*CA*CF*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (632*CF^2*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/(3*zb) - 
   406*CA*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3] - 
   (140*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (2132*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (280*CF^2*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (668*CA*CF*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/zb - 
   (536*CF^2*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (1066*CA*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (140*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (1174*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 
   84*CF^2*uec^2*G[0, 1, 1, 1, zb]*Zeta[3] + 
   (1084*CA*CF*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (144*CF^2*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/zb + 
   (587*CA*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/3 + 
   42*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3] - 
   (3584*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (926*CF^2*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   (3584*CA*CF*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (926*CF^2*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (1792*CA*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   (463*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   (2152*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 + 
   (692*CF^2*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (2104*CA*CF*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (788*CF^2*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (1076*CA*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (346*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/3 + 
   (2048*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   (692*CF^2*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (1948*CA*CF*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (892*CF^2*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (1024*CA*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (346*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (1132*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (536*CF^2*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 + 
   (352*CA*CF*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/zb + 
   (688*CF^2*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (566*CA*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 + 
   (268*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 + 
   (1792*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (692*CF^2*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (1792*CA*CF*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (692*CF^2*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (896*CA*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (346*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (1048*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/3 - 
   (536*CF^2*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/3 + 
   (1000*CA*CF*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (632*CF^2*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (524*CA*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/3 + 
   (268*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/3 - 
   (896*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   (536*CF^2*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/3 + 
   (896*CA*CF*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (536*CF^2*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (448*CA*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/3 + 
   (268*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/3 + 
   (448*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   144*CF^2*uec^2*G[1, 1, 1, 1, zb]*Zeta[3] - 
   (448*CA*CF*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (144*CF^2*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/zb - 
   (224*CA*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/3 - 
   72*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3] + 9*CA*CF*uec^2*Log[Q2dmu2]*
    Zeta[3] - (265*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/3 - 
   (196*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/9 + 
   (70*CF^2*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/9 + 
   (469*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/3 + 84*CF^2*uec^2*zb*Log[Q2dmu2]*
    Zeta[3] - (35*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/9 - 
   (224*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (175*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (49*CA*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/180 - 
   (469*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/270 - 
   13*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (319*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (784*CA*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (280*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (601*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (191*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (392*CA*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (140*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (38*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (392*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (218*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (14*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (112*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (392*CA*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*zb) - 
   (218*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*zb) + 
   (362*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (98*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (196*CA*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (109*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (896*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (112*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (500*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   16*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (500*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (16*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   8*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (20*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (448*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (200*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (448*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (100*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (22*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (224*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (208*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (224*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (44*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   8*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (3584*CA*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (448*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1792*CA*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (224*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (2152*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   112*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (2104*CA*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (144*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (1076*CA*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   56*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (2048*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   112*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1948*CA*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (536*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (1024*CA*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   56*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1132*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (280*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (352*CA*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (144*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (566*CA*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (140*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1792*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (692*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1792*CA*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (692*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (896*CA*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (346*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1048*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (536*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1000*CA*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (632*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (524*CA*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (268*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (896*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (536*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (896*CA*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (536*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (448*CA*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (268*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (448*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   144*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (448*CA*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (144*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (224*CA*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   72*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (13*CA*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/3 + 51*CF^2*uec^2*Log[Q2dmu2]^2*
    Zeta[3] - (196*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (140*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/9 - 
   52*CA*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3] - 
   (115*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (98*CA*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (70*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (112*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (49*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (35*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (224*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (56*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (28*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (112*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   16*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (112*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (8*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/zb - 
   (2*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (896*CA*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (224*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (448*CA*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (112*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (524*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   56*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (500*CA*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (72*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/zb + 
   (262*CA*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   28*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (448*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (268*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (448*CA*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (268*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (224*CA*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (134*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (224*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   72*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (224*CA*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) - 
   (72*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/zb - 
   (112*CA*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   36*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (112*CA*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (56*CF^2*uec^2*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (28*CF^2*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (140*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (98*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/27 + 
   (140*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/27 + 
   (448*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (224*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (224*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (112*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (224*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   24*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3] + 
   (224*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*zb) + 
   (24*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/zb + 
   (112*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   12*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3] + 
   (56*CA*CF*uec^2*Log[Q2dmu2]^4*Zeta[3])/9 + 
   (56*CF^2*uec^2*Log[Q2dmu2]^4*Zeta[3])/9 - 
   (28*CA*CF*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/9 - 
   (28*CF^2*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/9 - 
   (14*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/9 + 
   (14*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/9 - 
   (28*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^5*Zeta[3])/45 - 
   (56*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5*Zeta[3])/45 - 
   (224*CF^2*uec^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (175*CF^2*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/9 + 
   (49*CA*CF*Pi^4*uec^2*PlusD[zb, 0]*Zeta[3])/90 - 
   (469*CF^2*Pi^4*uec^2*PlusD[zb, 0]*Zeta[3])/270 + 
   (224*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   (196*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/9 - 
   (70*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/9 - 
   (140*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (196*CA*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/9 + 
   (140*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/9 - 
   (112*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 + 
   (56*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 - 
   (56*CA*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/9 - 
   (56*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/9 + 
   (224*CF^2*uec^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (392*CA*CF*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/9 - 
   (70*CF^2*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/9 - 
   (280*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 + 
   (784*CA*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/9 + 
   (280*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/9 - 
   (224*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (56*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/3 - 
   (448*CA*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3])/9 - 
   (224*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3])/9 - 
   (140*CF^2*uec^2*PlusD[zb, 2]*Zeta[3])/3 + 
   (784*CA*CF*Pi^2*uec^2*PlusD[zb, 2]*Zeta[3])/9 + 
   (140*CF^2*Pi^2*uec^2*PlusD[zb, 2]*Zeta[3])/9 - 
   (448*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 + 
   (56*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 - 
   (448*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3])/3 - 
   (112*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3])/3 - 
   (896*CA*CF*uec^2*PlusD[zb, 3]*Zeta[3])/9 + 
   (56*CF^2*uec^2*PlusD[zb, 3]*Zeta[3])/9 - 
   (1792*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 3]*Zeta[3])/9 - 
   (224*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3]*Zeta[3])/9 - 
   (896*CA*CF*uec^2*PlusD[zb, 4]*Zeta[3])/9 - 
   (56*CF^2*uec^2*PlusD[zb, 4]*Zeta[3])/9 + (784*CA*CF*uec^2*Zeta[3]^2)/9 - 
   (98*CF^2*uec^2*Zeta[3]^2)/9 + (49*CF^2*uec^2*zb*Zeta[3]^2)/9 - 
   (245*CF^2*uec^2*del[zb]*Zeta[3]^2)/9 + 
   (686*CA*CF*Pi^2*uec^2*del[zb]*Zeta[3]^2)/27 + 
   (245*CF^2*Pi^2*uec^2*del[zb]*Zeta[3]^2)/27 + 
   (3136*CA*CF*uec^2*G[0, zb]*Zeta[3]^2)/9 + 
   (392*CF^2*uec^2*G[0, zb]*Zeta[3]^2)/9 - 
   (1568*CA*CF*uec^2*zb*G[0, zb]*Zeta[3]^2)/9 - 
   (196*CF^2*uec^2*zb*G[0, zb]*Zeta[3]^2)/9 - 
   (1568*CA*CF*uec^2*G[1, zb]*Zeta[3]^2)/9 - 
   (178*CF^2*uec^2*G[1, zb]*Zeta[3]^2)/3 + 
   (1568*CA*CF*uec^2*G[1, zb]*Zeta[3]^2)/(9*zb) + 
   (178*CF^2*uec^2*G[1, zb]*Zeta[3]^2)/(3*zb) + 
   (784*CA*CF*uec^2*zb*G[1, zb]*Zeta[3]^2)/9 + 
   (89*CF^2*uec^2*zb*G[1, zb]*Zeta[3]^2)/3 + 
   (1568*CA*CF*uec^2*Log[Q2dmu2]*Zeta[3]^2)/9 + 
   (392*CF^2*uec^2*Log[Q2dmu2]*Zeta[3]^2)/9 - 
   (784*CA*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/9 - 
   (196*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/9 - 
   (392*CA*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/9 + 
   (98*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/9 - 
   (392*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/9 - 
   (196*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/9 - 
   (784*CA*CF*uec^2*PlusD[zb, 0]*Zeta[3]^2)/9 + 
   (98*CF^2*uec^2*PlusD[zb, 0]*Zeta[3]^2)/9 - 
   (1568*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/9 - 
   (392*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/9 - 
   (3136*CA*CF*uec^2*PlusD[zb, 1]*Zeta[3]^2)/9 - 
   (392*CF^2*uec^2*PlusD[zb, 1]*Zeta[3]^2)/9 - (121*CA*CF*uec^2*Zeta[5])/10 + 
   (741*CF^2*uec^2*Zeta[5])/10 - (1736*CA*CF*Pi^2*uec^2*Zeta[5])/15 - 
   (62*CF^2*Pi^2*uec^2*Zeta[5])/3 - (1248*CA*CF*uec^2*zb*Zeta[5])/5 - 
   (319*CF^2*uec^2*zb*Zeta[5])/10 + (868*CA*CF*Pi^2*uec^2*zb*Zeta[5])/15 + 
   (31*CF^2*Pi^2*uec^2*zb*Zeta[5])/3 + (248*CF^2*uec^2*del[zb]*Zeta[5])/5 + 
   (434*CA*CF*Pi^2*uec^2*del[zb]*Zeta[5])/15 - 
   (31*CF^2*Pi^2*uec^2*del[zb]*Zeta[5])/6 + 
   (1984*CA*CF*uec^2*G[0, zb]*Zeta[5])/5 - (124*CF^2*uec^2*G[0, zb]*Zeta[5])/
    5 + (62*CF^2*uec^2*zb*G[0, zb]*Zeta[5])/5 - 
   (992*CA*CF*uec^2*G[1, zb]*Zeta[5])/5 - 72*CF^2*uec^2*G[1, zb]*Zeta[5] + 
   (992*CA*CF*uec^2*G[1, zb]*Zeta[5])/(5*zb) + 
   (36*CF^2*uec^2*G[1, zb]*Zeta[5])/zb + (59*CF^2*uec^2*zb*G[1, zb]*Zeta[5])/
    5 + (7936*CA*CF*uec^2*G[0, 0, zb]*Zeta[5])/5 + 
   (496*CF^2*uec^2*G[0, 0, zb]*Zeta[5])/5 - 
   (3968*CA*CF*uec^2*zb*G[0, 0, zb]*Zeta[5])/5 - 
   (248*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[5])/5 - 878*CA*CF*uec^2*G[0, 1, zb]*
    Zeta[5] - (372*CF^2*uec^2*G[0, 1, zb]*Zeta[5])/5 + 
   (842*CA*CF*uec^2*G[0, 1, zb]*Zeta[5])/zb + 
   (732*CF^2*uec^2*G[0, 1, zb]*Zeta[5])/(5*zb) + 
   439*CA*CF*uec^2*zb*G[0, 1, zb]*Zeta[5] + 
   (186*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[5])/5 - 
   (3968*CA*CF*uec^2*G[1, 0, zb]*Zeta[5])/5 - 
   (974*CF^2*uec^2*G[1, 0, zb]*Zeta[5])/5 + 
   (3968*CA*CF*uec^2*G[1, 0, zb]*Zeta[5])/(5*zb) + 
   (974*CF^2*uec^2*G[1, 0, zb]*Zeta[5])/(5*zb) + 
   (1984*CA*CF*uec^2*zb*G[1, 0, zb]*Zeta[5])/5 + 
   (487*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[5])/5 + 
   (1984*CA*CF*uec^2*G[1, 1, zb]*Zeta[5])/5 + 
   (732*CF^2*uec^2*G[1, 1, zb]*Zeta[5])/5 - 
   (1984*CA*CF*uec^2*G[1, 1, zb]*Zeta[5])/(5*zb) - 
   (732*CF^2*uec^2*G[1, 1, zb]*Zeta[5])/(5*zb) - 
   (992*CA*CF*uec^2*zb*G[1, 1, zb]*Zeta[5])/5 - 
   (366*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[5])/5 + 
   (992*CA*CF*uec^2*Log[Q2dmu2]*Zeta[5])/5 - 
   (124*CF^2*uec^2*Log[Q2dmu2]*Zeta[5])/5 + 
   (62*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[5])/5 - 62*CF^2*uec^2*del[zb]*
    Log[Q2dmu2]*Zeta[5] + (868*CA*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/
    15 + (62*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/3 + 
   (3968*CA*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (496*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (1984*CA*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (248*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (1984*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (732*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (1984*CA*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*zb) + 
   (732*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*zb) + 
   (992*CA*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (366*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (992*CA*CF*uec^2*Log[Q2dmu2]^2*Zeta[5])/5 + 
   (248*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[5])/5 - 
   (496*CA*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/5 - 
   (124*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/5 - 
   (248*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/5 + 
   (62*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/5 - 
   (496*CA*CF*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[5])/15 - 
   (248*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[5])/15 - 
   62*CF^2*uec^2*PlusD[zb, 0]*Zeta[5] + 
   (1736*CA*CF*Pi^2*uec^2*PlusD[zb, 0]*Zeta[5])/15 + 
   (62*CF^2*Pi^2*uec^2*PlusD[zb, 0]*Zeta[5])/3 - 
   (992*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/5 + 
   (124*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/5 - 
   (992*CA*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/5 - 
   (248*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/5 - 
   (1984*CA*CF*uec^2*PlusD[zb, 1]*Zeta[5])/5 + 
   (124*CF^2*uec^2*PlusD[zb, 1]*Zeta[5])/5 - 
   (3968*CA*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/5 - 
   (496*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/5 - 
   (3968*CA*CF*uec^2*PlusD[zb, 2]*Zeta[5])/5 - 
   (248*CF^2*uec^2*PlusD[zb, 2]*Zeta[5])/5 - 
   (6944*CA*CF*uec^2*del[zb]*Zeta[3]*Zeta[5])/15 - 
   (868*CF^2*uec^2*del[zb]*Zeta[3]*Zeta[5])/15 + (8128*CA*CF*uec^2*Zeta[7])/
    7 + (508*CF^2*uec^2*Zeta[7])/7 - (4064*CA*CF*uec^2*zb*Zeta[7])/7 - 
   (254*CF^2*uec^2*zb*Zeta[7])/7 - (2032*CA*CF*uec^2*del[zb]*Zeta[7])/7 + 
   (127*CF^2*uec^2*del[zb]*Zeta[7])/7 - 
   (4064*CA*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[7])/7 - 
   (508*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[7])/7 - 
   (8128*CA*CF*uec^2*PlusD[zb, 0]*Zeta[7])/7 - 
   (508*CF^2*uec^2*PlusD[zb, 0]*Zeta[7])/7)


==> anc/XS_DY_qqbar_RV2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-11*CA^2*CF*uec^2)/3 + (85*CA*CF^2*uec^2)/24 + (519*CF^3*uec^2)/8 + 
 (59*CA^2*CF*Pi^2*uec^2)/144 - (1763*CA*CF^2*Pi^2*uec^2)/576 - 
 (815*CF^3*Pi^2*uec^2)/192 + (1061*CA^2*CF*Pi^4*uec^2)/11520 + 
 (281*CA*CF^2*Pi^4*uec^2)/1280 - (13*CF^3*Pi^4*uec^2)/480 - 
 (2383*CA^2*CF*uec^2*zb)/48 - (997*CA*CF^2*uec^2*zb)/16 - 
 (337*CF^3*uec^2*zb)/6 + (211*CA^2*CF*Pi^2*uec^2*zb)/96 + 
 (381*CA*CF^2*Pi^2*uec^2*zb)/32 + (67*CF^3*Pi^2*uec^2*zb)/32 + 
 (1061*CA^2*CF*Pi^4*uec^2*zb)/23040 - (843*CA*CF^2*Pi^4*uec^2*zb)/2560 + 
 (13*CF^3*Pi^4*uec^2*zb)/960 + 2*CA*CF^2*uec^2*del[zb] + 
 60*CF^3*uec^2*del[zb] - (11*CA*CF^2*Pi^2*uec^2*del[zb])/8 - 
 (55*CF^3*Pi^2*uec^2*del[zb])/12 + (281*CA*CF^2*Pi^4*uec^2*del[zb])/1024 - 
 (377*CF^3*Pi^4*uec^2*del[zb])/7680 - (157783*CA^2*CF*Pi^6*uec^2*del[zb])/
  5806080 - (4933*CA*CF^2*Pi^6*uec^2*del[zb])/1935360 + 
 (67*CF^3*Pi^6*uec^2*del[zb])/96768 + 
 ((CA^2*CF*uec^2*del[zb])/144 + (CA*CF^2*uec^2*del[zb])/16 + 
   (CF^3*uec^2*del[zb])/4)/ep^6 + (41*CA^2*CF*uec^2*G[0, zb])/12 - 
 (437*CA*CF^2*uec^2*G[0, zb])/48 - (829*CF^3*uec^2*G[0, zb])/16 - 
 (95*CA^2*CF*Pi^2*uec^2*G[0, zb])/288 + (979*CA*CF^2*Pi^2*uec^2*G[0, zb])/
  144 + (329*CF^3*Pi^2*uec^2*G[0, zb])/96 + 
 (1061*CA^2*CF*Pi^4*uec^2*G[0, zb])/1920 - (281*CA*CF^2*Pi^4*uec^2*G[0, zb])/
  160 + (13*CF^3*Pi^4*uec^2*G[0, zb])/480 + (199*CA^2*CF*uec^2*zb*G[0, zb])/
  4 + (1501*CA*CF^2*uec^2*zb*G[0, zb])/24 + (239*CF^3*uec^2*zb*G[0, zb])/6 - 
 (523*CA^2*CF*Pi^2*uec^2*zb*G[0, zb])/288 - 
 (995*CA*CF^2*Pi^2*uec^2*zb*G[0, zb])/72 - (9*CF^3*Pi^2*uec^2*zb*G[0, zb])/
  8 - (1061*CA^2*CF*Pi^4*uec^2*zb*G[0, zb])/3840 + 
 (281*CA*CF^2*Pi^4*uec^2*zb*G[0, zb])/320 - (13*CF^3*Pi^4*uec^2*zb*G[0, zb])/
  960 + (29*CA^2*CF*uec^2*G[1, zb])/8 - (CA*CF^2*uec^2*G[1, zb])/6 + 
 (415*CF^3*uec^2*G[1, zb])/24 + (17*CA^2*CF*Pi^2*uec^2*G[1, zb])/96 - 
 (119*CA*CF^2*Pi^2*uec^2*G[1, zb])/32 - (45*CF^3*Pi^2*uec^2*G[1, zb])/32 - 
 (1061*CA^2*CF*Pi^4*uec^2*G[1, zb])/3840 + (353*CA*CF^2*Pi^4*uec^2*G[1, zb])/
  432 + (161*CF^3*Pi^4*uec^2*G[1, zb])/1440 + (5*CF^3*Pi^2*uec^2*G[1, zb])/
  (12*(-2 + zb)) - (7*CA^2*CF*uec^2*G[1, zb])/(2*zb) - 
 (9*CA*CF^2*uec^2*G[1, zb])/(4*zb) - (31*CF^3*uec^2*G[1, zb])/(2*zb) + 
 (11*CA^2*CF*Pi^2*uec^2*G[1, zb])/(32*zb) + (137*CA*CF^2*Pi^2*uec^2*G[1, zb])/
  (48*zb) + (85*CF^3*Pi^2*uec^2*G[1, zb])/(32*zb) + 
 (1061*CA^2*CF*Pi^4*uec^2*G[1, zb])/(3840*zb) - 
 (353*CA*CF^2*Pi^4*uec^2*G[1, zb])/(432*zb) - (161*CF^3*Pi^4*uec^2*G[1, zb])/
  (1440*zb) - (503*CA^2*CF*uec^2*zb*G[1, zb])/16 - 
 (1285*CA*CF^2*uec^2*zb*G[1, zb])/24 - (1747*CF^3*uec^2*zb*G[1, zb])/48 + 
 (CA^2*CF*Pi^2*uec^2*zb*G[1, zb])/3 + (3017*CA*CF^2*Pi^2*uec^2*zb*G[1, zb])/
  288 + (257*CF^3*Pi^2*uec^2*zb*G[1, zb])/192 + 
 (1061*CA^2*CF*Pi^4*uec^2*zb*G[1, zb])/7680 - 
 (353*CA*CF^2*Pi^4*uec^2*zb*G[1, zb])/864 - (161*CF^3*Pi^4*uec^2*zb*G[1, zb])/
  2880 - (73*CA^2*CF*uec^2*G[0, 0, zb])/24 + (827*CA*CF^2*uec^2*G[0, 0, zb])/
  48 + (645*CF^3*uec^2*G[0, 0, zb])/16 + (17*CA^2*CF*Pi^2*uec^2*G[0, 0, zb])/
  8 - (11*CA*CF^2*Pi^2*uec^2*G[0, 0, zb])/2 - (5*CF^3*Pi^2*uec^2*G[0, 0, zb])/
  3 - (869*CA^2*CF*uec^2*zb*G[0, 0, zb])/16 - 
 (1023*CA*CF^2*uec^2*zb*G[0, 0, zb])/16 - (387*CF^3*uec^2*zb*G[0, 0, zb])/
  16 + (17*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb])/16 + 
 (33*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/4 + 
 (5*CF^3*Pi^2*uec^2*zb*G[0, 0, zb])/6 - (149*CA^2*CF*uec^2*G[0, 1, zb])/48 - 
 (95*CA*CF^2*uec^2*G[0, 1, zb])/24 - (143*CF^3*uec^2*G[0, 1, zb])/8 - 
 (227*CA^2*CF*Pi^2*uec^2*G[0, 1, zb])/144 + 
 (427*CA*CF^2*Pi^2*uec^2*G[0, 1, zb])/144 + (3*CF^3*Pi^2*uec^2*G[0, 1, zb])/
  8 + (3*CA^2*CF*uec^2*G[0, 1, zb])/zb + (13*CA*CF^2*uec^2*G[0, 1, zb])/
  (2*zb) + (67*CF^3*uec^2*G[0, 1, zb])/(4*zb) + 
 (191*CA^2*CF*Pi^2*uec^2*G[0, 1, zb])/(144*zb) - 
 (283*CA*CF^2*Pi^2*uec^2*G[0, 1, zb])/(144*zb) - 
 (11*CF^3*Pi^2*uec^2*G[0, 1, zb])/(8*zb) + (587*CA^2*CF*uec^2*zb*G[0, 1, zb])/
  16 + (225*CA*CF^2*uec^2*zb*G[0, 1, zb])/4 + (45*CF^3*uec^2*zb*G[0, 1, zb])/
  2 - (47*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb])/288 - 
 (1913*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/288 - 
 (CF^3*Pi^2*uec^2*zb*G[0, 1, zb])/16 - (117*CA^2*CF*uec^2*G[1, 0, zb])/16 - 
 (31*CA*CF^2*uec^2*G[1, 0, zb])/6 - (83*CF^3*uec^2*G[1, 0, zb])/6 - 
 (17*CA^2*CF*Pi^2*uec^2*G[1, 0, zb])/16 + 
 (317*CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/144 + (7*CF^3*Pi^2*uec^2*G[1, 0, zb])/
  16 + (3*CA^2*CF*uec^2*G[1, 0, zb])/zb + (17*CA*CF^2*uec^2*G[1, 0, zb])/
  (4*zb) + (77*CF^3*uec^2*G[1, 0, zb])/(4*zb) + 
 (17*CA^2*CF*Pi^2*uec^2*G[1, 0, zb])/(16*zb) - 
 (103*CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/(72*zb) - 
 (79*CF^3*Pi^2*uec^2*G[1, 0, zb])/(48*zb) + 
 (571*CA^2*CF*uec^2*zb*G[1, 0, zb])/16 + (219*CA*CF^2*uec^2*zb*G[1, 0, zb])/
  4 + (171*CF^3*uec^2*zb*G[1, 0, zb])/8 - 
 (17*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb])/32 - 
 (1489*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/288 - 
 (33*CF^3*Pi^2*uec^2*zb*G[1, 0, zb])/32 + (77*CA^2*CF*uec^2*G[1, 1, zb])/8 + 
 (7*CA*CF^2*uec^2*G[1, 1, zb])/2 - 6*CF^3*uec^2*G[1, 1, zb] + 
 (25*CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/32 - (19*CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/
  48 + (9*CF^3*Pi^2*uec^2*G[1, 1, zb])/8 - (63*CA^2*CF*uec^2*G[1, 1, zb])/
  (16*zb) - (17*CA*CF^2*uec^2*G[1, 1, zb])/(8*zb) - 
 (39*CF^3*uec^2*G[1, 1, zb])/(8*zb) - (23*CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/
  (32*zb) - (CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/(24*zb) + 
 (CF^3*Pi^2*uec^2*G[1, 1, zb])/(6*zb) - (367*CA^2*CF*uec^2*zb*G[1, 1, zb])/
  16 - (373*CA*CF^2*uec^2*zb*G[1, 1, zb])/8 - (391*CF^3*uec^2*zb*G[1, 1, zb])/
  16 + (13*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb])/64 + 
 (335*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/96 + 
 (11*CF^3*Pi^2*uec^2*zb*G[1, 1, zb])/16 + (5*CA*CF^2*Pi^2*uec^2*G[2, 1, zb])/
  12 - (5*CF^3*Pi^2*uec^2*G[2, 1, zb])/3 + (5*CF^3*Pi^2*uec^2*zb*G[2, 1, zb])/
  12 + (125*CA^2*CF*uec^2*G[0, 0, 0, zb])/24 - 
 (251*CA*CF^2*uec^2*G[0, 0, 0, zb])/6 - (259*CF^3*uec^2*G[0, 0, 0, zb])/8 + 
 (51*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, zb])/4 + 44*CA*CF^2*Pi^2*uec^2*
  G[0, 0, 0, zb] + (5*CF^3*Pi^2*uec^2*G[0, 0, 0, zb])/3 + 
 (367*CA^2*CF*uec^2*zb*G[0, 0, 0, zb])/6 + 
 (407*CA*CF^2*uec^2*zb*G[0, 0, 0, zb])/6 + (99*CF^3*uec^2*zb*G[0, 0, 0, zb])/
  8 - (51*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/8 - 
 22*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb] - 
 (5*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, zb])/6 + (5*CA^2*CF*uec^2*G[0, 0, 1, zb])/
  24 + (535*CA*CF^2*uec^2*G[0, 0, 1, zb])/24 + 
 (37*CF^3*uec^2*G[0, 0, 1, zb])/2 - (565*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb])/
  72 - (1169*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/36 - 
 (5*CF^3*Pi^2*uec^2*G[0, 0, 1, zb])/3 - (2*CA^2*CF*uec^2*G[0, 0, 1, zb])/zb - 
 (49*CA*CF^2*uec^2*G[0, 0, 1, zb])/(2*zb) - (35*CF^3*uec^2*G[0, 0, 1, zb])/
  (2*zb) + (649*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb])/(72*zb) + 
 (1061*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/(36*zb) + 
 (3*CF^3*Pi^2*uec^2*G[0, 0, 1, zb])/zb - 
 (128*CA^2*CF*uec^2*zb*G[0, 0, 1, zb])/3 - 
 (489*CA*CF^2*uec^2*zb*G[0, 0, 1, zb])/8 - (47*CF^3*uec^2*zb*G[0, 0, 1, zb])/
  4 + (565*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/144 + 
 (1169*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/72 + 
 (5*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, zb])/6 + (17*CA^2*CF*uec^2*G[0, 1, 0, zb])/
  48 + (491*CA*CF^2*uec^2*G[0, 1, 0, zb])/24 + 17*CF^3*uec^2*G[0, 1, 0, zb] - 
 (997*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb])/144 - 
 (2279*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/72 - 
 (5*CF^3*Pi^2*uec^2*G[0, 1, 0, zb])/3 - (2*CA^2*CF*uec^2*G[0, 1, 0, zb])/zb - 
 (83*CA*CF^2*uec^2*G[0, 1, 0, zb])/(4*zb) - (20*CF^3*uec^2*G[0, 1, 0, zb])/
  zb + (277*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb])/(36*zb) + 
 (2081*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/(72*zb) + 
 (49*CF^3*Pi^2*uec^2*G[0, 1, 0, zb])/(12*zb) - 
 (118*CA^2*CF*uec^2*zb*G[0, 1, 0, zb])/3 - 
 (117*CA*CF^2*uec^2*zb*G[0, 1, 0, zb])/2 - (47*CF^3*uec^2*zb*G[0, 1, 0, zb])/
  4 + (997*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/288 + 
 (2279*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/144 + 
 (5*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, zb])/6 - (55*CA^2*CF*uec^2*G[0, 1, 1, zb])/
  16 - (79*CA*CF^2*uec^2*G[0, 1, 1, zb])/8 - 6*CF^3*uec^2*G[0, 1, 1, zb] + 
 (59*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb])/12 + 
 (283*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/12 + 
 (11*CF^3*Pi^2*uec^2*G[0, 1, 1, zb])/6 + (3*CA^2*CF*uec^2*G[0, 1, 1, zb])/
  zb + (23*CA*CF^2*uec^2*G[0, 1, 1, zb])/(2*zb) + 
 (49*CF^3*uec^2*G[0, 1, 1, zb])/(4*zb) - 
 (257*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb])/(48*zb) - 
 (65*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/(3*zb) - 
 (47*CF^3*Pi^2*uec^2*G[0, 1, 1, zb])/(12*zb) + 
 (51*CA^2*CF*uec^2*zb*G[0, 1, 1, zb])/2 + 
 (619*CA*CF^2*uec^2*zb*G[0, 1, 1, zb])/12 + 
 (353*CF^3*uec^2*zb*G[0, 1, 1, zb])/24 - 
 (59*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/24 - 
 (283*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/24 - 
 (11*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, zb])/12 + 
 (51*CA^2*CF*uec^2*G[1, 0, 0, zb])/8 + (241*CA*CF^2*uec^2*G[1, 0, 0, zb])/
  24 + (65*CF^3*uec^2*G[1, 0, 0, zb])/6 - 
 (51*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb])/8 - 
 (2059*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/72 - 
 (137*CF^3*Pi^2*uec^2*G[1, 0, 0, zb])/24 + (CF^3*uec^2*G[1, 0, 0, zb])/
  (-2 + zb) - (2*CA^2*CF*uec^2*G[1, 0, 0, zb])/zb - 
 (17*CA*CF^2*uec^2*G[1, 0, 0, zb])/zb - (95*CF^3*uec^2*G[1, 0, 0, zb])/
  (4*zb) + (51*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb])/(8*zb) + 
 (2059*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/(72*zb) + 
 (137*CF^3*Pi^2*uec^2*G[1, 0, 0, zb])/(24*zb) - 
 (157*CA^2*CF*uec^2*zb*G[1, 0, 0, zb])/4 - 
 (405*CA*CF^2*uec^2*zb*G[1, 0, 0, zb])/8 - (28*CF^3*uec^2*zb*G[1, 0, 0, zb])/
  3 + (51*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/16 + 
 (2059*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/144 + 
 (137*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, zb])/48 - 
 (125*CA^2*CF*uec^2*G[1, 0, 1, zb])/16 - (35*CA*CF^2*uec^2*G[1, 0, 1, zb])/
  8 + 2*CF^3*uec^2*G[1, 0, 1, zb] + (149*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb])/
  48 + (523*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/24 + 
 (67*CF^3*Pi^2*uec^2*G[1, 0, 1, zb])/12 - (CF^3*uec^2*G[1, 0, 1, zb])/
  (-2 + zb) - (CA*CF^2*uec^2*G[1, 0, 1, zb])/(4*zb^2) + 
 (CF^3*uec^2*G[1, 0, 1, zb])/(2*zb^2) + (45*CA^2*CF*uec^2*G[1, 0, 1, zb])/
  (16*zb) + (41*CA*CF^2*uec^2*G[1, 0, 1, zb])/(4*zb) + 
 (13*CF^3*uec^2*G[1, 0, 1, zb])/zb - (191*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb])/
  (48*zb) - (467*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(24*zb) - 
 (27*CF^3*Pi^2*uec^2*G[1, 0, 1, zb])/(4*zb) + 
 (207*CA^2*CF*uec^2*zb*G[1, 0, 1, zb])/8 + 
 (1087*CA*CF^2*uec^2*zb*G[1, 0, 1, zb])/24 + 
 (47*CF^3*uec^2*zb*G[1, 0, 1, zb])/4 - 
 (149*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/96 - 
 (523*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/48 - 
 (67*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, zb])/24 - 
 (31*CA^2*CF*uec^2*G[1, 1, 0, zb])/4 - (33*CA*CF^2*uec^2*G[1, 1, 0, zb])/8 + 
 (19*CF^3*uec^2*G[1, 1, 0, zb])/4 + (51*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb])/
  16 + (491*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/24 + 
 (11*CF^3*Pi^2*uec^2*G[1, 1, 0, zb])/2 - (3*CF^3*uec^2*G[1, 1, 0, zb])/
  (2*(-2 + zb)) - (CA*CF^2*uec^2*G[1, 1, 0, zb])/(2*zb^2) + 
 (CF^3*uec^2*G[1, 1, 0, zb])/zb^2 + (21*CA^2*CF*uec^2*G[1, 1, 0, zb])/
  (8*zb) + (9*CA*CF^2*uec^2*G[1, 1, 0, zb])/zb + 
 (45*CF^3*uec^2*G[1, 1, 0, zb])/(4*zb) - 
 (51*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(16*zb) - 
 (491*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(24*zb) - 
 (11*CF^3*Pi^2*uec^2*G[1, 1, 0, zb])/(2*zb) + 
 (185*CA^2*CF*uec^2*zb*G[1, 1, 0, zb])/8 + 
 (329*CA*CF^2*uec^2*zb*G[1, 1, 0, zb])/8 + (131*CF^3*uec^2*zb*G[1, 1, 0, zb])/
  12 - (51*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/32 - 
 (491*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/48 - 
 (11*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, zb])/4 + 
 (115*CA^2*CF*uec^2*G[1, 1, 1, zb])/16 + (49*CA*CF^2*uec^2*G[1, 1, 1, zb])/
  8 - (145*CF^3*uec^2*G[1, 1, 1, zb])/8 - 
 (51*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb])/32 - 
 (59*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/4 - 
 (47*CF^3*Pi^2*uec^2*G[1, 1, 1, zb])/8 + (3*CF^3*uec^2*G[1, 1, 1, zb])/
  (2*(-2 + zb)) + (3*CA*CF^2*uec^2*G[1, 1, 1, zb])/(4*zb^2) - 
 (3*CF^3*uec^2*G[1, 1, 1, zb])/(2*zb^2) - (41*CA^2*CF*uec^2*G[1, 1, 1, zb])/
  (16*zb) - (29*CA*CF^2*uec^2*G[1, 1, 1, zb])/(4*zb) - 
 (11*CF^3*uec^2*G[1, 1, 1, zb])/(8*zb) + 
 (51*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(32*zb) + 
 (59*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(4*zb) + 
 (47*CF^3*Pi^2*uec^2*G[1, 1, 1, zb])/(8*zb) - 
 (109*CA^2*CF*uec^2*zb*G[1, 1, 1, zb])/8 - 
 (273*CA*CF^2*uec^2*zb*G[1, 1, 1, zb])/8 - (269*CF^3*uec^2*zb*G[1, 1, 1, zb])/
  16 + (51*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/64 + 
 (59*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/8 + 
 (47*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, zb])/16 - 
 (5*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, zb])/6 + (5*CF^3*Pi^2*uec^2*G[1, 2, 1, zb])/
  (3*zb) + (5*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb])/12 - 
 54*CA^2*CF*uec^2*G[0, 0, 0, 0, zb] + 32*CA*CF^2*uec^2*G[0, 0, 0, 0, zb] + 
 16*CF^3*uec^2*G[0, 0, 0, 0, zb] - 27*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb] - 
 48*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb] - 8*CF^3*uec^2*zb*G[0, 0, 0, 0, zb] + 
 (119*CA^2*CF*uec^2*G[0, 0, 0, 1, zb])/3 - 
 (37*CA*CF^2*uec^2*G[0, 0, 0, 1, zb])/3 - 10*CF^3*uec^2*G[0, 0, 0, 1, zb] - 
 (119*CA^2*CF*uec^2*G[0, 0, 0, 1, zb])/(3*zb) + 
 (37*CA*CF^2*uec^2*G[0, 0, 0, 1, zb])/(3*zb) + 
 (10*CF^3*uec^2*G[0, 0, 0, 1, zb])/zb + 
 (119*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb])/6 + 
 (239*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb])/6 + 
 7*CF^3*uec^2*zb*G[0, 0, 0, 1, zb] + (421*CA^2*CF*uec^2*G[0, 0, 1, 0, zb])/
  12 - (49*CA*CF^2*uec^2*G[0, 0, 1, 0, zb])/6 - 
 8*CF^3*uec^2*G[0, 0, 1, 0, zb] - (106*CA^2*CF*uec^2*G[0, 0, 1, 0, zb])/
  (3*zb) + (43*CA*CF^2*uec^2*G[0, 0, 1, 0, zb])/(6*zb) + 
 (11*CF^3*uec^2*G[0, 0, 1, 0, zb])/zb + 
 (923*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb])/48 + 
 (865*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb])/24 + 
 5*CF^3*uec^2*zb*G[0, 0, 1, 0, zb] - (287*CA^2*CF*uec^2*G[0, 0, 1, 1, zb])/
  12 - 5*CA*CF^2*uec^2*G[0, 0, 1, 1, zb] + (11*CF^3*uec^2*G[0, 0, 1, 1, zb])/
  3 + (145*CA^2*CF*uec^2*G[0, 0, 1, 1, zb])/(6*zb) + 
 (6*CA*CF^2*uec^2*G[0, 0, 1, 1, zb])/zb - (20*CF^3*uec^2*G[0, 0, 1, 1, zb])/
  (3*zb) - (655*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb])/48 - 
 (237*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb])/8 - 
 (31*CF^3*uec^2*zb*G[0, 0, 1, 1, zb])/6 + 
 (92*CA^2*CF*uec^2*G[0, 1, 0, 0, zb])/3 - 
 (13*CA*CF^2*uec^2*G[0, 1, 0, 0, zb])/3 - 5*CF^3*uec^2*G[0, 1, 0, 0, zb] - 
 (187*CA^2*CF*uec^2*G[0, 1, 0, 0, zb])/(6*zb) + 
 (19*CA*CF^2*uec^2*G[0, 1, 0, 0, zb])/(12*zb) + 
 (25*CF^3*uec^2*G[0, 1, 0, 0, zb])/(2*zb) + 
 (229*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb])/12 + 
 (397*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb])/12 + 
 2*CF^3*uec^2*zb*G[0, 1, 0, 0, zb] - (253*CA^2*CF*uec^2*G[0, 1, 0, 1, zb])/
  12 - (79*CA*CF^2*uec^2*G[0, 1, 0, 1, zb])/12 + 
 (3*CF^3*uec^2*G[0, 1, 0, 1, zb])/2 + (64*CA^2*CF*uec^2*G[0, 1, 0, 1, zb])/
  (3*zb) + (53*CA*CF^2*uec^2*G[0, 1, 0, 1, zb])/(6*zb) - 
 (7*CF^3*uec^2*G[0, 1, 0, 1, zb])/zb - 
 (641*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb])/48 - 
 (169*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb])/6 - 
 (9*CF^3*uec^2*zb*G[0, 1, 0, 1, zb])/4 - 18*CA^2*CF*uec^2*G[0, 1, 1, 0, zb] - 
 (23*CA*CF^2*uec^2*G[0, 1, 1, 0, zb])/3 + (4*CF^3*uec^2*G[0, 1, 1, 0, zb])/
  3 + (18*CA^2*CF*uec^2*G[0, 1, 1, 0, zb])/zb + 
 (61*CA*CF^2*uec^2*G[0, 1, 1, 0, zb])/(6*zb) - 
 (19*CF^3*uec^2*G[0, 1, 1, 0, zb])/(3*zb) - 
 (93*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb])/8 - 
 (307*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb])/12 - 
 (4*CF^3*uec^2*zb*G[0, 1, 1, 0, zb])/3 + 11*CA^2*CF*uec^2*G[0, 1, 1, 1, zb] + 
 (27*CA*CF^2*uec^2*G[0, 1, 1, 1, zb])/2 + 2*CF^3*uec^2*G[0, 1, 1, 1, zb] - 
 (43*CA^2*CF*uec^2*G[0, 1, 1, 1, zb])/(4*zb) - 
 (31*CA*CF^2*uec^2*G[0, 1, 1, 1, zb])/(2*zb) + 
 (CF^3*uec^2*G[0, 1, 1, 1, zb])/zb + (115*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb])/
  16 + (173*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb])/8 + 
 (5*CF^3*uec^2*zb*G[0, 1, 1, 1, zb])/2 + 27*CA^2*CF*uec^2*G[1, 0, 0, 0, zb] + 
 (241*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/12 - (21*CF^3*uec^2*G[1, 0, 0, 0, zb])/
  4 - (27*CA^2*CF*uec^2*G[1, 0, 0, 0, zb])/zb - 
 (29*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/(6*zb) + 
 (59*CF^3*uec^2*G[1, 0, 0, 0, zb])/(4*zb) + 
 (27*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb])/2 + 
 (643*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/24 + 
 (75*CF^3*uec^2*zb*G[1, 0, 0, 0, zb])/8 - 
 (37*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/2 - 
 (287*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/12 - 2*CF^3*uec^2*G[1, 0, 0, 1, zb] + 
 (37*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/(2*zb) + 
 (73*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/(6*zb) - 
 (15*CF^3*uec^2*G[1, 0, 0, 1, zb])/(2*zb) - 
 (37*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb])/4 - 
 (533*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb])/24 - 
 (17*CF^3*uec^2*zb*G[1, 0, 0, 1, zb])/2 - 
 (63*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/4 - 
 (73*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/3 - 6*CF^3*uec^2*G[1, 0, 1, 0, zb] + 
 (253*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/(16*zb) + 
 (181*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/(12*zb) - 
 (33*CF^3*uec^2*G[1, 0, 1, 0, zb])/(4*zb) - 
 (147*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb])/16 - 
 (62*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb])/3 - 
 (21*CF^3*uec^2*zb*G[1, 0, 1, 0, zb])/4 + 
 (19*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/2 + 
 (49*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/2 + (25*CF^3*uec^2*G[1, 0, 1, 1, zb])/
  2 - (153*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/(16*zb) - 
 (73*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/(4*zb) + 
 (7*CF^3*uec^2*G[1, 0, 1, 1, zb])/(4*zb) + 
 (97*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb])/16 + 
 (67*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb])/4 + 
 (11*CF^3*uec^2*zb*G[1, 0, 1, 1, zb])/2 - 
 13*CA^2*CF*uec^2*G[1, 1, 0, 0, zb] - (101*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/
  4 - (35*CF^3*uec^2*G[1, 1, 0, 0, zb])/6 + 
 (105*CA^2*CF*uec^2*G[1, 1, 0, 0, zb])/(8*zb) + 
 (14*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/zb - (20*CF^3*uec^2*G[1, 1, 0, 0, zb])/
  (3*zb) - (55*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb])/8 - 
 (131*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb])/8 - 
 (101*CF^3*uec^2*zb*G[1, 1, 0, 0, zb])/12 + 
 8*CA^2*CF*uec^2*G[1, 1, 0, 1, zb] + (93*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/4 + 
 (25*CF^3*uec^2*G[1, 1, 0, 1, zb])/2 - (129*CA^2*CF*uec^2*G[1, 1, 0, 1, zb])/
  (16*zb) - (61*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/(4*zb) - 
 (CF^3*uec^2*G[1, 1, 0, 1, zb])/(4*zb) + 
 (67*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb])/16 + 
 (105*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb])/8 + 
 (17*CF^3*uec^2*zb*G[1, 1, 0, 1, zb])/2 + 
 (27*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/4 + 
 (83*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/4 + (27*CF^3*uec^2*G[1, 1, 1, 0, zb])/
  2 - (27*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/(4*zb) - 
 (27*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/(2*zb) - 
 (CF^3*uec^2*G[1, 1, 1, 0, zb])/zb + (27*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb])/
  8 + (89*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb])/8 + 
 (33*CF^3*uec^2*zb*G[1, 1, 1, 0, zb])/4 - 
 (29*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/8 - 
 (63*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/4 - (41*CF^3*uec^2*G[1, 1, 1, 1, zb])/
  2 + (57*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/(16*zb) + 
 (45*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/(4*zb) + 
 (33*CF^3*uec^2*G[1, 1, 1, 1, zb])/(4*zb) - 
 (13*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb])/8 - 
 (63*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb])/8 - 
 (19*CF^3*uec^2*zb*G[1, 1, 1, 1, zb])/2 + CA*CF^2*uec^2*G[2, 1, 0, 0, zb] - 
 4*CF^3*uec^2*G[2, 1, 0, 0, zb] + CF^3*uec^2*zb*G[2, 1, 0, 0, zb] - 
 CA*CF^2*uec^2*G[2, 1, 0, 1, zb] + 4*CF^3*uec^2*G[2, 1, 0, 1, zb] - 
 CF^3*uec^2*zb*G[2, 1, 0, 1, zb] - (3*CA*CF^2*uec^2*G[2, 1, 1, 0, zb])/2 + 
 6*CF^3*uec^2*G[2, 1, 1, 0, zb] - (3*CF^3*uec^2*zb*G[2, 1, 1, 0, zb])/2 + 
 (3*CA*CF^2*uec^2*G[2, 1, 1, 1, zb])/2 - 6*CF^3*uec^2*G[2, 1, 1, 1, zb] + 
 (3*CF^3*uec^2*zb*G[2, 1, 1, 1, zb])/2 - 324*CA^2*CF*uec^2*
  G[0, 0, 0, 0, 0, zb] - 256*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, zb] - 
 16*CF^3*uec^2*G[0, 0, 0, 0, 0, zb] + 162*CA^2*CF*uec^2*zb*
  G[0, 0, 0, 0, 0, zb] + 128*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb] + 
 8*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, zb] + 
 (746*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb])/3 + 
 (692*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/3 + 
 16*CF^3*uec^2*G[0, 0, 0, 0, 1, zb] - 
 (746*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb])/(3*zb) - 
 (692*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/(3*zb) - 
 (16*CF^3*uec^2*G[0, 0, 0, 0, 1, zb])/zb - 
 (373*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
 (346*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
 8*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, zb] + 
 (688*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb])/3 + 
 (652*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/3 + 
 16*CF^3*uec^2*G[0, 0, 0, 1, 0, zb] - 
 (676*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb])/(3*zb) - 
 (670*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/(3*zb) - 
 (20*CF^3*uec^2*G[0, 0, 0, 1, 0, zb])/zb - 
 (344*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb])/3 - 
 (326*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/3 - 
 8*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, zb] - 169*CA^2*CF*uec^2*
  G[0, 0, 0, 1, 1, zb] - (590*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/3 - 
 (56*CF^3*uec^2*G[0, 0, 0, 1, 1, zb])/3 + 
 (165*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb])/zb + 
 (608*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/(3*zb) + 
 (68*CF^3*uec^2*G[0, 0, 0, 1, 1, zb])/(3*zb) + 
 (169*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb])/2 + 
 (295*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/3 + 
 (28*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, zb])/3 + 
 (638*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb])/3 + 
 (626*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/3 + 
 16*CF^3*uec^2*G[0, 0, 1, 0, 0, zb] - 
 (611*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb])/(3*zb) - 
 (665*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/(3*zb) - 
 (26*CF^3*uec^2*G[0, 0, 1, 0, 0, zb])/zb - 
 (319*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb])/3 - 
 (313*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/3 - 
 8*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, zb] - 
 (1885*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb])/12 - 
 (565*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/3 - 
 19*CF^3*uec^2*G[0, 0, 1, 0, 1, zb] + 
 (448*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb])/(3*zb) + 
 (598*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/(3*zb) + 
 (28*CF^3*uec^2*G[0, 0, 1, 0, 1, zb])/zb + 
 (1885*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb])/24 + 
 (565*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/6 + 
 (19*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, zb])/2 - 
 (823*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb])/6 - 
 170*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb] - 
 (58*CF^3*uec^2*G[0, 0, 1, 1, 0, zb])/3 + 
 (386*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb])/(3*zb) + 
 (182*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/zb + 
 (88*CF^3*uec^2*G[0, 0, 1, 1, 0, zb])/(3*zb) + 
 (823*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb])/12 + 
 85*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb] + 
 (29*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, zb])/3 + 
 (375*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb])/4 + 
 152*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb] + 
 25*CF^3*uec^2*G[0, 0, 1, 1, 1, zb] - 
 (173*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb])/(2*zb) - 
 (162*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
 (34*CF^3*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
 (375*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb])/8 - 
 76*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb] - 
 (25*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, zb])/2 + 
 (2377*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb])/12 + 
 (1223*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/6 + 
 16*CF^3*uec^2*G[0, 1, 0, 0, 0, zb] - 
 (1097*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb])/(6*zb) - 
 (1349*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/(6*zb) - 
 (35*CF^3*uec^2*G[0, 1, 0, 0, 0, zb])/zb - 
 (2377*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb])/24 - 
 (1223*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/12 - 
 8*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, zb] - 
 (1751*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb])/12 - 
 (557*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/3 - 
 17*CF^3*uec^2*G[0, 1, 0, 0, 1, zb] + 
 (805*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb])/(6*zb) + 
 (599*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/(3*zb) + 
 (36*CF^3*uec^2*G[0, 1, 0, 0, 1, zb])/zb + 
 (1751*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb])/24 + 
 (557*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/6 + 
 (17*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, zb])/2 - 
 (1615*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb])/12 - 
 (532*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/3 - 
 17*CF^3*uec^2*G[0, 1, 0, 1, 0, zb] + 
 (719*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb])/(6*zb) + 
 (583*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/(3*zb) + 
 (42*CF^3*uec^2*G[0, 1, 0, 1, 0, zb])/zb + 
 (1615*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb])/24 + 
 (266*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/3 + 
 (17*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, zb])/2 + 
 (375*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb])/4 + 
 161*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb] + 
 21*CF^3*uec^2*G[0, 1, 0, 1, 1, zb] - (82*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb])/
  zb - (172*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/zb - 
 (46*CF^3*uec^2*G[0, 1, 0, 1, 1, zb])/zb - 
 (375*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb])/8 - 
 (161*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/2 - 
 (21*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, zb])/2 - 
 (451*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb])/4 - 
 (961*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/6 - 
 (44*CF^3*uec^2*G[0, 1, 1, 0, 0, zb])/3 + 
 (203*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb])/(2*zb) + 
 (509*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/(3*zb) + 
 (122*CF^3*uec^2*G[0, 1, 1, 0, 0, zb])/(3*zb) + 
 (451*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb])/8 + 
 (961*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/12 + 
 (22*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, zb])/3 + 
 77*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb] + 
 (289*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/2 + 
 19*CF^3*uec^2*G[0, 1, 1, 0, 1, zb] - (69*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb])/
  zb - (148*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/zb - 
 (44*CF^3*uec^2*G[0, 1, 1, 0, 1, zb])/zb - 
 (77*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb])/2 - 
 (289*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/4 - 
 (19*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, zb])/2 + 
 (261*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb])/4 + 
 130*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb] + 
 19*CF^3*uec^2*G[0, 1, 1, 1, 0, zb] - (58*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb])/
  zb - (132*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/zb - 
 (44*CF^3*uec^2*G[0, 1, 1, 1, 0, zb])/zb - 
 (261*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb])/8 - 
 65*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb] - 
 (19*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, zb])/2 - 
 (155*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb])/4 - 
 114*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb] - 
 27*CF^3*uec^2*G[0, 1, 1, 1, 1, zb] + 
 (137*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb])/(4*zb) + 
 (111*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/zb + 
 (51*CF^3*uec^2*G[0, 1, 1, 1, 1, zb])/zb + 
 (155*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb])/8 + 
 57*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb] + 
 (27*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, zb])/2 + 
 162*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb] + 
 (1393*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/6 + 
 (97*CF^3*uec^2*G[1, 0, 0, 0, 0, zb])/2 - 
 (162*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb])/zb - 
 (1393*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/(6*zb) - 
 (97*CF^3*uec^2*G[1, 0, 0, 0, 0, zb])/(2*zb) - 
 81*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb] - 
 (1393*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/12 - 
 (97*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, zb])/4 - 
 119*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb] - 
 (1217*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/6 - 
 48*CF^3*uec^2*G[1, 0, 0, 0, 1, zb] + 
 (119*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb])/zb + 
 (1217*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/(6*zb) + 
 (48*CF^3*uec^2*G[1, 0, 0, 0, 1, zb])/zb + 
 (119*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb])/2 + 
 (1217*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/12 + 
 24*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, zb] - 109*CA^2*CF*uec^2*
  G[1, 0, 0, 1, 0, zb] - (578*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/3 - 
 48*CF^3*uec^2*G[1, 0, 0, 1, 0, zb] + 
 (106*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb])/zb + 
 (1171*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/(6*zb) + 
 (55*CF^3*uec^2*G[1, 0, 0, 1, 0, zb])/zb + 
 (109*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb])/2 + 
 (289*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/3 + 
 24*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 
 (151*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb])/2 + 
 167*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb] + 
 51*CF^3*uec^2*G[1, 0, 0, 1, 1, zb] - 
 (145*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb])/(2*zb) - 
 (339*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/(2*zb) - 
 (58*CF^3*uec^2*G[1, 0, 0, 1, 1, zb])/zb - 
 (151*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb])/4 - 
 (167*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/2 - 
 (51*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, zb])/2 - 
 (401*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb])/4 - 
 (1115*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/6 - 
 48*CF^3*uec^2*G[1, 0, 1, 0, 0, zb] + 
 (187*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb])/(2*zb) + 
 (1145*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/(6*zb) + 
 (65*CF^3*uec^2*G[1, 0, 1, 0, 0, zb])/zb + 
 (401*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb])/8 + 
 (1115*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/12 + 
 24*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 
 (277*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb])/4 + 
 161*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb] + 
 51*CF^3*uec^2*G[1, 0, 1, 0, 1, zb] - (64*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb])/
  zb - (325*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/(2*zb) - 
 (69*CF^3*uec^2*G[1, 0, 1, 0, 1, zb])/zb - 
 (277*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb])/8 - 
 (161*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/2 - 
 (51*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, zb])/2 + 
 (237*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb])/4 + 
 (295*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/2 + 
 51*CF^3*uec^2*G[1, 0, 1, 1, 0, zb] - (54*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb])/
  zb - (293*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/(2*zb) - 
 (74*CF^3*uec^2*G[1, 0, 1, 1, 0, zb])/zb - 
 (237*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb])/8 - 
 (295*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/4 - 
 (51*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, zb])/2 - 
 36*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb] - 124*CA*CF^2*uec^2*
  G[1, 0, 1, 1, 1, zb] - 58*CF^3*uec^2*G[1, 0, 1, 1, 1, zb] + 
 (129*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb])/(4*zb) + 
 (239*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/(2*zb) + 
 (82*CF^3*uec^2*G[1, 0, 1, 1, 1, zb])/zb + 
 18*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb] + 
 62*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb] + 
 29*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, zb] - 
 81*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb] - 
 (317*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/2 - 
 (181*CF^3*uec^2*G[1, 1, 0, 0, 0, zb])/3 + 
 (81*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb])/zb + 
 (317*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/(2*zb) + 
 (181*CF^3*uec^2*G[1, 1, 0, 0, 0, zb])/(3*zb) + 
 (81*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb])/2 + 
 (317*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/4 + 
 (181*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, zb])/6 + 
 (111*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb])/2 + 
 (271*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/2 + 
 61*CF^3*uec^2*G[1, 1, 0, 0, 1, zb] - 
 (111*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb])/(2*zb) - 
 (271*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/(2*zb) - 
 (61*CF^3*uec^2*G[1, 1, 0, 0, 1, zb])/zb - 
 (111*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb])/4 - 
 (271*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/4 - 
 (61*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, zb])/2 + 
 (201*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb])/4 + 
 (257*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/2 + 
 61*CF^3*uec^2*G[1, 1, 0, 1, 0, zb] - (48*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb])/
  zb - (257*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/(2*zb) - 
 (70*CF^3*uec^2*G[1, 1, 0, 1, 0, zb])/zb - 
 (201*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb])/8 - 
 (257*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/4 - 
 (61*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, zb])/2 - 
 (63*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb])/2 - 
 (213*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/2 - 
 66*CF^3*uec^2*G[1, 1, 0, 1, 1, zb] + 
 (117*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb])/(4*zb) + 
 (213*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/(2*zb) + 
 (75*CF^3*uec^2*G[1, 1, 0, 1, 1, zb])/zb + 
 (63*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb])/4 + 
 (213*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/4 + 
 33*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, zb] + 
 (81*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb])/2 + 
 (219*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/2 + 
 61*CF^3*uec^2*G[1, 1, 1, 0, 0, zb] - (81*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb])/
  (2*zb) - (219*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/(2*zb) - 
 (61*CF^3*uec^2*G[1, 1, 1, 0, 0, zb])/zb - 
 (81*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb])/4 - 
 (219*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/4 - 
 (61*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, zb])/2 - 
 (99*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb])/4 - 
 (177*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/2 - 
 66*CF^3*uec^2*G[1, 1, 1, 0, 1, zb] + (99*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb])/
  (4*zb) + (177*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/(2*zb) + 
 (66*CF^3*uec^2*G[1, 1, 1, 0, 1, zb])/zb + 
 (99*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb])/8 + 
 (177*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/4 + 
 33*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, zb] - 
 (81*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb])/4 - 
 (153*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/2 - 
 66*CF^3*uec^2*G[1, 1, 1, 1, 0, zb] + (81*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb])/
  (4*zb) + (153*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/(2*zb) + 
 (66*CF^3*uec^2*G[1, 1, 1, 1, 0, zb])/zb + 
 (81*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb])/8 + 
 (153*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/4 + 
 33*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, zb] + 
 (81*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb])/8 + 
 54*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb] + 
 (153*CF^3*uec^2*G[1, 1, 1, 1, 1, zb])/2 - 
 (81*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb])/(8*zb) - 
 (54*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/zb - 
 (153*CF^3*uec^2*G[1, 1, 1, 1, 1, zb])/(2*zb) - 
 (81*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb])/16 - 
 27*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb] - 
 (153*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, zb])/4 - 
 2*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, zb] + (4*CF^3*uec^2*G[1, 2, 1, 0, 0, zb])/
  zb + CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb] + 
 2*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, zb] - (4*CF^3*uec^2*G[1, 2, 1, 0, 1, zb])/
  zb - CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb] + 
 3*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, zb] - (6*CF^3*uec^2*G[1, 2, 1, 1, 0, zb])/
  zb - (3*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/2 - 
 3*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, zb] + (6*CF^3*uec^2*G[1, 2, 1, 1, 1, zb])/
  zb + (3*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/2 + 
 (5*CA^2*CF*uec^2*Log[Q2dmu2])/2 - (61*CA*CF^2*uec^2*Log[Q2dmu2])/16 - 
 (1233*CF^3*uec^2*Log[Q2dmu2])/16 - (19*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2])/96 + 
 (475*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2])/96 + (79*CF^3*Pi^2*uec^2*Log[Q2dmu2])/
  16 + (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2])/3840 - 
 (843*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2])/640 + (13*CF^3*Pi^4*uec^2*Log[Q2dmu2])/
  320 + (461*CA^2*CF*uec^2*zb*Log[Q2dmu2])/16 + 
 (219*CA*CF^2*uec^2*zb*Log[Q2dmu2])/4 + (949*CF^3*uec^2*zb*Log[Q2dmu2])/16 - 
 (21*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/32 - 
 (1045*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/96 - 
 (147*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2])/64 - 
 (1061*CA^2*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/7680 + 
 (843*CA*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2])/1280 - 
 (13*CF^3*Pi^4*uec^2*zb*Log[Q2dmu2])/640 - 3*CA*CF^2*uec^2*del[zb]*
  Log[Q2dmu2] - 78*CF^3*uec^2*del[zb]*Log[Q2dmu2] + 
 (33*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/16 + 
 (355*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/64 - 
 (1061*CA^2*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/23040 - 
 (843*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/5120 + 
 (13*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/320 - 
 (17*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2])/8 + 
 (181*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/16 + 
 (945*CF^3*uec^2*G[0, zb]*Log[Q2dmu2])/16 + 
 (17*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/16 - 
 (33*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/8 - 
 (5*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/2 - 
 (117*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
 (861*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 - 
 (609*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
 (17*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/32 + 
 (99*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
 (5*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
 (21*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
 (7*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/2 - 
 (97*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/4 - 
 (17*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/32 + 
 (103*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/48 + 
 (17*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/16 + 
 (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(4*zb) + 
 (45*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*zb) + 
 (195*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/(8*zb) + 
 (17*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*zb) - 
 (61*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(48*zb) - 
 (33*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(16*zb) + 
 (141*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
 (345*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
 (573*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
 (17*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/64 - 
 (377*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/96 - 
 (43*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/32 + 
 (25*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
 (119*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
 (375*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
 (51*CA^2*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
 33*CA*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2] + 
 (5*CF^3*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
 (127*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
 (227*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
 (189*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
 (51*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
 (33*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
 (5*CF^3*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
 (7*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
 (119*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
 (105*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
 (149*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/48 - 
 (577*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/24 - 
 (5*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/2 - 
 (3*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (69*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (105*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
 (191*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(48*zb) + 
 (511*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(24*zb) + 
 (9*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (81*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
 (379*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
 (183*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
 (149*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/96 + 
 (577*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/48 + 
 (5*CF^3*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
 3*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2] + 
 (85*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/8 + 
 22*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2] - 
 (51*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
 (491*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
 (49*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/8 - 
 (3*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (27*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (30*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
 (51*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
 (491*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(24*zb) + 
 (49*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
 (39*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 
 (341*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 - 
 22*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2] + 
 (51*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 + 
 (491*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/48 + 
 (49*CF^3*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 - 
 (9*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 - 
 (45*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
 (45*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (51*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
 (59*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 + 
 (47*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (15*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
 (15*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (147*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
 (51*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
 (59*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (47*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
 (93*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (261*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (425*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
 (51*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
 (59*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
 (47*CF^3*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
 27*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] + 
 24*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] + 
 24*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
 (27*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 36*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
 12*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
 (37*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (17*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
 15*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
 (37*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (17*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (15*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
 (37*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (115*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (21*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 16*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
 (13*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 12*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
 (16*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
 (17*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
 (33*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (73*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (107*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (15*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (39*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (11*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (11*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (39*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
 (5*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
 (10*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
 6*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
 (167*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (31*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (27*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (29*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (45*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (27*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (75*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
 (27*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (167*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (99*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (33*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (49*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 3*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
 (33*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
 (7*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
 (21*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (33*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (127*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 12*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
 (27*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (51*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (27*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
 (15*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (19*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (27*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (105*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (47*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (27*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (51*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (15*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (27*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
 (9*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
 (3*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (27*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (69*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (51*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 162*CA^2*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 192*CA*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 24*CF^3*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 81*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 96*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 12*CF^3*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 119*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 170*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 24*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (119*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
 (170*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
 (24*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
 (119*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
 85*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 12*CF^3*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 109*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 160*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 24*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (106*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (163*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (30*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (109*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 80*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 12*CF^3*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (151*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
 141*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 28*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (145*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (144*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
 (34*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
 (151*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (141*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 14*CF^3*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (401*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (307*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 24*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (187*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (319*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (39*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
 (401*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (307*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 12*CF^3*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (277*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 136*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 27*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (64*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 (139*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 (42*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 (277*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 68*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (27*CF^3*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (237*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (247*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 26*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (54*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 (125*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 (44*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 (237*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (247*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 13*CF^3*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
 36*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (213*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 33*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (129*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (105*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
 (51*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
 18*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (213*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (33*CF^3*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 81*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (317*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (105*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (81*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
 (317*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (105*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (81*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (317*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (105*CF^3*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (111*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (271*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
 54*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (111*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (271*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (54*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
 (111*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (271*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 27*CF^3*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (201*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (257*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 54*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (48*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
 (257*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (63*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
 (201*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (257*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 27*CF^3*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (63*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (213*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 60*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (117*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (213*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (69*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
 (63*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (213*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 30*CF^3*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (81*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (219*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
 61*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (81*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (219*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (61*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
 (81*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (219*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (61*CF^3*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (99*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (177*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 66*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (99*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (177*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (66*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
 (99*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (177*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 33*CF^3*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (81*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (153*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 66*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (81*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
 (153*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (66*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (81*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (153*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 33*CF^3*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (81*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 54*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (153*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (81*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
 (54*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
 (153*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (81*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
 27*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (153*CF^3*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (3*CA^2*CF*uec^2*Log[Q2dmu2]^2)/4 + (105*CA*CF^2*uec^2*Log[Q2dmu2]^2)/32 + 
 (1395*CF^3*uec^2*Log[Q2dmu2]^2)/32 + (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/
  64 - (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/64 - 
 (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2)/8 - (63*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2)/
  8 - (351*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2)/16 - 
 (477*CF^3*uec^2*zb*Log[Q2dmu2]^2)/16 + 
 (17*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/128 + 
 (297*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/128 + 
 (15*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/16 + 
 (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2)/4 + 
 (99*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2)/2 - 
 (495*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/256 - 
 (435*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/128 - 
 (1061*CA^2*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/15360 + 
 (2529*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/5120 - 
 (39*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/1280 + 
 (15*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/16 - 
 (21*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
 (549*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
 (51*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
 (99*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (15*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (129*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
 (183*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (81*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 - 
 (51*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/64 - 
 (99*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 - 
 (15*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
 (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
 (75*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
 (303*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (51*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
 (59*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
 (27*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
 (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
 (45*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
 (315*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
 (51*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
 (59*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (27*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
 (9*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
 (261*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (633*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
 (51*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 + 
 (59*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
 (27*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
 9*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 18*CF^3*uec^2*G[0, 0, zb]*
  Log[Q2dmu2]^2 - (27*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (27*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 9*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 
 (33*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (21*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (45*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (33*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (21*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (45*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
 (33*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (159*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (63*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (27*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (3*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (81*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (27*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (3*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
 (99*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (27*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (129*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (135*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (21*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
 (9*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (15*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
 (27*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (81*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (69*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (81*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 72*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 18*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (81*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
 36*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 9*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (111*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (123*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 18*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (111*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (123*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
 (18*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
 (111*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (123*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 9*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (201*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (231*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 18*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (24*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
 (231*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (45*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
 (201*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (231*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 9*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (63*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 48*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 21*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (117*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (48*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
 (51*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
 (63*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 24*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (21*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (81*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (219*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (117*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (81*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (219*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (117*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (81*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (219*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (117*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (99*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (177*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (63*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (99*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (177*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
 (63*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
 (99*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (177*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (63*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (81*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (153*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 33*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (81*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (153*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
 (33*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
 (81*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (153*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (33*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (81*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 27*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (153*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (81*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
 (27*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
 (153*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (81*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (27*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
 (153*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (3*CA^2*CF*uec^2*Log[Q2dmu2]^3)/16 - (39*CA*CF^2*uec^2*Log[Q2dmu2]^3)/16 - 
 (135*CF^3*uec^2*Log[Q2dmu2]^3)/8 + (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/
  64 + (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3)/32 + 
 (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^3)/16 + (21*CA^2*CF*uec^2*zb*Log[Q2dmu2]^3)/
  16 + (93*CA*CF^2*uec^2*zb*Log[Q2dmu2]^3)/16 + 
 (351*CF^3*uec^2*zb*Log[Q2dmu2]^3)/32 - 
 (17*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/128 - 
 (99*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/64 - 
 (15*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/32 - 
 (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/8 - 
 (639*CF^3*uec^2*del[zb]*Log[Q2dmu2]^3)/32 - 
 (17*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/384 + 
 (99*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/256 + 
 (15*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/16 - 
 (9*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/8 + 
 (9*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/4 + 
 9*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^3 - 
 (9*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 - 
 (27*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 - 
 (9*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/2 + 
 (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
 (3*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/8 - 
 (45*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3)/8 - 
 (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
 (3*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
 (45*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
 (9*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 + 
 (33*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
 (63*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
 (27*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
 18*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3 - 
 9*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3 + 
 (27*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/8 + 
 9*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + 
 (9*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
 (33*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
 (57*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
 9*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3 - 
 (33*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
 (57*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
 (9*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/zb - 
 (33*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (57*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
 (9*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 + 
 (27*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 + 
 (51*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/4 + 
 (45*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
 (27*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
 (51*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
 (45*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
 (27*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
 (51*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
 (45*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
 (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
 9*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3 - 
 (51*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
 (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
 (9*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/zb + 
 (51*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
 (27*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 + 
 (9*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/2 + 
 (51*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/8 - 
 (9*CA^2*CF*uec^2*Log[Q2dmu2]^4)/64 + (27*CA*CF^2*uec^2*Log[Q2dmu2]^4)/64 + 
 (27*CF^3*uec^2*Log[Q2dmu2]^4)/8 - (9*CA^2*CF*uec^2*zb*Log[Q2dmu2]^4)/128 - 
 (81*CA*CF^2*uec^2*zb*Log[Q2dmu2]^4)/128 - (27*CF^3*uec^2*zb*Log[Q2dmu2]^4)/
  16 + (135*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/256 + 
 (783*CF^3*uec^2*del[zb]*Log[Q2dmu2]^4)/128 - 
 (17*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/512 - 
 (297*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/512 - 
 (45*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/128 - 
 (27*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/32 - 
 (27*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/8 - 
 (27*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^4)/8 + 
 (27*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 + 
 (27*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/16 + 
 (27*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/16 + 
 (27*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/64 + 
 (9*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/4 + 
 (27*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^4)/8 - 
 (27*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
 (9*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(4*zb) - 
 (27*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(8*zb) - 
 (27*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/128 - 
 (9*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/8 - 
 (27*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
 (27*CA^2*CF*uec^2*Log[Q2dmu2]^5)/320 - (81*CA*CF^2*uec^2*Log[Q2dmu2]^5)/
  160 - (81*CF^3*uec^2*Log[Q2dmu2]^5)/80 + 
 (27*CA^2*CF*uec^2*zb*Log[Q2dmu2]^5)/640 + 
 (81*CA*CF^2*uec^2*zb*Log[Q2dmu2]^5)/320 + (81*CF^3*uec^2*zb*Log[Q2dmu2]^5)/
  160 + (9*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^5)/640 - 
 (81*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5)/1280 - 
 (81*CF^3*uec^2*del[zb]*Log[Q2dmu2]^5)/80 + 
 (9*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^6)/1280 + 
 (81*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^6)/1280 + 
 (81*CF^3*uec^2*del[zb]*Log[Q2dmu2]^6)/320 - 4*CA*CF^2*uec^2*PlusD[zb, 0] - 
 52*CF^3*uec^2*PlusD[zb, 0] + (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0])/4 + 
 (355*CF^3*Pi^2*uec^2*PlusD[zb, 0])/96 - 
 (1061*CA^2*CF*Pi^4*uec^2*PlusD[zb, 0])/11520 - 
 (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 0])/1280 + 
 (13*CF^3*Pi^4*uec^2*PlusD[zb, 0])/480 + 6*CA*CF^2*uec^2*Log[Q2dmu2]*
  PlusD[zb, 0] + 66*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0] - 
 (165*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/32 - 
 (145*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/32 - 
 (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/3840 + 
 (843*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/640 - 
 (13*CF^3*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/320 - 
 (9*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/2 - 
 (639*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/16 - 
 (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 + 
 (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 + 
 (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/8 + 
 (45*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/16 + 
 (261*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/16 - 
 (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/64 - 
 (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/32 - 
 (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/16 + 
 (9*CA^2*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/64 - 
 (27*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/64 - 
 (27*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/8 + 
 (27*CA^2*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/320 + 
 (81*CA*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/160 + 
 (81*CF^3*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/80 + 
 ((CA^2*CF*uec^2)/24 + (CA*CF^2*uec^2)/4 + (CF^3*uec^2)/2 - 
   (CA^2*CF*uec^2*zb)/48 - (CA*CF^2*uec^2*zb)/8 - (CF^3*uec^2*zb)/4 - 
   (CA^2*CF*uec^2*del[zb])/144 + (CA*CF^2*uec^2*del[zb])/32 + 
   (CF^3*uec^2*del[zb])/2 - (CA^2*CF*uec^2*del[zb]*Log[Q2dmu2])/48 - 
   (3*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2])/16 - 
   (3*CF^3*uec^2*del[zb]*Log[Q2dmu2])/4 - (CA^2*CF*uec^2*PlusD[zb, 0])/24 - 
   (CA*CF^2*uec^2*PlusD[zb, 0])/4 - (CF^3*uec^2*PlusD[zb, 0])/2)/ep^5 + 
 8*CA*CF^2*uec^2*PlusD[zb, 1] + 44*CF^3*uec^2*PlusD[zb, 1] - 
 (55*CA*CF^2*Pi^2*uec^2*PlusD[zb, 1])/8 - (145*CF^3*Pi^2*uec^2*PlusD[zb, 1])/
  48 - (1061*CA^2*CF*Pi^4*uec^2*PlusD[zb, 1])/1920 + 
 (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 1])/160 - 
 (13*CF^3*Pi^4*uec^2*PlusD[zb, 1])/480 - 12*CA*CF^2*uec^2*Log[Q2dmu2]*
  PlusD[zb, 1] - (213*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/4 - 
 (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/16 + 
 (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/8 + 
 (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/2 + 
 (45*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/4 + 
 (261*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - 
 (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/32 - 
 (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - 
 (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/8 + 
 (9*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/8 - 
 (9*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/4 - 
 9*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1] + 
 (27*CA^2*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/32 + 
 (27*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/8 + 
 (27*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/8 + 
 (-1/24*(CA^2*CF*uec^2) + (CA*CF^2*uec^2)/8 + CF^3*uec^2 - 
   (CA^2*CF*uec^2*zb)/48 - (3*CA*CF^2*uec^2*zb)/16 - (CF^3*uec^2*zb)/2 + 
   (5*CA*CF^2*uec^2*del[zb])/32 + (29*CF^3*uec^2*del[zb])/16 - 
   (17*CA^2*CF*Pi^2*uec^2*del[zb])/1728 - (11*CA*CF^2*Pi^2*uec^2*del[zb])/
    64 - (5*CF^3*Pi^2*uec^2*del[zb])/48 - (CA^2*CF*uec^2*G[0, zb])/4 - 
   CA*CF^2*uec^2*G[0, zb] - CF^3*uec^2*G[0, zb] + 
   (CA^2*CF*uec^2*zb*G[0, zb])/8 + (CA*CF^2*uec^2*zb*G[0, zb])/2 + 
   (CF^3*uec^2*zb*G[0, zb])/2 + (CA^2*CF*uec^2*G[1, zb])/8 + 
   (2*CA*CF^2*uec^2*G[1, zb])/3 + CF^3*uec^2*G[1, zb] - 
   (CA^2*CF*uec^2*G[1, zb])/(8*zb) - (2*CA*CF^2*uec^2*G[1, zb])/(3*zb) - 
   (CF^3*uec^2*G[1, zb])/zb - (CA^2*CF*uec^2*zb*G[1, zb])/16 - 
   (CA*CF^2*uec^2*zb*G[1, zb])/3 - (CF^3*uec^2*zb*G[1, zb])/2 - 
   (CA^2*CF*uec^2*Log[Q2dmu2])/8 - (3*CA*CF^2*uec^2*Log[Q2dmu2])/4 - 
   (3*CF^3*uec^2*Log[Q2dmu2])/2 + (CA^2*CF*uec^2*zb*Log[Q2dmu2])/16 + 
   (3*CA*CF^2*uec^2*zb*Log[Q2dmu2])/8 + (3*CF^3*uec^2*zb*Log[Q2dmu2])/4 + 
   (CA^2*CF*uec^2*del[zb]*Log[Q2dmu2])/48 - 
   (3*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2])/32 - 
   (3*CF^3*uec^2*del[zb]*Log[Q2dmu2])/2 + 
   (CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^2)/32 + 
   (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2)/32 + 
   (9*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2)/8 + (CA^2*CF*uec^2*PlusD[zb, 0])/24 - 
   (CA*CF^2*uec^2*PlusD[zb, 0])/8 - CF^3*uec^2*PlusD[zb, 0] + 
   (CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/8 + 
   (3*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/4 + 
   (3*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/2 + (CA^2*CF*uec^2*PlusD[zb, 1])/
    4 + CA*CF^2*uec^2*PlusD[zb, 1] + CF^3*uec^2*PlusD[zb, 1])/ep^4 - 
 8*CA*CF^2*uec^2*PlusD[zb, 2] - (71*CF^3*uec^2*PlusD[zb, 2])/4 - 
 (17*CA^2*CF*Pi^2*uec^2*PlusD[zb, 2])/16 + 
 (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 2])/4 + (5*CF^3*Pi^2*uec^2*PlusD[zb, 2])/
  6 + 15*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2] + 
 (87*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/4 - 
 (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/16 - 
 (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/2 - 
 (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/4 + 
 (27*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/8 - 
 (9*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/2 - 
 9*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2] + 
 (27*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/8 + 
 9*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2] + 
 (9*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/2 + 
 (20*CA*CF^2*uec^2*PlusD[zb, 3])/3 + (29*CF^3*uec^2*PlusD[zb, 3])/6 - 
 (17*CA^2*CF*Pi^2*uec^2*PlusD[zb, 3])/8 - 
 (22*CA*CF^2*Pi^2*uec^2*PlusD[zb, 3])/3 - (5*CF^3*Pi^2*uec^2*PlusD[zb, 3])/
  18 + (9*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/2 - 
 4*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3] - 4*CF^3*uec^2*Log[Q2dmu2]*
  PlusD[zb, 3] + (27*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/4 + 
 12*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3] + 
 3*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3] + (9*CA^2*CF*uec^2*PlusD[zb, 4])/4 - 
 (4*CA*CF^2*uec^2*PlusD[zb, 4])/3 - (2*CF^3*uec^2*PlusD[zb, 4])/3 + 
 (27*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/4 + 
 8*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4] + CF^3*uec^2*Log[Q2dmu2]*
  PlusD[zb, 4] + (27*CA^2*CF*uec^2*PlusD[zb, 5])/10 + 
 (32*CA*CF^2*uec^2*PlusD[zb, 5])/15 + (2*CF^3*uec^2*PlusD[zb, 5])/15 + 
 (35*CA^2*CF*uec^2*Zeta[3])/24 - (317*CA*CF^2*uec^2*Zeta[3])/24 - 
 (107*CF^3*uec^2*Zeta[3])/4 + (1003*CA^2*CF*Pi^2*uec^2*Zeta[3])/288 + 
 (231*CA*CF^2*Pi^2*uec^2*Zeta[3])/16 + (35*CF^3*Pi^2*uec^2*Zeta[3])/24 + 
 (49*CA^2*CF*uec^2*zb*Zeta[3])/3 + (557*CA*CF^2*uec^2*zb*Zeta[3])/24 + 
 (249*CF^3*uec^2*zb*Zeta[3])/16 - (1003*CA^2*CF*Pi^2*uec^2*zb*Zeta[3])/576 - 
 (231*CA*CF^2*Pi^2*uec^2*zb*Zeta[3])/32 - (35*CF^3*Pi^2*uec^2*zb*Zeta[3])/
  48 - (21*CA*CF^2*uec^2*del[zb]*Zeta[3])/4 - 
 (497*CF^3*uec^2*del[zb]*Zeta[3])/16 - 
 (1003*CA^2*CF*Pi^2*uec^2*del[zb]*Zeta[3])/1728 + 
 (231*CA*CF^2*Pi^2*uec^2*del[zb]*Zeta[3])/128 + 
 (35*CF^3*Pi^2*uec^2*del[zb]*Zeta[3])/24 - 
 (59*CA^2*CF*uec^2*G[0, zb]*Zeta[3])/4 + (21*CA*CF^2*uec^2*G[0, zb]*Zeta[3])/
  2 + 14*CF^3*uec^2*G[0, zb]*Zeta[3] - (59*CA^2*CF*uec^2*zb*G[0, zb]*Zeta[3])/
  8 - (63*CA*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/4 - 
 7*CF^3*uec^2*zb*G[0, zb]*Zeta[3] + (59*CA^2*CF*uec^2*G[1, zb]*Zeta[3])/8 + 
 (49*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/12 - (31*CF^3*uec^2*G[1, zb]*Zeta[3])/
  4 - (59*CA^2*CF*uec^2*G[1, zb]*Zeta[3])/(8*zb) - 
 (7*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/(12*zb) + 
 (39*CF^3*uec^2*G[1, zb]*Zeta[3])/(4*zb) + 
 (59*CA^2*CF*uec^2*zb*G[1, zb]*Zeta[3])/16 + 
 (217*CA*CF^2*uec^2*zb*G[1, zb]*Zeta[3])/24 + 
 (53*CF^3*uec^2*zb*G[1, zb]*Zeta[3])/8 - 
 (177*CA^2*CF*uec^2*G[0, 0, zb]*Zeta[3])/2 - 84*CA*CF^2*uec^2*G[0, 0, zb]*
  Zeta[3] - 14*CF^3*uec^2*G[0, 0, zb]*Zeta[3] + 
 (177*CA^2*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/4 + 
 42*CA*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[3] + 7*CF^3*uec^2*zb*G[0, 0, zb]*
  Zeta[3] + (643*CA^2*CF*uec^2*G[0, 1, zb]*Zeta[3])/12 + 
 (395*CA*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/6 + 14*CF^3*uec^2*G[0, 1, zb]*
  Zeta[3] - (601*CA^2*CF*uec^2*G[0, 1, zb]*Zeta[3])/(12*zb) - 
 (425*CA*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/(6*zb) - 
 (18*CF^3*uec^2*G[0, 1, zb]*Zeta[3])/zb - 
 (643*CA^2*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/24 - 
 (395*CA*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/12 - 
 7*CF^3*uec^2*zb*G[0, 1, zb]*Zeta[3] + 
 (177*CA^2*CF*uec^2*G[1, 0, zb]*Zeta[3])/4 + 
 (427*CA*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/6 + 
 (47*CF^3*uec^2*G[1, 0, zb]*Zeta[3])/2 - 
 (177*CA^2*CF*uec^2*G[1, 0, zb]*Zeta[3])/(4*zb) - 
 (427*CA*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/(6*zb) - 
 (47*CF^3*uec^2*G[1, 0, zb]*Zeta[3])/(2*zb) - 
 (177*CA^2*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/8 - 
 (427*CA*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/12 - 
 (47*CF^3*uec^2*zb*G[1, 0, zb]*Zeta[3])/4 - 
 (177*CA^2*CF*uec^2*G[1, 1, zb]*Zeta[3])/8 - 49*CA*CF^2*uec^2*G[1, 1, zb]*
  Zeta[3] - (163*CF^3*uec^2*G[1, 1, zb]*Zeta[3])/6 + 
 (177*CA^2*CF*uec^2*G[1, 1, zb]*Zeta[3])/(8*zb) + 
 (49*CA*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/zb + 
 (163*CF^3*uec^2*G[1, 1, zb]*Zeta[3])/(6*zb) + 
 (177*CA^2*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/16 + 
 (49*CA*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/2 + 
 (163*CF^3*uec^2*zb*G[1, 1, zb]*Zeta[3])/12 - 
 (59*CA^2*CF*uec^2*Log[Q2dmu2]*Zeta[3])/8 + 
 (63*CA*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/8 + 21*CF^3*uec^2*Log[Q2dmu2]*
  Zeta[3] - (59*CA^2*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 - 
 (189*CA*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 - 
 (21*CF^3*uec^2*zb*Log[Q2dmu2]*Zeta[3])/2 + 
 (315*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/32 + 
 (609*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/16 - 
 (1003*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/576 - 
 (693*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/64 - 
 (35*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/16 - 
 (177*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
 63*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
 21*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
 (177*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 (63*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
 (21*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
 (177*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 49*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
 27*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
 (177*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) - 
 (49*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
 (27*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
 (177*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
 (49*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (27*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (177*CA^2*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/16 - 
 (189*CA*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/8 - 
 (63*CF^3*uec^2*Log[Q2dmu2]^2*Zeta[3])/4 + 
 (177*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 + 
 (189*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/16 + 
 (63*CF^3*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/8 + 
 (59*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
 (189*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
 (63*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
 (59*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
 (189*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
 (63*CF^3*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/8 + 
 (105*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[3])/8 + 
 (203*CF^3*uec^2*PlusD[zb, 0]*Zeta[3])/8 - 
 (1003*CA^2*CF*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/288 - 
 (231*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/16 - 
 (35*CF^3*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/24 + 
 (59*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 - 
 (63*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 - 
 21*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3] + 
 (177*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 + 
 (189*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/8 + 
 (63*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/4 + 
 (59*CA^2*CF*uec^2*PlusD[zb, 1]*Zeta[3])/4 - 
 (21*CA*CF^2*uec^2*PlusD[zb, 1]*Zeta[3])/2 - 14*CF^3*uec^2*PlusD[zb, 1]*
  Zeta[3] + (177*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 + 
 63*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] + 
 21*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] + 
 (177*CA^2*CF*uec^2*PlusD[zb, 2]*Zeta[3])/4 + 42*CA*CF^2*uec^2*PlusD[zb, 2]*
  Zeta[3] + 7*CF^3*uec^2*PlusD[zb, 2]*Zeta[3] + 
 (3481*CA^2*CF*uec^2*del[zb]*Zeta[3]^2)/288 + 
 (441*CA*CF^2*uec^2*del[zb]*Zeta[3]^2)/32 + (49*CF^3*uec^2*del[zb]*Zeta[3]^2)/
  8 + (-1/24*(CA^2*CF*uec^2) + (13*CA*CF^2*uec^2)/24 + (15*CF^3*uec^2)/4 - 
   (17*CA^2*CF*Pi^2*uec^2)/288 - (11*CA*CF^2*Pi^2*uec^2)/16 - 
   (5*CF^3*Pi^2*uec^2)/24 - (7*CA^2*CF*uec^2*zb)/24 - 
   (31*CA*CF^2*uec^2*zb)/24 - (39*CF^3*uec^2*zb)/16 + 
   (17*CA^2*CF*Pi^2*uec^2*zb)/576 + (11*CA*CF^2*Pi^2*uec^2*zb)/32 + 
   (5*CF^3*Pi^2*uec^2*zb)/48 + (CA*CF^2*uec^2*del[zb])/4 + 
   (71*CF^3*uec^2*del[zb])/16 + (17*CA^2*CF*Pi^2*uec^2*del[zb])/1728 - 
   (11*CA*CF^2*Pi^2*uec^2*del[zb])/128 - (5*CF^3*Pi^2*uec^2*del[zb])/24 + 
   (CA^2*CF*uec^2*G[0, zb])/4 - (CA*CF^2*uec^2*G[0, zb])/2 - 
   2*CF^3*uec^2*G[0, zb] + (CA^2*CF*uec^2*zb*G[0, zb])/8 + 
   (3*CA*CF^2*uec^2*zb*G[0, zb])/4 + CF^3*uec^2*zb*G[0, zb] - 
   (CA^2*CF*uec^2*G[1, zb])/8 + (CA*CF^2*uec^2*G[1, zb])/12 + 
   (5*CF^3*uec^2*G[1, zb])/4 + (CA^2*CF*uec^2*G[1, zb])/(8*zb) - 
   (CA*CF^2*uec^2*G[1, zb])/(12*zb) - (5*CF^3*uec^2*G[1, zb])/(4*zb) - 
   (CA^2*CF*uec^2*zb*G[1, zb])/16 - (11*CA*CF^2*uec^2*zb*G[1, zb])/24 - 
   (7*CF^3*uec^2*zb*G[1, zb])/8 + (3*CA^2*CF*uec^2*G[0, 0, zb])/2 + 
   4*CA*CF^2*uec^2*G[0, 0, zb] + 2*CF^3*uec^2*G[0, 0, zb] - 
   (3*CA^2*CF*uec^2*zb*G[0, 0, zb])/4 - 2*CA*CF^2*uec^2*zb*G[0, 0, zb] - 
   CF^3*uec^2*zb*G[0, 0, zb] - (11*CA^2*CF*uec^2*G[0, 1, zb])/12 - 
   (19*CA*CF^2*uec^2*G[0, 1, zb])/6 - 2*CF^3*uec^2*G[0, 1, zb] + 
   (11*CA^2*CF*uec^2*G[0, 1, zb])/(12*zb) + (19*CA*CF^2*uec^2*G[0, 1, zb])/
    (6*zb) + (2*CF^3*uec^2*G[0, 1, zb])/zb + 
   (11*CA^2*CF*uec^2*zb*G[0, 1, zb])/24 + (19*CA*CF^2*uec^2*zb*G[0, 1, zb])/
    12 + CF^3*uec^2*zb*G[0, 1, zb] - (3*CA^2*CF*uec^2*G[1, 0, zb])/4 - 
   (17*CA*CF^2*uec^2*G[1, 0, zb])/6 - (5*CF^3*uec^2*G[1, 0, zb])/2 + 
   (3*CA^2*CF*uec^2*G[1, 0, zb])/(4*zb) + (17*CA*CF^2*uec^2*G[1, 0, zb])/
    (6*zb) + (5*CF^3*uec^2*G[1, 0, zb])/(2*zb) + 
   (3*CA^2*CF*uec^2*zb*G[1, 0, zb])/8 + (17*CA*CF^2*uec^2*zb*G[1, 0, zb])/
    12 + (5*CF^3*uec^2*zb*G[1, 0, zb])/4 + (3*CA^2*CF*uec^2*G[1, 1, zb])/8 + 
   2*CA*CF^2*uec^2*G[1, 1, zb] + (17*CF^3*uec^2*G[1, 1, zb])/6 - 
   (3*CA^2*CF*uec^2*G[1, 1, zb])/(8*zb) - (2*CA*CF^2*uec^2*G[1, 1, zb])/zb - 
   (17*CF^3*uec^2*G[1, 1, zb])/(6*zb) - (3*CA^2*CF*uec^2*zb*G[1, 1, zb])/16 - 
   CA*CF^2*uec^2*zb*G[1, 1, zb] - (17*CF^3*uec^2*zb*G[1, 1, zb])/12 + 
   (CA^2*CF*uec^2*Log[Q2dmu2])/8 - (3*CA*CF^2*uec^2*Log[Q2dmu2])/8 - 
   3*CF^3*uec^2*Log[Q2dmu2] + (CA^2*CF*uec^2*zb*Log[Q2dmu2])/16 + 
   (9*CA*CF^2*uec^2*zb*Log[Q2dmu2])/16 + (3*CF^3*uec^2*zb*Log[Q2dmu2])/2 - 
   (15*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2])/32 - 
   (87*CF^3*uec^2*del[zb]*Log[Q2dmu2])/16 + 
   (17*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/576 + 
   (33*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/64 + 
   (5*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/16 + 
   (3*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2])/4 + 3*CA*CF^2*uec^2*G[0, zb]*
    Log[Q2dmu2] + 3*CF^3*uec^2*G[0, zb]*Log[Q2dmu2] - 
   (3*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (3*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (3*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (3*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 2*CA*CF^2*uec^2*G[1, zb]*
    Log[Q2dmu2] - 3*CF^3*uec^2*G[1, zb]*Log[Q2dmu2] + 
   (3*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(8*zb) + 
   (2*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/zb + 
   (3*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/zb + 
   (3*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 + 
   CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2] + 
   (3*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2 + (3*CA^2*CF*uec^2*Log[Q2dmu2]^2)/
    16 + (9*CA*CF^2*uec^2*Log[Q2dmu2]^2)/8 + (9*CF^3*uec^2*Log[Q2dmu2]^2)/4 - 
   (3*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2)/32 - (9*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2)/
    16 - (9*CF^3*uec^2*zb*Log[Q2dmu2]^2)/8 - 
   (CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^2)/32 + 
   (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2)/4 - 
   (CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^3)/32 - 
   (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/32 - 
   (9*CF^3*uec^2*del[zb]*Log[Q2dmu2]^3)/8 - (5*CA*CF^2*uec^2*PlusD[zb, 0])/
    8 - (29*CF^3*uec^2*PlusD[zb, 0])/8 + (17*CA^2*CF*Pi^2*uec^2*PlusD[zb, 0])/
    288 + (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0])/16 + 
   (5*CF^3*Pi^2*uec^2*PlusD[zb, 0])/24 - 
   (CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/8 + 
   (3*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/8 + 
   3*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0] - 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/16 - 
   (9*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/8 - 
   (9*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/4 - (CA^2*CF*uec^2*PlusD[zb, 1])/
    4 + (CA*CF^2*uec^2*PlusD[zb, 1])/2 + 2*CF^3*uec^2*PlusD[zb, 1] - 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/4 - 
   3*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] - 3*CF^3*uec^2*Log[Q2dmu2]*
    PlusD[zb, 1] - (3*CA^2*CF*uec^2*PlusD[zb, 2])/4 - 
   2*CA*CF^2*uec^2*PlusD[zb, 2] - CF^3*uec^2*PlusD[zb, 2] - 
   (59*CA^2*CF*uec^2*del[zb]*Zeta[3])/144 - 
   (21*CA*CF^2*uec^2*del[zb]*Zeta[3])/16 - (7*CF^3*uec^2*del[zb]*Zeta[3])/4)/
  ep^3 + (-1/6*(CA^2*CF*uec^2) + (35*CA*CF^2*uec^2)/48 + 
   (155*CF^3*uec^2)/16 + (17*CA^2*CF*Pi^2*uec^2)/288 - 
   (11*CA*CF^2*Pi^2*uec^2)/32 - (5*CF^3*Pi^2*uec^2)/12 - 
   (7*CA^2*CF*uec^2*zb)/4 - (39*CA*CF^2*uec^2*zb)/8 - (53*CF^3*uec^2*zb)/8 + 
   (17*CA^2*CF*Pi^2*uec^2*zb)/576 + (33*CA*CF^2*Pi^2*uec^2*zb)/64 + 
   (5*CF^3*Pi^2*uec^2*zb)/24 + (CA*CF^2*uec^2*del[zb])/2 + 
   11*CF^3*uec^2*del[zb] - (55*CA*CF^2*Pi^2*uec^2*del[zb])/128 - 
   (145*CF^3*Pi^2*uec^2*del[zb])/192 - (1061*CA^2*CF*Pi^4*uec^2*del[zb])/
    69120 + (281*CA*CF^2*Pi^4*uec^2*del[zb])/2560 - 
   (13*CF^3*Pi^4*uec^2*del[zb])/1920 + (5*CA^2*CF*uec^2*G[0, zb])/24 - 
   (7*CA*CF^2*uec^2*G[0, zb])/3 - (61*CF^3*uec^2*G[0, zb])/8 + 
   (17*CA^2*CF*Pi^2*uec^2*G[0, zb])/48 + (11*CA*CF^2*Pi^2*uec^2*G[0, zb])/4 + 
   (5*CF^3*Pi^2*uec^2*G[0, zb])/12 + (43*CA^2*CF*uec^2*zb*G[0, zb])/24 + 
   (61*CA*CF^2*uec^2*zb*G[0, zb])/12 + (9*CF^3*uec^2*zb*G[0, zb])/2 - 
   (17*CA^2*CF*Pi^2*uec^2*zb*G[0, zb])/96 - 
   (11*CA*CF^2*Pi^2*uec^2*zb*G[0, zb])/8 - (5*CF^3*Pi^2*uec^2*zb*G[0, zb])/
    24 + (CA^2*CF*uec^2*G[1, zb])/8 + (25*CA*CF^2*uec^2*G[1, zb])/24 + 
   (101*CF^3*uec^2*G[1, zb])/24 - (17*CA^2*CF*Pi^2*uec^2*G[1, zb])/96 - 
   (59*CA*CF^2*Pi^2*uec^2*G[1, zb])/36 - (3*CF^3*Pi^2*uec^2*G[1, zb])/4 - 
   (CA^2*CF*uec^2*G[1, zb])/(8*zb) - (5*CA*CF^2*uec^2*G[1, zb])/(4*zb) - 
   (35*CF^3*uec^2*G[1, zb])/(8*zb) + (17*CA^2*CF*Pi^2*uec^2*G[1, zb])/
    (96*zb) + (59*CA*CF^2*Pi^2*uec^2*G[1, zb])/(36*zb) + 
   (3*CF^3*Pi^2*uec^2*G[1, zb])/(4*zb) - CA^2*CF*uec^2*zb*G[1, zb] - 
   (29*CA*CF^2*uec^2*zb*G[1, zb])/8 - (211*CF^3*uec^2*zb*G[1, zb])/48 + 
   (17*CA^2*CF*Pi^2*uec^2*zb*G[1, zb])/192 + 
   (59*CA*CF^2*Pi^2*uec^2*zb*G[1, zb])/72 + (3*CF^3*Pi^2*uec^2*zb*G[1, zb])/
    8 - (3*CA^2*CF*uec^2*G[0, 0, zb])/2 + 2*CA*CF^2*uec^2*G[0, 0, zb] + 
   4*CF^3*uec^2*G[0, 0, zb] - (3*CA^2*CF*uec^2*zb*G[0, 0, zb])/4 - 
   3*CA*CF^2*uec^2*zb*G[0, 0, zb] - 2*CF^3*uec^2*zb*G[0, 0, zb] + 
   (11*CA^2*CF*uec^2*G[0, 1, zb])/12 - (7*CA*CF^2*uec^2*G[0, 1, zb])/12 - 
   (5*CF^3*uec^2*G[0, 1, zb])/2 - (11*CA^2*CF*uec^2*G[0, 1, zb])/(12*zb) + 
   (7*CA*CF^2*uec^2*G[0, 1, zb])/(12*zb) + (5*CF^3*uec^2*G[0, 1, zb])/
    (2*zb) + (11*CA^2*CF*uec^2*zb*G[0, 1, zb])/24 + 
   (53*CA*CF^2*uec^2*zb*G[0, 1, zb])/24 + (7*CF^3*uec^2*zb*G[0, 1, zb])/4 + 
   (3*CA^2*CF*uec^2*G[1, 0, zb])/4 + (CA*CF^2*uec^2*G[1, 0, zb])/12 - 
   (9*CF^3*uec^2*G[1, 0, zb])/4 - (3*CA^2*CF*uec^2*G[1, 0, zb])/(4*zb) + 
   (CA*CF^2*uec^2*G[1, 0, zb])/(6*zb) + (11*CF^3*uec^2*G[1, 0, zb])/(4*zb) + 
   (3*CA^2*CF*uec^2*zb*G[1, 0, zb])/8 + (43*CA*CF^2*uec^2*zb*G[1, 0, zb])/
    24 + (15*CF^3*uec^2*zb*G[1, 0, zb])/8 - (3*CA^2*CF*uec^2*G[1, 1, zb])/8 - 
   (3*CA*CF^2*uec^2*G[1, 1, zb])/4 + (7*CF^3*uec^2*G[1, 1, zb])/6 + 
   (3*CA^2*CF*uec^2*G[1, 1, zb])/(8*zb) + (CA*CF^2*uec^2*G[1, 1, zb])/
    (2*zb) - (5*CF^3*uec^2*G[1, 1, zb])/(3*zb) - 
   (3*CA^2*CF*uec^2*zb*G[1, 1, zb])/16 - (9*CA*CF^2*uec^2*zb*G[1, 1, zb])/8 - 
   (23*CF^3*uec^2*zb*G[1, 1, zb])/12 - 9*CA^2*CF*uec^2*G[0, 0, 0, zb] - 
   16*CA*CF^2*uec^2*G[0, 0, 0, zb] - 4*CF^3*uec^2*G[0, 0, 0, zb] + 
   (9*CA^2*CF*uec^2*zb*G[0, 0, 0, zb])/2 + 8*CA*CF^2*uec^2*zb*
    G[0, 0, 0, zb] + 2*CF^3*uec^2*zb*G[0, 0, 0, zb] + 
   (37*CA^2*CF*uec^2*G[0, 0, 1, zb])/6 + (41*CA*CF^2*uec^2*G[0, 0, 1, zb])/
    3 + 4*CF^3*uec^2*G[0, 0, 1, zb] - (37*CA^2*CF*uec^2*G[0, 0, 1, zb])/
    (6*zb) - (41*CA*CF^2*uec^2*G[0, 0, 1, zb])/(3*zb) - 
   (4*CF^3*uec^2*G[0, 0, 1, zb])/zb - (37*CA^2*CF*uec^2*zb*G[0, 0, 1, zb])/
    12 - (41*CA*CF^2*uec^2*zb*G[0, 0, 1, zb])/6 - 
   2*CF^3*uec^2*zb*G[0, 0, 1, zb] + (67*CA^2*CF*uec^2*G[0, 1, 0, zb])/12 + 
   (77*CA*CF^2*uec^2*G[0, 1, 0, zb])/6 + 4*CF^3*uec^2*G[0, 1, 0, zb] - 
   (16*CA^2*CF*uec^2*G[0, 1, 0, zb])/(3*zb) - 
   (77*CA*CF^2*uec^2*G[0, 1, 0, zb])/(6*zb) - (5*CF^3*uec^2*G[0, 1, 0, zb])/
    zb - (67*CA^2*CF*uec^2*zb*G[0, 1, 0, zb])/24 - 
   (77*CA*CF^2*uec^2*zb*G[0, 1, 0, zb])/12 - 2*CF^3*uec^2*zb*G[0, 1, 0, zb] - 
   (7*CA^2*CF*uec^2*G[0, 1, 1, zb])/2 - (32*CA*CF^2*uec^2*G[0, 1, 1, zb])/3 - 
   (14*CF^3*uec^2*G[0, 1, 1, zb])/3 + (13*CA^2*CF*uec^2*G[0, 1, 1, zb])/
    (4*zb) + (32*CA*CF^2*uec^2*G[0, 1, 1, zb])/(3*zb) + 
   (17*CF^3*uec^2*G[0, 1, 1, zb])/(3*zb) + 
   (7*CA^2*CF*uec^2*zb*G[0, 1, 1, zb])/4 + 
   (16*CA*CF^2*uec^2*zb*G[0, 1, 1, zb])/3 + (7*CF^3*uec^2*zb*G[0, 1, 1, zb])/
    3 + (9*CA^2*CF*uec^2*G[1, 0, 0, zb])/2 + 
   (73*CA*CF^2*uec^2*G[1, 0, 0, zb])/6 + (13*CF^3*uec^2*G[1, 0, 0, zb])/2 - 
   (9*CA^2*CF*uec^2*G[1, 0, 0, zb])/(2*zb) - 
   (73*CA*CF^2*uec^2*G[1, 0, 0, zb])/(6*zb) - (13*CF^3*uec^2*G[1, 0, 0, zb])/
    (2*zb) - (9*CA^2*CF*uec^2*zb*G[1, 0, 0, zb])/4 - 
   (73*CA*CF^2*uec^2*zb*G[1, 0, 0, zb])/12 - 
   (13*CF^3*uec^2*zb*G[1, 0, 0, zb])/4 - (11*CA^2*CF*uec^2*G[1, 0, 1, zb])/
    4 - (59*CA*CF^2*uec^2*G[1, 0, 1, zb])/6 - 7*CF^3*uec^2*G[1, 0, 1, zb] + 
   (11*CA^2*CF*uec^2*G[1, 0, 1, zb])/(4*zb) + 
   (59*CA*CF^2*uec^2*G[1, 0, 1, zb])/(6*zb) + (7*CF^3*uec^2*G[1, 0, 1, zb])/
    zb + (11*CA^2*CF*uec^2*zb*G[1, 0, 1, zb])/8 + 
   (59*CA*CF^2*uec^2*zb*G[1, 0, 1, zb])/12 + (7*CF^3*uec^2*zb*G[1, 0, 1, zb])/
    2 - (9*CA^2*CF*uec^2*G[1, 1, 0, zb])/4 - 
   (17*CA*CF^2*uec^2*G[1, 1, 0, zb])/2 - (22*CF^3*uec^2*G[1, 1, 0, zb])/3 + 
   (9*CA^2*CF*uec^2*G[1, 1, 0, zb])/(4*zb) + 
   (17*CA*CF^2*uec^2*G[1, 1, 0, zb])/(2*zb) + (22*CF^3*uec^2*G[1, 1, 0, zb])/
    (3*zb) + (9*CA^2*CF*uec^2*zb*G[1, 1, 0, zb])/8 + 
   (17*CA*CF^2*uec^2*zb*G[1, 1, 0, zb])/4 + (11*CF^3*uec^2*zb*G[1, 1, 0, zb])/
    3 + (9*CA^2*CF*uec^2*G[1, 1, 1, zb])/8 + 6*CA*CF^2*uec^2*G[1, 1, 1, zb] + 
   (17*CF^3*uec^2*G[1, 1, 1, zb])/2 - (9*CA^2*CF*uec^2*G[1, 1, 1, zb])/
    (8*zb) - (6*CA*CF^2*uec^2*G[1, 1, 1, zb])/zb - 
   (17*CF^3*uec^2*G[1, 1, 1, zb])/(2*zb) - 
   (9*CA^2*CF*uec^2*zb*G[1, 1, 1, zb])/16 - 3*CA*CF^2*uec^2*zb*
    G[1, 1, 1, zb] - (17*CF^3*uec^2*zb*G[1, 1, 1, zb])/4 + 
   (CA^2*CF*uec^2*Log[Q2dmu2])/8 - (13*CA*CF^2*uec^2*Log[Q2dmu2])/8 - 
   (45*CF^3*uec^2*Log[Q2dmu2])/4 + (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2])/96 + 
   (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2])/16 + (5*CF^3*Pi^2*uec^2*Log[Q2dmu2])/
    8 + (7*CA^2*CF*uec^2*zb*Log[Q2dmu2])/8 + 
   (31*CA*CF^2*uec^2*zb*Log[Q2dmu2])/8 + (117*CF^3*uec^2*zb*Log[Q2dmu2])/16 - 
   (17*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/192 - 
   (33*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/32 - 
   (5*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2])/16 - 
   (3*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2])/4 - 
   (213*CF^3*uec^2*del[zb]*Log[Q2dmu2])/16 - 
   (17*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/576 + 
   (33*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/128 + 
   (5*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/8 - 
   (3*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (3*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/2 + 6*CF^3*uec^2*G[0, zb]*
    Log[Q2dmu2] - (3*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (9*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   3*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2] + 
   (3*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/4 - 
   (15*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/4 - 
   (3*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(8*zb) + 
   (CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/(4*zb) + 
   (15*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/(4*zb) + 
   (3*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 + 
   (11*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (21*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (9*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 12*CA*CF^2*uec^2*G[0, 0, zb]*
    Log[Q2dmu2] - 6*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   6*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 3*CF^3*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (11*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (19*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   6*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2] - 
   (11*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (19*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (6*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (11*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (19*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   3*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (17*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (15*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (17*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (15*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (9*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (17*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (15*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 6*CA*CF^2*uec^2*G[1, 1, zb]*
    Log[Q2dmu2] - (17*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (6*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (17*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (9*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   3*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 
   (17*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]^2)/16 + (9*CA*CF^2*uec^2*Log[Q2dmu2]^2)/16 + 
   (9*CF^3*uec^2*Log[Q2dmu2]^2)/2 - (3*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2)/32 - 
   (27*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2)/32 - (9*CF^3*uec^2*zb*Log[Q2dmu2]^2)/
    4 + (45*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2)/64 + 
   (261*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2)/32 - 
   (17*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/384 - 
   (99*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/128 - 
   (15*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   3*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2 + 
   (9*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (3*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/zb - 
   (9*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (9*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (3*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]^3)/16 - (9*CA*CF^2*uec^2*Log[Q2dmu2]^3)/8 - 
   (9*CF^3*uec^2*Log[Q2dmu2]^3)/4 + (3*CA^2*CF*uec^2*zb*Log[Q2dmu2]^3)/32 + 
   (9*CA*CF^2*uec^2*zb*Log[Q2dmu2]^3)/16 + (9*CF^3*uec^2*zb*Log[Q2dmu2]^3)/
    8 + (CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^3)/32 - 
   (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/64 - 
   (9*CF^3*uec^2*del[zb]*Log[Q2dmu2]^3)/4 + 
   (3*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^4)/128 + 
   (27*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/128 + 
   (27*CF^3*uec^2*del[zb]*Log[Q2dmu2]^4)/32 - CA*CF^2*uec^2*PlusD[zb, 0] - 
   (71*CF^3*uec^2*PlusD[zb, 0])/8 - (17*CA^2*CF*Pi^2*uec^2*PlusD[zb, 0])/
    288 + (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0])/32 + 
   (5*CF^3*Pi^2*uec^2*PlusD[zb, 0])/12 + 
   (15*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/8 + 
   (87*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/8 - 
   (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/96 - 
   (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/16 - 
   (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/8 + 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/16 - 
   (9*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/16 - 
   (9*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/2 + 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/16 + 
   (9*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/8 + 
   (9*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/4 + 
   (5*CA*CF^2*uec^2*PlusD[zb, 1])/2 + (29*CF^3*uec^2*PlusD[zb, 1])/4 - 
   (17*CA^2*CF*Pi^2*uec^2*PlusD[zb, 1])/48 - 
   (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 1])/4 - (5*CF^3*Pi^2*uec^2*PlusD[zb, 1])/
    12 + (3*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/4 - 
   (3*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/2 - 
   6*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   (9*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/8 + 
   (9*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/2 + 
   (9*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/2 + 
   (3*CA^2*CF*uec^2*PlusD[zb, 2])/4 - CA*CF^2*uec^2*PlusD[zb, 2] - 
   2*CF^3*uec^2*PlusD[zb, 2] + (9*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/4 + 
   6*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2] + 3*CF^3*uec^2*Log[Q2dmu2]*
    PlusD[zb, 2] + (3*CA^2*CF*uec^2*PlusD[zb, 3])/2 + 
   (8*CA*CF^2*uec^2*PlusD[zb, 3])/3 + (2*CF^3*uec^2*PlusD[zb, 3])/3 - 
   (59*CA^2*CF*uec^2*Zeta[3])/24 - (21*CA*CF^2*uec^2*Zeta[3])/4 - 
   (7*CF^3*uec^2*Zeta[3])/2 + (59*CA^2*CF*uec^2*zb*Zeta[3])/48 + 
   (21*CA*CF^2*uec^2*zb*Zeta[3])/8 + (7*CF^3*uec^2*zb*Zeta[3])/4 + 
   (59*CA^2*CF*uec^2*del[zb]*Zeta[3])/144 - 
   (21*CA*CF^2*uec^2*del[zb]*Zeta[3])/32 - (7*CF^3*uec^2*del[zb]*Zeta[3])/2 + 
   (59*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (63*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (21*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (59*CA^2*CF*uec^2*PlusD[zb, 0]*Zeta[3])/24 + 
   (21*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[3])/4 + 
   (7*CF^3*uec^2*PlusD[zb, 0]*Zeta[3])/2)/ep^2 - 
 (2451*CA^2*CF*uec^2*Zeta[5])/40 - (1023*CA*CF^2*uec^2*Zeta[5])/20 - 
 (93*CF^3*uec^2*Zeta[5])/10 + (2451*CA^2*CF*uec^2*zb*Zeta[5])/80 + 
 (1023*CA*CF^2*uec^2*zb*Zeta[5])/40 + (93*CF^3*uec^2*zb*Zeta[5])/20 + 
 (817*CA^2*CF*uec^2*del[zb]*Zeta[5])/80 - 
 (1023*CA*CF^2*uec^2*del[zb]*Zeta[5])/160 - (93*CF^3*uec^2*del[zb]*Zeta[5])/
  10 + (2451*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/80 + 
 (3069*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/80 + 
 (279*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/20 + 
 (2451*CA^2*CF*uec^2*PlusD[zb, 0]*Zeta[5])/40 + 
 (1023*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[5])/20 + 
 (93*CF^3*uec^2*PlusD[zb, 0]*Zeta[5])/10 + 
 ((-5*CA^2*CF*uec^2)/6 + (61*CA*CF^2*uec^2)/48 + (411*CF^3*uec^2)/16 + 
   (19*CA^2*CF*Pi^2*uec^2)/288 - (475*CA*CF^2*Pi^2*uec^2)/288 - 
   (79*CF^3*Pi^2*uec^2)/48 - (1061*CA^2*CF*Pi^4*uec^2)/11520 + 
   (281*CA*CF^2*Pi^4*uec^2)/640 - (13*CF^3*Pi^4*uec^2)/960 - 
   (461*CA^2*CF*uec^2*zb)/48 - (73*CA*CF^2*uec^2*zb)/4 - 
   (949*CF^3*uec^2*zb)/48 + (7*CA^2*CF*Pi^2*uec^2*zb)/32 + 
   (1045*CA*CF^2*Pi^2*uec^2*zb)/288 + (49*CF^3*Pi^2*uec^2*zb)/64 + 
   (1061*CA^2*CF*Pi^4*uec^2*zb)/23040 - (281*CA*CF^2*Pi^4*uec^2*zb)/1280 + 
   (13*CF^3*Pi^4*uec^2*zb)/1920 + CA*CF^2*uec^2*del[zb] + 
   26*CF^3*uec^2*del[zb] - (11*CA*CF^2*Pi^2*uec^2*del[zb])/16 - 
   (355*CF^3*Pi^2*uec^2*del[zb])/192 + (1061*CA^2*CF*Pi^4*uec^2*del[zb])/
    69120 + (281*CA*CF^2*Pi^4*uec^2*del[zb])/5120 - 
   (13*CF^3*Pi^4*uec^2*del[zb])/960 + (17*CA^2*CF*uec^2*G[0, zb])/24 - 
   (181*CA*CF^2*uec^2*G[0, zb])/48 - (315*CF^3*uec^2*G[0, zb])/16 - 
   (17*CA^2*CF*Pi^2*uec^2*G[0, zb])/48 + (11*CA*CF^2*Pi^2*uec^2*G[0, zb])/8 + 
   (5*CF^3*Pi^2*uec^2*G[0, zb])/6 + (39*CA^2*CF*uec^2*zb*G[0, zb])/4 + 
   (287*CA*CF^2*uec^2*zb*G[0, zb])/16 + (203*CF^3*uec^2*zb*G[0, zb])/16 - 
   (17*CA^2*CF*Pi^2*uec^2*zb*G[0, zb])/96 - 
   (33*CA*CF^2*Pi^2*uec^2*zb*G[0, zb])/16 - (5*CF^3*Pi^2*uec^2*zb*G[0, zb])/
    12 + (7*CA^2*CF*uec^2*G[1, zb])/8 + (7*CA*CF^2*uec^2*G[1, zb])/6 + 
   (97*CF^3*uec^2*G[1, zb])/12 + (17*CA^2*CF*Pi^2*uec^2*G[1, zb])/96 - 
   (103*CA*CF^2*Pi^2*uec^2*G[1, zb])/144 - (17*CF^3*Pi^2*uec^2*G[1, zb])/48 - 
   (3*CA^2*CF*uec^2*G[1, zb])/(4*zb) - (15*CA*CF^2*uec^2*G[1, zb])/(8*zb) - 
   (65*CF^3*uec^2*G[1, zb])/(8*zb) - (17*CA^2*CF*Pi^2*uec^2*G[1, zb])/
    (96*zb) + (61*CA*CF^2*Pi^2*uec^2*G[1, zb])/(144*zb) + 
   (11*CF^3*Pi^2*uec^2*G[1, zb])/(16*zb) - (47*CA^2*CF*uec^2*zb*G[1, zb])/8 - 
   (115*CA*CF^2*uec^2*zb*G[1, zb])/8 - (191*CF^3*uec^2*zb*G[1, zb])/16 + 
   (17*CA^2*CF*Pi^2*uec^2*zb*G[1, zb])/192 + 
   (377*CA*CF^2*Pi^2*uec^2*zb*G[1, zb])/288 + 
   (43*CF^3*Pi^2*uec^2*zb*G[1, zb])/96 - (25*CA^2*CF*uec^2*G[0, 0, zb])/24 + 
   (119*CA*CF^2*uec^2*G[0, 0, zb])/12 + (125*CF^3*uec^2*G[0, 0, zb])/8 - 
   (17*CA^2*CF*Pi^2*uec^2*G[0, 0, zb])/8 - 11*CA*CF^2*Pi^2*uec^2*
    G[0, 0, zb] - (5*CF^3*Pi^2*uec^2*G[0, 0, zb])/6 - 
   (127*CA^2*CF*uec^2*zb*G[0, 0, zb])/12 - (227*CA*CF^2*uec^2*zb*G[0, 0, zb])/
    12 - (63*CF^3*uec^2*zb*G[0, 0, zb])/8 + 
   (17*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb])/16 + 
   (11*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/2 + 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 0, zb])/12 - (7*CA^2*CF*uec^2*G[0, 1, zb])/24 - 
   (119*CA*CF^2*uec^2*G[0, 1, zb])/24 - (35*CF^3*uec^2*G[0, 1, zb])/4 + 
   (149*CA^2*CF*Pi^2*uec^2*G[0, 1, zb])/144 + 
   (577*CA*CF^2*Pi^2*uec^2*G[0, 1, zb])/72 + (5*CF^3*Pi^2*uec^2*G[0, 1, zb])/
    6 + (CA^2*CF*uec^2*G[0, 1, zb])/(2*zb) + (23*CA*CF^2*uec^2*G[0, 1, zb])/
    (4*zb) + (35*CF^3*uec^2*G[0, 1, zb])/(4*zb) - 
   (191*CA^2*CF*Pi^2*uec^2*G[0, 1, zb])/(144*zb) - 
   (511*CA*CF^2*Pi^2*uec^2*G[0, 1, zb])/(72*zb) - 
   (3*CF^3*Pi^2*uec^2*G[0, 1, zb])/(2*zb) + (27*CA^2*CF*uec^2*zb*G[0, 1, zb])/
    4 + (379*CA*CF^2*uec^2*zb*G[0, 1, zb])/24 + 
   (61*CF^3*uec^2*zb*G[0, 1, zb])/8 - (149*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb])/
    288 - (577*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/144 - 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 1, zb])/12 - CA^2*CF*uec^2*G[1, 0, zb] - 
   (85*CA*CF^2*uec^2*G[1, 0, zb])/24 - (22*CF^3*uec^2*G[1, 0, zb])/3 + 
   (17*CA^2*CF*Pi^2*uec^2*G[1, 0, zb])/16 + 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/72 + (49*CF^3*Pi^2*uec^2*G[1, 0, zb])/
    24 + (CA^2*CF*uec^2*G[1, 0, zb])/(2*zb) + (9*CA*CF^2*uec^2*G[1, 0, zb])/
    (2*zb) + (10*CF^3*uec^2*G[1, 0, zb])/zb - 
   (17*CA^2*CF*Pi^2*uec^2*G[1, 0, zb])/(16*zb) - 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/(72*zb) - 
   (49*CF^3*Pi^2*uec^2*G[1, 0, zb])/(24*zb) + 
   (13*CA^2*CF*uec^2*zb*G[1, 0, zb])/2 + (341*CA*CF^2*uec^2*zb*G[1, 0, zb])/
    24 + (22*CF^3*uec^2*zb*G[1, 0, zb])/3 - 
   (17*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb])/32 - 
   (491*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/144 - 
   (49*CF^3*Pi^2*uec^2*zb*G[1, 0, zb])/48 + (3*CA^2*CF*uec^2*G[1, 1, zb])/2 + 
   (15*CA*CF^2*uec^2*G[1, 1, zb])/8 + (15*CF^3*uec^2*G[1, 1, zb])/8 - 
   (17*CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/32 - 
   (59*CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/12 - (47*CF^3*Pi^2*uec^2*G[1, 1, zb])/
    24 - (5*CA^2*CF*uec^2*G[1, 1, zb])/(8*zb) - (5*CA*CF^2*uec^2*G[1, 1, zb])/
    (2*zb) - (49*CF^3*uec^2*G[1, 1, zb])/(8*zb) + 
   (17*CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/(32*zb) + 
   (59*CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/(12*zb) + 
   (47*CF^3*Pi^2*uec^2*G[1, 1, zb])/(24*zb) - 
   (31*CA^2*CF*uec^2*zb*G[1, 1, zb])/8 - (87*CA*CF^2*uec^2*zb*G[1, 1, zb])/
    8 - (425*CF^3*uec^2*zb*G[1, 1, zb])/48 + 
   (17*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb])/64 + 
   (59*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/24 + 
   (47*CF^3*Pi^2*uec^2*zb*G[1, 1, zb])/48 + 9*CA^2*CF*uec^2*G[0, 0, 0, zb] - 
   8*CA*CF^2*uec^2*G[0, 0, 0, zb] - 8*CF^3*uec^2*G[0, 0, 0, zb] + 
   (9*CA^2*CF*uec^2*zb*G[0, 0, 0, zb])/2 + 12*CA*CF^2*uec^2*zb*
    G[0, 0, 0, zb] + 4*CF^3*uec^2*zb*G[0, 0, 0, zb] - 
   (37*CA^2*CF*uec^2*G[0, 0, 1, zb])/6 + (17*CA*CF^2*uec^2*G[0, 0, 1, zb])/
    6 + 5*CF^3*uec^2*G[0, 0, 1, zb] + (37*CA^2*CF*uec^2*G[0, 0, 1, zb])/
    (6*zb) - (17*CA*CF^2*uec^2*G[0, 0, 1, zb])/(6*zb) - 
   (5*CF^3*uec^2*G[0, 0, 1, zb])/zb - (37*CA^2*CF*uec^2*zb*G[0, 0, 1, zb])/
    12 - (115*CA*CF^2*uec^2*zb*G[0, 0, 1, zb])/12 - 
   (7*CF^3*uec^2*zb*G[0, 0, 1, zb])/2 - (16*CA^2*CF*uec^2*G[0, 1, 0, zb])/3 + 
   (13*CA*CF^2*uec^2*G[0, 1, 0, zb])/6 + 4*CF^3*uec^2*G[0, 1, 0, zb] + 
   (16*CA^2*CF*uec^2*G[0, 1, 0, zb])/(3*zb) - 
   (17*CA*CF^2*uec^2*G[0, 1, 0, zb])/(12*zb) - (11*CF^3*uec^2*G[0, 1, 0, zb])/
    (2*zb) - (73*CA^2*CF*uec^2*zb*G[0, 1, 0, zb])/24 - 
   (107*CA*CF^2*uec^2*zb*G[0, 1, 0, zb])/12 - 
   (5*CF^3*uec^2*zb*G[0, 1, 0, zb])/2 + (13*CA^2*CF*uec^2*G[0, 1, 1, zb])/4 + 
   (11*CA*CF^2*uec^2*G[0, 1, 1, zb])/12 - (11*CF^3*uec^2*G[0, 1, 1, zb])/6 - 
   (13*CA^2*CF*uec^2*G[0, 1, 1, zb])/(4*zb) - 
   (5*CA*CF^2*uec^2*G[0, 1, 1, zb])/(3*zb) + (10*CF^3*uec^2*G[0, 1, 1, zb])/
    (3*zb) + 2*CA^2*CF*uec^2*zb*G[0, 1, 1, zb] + 
   (167*CA*CF^2*uec^2*zb*G[0, 1, 1, zb])/24 + 
   (31*CF^3*uec^2*zb*G[0, 1, 1, zb])/12 - (9*CA^2*CF*uec^2*G[1, 0, 0, zb])/
    2 - (29*CA*CF^2*uec^2*G[1, 0, 0, zb])/12 + (15*CF^3*uec^2*G[1, 0, 0, zb])/
    4 + (9*CA^2*CF*uec^2*G[1, 0, 0, zb])/(2*zb) + 
   (CA*CF^2*uec^2*G[1, 0, 0, zb])/(6*zb) - (25*CF^3*uec^2*G[1, 0, 0, zb])/
    (4*zb) - (9*CA^2*CF*uec^2*zb*G[1, 0, 0, zb])/4 - 
   (167*CA*CF^2*uec^2*zb*G[1, 0, 0, zb])/24 - 
   (33*CF^3*uec^2*zb*G[1, 0, 0, zb])/8 + (11*CA^2*CF*uec^2*G[1, 0, 1, zb])/
    4 + (49*CA*CF^2*uec^2*G[1, 0, 1, zb])/12 - CF^3*uec^2*G[1, 0, 1, zb] - 
   (11*CA^2*CF*uec^2*G[1, 0, 1, zb])/(4*zb) - 
   (7*CA*CF^2*uec^2*G[1, 0, 1, zb])/(3*zb) + (7*CF^3*uec^2*G[1, 0, 1, zb])/
    (2*zb) + (11*CA^2*CF*uec^2*zb*G[1, 0, 1, zb])/8 + 
   (127*CA*CF^2*uec^2*zb*G[1, 0, 1, zb])/24 + 
   4*CF^3*uec^2*zb*G[1, 0, 1, zb] + (9*CA^2*CF*uec^2*G[1, 1, 0, zb])/4 + 
   (17*CA*CF^2*uec^2*G[1, 1, 0, zb])/4 - (CF^3*uec^2*G[1, 1, 0, zb])/6 - 
   (9*CA^2*CF*uec^2*G[1, 1, 0, zb])/(4*zb) - (5*CA*CF^2*uec^2*G[1, 1, 0, zb])/
    (2*zb) + (19*CF^3*uec^2*G[1, 1, 0, zb])/(6*zb) + 
   (9*CA^2*CF*uec^2*zb*G[1, 1, 0, zb])/8 + 
   (35*CA*CF^2*uec^2*zb*G[1, 1, 0, zb])/8 + (47*CF^3*uec^2*zb*G[1, 1, 0, zb])/
    12 - (9*CA^2*CF*uec^2*G[1, 1, 1, zb])/8 - 
   (17*CA*CF^2*uec^2*G[1, 1, 1, zb])/4 - (5*CF^3*uec^2*G[1, 1, 1, zb])/2 + 
   (9*CA^2*CF*uec^2*G[1, 1, 1, zb])/(8*zb) + (3*CA*CF^2*uec^2*G[1, 1, 1, zb])/
    zb - (CF^3*uec^2*G[1, 1, 1, zb])/(2*zb) - 
   (9*CA^2*CF*uec^2*zb*G[1, 1, 1, zb])/16 - 
   (23*CA*CF^2*uec^2*zb*G[1, 1, 1, zb])/8 - (17*CF^3*uec^2*zb*G[1, 1, 1, zb])/
    4 + 54*CA^2*CF*uec^2*G[0, 0, 0, 0, zb] + 64*CA*CF^2*uec^2*
    G[0, 0, 0, 0, zb] + 8*CF^3*uec^2*G[0, 0, 0, 0, zb] - 
   27*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb] - 32*CA*CF^2*uec^2*zb*
    G[0, 0, 0, 0, zb] - 4*CF^3*uec^2*zb*G[0, 0, 0, 0, zb] - 
   (119*CA^2*CF*uec^2*G[0, 0, 0, 1, zb])/3 - 
   (170*CA*CF^2*uec^2*G[0, 0, 0, 1, zb])/3 - 8*CF^3*uec^2*G[0, 0, 0, 1, zb] + 
   (119*CA^2*CF*uec^2*G[0, 0, 0, 1, zb])/(3*zb) + 
   (170*CA*CF^2*uec^2*G[0, 0, 0, 1, zb])/(3*zb) + 
   (8*CF^3*uec^2*G[0, 0, 0, 1, zb])/zb + 
   (119*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb])/6 + 
   (85*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb])/3 + 
   4*CF^3*uec^2*zb*G[0, 0, 0, 1, zb] - (109*CA^2*CF*uec^2*G[0, 0, 1, 0, zb])/
    3 - (160*CA*CF^2*uec^2*G[0, 0, 1, 0, zb])/3 - 
   8*CF^3*uec^2*G[0, 0, 1, 0, zb] + (106*CA^2*CF*uec^2*G[0, 0, 1, 0, zb])/
    (3*zb) + (163*CA*CF^2*uec^2*G[0, 0, 1, 0, zb])/(3*zb) + 
   (10*CF^3*uec^2*G[0, 0, 1, 0, zb])/zb + 
   (109*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb])/6 + 
   (80*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb])/3 + 
   4*CF^3*uec^2*zb*G[0, 0, 1, 0, zb] + (151*CA^2*CF*uec^2*G[0, 0, 1, 1, zb])/
    6 + 47*CA*CF^2*uec^2*G[0, 0, 1, 1, zb] + 
   (28*CF^3*uec^2*G[0, 0, 1, 1, zb])/3 - 
   (145*CA^2*CF*uec^2*G[0, 0, 1, 1, zb])/(6*zb) - 
   (48*CA*CF^2*uec^2*G[0, 0, 1, 1, zb])/zb - 
   (34*CF^3*uec^2*G[0, 0, 1, 1, zb])/(3*zb) - 
   (151*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb])/12 - 
   (47*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb])/2 - 
   (14*CF^3*uec^2*zb*G[0, 0, 1, 1, zb])/3 - 
   (401*CA^2*CF*uec^2*G[0, 1, 0, 0, zb])/12 - 
   (307*CA*CF^2*uec^2*G[0, 1, 0, 0, zb])/6 - 8*CF^3*uec^2*G[0, 1, 0, 0, zb] + 
   (187*CA^2*CF*uec^2*G[0, 1, 0, 0, zb])/(6*zb) + 
   (319*CA*CF^2*uec^2*G[0, 1, 0, 0, zb])/(6*zb) + 
   (13*CF^3*uec^2*G[0, 1, 0, 0, zb])/zb + 
   (401*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb])/24 + 
   (307*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb])/12 + 
   4*CF^3*uec^2*zb*G[0, 1, 0, 0, zb] + (277*CA^2*CF*uec^2*G[0, 1, 0, 1, zb])/
    12 + (136*CA*CF^2*uec^2*G[0, 1, 0, 1, zb])/3 + 
   9*CF^3*uec^2*G[0, 1, 0, 1, zb] - (64*CA^2*CF*uec^2*G[0, 1, 0, 1, zb])/
    (3*zb) - (139*CA*CF^2*uec^2*G[0, 1, 0, 1, zb])/(3*zb) - 
   (14*CF^3*uec^2*G[0, 1, 0, 1, zb])/zb - 
   (277*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb])/24 - 
   (68*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb])/3 - 
   (9*CF^3*uec^2*zb*G[0, 1, 0, 1, zb])/2 + 
   (79*CA^2*CF*uec^2*G[0, 1, 1, 0, zb])/4 + 
   (247*CA*CF^2*uec^2*G[0, 1, 1, 0, zb])/6 + 
   (26*CF^3*uec^2*G[0, 1, 1, 0, zb])/3 - (18*CA^2*CF*uec^2*G[0, 1, 1, 0, zb])/
    zb - (125*CA*CF^2*uec^2*G[0, 1, 1, 0, zb])/(3*zb) - 
   (44*CF^3*uec^2*G[0, 1, 1, 0, zb])/(3*zb) - 
   (79*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb])/8 - 
   (247*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb])/12 - 
   (13*CF^3*uec^2*zb*G[0, 1, 1, 0, zb])/3 - 12*CA^2*CF*uec^2*
    G[0, 1, 1, 1, zb] - (71*CA*CF^2*uec^2*G[0, 1, 1, 1, zb])/2 - 
   11*CF^3*uec^2*G[0, 1, 1, 1, zb] + (43*CA^2*CF*uec^2*G[0, 1, 1, 1, zb])/
    (4*zb) + (35*CA*CF^2*uec^2*G[0, 1, 1, 1, zb])/zb + 
   (17*CF^3*uec^2*G[0, 1, 1, 1, zb])/zb + 6*CA^2*CF*uec^2*zb*
    G[0, 1, 1, 1, zb] + (71*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb])/4 + 
   (11*CF^3*uec^2*zb*G[0, 1, 1, 1, zb])/2 - 27*CA^2*CF*uec^2*
    G[1, 0, 0, 0, zb] - (317*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/6 - 
   (35*CF^3*uec^2*G[1, 0, 0, 0, zb])/2 + (27*CA^2*CF*uec^2*G[1, 0, 0, 0, zb])/
    zb + (317*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/(6*zb) + 
   (35*CF^3*uec^2*G[1, 0, 0, 0, zb])/(2*zb) + 
   (27*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb])/2 + 
   (317*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/12 + 
   (35*CF^3*uec^2*zb*G[1, 0, 0, 0, zb])/4 + 
   (37*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/2 + 
   (271*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/6 + 
   18*CF^3*uec^2*G[1, 0, 0, 1, zb] - (37*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/
    (2*zb) - (271*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/(6*zb) - 
   (18*CF^3*uec^2*G[1, 0, 0, 1, zb])/zb - 
   (37*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb])/4 - 
   (271*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb])/12 - 
   9*CF^3*uec^2*zb*G[1, 0, 0, 1, zb] + (67*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/
    4 + (257*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/6 + 
   18*CF^3*uec^2*G[1, 0, 1, 0, zb] - (16*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/
    zb - (257*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/(6*zb) - 
   (21*CF^3*uec^2*G[1, 0, 1, 0, zb])/zb - 
   (67*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb])/8 - 
   (257*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb])/12 - 
   9*CF^3*uec^2*zb*G[1, 0, 1, 0, zb] - (21*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/
    2 - (71*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/2 - 
   20*CF^3*uec^2*G[1, 0, 1, 1, zb] + (39*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/
    (4*zb) + (71*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/(2*zb) + 
   (23*CF^3*uec^2*G[1, 0, 1, 1, zb])/zb + 
   (21*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb])/4 + 
   (71*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb])/4 + 
   10*CF^3*uec^2*zb*G[1, 0, 1, 1, zb] + (27*CA^2*CF*uec^2*G[1, 1, 0, 0, zb])/
    2 + (73*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/2 + 
   (61*CF^3*uec^2*G[1, 1, 0, 0, zb])/3 - (27*CA^2*CF*uec^2*G[1, 1, 0, 0, zb])/
    (2*zb) - (73*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/(2*zb) - 
   (61*CF^3*uec^2*G[1, 1, 0, 0, zb])/(3*zb) - 
   (27*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb])/4 - 
   (73*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb])/4 - 
   (61*CF^3*uec^2*zb*G[1, 1, 0, 0, zb])/6 - 
   (33*CA^2*CF*uec^2*G[1, 1, 0, 1, zb])/4 - 
   (59*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/2 - 22*CF^3*uec^2*G[1, 1, 0, 1, zb] + 
   (33*CA^2*CF*uec^2*G[1, 1, 0, 1, zb])/(4*zb) + 
   (59*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/(2*zb) + 
   (22*CF^3*uec^2*G[1, 1, 0, 1, zb])/zb + 
   (33*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb])/8 + 
   (59*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb])/4 + 
   11*CF^3*uec^2*zb*G[1, 1, 0, 1, zb] - (27*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/
    4 - (51*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/2 - 
   22*CF^3*uec^2*G[1, 1, 1, 0, zb] + (27*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/
    (4*zb) + (51*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/(2*zb) + 
   (22*CF^3*uec^2*G[1, 1, 1, 0, zb])/zb + 
   (27*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb])/8 + 
   (51*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb])/4 + 
   11*CF^3*uec^2*zb*G[1, 1, 1, 0, zb] + (27*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/
    8 + 18*CA*CF^2*uec^2*G[1, 1, 1, 1, zb] + 
   (51*CF^3*uec^2*G[1, 1, 1, 1, zb])/2 - (27*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/
    (8*zb) - (18*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/zb - 
   (51*CF^3*uec^2*G[1, 1, 1, 1, zb])/(2*zb) - 
   (27*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb])/16 - 
   9*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb] - 
   (51*CF^3*uec^2*zb*G[1, 1, 1, 1, zb])/4 + (CA^2*CF*uec^2*Log[Q2dmu2])/2 - 
   (35*CA*CF^2*uec^2*Log[Q2dmu2])/16 - (465*CF^3*uec^2*Log[Q2dmu2])/16 - 
   (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2])/96 + 
   (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2])/32 + (5*CF^3*Pi^2*uec^2*Log[Q2dmu2])/
    4 + (21*CA^2*CF*uec^2*zb*Log[Q2dmu2])/4 + 
   (117*CA*CF^2*uec^2*zb*Log[Q2dmu2])/8 + (159*CF^3*uec^2*zb*Log[Q2dmu2])/8 - 
   (17*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/192 - 
   (99*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/64 - 
   (5*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2])/8 - 
   (3*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2])/2 - 33*CF^3*uec^2*del[zb]*
    Log[Q2dmu2] + (165*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/128 + 
   (145*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/64 + 
   (1061*CA^2*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/23040 - 
   (843*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/2560 + 
   (13*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/640 - 
   (5*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2])/8 + 7*CA*CF^2*uec^2*G[0, zb]*
    Log[Q2dmu2] + (183*CF^3*uec^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (17*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (33*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/4 - 
   (5*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/4 - 
   (43*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (61*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (27*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 + 
   (17*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/32 + 
   (33*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 + 
   (5*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (3*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (25*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (101*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (17*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (59*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/12 + 
   (9*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/4 + 
   (3*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(8*zb) + 
   (15*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/(4*zb) + 
   (105*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/(8*zb) - 
   (17*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*zb) - 
   (59*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(12*zb) - 
   (9*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(4*zb) + 
   3*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2] + 
   (87*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (211*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (17*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/64 - 
   (59*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/24 - 
   (9*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (9*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 6*CA*CF^2*uec^2*G[0, 0, zb]*
    Log[Q2dmu2] - 12*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   9*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 6*CF^3*uec^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] - (11*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (7*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (15*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (11*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (7*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (15*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (11*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (53*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (21*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (9*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (27*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (9*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (33*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (9*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (43*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (45*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (9*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (3*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (5*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (9*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (27*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (23*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   27*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   48*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] + 12*CF^3*uec^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] - (27*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   24*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   6*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (37*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   41*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 12*CF^3*uec^2*G[0, 0, 1, zb]*
    Log[Q2dmu2] + (37*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (41*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (12*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (37*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (41*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   6*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (67*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (77*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   12*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (77*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (15*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (67*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (77*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   6*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (21*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   32*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 14*CF^3*uec^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (39*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (32*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (17*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (21*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   16*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   7*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (27*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (73*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (39*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (27*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (73*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (39*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (27*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (73*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (39*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (33*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (59*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   21*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (33*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (59*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (21*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (33*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (59*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (21*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (27*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (51*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   22*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (27*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (51*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (22*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (27*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (51*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   11*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (27*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   18*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (51*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (27*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (18*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (51*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (27*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   9*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (51*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]^2)/16 + (39*CA*CF^2*uec^2*Log[Q2dmu2]^2)/16 + 
   (135*CF^3*uec^2*Log[Q2dmu2]^2)/8 - (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/
    64 - (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/32 - 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2)/16 - 
   (21*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2)/16 - 
   (93*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2)/16 - (351*CF^3*uec^2*zb*Log[Q2dmu2]^2)/
    32 + (17*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/128 + 
   (99*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
   (15*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/32 + 
   (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2)/8 + 
   (639*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2)/32 + 
   (17*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/384 - 
   (99*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/256 - 
   (15*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 9*CF^3*uec^2*G[0, zb]*
    Log[Q2dmu2]^2 + (9*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (45*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (3*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (45*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (9*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (33*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (63*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   18*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 9*CF^3*uec^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (27*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   9*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (9*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (33*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (57*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   9*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (33*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (57*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (9*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (33*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (57*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (27*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (51*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (51*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (45*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (27*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (51*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (45*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   9*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (51*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (9*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (51*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (27*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (51*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]^3)/16 - (9*CA*CF^2*uec^2*Log[Q2dmu2]^3)/16 - 
   (9*CF^3*uec^2*Log[Q2dmu2]^3)/2 + (3*CA^2*CF*uec^2*zb*Log[Q2dmu2]^3)/32 + 
   (27*CA*CF^2*uec^2*zb*Log[Q2dmu2]^3)/32 + (9*CF^3*uec^2*zb*Log[Q2dmu2]^3)/
    4 - (45*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/64 - 
   (261*CF^3*uec^2*del[zb]*Log[Q2dmu2]^3)/32 + 
   (17*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/384 + 
   (99*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/128 + 
   (15*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/32 + 
   (9*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (9*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/2 + 
   (9*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^3)/2 - 
   (9*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (9*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   3*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3 - 
   (9*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (3*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/zb + 
   (9*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (9*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (3*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (9*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (9*CA^2*CF*uec^2*Log[Q2dmu2]^4)/64 + (27*CA*CF^2*uec^2*Log[Q2dmu2]^4)/32 + 
   (27*CF^3*uec^2*Log[Q2dmu2]^4)/16 - (9*CA^2*CF*uec^2*zb*Log[Q2dmu2]^4)/
    128 - (27*CA*CF^2*uec^2*zb*Log[Q2dmu2]^4)/64 - 
   (27*CF^3*uec^2*zb*Log[Q2dmu2]^4)/32 - 
   (3*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^4)/128 + 
   (27*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/256 + 
   (27*CF^3*uec^2*del[zb]*Log[Q2dmu2]^4)/16 - 
   (9*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^5)/640 - 
   (81*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5)/640 - 
   (81*CF^3*uec^2*del[zb]*Log[Q2dmu2]^5)/160 - 2*CA*CF^2*uec^2*PlusD[zb, 0] - 
   22*CF^3*uec^2*PlusD[zb, 0] + (55*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0])/32 + 
   (145*CF^3*Pi^2*uec^2*PlusD[zb, 0])/96 + 
   (1061*CA^2*CF*Pi^4*uec^2*PlusD[zb, 0])/11520 - 
   (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 0])/640 + 
   (13*CF^3*Pi^4*uec^2*PlusD[zb, 0])/960 + 3*CA*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 0] + (213*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/8 + 
   (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/96 - 
   (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/32 - 
   (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/4 - 
   (45*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/16 - 
   (261*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + 
   (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 + 
   (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/32 + 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/16 - 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/16 + 
   (9*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/16 + 
   (9*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/2 - 
   (9*CA^2*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/64 - 
   (27*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/32 - 
   (27*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/16 + 
   4*CA*CF^2*uec^2*PlusD[zb, 1] + (71*CF^3*uec^2*PlusD[zb, 1])/4 + 
   (17*CA^2*CF*Pi^2*uec^2*PlusD[zb, 1])/48 - 
   (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 1])/8 - (5*CF^3*Pi^2*uec^2*PlusD[zb, 1])/
    6 - (15*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/2 - 
   (87*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
   (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/16 + 
   (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
   (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/4 - 
   (9*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/8 + 
   (9*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/4 + 
   9*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1] - 
   (9*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/8 - 
   (9*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/2 - 
   (9*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/2 - 
   5*CA*CF^2*uec^2*PlusD[zb, 2] - (29*CF^3*uec^2*PlusD[zb, 2])/4 + 
   (17*CA^2*CF*Pi^2*uec^2*PlusD[zb, 2])/16 + 
   (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 2])/2 + (5*CF^3*Pi^2*uec^2*PlusD[zb, 2])/
    12 - (9*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/4 + 
   3*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2] + 6*CF^3*uec^2*Log[Q2dmu2]*
    PlusD[zb, 2] - (27*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/8 - 
   9*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2] - 
   (9*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/2 - 
   (3*CA^2*CF*uec^2*PlusD[zb, 3])/2 + (4*CA*CF^2*uec^2*PlusD[zb, 3])/3 + 
   (4*CF^3*uec^2*PlusD[zb, 3])/3 - (9*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/
    2 - 8*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3] - 
   2*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 3] - (9*CA^2*CF*uec^2*PlusD[zb, 4])/4 - 
   (8*CA*CF^2*uec^2*PlusD[zb, 4])/3 - (CF^3*uec^2*PlusD[zb, 4])/3 + 
   (59*CA^2*CF*uec^2*Zeta[3])/24 - (21*CA*CF^2*uec^2*Zeta[3])/8 - 
   7*CF^3*uec^2*Zeta[3] + (59*CA^2*CF*uec^2*zb*Zeta[3])/48 + 
   (63*CA*CF^2*uec^2*zb*Zeta[3])/16 + (7*CF^3*uec^2*zb*Zeta[3])/2 - 
   (105*CA*CF^2*uec^2*del[zb]*Zeta[3])/32 - (203*CF^3*uec^2*del[zb]*Zeta[3])/
    16 + (1003*CA^2*CF*Pi^2*uec^2*del[zb]*Zeta[3])/1728 + 
   (231*CA*CF^2*Pi^2*uec^2*del[zb]*Zeta[3])/64 + 
   (35*CF^3*Pi^2*uec^2*del[zb]*Zeta[3])/48 + 
   (59*CA^2*CF*uec^2*G[0, zb]*Zeta[3])/4 + 21*CA*CF^2*uec^2*G[0, zb]*
    Zeta[3] + 7*CF^3*uec^2*G[0, zb]*Zeta[3] - 
   (59*CA^2*CF*uec^2*zb*G[0, zb]*Zeta[3])/8 - 
   (21*CA*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/2 - 
   (7*CF^3*uec^2*zb*G[0, zb]*Zeta[3])/2 - (59*CA^2*CF*uec^2*G[1, zb]*Zeta[3])/
    8 - (49*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/3 - 9*CF^3*uec^2*G[1, zb]*
    Zeta[3] + (59*CA^2*CF*uec^2*G[1, zb]*Zeta[3])/(8*zb) + 
   (49*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/(3*zb) + 
   (9*CF^3*uec^2*G[1, zb]*Zeta[3])/zb + 
   (59*CA^2*CF*uec^2*zb*G[1, zb]*Zeta[3])/16 + 
   (49*CA*CF^2*uec^2*zb*G[1, zb]*Zeta[3])/6 + 
   (9*CF^3*uec^2*zb*G[1, zb]*Zeta[3])/2 + 
   (59*CA^2*CF*uec^2*Log[Q2dmu2]*Zeta[3])/8 + 
   (63*CA*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/4 + 
   (21*CF^3*uec^2*Log[Q2dmu2]*Zeta[3])/2 - 
   (59*CA^2*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 - 
   (63*CA*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/8 - 
   (21*CF^3*uec^2*zb*Log[Q2dmu2]*Zeta[3])/4 - 
   (59*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (63*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (21*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (59*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (189*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (63*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (59*CA^2*CF*uec^2*PlusD[zb, 0]*Zeta[3])/24 + 
   (21*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[3])/8 + 7*CF^3*uec^2*PlusD[zb, 0]*
    Zeta[3] - (59*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 - 
   (63*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/4 - 
   (21*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/2 - 
   (59*CA^2*CF*uec^2*PlusD[zb, 1]*Zeta[3])/4 - 21*CA*CF^2*uec^2*PlusD[zb, 1]*
    Zeta[3] - 7*CF^3*uec^2*PlusD[zb, 1]*Zeta[3] - 
   (817*CA^2*CF*uec^2*del[zb]*Zeta[5])/80 - 
   (1023*CA*CF^2*uec^2*del[zb]*Zeta[5])/80 - (93*CF^3*uec^2*del[zb]*Zeta[5])/
    20)/ep + ep*((-175*CA^2*CF*uec^2)/12 + (83*CA*CF^2*uec^2)/6 + 
   (641*CF^3*uec^2)/4 + (79*CA^2*CF*Pi^2*uec^2)/36 - 
   (4861*CA*CF^2*Pi^2*uec^2)/576 - (2071*CF^3*Pi^2*uec^2)/192 + 
   (527*CA^2*CF*Pi^4*uec^2)/34560 + (7265*CA*CF^2*Pi^4*uec^2)/6912 - 
   (77*CF^3*Pi^4*uec^2)/1152 - (157783*CA^2*CF*Pi^6*uec^2)/967680 - 
   (4933*CA*CF^2*Pi^6*uec^2)/483840 + (67*CF^3*Pi^6*uec^2)/48384 + 
   (5*CF^3*Pi^2*uec^2)/(24*(-2 + zb)^2) - (5*CA*CF^2*Pi^2*uec^2)/
    (24*(-2 + zb)) + (25*CF^3*Pi^2*uec^2)/(48*(-2 + zb)) - 
   242*CA^2*CF*uec^2*zb - (4685*CA*CF^2*uec^2*zb)/24 - 
   (961*CF^3*uec^2*zb)/6 + (4739*CA^2*CF*Pi^2*uec^2*zb)/288 + 
   (5855*CA*CF^2*Pi^2*uec^2*zb)/144 + (1253*CF^3*Pi^2*uec^2*zb)/192 + 
   (26737*CA^2*CF*Pi^4*uec^2*zb)/34560 - (84271*CA*CF^2*Pi^4*uec^2*zb)/
    34560 + (1307*CF^3*Pi^4*uec^2*zb)/7680 + (157783*CA^2*CF*Pi^6*uec^2*zb)/
    1935360 + (4933*CA*CF^2*Pi^6*uec^2*zb)/967680 - 
   (67*CF^3*Pi^6*uec^2*zb)/96768 - (3*CA^2*CF*Pi^2*uec^2*zb^2)/32 + 
   (3*CA*CF^2*Pi^2*uec^2*zb^2)/16 - (113*CA^2*CF*Pi^4*uec^2*zb^3)/7680 + 
   4*CA*CF^2*uec^2*del[zb] + 136*CF^3*uec^2*del[zb] - 
   (11*CA*CF^2*Pi^2*uec^2*del[zb])/4 - (65*CF^3*Pi^2*uec^2*del[zb])/6 + 
   (281*CA*CF^2*Pi^4*uec^2*del[zb])/640 - (923*CF^3*Pi^4*uec^2*del[zb])/
    7680 + (157783*CA^2*CF*Pi^6*uec^2*del[zb])/5806080 - 
   (4933*CA*CF^2*Pi^6*uec^2*del[zb])/3870720 + (67*CF^3*Pi^6*uec^2*del[zb])/
    48384 + (169*CA^2*CF*uec^2*G[0, zb])/12 - (635*CA*CF^2*uec^2*G[0, zb])/
    24 - (261*CF^3*uec^2*G[0, zb])/2 - (491*CA^2*CF*Pi^2*uec^2*G[0, zb])/
    288 + (7405*CA*CF^2*Pi^2*uec^2*G[0, zb])/576 + 
   (565*CF^3*Pi^2*uec^2*G[0, zb])/64 - (1061*CA^2*CF*Pi^4*uec^2*G[0, zb])/
    1920 - (281*CA*CF^2*Pi^4*uec^2*G[0, zb])/320 + 
   (13*CF^3*Pi^4*uec^2*G[0, zb])/240 + (CF^3*uec^2*G[0, zb])/(4*(-2 + zb)) + 
   (1937*CA^2*CF*uec^2*zb*G[0, zb])/8 + (9451*CA*CF^2*uec^2*zb*G[0, zb])/48 + 
   (5813*CF^3*uec^2*zb*G[0, zb])/48 - (611*CA^2*CF*Pi^2*uec^2*zb*G[0, zb])/
    48 - (8659*CA*CF^2*Pi^2*uec^2*zb*G[0, zb])/192 - 
   (213*CF^3*Pi^2*uec^2*zb*G[0, zb])/64 - 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[0, zb])/3840 + 
   (843*CA*CF^2*Pi^4*uec^2*zb*G[0, zb])/640 - 
   (13*CF^3*Pi^4*uec^2*zb*G[0, zb])/480 - 
   (5*CA^2*CF*Pi^2*uec^2*zb^2*G[0, zb])/64 + 
   (5*CA*CF^2*Pi^2*uec^2*zb^2*G[0, zb])/16 + (107*CA^2*CF*uec^2*G[1, zb])/8 - 
   (109*CA*CF^2*uec^2*G[1, zb])/12 + (827*CF^3*uec^2*G[1, zb])/24 + 
   (121*CA^2*CF*Pi^2*uec^2*G[1, zb])/96 - (209*CA*CF^2*Pi^2*uec^2*G[1, zb])/
    48 - (33*CF^3*Pi^2*uec^2*G[1, zb])/8 + (1061*CA^2*CF*Pi^4*uec^2*G[1, zb])/
    3840 + (17809*CA*CF^2*Pi^4*uec^2*G[1, zb])/17280 - 
   (119*CF^3*Pi^4*uec^2*G[1, zb])/1152 - (5*CF^3*Pi^2*uec^2*G[1, zb])/
    (24*(-2 + zb)^3) + (5*CA*CF^2*Pi^2*uec^2*G[1, zb])/(24*(-2 + zb)^2) - 
   (5*CF^3*Pi^2*uec^2*G[1, zb])/(8*(-2 + zb)^2) - 
   (CF^3*uec^2*G[1, zb])/(4*(-2 + zb)) - (5*CA^2*CF*Pi^2*uec^2*G[1, zb])/
    (48*(-2 + zb)) + (5*CA*CF^2*Pi^2*uec^2*G[1, zb])/(8*(-2 + zb)) - 
   (5*CF^3*Pi^2*uec^2*G[1, zb])/(12*(-2 + zb)) - (57*CA^2*CF*uec^2*G[1, zb])/
    (4*zb) + (13*CA*CF^2*uec^2*G[1, zb])/(4*zb) - 
   (51*CF^3*uec^2*G[1, zb])/(2*zb) + (33*CA^2*CF*Pi^2*uec^2*G[1, zb])/
    (16*zb) + (155*CA*CF^2*Pi^2*uec^2*G[1, zb])/(96*zb) + 
   (517*CF^3*Pi^2*uec^2*G[1, zb])/(96*zb) - 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, zb])/(3840*zb) - 
   (8641*CA*CF^2*Pi^4*uec^2*G[1, zb])/(17280*zb) - 
   (41*CF^3*Pi^4*uec^2*G[1, zb])/(1152*zb) - (2545*CA^2*CF*uec^2*zb*G[1, zb])/
    16 - (2161*CA*CF^2*uec^2*zb*G[1, zb])/12 - (5165*CF^3*uec^2*zb*G[1, zb])/
    48 + (829*CA^2*CF*Pi^2*uec^2*zb*G[1, zb])/192 + 
   (1171*CA*CF^2*Pi^2*uec^2*zb*G[1, zb])/32 + 
   (193*CF^3*Pi^2*uec^2*zb*G[1, zb])/64 + 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[1, zb])/7680 - 
   (6175*CA*CF^2*Pi^4*uec^2*zb*G[1, zb])/6912 - 
   (127*CF^3*Pi^4*uec^2*zb*G[1, zb])/11520 + 
   (5*CA^2*CF*Pi^2*uec^2*zb^2*G[1, zb])/64 - 
   (5*CA*CF^2*Pi^2*uec^2*zb^2*G[1, zb])/16 - (169*CA^2*CF*uec^2*G[0, 0, zb])/
    12 + (2167*CA*CF^2*uec^2*G[0, 0, zb])/48 + (1687*CF^3*uec^2*G[0, 0, zb])/
    16 + (475*CA^2*CF*Pi^2*uec^2*G[0, 0, zb])/288 - 
   (2011*CA*CF^2*Pi^2*uec^2*G[0, 0, zb])/72 - 
   (697*CF^3*Pi^2*uec^2*G[0, 0, zb])/96 - 
   (1061*CA^2*CF*Pi^4*uec^2*G[0, 0, zb])/320 + 
   (281*CA*CF^2*Pi^4*uec^2*G[0, 0, zb])/40 - (13*CF^3*Pi^4*uec^2*G[0, 0, zb])/
    240 + (CF^3*uec^2*G[0, 0, zb])/(2*(-2 + zb)^2) - 
   (CA*CF^2*uec^2*G[0, 0, zb])/(2*(-2 + zb)) + (5*CF^3*uec^2*G[0, 0, zb])/
    (4*(-2 + zb)) - (803*CA^2*CF*uec^2*zb*G[0, 0, zb])/3 - 
   213*CA*CF^2*uec^2*zb*G[0, 0, zb] - (1991*CF^3*uec^2*zb*G[0, 0, zb])/24 + 
   (1783*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb])/144 + 
   (470*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/9 + 
   (33*CF^3*Pi^2*uec^2*zb*G[0, 0, zb])/32 + 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[0, 0, zb])/640 - 
   (281*CA*CF^2*Pi^4*uec^2*zb*G[0, 0, zb])/80 + 
   (13*CF^3*Pi^4*uec^2*zb*G[0, 0, zb])/480 + 
   (3*CA^2*CF*uec^2*zb^2*G[0, 0, zb])/16 - (3*CA*CF^2*uec^2*zb^2*G[0, 0, zb])/
    8 - (5*CA^2*CF*Pi^2*uec^2*zb^3*G[0, 0, zb])/64 - 
   (275*CA^2*CF*uec^2*G[0, 1, zb])/24 + (11*CA*CF^2*uec^2*G[0, 1, zb])/24 - 
   (305*CF^3*uec^2*G[0, 1, zb])/8 + (59*CA^2*CF*Pi^2*uec^2*G[0, 1, zb])/48 + 
   (393*CA*CF^2*Pi^2*uec^2*G[0, 1, zb])/32 + (53*CF^3*Pi^2*uec^2*G[0, 1, zb])/
    16 + (38869*CA^2*CF*Pi^4*uec^2*G[0, 1, zb])/17280 - 
   (39691*CA*CF^2*Pi^4*uec^2*G[0, 1, zb])/8640 + 
   (13*CF^3*Pi^4*uec^2*G[0, 1, zb])/240 - (CF^3*uec^2*G[0, 1, zb])/
    (2*(-2 + zb)^2) + (CA*CF^2*uec^2*G[0, 1, zb])/(2*(-2 + zb)) - 
   (5*CF^3*uec^2*G[0, 1, zb])/(4*(-2 + zb)) + (53*CA^2*CF*uec^2*G[0, 1, zb])/
    (4*zb) + (13*CA*CF^2*uec^2*G[0, 1, zb])/(4*zb) + 
   (65*CF^3*uec^2*G[0, 1, zb])/(2*zb) - (11*CA^2*CF*Pi^2*uec^2*G[0, 1, zb])/
    (8*zb) - (201*CA*CF^2*Pi^2*uec^2*G[0, 1, zb])/(16*zb) - 
   (85*CF^3*Pi^2*uec^2*G[0, 1, zb])/(16*zb) - 
   (29701*CA^2*CF*Pi^4*uec^2*G[0, 1, zb])/(17280*zb) + 
   (29323*CA*CF^2*Pi^4*uec^2*G[0, 1, zb])/(8640*zb) + 
   (161*CF^3*Pi^4*uec^2*G[0, 1, zb])/(720*zb) + 
   (4507*CA^2*CF*uec^2*zb*G[0, 1, zb])/24 + 
   (4679*CA*CF^2*uec^2*zb*G[0, 1, zb])/24 + (597*CF^3*uec^2*zb*G[0, 1, zb])/
    8 - (461*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb])/72 - 
   (11327*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/288 - 
   (27*CF^3*Pi^2*uec^2*zb*G[0, 1, zb])/32 - 
   (38869*CA^2*CF*Pi^4*uec^2*zb*G[0, 1, zb])/34560 + 
   (39691*CA*CF^2*Pi^4*uec^2*zb*G[0, 1, zb])/17280 - 
   (13*CF^3*Pi^4*uec^2*zb*G[0, 1, zb])/480 - 
   (3*CA^2*CF*uec^2*zb^2*G[0, 1, zb])/16 + (3*CA*CF^2*uec^2*zb^2*G[0, 1, zb])/
    8 - (299*CA^2*CF*uec^2*G[1, 0, zb])/8 - (287*CA*CF^2*uec^2*G[1, 0, zb])/
    24 - (157*CF^3*uec^2*G[1, 0, zb])/6 + (5*CA^2*CF*Pi^2*uec^2*G[1, 0, zb])/
    16 + (1249*CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/96 + 
   2*CF^3*Pi^2*uec^2*G[1, 0, zb] + (1061*CA^2*CF*Pi^4*uec^2*G[1, 0, zb])/
    640 - (27713*CA*CF^2*Pi^4*uec^2*G[1, 0, zb])/8640 - 
   (67*CF^3*Pi^4*uec^2*G[1, 0, zb])/192 - (3*CF^3*uec^2*G[1, 0, zb])/
    (4*(-2 + zb)^2) + (3*CA*CF^2*uec^2*G[1, 0, zb])/(4*(-2 + zb)) - 
   (15*CF^3*uec^2*G[1, 0, zb])/(8*(-2 + zb)) - (CF^3*Pi^2*uec^2*G[1, 0, zb])/
    (-2 + zb) + (25*CA^2*CF*uec^2*G[1, 0, zb])/(2*zb) + 
   (3*CA*CF^2*uec^2*G[1, 0, zb])/(4*zb) + (73*CF^3*uec^2*G[1, 0, zb])/
    (2*zb) - (11*CA^2*CF*Pi^2*uec^2*G[1, 0, zb])/(8*zb) - 
   (269*CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/(24*zb) - 
   (20*CF^3*Pi^2*uec^2*G[1, 0, zb])/(3*zb) - 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, 0, zb])/(640*zb) + 
   (27713*CA*CF^2*Pi^4*uec^2*G[1, 0, zb])/(8640*zb) + 
   (67*CF^3*Pi^4*uec^2*G[1, 0, zb])/(192*zb) + 
   (2953*CA^2*CF*uec^2*zb*G[1, 0, zb])/16 + 
   (1165*CA*CF^2*uec^2*zb*G[1, 0, zb])/6 + (1703*CF^3*uec^2*zb*G[1, 0, zb])/
    24 - (349*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb])/64 - 
   (11083*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/288 - 
   (17*CF^3*Pi^2*uec^2*zb*G[1, 0, zb])/12 - 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[1, 0, zb])/1280 + 
   (27713*CA*CF^2*Pi^4*uec^2*zb*G[1, 0, zb])/17280 + 
   (67*CF^3*Pi^4*uec^2*zb*G[1, 0, zb])/384 - 
   (3*CA^2*CF*uec^2*zb^2*G[1, 0, zb])/16 + (3*CA*CF^2*uec^2*zb^2*G[1, 0, zb])/
    8 + (5*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 0, zb])/64 + 
   (391*CA^2*CF*uec^2*G[1, 1, zb])/8 + (29*CA*CF^2*uec^2*G[1, 1, zb])/8 - 
   (277*CF^3*uec^2*G[1, 1, zb])/8 - (47*CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/48 - 
   (889*CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/96 + 
   (689*CF^3*Pi^2*uec^2*G[1, 1, zb])/96 - 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, 1, zb])/1280 + 
   (353*CA*CF^2*Pi^4*uec^2*G[1, 1, zb])/144 + 
   (113*CF^3*Pi^4*uec^2*G[1, 1, zb])/960 + (3*CF^3*uec^2*G[1, 1, zb])/
    (4*(-2 + zb)^2) - (3*CA*CF^2*uec^2*G[1, 1, zb])/(4*(-2 + zb)) + 
   (15*CF^3*uec^2*G[1, 1, zb])/(8*(-2 + zb)) + 
   (2*CF^3*Pi^2*uec^2*G[1, 1, zb])/(3*(-2 + zb)) - 
   (CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/(3*zb^2) + 
   (2*CF^3*Pi^2*uec^2*G[1, 1, zb])/(3*zb^2) - (35*CA^2*CF*uec^2*G[1, 1, zb])/
    (2*zb) + (13*CA*CF^2*uec^2*G[1, 1, zb])/(4*zb) + 
   (19*CF^3*uec^2*G[1, 1, zb])/(2*zb) + (113*CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/
    (96*zb) + (179*CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/(24*zb) - 
   (59*CF^3*Pi^2*uec^2*G[1, 1, zb])/(96*zb) + 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, 1, zb])/(1280*zb) - 
   (353*CA*CF^2*Pi^4*uec^2*G[1, 1, zb])/(144*zb) - 
   (113*CF^3*Pi^4*uec^2*G[1, 1, zb])/(960*zb) - 
   (251*CA^2*CF*uec^2*zb*G[1, 1, zb])/2 - (1401*CA*CF^2*uec^2*zb*G[1, 1, zb])/
    8 - (1217*CF^3*uec^2*zb*G[1, 1, zb])/16 + 
   (439*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb])/192 + 
   (991*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/32 - 
   (205*CF^3*Pi^2*uec^2*zb*G[1, 1, zb])/192 + 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[1, 1, zb])/2560 - 
   (353*CA*CF^2*Pi^4*uec^2*zb*G[1, 1, zb])/288 - 
   (113*CF^3*Pi^4*uec^2*zb*G[1, 1, zb])/1920 + 
   (3*CA^2*CF*uec^2*zb^2*G[1, 1, zb])/16 - (3*CA*CF^2*uec^2*zb^2*G[1, 1, zb])/
    8 + (5*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 1, zb])/64 - 
   (5*CA^2*CF*Pi^2*uec^2*G[2, 1, zb])/16 + 
   (35*CA*CF^2*Pi^2*uec^2*G[2, 1, zb])/8 - (15*CF^3*Pi^2*uec^2*G[2, 1, zb])/
    2 + (15*CA^2*CF*Pi^2*uec^2*zb*G[2, 1, zb])/32 - 
   (5*CA*CF^2*Pi^2*uec^2*zb*G[2, 1, zb])/2 + 
   (15*CF^3*Pi^2*uec^2*zb*G[2, 1, zb])/4 - 
   (5*CA^2*CF*Pi^2*uec^2*zb^3*G[2, 1, zb])/64 + 
   (317*CA^2*CF*uec^2*G[0, 0, 0, zb])/24 - 
   (3589*CA*CF^2*uec^2*G[0, 0, 0, zb])/48 - (1335*CF^3*uec^2*G[0, 0, 0, zb])/
    16 - (51*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, zb])/4 + 
   22*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, zb] + (10*CF^3*Pi^2*uec^2*G[0, 0, 0, zb])/
    3 + (4869*CA^2*CF*uec^2*zb*G[0, 0, 0, zb])/16 + 
   (3473*CA*CF^2*uec^2*zb*G[0, 0, 0, zb])/16 + 
   (749*CF^3*uec^2*zb*G[0, 0, 0, zb])/16 - 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/8 - 
   33*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb] - 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, zb])/3 - 
   (9*CA^2*CF*uec^2*zb^2*G[0, 0, 0, zb])/16 + 
   (9*CA*CF^2*uec^2*zb^2*G[0, 0, 0, zb])/4 + 
   (541*CA^2*CF*uec^2*G[0, 0, 1, zb])/48 + (379*CA*CF^2*uec^2*G[0, 0, 1, zb])/
    24 + (327*CF^3*uec^2*G[0, 0, 1, zb])/8 + 
   (181*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb])/18 - 
   (827*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/72 - 
   (3*CF^3*Pi^2*uec^2*G[0, 0, 1, zb])/4 - (12*CA^2*CF*uec^2*G[0, 0, 1, zb])/
    zb - (97*CA*CF^2*uec^2*G[0, 0, 1, zb])/(4*zb) - 
   (35*CF^3*uec^2*G[0, 0, 1, zb])/zb - 
   (649*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb])/(72*zb) + 
   (605*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/(72*zb) + 
   (11*CF^3*Pi^2*uec^2*G[0, 0, 1, zb])/(4*zb) - 
   (3535*CA^2*CF*uec^2*zb*G[0, 0, 1, zb])/16 - 
   (1611*CA*CF^2*uec^2*zb*G[0, 0, 1, zb])/8 - 
   (339*CF^3*uec^2*zb*G[0, 0, 1, zb])/8 + 
   (719*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/288 + 
   (1889*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/72 + 
   (CF^3*Pi^2*uec^2*zb*G[0, 0, 1, zb])/8 + 
   (9*CA^2*CF*uec^2*zb^2*G[0, 0, 1, zb])/16 - 
   (9*CA*CF^2*uec^2*zb^2*G[0, 0, 1, zb])/4 + 
   (35*CA^2*CF*uec^2*G[0, 1, 0, zb])/3 + (323*CA*CF^2*uec^2*G[0, 1, 0, zb])/
    24 + (291*CF^3*uec^2*G[0, 1, 0, zb])/8 + 
   (617*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb])/72 - 
   (727*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/72 + 
   (CF^3*Pi^2*uec^2*G[0, 1, 0, zb])/3 - (12*CA^2*CF*uec^2*G[0, 1, 0, zb])/
    zb - (73*CA*CF^2*uec^2*G[0, 1, 0, zb])/(4*zb) - 
   (39*CF^3*uec^2*G[0, 1, 0, zb])/zb - 
   (277*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb])/(36*zb) + 
   (941*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/(144*zb) + 
   (79*CF^3*Pi^2*uec^2*G[0, 1, 0, zb])/(24*zb) - 
   (3291*CA^2*CF*uec^2*zb*G[0, 1, 0, zb])/16 - 
   (1533*CA*CF^2*uec^2*zb*G[0, 1, 0, zb])/8 - 
   (351*CF^3*uec^2*zb*G[0, 1, 0, zb])/8 + 
   (89*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/36 + 
   (227*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/9 - 
   (23*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, zb])/24 + 
   (15*CA^2*CF*uec^2*zb^2*G[0, 1, 0, zb])/32 - 
   (15*CA*CF^2*uec^2*zb^2*G[0, 1, 0, zb])/8 - 
   (51*CA^2*CF*uec^2*G[0, 1, 1, zb])/2 + (57*CA*CF^2*uec^2*G[0, 1, 1, zb])/
    4 + (7*CF^3*uec^2*G[0, 1, 1, zb])/4 - 
   (307*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb])/48 + 
   (31*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/48 - 
   (9*CF^3*Pi^2*uec^2*G[0, 1, 1, zb])/8 + (147*CA^2*CF*uec^2*G[0, 1, 1, zb])/
    (8*zb) - (3*CA*CF^2*uec^2*G[0, 1, 1, zb])/(2*zb) + 
   (45*CF^3*uec^2*G[0, 1, 1, zb])/(4*zb) + 
   (275*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb])/(48*zb) + 
   (17*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/(12*zb) - 
   (CF^3*Pi^2*uec^2*G[0, 1, 1, zb])/(3*zb) + 
   (2271*CA^2*CF*uec^2*zb*G[0, 1, 1, zb])/16 + 
   (1405*CA*CF^2*uec^2*zb*G[0, 1, 1, zb])/8 + 
   (393*CF^3*uec^2*zb*G[0, 1, 1, zb])/8 - 
   (151*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/96 - 
   (585*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/32 + 
   (21*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, zb])/16 - 
   (15*CA^2*CF*uec^2*zb^2*G[0, 1, 1, zb])/32 + 
   (15*CA*CF^2*uec^2*zb^2*G[0, 1, 1, zb])/8 + 
   (755*CA^2*CF*uec^2*G[1, 0, 0, zb])/16 + (41*CA*CF^2*uec^2*G[1, 0, 0, zb])/
    3 + (205*CF^3*uec^2*G[1, 0, 0, zb])/12 + 
   (51*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb])/8 - 
   (793*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/144 - 
   (CF^3*Pi^2*uec^2*G[1, 0, 0, zb])/16 - (CF^3*uec^2*G[1, 0, 0, zb])/
    (2*(-2 + zb)^3) + (CA*CF^2*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^2) - 
   (3*CF^3*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^2) - 
   (CA^2*CF*uec^2*G[1, 0, 0, zb])/(4*(-2 + zb)) + 
   (3*CA*CF^2*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)) - 
   (CF^3*uec^2*G[1, 0, 0, zb])/(-2 + zb) - (12*CA^2*CF*uec^2*G[1, 0, 0, zb])/
    zb - (11*CA*CF^2*uec^2*G[1, 0, 0, zb])/zb - 
   (95*CF^3*uec^2*G[1, 0, 0, zb])/(2*zb) - 
   (51*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb])/(8*zb) + 
   (317*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/(72*zb) + 
   (197*CF^3*Pi^2*uec^2*G[1, 0, 0, zb])/(48*zb) - 
   (3329*CA^2*CF*uec^2*zb*G[1, 0, 0, zb])/16 - 
   (1507*CA*CF^2*uec^2*zb*G[1, 0, 0, zb])/8 - 
   (293*CF^3*uec^2*zb*G[1, 0, 0, zb])/8 + 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/16 + 
   (5861*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/288 + 
   (79*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, zb])/32 + 
   (9*CA^2*CF*uec^2*zb^2*G[1, 0, 0, zb])/16 - 
   (9*CA*CF^2*uec^2*zb^2*G[1, 0, 0, zb])/4 - 
   (861*CA^2*CF*uec^2*G[1, 0, 1, zb])/16 + (63*CA*CF^2*uec^2*G[1, 0, 1, zb])/
    8 + (79*CF^3*uec^2*G[1, 0, 1, zb])/4 - 
   (229*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb])/48 + 
   (65*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/48 - 
   (13*CF^3*Pi^2*uec^2*G[1, 0, 1, zb])/4 + (CF^3*uec^2*G[1, 0, 1, zb])/
    (2*(-2 + zb)^3) - (CA*CF^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^2) + 
   (3*CF^3*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^2) + 
   (CA^2*CF*uec^2*G[1, 0, 1, zb])/(4*(-2 + zb)) - 
   (3*CA*CF^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)) + 
   (CF^3*uec^2*G[1, 0, 1, zb])/(-2 + zb) - (3*CA^2*CF*uec^2*G[1, 0, 1, zb])/
    (4*zb^2) + (3*CA*CF^2*uec^2*G[1, 0, 1, zb])/(2*zb^2) + 
   (311*CA^2*CF*uec^2*G[1, 0, 1, zb])/(16*zb) - 
   (8*CA*CF^2*uec^2*G[1, 0, 1, zb])/zb + (16*CF^3*uec^2*G[1, 0, 1, zb])/zb + 
   (385*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(96*zb) + 
   (29*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(24*zb) - 
   (5*CF^3*Pi^2*uec^2*G[1, 0, 1, zb])/(2*zb) + 
   (2331*CA^2*CF*uec^2*zb*G[1, 0, 1, zb])/16 + 
   (693*CA*CF^2*uec^2*zb*G[1, 0, 1, zb])/4 + 
   (171*CF^3*uec^2*zb*G[1, 0, 1, zb])/4 - 
   (23*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/48 - 
   (1621*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/96 - 
   (7*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, zb])/8 - 
   (9*CA^2*CF*uec^2*zb^2*G[1, 0, 1, zb])/16 + 
   (9*CA*CF^2*uec^2*zb^2*G[1, 0, 1, zb])/4 - 
   (885*CA^2*CF*uec^2*G[1, 1, 0, zb])/16 + 8*CA*CF^2*uec^2*G[1, 1, 0, zb] + 
   (155*CF^3*uec^2*G[1, 1, 0, zb])/8 - 
   (185*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb])/48 - 
   (83*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/48 - 
   (113*CF^3*Pi^2*uec^2*G[1, 1, 0, zb])/24 + (3*CF^3*uec^2*G[1, 1, 0, zb])/
    (4*(-2 + zb)^3) - (3*CA*CF^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (9*CF^3*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (3*CA^2*CF*uec^2*G[1, 1, 0, zb])/(8*(-2 + zb)) - 
   (9*CA*CF^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)) + 
   (3*CF^3*uec^2*G[1, 1, 0, zb])/(2*(-2 + zb)) - 
   (3*CA^2*CF*uec^2*G[1, 1, 0, zb])/(2*zb^2) + 
   (3*CA*CF^2*uec^2*G[1, 1, 0, zb])/zb^2 + (41*CA^2*CF*uec^2*G[1, 1, 0, zb])/
    (2*zb) - (27*CA*CF^2*uec^2*G[1, 1, 0, zb])/(2*zb) + 
   (59*CF^3*uec^2*G[1, 1, 0, zb])/(4*zb) + 
   (59*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(16*zb) + 
   (47*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(24*zb) + 
   (CF^3*Pi^2*uec^2*G[1, 1, 0, zb])/(8*zb) + 
   (4201*CA^2*CF*uec^2*zb*G[1, 1, 0, zb])/32 + 
   (1285*CA*CF^2*uec^2*zb*G[1, 1, 0, zb])/8 + 
   (365*CF^3*uec^2*zb*G[1, 1, 0, zb])/8 - 
   (137*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/96 - 
   (1289*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/96 - 
   (65*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, zb])/48 - 
   (15*CA^2*CF*uec^2*zb^2*G[1, 1, 0, zb])/32 + 
   (15*CA*CF^2*uec^2*zb^2*G[1, 1, 0, zb])/8 + 
   (423*CA^2*CF*uec^2*G[1, 1, 1, zb])/8 - (7*CA*CF^2*uec^2*G[1, 1, 1, zb])/
    8 - (507*CF^3*uec^2*G[1, 1, 1, zb])/8 + 
   (75*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb])/32 + 
   (69*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/16 + 
   (173*CF^3*Pi^2*uec^2*G[1, 1, 1, zb])/24 - (3*CF^3*uec^2*G[1, 1, 1, zb])/
    (4*(-2 + zb)^3) + (3*CA*CF^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^2) - 
   (9*CF^3*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^2) - 
   (3*CA^2*CF*uec^2*G[1, 1, 1, zb])/(8*(-2 + zb)) + 
   (9*CA*CF^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)) - 
   (3*CF^3*uec^2*G[1, 1, 1, zb])/(2*(-2 + zb)) + 
   (9*CA^2*CF*uec^2*G[1, 1, 1, zb])/(4*zb^2) - 
   (9*CA*CF^2*uec^2*G[1, 1, 1, zb])/(2*zb^2) - 
   (369*CA^2*CF*uec^2*G[1, 1, 1, zb])/(16*zb) + 
   (117*CA*CF^2*uec^2*G[1, 1, 1, zb])/(8*zb) + 
   (145*CF^3*uec^2*G[1, 1, 1, zb])/(8*zb) - 
   (69*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(32*zb) - 
   (17*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(4*zb) - 
   (19*CF^3*Pi^2*uec^2*G[1, 1, 1, zb])/(8*zb) - 
   (2709*CA^2*CF*uec^2*zb*G[1, 1, 1, zb])/32 - 
   (1133*CA*CF^2*uec^2*zb*G[1, 1, 1, zb])/8 - 
   (971*CF^3*uec^2*zb*G[1, 1, 1, zb])/16 + 
   (39*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/64 + 
   (291*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/32 + 
   (53*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, zb])/48 + 
   (15*CA^2*CF*uec^2*zb^2*G[1, 1, 1, zb])/32 - 
   (15*CA*CF^2*uec^2*zb^2*G[1, 1, 1, zb])/8 - 
   (5*CA^2*CF*Pi^2*uec^2*G[1, 2, 1, zb])/12 + 
   (5*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, zb])/2 - 
   (5*CF^3*Pi^2*uec^2*G[1, 2, 1, zb])/3 + 
   (5*CA^2*CF*Pi^2*uec^2*G[1, 2, 1, zb])/(16*zb) - 
   (5*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, zb])/(4*zb) - 
   (5*CF^3*Pi^2*uec^2*G[1, 2, 1, zb])/(12*zb) + 
   (5*CA^2*CF*Pi^2*uec^2*zb*G[1, 2, 1, zb])/48 + 
   (5*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb])/8 - 
   (5*CF^3*Pi^2*uec^2*zb*G[1, 2, 1, zb])/6 - CA*CF^2*Pi^2*uec^2*
    G[2, 1, 0, zb] + 4*CF^3*Pi^2*uec^2*G[2, 1, 0, zb] - 
   CF^3*Pi^2*uec^2*zb*G[2, 1, 0, zb] + (2*CA*CF^2*Pi^2*uec^2*G[2, 1, 1, zb])/
    3 - (8*CF^3*Pi^2*uec^2*G[2, 1, 1, zb])/3 + 
   (2*CF^3*Pi^2*uec^2*zb*G[2, 1, 1, zb])/3 - 
   (625*CA^2*CF*uec^2*G[0, 0, 0, 0, zb])/24 + 
   (2111*CA*CF^2*uec^2*G[0, 0, 0, 0, zb])/12 + 
   (545*CF^3*uec^2*G[0, 0, 0, 0, zb])/8 - 
   (153*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb])/2 - 
   176*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, zb] - 
   (10*CF^3*Pi^2*uec^2*G[0, 0, 0, 0, zb])/3 - 
   (1048*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb])/3 - 
   (2813*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb])/12 - 
   (117*CF^3*uec^2*zb*G[0, 0, 0, 0, zb])/8 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/4 + 
   88*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb] + 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/3 - 
   (9*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 0, zb])/16 + 
   (89*CA^2*CF*uec^2*G[0, 0, 0, 1, zb])/24 - 
   (2345*CA*CF^2*uec^2*G[0, 0, 0, 1, zb])/24 - 
   40*CF^3*uec^2*G[0, 0, 0, 1, zb] + 
   (1931*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/36 + 
   (2353*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/18 + 
   (10*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, zb])/3 + 
   (8*CA^2*CF*uec^2*G[0, 0, 0, 1, zb])/zb + 
   (101*CA*CF^2*uec^2*G[0, 0, 0, 1, zb])/zb + 
   (35*CF^3*uec^2*G[0, 0, 0, 1, zb])/zb - 
   (2099*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/(36*zb) - 
   (2161*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/(18*zb) - 
   (6*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, zb])/zb + 258*CA^2*CF*uec^2*zb*
    G[0, 0, 0, 1, zb] + (5317*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb])/24 + 
   13*CF^3*uec^2*zb*G[0, 0, 0, 1, zb] - 
   (1931*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/72 - 
   (2353*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/36 - 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/3 + 
   (9*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 1, zb])/16 + 
   (113*CA^2*CF*uec^2*G[0, 0, 1, 0, zb])/48 - 
   (2101*CA*CF^2*uec^2*G[0, 0, 1, 0, zb])/24 - 
   37*CF^3*uec^2*G[0, 0, 1, 0, zb] + 
   (1741*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/36 + 
   (1147*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/9 + 
   (10*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, zb])/3 + 
   (8*CA^2*CF*uec^2*G[0, 0, 1, 0, zb])/zb + 
   (177*CA*CF^2*uec^2*G[0, 0, 1, 0, zb])/(2*zb) + 
   (40*CF^3*uec^2*G[0, 0, 1, 0, zb])/zb - 
   (463*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(9*zb) - 
   (4279*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(36*zb) - 
   (49*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(6*zb) + 
   (3839*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb])/16 + 
   (5069*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb])/24 + 
   13*CF^3*uec^2*zb*G[0, 0, 1, 0, zb] - 
   (1741*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/72 - 
   (1147*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/18 - 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/3 + 
   (15*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 0, zb])/32 + 
   (201*CA^2*CF*uec^2*G[0, 0, 1, 1, zb])/16 + 
   (295*CA*CF^2*uec^2*G[0, 0, 1, 1, zb])/8 + 
   (59*CF^3*uec^2*G[0, 0, 1, 1, zb])/4 - 
   (961*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/24 - 
   (1135*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/12 - 
   5*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, zb] - (13*CA^2*CF*uec^2*G[0, 0, 1, 1, zb])/
    zb - (49*CA*CF^2*uec^2*G[0, 0, 1, 1, zb])/zb - 
   (49*CF^3*uec^2*G[0, 0, 1, 1, zb])/(2*zb) + 
   (991*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(24*zb) + 
   (272*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(3*zb) + 
   (47*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(6*zb) - 
   (8101*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb])/48 - 
   (1587*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb])/8 - 
   (56*CF^3*uec^2*zb*G[0, 0, 1, 1, zb])/3 + 
   (961*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/48 + 
   (1135*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/24 + 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/2 - 
   (15*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 1, zb])/32 + 
   (61*CA^2*CF*uec^2*G[0, 1, 0, 0, zb])/48 - 
   (1943*CA*CF^2*uec^2*G[0, 1, 0, 0, zb])/24 - 
   (65*CF^3*uec^2*G[0, 1, 0, 0, zb])/2 + 
   (6299*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/144 + 
   (9037*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/72 + 
   (10*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, zb])/3 + 
   (8*CA^2*CF*uec^2*G[0, 1, 0, 0, zb])/zb + 
   (309*CA*CF^2*uec^2*G[0, 1, 0, 0, zb])/(4*zb) + 
   (95*CF^3*uec^2*G[0, 1, 0, 0, zb])/(2*zb) - 
   (3229*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(72*zb) - 
   (8587*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(72*zb) - 
   (137*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(12*zb) + 
   (1791*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb])/8 + 
   (1237*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb])/6 + 
   13*CF^3*uec^2*zb*G[0, 1, 0, 0, zb] - 
   (6299*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/288 - 
   (9037*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/144 - 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/3 + 
   (3*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 0, zb])/8 + 
   (99*CA^2*CF*uec^2*G[0, 1, 0, 1, zb])/8 + 
   (265*CA*CF^2*uec^2*G[0, 1, 0, 1, zb])/8 + 
   (57*CF^3*uec^2*G[0, 1, 0, 1, zb])/4 - 
   (1321*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/48 - 
   (391*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/4 - 
   (37*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, zb])/12 - 
   (99*CA^2*CF*uec^2*G[0, 1, 0, 1, zb])/(8*zb) - 
   (43*CA*CF^2*uec^2*G[0, 1, 0, 1, zb])/zb - 
   (29*CF^3*uec^2*G[0, 1, 0, 1, zb])/zb + 
   (125*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/(4*zb) + 
   (1021*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/(12*zb) + 
   (27*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, zb])/(2*zb) - 
   (7565*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb])/48 - 
   (1153*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb])/6 - 
   20*CF^3*uec^2*zb*G[0, 1, 0, 1, zb] + 
   (1321*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/96 + 
   (391*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/8 + 
   (37*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/24 - 
   (3*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 1, zb])/8 + 
   (197*CA^2*CF*uec^2*G[0, 1, 1, 0, zb])/16 + 
   (185*CA*CF^2*uec^2*G[0, 1, 1, 0, zb])/8 + 
   (67*CF^3*uec^2*G[0, 1, 1, 0, zb])/4 - 
   (1361*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/48 - 
   (2215*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/24 - 
   (19*CF^3*Pi^2*uec^2*G[0, 1, 1, 0, zb])/6 - 
   (47*CA^2*CF*uec^2*G[0, 1, 1, 0, zb])/(4*zb) - 
   (69*CA*CF^2*uec^2*G[0, 1, 1, 0, zb])/(2*zb) - 
   (57*CF^3*uec^2*G[0, 1, 1, 0, zb])/(2*zb) + 
   (343*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/(12*zb) + 
   (1055*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/(12*zb) + 
   (11*CF^3*Pi^2*uec^2*G[0, 1, 1, 0, zb])/zb - 
   (561*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb])/4 - 
   (526*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb])/3 - 
   (64*CF^3*uec^2*zb*G[0, 1, 1, 0, zb])/3 + 
   (1361*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/96 + 
   (2215*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/48 + 
   (19*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/12 - 
   (3*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 0, zb])/16 - 
   (159*CA^2*CF*uec^2*G[0, 1, 1, 1, zb])/8 + 
   (17*CA*CF^2*uec^2*G[0, 1, 1, 1, zb])/8 + (5*CF^3*uec^2*G[0, 1, 1, 1, zb])/
    2 + (151*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/8 + 
   (567*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/8 + 
   (43*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, zb])/12 + 
   (109*CA^2*CF*uec^2*G[0, 1, 1, 1, zb])/(8*zb) + 
   (31*CA*CF^2*uec^2*G[0, 1, 1, 1, zb])/(2*zb) + 
   (47*CF^3*uec^2*G[0, 1, 1, 1, zb])/(4*zb) - 
   (301*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(16*zb) - 
   (803*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(12*zb) - 
   (47*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(4*zb) + 
   (1445*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb])/16 + 
   (633*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb])/4 + 
   (283*CF^3*uec^2*zb*G[0, 1, 1, 1, zb])/8 - 
   (151*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/16 - 
   (567*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/16 - 
   (43*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/24 + 
   (3*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 1, zb])/16 + 
   (5*CA^2*CF*Pi^2*uec^2*G[0, 1, 2, 1, zb])/3 + 
   (5*CA*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, zb])/3 - 
   (10*CA*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, zb])/(3*zb) - 
   (10*CF^3*Pi^2*uec^2*G[0, 1, 2, 1, zb])/(3*zb) - 
   (5*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/6 - 
   (5*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/6 - 
   (281*CA^2*CF*uec^2*G[1, 0, 0, 0, zb])/8 - 
   (505*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/24 - 
   (47*CF^3*uec^2*G[1, 0, 0, 0, zb])/6 + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/4 + 
   (8711*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/72 + 
   (391*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, zb])/24 - 
   (9*CF^3*uec^2*G[1, 0, 0, 0, zb])/(-2 + zb) + 
   (8*CA^2*CF*uec^2*G[1, 0, 0, 0, zb])/zb + 
   (66*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/zb + 
   (235*CF^3*uec^2*G[1, 0, 0, 0, zb])/(4*zb) - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(4*zb) - 
   (8711*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(72*zb) - 
   (391*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(24*zb) + 
   (3611*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb])/16 + 
   (4079*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/24 - 
   (7*CF^3*uec^2*zb*G[1, 0, 0, 0, zb])/6 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/8 - 
   (8711*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/144 - 
   (391*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/48 + 
   (9*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 0, zb])/16 + 
   (619*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/16 + 
   (9*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/8 - 23*CF^3*uec^2*G[1, 0, 0, 1, zb] - 
   (565*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/24 - 
   (2237*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/24 - 
   (31*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, zb])/2 + 
   (8*CF^3*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb) + 
   (5*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/(4*zb^2) - 
   (5*CF^3*uec^2*G[1, 0, 0, 1, zb])/(2*zb^2) - 
   (189*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/(16*zb) - 
   (163*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/(4*zb) - 
   (113*CF^3*uec^2*G[1, 0, 0, 1, zb])/(4*zb) + 
   (649*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/(24*zb) + 
   (681*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/(8*zb) + 
   (53*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, zb])/(3*zb) - 
   (2555*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb])/16 - 
   (3989*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb])/24 - 
   (11*CF^3*uec^2*zb*G[1, 0, 0, 1, zb])/4 + 
   (565*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/48 + 
   (2237*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/48 + 
   (31*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/4 - 
   (9*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 1, zb])/16 + 
   (611*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/16 + 
   CA*CF^2*uec^2*G[1, 0, 1, 0, zb] - (59*CF^3*uec^2*G[1, 0, 1, 0, zb])/2 - 
   (997*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/48 - 
   (729*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/8 - 
   (31*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, zb])/2 + 
   (8*CF^3*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb) + 
   (5*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/(4*zb^2) - 
   (5*CF^3*uec^2*G[1, 0, 1, 0, zb])/(2*zb^2) - 
   (189*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/(16*zb) - 
   (129*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/(4*zb) - 
   (141*CF^3*uec^2*G[1, 0, 1, 0, zb])/(4*zb) + 
   (277*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(12*zb) + 
   (671*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(8*zb) + 
   (83*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(4*zb) - 
   (4763*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb])/32 - 
   (3877*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb])/24 - 
   (5*CF^3*uec^2*zb*G[1, 0, 1, 0, zb])/4 + 
   (997*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/96 + 
   (729*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/16 + 
   (31*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/4 - 
   (15*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 0, zb])/32 - 
   (597*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/16 + 
   (5*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/4 + (119*CF^3*uec^2*G[1, 0, 1, 1, zb])/
    2 + (59*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/4 + 
   (565*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/8 + 
   (50*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, zb])/3 - 
   (7*CF^3*uec^2*G[1, 0, 1, 1, zb])/(-2 + zb) - 
   (9*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/(4*zb^2) + 
   (9*CF^3*uec^2*G[1, 0, 1, 1, zb])/(2*zb^2) + 
   (213*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/(16*zb) + 
   (79*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/(4*zb) + 
   (19*CF^3*uec^2*G[1, 0, 1, 1, zb])/(2*zb) - 
   (257*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/(16*zb) - 
   (519*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/(8*zb) - 
   (275*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, zb])/(12*zb) + 
   (3159*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb])/32 + 
   (1225*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb])/8 + 
   (51*CF^3*uec^2*zb*G[1, 0, 1, 1, zb])/4 - 
   (59*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/8 - 
   (565*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/16 - 
   (25*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/3 + 
   (15*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 1, zb])/32 + 
   (81*CA^2*CF*uec^2*G[1, 1, 0, 0, zb])/2 - 
   (69*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/8 - 
   (119*CF^3*uec^2*G[1, 1, 0, 0, zb])/4 - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/8 - 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/24 - 
   (65*CF^3*Pi^2*uec^2*G[1, 1, 0, 0, zb])/4 + 
   (23*CF^3*uec^2*G[1, 1, 0, 0, zb])/(2*(-2 + zb)) + 
   (5*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/(2*zb^2) - 
   (5*CF^3*uec^2*G[1, 1, 0, 0, zb])/zb^2 - 
   (95*CA^2*CF*uec^2*G[1, 1, 0, 0, zb])/(8*zb) - 
   (55*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/(2*zb) - 
   (49*CF^3*uec^2*G[1, 1, 0, 0, zb])/(2*zb) + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/(8*zb) + 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/(24*zb) + 
   (65*CF^3*Pi^2*uec^2*G[1, 1, 0, 0, zb])/(4*zb) - 
   (2129*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb])/16 - 
   (1113*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb])/8 - 
   (23*CF^3*uec^2*zb*G[1, 1, 0, 0, zb])/12 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/16 + 
   (2059*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/48 + 
   (65*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/8 - 
   (3*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 0, zb])/16 - 
   (591*CA^2*CF*uec^2*G[1, 1, 0, 1, zb])/16 + 
   2*CA*CF^2*uec^2*G[1, 1, 0, 1, zb] + (253*CF^3*uec^2*G[1, 1, 0, 1, zb])/4 + 
   (149*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/16 + 
   (523*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/8 + 
   (33*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, zb])/2 - 
   (10*CF^3*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb) - 
   (7*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/(2*zb^2) + 
   (7*CF^3*uec^2*G[1, 1, 0, 1, zb])/zb^2 + 
   (49*CA^2*CF*uec^2*G[1, 1, 0, 1, zb])/(4*zb) + 
   (21*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/zb - 
   (15*CF^3*uec^2*G[1, 1, 0, 1, zb])/(4*zb) - 
   (191*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(16*zb) - 
   (1421*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(24*zb) - 
   (55*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(3*zb) + 
   (697*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb])/8 + 
   (533*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb])/4 + 
   (47*CF^3*uec^2*zb*G[1, 1, 0, 1, zb])/4 - 
   (149*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/32 - 
   (523*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/16 - 
   (33*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/4 + 
   (3*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 1, zb])/16 - 
   (541*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/16 - 
   (27*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/8 + 69*CF^3*uec^2*G[1, 1, 1, 0, zb] + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/16 + 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/8 + 
   (33*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, zb])/2 - 
   (21*CF^3*uec^2*G[1, 1, 1, 0, zb])/(2*(-2 + zb)) - 
   (15*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/(4*zb^2) + 
   (15*CF^3*uec^2*G[1, 1, 1, 0, zb])/(2*zb^2) + 
   (167*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/(16*zb) + 
   (87*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/(4*zb) - 
   (8*CF^3*uec^2*G[1, 1, 1, 0, zb])/zb - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(16*zb) - 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(8*zb) - 
   (33*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(2*zb) + 
   (2479*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb])/32 + 
   (975*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb])/8 + 
   (37*CF^3*uec^2*zb*G[1, 1, 1, 0, zb])/4 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/32 - 
   (491*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/16 - 
   (33*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/4 - 
   (3*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 0, zb])/32 + 
   (421*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/16 + 
   26*CA*CF^2*uec^2*G[1, 1, 1, 1, zb] - (857*CF^3*uec^2*G[1, 1, 1, 1, zb])/
    8 - (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/32 - 
   (177*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/4 - 
   (141*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, zb])/8 + 
   (9*CF^3*uec^2*G[1, 1, 1, 1, zb])/(-2 + zb) + 
   (9*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/(2*zb^2) - 
   (9*CF^3*uec^2*G[1, 1, 1, 1, zb])/zb^2 - 
   (69*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/(8*zb) - 
   (26*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/zb + 
   (283*CF^3*uec^2*G[1, 1, 1, 1, zb])/(8*zb) + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(32*zb) + 
   (177*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(4*zb) + 
   (141*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(8*zb) - 
   (1433*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb])/32 - 
   108*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb] - 
   (451*CF^3*uec^2*zb*G[1, 1, 1, 1, zb])/16 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/64 + 
   (177*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/8 + 
   (141*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/16 + 
   (3*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 1, zb])/32 - 
   (5*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, zb])/2 - 
   (5*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, zb])/(3*zb) + 
   (25*CF^3*Pi^2*uec^2*G[1, 1, 2, 1, zb])/(3*zb) + 
   (5*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb])/4 + 
   2*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 0, zb] - 
   (4*CF^3*Pi^2*uec^2*G[1, 2, 1, 0, zb])/zb - CA*CF^2*Pi^2*uec^2*zb*
    G[1, 2, 1, 0, zb] - (4*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 1, zb])/3 + 
   (8*CF^3*Pi^2*uec^2*G[1, 2, 1, 1, zb])/(3*zb) + 
   (2*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb])/3 - 
   (3*CA^2*CF*uec^2*G[2, 1, 0, 0, zb])/4 + 
   (21*CA*CF^2*uec^2*G[2, 1, 0, 0, zb])/2 - 18*CF^3*uec^2*G[2, 1, 0, 0, zb] + 
   (9*CA^2*CF*uec^2*zb*G[2, 1, 0, 0, zb])/8 - 6*CA*CF^2*uec^2*zb*
    G[2, 1, 0, 0, zb] + 9*CF^3*uec^2*zb*G[2, 1, 0, 0, zb] - 
   (3*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 0, zb])/16 + 
   (3*CA^2*CF*uec^2*G[2, 1, 0, 1, zb])/4 - 
   (21*CA*CF^2*uec^2*G[2, 1, 0, 1, zb])/2 + 18*CF^3*uec^2*G[2, 1, 0, 1, zb] - 
   (9*CA^2*CF*uec^2*zb*G[2, 1, 0, 1, zb])/8 + 6*CA*CF^2*uec^2*zb*
    G[2, 1, 0, 1, zb] - 9*CF^3*uec^2*zb*G[2, 1, 0, 1, zb] + 
   (3*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 1, zb])/16 + 
   (9*CA^2*CF*uec^2*G[2, 1, 1, 0, zb])/8 - 
   (63*CA*CF^2*uec^2*G[2, 1, 1, 0, zb])/4 + 27*CF^3*uec^2*G[2, 1, 1, 0, zb] - 
   (27*CA^2*CF*uec^2*zb*G[2, 1, 1, 0, zb])/16 + 
   9*CA*CF^2*uec^2*zb*G[2, 1, 1, 0, zb] - 
   (27*CF^3*uec^2*zb*G[2, 1, 1, 0, zb])/2 + 
   (9*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 0, zb])/32 - 
   (9*CA^2*CF*uec^2*G[2, 1, 1, 1, zb])/8 + 
   (63*CA*CF^2*uec^2*G[2, 1, 1, 1, zb])/4 - 27*CF^3*uec^2*G[2, 1, 1, 1, zb] + 
   (27*CA^2*CF*uec^2*zb*G[2, 1, 1, 1, zb])/16 - 
   9*CA*CF^2*uec^2*zb*G[2, 1, 1, 1, zb] + 
   (27*CF^3*uec^2*zb*G[2, 1, 1, 1, zb])/2 - 
   (9*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 1, zb])/32 + 
   324*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, zb] - 128*CA*CF^2*uec^2*
    G[0, 0, 0, 0, 0, zb] - 32*CF^3*uec^2*G[0, 0, 0, 0, 0, zb] + 
   162*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb] + 192*CA*CF^2*uec^2*zb*
    G[0, 0, 0, 0, 0, zb] + 16*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, zb] - 
   (746*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb])/3 + 
   (154*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/3 + 
   20*CF^3*uec^2*G[0, 0, 0, 0, 1, zb] + 
   (746*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb])/(3*zb) - 
   (154*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/(3*zb) - 
   (20*CF^3*uec^2*G[0, 0, 0, 0, 1, zb])/zb - 
   (373*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (487*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   14*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, zb] - 
   (2683*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb])/12 + 
   (187*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/6 + 
   16*CF^3*uec^2*G[0, 0, 0, 1, 0, zb] + 
   (676*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb])/(3*zb) - 
   (95*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/(3*zb) - 
   (22*CF^3*uec^2*G[0, 0, 0, 1, 0, zb])/zb - 
   (5717*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb])/48 - 
   (3475*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/24 - 
   10*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, zb] + 
   (653*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb])/4 + 
   (139*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/6 - 
   (22*CF^3*uec^2*G[0, 0, 0, 1, 1, zb])/3 - 
   (165*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb])/zb - 
   (68*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/(3*zb) + 
   (40*CF^3*uec^2*G[0, 0, 0, 1, 1, zb])/(3*zb) + 
   (1423*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb])/16 + 
   (2927*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/24 + 
   (31*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, zb])/3 - 
   (2399*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb])/12 + 
   (65*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/6 + 
   10*CF^3*uec^2*G[0, 0, 1, 0, 0, zb] + 
   (611*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb])/(3*zb) - 
   (65*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/(6*zb) - 
   (25*CF^3*uec^2*G[0, 0, 1, 0, 0, zb])/zb - 
   (5581*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb])/48 - 
   (3107*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/24 - 
   4*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, zb] + 
   (1753*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb])/12 + 
   (103*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/3 - 
   CF^3*uec^2*G[0, 0, 1, 0, 1, zb] - (448*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb])/
    (3*zb) - (103*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/(3*zb) + 
   (14*CF^3*uec^2*G[0, 0, 1, 0, 1, zb])/zb + 
   (1043*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb])/12 + 
   (1331*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/12 + 
   (9*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, zb])/2 + 
   (1505*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb])/12 + 
   (81*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/2 + 
   (4*CF^3*uec^2*G[0, 0, 1, 1, 0, zb])/3 - 
   (386*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb])/(3*zb) - 
   (41*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/zb + 
   (38*CF^3*uec^2*G[0, 0, 1, 1, 0, zb])/(3*zb) + 
   (3721*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb])/48 + 
   (781*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/8 + 
   (8*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, zb])/3 - 
   (335*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb])/4 - 
   (137*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/2 - 
   10*CF^3*uec^2*G[0, 0, 1, 1, 1, zb] + 
   (173*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb])/(2*zb) + 
   (69*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
   (2*CF^3*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
   (217*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb])/4 - 
   (167*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/2 - 
   5*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, zb] - 
   (1061*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb])/6 - 
   (31*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/3 + 
   CF^3*uec^2*G[0, 1, 0, 0, 0, zb] + 
   (1097*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb])/(6*zb) + 
   (151*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/(12*zb) - 
   (59*CF^3*uec^2*G[0, 1, 0, 0, 0, zb])/(2*zb) - 
   (2779*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb])/24 - 
   (347*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/3 + 
   5*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, zb] + 
   (1559*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb])/12 + 
   (569*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/12 + 
   (7*CF^3*uec^2*G[0, 1, 0, 0, 1, zb])/2 - 
   (805*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb])/(6*zb) - 
   (289*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/(6*zb) + 
   (15*CF^3*uec^2*G[0, 1, 0, 0, 1, zb])/zb + 
   (4117*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb])/48 + 
   (1237*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/12 - 
   (17*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, zb])/4 + 
   (343*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb])/3 + 
   (679*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/12 + 
   (19*CF^3*uec^2*G[0, 1, 0, 1, 0, zb])/2 - 
   (2867*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb])/(24*zb) - 
   (178*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/(3*zb) + 
   (33*CF^3*uec^2*G[0, 1, 0, 1, 0, zb])/(2*zb) + 
   (1001*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb])/12 + 
   (2239*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/24 - 
   (41*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, zb])/4 - 
   78*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb] - 
   (315*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/4 - 
   (29*CF^3*uec^2*G[0, 1, 0, 1, 1, zb])/2 + 
   (653*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb])/(8*zb) + 
   (161*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/(2*zb) - 
   (7*CF^3*uec^2*G[0, 1, 0, 1, 1, zb])/(2*zb) - 
   (477*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb])/8 - 
   (669*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/8 + 
   (31*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, zb])/4 + 
   (197*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb])/2 + 
   (319*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/6 + 
   (11*CF^3*uec^2*G[0, 1, 1, 0, 0, zb])/3 - 
   (403*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb])/(4*zb) - 
   (343*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/(6*zb) + 
   (40*CF^3*uec^2*G[0, 1, 1, 0, 0, zb])/(3*zb) + 
   (275*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb])/4 + 
   (1045*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/12 - 
   (55*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, zb])/6 - 
   68*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb] - 
   (137*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/2 - 
   9*CF^3*uec^2*G[0, 1, 1, 0, 1, zb] + 
   (549*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb])/(8*zb) + 
   (143*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/(2*zb) + 
   (CF^3*uec^2*G[0, 1, 1, 0, 1, zb])/(2*zb) - 
   (751*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb])/16 - 
   (639*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/8 + 
   (13*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, zb])/2 - 
   (117*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb])/2 - 
   (245*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/4 - 
   (19*CF^3*uec^2*G[0, 1, 1, 1, 0, zb])/2 + 
   (58*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb])/zb + 
   (66*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/zb + 
   (2*CF^3*uec^2*G[0, 1, 1, 1, 0, zb])/zb - 
   (159*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb])/4 - 
   (589*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/8 + 
   (29*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, zb])/4 + 
   (73*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb])/2 + 
   (259*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/4 + 
   (35*CF^3*uec^2*G[0, 1, 1, 1, 1, zb])/2 - 
   (277*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb])/(8*zb) - 
   (69*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/zb - 
   (33*CF^3*uec^2*G[0, 1, 1, 1, 1, zb])/(2*zb) + 
   (185*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb])/8 + 
   (539*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/8 - 
   (11*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, zb])/4 - 
   162*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb] - 
   (1589*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/12 + 
   (15*CF^3*uec^2*G[1, 0, 0, 0, 0, zb])/4 + 
   (162*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb])/zb + 
   (241*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/(6*zb) - 
   (145*CF^3*uec^2*G[1, 0, 0, 0, 0, zb])/(4*zb) - 
   81*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb] - 
   (2447*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/24 - 
   (177*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, zb])/8 + 
   119*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb] + 
   (1645*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/12 + 
   16*CF^3*uec^2*G[1, 0, 0, 0, 1, zb] - 
   (119*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb])/zb - 
   (389*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/(6*zb) + 
   (33*CF^3*uec^2*G[1, 0, 0, 0, 1, zb])/(2*zb) + 
   (119*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb])/2 + 
   (2119*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/24 + 
   (37*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, zb])/2 + 
   (209*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb])/2 + 
   (422*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/3 + 
   26*CF^3*uec^2*G[1, 0, 0, 1, 0, zb] - 
   (1687*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb])/(16*zb) - 
   (893*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/(12*zb) + 
   (71*CF^3*uec^2*G[1, 0, 0, 1, 0, zb])/(4*zb) + 
   (463*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb])/8 + 
   (1907*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/24 + 
   (43*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, zb])/4 - 
   71*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb] - 
   (275*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/2 - 
   (85*CF^3*uec^2*G[1, 0, 0, 1, 1, zb])/2 + 
   (1151*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb])/(16*zb) + 
   (351*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/(4*zb) - 
   (5*CF^3*uec^2*G[1, 0, 0, 1, 1, zb])/(4*zb) - 
   (329*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb])/8 - 
   (547*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/8 - 
   10*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, zb] + 
   (361*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb])/4 + 
   (869*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/6 + 
   40*CF^3*uec^2*G[1, 0, 1, 0, 0, zb] - 
   (1475*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb])/(16*zb) - 
   (1039*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/(12*zb) + 
   (79*CF^3*uec^2*G[1, 0, 1, 0, 0, zb])/(4*zb) + 
   (923*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb])/16 + 
   (218*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/3 - 
   (CF^3*uec^2*zb*G[1, 0, 1, 0, 0, zb])/4 - 
   (243*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb])/4 - 
   (551*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/4 - 
   (109*CF^3*uec^2*G[1, 0, 1, 0, 1, zb])/2 + 
   (497*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb])/(8*zb) + 
   (95*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/zb - 
   (3*CF^3*uec^2*G[1, 0, 1, 0, 1, zb])/(2*zb) - 
   (651*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb])/16 - 
   (131*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/2 + 
   (5*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, zb])/4 - 
   (201*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb])/4 - 
   (265*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/2 - 
   (117*CF^3*uec^2*G[1, 0, 1, 1, 0, zb])/2 + 
   (819*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb])/(16*zb) + 
   (379*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/(4*zb) - 
   (CF^3*uec^2*G[1, 0, 1, 1, 0, zb])/(4*zb) - 
   (573*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb])/16 - 
   (241*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/4 + 
   6*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, zb] + 
   (57*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb])/2 + 
   (477*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/4 + 
   (145*CF^3*uec^2*G[1, 0, 1, 1, 1, zb])/2 - 
   (231*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb])/(8*zb) - 
   (94*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/zb - 
   (35*CF^3*uec^2*G[1, 0, 1, 1, 1, zb])/(2*zb) + 
   (363*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb])/16 + 
   54*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb] - 
   (17*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, zb])/4 + 
   (153*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb])/2 + 
   (569*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/4 + 
   (173*CF^3*uec^2*G[1, 1, 0, 0, 0, zb])/6 - 
   (621*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb])/(8*zb) - 
   (76*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/zb + 
   (53*CF^3*uec^2*G[1, 1, 0, 0, 0, zb])/(3*zb) + 
   (333*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb])/8 + 
   (479*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/8 + 
   (239*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, zb])/12 - 
   (211*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb])/4 - 
   (507*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/4 - 
   (93*CF^3*uec^2*G[1, 1, 0, 0, 1, zb])/2 + 
   (855*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb])/(16*zb) + 
   (311*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/(4*zb) + 
   (7*CF^3*uec^2*G[1, 1, 0, 0, 1, zb])/(4*zb) - 
   (455*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb])/16 - 
   (423*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/8 - 
   18*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, zb] - 44*CA^2*CF*uec^2*
    G[1, 1, 0, 1, 0, zb] - 124*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb] - 
   (121*CF^3*uec^2*G[1, 1, 0, 1, 0, zb])/2 + 
   (45*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb])/zb + 
   (167*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/(2*zb) + 
   (CF^3*uec^2*G[1, 1, 0, 1, 0, zb])/zb - 
   (227*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb])/8 - 
   (197*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/4 - 
   (31*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, zb])/4 + 
   (107*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb])/4 + 
   (209*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/2 + 
   (155*CF^3*uec^2*G[1, 1, 0, 1, 1, zb])/2 - 
   (219*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb])/(8*zb) - 
   (78*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/zb - 
   (39*CF^3*uec^2*G[1, 1, 0, 1, 1, zb])/(2*zb) + 
   (149*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb])/8 + 
   (85*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/2 + 
   (35*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, zb])/4 - 
   39*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb] - 
   (431*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/4 - 
   (103*CF^3*uec^2*G[1, 1, 1, 0, 0, zb])/2 + 
   (315*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb])/(8*zb) + 
   (66*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/zb + 
   (11*CF^3*uec^2*G[1, 1, 1, 0, 0, zb])/(2*zb) - 
   (165*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb])/8 - 
   (329*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/8 - 
   (67*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, zb])/4 + 
   (99*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb])/4 + 
   (347*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/4 + 
   (137*CF^3*uec^2*G[1, 1, 1, 0, 1, zb])/2 - 
   (99*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb])/(4*zb) - 
   (117*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/(2*zb) - 
   (24*CF^3*uec^2*G[1, 1, 1, 0, 1, zb])/zb + 
   (99*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb])/8 + 
   (281*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/8 + 
   (71*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, zb])/4 + 
   (41*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb])/2 + 
   (309*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/4 + 
   (139*CF^3*uec^2*G[1, 1, 1, 1, 0, zb])/2 - 
   (327*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb])/(16*zb) - 
   (207*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/(4*zb) - 
   (99*CF^3*uec^2*G[1, 1, 1, 1, 0, zb])/(4*zb) + 
   (161*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb])/16 + 
   (237*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/8 + 
   (35*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, zb])/2 - 
   (93*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb])/8 - 
   (209*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/4 - 
   (177*CF^3*uec^2*G[1, 1, 1, 1, 1, zb])/2 + 
   (45*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb])/(4*zb) + 
   (75*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/(2*zb) + 
   (45*CF^3*uec^2*G[1, 1, 1, 1, 1, zb])/zb - 
   (75*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb])/16 - 
   (179*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/8 - 
   (87*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, zb])/4 - 
   CA^2*CF*uec^2*G[1, 2, 1, 0, 0, zb] + 6*CA*CF^2*uec^2*
    G[1, 2, 1, 0, 0, zb] - 4*CF^3*uec^2*G[1, 2, 1, 0, 0, zb] + 
   (3*CA^2*CF*uec^2*G[1, 2, 1, 0, 0, zb])/(4*zb) - 
   (3*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, zb])/zb - 
   (CF^3*uec^2*G[1, 2, 1, 0, 0, zb])/zb + 
   (CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 0, zb])/4 + 
   (3*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb])/2 - 
   2*CF^3*uec^2*zb*G[1, 2, 1, 0, 0, zb] + 
   CA^2*CF*uec^2*G[1, 2, 1, 0, 1, zb] - 6*CA*CF^2*uec^2*
    G[1, 2, 1, 0, 1, zb] + 4*CF^3*uec^2*G[1, 2, 1, 0, 1, zb] - 
   (3*CA^2*CF*uec^2*G[1, 2, 1, 0, 1, zb])/(4*zb) + 
   (3*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, zb])/zb + 
   (CF^3*uec^2*G[1, 2, 1, 0, 1, zb])/zb - 
   (CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 1, zb])/4 - 
   (3*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb])/2 + 
   2*CF^3*uec^2*zb*G[1, 2, 1, 0, 1, zb] + 
   (3*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, zb])/2 - 
   9*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, zb] + 6*CF^3*uec^2*G[1, 2, 1, 1, 0, zb] - 
   (9*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, zb])/(8*zb) + 
   (9*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, zb])/(2*zb) + 
   (3*CF^3*uec^2*G[1, 2, 1, 1, 0, zb])/(2*zb) - 
   (3*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 0, zb])/8 - 
   (9*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/4 + 
   3*CF^3*uec^2*zb*G[1, 2, 1, 1, 0, zb] - 
   (3*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, zb])/2 + 
   9*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, zb] - 6*CF^3*uec^2*G[1, 2, 1, 1, 1, zb] + 
   (9*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, zb])/(8*zb) - 
   (9*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, zb])/(2*zb) - 
   (3*CF^3*uec^2*G[1, 2, 1, 1, 1, zb])/(2*zb) + 
   (3*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 1, zb])/8 + 
   (9*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/4 - 
   3*CF^3*uec^2*zb*G[1, 2, 1, 1, 1, zb] - 9*CA*CF^2*uec^2*
    G[2, 1, 0, 0, 0, zb] + 36*CF^3*uec^2*G[2, 1, 0, 0, 0, zb] - 
   9*CF^3*uec^2*zb*G[2, 1, 0, 0, 0, zb] + 8*CA*CF^2*uec^2*
    G[2, 1, 0, 0, 1, zb] - 32*CF^3*uec^2*G[2, 1, 0, 0, 1, zb] + 
   8*CF^3*uec^2*zb*G[2, 1, 0, 0, 1, zb] + 8*CA*CF^2*uec^2*
    G[2, 1, 0, 1, 0, zb] - 32*CF^3*uec^2*G[2, 1, 0, 1, 0, zb] + 
   8*CF^3*uec^2*zb*G[2, 1, 0, 1, 0, zb] - 7*CA*CF^2*uec^2*
    G[2, 1, 0, 1, 1, zb] + 28*CF^3*uec^2*G[2, 1, 0, 1, 1, zb] - 
   7*CF^3*uec^2*zb*G[2, 1, 0, 1, 1, zb] + 
   (23*CA*CF^2*uec^2*G[2, 1, 1, 0, 0, zb])/2 - 
   46*CF^3*uec^2*G[2, 1, 1, 0, 0, zb] + 
   (23*CF^3*uec^2*zb*G[2, 1, 1, 0, 0, zb])/2 - 
   10*CA*CF^2*uec^2*G[2, 1, 1, 0, 1, zb] + 
   40*CF^3*uec^2*G[2, 1, 1, 0, 1, zb] - 10*CF^3*uec^2*zb*
    G[2, 1, 1, 0, 1, zb] - (21*CA*CF^2*uec^2*G[2, 1, 1, 1, 0, zb])/2 + 
   42*CF^3*uec^2*G[2, 1, 1, 1, 0, zb] - 
   (21*CF^3*uec^2*zb*G[2, 1, 1, 1, 0, zb])/2 + 
   9*CA*CF^2*uec^2*G[2, 1, 1, 1, 1, zb] - 
   36*CF^3*uec^2*G[2, 1, 1, 1, 1, zb] + 9*CF^3*uec^2*zb*
    G[2, 1, 1, 1, 1, zb] + 1944*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb] + 
   1024*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, zb] + 
   32*CF^3*uec^2*G[0, 0, 0, 0, 0, 0, zb] - 972*CA^2*CF*uec^2*zb*
    G[0, 0, 0, 0, 0, 0, zb] - 512*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb] - 
   16*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb] - 
   (4604*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (2792*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   32*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, zb] + 
   (4604*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/(3*zb) + 
   (2792*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb])/(3*zb) + 
   (32*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, zb])/zb + 
   (2302*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (1396*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   16*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   (4264*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (2632*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   32*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, zb] + 
   (4216*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (2716*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (40*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, zb])/zb + 
   (2132*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   (1316*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   16*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] + 
   (3266*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   804*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb] + 
   (112*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (3218*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/(3*zb) - 
   (832*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb])/zb - 
   (136*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, zb])/(3*zb) - 
   (1633*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   402*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   (56*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (3974*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (2528*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   32*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, zb] + 
   (3866*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/(3*zb) + 
   (2714*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/(3*zb) + 
   (52*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, zb])/zb + 
   (1987*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (1264*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   16*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] + 
   (6101*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/6 + 
   (2314*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   38*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, zb] - 
   (2956*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/(3*zb) - 
   (2476*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb])/(3*zb) - 
   (56*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, zb])/zb - 
   (6101*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/12 - 
   (1157*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   19*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] + 
   895*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb] + 
   (2096*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (116*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (860*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/zb - 
   (2276*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/(3*zb) - 
   (176*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, zb])/(3*zb) - 
   (895*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/2 - 
   (1048*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (58*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (1299*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb])/2 - 
   640*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb] - 
   50*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, zb] + 
   (619*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb + 
   (692*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb + 
   (68*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb + 
   (1299*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb])/4 + 
   320*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   25*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   (3724*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (2470*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   32*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, zb] + 
   (3541*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/(3*zb) + 
   (2779*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/(3*zb) + 
   (70*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, zb])/zb + 
   (1862*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (1235*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   16*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   (11453*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/12 + 
   (2255*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   39*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, zb] - 
   (2711*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/(3*zb) - 
   (2510*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/(3*zb) - 
   (72*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, zb])/zb - 
   (11453*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/24 - 
   (2255*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/6 - 
   (39*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/2 + 
   (10633*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/12 + 
   (2155*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/3 + 
   39*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, zb] - 
   (2467*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/(3*zb) - 
   (2470*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/(3*zb) - 
   (84*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, zb])/zb - 
   (10633*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/24 - 
   (2155*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/6 - 
   (39*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/2 - 
   (2627*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb])/4 - 
   659*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb] - 
   51*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, zb] + 
   (602*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   (748*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   (92*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   (2627*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/8 + 
   (659*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/2 + 
   (51*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/2 + 
   (4531*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/6 + 
   640*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb] + 
   (118*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (2105*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/(3*zb) - 
   (726*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb])/zb - 
   (244*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, zb])/(3*zb) - 
   (4531*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/12 - 
   320*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 
   (59*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   553*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 
   584*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 
   52*CF^3*uec^2*G[0, 0, 1, 1, 0, 1, zb] + 
   (510*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb + 
   (652*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb + 
   (88*CF^3*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb + 
   (553*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb])/2 + 
   292*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   26*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] - 
   (1905*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb])/4 - 
   525*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 
   53*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (436*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb + 
   (588*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb + 
   (88*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb + 
   (1905*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/8 + 
   (525*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/2 + 
   (53*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/2 + 
   (641*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/2 + 
   475*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb] + 
   72*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, zb] - 
   (579*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/(2*zb) - 
   (522*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb])/zb - 
   (102*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, zb])/zb - 
   (641*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/4 - 
   (475*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/2 - 
   36*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   (14021*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/12 - 
   (4903*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/6 - 
   32*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (6457*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/(6*zb) + 
   (5815*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/(6*zb) + 
   (97*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, zb])/zb + 
   (14021*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/24 + 
   (4903*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/12 + 
   16*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] + 
   (10765*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/12 + 
   (2257*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   31*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, zb] - 
   (4949*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/(6*zb) - 
   (2593*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/(3*zb) - 
   (96*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, zb])/zb - 
   (10765*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/24 - 
   (2257*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/6 - 
   (31*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (9983*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/12 + 
   (2153*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/3 + 
   31*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, zb] - 
   (4495*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/(6*zb) - 
   (2531*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/(3*zb) - 
   (110*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, zb])/zb - 
   (9983*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/24 - 
   (2153*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/6 - 
   (31*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   (2459*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/4 - 
   663*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb] - 
   37*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, zb] + 
   (1097*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/(2*zb) + 
   (756*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb])/zb + 
   (116*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, zb])/zb + 
   (2459*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/8 + 
   (663*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/2 + 
   (37*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/2 + 
   (9307*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/12 + 
   (2089*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/3 + 
   31*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, zb] - 
   (4073*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/(6*zb) - 
   (2521*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/(3*zb) - 
   (130*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, zb])/zb - 
   (9307*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/24 - 
   (2089*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/6 - 
   (31*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   (2293*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   643*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb] - 
   37*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, zb] + 
   (993*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/(2*zb) + 
   (746*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb + 
   (138*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb + 
   (2293*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/8 + 
   (643*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/2 + 
   (37*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   (2021*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb])/4 - 
   594*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb] - 
   37*CF^3*uec^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (857*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (692*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb])/zb + 
   (148*CF^3*uec^2*G[0, 1, 0, 1, 1, 0, zb])/zb + 
   (2021*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/8 + 
   297*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   (37*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/2 + 
   (1387*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   545*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb] + 
   51*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, zb] - 
   (287*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/zb - 
   (608*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb])/zb - 
   (164*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, zb])/zb - 
   (1387*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/8 - 
   (545*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   (51*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (2587*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/4 + 
   (3781*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb])/6 + 
   (56*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   (1161*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/(2*zb) - 
   (2135*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb])/(3*zb) - 
   (362*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, zb])/(3*zb) - 
   (2587*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/8 - 
   (3781*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/12 - 
   (28*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   (947*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   (1159*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   27*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, zb] + 
   (849*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb])/(2*zb) + 
   (630*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/zb + 
   (122*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, zb])/zb + 
   (947*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/4 + 
   (1159*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/4 + 
   (27*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   436*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb] - 
   (1115*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   27*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, zb] + 
   (757*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb])/(2*zb) + 
   (616*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb + 
   (140*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb + 
   218*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   (1115*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/4 + 
   (27*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/2 + 
   (603*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/2 + 
   (1021*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb])/2 + 
   43*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, zb] - 
   (258*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/zb - 
   (544*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb])/zb - 
   (150*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, zb])/zb - 
   (603*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   (1021*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   (43*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/2 - 
   (1449*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   490*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb] - 
   27*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (641*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb])/(2*zb) + 
   (526*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb + 
   (122*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb + 
   (1449*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/8 + 
   245*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   (27*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/2 + 
   (981*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/4 + 
   446*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb] + 
   43*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, zb] - 
   (217*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb - 
   (458*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb - 
   (132*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb - 
   (981*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/8 - 
   223*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   (43*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (415*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/2 + 
   (807*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/2 + 
   43*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, zb] - 
   (182*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/zb - 
   (410*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/zb - 
   (132*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, zb])/zb - 
   (415*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/4 - 
   (807*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/4 - 
   (43*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/2 - 
   (243*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (715*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   69*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, zb] + 
   (427*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (345*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb])/zb + 
   (153*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, zb])/zb + 
   (243*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   (715*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   (69*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   4*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 0, zb] + 
   4*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, zb] - 
   (8*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, zb])/zb - 
   (8*CF^3*uec^2*G[0, 1, 2, 1, 0, 0, zb])/zb - 
   2*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb] - 
   2*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb] - 
   4*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 1, zb] - 
   4*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, zb] + 
   (8*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, zb])/zb + 
   (8*CF^3*uec^2*G[0, 1, 2, 1, 0, 1, zb])/zb + 
   2*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb] + 
   2*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb] - 
   6*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 0, zb] - 
   6*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, zb] + 
   (12*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, zb])/zb + 
   (12*CF^3*uec^2*G[0, 1, 2, 1, 1, 0, zb])/zb + 
   3*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb] + 
   3*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb] + 
   6*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 1, zb] + 
   6*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, zb] - 
   (12*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, zb])/zb - 
   (12*CF^3*uec^2*G[0, 1, 2, 1, 1, 1, zb])/zb - 
   3*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb] - 
   3*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb] - 
   972*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb] - 
   (6197*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/6 - 
   (275*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, zb])/2 + 
   (972*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/zb + 
   (6197*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/(6*zb) + 
   (275*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, zb])/(2*zb) + 
   486*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   (6197*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/12 + 
   (275*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/4 + 
   746*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb] + 
   (5443*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/6 + 
   132*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (746*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/zb - 
   (5443*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/(6*zb) - 
   (132*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, zb])/zb - 
   373*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   (5443*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/12 - 
   66*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] + 
   688*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb] + 
   (2587*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   132*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, zb] - 
   (676*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/zb - 
   (5267*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/(6*zb) - 
   (149*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, zb])/zb - 
   344*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   (2587*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/6 - 
   66*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   507*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb] - 
   758*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb] - 
   135*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, zb] + 
   (495*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/zb + 
   (1547*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb])/(2*zb) + 
   (152*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, zb])/zb + 
   (507*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb])/2 + 
   379*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   (135*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb])/2 + 
   638*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb] + 
   (2495*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   132*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, zb] - 
   (611*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/zb - 
   (5191*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/(6*zb) - 
   (173*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, zb])/zb - 
   319*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   (2495*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/6 - 
   66*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   (1885*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   (1457*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/2 - 
   136*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, zb] + 
   (448*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/zb + 
   (1513*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/(2*zb) + 
   (173*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, zb])/zb + 
   (1885*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/8 + 
   (1457*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/4 + 
   68*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb] - 
   (823*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/2 - 
   667*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb] - 
   137*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (386*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/zb + 
   (1393*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb])/(2*zb) + 
   (180*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, zb])/zb + 
   (823*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/4 + 
   (667*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/2 + 
   (137*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/2 + 
   (1125*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/4 + 
   (1155*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   150*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, zb] - 
   (519*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/(2*zb) - 
   (1203*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/(2*zb) - 
   (189*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, zb])/zb - 
   (1125*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/8 - 
   (1155*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/4 - 
   75*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb] + 
   (2377*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   (4877*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/6 + 
   132*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, zb] - 
   (1097*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/(2*zb) - 
   (5201*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/(6*zb) - 
   (207*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, zb])/zb - 
   (2377*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/8 - 
   (4877*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/12 - 
   66*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   (1751*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/4 - 
   714*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb] - 
   135*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, zb] + 
   (805*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/(2*zb) + 
   (1491*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb])/(2*zb) + 
   (213*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, zb])/zb + 
   (1751*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/8 + 
   357*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   (135*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   (1615*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (1369*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   135*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, zb] + 
   (719*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/(2*zb) + 
   (1445*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb])/(2*zb) + 
   (236*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, zb])/zb + 
   (1615*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/8 + 
   (1369*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/4 + 
   (135*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/2 + 
   (1125*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (1197*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb])/2 + 
   147*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, zb] - 
   (246*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/zb - 
   (1235*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb])/(2*zb) - 
   (250*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, zb])/zb - 
   (1125*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/8 - 
   (1197*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/4 - 
   (147*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/2 - 
   (1353*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (1245*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb])/2 - 
   133*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, zb] + 
   (609*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/(2*zb) + 
   (1269*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb])/(2*zb) + 
   (244*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, zb])/zb + 
   (1353*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/8 + 
   (1245*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/4 + 
   (133*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/2 + 
   231*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb] + 
   539*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb] + 
   146*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, zb] - 
   (207*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/zb - 
   (1065*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb])/(2*zb) - 
   (255*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, zb])/zb - 
   (231*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/2 - 
   (539*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/2 - 
   73*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb] + 
   (783*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/4 + 
   (977*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   147*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, zb] - 
   (174*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/zb - 
   (953*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb])/(2*zb) - 
   (258*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, zb])/zb - 
   (783*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/8 - 
   (977*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/4 - 
   (147*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/2 - 
   (465*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (821*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   171*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, zb] + 
   (411*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/(4*zb) + 
   (767*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/(2*zb) + 
   (279*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, zb])/zb + 
   (465*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/8 + 
   (821*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (171*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/2 + 
   486*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb] + 
   (1393*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/2 + 
   (571*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (486*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/zb - 
   (1393*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/(2*zb) - 
   (571*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, zb])/(3*zb) - 
   243*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   (1393*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/4 - 
   (571*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/6 - 
   357*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb] - 
   (1217*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   181*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, zb] + 
   (357*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/zb + 
   (1217*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/(2*zb) + 
   (181*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, zb])/zb + 
   (357*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/2 + 
   (1217*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/4 + 
   (181*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   327*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb] - 
   578*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb] - 
   181*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, zb] + 
   (318*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/zb + 
   (1169*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb])/(2*zb) + 
   (204*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, zb])/zb + 
   (327*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/2 + 
   289*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   (181*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/2 + 
   (453*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/2 + 
   501*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb] + 
   183*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, zb] - 
   (435*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/(2*zb) - 
   (1015*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb])/(2*zb) - 
   (206*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, zb])/zb - 
   (453*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (501*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (183*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (1203*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/4 - 
   (1115*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   181*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, zb] + 
   (561*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/(2*zb) + 
   (1141*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/(2*zb) + 
   (236*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, zb])/zb + 
   (1203*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/8 + 
   (1115*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/4 + 
   (181*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/2 + 
   (831*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/4 + 
   483*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb] + 
   183*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, zb] - 
   (192*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/zb - 
   (969*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb])/(2*zb) - 
   (243*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, zb])/zb - 
   (831*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/8 - 
   (483*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/2 - 
   (183*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (711*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (885*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb])/2 + 
   183*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, zb] - 
   (162*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/zb - 
   (869*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb])/(2*zb) - 
   (262*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, zb])/zb - 
   (711*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb])/8 - 
   (885*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   (183*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   108*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb] - 
   372*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb] - 
   198*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, zb] + 
   (387*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/(4*zb) + 
   (705*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb])/(2*zb) + 
   (282*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, zb])/zb + 
   54*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   186*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   99*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb] - 
   243*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb] - 
   (951*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   181*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/zb + 
   (951*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb])/(2*zb) + 
   (181*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, zb])/zb + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/2 + 
   (951*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/4 + 
   (181*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/2 + 
   (333*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/2 + 
   (813*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb])/2 + 
   183*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, zb] - 
   (333*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/(2*zb) - 
   (813*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb])/(2*zb) - 
   (183*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, zb])/zb - 
   (333*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/4 - 
   (813*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/4 - 
   (183*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/2 + 
   (603*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/4 + 
   (771*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   183*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, zb] - 
   (144*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/zb - 
   (771*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb])/(2*zb) - 
   (210*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, zb])/zb - 
   (603*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb])/8 - 
   (771*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb])/4 - 
   (183*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (189*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   (639*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   198*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, zb] + 
   (351*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/(4*zb) + 
   (639*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/(2*zb) + 
   (225*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, zb])/zb + 
   (189*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (639*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   99*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb] + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   (657*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   183*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, zb] - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/(2*zb) - 
   (657*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb])/(2*zb) - 
   (183*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, zb])/zb - 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/4 - 
   (657*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/4 - 
   (183*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/2 - 
   (297*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (531*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   198*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, zb] + 
   (297*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/(4*zb) + 
   (531*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/(2*zb) + 
   (198*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, zb])/zb + 
   (297*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/8 + 
   (531*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/4 + 
   99*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (459*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   198*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, zb] + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/(4*zb) + 
   (459*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/(2*zb) + 
   (198*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, zb])/zb + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/8 + 
   (459*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   99*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   162*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb] + 
   (459*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/(8*zb) - 
   (162*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb])/zb - 
   (459*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, zb])/(2*zb) - 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/16 - 
   81*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb] - 
   (459*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/4 - 
   6*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, zb] - 
   (4*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, zb])/zb + 
   (20*CF^3*uec^2*G[1, 1, 2, 1, 0, 0, zb])/zb + 
   3*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb] + 
   6*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, zb] + 
   (4*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, zb])/zb - 
   (20*CF^3*uec^2*G[1, 1, 2, 1, 0, 1, zb])/zb - 
   3*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb] + 
   9*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, zb] + 
   (6*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, zb])/zb - 
   (30*CF^3*uec^2*G[1, 1, 2, 1, 1, 0, zb])/zb - 
   (9*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb])/2 - 
   9*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, zb] - 
   (6*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, zb])/zb + 
   (30*CF^3*uec^2*G[1, 1, 2, 1, 1, 1, zb])/zb + 
   (9*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb])/2 + 
   18*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, zb] - 
   (36*CF^3*uec^2*G[1, 2, 1, 0, 0, 0, zb])/zb - 
   9*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb] - 
   16*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, zb] + 
   (32*CF^3*uec^2*G[1, 2, 1, 0, 0, 1, zb])/zb + 
   8*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb] - 
   16*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, zb] + 
   (32*CF^3*uec^2*G[1, 2, 1, 0, 1, 0, zb])/zb + 
   8*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb] + 
   14*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, zb] - 
   (28*CF^3*uec^2*G[1, 2, 1, 0, 1, 1, zb])/zb - 
   7*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb] - 
   23*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, zb] + 
   (46*CF^3*uec^2*G[1, 2, 1, 1, 0, 0, zb])/zb + 
   (23*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb])/2 + 
   20*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, zb] - 
   (40*CF^3*uec^2*G[1, 2, 1, 1, 0, 1, zb])/zb - 
   10*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb] + 
   21*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, zb] - 
   (42*CF^3*uec^2*G[1, 2, 1, 1, 1, 0, zb])/zb - 
   (21*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb])/2 - 
   18*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, zb] + 
   (36*CF^3*uec^2*G[1, 2, 1, 1, 1, 1, zb])/zb + 
   9*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb] + 
   11*CA^2*CF*uec^2*Log[Q2dmu2] - (85*CA*CF^2*uec^2*Log[Q2dmu2])/8 - 
   (1557*CF^3*uec^2*Log[Q2dmu2])/8 - (59*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2])/48 + 
   (1763*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2])/192 + 
   (815*CF^3*Pi^2*uec^2*Log[Q2dmu2])/64 - 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2])/3840 - 
   (843*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2])/1280 + 
   (13*CF^3*Pi^4*uec^2*Log[Q2dmu2])/160 + (2383*CA^2*CF*uec^2*zb*Log[Q2dmu2])/
    16 + (2991*CA*CF^2*uec^2*zb*Log[Q2dmu2])/16 + 
   (337*CF^3*uec^2*zb*Log[Q2dmu2])/2 - 
   (211*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/32 - 
   (1143*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/32 - 
   (201*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2])/32 - 
   (1061*CA^2*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/7680 + 
   (2529*CA*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2])/2560 - 
   (13*CF^3*Pi^4*uec^2*zb*Log[Q2dmu2])/320 - 6*CA*CF^2*uec^2*del[zb]*
    Log[Q2dmu2] - 180*CF^3*uec^2*del[zb]*Log[Q2dmu2] + 
   (33*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/8 + 
   (55*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/4 - 
   (843*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/1024 + 
   (377*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/2560 + 
   (157783*CA^2*CF*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/1935360 + 
   (4933*CA*CF^2*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/645120 - 
   (67*CF^3*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/32256 - 
   (41*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (437*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/16 + 
   (2487*CF^3*uec^2*G[0, zb]*Log[Q2dmu2])/16 + 
   (95*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/96 - 
   (979*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/48 - 
   (329*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (1061*CA^2*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/640 + 
   (843*CA*CF^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/160 - 
   (13*CF^3*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/160 - 
   (597*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (1501*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (239*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2])/2 + 
   (523*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/96 + 
   (995*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/24 + 
   (27*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 + 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/1280 - 
   (843*CA*CF^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/320 + 
   (13*CF^3*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/320 - 
   (87*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/2 - 
   (415*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (17*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (357*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (135*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/1280 - 
   (353*CA*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/144 - 
   (161*CF^3*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/480 - 
   (5*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (21*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(2*zb) + 
   (27*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/(4*zb) + 
   (93*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/(2*zb) - 
   (33*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*zb) - 
   (137*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(16*zb) - 
   (255*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*zb) - 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(1280*zb) + 
   (353*CA*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(144*zb) + 
   (161*CF^3*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(480*zb) + 
   (1509*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 + 
   (1285*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (1747*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2] - 
   (3017*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/96 - 
   (257*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/64 - 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2560 + 
   (353*CA*CF^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/288 + 
   (161*CF^3*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/960 + 
   (73*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (827*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (1935*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (51*CA^2*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (33*CA*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   5*CF^3*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2] + 
   (2607*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (3069*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (1161*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (99*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (149*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (95*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (429*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (227*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/48 - 
   (427*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/48 - 
   (9*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (39*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (201*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (191*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(48*zb) + 
   (283*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(48*zb) + 
   (33*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (1761*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (675*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (135*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (47*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/96 + 
   (1913*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/96 + 
   (3*CF^3*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (351*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (31*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (83*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (51*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (317*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/48 - 
   (21*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (9*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (51*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (231*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (51*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (103*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(24*zb) + 
   (79*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (1713*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (657*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (513*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (1489*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 + 
   (99*CF^3*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (231*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (21*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   18*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2] - 
   (75*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (19*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (27*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (189*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (51*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (117*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (69*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (1101*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (1119*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (1173*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (39*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (335*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (33*CF^3*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CA*CF^2*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/4 + 
   5*CF^3*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2] - 
   (5*CF^3*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/4 - 
   (125*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (251*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (777*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (153*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   132*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   5*CF^3*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (367*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (407*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (297*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   66*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (5*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (535*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (111*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (565*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (1169*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   5*CF^3*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (6*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (147*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (105*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (649*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (1061*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(12*zb) - 
   (9*CF^3*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   128*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (1467*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (141*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (565*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (1169*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (17*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (491*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   51*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (997*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (2279*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   5*CF^3*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (6*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (249*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (60*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (277*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) - 
   (2081*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (49*CF^3*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   118*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (351*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (141*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (997*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (2279*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (5*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (165*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (237*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   18*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (59*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (283*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (11*CF^3*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (9*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (69*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (147*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (257*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (65*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (47*CF^3*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (153*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (619*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (353*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (59*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (283*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (11*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (153*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (241*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (65*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (137*CF^3*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (6*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (51*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (285*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (137*CF^3*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (471*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1215*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   28*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (2059*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (137*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (375*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (105*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   6*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (149*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (523*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (67*CF^3*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (3*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb^2) - 
   (3*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*zb^2) - 
   (135*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (123*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (39*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (191*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (467*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (81*CF^3*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (621*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1087*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (141*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (149*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (523*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (67*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (93*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (99*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (57*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (33*CF^3*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (9*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (3*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*zb^2) - 
   (3*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb^2 - 
   (63*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (27*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (135*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (33*CF^3*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (555*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (987*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (131*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (491*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (33*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (345*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (147*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (435*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (177*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (141*CF^3*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (9*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*zb^2) + 
   (9*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*zb^2) + 
   (123*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (87*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (33*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (177*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (141*CF^3*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (327*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (819*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (807*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (177*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (141*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/2 - 
   (5*CF^3*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/zb - 
   (5*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   162*CA^2*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   96*CA*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   48*CF^3*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   81*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   144*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   24*CF^3*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   119*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   37*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   30*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (119*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (37*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (30*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (119*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (239*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   21*CF^3*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (421*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (49*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   24*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (106*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (43*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (33*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (923*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (865*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   15*CF^3*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (287*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   15*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   11*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (145*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (18*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (20*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (655*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (711*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (31*CF^3*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   92*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   13*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   15*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (187*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (19*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (75*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (229*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (397*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   6*CF^3*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (253*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (79*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (9*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (64*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (53*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (21*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (641*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (169*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (27*CF^3*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   54*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   23*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (54*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (61*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (19*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (279*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (307*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   4*CF^3*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   33*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (81*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   6*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (129*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (93*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (3*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (345*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (519*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (15*CF^3*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   81*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (241*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (63*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (81*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (29*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (177*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (81*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (643*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (225*CF^3*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (111*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (287*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   6*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (111*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (73*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (45*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (111*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (533*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (51*CF^3*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (189*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   73*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   18*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (759*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (181*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (99*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (441*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   62*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (63*CF^3*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (57*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (147*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (75*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (459*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (219*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (21*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (291*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (201*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (33*CF^3*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   39*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (303*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (35*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (315*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (42*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (20*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (165*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (393*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (101*CF^3*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   24*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (279*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (75*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (387*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (183*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (3*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (201*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (315*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (51*CF^3*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (81*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (249*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (81*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (81*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (81*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (3*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (81*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (267*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (99*CF^3*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (87*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (189*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (123*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (171*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (135*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (99*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (39*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (189*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (57*CF^3*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   3*CA*CF^2*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   12*CF^3*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   3*CF^3*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   3*CA*CF^2*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   12*CF^3*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   3*CF^3*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (9*CA*CF^2*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   18*CF^3*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (9*CF^3*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA*CF^2*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   18*CF^3*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (9*CF^3*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   972*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   768*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   48*CF^3*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   486*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   384*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   24*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   746*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   692*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   48*CF^3*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (746*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (692*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (48*CF^3*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   373*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   346*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   24*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   688*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   652*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   48*CF^3*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (676*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (670*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (60*CF^3*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   344*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   326*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   24*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   507*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   590*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   56*CF^3*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (495*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (608*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (68*CF^3*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (507*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   295*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   28*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   638*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   626*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   48*CF^3*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (611*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (665*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (78*CF^3*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   319*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   313*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   24*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1885*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   565*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   57*CF^3*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (448*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (598*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (84*CF^3*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1885*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (565*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (57*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (823*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   510*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   58*CF^3*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (386*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (546*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (88*CF^3*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (823*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   255*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   29*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1125*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   456*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   75*CF^3*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (519*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (486*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (102*CF^3*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (1125*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   228*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (75*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (2377*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1223*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   48*CF^3*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1097*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (1349*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (105*CF^3*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (2377*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1223*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   24*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1751*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   557*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   51*CF^3*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (805*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (599*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (108*CF^3*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1751*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (557*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (51*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1615*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   532*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   51*CF^3*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (719*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (583*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (126*CF^3*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (1615*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   266*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (51*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1125*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   483*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   63*CF^3*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (246*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (516*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (138*CF^3*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (1125*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (483*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (63*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1353*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (961*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   44*CF^3*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (609*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (509*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (122*CF^3*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (1353*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (961*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   22*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   231*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (867*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   57*CF^3*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (207*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (444*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (132*CF^3*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (231*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (867*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (57*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (783*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   390*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   57*CF^3*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (174*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (396*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (132*CF^3*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (783*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   195*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (57*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (465*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   342*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   81*CF^3*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (411*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (333*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (153*CF^3*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (465*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   171*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (81*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   486*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1393*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (291*CF^3*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (486*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (1393*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (291*CF^3*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   243*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1393*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (291*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   357*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1217*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   144*CF^3*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (357*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1217*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (144*CF^3*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (357*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1217*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   72*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   327*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   578*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   144*CF^3*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (318*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (1171*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (165*CF^3*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (327*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   289*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   72*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (453*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   501*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   153*CF^3*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (435*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (1017*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (174*CF^3*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (453*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (501*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (153*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1203*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1115*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   144*CF^3*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (561*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1145*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (195*CF^3*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (1203*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1115*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   72*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (831*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   483*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   153*CF^3*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (192*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (975*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (207*CF^3*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (831*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (483*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (153*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (711*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (885*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   153*CF^3*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (162*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (879*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (222*CF^3*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (711*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (885*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (153*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   108*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   372*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   174*CF^3*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (387*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (717*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (246*CF^3*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   54*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   186*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   87*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   243*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (951*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   181*CF^3*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (243*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (951*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (181*CF^3*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (951*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (181*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (333*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (813*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   183*CF^3*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (333*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (813*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (183*CF^3*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (333*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (813*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (183*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (603*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (771*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   183*CF^3*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (144*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (771*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (210*CF^3*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (603*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (771*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (183*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (189*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (639*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   198*CF^3*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (351*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (639*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (225*CF^3*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (189*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (639*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   99*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (657*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   183*CF^3*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (657*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (183*CF^3*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (657*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (183*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (297*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (531*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   198*CF^3*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (297*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (531*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (198*CF^3*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (297*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (531*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   99*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (459*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   198*CF^3*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (459*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (198*CF^3*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (459*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   99*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   162*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (459*CF^3*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (162*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (459*CF^3*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   81*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (459*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   6*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (12*CF^3*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   3*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   6*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (12*CF^3*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   3*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   9*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (18*CF^3*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (9*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   9*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (18*CF^3*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (9*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (15*CA^2*CF*uec^2*Log[Q2dmu2]^2)/4 + (183*CA*CF^2*uec^2*Log[Q2dmu2]^2)/
    32 + (3699*CF^3*uec^2*Log[Q2dmu2]^2)/32 + 
   (19*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/64 - 
   (475*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/64 - 
   (237*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2)/32 - 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]^2)/2560 + 
   (2529*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2)/1280 - 
   (39*CF^3*Pi^4*uec^2*Log[Q2dmu2]^2)/640 - 
   (1383*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2)/32 - 
   (657*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2)/8 - 
   (2847*CF^3*uec^2*zb*Log[Q2dmu2]^2)/32 + 
   (63*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
   (1045*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
   (441*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/128 + 
   (1061*CA^2*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/5120 - 
   (2529*CA*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/2560 + 
   (39*CF^3*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/1280 + 
   (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2)/2 + 117*CF^3*uec^2*del[zb]*
    Log[Q2dmu2]^2 - (99*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/32 - 
   (1065*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/128 + 
   (1061*CA^2*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/15360 + 
   (2529*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/10240 - 
   (39*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/640 + 
   (51*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (543*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (2835*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (99*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (351*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (2583*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (1827*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (297*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (63*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (21*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (291*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (51*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (103*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (27*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (135*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (585*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (51*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (61*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(32*zb) + 
   (99*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (423*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (1035*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (1719*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 + 
   (377*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (129*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (75*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (357*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1125*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CA^2*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (99*CA*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (15*CF^3*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (381*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (681*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (567*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (99*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CF^3*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (21*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (357*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (315*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (149*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (577*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (207*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (315*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (191*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (511*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (27*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (243*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1137*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (549*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (149*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (577*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CF^3*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (255*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   33*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (147*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (81*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (45*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (147*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (117*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1023*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   33*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (491*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (147*CF^3*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (135*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (177*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (141*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (45*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (45*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (441*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (177*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (141*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (279*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (783*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1275*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (177*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (141*CF^3*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (81*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   36*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   36*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (81*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   54*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   18*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (111*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (51*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (45*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (111*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (51*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (45*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (111*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (345*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (63*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   24*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (39*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   18*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (24*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (51*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (99*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (219*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (321*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (45*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (117*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (33*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (33*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (117*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (15*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (15*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   9*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (501*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (93*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (87*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (135*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (81*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (3*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (225*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (81*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (501*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (297*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (99*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (147*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (99*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (21*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (63*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (99*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (381*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   18*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (81*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (81*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (45*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (57*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (81*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (315*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (141*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (45*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (81*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (27*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (9*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (81*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (207*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   243*CA^2*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   288*CA*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   36*CF^3*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (243*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   144*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   18*CF^3*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (357*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   255*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   36*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (357*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (255*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (36*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (357*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (255*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   18*CF^3*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (327*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   240*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   36*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (159*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (489*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (45*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (327*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   120*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   18*CF^3*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (453*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (423*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   42*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (435*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (216*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (51*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (453*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (423*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   21*CF^3*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (1203*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (921*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   36*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (561*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (957*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (117*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (1203*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (921*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   18*CF^3*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (831*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   204*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (81*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (96*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (417*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (63*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (831*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   102*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (81*CF^3*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (711*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (741*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   39*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (81*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (375*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (66*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (711*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (741*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (39*CF^3*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   54*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (639*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (99*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (387*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (315*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (153*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   27*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (639*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (99*CF^3*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (951*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (315*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (951*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (315*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (243*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (951*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (315*CF^3*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (333*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (813*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   81*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (333*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (813*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (81*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (333*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (813*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CF^3*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (603*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (771*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   81*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (72*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (771*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (189*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (603*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (771*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CF^3*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (189*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (639*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   90*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (351*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (639*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (207*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (189*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (639*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   45*CF^3*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (243*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (657*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (183*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (243*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (657*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (183*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (657*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (183*CF^3*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (297*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (531*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   99*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (297*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (531*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (99*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (297*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (531*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (99*CF^3*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (459*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   99*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (459*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (99*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (459*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (99*CF^3*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   81*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (459*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (81*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (459*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (81*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (459*CF^3*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CA^2*CF*uec^2*Log[Q2dmu2]^3)/4 - (105*CA*CF^2*uec^2*Log[Q2dmu2]^3)/32 - 
   (1395*CF^3*uec^2*Log[Q2dmu2]^3)/32 - (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/
    64 + (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3)/64 + 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^3)/8 + (63*CA^2*CF*uec^2*zb*Log[Q2dmu2]^3)/
    8 + (351*CA*CF^2*uec^2*zb*Log[Q2dmu2]^3)/16 + 
   (477*CF^3*uec^2*zb*Log[Q2dmu2]^3)/16 - 
   (17*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/128 - 
   (297*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/128 - 
   (15*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/16 - 
   (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/4 - 
   (99*CF^3*uec^2*del[zb]*Log[Q2dmu2]^3)/2 + 
   (495*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/256 + 
   (435*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/128 + 
   (1061*CA^2*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/15360 - 
   (2529*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/5120 + 
   (39*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/1280 - 
   (15*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (21*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/2 + 
   (549*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (51*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (99*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (15*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (129*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (183*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (81*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/64 + 
   (99*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (15*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (75*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (303*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (51*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (59*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (27*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (9*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (45*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (315*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (51*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(64*zb) - 
   (59*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (27*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (9*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (261*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (633*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/128 - 
   (59*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (27*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   9*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3 - 18*CF^3*uec^2*G[0, 0, zb]*
    Log[Q2dmu2]^3 + (27*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (27*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   9*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (33*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (21*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (45*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (33*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (21*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (45*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (33*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (159*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (63*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (27*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (3*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (81*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (27*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (3*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (99*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (27*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (129*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (135*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (21*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (9*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (15*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (27*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (81*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (69*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (81*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   72*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   18*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (81*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   36*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   9*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (111*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (123*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   18*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (111*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (123*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (18*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (111*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (123*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   9*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (201*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (231*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   18*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (24*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/zb + 
   (231*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (45*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (201*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (231*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   9*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (63*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   48*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   21*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (117*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (48*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (51*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (63*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   24*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (21*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (81*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (219*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (117*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (219*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (117*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (81*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (219*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (117*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (99*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (177*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (63*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (99*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (177*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (63*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (99*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (177*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (63*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (153*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   33*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (81*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (153*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (33*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/zb - 
   (81*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (153*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (33*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (81*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   27*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (153*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (27*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (153*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (81*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (27*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (153*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (9*CA^2*CF*uec^2*Log[Q2dmu2]^4)/64 + (117*CA*CF^2*uec^2*Log[Q2dmu2]^4)/
    64 + (405*CF^3*uec^2*Log[Q2dmu2]^4)/32 - 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^4)/256 - 
   (297*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4)/128 - 
   (45*CF^3*Pi^2*uec^2*Log[Q2dmu2]^4)/64 - 
   (63*CA^2*CF*uec^2*zb*Log[Q2dmu2]^4)/64 - 
   (279*CA*CF^2*uec^2*zb*Log[Q2dmu2]^4)/64 - 
   (1053*CF^3*uec^2*zb*Log[Q2dmu2]^4)/128 + 
   (51*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/512 + 
   (297*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/256 + 
   (45*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/128 + 
   (27*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/32 + 
   (1917*CF^3*uec^2*del[zb]*Log[Q2dmu2]^4)/128 + 
   (17*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/512 - 
   (297*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/1024 - 
   (45*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/64 + 
   (27*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/32 - 
   (27*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (27*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (81*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/8 - 
   (27*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (9*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (135*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
   (9*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(32*zb) - 
   (135*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(32*zb) - 
   (27*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/128 - 
   (99*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (189*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (81*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (27*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (27*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (81*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (27*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (27*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (99*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (171*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (99*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (171*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(16*zb) + 
   (27*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(4*zb) + 
   (99*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (171*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/8 - 
   (81*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (153*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (135*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (81*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (153*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(16*zb) + 
   (135*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(16*zb) + 
   (81*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (153*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (135*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (81*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (153*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (81*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
   (27*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(4*zb) - 
   (153*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (81*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (27*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/8 - 
   (153*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^5)/320 - (81*CA*CF^2*uec^2*Log[Q2dmu2]^5)/
    320 - (81*CF^3*uec^2*Log[Q2dmu2]^5)/40 + 
   (27*CA^2*CF*uec^2*zb*Log[Q2dmu2]^5)/640 + 
   (243*CA*CF^2*uec^2*zb*Log[Q2dmu2]^5)/640 + 
   (81*CF^3*uec^2*zb*Log[Q2dmu2]^5)/80 - 
   (81*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5)/256 - 
   (2349*CF^3*uec^2*del[zb]*Log[Q2dmu2]^5)/640 + 
   (51*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/2560 + 
   (891*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/2560 + 
   (27*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/128 + 
   (81*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (81*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^5)/40 + 
   (81*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^5)/40 - 
   (81*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/320 - 
   (81*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/80 - 
   (81*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/80 - 
   (81*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/320 - 
   (27*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/20 - 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^5)/40 + 
   (81*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/(320*zb) + 
   (27*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/(20*zb) + 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^5)/(40*zb) + 
   (81*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/640 + 
   (27*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/40 + 
   (81*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/80 + 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^6)/640 + (81*CA*CF^2*uec^2*Log[Q2dmu2]^6)/
    320 + (81*CF^3*uec^2*Log[Q2dmu2]^6)/160 - 
   (27*CA^2*CF*uec^2*zb*Log[Q2dmu2]^6)/1280 - 
   (81*CA*CF^2*uec^2*zb*Log[Q2dmu2]^6)/640 - (81*CF^3*uec^2*zb*Log[Q2dmu2]^6)/
    320 - (9*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^6)/1280 + 
   (81*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^6)/2560 + 
   (81*CF^3*uec^2*del[zb]*Log[Q2dmu2]^6)/160 - 
   (27*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^7)/8960 - 
   (243*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^7)/8960 - 
   (243*CF^3*uec^2*del[zb]*Log[Q2dmu2]^7)/2240 - 
   8*CA*CF^2*uec^2*PlusD[zb, 0] - 120*CF^3*uec^2*PlusD[zb, 0] + 
   (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0])/2 + (55*CF^3*Pi^2*uec^2*PlusD[zb, 0])/
    6 - (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 0])/256 + 
   (377*CF^3*Pi^4*uec^2*PlusD[zb, 0])/3840 + 
   (157783*CA^2*CF*Pi^6*uec^2*PlusD[zb, 0])/967680 + 
   (4933*CA*CF^2*Pi^6*uec^2*PlusD[zb, 0])/483840 - 
   (67*CF^3*Pi^6*uec^2*PlusD[zb, 0])/48384 + 12*CA*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 0] + 156*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0] - 
   (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/4 - 
   (355*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/32 + 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/3840 + 
   (843*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/1280 - 
   (13*CF^3*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/160 - 
   9*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 99*CF^3*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 0] + (495*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 + 
   (435*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 + 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/2560 - 
   (2529*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/1280 + 
   (39*CF^3*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/640 + 
   (9*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/2 + 
   (639*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/16 + 
   (17*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/64 - 
   (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/64 - 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/8 - 
   (135*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/64 - 
   (783*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/64 + 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/256 + 
   (297*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/128 + 
   (45*CF^3*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/64 - 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/320 + 
   (81*CA*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/320 + 
   (81*CF^3*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/40 - 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/640 - 
   (81*CA*CF^2*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/320 - 
   (81*CF^3*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/160 + 
   16*CA*CF^2*uec^2*PlusD[zb, 1] + 104*CF^3*uec^2*PlusD[zb, 1] - 
   11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 1] - (355*CF^3*Pi^2*uec^2*PlusD[zb, 1])/
    48 + (1061*CA^2*CF*Pi^4*uec^2*PlusD[zb, 1])/1920 + 
   (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 1])/320 - 
   (13*CF^3*Pi^4*uec^2*PlusD[zb, 1])/240 - 24*CA*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 1] - 132*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   (165*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/8 + 
   (145*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/16 + 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/640 - 
   (843*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/160 + 
   (13*CF^3*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/160 + 
   18*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1] + 
   (639*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/8 + 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/32 - 
   (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/16 - 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/4 - 
   (45*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/4 - 
   (261*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/8 + 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/32 + 
   (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/8 + 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/8 - 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/32 + 
   (27*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/16 + 
   (27*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/4 - 
   (81*CA^2*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/160 - 
   (81*CA*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/40 - 
   (81*CF^3*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/40 - 
   16*CA*CF^2*uec^2*PlusD[zb, 2] - 44*CF^3*uec^2*PlusD[zb, 2] + 
   (55*CA*CF^2*Pi^2*uec^2*PlusD[zb, 2])/4 + 
   (145*CF^3*Pi^2*uec^2*PlusD[zb, 2])/48 + 
   (1061*CA^2*CF*Pi^4*uec^2*PlusD[zb, 2])/640 - 
   (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 2])/80 + 
   (13*CF^3*Pi^4*uec^2*PlusD[zb, 2])/480 + 24*CA*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 2] + (213*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/4 + 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/16 - 
   (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/4 - 
   (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/2 - 
   (45*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/2 - 
   (261*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/8 + 
   (153*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/32 + 
   (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/4 + 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/8 - 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/8 + 
   (9*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/2 + 
   9*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2] - 
   (81*CA^2*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/32 - 
   (27*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/4 - 
   (27*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/8 + 
   (32*CA*CF^2*uec^2*PlusD[zb, 3])/3 + (71*CF^3*uec^2*PlusD[zb, 3])/6 + 
   (17*CA^2*CF*Pi^2*uec^2*PlusD[zb, 3])/8 - 
   (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 3])/3 - (5*CF^3*Pi^2*uec^2*PlusD[zb, 3])/
    9 - 20*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3] - 
   (29*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/2 + 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/8 + 
   22*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3] + 
   (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/6 - 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/4 + 
   6*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3] + 6*CF^3*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 3] - (27*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3])/4 - 
   12*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3] - 3*CF^3*uec^2*Log[Q2dmu2]^3*
    PlusD[zb, 3] - (20*CA*CF^2*uec^2*PlusD[zb, 4])/3 - 
   (29*CF^3*uec^2*PlusD[zb, 4])/12 + (51*CA^2*CF*Pi^2*uec^2*PlusD[zb, 4])/
    16 + (22*CA*CF^2*Pi^2*uec^2*PlusD[zb, 4])/3 + 
   (5*CF^3*Pi^2*uec^2*PlusD[zb, 4])/36 - 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/4 + 
   4*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4] + 2*CF^3*uec^2*Log[Q2dmu2]*
    PlusD[zb, 4] - (81*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4])/8 - 
   12*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4] - 
   (3*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4])/2 - 
   (27*CA^2*CF*uec^2*PlusD[zb, 5])/10 + (16*CA*CF^2*uec^2*PlusD[zb, 5])/15 + 
   (4*CF^3*uec^2*PlusD[zb, 5])/15 - (81*CA^2*CF*uec^2*Log[Q2dmu2]*
     PlusD[zb, 5])/10 - (32*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/5 - 
   (2*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/5 - 
   (27*CA^2*CF*uec^2*PlusD[zb, 6])/10 - (64*CA*CF^2*uec^2*PlusD[zb, 6])/45 - 
   (2*CF^3*uec^2*PlusD[zb, 6])/45 + (49*CA^2*CF*uec^2*Zeta[3])/12 - 
   (1081*CA*CF^2*uec^2*Zeta[3])/48 - (1105*CF^3*uec^2*Zeta[3])/16 - 
   (1003*CA^2*CF*Pi^2*uec^2*Zeta[3])/288 + (231*CA*CF^2*Pi^2*uec^2*Zeta[3])/
    32 + (35*CF^3*Pi^2*uec^2*Zeta[3])/12 + (1329*CA^2*CF*uec^2*zb*Zeta[3])/
    16 + (623*CA*CF^2*uec^2*zb*Zeta[3])/8 + (349*CF^3*uec^2*zb*Zeta[3])/8 - 
   (1003*CA^2*CF*Pi^2*uec^2*zb*Zeta[3])/576 - 
   (693*CA*CF^2*Pi^2*uec^2*zb*Zeta[3])/64 - (35*CF^3*Pi^2*uec^2*zb*Zeta[3])/
    24 - (3*CA^2*CF*uec^2*zb^2*Zeta[3])/16 + (3*CA*CF^2*uec^2*zb^2*Zeta[3])/
    4 - (21*CA*CF^2*uec^2*del[zb]*Zeta[3])/2 - 77*CF^3*uec^2*del[zb]*
    Zeta[3] + (1155*CA*CF^2*Pi^2*uec^2*del[zb]*Zeta[3])/128 + 
   (1015*CF^3*Pi^2*uec^2*del[zb]*Zeta[3])/192 + 
   (62599*CA^2*CF*Pi^4*uec^2*del[zb]*Zeta[3])/69120 - 
   (5901*CA*CF^2*Pi^4*uec^2*del[zb]*Zeta[3])/2560 + 
   (91*CF^3*Pi^4*uec^2*del[zb]*Zeta[3])/1920 - 
   (175*CA^2*CF*uec^2*G[0, zb]*Zeta[3])/24 + 
   (167*CA*CF^2*uec^2*G[0, zb]*Zeta[3])/3 + (439*CF^3*uec^2*G[0, zb]*Zeta[3])/
    8 - (1003*CA^2*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/48 - 
   (231*CA*CF^2*Pi^2*uec^2*G[0, zb]*Zeta[3])/4 - 
   (35*CF^3*Pi^2*uec^2*G[0, zb]*Zeta[3])/12 - 
   (2261*CA^2*CF*uec^2*zb*G[0, zb]*Zeta[3])/24 - 
   (1007*CA*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/12 - 27*CF^3*uec^2*zb*G[0, zb]*
    Zeta[3] + (1003*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/96 + 
   (231*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/8 + 
   (35*CF^3*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/24 - 
   (3*CA^2*CF*uec^2*zb^3*G[0, zb]*Zeta[3])/16 - 
   (35*CA^2*CF*uec^2*G[1, zb]*Zeta[3])/4 - 
   (263*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/24 - 
   (637*CF^3*uec^2*G[1, zb]*Zeta[3])/24 + 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/96 + 
   (343*CA*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/9 + 
   (89*CF^3*Pi^2*uec^2*G[1, zb]*Zeta[3])/12 - (3*CF^3*uec^2*G[1, zb]*Zeta[3])/
    (-2 + zb) + (21*CA^2*CF*uec^2*G[1, zb]*Zeta[3])/(8*zb) + 
   (91*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/(4*zb) + 
   (285*CF^3*uec^2*G[1, zb]*Zeta[3])/(8*zb) - 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/(96*zb) - 
   (343*CA*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/(9*zb) - 
   (89*CF^3*Pi^2*uec^2*G[1, zb]*Zeta[3])/(12*zb) + 
   (949*CA^2*CF*uec^2*zb*G[1, zb]*Zeta[3])/16 + 
   (477*CA*CF^2*uec^2*zb*G[1, zb]*Zeta[3])/8 + 
   (1151*CF^3*uec^2*zb*G[1, zb]*Zeta[3])/48 - 
   (1003*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/192 - 
   (343*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/18 - 
   (89*CF^3*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/24 + 
   (3*CA^2*CF*uec^2*zb^3*G[1, zb]*Zeta[3])/16 + 
   (177*CA^2*CF*uec^2*G[0, 0, zb]*Zeta[3])/2 - 42*CA*CF^2*uec^2*G[0, 0, zb]*
    Zeta[3] - 28*CF^3*uec^2*G[0, 0, zb]*Zeta[3] + 
   (177*CA^2*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/4 + 
   63*CA*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[3] + 14*CF^3*uec^2*zb*G[0, 0, zb]*
    Zeta[3] - (589*CA^2*CF*uec^2*G[0, 1, zb]*Zeta[3])/12 + 
   (17*CA*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/12 + 
   (27*CF^3*uec^2*G[0, 1, zb]*Zeta[3])/2 + 
   (601*CA^2*CF*uec^2*G[0, 1, zb]*Zeta[3])/(12*zb) - 
   (5*CA*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/(12*zb) - 
   (39*CF^3*uec^2*G[0, 1, zb]*Zeta[3])/(2*zb) - 
   (733*CA^2*CF*uec^2*zb*G[0, 1, zb]*Zeta[3])/24 - 
   (955*CA*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/24 - 
   (33*CF^3*uec^2*zb*G[0, 1, zb]*Zeta[3])/4 - 
   (177*CA^2*CF*uec^2*G[1, 0, zb]*Zeta[3])/4 - 
   (371*CA*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/12 + 
   (51*CF^3*uec^2*G[1, 0, zb]*Zeta[3])/4 + 
   (177*CA^2*CF*uec^2*G[1, 0, zb]*Zeta[3])/(4*zb) + 
   (49*CA*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/(6*zb) - 
   (89*CF^3*uec^2*G[1, 0, zb]*Zeta[3])/(4*zb) - 
   (177*CA^2*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/8 - 
   (833*CA*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/24 - 
   (117*CF^3*uec^2*zb*G[1, 0, zb]*Zeta[3])/8 + 
   (173*CA^2*CF*uec^2*G[1, 1, zb]*Zeta[3])/8 + 
   (141*CA*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/4 + 
   (CF^3*uec^2*G[1, 1, zb]*Zeta[3])/6 - 
   (87*CA^2*CF*uec^2*G[1, 1, zb]*Zeta[3])/(4*zb) - 
   (19*CA*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/zb + 
   (71*CF^3*uec^2*G[1, 1, zb]*Zeta[3])/(6*zb) + 
   (179*CA^2*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/16 + 
   (171*CA*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/8 + 
   (169*CF^3*uec^2*zb*G[1, 1, zb]*Zeta[3])/12 - 3*CA*CF^2*uec^2*G[2, 1, zb]*
    Zeta[3] + 12*CF^3*uec^2*G[2, 1, zb]*Zeta[3] - 
   3*CF^3*uec^2*zb*G[2, 1, zb]*Zeta[3] + 531*CA^2*CF*uec^2*G[0, 0, 0, zb]*
    Zeta[3] + 336*CA*CF^2*uec^2*G[0, 0, 0, zb]*Zeta[3] + 
   28*CF^3*uec^2*G[0, 0, 0, zb]*Zeta[3] - 
   (531*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/2 - 
   168*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Zeta[3] - 
   14*CF^3*uec^2*zb*G[0, 0, 0, zb]*Zeta[3] - 
   (2027*CA^2*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (811*CA*CF^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
   28*CF^3*uec^2*G[0, 0, 1, zb]*Zeta[3] + 
   (1943*CA^2*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/(6*zb) + 
   (883*CA*CF^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (36*CF^3*uec^2*G[0, 0, 1, zb]*Zeta[3])/zb + 
   (2027*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/12 + 
   (811*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/6 + 
   14*CF^3*uec^2*zb*G[0, 0, 1, zb]*Zeta[3] - 
   (3809*CA^2*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/12 - 
   (1591*CA*CF^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/6 - 
   28*CF^3*uec^2*G[0, 1, 0, zb]*Zeta[3] + 
   (884*CA^2*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (1807*CA*CF^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/(6*zb) + 
   (47*CF^3*uec^2*G[0, 1, 0, zb]*Zeta[3])/zb + 
   (3809*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/24 + 
   (1591*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/12 + 
   14*CF^3*uec^2*zb*G[0, 1, 0, zb]*Zeta[3] + 177*CA^2*CF*uec^2*G[0, 1, 1, zb]*
    Zeta[3] + (616*CA*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (88*CF^3*uec^2*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (643*CA^2*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/(4*zb) - 
   (676*CA*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (163*CF^3*uec^2*G[0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (177*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/2 - 
   (308*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (44*CF^3*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (531*CA^2*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/2 - 
   (1883*CA*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/6 - 
   (127*CF^3*uec^2*G[1, 0, 0, zb]*Zeta[3])/2 + 
   (531*CA^2*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/(2*zb) + 
   (1883*CA*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/(6*zb) + 
   (127*CF^3*uec^2*G[1, 0, 0, zb]*Zeta[3])/(2*zb) + 
   (531*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/4 + 
   (1883*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/12 + 
   (127*CF^3*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/4 + 
   (643*CA^2*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/4 + 
   (1477*CA*CF^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/6 + 
   65*CF^3*uec^2*G[1, 0, 1, zb]*Zeta[3] - 
   (601*CA^2*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/(4*zb) - 
   (1549*CA*CF^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/(6*zb) - 
   (83*CF^3*uec^2*G[1, 0, 1, zb]*Zeta[3])/zb - 
   (643*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/8 - 
   (1477*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/12 - 
   (65*CF^3*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/2 + 
   (531*CA^2*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/4 + 
   (427*CA*CF^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/2 + 
   (230*CF^3*uec^2*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (531*CA^2*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/(4*zb) - 
   (427*CA*CF^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/(2*zb) - 
   (230*CF^3*uec^2*G[1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (531*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/8 - 
   (427*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/4 - 
   (115*CF^3*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (531*CA^2*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/8 - 
   147*CA*CF^2*uec^2*G[1, 1, 1, zb]*Zeta[3] - 
   (163*CF^3*uec^2*G[1, 1, 1, zb]*Zeta[3])/2 + 
   (531*CA^2*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/(8*zb) + 
   (147*CA*CF^2*uec^2*G[1, 1, 1, zb]*Zeta[3])/zb + 
   (163*CF^3*uec^2*G[1, 1, 1, zb]*Zeta[3])/(2*zb) + 
   (531*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/16 + 
   (147*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/2 + 
   (163*CF^3*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/4 + 
   6*CA*CF^2*uec^2*G[1, 2, 1, zb]*Zeta[3] - 
   (12*CF^3*uec^2*G[1, 2, 1, zb]*Zeta[3])/zb - 
   3*CA*CF^2*uec^2*zb*G[1, 2, 1, zb]*Zeta[3] - 
   (35*CA^2*CF*uec^2*Log[Q2dmu2]*Zeta[3])/8 + 
   (317*CA*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/8 + 
   (321*CF^3*uec^2*Log[Q2dmu2]*Zeta[3])/4 - 
   (1003*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/96 - 
   (693*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (35*CF^3*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/8 - 
   49*CA^2*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3] - 
   (557*CA*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/8 - 
   (747*CF^3*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 + 
   (1003*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/192 + 
   (693*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (35*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 + 
   (63*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1491*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (1003*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/576 - 
   (693*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/128 - 
   (35*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (177*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (63*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   42*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (177*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (189*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   21*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (177*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (49*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (93*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (177*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) + 
   (7*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) - 
   (117*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) - 
   (177*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (217*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (159*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (531*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   252*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   42*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (531*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   126*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   21*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (643*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (395*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   42*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (601*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (425*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (54*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (643*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (395*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   21*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (531*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (427*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (141*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (531*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (427*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (141*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (531*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (427*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (141*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (531*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   147*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (163*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (531*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) - 
   (147*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (163*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (531*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (147*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (163*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (177*CA^2*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (189*CA*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (63*CF^3*uec^2*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (177*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (567*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (63*CF^3*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (945*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (1827*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (1003*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/384 + 
   (2079*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (105*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (531*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (189*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (63*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (531*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (189*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (63*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (531*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (147*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (531*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*zb) + 
   (147*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*zb) + 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*zb) + 
   (531*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (147*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (81*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (177*CA^2*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (189*CA*CF^2*uec^2*Log[Q2dmu2]^3*Zeta[3])/8 + 
   (63*CF^3*uec^2*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (177*CA^2*CF*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (189*CA*CF^2*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (63*CF^3*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (59*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (189*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (63*CF^3*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (177*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/128 - 
   (567*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/128 - 
   (189*CF^3*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/32 + 
   21*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[3] + 
   (497*CF^3*uec^2*PlusD[zb, 0]*Zeta[3])/8 + 
   (1003*CA^2*CF*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/288 - 
   (231*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/32 - 
   (35*CF^3*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/12 - 
   (315*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 - 
   (609*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 + 
   (1003*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/96 + 
   (693*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/16 + 
   (35*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 - 
   (177*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 + 
   (189*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 + 
   (63*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/2 - 
   (177*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/16 - 
   (189*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/8 - 
   (63*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/4 - 
   (105*CA*CF^2*uec^2*PlusD[zb, 1]*Zeta[3])/2 - 
   (203*CF^3*uec^2*PlusD[zb, 1]*Zeta[3])/4 + 
   (1003*CA^2*CF*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/48 + 
   (231*CA*CF^2*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/4 + 
   (35*CF^3*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/12 - 
   (177*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 + 
   (63*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/2 + 
   42*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] - 
   (531*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/8 - 
   (189*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/2 - 
   (63*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/2 - 
   (177*CA^2*CF*uec^2*PlusD[zb, 2]*Zeta[3])/4 + 21*CA*CF^2*uec^2*PlusD[zb, 2]*
    Zeta[3] + 14*CF^3*uec^2*PlusD[zb, 2]*Zeta[3] - 
   (531*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/4 - 
   126*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3] - 
   21*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3] - 
   (177*CA^2*CF*uec^2*PlusD[zb, 3]*Zeta[3])/2 - 56*CA*CF^2*uec^2*PlusD[zb, 3]*
    Zeta[3] - (14*CF^3*uec^2*PlusD[zb, 3]*Zeta[3])/3 + 
   (3481*CA^2*CF*uec^2*Zeta[3]^2)/48 + (441*CA*CF^2*uec^2*Zeta[3]^2)/8 + 
   (49*CF^3*uec^2*Zeta[3]^2)/4 - (3481*CA^2*CF*uec^2*zb*Zeta[3]^2)/96 - 
   (441*CA*CF^2*uec^2*zb*Zeta[3]^2)/16 - (49*CF^3*uec^2*zb*Zeta[3]^2)/8 - 
   (3481*CA^2*CF*uec^2*del[zb]*Zeta[3]^2)/288 + 
   (441*CA*CF^2*uec^2*del[zb]*Zeta[3]^2)/64 + 
   (49*CF^3*uec^2*del[zb]*Zeta[3]^2)/4 - 
   (3481*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/96 - 
   (1323*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/32 - 
   (147*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/8 - 
   (3481*CA^2*CF*uec^2*PlusD[zb, 0]*Zeta[3]^2)/48 - 
   (441*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[3]^2)/8 - 
   (49*CF^3*uec^2*PlusD[zb, 0]*Zeta[3]^2)/4 + (2451*CA^2*CF*uec^2*Zeta[5])/
    40 - (1023*CA*CF^2*uec^2*Zeta[5])/40 - (93*CF^3*uec^2*Zeta[5])/5 + 
   (2451*CA^2*CF*uec^2*zb*Zeta[5])/80 + (3069*CA*CF^2*uec^2*zb*Zeta[5])/80 + 
   (93*CF^3*uec^2*zb*Zeta[5])/10 - (1023*CA*CF^2*uec^2*del[zb]*Zeta[5])/32 - 
   (2697*CF^3*uec^2*del[zb]*Zeta[5])/80 + 
   (13889*CA^2*CF*Pi^2*uec^2*del[zb]*Zeta[5])/960 + 
   (11253*CA*CF^2*Pi^2*uec^2*del[zb]*Zeta[5])/320 + 
   (31*CF^3*Pi^2*uec^2*del[zb]*Zeta[5])/16 + 
   (7353*CA^2*CF*uec^2*G[0, zb]*Zeta[5])/20 + 
   (1023*CA*CF^2*uec^2*G[0, zb]*Zeta[5])/5 + (93*CF^3*uec^2*G[0, zb]*Zeta[5])/
    5 - (7353*CA^2*CF*uec^2*zb*G[0, zb]*Zeta[5])/40 - 
   (1023*CA*CF^2*uec^2*zb*G[0, zb]*Zeta[5])/10 - 
   (93*CF^3*uec^2*zb*G[0, zb]*Zeta[5])/10 - 
   (7353*CA^2*CF*uec^2*G[1, zb]*Zeta[5])/40 - 
   (997*CA*CF^2*uec^2*G[1, zb]*Zeta[5])/5 - (183*CF^3*uec^2*G[1, zb]*Zeta[5])/
    5 + (7353*CA^2*CF*uec^2*G[1, zb]*Zeta[5])/(40*zb) + 
   (997*CA*CF^2*uec^2*G[1, zb]*Zeta[5])/(5*zb) + 
   (183*CF^3*uec^2*G[1, zb]*Zeta[5])/(5*zb) + 
   (7353*CA^2*CF*uec^2*zb*G[1, zb]*Zeta[5])/80 + 
   (997*CA*CF^2*uec^2*zb*G[1, zb]*Zeta[5])/10 + 
   (183*CF^3*uec^2*zb*G[1, zb]*Zeta[5])/10 + 
   (7353*CA^2*CF*uec^2*Log[Q2dmu2]*Zeta[5])/40 + 
   (3069*CA*CF^2*uec^2*Log[Q2dmu2]*Zeta[5])/20 + 
   (279*CF^3*uec^2*Log[Q2dmu2]*Zeta[5])/10 - 
   (7353*CA^2*CF*uec^2*zb*Log[Q2dmu2]*Zeta[5])/80 - 
   (3069*CA*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[5])/40 - 
   (279*CF^3*uec^2*zb*Log[Q2dmu2]*Zeta[5])/20 - 
   (2451*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/80 + 
   (3069*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/160 + 
   (279*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/10 - 
   (7353*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/160 - 
   (9207*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/160 - 
   (837*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/40 - 
   (2451*CA^2*CF*uec^2*PlusD[zb, 0]*Zeta[5])/40 + 
   (1023*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[5])/40 + 
   (93*CF^3*uec^2*PlusD[zb, 0]*Zeta[5])/5 - 
   (7353*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/40 - 
   (3069*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/20 - 
   (279*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/10 - 
   (7353*CA^2*CF*uec^2*PlusD[zb, 1]*Zeta[5])/20 - 
   (1023*CA*CF^2*uec^2*PlusD[zb, 1]*Zeta[5])/5 - 
   (93*CF^3*uec^2*PlusD[zb, 1]*Zeta[5])/5 - 
   (91939*CA^2*CF*uec^2*del[zb]*Zeta[7])/336 - 
   (16383*CA*CF^2*uec^2*del[zb]*Zeta[7])/112 - 
   (381*CF^3*uec^2*del[zb]*Zeta[7])/28) + 
 ep^2*((-647*CA^2*CF*uec^2)/12 + (689*CA*CF^2*uec^2)/12 + 390*CF^3*uec^2 + 
   (169*CA^2*CF*Pi^2*uec^2)/18 - (7363*CA*CF^2*Pi^2*uec^2)/288 - 
   (2573*CF^3*Pi^2*uec^2)/96 - (353*CA^2*CF*Pi^4*uec^2)/1728 + 
   (145739*CA*CF^2*Pi^4*uec^2)/69120 - (809*CF^3*Pi^4*uec^2)/4608 + 
   (157783*CA^2*CF*Pi^6*uec^2)/967680 - (4933*CA*CF^2*Pi^6*uec^2)/967680 + 
   (67*CF^3*Pi^6*uec^2)/24192 + (5*CF^3*Pi^2*uec^2)/(6*(-2 + zb)^2) - 
   (5*CA*CF^2*Pi^2*uec^2)/(8*(-2 + zb)) + (49*CF^3*Pi^2*uec^2)/
    (24*(-2 + zb)) - (13517*CA^2*CF*uec^2*zb)/12 - 
   (6643*CA*CF^2*uec^2*zb)/12 - (1851*CF^3*uec^2*zb)/4 + 
   (59377*CA^2*CF*Pi^2*uec^2*zb)/576 + (74311*CA*CF^2*Pi^2*uec^2*zb)/576 + 
   (1801*CF^3*Pi^2*uec^2*zb)/96 + (4351*CA^2*CF*Pi^4*uec^2*zb)/1440 - 
   (31757*CA*CF^2*Pi^4*uec^2*zb)/3840 + (6187*CF^3*Pi^4*uec^2*zb)/11520 + 
   (157783*CA^2*CF*Pi^6*uec^2*zb)/1935360 + (4933*CA*CF^2*Pi^6*uec^2*zb)/
    645120 - (67*CF^3*Pi^6*uec^2*zb)/48384 - (17*CA^2*CF*Pi^2*uec^2*zb^2)/
    16 + (17*CA*CF^2*Pi^2*uec^2*zb^2)/8 - (439*CA^2*CF*Pi^4*uec^2*zb^2)/
    2880 + (71*CA*CF^2*Pi^4*uec^2*zb^2)/240 - (6667*CA^2*CF*Pi^4*uec^2*zb^3)/
    69120 + 8*CA*CF^2*uec^2*del[zb] + 304*CF^3*uec^2*del[zb] - 
   (11*CA*CF^2*Pi^2*uec^2*del[zb])/2 - 25*CF^3*Pi^2*uec^2*del[zb] + 
   (281*CA*CF^2*Pi^4*uec^2*del[zb])/320 - (143*CF^3*Pi^4*uec^2*del[zb])/480 - 
   (4933*CA*CF^2*Pi^6*uec^2*del[zb])/774144 + (1943*CF^3*Pi^6*uec^2*del[zb])/
    387072 - (50050247*CA^2*CF*Pi^8*uec^2*del[zb])/836075520 + 
   (743167*CA*CF^2*Pi^8*uec^2*del[zb])/154828800 + 
   (1913*CF^3*Pi^8*uec^2*del[zb])/5529600 + (635*CA^2*CF*uec^2*G[0, zb])/12 - 
   (257*CA*CF^2*uec^2*G[0, zb])/3 - (1293*CF^3*uec^2*G[0, zb])/4 - 
   (1283*CA^2*CF*Pi^2*uec^2*G[0, zb])/144 + 
   (20633*CA*CF^2*Pi^2*uec^2*G[0, zb])/576 + (4217*CF^3*Pi^2*uec^2*G[0, zb])/
    192 - (527*CA^2*CF*Pi^4*uec^2*G[0, zb])/6912 - 
   (2279*CA*CF^2*Pi^4*uec^2*G[0, zb])/540 + (131*CF^3*Pi^4*uec^2*G[0, zb])/
    1280 + (157783*CA^2*CF*Pi^6*uec^2*G[0, zb])/161280 + 
   (4933*CA*CF^2*Pi^6*uec^2*G[0, zb])/120960 - (67*CF^3*Pi^6*uec^2*G[0, zb])/
    24192 - (CF^3*Pi^2*uec^2*G[0, zb])/(2*(-2 + zb)^2) + 
   (CF^3*uec^2*G[0, zb])/(-2 + zb) + (CA*CF^2*Pi^2*uec^2*G[0, zb])/
    (2*(-2 + zb)) - (5*CF^3*Pi^2*uec^2*G[0, zb])/(4*(-2 + zb)) + 
   (13519*CA^2*CF*uec^2*zb*G[0, zb])/12 + (4471*CA*CF^2*uec^2*zb*G[0, zb])/
    8 + (8947*CF^3*uec^2*zb*G[0, zb])/24 - 
   (7811*CA^2*CF*Pi^2*uec^2*zb*G[0, zb])/96 - 
   (44975*CA*CF^2*Pi^2*uec^2*zb*G[0, zb])/288 - 
   (67*CF^3*Pi^2*uec^2*zb*G[0, zb])/6 - 
   (26689*CA^2*CF*Pi^4*uec^2*zb*G[0, zb])/6912 + 
   (166801*CA*CF^2*Pi^4*uec^2*zb*G[0, zb])/17280 - 
   (139*CF^3*Pi^4*uec^2*zb*G[0, zb])/320 - 
   (157783*CA^2*CF*Pi^6*uec^2*zb*G[0, zb])/322560 - 
   (4933*CA*CF^2*Pi^6*uec^2*zb*G[0, zb])/241920 + 
   (67*CF^3*Pi^6*uec^2*zb*G[0, zb])/48384 - 
   (77*CA^2*CF*Pi^2*uec^2*zb^2*G[0, zb])/576 + 
   (47*CA*CF^2*Pi^2*uec^2*zb^2*G[0, zb])/48 + 
   (11*CA^2*CF*Pi^4*uec^2*zb^3*G[0, zb])/768 + (185*CA^2*CF*uec^2*G[1, zb])/
    4 - (289*CA*CF^2*uec^2*G[1, zb])/6 + (194*CF^3*uec^2*G[1, zb])/3 + 
   (863*CA^2*CF*Pi^2*uec^2*G[1, zb])/72 - (203*CA*CF^2*Pi^2*uec^2*G[1, zb])/
    12 - (229*CF^3*Pi^2*uec^2*G[1, zb])/32 - 
   (5707*CA^2*CF*Pi^4*uec^2*G[1, zb])/11520 + 
   (34819*CA*CF^2*Pi^4*uec^2*G[1, zb])/11520 - (691*CF^3*Pi^4*uec^2*G[1, zb])/
    3840 - (157783*CA^2*CF*Pi^6*uec^2*G[1, zb])/322560 - 
   (3545*CA*CF^2*Pi^6*uec^2*G[1, zb])/24192 - (73*CF^3*Pi^6*uec^2*G[1, zb])/
    24192 - (5*CF^3*Pi^2*uec^2*G[1, zb])/(6*(-2 + zb)^3) + 
   (5*CA*CF^2*Pi^2*uec^2*G[1, zb])/(8*(-2 + zb)^2) - 
   (13*CF^3*Pi^2*uec^2*G[1, zb])/(6*(-2 + zb)^2) - 
   (CF^3*uec^2*G[1, zb])/(-2 + zb) - (5*CA^2*CF*Pi^2*uec^2*G[1, zb])/
    (24*(-2 + zb)) + (37*CA*CF^2*Pi^2*uec^2*G[1, zb])/(24*(-2 + zb)) - 
   (5*CF^3*Pi^2*uec^2*G[1, zb])/(4*(-2 + zb)) - (29*CF^3*Pi^4*uec^2*G[1, zb])/
    (72*(-2 + zb)) - (213*CA^2*CF*uec^2*G[1, zb])/(4*zb) + 
   (153*CA*CF^2*uec^2*G[1, zb])/(4*zb) - (63*CF^3*uec^2*G[1, zb])/(2*zb) + 
   (69*CA^2*CF*Pi^2*uec^2*G[1, zb])/(8*zb) - (73*CA*CF^2*Pi^2*uec^2*G[1, zb])/
    (16*zb) + (81*CF^3*Pi^2*uec^2*G[1, zb])/(8*zb) - 
   (281*CA^2*CF*Pi^4*uec^2*G[1, zb])/(1280*zb) - 
   (3359*CA*CF^2*Pi^4*uec^2*G[1, zb])/(1920*zb) - 
   (527*CF^3*Pi^4*uec^2*G[1, zb])/(2304*zb) + 
   (157783*CA^2*CF*Pi^6*uec^2*G[1, zb])/(322560*zb) + 
   (3545*CA*CF^2*Pi^6*uec^2*G[1, zb])/(24192*zb) + 
   (73*CF^3*Pi^6*uec^2*G[1, zb])/(24192*zb) - 
   (3051*CA^2*CF*uec^2*zb*G[1, zb])/4 - (1658*CA*CF^2*uec^2*zb*G[1, zb])/3 - 
   (7727*CF^3*uec^2*zb*G[1, zb])/24 + (6647*CA^2*CF*Pi^2*uec^2*zb*G[1, zb])/
    192 + (12835*CA*CF^2*Pi^2*uec^2*zb*G[1, zb])/96 + 
   (717*CF^3*Pi^2*uec^2*zb*G[1, zb])/64 + 
   (4331*CA^2*CF*Pi^4*uec^2*zb*G[1, zb])/1440 - 
   (241151*CA*CF^2*Pi^4*uec^2*zb*G[1, zb])/34560 + 
   (1061*CF^3*Pi^4*uec^2*zb*G[1, zb])/7680 + 
   (157783*CA^2*CF*Pi^6*uec^2*zb*G[1, zb])/645120 + 
   (3545*CA*CF^2*Pi^6*uec^2*zb*G[1, zb])/48384 + 
   (73*CF^3*Pi^6*uec^2*zb*G[1, zb])/48384 + 
   (131*CA^2*CF*Pi^2*uec^2*zb^2*G[1, zb])/576 - 
   (7*CA*CF^2*Pi^2*uec^2*zb^2*G[1, zb])/6 + 
   (229*CA^2*CF*Pi^4*uec^2*zb^3*G[1, zb])/7680 - 
   (677*CA^2*CF*uec^2*G[0, 0, zb])/12 + (3199*CA*CF^2*uec^2*G[0, 0, zb])/24 + 
   265*CF^3*uec^2*G[0, 0, zb] + (2059*CA^2*CF*Pi^2*uec^2*G[0, 0, zb])/288 - 
   (30635*CA*CF^2*Pi^2*uec^2*G[0, 0, zb])/576 - 
   (1195*CF^3*Pi^2*uec^2*G[0, 0, zb])/64 + 
   (1061*CA^2*CF*Pi^4*uec^2*G[0, 0, zb])/320 + 
   (281*CA*CF^2*Pi^4*uec^2*G[0, 0, zb])/80 - (13*CF^3*Pi^4*uec^2*G[0, 0, zb])/
    120 + (2*CF^3*uec^2*G[0, 0, zb])/(-2 + zb)^2 - 
   (3*CA*CF^2*uec^2*G[0, 0, zb])/(2*(-2 + zb)) + (13*CF^3*uec^2*G[0, 0, zb])/
    (4*(-2 + zb)) - (3833*CA^2*CF*uec^2*zb*G[0, 0, zb])/3 - 
   (9871*CA*CF^2*uec^2*zb*G[0, 0, zb])/16 - (13397*CF^3*uec^2*zb*G[0, 0, zb])/
    48 + (4755*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb])/64 + 
   (10753*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb])/64 + 
   (839*CF^3*Pi^2*uec^2*zb*G[0, 0, zb])/192 + 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[0, 0, zb])/640 - 
   (843*CA*CF^2*Pi^4*uec^2*zb*G[0, 0, zb])/160 + 
   (13*CF^3*Pi^4*uec^2*zb*G[0, 0, zb])/240 + 
   (17*CA^2*CF*uec^2*zb^2*G[0, 0, zb])/8 - 
   (17*CA*CF^2*uec^2*zb^2*G[0, 0, zb])/4 - 
   (17*CA^2*CF*Pi^2*uec^2*zb^2*G[0, 0, zb])/192 - 
   (21*CA*CF^2*Pi^2*uec^2*zb^2*G[0, 0, zb])/16 - 
   (295*CA^2*CF*Pi^2*uec^2*zb^3*G[0, 0, zb])/576 - 
   (116*CA^2*CF*uec^2*G[0, 1, zb])/3 + (151*CA*CF^2*uec^2*G[0, 1, zb])/6 - 
   (149*CF^3*uec^2*G[0, 1, zb])/2 + (1805*CA^2*CF*Pi^2*uec^2*G[0, 1, zb])/
    192 + (157*CA*CF^2*Pi^2*uec^2*G[0, 1, zb])/32 + 
   (265*CF^3*Pi^2*uec^2*G[0, 1, zb])/32 - 
   (22813*CA^2*CF*Pi^4*uec^2*G[0, 1, zb])/17280 - 
   (53023*CA*CF^2*Pi^4*uec^2*G[0, 1, zb])/17280 + 
   (199*CF^3*Pi^4*uec^2*G[0, 1, zb])/576 - (2*CF^3*uec^2*G[0, 1, zb])/
    (-2 + zb)^2 + (3*CA*CF^2*uec^2*G[0, 1, zb])/(2*(-2 + zb)) - 
   (7*CF^3*uec^2*G[0, 1, zb])/(2*(-2 + zb)) + (205*CA^2*CF*uec^2*G[0, 1, zb])/
    (4*zb) - (117*CA*CF^2*uec^2*G[0, 1, zb])/(4*zb) + 
   (107*CF^3*uec^2*G[0, 1, zb])/(2*zb) - (33*CA^2*CF*Pi^2*uec^2*G[0, 1, zb])/
    (4*zb) - (197*CA*CF^2*Pi^2*uec^2*G[0, 1, zb])/(24*zb) - 
   (511*CF^3*Pi^2*uec^2*G[0, 1, zb])/(48*zb) + 
   (29701*CA^2*CF*Pi^4*uec^2*G[0, 1, zb])/(17280*zb) + 
   (35647*CA*CF^2*Pi^4*uec^2*G[0, 1, zb])/(17280*zb) + 
   (41*CF^3*Pi^4*uec^2*G[0, 1, zb])/(576*zb) + 
   (11099*CA^2*CF*uec^2*zb*G[0, 1, zb])/12 + 
   (14389*CA*CF^2*uec^2*zb*G[0, 1, zb])/24 + (483*CF^3*uec^2*zb*G[0, 1, zb])/
    2 - (2809*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb])/64 - 
   (3127*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb])/24 - 
   (17*CF^3*Pi^2*uec^2*zb*G[0, 1, zb])/6 - 
   (60649*CA^2*CF*Pi^4*uec^2*zb*G[0, 1, zb])/34560 + 
   (160373*CA*CF^2*Pi^4*uec^2*zb*G[0, 1, zb])/34560 - 
   (1873*CF^3*Pi^4*uec^2*zb*G[0, 1, zb])/5760 - 
   (17*CA^2*CF*uec^2*zb^2*G[0, 1, zb])/8 + 
   (17*CA*CF^2*uec^2*zb^2*G[0, 1, zb])/4 - 
   (5*CA^2*CF*Pi^2*uec^2*zb^2*G[0, 1, zb])/32 + 
   (CA*CF^2*Pi^2*uec^2*zb^2*G[0, 1, zb])/4 - (4589*CA^2*CF*uec^2*G[1, 0, zb])/
    24 - (523*CA*CF^2*uec^2*G[1, 0, zb])/24 - (535*CF^3*uec^2*G[1, 0, zb])/
    12 + (1481*CA^2*CF*Pi^2*uec^2*G[1, 0, zb])/576 + 
   (175*CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/16 + 
   (191*CF^3*Pi^2*uec^2*G[1, 0, zb])/24 - 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, 0, zb])/640 - 
   (73871*CA*CF^2*Pi^4*uec^2*G[1, 0, zb])/17280 + 
   (517*CF^3*Pi^4*uec^2*G[1, 0, zb])/1920 + (CF^3*Pi^2*uec^2*G[1, 0, zb])/
    (2*(-2 + zb)^3) - (3*CF^3*uec^2*G[1, 0, zb])/(-2 + zb)^2 - 
   (CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)^2) + 
   (3*CF^3*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)^2) + 
   (9*CA*CF^2*uec^2*G[1, 0, zb])/(4*(-2 + zb)) - (47*CF^3*uec^2*G[1, 0, zb])/
    (8*(-2 + zb)) + (CA^2*CF*Pi^2*uec^2*G[1, 0, zb])/(4*(-2 + zb)) - 
   (3*CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/(2*(-2 + zb)) + 
   (CF^3*Pi^2*uec^2*G[1, 0, zb])/(-2 + zb) + (185*CA^2*CF*uec^2*G[1, 0, zb])/
    (4*zb) - (105*CA*CF^2*uec^2*G[1, 0, zb])/(4*zb) + 
   (119*CF^3*uec^2*G[1, 0, zb])/(2*zb) - (33*CA^2*CF*Pi^2*uec^2*G[1, 0, zb])/
    (4*zb) - (87*CA*CF^2*Pi^2*uec^2*G[1, 0, zb])/(16*zb) - 
   (673*CF^3*Pi^2*uec^2*G[1, 0, zb])/(48*zb) + 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, 0, zb])/(640*zb) + 
   (17809*CA*CF^2*Pi^4*uec^2*G[1, 0, zb])/(8640*zb) + 
   (257*CF^3*Pi^4*uec^2*G[1, 0, zb])/(1920*zb) + 
   (21977*CA^2*CF*uec^2*zb*G[1, 0, zb])/24 + 
   (14435*CA*CF^2*uec^2*zb*G[1, 0, zb])/24 + (5611*CF^3*uec^2*zb*G[1, 0, zb])/
    24 - (7291*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb])/192 - 
   (6277*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb])/48 - 
   (117*CF^3*Pi^2*uec^2*zb*G[1, 0, zb])/32 - 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[1, 0, zb])/1280 + 
   (124027*CA*CF^2*Pi^4*uec^2*zb*G[1, 0, zb])/34560 + 
   (41*CF^3*Pi^4*uec^2*zb*G[1, 0, zb])/768 - 
   (17*CA^2*CF*uec^2*zb^2*G[1, 0, zb])/8 + 
   (17*CA*CF^2*uec^2*zb^2*G[1, 0, zb])/4 - 
   (7*CA^2*CF*Pi^2*uec^2*zb^2*G[1, 0, zb])/48 + CA*CF^2*Pi^2*uec^2*zb^2*
    G[1, 0, zb] + (295*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 0, zb])/576 + 
   (2869*CA^2*CF*uec^2*G[1, 1, zb])/12 - (177*CA*CF^2*uec^2*G[1, 1, zb])/8 - 
   (1031*CF^3*uec^2*G[1, 1, zb])/8 - (797*CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/
    72 - (49*CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/48 + 
   (77*CF^3*Pi^2*uec^2*G[1, 1, zb])/6 + (7229*CA^2*CF*Pi^4*uec^2*G[1, 1, zb])/
    11520 + (4111*CA*CF^2*Pi^4*uec^2*G[1, 1, zb])/1920 - 
   (737*CF^3*Pi^4*uec^2*G[1, 1, zb])/960 - (CF^3*Pi^2*uec^2*G[1, 1, zb])/
    (3*(-2 + zb)^3) + (3*CF^3*uec^2*G[1, 1, zb])/(-2 + zb)^2 + 
   (CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/(3*(-2 + zb)^2) - 
   (CF^3*Pi^2*uec^2*G[1, 1, zb])/(-2 + zb)^2 - (9*CA*CF^2*uec^2*G[1, 1, zb])/
    (4*(-2 + zb)) + (49*CF^3*uec^2*G[1, 1, zb])/(8*(-2 + zb)) - 
   (CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/(6*(-2 + zb)) + 
   (CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/(-2 + zb) - 
   (2*CF^3*Pi^2*uec^2*G[1, 1, zb])/(3*(-2 + zb)) - 
   (CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/zb^2 + (2*CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/
    zb^2 - (275*CA^2*CF*uec^2*G[1, 1, zb])/(4*zb) + 
   (169*CA*CF^2*uec^2*G[1, 1, zb])/(4*zb) + (149*CF^3*uec^2*G[1, 1, zb])/
    (2*zb) + (2447*CA^2*CF*Pi^2*uec^2*G[1, 1, zb])/(192*zb) - 
   (979*CA*CF^2*Pi^2*uec^2*G[1, 1, zb])/(96*zb) + 
   (107*CF^3*Pi^2*uec^2*G[1, 1, zb])/(96*zb) - 
   (2603*CA^2*CF*Pi^4*uec^2*G[1, 1, zb])/(3840*zb) - 
   (2267*CA*CF^2*Pi^4*uec^2*G[1, 1, zb])/(2880*zb) + 
   (41*CF^3*Pi^4*uec^2*G[1, 1, zb])/(96*zb) - 
   (31309*CA^2*CF*uec^2*zb*G[1, 1, zb])/48 - 
   (4607*CA*CF^2*uec^2*zb*G[1, 1, zb])/8 - (3755*CF^3*uec^2*zb*G[1, 1, zb])/
    16 + (4241*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb])/192 + 
   (10423*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb])/96 - 
   (425*CF^3*Pi^2*uec^2*zb*G[1, 1, zb])/192 + 
   (10709*CA^2*CF*Pi^4*uec^2*zb*G[1, 1, zb])/23040 - 
   (9379*CA*CF^2*Pi^4*uec^2*zb*G[1, 1, zb])/3840 + 
   (313*CF^3*Pi^4*uec^2*zb*G[1, 1, zb])/1920 + 
   (17*CA^2*CF*uec^2*zb^2*G[1, 1, zb])/8 - 
   (17*CA*CF^2*uec^2*zb^2*G[1, 1, zb])/4 + 
   (5*CA^2*CF*Pi^2*uec^2*zb^2*G[1, 1, zb])/192 + 
   (11*CA*CF^2*Pi^2*uec^2*zb^2*G[1, 1, zb])/16 + 
   (295*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 1, zb])/576 - 
   (5*CA^2*CF*Pi^2*uec^2*G[2, 1, zb])/72 + 
   (40*CA*CF^2*Pi^2*uec^2*G[2, 1, zb])/3 - (55*CF^3*Pi^2*uec^2*G[2, 1, zb])/
    4 - (29*CA*CF^2*Pi^4*uec^2*G[2, 1, zb])/72 + 
   (29*CF^3*Pi^4*uec^2*G[2, 1, zb])/18 + 
   (65*CA^2*CF*Pi^2*uec^2*zb*G[2, 1, zb])/48 - 
   (45*CA*CF^2*Pi^2*uec^2*zb*G[2, 1, zb])/8 + 
   (25*CF^3*Pi^2*uec^2*zb*G[2, 1, zb])/6 - 
   (29*CF^3*Pi^4*uec^2*zb*G[2, 1, zb])/72 + 
   (35*CA^2*CF*Pi^2*uec^2*zb^2*G[2, 1, zb])/96 - 
   (5*CA*CF^2*Pi^2*uec^2*zb^2*G[2, 1, zb])/8 - 
   (295*CA^2*CF*Pi^2*uec^2*zb^3*G[2, 1, zb])/576 + 
   (701*CA^2*CF*uec^2*G[0, 0, 0, zb])/12 - 
   (9629*CA*CF^2*uec^2*G[0, 0, 0, zb])/48 - (3493*CF^3*uec^2*G[0, 0, 0, zb])/
    16 - (2375*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, zb])/288 + 
   (16501*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, zb])/144 + 
   (1511*CF^3*Pi^2*uec^2*G[0, 0, 0, zb])/96 + 
   (3183*CA^2*CF*Pi^4*uec^2*G[0, 0, 0, zb])/160 - 
   (281*CA*CF^2*Pi^4*uec^2*G[0, 0, 0, zb])/10 + 
   (13*CF^3*Pi^4*uec^2*G[0, 0, 0, zb])/120 - (9*CF^3*uec^2*G[0, 0, 0, zb])/
    (2*(-2 + zb)^2) + (9*CA*CF^2*uec^2*G[0, 0, 0, zb])/(2*(-2 + zb)) - 
   (45*CF^3*uec^2*G[0, 0, 0, zb])/(4*(-2 + zb)) + 
   (11911*CA^2*CF*uec^2*zb*G[0, 0, 0, zb])/8 + 
   (3997*CA*CF^2*uec^2*zb*G[0, 0, 0, zb])/6 + 
   (4451*CF^3*uec^2*zb*G[0, 0, 0, zb])/24 - 
   (5587*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb])/72 - 
   (28195*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb])/144 + 
   (51*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, zb])/32 - 
   (3183*CA^2*CF*Pi^4*uec^2*zb*G[0, 0, 0, zb])/320 + 
   (281*CA*CF^2*Pi^4*uec^2*zb*G[0, 0, 0, zb])/20 - 
   (13*CF^3*Pi^4*uec^2*zb*G[0, 0, 0, zb])/240 - 
   (25*CA^2*CF*uec^2*zb^2*G[0, 0, 0, zb])/4 + 
   (141*CA*CF^2*uec^2*zb^2*G[0, 0, 0, zb])/8 + 
   (51*CA^2*CF*Pi^2*uec^2*zb^3*G[0, 0, 0, zb])/64 + 
   (997*CA^2*CF*uec^2*G[0, 0, 1, zb])/24 - (97*CA*CF^2*uec^2*G[0, 0, 1, zb])/
    24 + (707*CF^3*uec^2*G[0, 0, 1, zb])/8 - 
   (169*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb])/48 - 
   (1629*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/32 - 
   (185*CF^3*Pi^2*uec^2*G[0, 0, 1, zb])/24 - 
   (109547*CA^2*CF*Pi^4*uec^2*G[0, 0, 1, zb])/8640 + 
   (15853*CA*CF^2*Pi^4*uec^2*G[0, 0, 1, zb])/864 - 
   (13*CF^3*Pi^4*uec^2*G[0, 0, 1, zb])/120 + (4*CF^3*uec^2*G[0, 0, 1, zb])/
    (-2 + zb)^2 - (4*CA*CF^2*uec^2*G[0, 0, 1, zb])/(-2 + zb) + 
   (10*CF^3*uec^2*G[0, 0, 1, zb])/(-2 + zb) - 
   (209*CA^2*CF*uec^2*G[0, 0, 1, zb])/(4*zb) - 
   (3*CA*CF^2*uec^2*G[0, 0, 1, zb])/(4*zb) - (139*CF^3*uec^2*G[0, 0, 1, zb])/
    (2*zb) + (11*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb])/(2*zb) + 
   (1261*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb])/(24*zb) + 
   (85*CF^3*Pi^2*uec^2*G[0, 0, 1, zb])/(8*zb) + 
   (91211*CA^2*CF*Pi^4*uec^2*G[0, 0, 1, zb])/(8640*zb) - 
   (59729*CA*CF^2*Pi^4*uec^2*G[0, 0, 1, zb])/(4320*zb) - 
   (161*CF^3*Pi^4*uec^2*G[0, 0, 1, zb])/(360*zb) - 
   (53383*CA^2*CF*uec^2*zb*G[0, 0, 1, zb])/48 - 
   (15397*CA*CF^2*uec^2*zb*G[0, 0, 1, zb])/24 - 
   162*CF^3*uec^2*zb*G[0, 0, 1, zb] + 
   (14003*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb])/288 + 
   (42701*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb])/288 - 
   (101*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, zb])/48 + 
   (109547*CA^2*CF*Pi^4*uec^2*zb*G[0, 0, 1, zb])/17280 - 
   (15853*CA*CF^2*Pi^4*uec^2*zb*G[0, 0, 1, zb])/1728 + 
   (13*CF^3*Pi^4*uec^2*zb*G[0, 0, 1, zb])/240 + 
   (25*CA^2*CF*uec^2*zb^2*G[0, 0, 1, zb])/4 - 
   (141*CA*CF^2*uec^2*zb^2*G[0, 0, 1, zb])/8 + 
   (CA^2*CF*Pi^2*uec^2*zb^3*G[0, 0, 1, zb])/32 + 
   (133*CA^2*CF*uec^2*G[0, 1, 0, zb])/3 - (305*CA*CF^2*uec^2*G[0, 1, 0, zb])/
    24 + (635*CF^3*uec^2*G[0, 1, 0, zb])/8 - 
   (763*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb])/192 - 
   (1545*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/32 - 
   (73*CF^3*Pi^2*uec^2*G[0, 1, 0, zb])/12 - 
   (43081*CA^2*CF*Pi^4*uec^2*G[0, 1, 0, zb])/3456 + 
   (155837*CA*CF^2*Pi^4*uec^2*G[0, 1, 0, zb])/8640 - 
   (13*CF^3*Pi^4*uec^2*G[0, 1, 0, zb])/120 + (4*CF^3*uec^2*G[0, 1, 0, zb])/
    (-2 + zb)^2 - (4*CA*CF^2*uec^2*G[0, 1, 0, zb])/(-2 + zb) + 
   (10*CF^3*uec^2*G[0, 1, 0, zb])/(-2 + zb) - 
   (209*CA^2*CF*uec^2*G[0, 1, 0, zb])/(4*zb) + 
   (45*CA*CF^2*uec^2*G[0, 1, 0, zb])/(4*zb) - (155*CF^3*uec^2*G[0, 1, 0, zb])/
    (2*zb) + (11*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb])/(2*zb) + 
   (2327*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb])/(48*zb) + 
   (40*CF^3*Pi^2*uec^2*G[0, 1, 0, zb])/(3*zb) + 
   (1384*CA^2*CF*Pi^4*uec^2*G[0, 1, 0, zb])/(135*zb) - 
   (114101*CA*CF^2*Pi^4*uec^2*G[0, 1, 0, zb])/(8640*zb) - 
   (67*CF^3*Pi^4*uec^2*G[0, 1, 0, zb])/(96*zb) - 
   (16479*CA^2*CF*uec^2*zb*G[0, 1, 0, zb])/16 - 
   (14555*CA*CF^2*uec^2*zb*G[0, 1, 0, zb])/24 - 
   (353*CF^3*uec^2*zb*G[0, 1, 0, zb])/2 + 
   (12811*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb])/288 + 
   (10459*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb])/72 - 
   (101*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, zb])/48 + 
   (43081*CA^2*CF*Pi^4*uec^2*zb*G[0, 1, 0, zb])/6912 - 
   (155837*CA*CF^2*Pi^4*uec^2*zb*G[0, 1, 0, zb])/17280 + 
   (13*CF^3*Pi^4*uec^2*zb*G[0, 1, 0, zb])/240 + 
   (491*CA^2*CF*uec^2*zb^2*G[0, 1, 0, zb])/96 - 
   (29*CA*CF^2*uec^2*zb^2*G[0, 1, 0, zb])/2 - 
   (7*CA^2*CF*Pi^2*uec^2*zb^3*G[0, 1, 0, zb])/32 - 
   (419*CA^2*CF*uec^2*G[0, 1, 1, zb])/4 + (463*CA*CF^2*uec^2*G[0, 1, 1, zb])/
    4 + (157*CF^3*uec^2*G[0, 1, 1, zb])/4 + 
   (2047*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb])/192 + 
   (757*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/96 + 
   (14*CF^3*Pi^2*uec^2*G[0, 1, 1, zb])/3 + 
   (5407*CA^2*CF*Pi^4*uec^2*G[0, 1, 1, zb])/960 - 
   (1523*CA*CF^2*Pi^4*uec^2*G[0, 1, 1, zb])/120 + 
   (31*CF^3*Pi^4*uec^2*G[0, 1, 1, zb])/720 - (7*CF^3*uec^2*G[0, 1, 1, zb])/
    (2*(-2 + zb)^2) + (7*CA*CF^2*uec^2*G[0, 1, 1, zb])/(2*(-2 + zb)) - 
   (35*CF^3*uec^2*G[0, 1, 1, zb])/(4*(-2 + zb)) + 
   (327*CA^2*CF*uec^2*G[0, 1, 1, zb])/(4*zb) - 
   (287*CA*CF^2*uec^2*G[0, 1, 1, zb])/(4*zb) - (23*CF^3*uec^2*G[0, 1, 1, zb])/
    (2*zb) - (19*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb])/(3*zb) - 
   (539*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb])/(24*zb) - 
   (133*CF^3*Pi^2*uec^2*G[0, 1, 1, zb])/(48*zb) - 
   (24643*CA^2*CF*Pi^4*uec^2*G[0, 1, 1, zb])/(5760*zb) + 
   (443*CA*CF^2*Pi^4*uec^2*G[0, 1, 1, zb])/(45*zb) + 
   (113*CF^3*Pi^4*uec^2*G[0, 1, 1, zb])/(480*zb) + 
   (8857*CA^2*CF*uec^2*zb*G[0, 1, 1, zb])/12 + 
   (4639*CA*CF^2*uec^2*zb*G[0, 1, 1, zb])/8 + 
   (1451*CF^3*uec^2*zb*G[0, 1, 1, zb])/8 - 
   (2959*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb])/96 - 
   (5297*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb])/48 + 
   (19*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, zb])/32 - 
   (5407*CA^2*CF*Pi^4*uec^2*zb*G[0, 1, 1, zb])/1920 + 
   (1523*CA*CF^2*Pi^4*uec^2*zb*G[0, 1, 1, zb])/240 - 
   (31*CF^3*Pi^4*uec^2*zb*G[0, 1, 1, zb])/1440 - 
   (491*CA^2*CF*uec^2*zb^2*G[0, 1, 1, zb])/96 + 
   (29*CA*CF^2*uec^2*zb^2*G[0, 1, 1, zb])/2 - 
   (35*CA^2*CF*Pi^2*uec^2*zb^3*G[0, 1, 1, zb])/64 + 
   (6181*CA^2*CF*uec^2*G[1, 0, 0, zb])/24 + 
   (419*CA*CF^2*uec^2*G[1, 0, 0, zb])/24 + (127*CF^3*uec^2*G[1, 0, 0, zb])/
    6 - (159*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb])/32 - 
   (4285*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/96 - 
   (31*CF^3*Pi^2*uec^2*G[1, 0, 0, zb])/24 - 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 0, 0, zb])/320 + 
   (108217*CA*CF^2*Pi^4*uec^2*G[1, 0, 0, zb])/8640 + 
   (1031*CF^3*Pi^4*uec^2*G[1, 0, 0, zb])/960 - (2*CF^3*uec^2*G[1, 0, 0, zb])/
    (-2 + zb)^3 + (3*CA*CF^2*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)^2) - 
   (CF^3*uec^2*G[1, 0, 0, zb])/(4*(-2 + zb)^2) - 
   (CA^2*CF*uec^2*G[1, 0, 0, zb])/(2*(-2 + zb)) - 
   (5*CA*CF^2*uec^2*G[1, 0, 0, zb])/(4*(-2 + zb)) + 
   (75*CF^3*uec^2*G[1, 0, 0, zb])/(8*(-2 + zb)) + 
   (19*CF^3*Pi^2*uec^2*G[1, 0, 0, zb])/(12*(-2 + zb)) - 
   (97*CA^2*CF*uec^2*G[1, 0, 0, zb])/(2*zb) + 
   (63*CA*CF^2*uec^2*G[1, 0, 0, zb])/(4*zb) - (179*CF^3*uec^2*G[1, 0, 0, zb])/
    (2*zb) + (11*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb])/(2*zb) + 
   (533*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb])/(12*zb) + 
   (835*CF^3*Pi^2*uec^2*G[1, 0, 0, zb])/(48*zb) + 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 0, 0, zb])/(320*zb) - 
   (108217*CA*CF^2*Pi^4*uec^2*G[1, 0, 0, zb])/(8640*zb) - 
   (1031*CF^3*Pi^4*uec^2*G[1, 0, 0, zb])/(960*zb) - 
   (25447*CA^2*CF*uec^2*zb*G[1, 0, 0, zb])/24 - 
   (14893*CA*CF^2*uec^2*zb*G[1, 0, 0, zb])/24 - 
   (3425*CF^3*uec^2*zb*G[1, 0, 0, zb])/24 + 
   (2681*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb])/64 + 
   (40373*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb])/288 - 
   (5*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, zb])/3 + 
   (3183*CA^2*CF*Pi^4*uec^2*zb*G[1, 0, 0, zb])/640 - 
   (108217*CA*CF^2*Pi^4*uec^2*zb*G[1, 0, 0, zb])/17280 - 
   (1031*CF^3*Pi^4*uec^2*zb*G[1, 0, 0, zb])/1920 + 
   (97*CA^2*CF*uec^2*zb^2*G[1, 0, 0, zb])/16 - 
   (69*CA*CF^2*uec^2*zb^2*G[1, 0, 0, zb])/4 - 
   (9*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 0, 0, zb])/16 - 
   (13433*CA^2*CF*uec^2*G[1, 0, 1, zb])/48 + 
   (569*CA*CF^2*uec^2*G[1, 0, 1, zb])/8 + (181*CF^3*uec^2*G[1, 0, 1, zb])/2 + 
   (1933*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb])/192 + 
   (569*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/32 - 
   (125*CF^3*Pi^2*uec^2*G[1, 0, 1, zb])/12 + 
   (38869*CA^2*CF*Pi^4*uec^2*G[1, 0, 1, zb])/5760 - 
   (25153*CA*CF^2*Pi^4*uec^2*G[1, 0, 1, zb])/2880 - 
   (1327*CF^3*Pi^4*uec^2*G[1, 0, 1, zb])/1440 + (2*CF^3*uec^2*G[1, 0, 1, zb])/
    (-2 + zb)^3 - (3*CA*CF^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)^2) + 
   (CF^3*uec^2*G[1, 0, 1, zb])/(-2 + zb)^2 + (CA^2*CF*uec^2*G[1, 0, 1, zb])/
    (2*(-2 + zb)) + (CA*CF^2*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)) - 
   (15*CF^3*uec^2*G[1, 0, 1, zb])/(2*(-2 + zb)) - 
   (7*CF^3*Pi^2*uec^2*G[1, 0, 1, zb])/(12*(-2 + zb)) - 
   (5*CA^2*CF*uec^2*G[1, 0, 1, zb])/zb^2 + (11*CA*CF^2*uec^2*G[1, 0, 1, zb])/
    zb^2 - (2*CF^3*uec^2*G[1, 0, 1, zb])/zb^2 + 
   (29*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(48*zb^2) - 
   (29*CF^3*Pi^2*uec^2*G[1, 0, 1, zb])/(24*zb^2) + 
   (695*CA^2*CF*uec^2*G[1, 0, 1, zb])/(8*zb) - 
   (359*CA*CF^2*uec^2*G[1, 0, 1, zb])/(4*zb) - (4*CF^3*uec^2*G[1, 0, 1, zb])/
    zb - (1417*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb])/(192*zb) - 
   (901*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb])/(48*zb) - 
   (119*CF^3*Pi^2*uec^2*G[1, 0, 1, zb])/(12*zb) - 
   (29701*CA^2*CF*Pi^4*uec^2*G[1, 0, 1, zb])/(5760*zb) + 
   (1063*CA*CF^2*Pi^4*uec^2*G[1, 0, 1, zb])/(192*zb) + 
   (1367*CF^3*Pi^4*uec^2*G[1, 0, 1, zb])/(1440*zb) + 
   (37091*CA^2*CF*uec^2*zb*G[1, 0, 1, zb])/48 + 
   (4739*CA*CF^2*uec^2*zb*G[1, 0, 1, zb])/8 + 
   (607*CF^3*uec^2*zb*G[1, 0, 1, zb])/4 - 
   (2141*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb])/96 - 
   (10775*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb])/96 + 
   (47*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, zb])/16 - 
   (38869*CA^2*CF*Pi^4*uec^2*zb*G[1, 0, 1, zb])/11520 + 
   (25153*CA*CF^2*Pi^4*uec^2*zb*G[1, 0, 1, zb])/5760 + 
   (1327*CF^3*Pi^4*uec^2*zb*G[1, 0, 1, zb])/2880 - 
   (97*CA^2*CF*uec^2*zb^2*G[1, 0, 1, zb])/16 + 
   (69*CA*CF^2*uec^2*zb^2*G[1, 0, 1, zb])/4 - 
   (CA^2*CF*Pi^2*uec^2*zb^3*G[1, 0, 1, zb])/32 - 
   (4691*CA^2*CF*uec^2*G[1, 1, 0, zb])/16 + 
   (583*CA*CF^2*uec^2*G[1, 1, 0, zb])/8 + (645*CF^3*uec^2*G[1, 1, 0, zb])/8 + 
   (25*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb])/3 + 
   (2335*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/96 - 
   (1183*CF^3*Pi^2*uec^2*G[1, 1, 0, zb])/48 + 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 1, 0, zb])/640 - 
   (27713*CA*CF^2*Pi^4*uec^2*G[1, 1, 0, zb])/2880 - 
   (217*CF^3*Pi^4*uec^2*G[1, 1, 0, zb])/720 + (3*CF^3*uec^2*G[1, 1, 0, zb])/
    (-2 + zb)^3 - (9*CA*CF^2*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (15*CF^3*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (3*CA^2*CF*uec^2*G[1, 1, 0, zb])/(4*(-2 + zb)) - 
   (3*CA*CF^2*uec^2*G[1, 1, 0, zb])/(2*(-2 + zb)) - 
   (45*CF^3*uec^2*G[1, 1, 0, zb])/(8*(-2 + zb)) - 
   (3*CF^3*Pi^2*uec^2*G[1, 1, 0, zb])/(8*(-2 + zb)) - 
   (10*CA^2*CF*uec^2*G[1, 1, 0, zb])/zb^2 + (22*CA*CF^2*uec^2*G[1, 1, 0, zb])/
    zb^2 - (4*CF^3*uec^2*G[1, 1, 0, zb])/zb^2 + 
   (29*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(24*zb^2) - 
   (29*CF^3*Pi^2*uec^2*G[1, 1, 0, zb])/(12*zb^2) + 
   (95*CA^2*CF*uec^2*G[1, 1, 0, zb])/zb - (455*CA*CF^2*uec^2*G[1, 1, 0, zb])/
    (4*zb) - (9*CF^3*uec^2*G[1, 1, 0, zb])/(2*zb) - 
   (529*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb])/(96*zb) - 
   (301*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb])/(12*zb) + 
   (191*CF^3*Pi^2*uec^2*G[1, 1, 0, zb])/(48*zb) - 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 1, 0, zb])/(640*zb) + 
   (27713*CA*CF^2*Pi^4*uec^2*G[1, 1, 0, zb])/(2880*zb) + 
   (217*CF^3*Pi^4*uec^2*G[1, 1, 0, zb])/(720*zb) + 
   (66467*CA^2*CF*uec^2*zb*G[1, 1, 0, zb])/96 + 
   (2213*CA*CF^2*uec^2*zb*G[1, 1, 0, zb])/4 + 
   (669*CF^3*uec^2*zb*G[1, 1, 0, zb])/4 - 
   (4211*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb])/192 - 
   (10607*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb])/96 + 
   (463*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, zb])/48 - 
   (3183*CA^2*CF*Pi^4*uec^2*zb*G[1, 1, 0, zb])/1280 + 
   (27713*CA*CF^2*Pi^4*uec^2*zb*G[1, 1, 0, zb])/5760 + 
   (217*CF^3*Pi^4*uec^2*zb*G[1, 1, 0, zb])/1440 - 
   (473*CA^2*CF*uec^2*zb^2*G[1, 1, 0, zb])/96 + 
   (113*CA*CF^2*uec^2*zb^2*G[1, 1, 0, zb])/8 - 
   (13*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 1, 0, zb])/64 + 
   283*CA^2*CF*uec^2*G[1, 1, 1, zb] - (553*CA*CF^2*uec^2*G[1, 1, 1, zb])/8 - 
   (431*CF^3*uec^2*G[1, 1, 1, zb])/2 - 
   (557*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb])/64 - 
   (1559*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/96 + 
   (3521*CF^3*Pi^2*uec^2*G[1, 1, 1, zb])/96 - 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 1, 1, zb])/1280 + 
   (353*CA*CF^2*Pi^4*uec^2*G[1, 1, 1, zb])/48 + 
   (113*CF^3*Pi^4*uec^2*G[1, 1, 1, zb])/320 - (3*CF^3*uec^2*G[1, 1, 1, zb])/
    (-2 + zb)^3 + (9*CA*CF^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)^2) - 
   (9*CF^3*uec^2*G[1, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (3*CA^2*CF*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)) + 
   (9*CA*CF^2*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)) + 
   (15*CF^3*uec^2*G[1, 1, 1, zb])/(4*(-2 + zb)) - 
   (5*CF^3*Pi^2*uec^2*G[1, 1, 1, zb])/(24*(-2 + zb)) + 
   (15*CA^2*CF*uec^2*G[1, 1, 1, zb])/zb^2 - (33*CA*CF^2*uec^2*G[1, 1, 1, zb])/
    zb^2 + (6*CF^3*uec^2*G[1, 1, 1, zb])/zb^2 - 
   (29*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(16*zb^2) + 
   (29*CF^3*Pi^2*uec^2*G[1, 1, 1, zb])/(8*zb^2) - 
   (913*CA^2*CF*uec^2*G[1, 1, 1, zb])/(8*zb) + 
   (507*CA*CF^2*uec^2*G[1, 1, 1, zb])/(4*zb) + 
   (109*CF^3*uec^2*G[1, 1, 1, zb])/zb + 
   (327*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb])/(64*zb) + 
   (749*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb])/(48*zb) - 
   (451*CF^3*Pi^2*uec^2*G[1, 1, 1, zb])/(32*zb) + 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 1, 1, zb])/(1280*zb) - 
   (353*CA*CF^2*Pi^4*uec^2*G[1, 1, 1, zb])/(48*zb) - 
   (113*CF^3*Pi^4*uec^2*G[1, 1, 1, zb])/(320*zb) - 
   (45251*CA^2*CF*uec^2*zb*G[1, 1, 1, zb])/96 - 
   (4113*CA*CF^2*uec^2*zb*G[1, 1, 1, zb])/8 - 
   (3219*CF^3*uec^2*zb*G[1, 1, 1, zb])/16 + 
   (347*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb])/32 + 
   (8539*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb])/96 - 
   (1907*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, zb])/192 + 
   (3183*CA^2*CF*Pi^4*uec^2*zb*G[1, 1, 1, zb])/2560 - 
   (353*CA*CF^2*Pi^4*uec^2*zb*G[1, 1, 1, zb])/96 - 
   (113*CF^3*Pi^4*uec^2*zb*G[1, 1, 1, zb])/640 + 
   (473*CA^2*CF*uec^2*zb^2*G[1, 1, 1, zb])/96 - 
   (113*CA*CF^2*uec^2*zb^2*G[1, 1, 1, zb])/8 + 
   (7*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 1, 1, zb])/16 - 
   (65*CA^2*CF*Pi^2*uec^2*G[1, 2, 1, zb])/24 + 
   (55*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, zb])/4 - 
   (50*CF^3*Pi^2*uec^2*G[1, 2, 1, zb])/3 + 
   (29*CA*CF^2*Pi^4*uec^2*G[1, 2, 1, zb])/36 + 
   (5*CA^2*CF*Pi^2*uec^2*G[1, 2, 1, zb])/(6*zb) - 
   (10*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, zb])/(3*zb) + 
   (10*CF^3*Pi^2*uec^2*G[1, 2, 1, zb])/(3*zb) - 
   (29*CF^3*Pi^4*uec^2*G[1, 2, 1, zb])/(18*zb) + 
   (15*CA^2*CF*Pi^2*uec^2*zb*G[1, 2, 1, zb])/8 - 
   (125*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb])/24 + 
   (35*CF^3*Pi^2*uec^2*zb*G[1, 2, 1, zb])/4 - 
   (29*CA*CF^2*Pi^4*uec^2*zb*G[1, 2, 1, zb])/72 + 
   (15*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 2, 1, zb])/64 + 
   (3*CA^2*CF*Pi^2*uec^2*G[2, 1, 0, zb])/4 - 
   (21*CA*CF^2*Pi^2*uec^2*G[2, 1, 0, zb])/2 + 18*CF^3*Pi^2*uec^2*
    G[2, 1, 0, zb] - (9*CA^2*CF*Pi^2*uec^2*zb*G[2, 1, 0, zb])/8 + 
   6*CA*CF^2*Pi^2*uec^2*zb*G[2, 1, 0, zb] - 9*CF^3*Pi^2*uec^2*zb*
    G[2, 1, 0, zb] + (3*CA^2*CF*Pi^2*uec^2*zb^3*G[2, 1, 0, zb])/16 - 
   (CA^2*CF*Pi^2*uec^2*G[2, 1, 1, zb])/2 + 7*CA*CF^2*Pi^2*uec^2*
    G[2, 1, 1, zb] - 12*CF^3*Pi^2*uec^2*G[2, 1, 1, zb] + 
   (3*CA^2*CF*Pi^2*uec^2*zb*G[2, 1, 1, zb])/4 - 4*CA*CF^2*Pi^2*uec^2*zb*
    G[2, 1, 1, zb] + 6*CF^3*Pi^2*uec^2*zb*G[2, 1, 1, zb] - 
   (CA^2*CF*Pi^2*uec^2*zb^3*G[2, 1, 1, zb])/8 - 
   (1393*CA^2*CF*uec^2*G[0, 0, 0, 0, zb])/24 + 
   (15203*CA*CF^2*uec^2*G[0, 0, 0, 0, zb])/48 + 
   (2805*CF^3*uec^2*G[0, 0, 0, 0, zb])/16 + 
   (153*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb])/2 - 
   88*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, zb] - 
   (20*CF^3*Pi^2*uec^2*G[0, 0, 0, 0, zb])/3 - 
   (27347*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb])/16 - 
   (10827*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb])/16 - 
   (1551*CF^3*uec^2*zb*G[0, 0, 0, 0, zb])/16 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/4 + 
   132*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb] + 
   (10*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb])/3 + 
   (39*CA^2*CF*uec^2*zb^2*G[0, 0, 0, 0, zb])/8 - 
   (63*CA*CF^2*uec^2*zb^2*G[0, 0, 0, 0, zb])/2 - 
   (59*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 0, zb])/16 - 
   (1955*CA^2*CF*uec^2*G[0, 0, 0, 1, zb])/48 - 
   (1637*CA*CF^2*uec^2*G[0, 0, 0, 1, zb])/24 - 
   (777*CF^3*uec^2*G[0, 0, 0, 1, zb])/8 - 
   (4507*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/72 + 
   (815*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/18 + 
   (3*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, zb])/2 + 
   (48*CA^2*CF*uec^2*G[0, 0, 0, 1, zb])/zb + 
   (377*CA*CF^2*uec^2*G[0, 0, 0, 1, zb])/(4*zb) + 
   (149*CF^3*uec^2*G[0, 0, 0, 1, zb])/(2*zb) + 
   (2099*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb])/(36*zb) - 
   (1249*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb])/(36*zb) - 
   (11*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, zb])/(2*zb) + 
   (20753*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb])/16 + 
   (5271*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb])/8 + 
   (663*CF^3*uec^2*zb*G[0, 0, 0, 1, zb])/8 - 
   (6071*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/288 - 
   (15019*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/144 - 
   (CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb])/4 - 
   (69*CA^2*CF*uec^2*zb^2*G[0, 0, 0, 1, zb])/16 + 
   (117*CA*CF^2*uec^2*zb^2*G[0, 0, 0, 1, zb])/4 + 
   (59*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 1, zb])/16 - 
   (263*CA^2*CF*uec^2*G[0, 0, 1, 0, zb])/6 - 
   (1243*CA*CF^2*uec^2*G[0, 0, 1, 0, zb])/24 - 
   (701*CF^3*uec^2*G[0, 0, 1, 0, zb])/8 - 
   (7897*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/144 + 
   (2749*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/72 - 
   (2*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, zb])/3 + 
   (48*CA^2*CF*uec^2*G[0, 0, 1, 0, zb])/zb + 
   (297*CA*CF^2*uec^2*G[0, 0, 1, 0, zb])/(4*zb) + 
   (165*CF^3*uec^2*G[0, 0, 1, 0, zb])/(2*zb) + 
   (463*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(9*zb) - 
   (1999*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(72*zb) - 
   (79*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, zb])/(12*zb) + 
   (4849*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb])/4 + 
   (5005*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb])/8 + 
   (709*CF^3*uec^2*zb*G[0, 0, 1, 0, zb])/8 - 
   (11663*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/576 - 
   (28525*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/288 + 
   (23*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb])/12 - 
   (133*CA^2*CF*uec^2*zb^2*G[0, 0, 1, 0, zb])/32 + 
   (105*CA*CF^2*uec^2*zb^2*G[0, 0, 1, 0, zb])/4 + 
   (295*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 0, zb])/96 + 
   (873*CA^2*CF*uec^2*G[0, 0, 1, 1, zb])/8 - 
   (407*CA*CF^2*uec^2*G[0, 0, 1, 1, zb])/4 + 
   16*CF^3*uec^2*G[0, 0, 1, 1, zb] + 
   (2105*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/48 + 
   (7*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/4 + 
   (59*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, zb])/12 - 
   (315*CA^2*CF*uec^2*G[0, 0, 1, 1, zb])/(4*zb) + 
   (107*CA*CF^2*uec^2*G[0, 0, 1, 1, zb])/(4*zb) - 
   (30*CF^3*uec^2*G[0, 0, 1, 1, zb])/zb - 
   (1009*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(24*zb) - 
   (49*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(6*zb) + 
   (2*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, zb])/(3*zb) - 
   (1775*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb])/2 - 
   (1215*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb])/2 - 
   95*CF^3*uec^2*zb*G[0, 0, 1, 1, zb] + 
   (3361*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/192 + 
   (2211*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/32 - 
   (21*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb])/8 + 
   (115*CA^2*CF*uec^2*zb^2*G[0, 0, 1, 1, zb])/32 - 
   24*CA*CF^2*uec^2*zb^2*G[0, 0, 1, 1, zb] - 
   (295*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 1, zb])/96 - 
   (551*CA^2*CF*uec^2*G[0, 1, 0, 0, zb])/12 - 
   (1043*CA*CF^2*uec^2*G[0, 1, 0, 0, zb])/24 - 
   (589*CF^3*uec^2*G[0, 1, 0, 0, zb])/8 - 
   (3397*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/72 + 
   (277*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/9 - 
   (47*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, zb])/12 + 
   (48*CA^2*CF*uec^2*G[0, 1, 0, 0, zb])/zb + 
   (225*CA*CF^2*uec^2*G[0, 1, 0, 0, zb])/(4*zb) + 
   (189*CF^3*uec^2*G[0, 1, 0, 0, zb])/(2*zb) + 
   (3229*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(72*zb) - 
   (2887*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(144*zb) - 
   (197*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, zb])/(24*zb) + 
   (18251*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb])/16 + 
   (4837*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb])/8 + 
   (767*CF^3*uec^2*zb*G[0, 1, 0, 0, zb])/8 - 
   (5813*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/288 - 
   (6797*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/72 + 
   (31*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb])/6 - 
   (131*CA^2*CF*uec^2*zb^2*G[0, 1, 0, 0, zb])/32 + 
   (189*CA*CF^2*uec^2*zb^2*G[0, 1, 0, 0, zb])/8 + 
   (59*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 0, zb])/24 + 
   (1683*CA^2*CF*uec^2*G[0, 1, 0, 1, zb])/16 - 
   (387*CA*CF^2*uec^2*G[0, 1, 0, 1, zb])/4 + 7*CF^3*uec^2*G[0, 1, 0, 1, zb] + 
   (573*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/16 - 
   (165*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/16 + 
   (145*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, zb])/24 - 
   (605*CA^2*CF*uec^2*G[0, 1, 0, 1, zb])/(8*zb) + 
   (129*CA*CF^2*uec^2*G[0, 1, 0, 1, zb])/(4*zb) - 
   (75*CF^3*uec^2*G[0, 1, 0, 1, zb])/(2*zb) - 
   (501*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb])/(16*zb) - 
   (101*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb])/(24*zb) + 
   (5*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, zb])/zb - 
   (6681*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb])/8 - 
   (4727*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb])/8 - 
   (383*CF^3*uec^2*zb*G[0, 1, 0, 1, zb])/4 + 
   (569*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/64 + 
   78*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb] - 
   (347*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb])/48 + 
   (55*CA^2*CF*uec^2*zb^2*G[0, 1, 0, 1, zb])/16 - 
   (171*CA*CF^2*uec^2*zb^2*G[0, 1, 0, 1, zb])/8 - 
   (59*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 1, zb])/24 + 
   (819*CA^2*CF*uec^2*G[0, 1, 1, 0, zb])/8 - 106*CA*CF^2*uec^2*
    G[0, 1, 1, 0, zb] + 7*CF^3*uec^2*G[0, 1, 1, 0, zb] + 
   (251*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/8 + 
   (35*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/6 + 
   5*CF^3*Pi^2*uec^2*G[0, 1, 1, 0, zb] - 
   (145*CA^2*CF*uec^2*G[0, 1, 1, 0, zb])/(2*zb) + 
   (167*CA*CF^2*uec^2*G[0, 1, 1, 0, zb])/(4*zb) - 
   (37*CF^3*uec^2*G[0, 1, 1, 0, zb])/zb - 
   (355*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb])/(12*zb) - 
   (283*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb])/(24*zb) - 
   (CF^3*Pi^2*uec^2*G[0, 1, 1, 0, zb])/(4*zb) - 
   (11921*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb])/16 - 
   (4421*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb])/8 - 
   (187*CF^3*uec^2*zb*G[0, 1, 1, 0, zb])/2 + 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/4 + 
   (531*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/8 - 
   (20*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb])/3 + 
   (103*CA^2*CF*uec^2*zb^2*G[0, 1, 1, 0, zb])/32 - 
   (135*CA*CF^2*uec^2*zb^2*G[0, 1, 1, 0, zb])/8 - 
   (59*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 0, zb])/48 - 
   (2149*CA^2*CF*uec^2*G[0, 1, 1, 1, zb])/16 + 
   (329*CA*CF^2*uec^2*G[0, 1, 1, 1, zb])/2 + 
   (151*CF^3*uec^2*G[0, 1, 1, 1, zb])/2 - 
   (64*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/3 - 
   (169*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/8 - 
   (11*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, zb])/2 + 
   (687*CA^2*CF*uec^2*G[0, 1, 1, 1, zb])/(8*zb) - 
   (79*CA*CF^2*uec^2*G[0, 1, 1, 1, zb])/zb - 
   (95*CF^3*uec^2*G[0, 1, 1, 1, zb])/(4*zb) + 
   (319*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(16*zb) + 
   (583*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(24*zb) + 
   (19*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, zb])/(4*zb) + 
   (2037*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb])/4 + 
   (4247*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb])/8 + 
   (897*CF^3*uec^2*zb*G[0, 1, 1, 1, zb])/8 - 
   (1595*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/192 - 
   (1575*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/32 + 
   (53*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb])/8 - 
   (41*CA^2*CF*uec^2*zb^2*G[0, 1, 1, 1, zb])/16 + 
   (117*CA*CF^2*uec^2*zb^2*G[0, 1, 1, 1, zb])/8 + 
   (59*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 1, zb])/48 + 
   (5*CA^2*CF*Pi^2*uec^2*G[0, 1, 2, 1, zb])/2 - 
   (25*CA*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, zb])/3 - 
   (10*CF^3*Pi^2*uec^2*G[0, 1, 2, 1, zb])/3 - 
   (5*CA^2*CF*Pi^2*uec^2*G[0, 1, 2, 1, zb])/(8*zb) + 
   (35*CA*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, zb])/(6*zb) + 
   (5*CF^3*Pi^2*uec^2*G[0, 1, 2, 1, zb])/(6*zb) - 
   (25*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/8 + 
   (25*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/12 + 
   (10*CF^3*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb])/3 - 
   (4187*CA^2*CF*uec^2*G[1, 0, 0, 0, zb])/16 - 
   (317*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/12 + 
   (143*CF^3*uec^2*G[1, 0, 0, 0, zb])/12 - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/4 + 
   (797*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/144 - 
   (37*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, zb])/16 + 
   (9*CF^3*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)^3) - 
   (9*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (27*CF^3*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)^2) + 
   (9*CA^2*CF*uec^2*G[1, 0, 0, 0, zb])/(4*(-2 + zb)) - 
   (27*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/(2*(-2 + zb)) + 
   (9*CF^3*uec^2*G[1, 0, 0, 0, zb])/(-2 + zb) + 
   (48*CA^2*CF*uec^2*G[1, 0, 0, 0, zb])/zb + 
   (67*CA*CF^2*uec^2*G[1, 0, 0, 0, zb])/(2*zb) + 
   (122*CF^3*uec^2*G[1, 0, 0, 0, zb])/zb + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(4*zb) - 
   (793*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(72*zb) - 
   (511*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, zb])/(48*zb) + 
   (18715*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb])/16 + 
   (4803*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb])/8 + 
   (483*CF^3*uec^2*zb*G[1, 0, 0, 0, zb])/8 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/8 - 
   (22969*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/288 - 
   (197*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb])/32 - 
   (105*CA^2*CF*uec^2*zb^2*G[1, 0, 0, 0, zb])/16 + 
   (117*CA*CF^2*uec^2*zb^2*G[1, 0, 0, 0, zb])/4 + 
   (59*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 0, zb])/16 + 
   (4373*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/16 - 
   (661*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/8 - 
   (147*CF^3*uec^2*G[1, 0, 0, 1, zb])/2 + 
   (727*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/24 + 
   (373*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/48 + 
   (21*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, zb])/2 - 
   (4*CF^3*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^3 + 
   (4*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^2 - 
   (12*CF^3*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb)^2 - 
   (2*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb) + 
   (12*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb) - 
   (8*CF^3*uec^2*G[1, 0, 0, 1, zb])/(-2 + zb) + 
   (15*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/(4*zb^2) - 
   (15*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/(2*zb^2) - 
   (1321*CA^2*CF*uec^2*G[1, 0, 0, 1, zb])/(16*zb) + 
   (235*CA*CF^2*uec^2*G[1, 0, 0, 1, zb])/(4*zb) - 
   (203*CF^3*uec^2*G[1, 0, 0, 1, zb])/(4*zb) - 
   (2605*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb])/(96*zb) - 
   (9*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb])/zb + 
   (67*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, zb])/(12*zb) - 
   (6897*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb])/8 - 
   (2349*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb])/4 - 
   (285*CF^3*uec^2*zb*G[1, 0, 0, 1, zb])/4 + 
   (179*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/24 + 
   (6325*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/96 + 
   (5*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb])/2 + 
   6*CA^2*CF*uec^2*zb^2*G[1, 0, 0, 1, zb] - 27*CA*CF^2*uec^2*zb^2*
    G[1, 0, 0, 1, zb] - (59*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 1, zb])/16 + 
   (803*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/3 - 
   (597*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/8 - 
   (357*CF^3*uec^2*G[1, 0, 1, 0, zb])/4 + 
   (1229*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/48 + 
   (259*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/24 + 
   (29*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, zb])/2 - 
   (4*CF^3*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^3 + 
   (4*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^2 - 
   (12*CF^3*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb)^2 - 
   (2*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb) + 
   (12*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb) - 
   (8*CF^3*uec^2*G[1, 0, 1, 0, zb])/(-2 + zb) + 
   (15*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/(4*zb^2) - 
   (15*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/(2*zb^2) - 
   (161*CA^2*CF*uec^2*G[1, 0, 1, 0, zb])/(2*zb) + 
   (137*CA*CF^2*uec^2*G[1, 0, 1, 0, zb])/(2*zb) - 
   (125*CF^3*uec^2*G[1, 0, 1, 0, zb])/(2*zb) - 
   (4417*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(192*zb) - 
   (213*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(16*zb) + 
   (103*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, zb])/(16*zb) - 
   (12993*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb])/16 - 
   (4535*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb])/8 - 
   (295*CF^3*uec^2*zb*G[1, 0, 1, 0, zb])/4 + 
   (1429*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/192 + 
   (1517*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/24 - 
   (13*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb])/16 + 
   (89*CA^2*CF*uec^2*zb^2*G[1, 0, 1, 0, zb])/16 - 
   (195*CA*CF^2*uec^2*zb^2*G[1, 0, 1, 0, zb])/8 - 
   (295*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 0, zb])/96 - 
   (1555*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/6 + 
   (865*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/8 + 
   168*CF^3*uec^2*G[1, 0, 1, 1, zb] - 
   (71*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/4 - 
   (57*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/2 - 
   (175*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, zb])/8 + 
   (7*CF^3*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)^3) - 
   (7*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)^2) + 
   (21*CF^3*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)^2) + 
   (7*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/(4*(-2 + zb)) - 
   (21*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/(2*(-2 + zb)) + 
   (7*CF^3*uec^2*G[1, 0, 1, 1, zb])/(-2 + zb) - 
   (27*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/(4*zb^2) + 
   (27*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/(2*zb^2) + 
   (399*CA^2*CF*uec^2*G[1, 0, 1, 1, zb])/(4*zb) - 
   (441*CA*CF^2*uec^2*G[1, 0, 1, 1, zb])/(4*zb) - 
   (35*CF^3*uec^2*G[1, 0, 1, 1, zb])/(4*zb) + 
   (1031*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb])/(64*zb) + 
   (435*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb])/(16*zb) + 
   (149*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, zb])/(48*zb) + 
   (4583*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb])/8 + 
   (4359*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb])/8 + 
   (205*CF^3*uec^2*zb*G[1, 0, 1, 1, zb])/2 - 
   (325*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/64 - 
   (755*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/16 + 
   (35*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb])/8 - 
   5*CA^2*CF*uec^2*zb^2*G[1, 0, 1, 1, zb] + 
   (177*CA*CF^2*uec^2*zb^2*G[1, 0, 1, 1, zb])/8 + 
   (295*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 1, zb])/96 + 
   (13721*CA^2*CF*uec^2*G[1, 1, 0, 0, zb])/48 - 
   111*CA*CF^2*uec^2*G[1, 1, 0, 0, zb] - (367*CF^3*uec^2*G[1, 1, 0, 0, zb])/
    8 + (247*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/12 + 
   (1039*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/48 + 
   (397*CF^3*Pi^2*uec^2*G[1, 1, 0, 0, zb])/24 - 
   (23*CF^3*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)^3) + 
   (23*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)^2) - 
   (69*CF^3*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)^2) - 
   (23*CA^2*CF*uec^2*G[1, 1, 0, 0, zb])/(8*(-2 + zb)) + 
   (69*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/(4*(-2 + zb)) - 
   (23*CF^3*uec^2*G[1, 1, 0, 0, zb])/(2*(-2 + zb)) + 
   (15*CA^2*CF*uec^2*G[1, 1, 0, 0, zb])/(2*zb^2) - 
   (15*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/zb^2 - 
   (177*CA^2*CF*uec^2*G[1, 1, 0, 0, zb])/(2*zb) + 
   (383*CA*CF^2*uec^2*G[1, 1, 0, 0, zb])/(4*zb) - 
   (53*CF^3*uec^2*G[1, 1, 0, 0, zb])/zb - 
   (647*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb])/(32*zb) - 
   (185*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb])/(12*zb) - 
   (CF^3*Pi^2*uec^2*G[1, 1, 0, 0, zb])/zb - 
   (23283*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb])/32 - 
   (2021*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb])/4 - 
   (843*CF^3*uec^2*zb*G[1, 1, 0, 0, zb])/8 + 
   (883*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/96 + 
   (4945*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/96 + 
   (139*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb])/48 + 
   (157*CA^2*CF*uec^2*zb^2*G[1, 1, 0, 0, zb])/32 - 
   (159*CA*CF^2*uec^2*zb^2*G[1, 1, 0, 0, zb])/8 - 
   (59*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 0, zb])/48 - 
   (6373*CA^2*CF*uec^2*G[1, 1, 0, 1, zb])/24 + 
   (235*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/2 + 
   (275*CF^3*uec^2*G[1, 1, 0, 1, zb])/2 - 
   (379*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/24 - 
   (267*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/16 - 
   (541*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, zb])/24 + 
   (5*CF^3*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb)^3 - 
   (5*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb)^2 + 
   (15*CF^3*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb)^2 + 
   (5*CA^2*CF*uec^2*G[1, 1, 0, 1, zb])/(2*(-2 + zb)) - 
   (15*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb) + 
   (10*CF^3*uec^2*G[1, 1, 0, 1, zb])/(-2 + zb) - 
   (21*CA^2*CF*uec^2*G[1, 1, 0, 1, zb])/(2*zb^2) + 
   (21*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/zb^2 + 
   (1659*CA^2*CF*uec^2*G[1, 1, 0, 1, zb])/(16*zb) - 
   (493*CA*CF^2*uec^2*G[1, 1, 0, 1, zb])/(4*zb) - 
   (45*CF^3*uec^2*G[1, 1, 0, 1, zb])/(2*zb) + 
   (841*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(64*zb) + 
   (871*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(48*zb) + 
   (211*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, zb])/(48*zb) + 
   (4057*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb])/8 + 
   (1963*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb])/4 + 
   (497*CF^3*uec^2*zb*G[1, 1, 0, 1, zb])/4 - 
   (205*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/192 - 
   (1435*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/32 - 
   (7*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb])/12 - 
   (17*CA^2*CF*uec^2*zb^2*G[1, 1, 0, 1, zb])/4 + 
   (141*CA*CF^2*uec^2*zb^2*G[1, 1, 0, 1, zb])/8 + 
   (59*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 1, zb])/48 - 
   (6043*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/24 + 
   (777*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/8 + 
   (1175*CF^3*uec^2*G[1, 1, 1, 0, zb])/8 - 
   (185*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/16 - 
   (435*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/16 - 
   (575*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, zb])/24 + 
   (21*CF^3*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)^3) - 
   (21*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (63*CF^3*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)^2) + 
   (21*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/(8*(-2 + zb)) - 
   (63*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/(4*(-2 + zb)) + 
   (21*CF^3*uec^2*G[1, 1, 1, 0, zb])/(2*(-2 + zb)) - 
   (45*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/(4*zb^2) + 
   (45*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/(2*zb^2) + 
   (1563*CA^2*CF*uec^2*G[1, 1, 1, 0, zb])/(16*zb) - 
   (233*CA*CF^2*uec^2*G[1, 1, 1, 0, zb])/(2*zb) - 
   (28*CF^3*uec^2*G[1, 1, 1, 0, zb])/zb + 
   (177*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(16*zb) + 
   (179*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(8*zb) + 
   (31*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, zb])/(4*zb) + 
   (14537*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb])/32 + 
   (3665*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb])/8 + 
   (963*CF^3*uec^2*zb*G[1, 1, 1, 0, zb])/8 - 
   (137*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/32 - 
   (1113*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/32 - 
   (77*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb])/48 - 
   (53*CA^2*CF*uec^2*zb^2*G[1, 1, 1, 0, zb])/16 + 
   (51*CA*CF^2*uec^2*zb^2*G[1, 1, 1, 0, zb])/4 - 
   (59*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 0, zb])/96 + 
   (641*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/3 - 
   (119*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/4 - 
   (551*CF^3*uec^2*G[1, 1, 1, 1, zb])/2 + 
   (223*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/32 + 
   (387*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/16 + 
   (697*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, zb])/24 - 
   (9*CF^3*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)^3) + 
   (9*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (27*CF^3*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)^2) - 
   (9*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/(4*(-2 + zb)) + 
   (27*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/(2*(-2 + zb)) - 
   (9*CF^3*uec^2*G[1, 1, 1, 1, zb])/(-2 + zb) + 
   (27*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/(2*zb^2) - 
   (27*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/zb^2 - 
   (197*CA^2*CF*uec^2*G[1, 1, 1, 1, zb])/(2*zb) + 
   (765*CA*CF^2*uec^2*G[1, 1, 1, 1, zb])/(8*zb) + 
   (943*CF^3*uec^2*G[1, 1, 1, 1, zb])/(8*zb) - 
   (411*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(64*zb) - 
   (339*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(16*zb) - 
   (203*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, zb])/(16*zb) - 
   (4631*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb])/16 - 
   (3413*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb])/8 - 
   (2563*CF^3*uec^2*zb*G[1, 1, 1, 1, zb])/16 + 
   (59*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/32 + 
   (783*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/32 + 
   (35*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb])/24 + 
   (85*CA^2*CF*uec^2*zb^2*G[1, 1, 1, 1, zb])/32 - 
   (21*CA*CF^2*uec^2*zb^2*G[1, 1, 1, 1, zb])/2 + 
   (59*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 1, zb])/96 - 
   (25*CA^2*CF*Pi^2*uec^2*G[1, 1, 2, 1, zb])/12 + 
   (35*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, zb])/6 + 
   (5*CF^3*Pi^2*uec^2*G[1, 1, 2, 1, zb])/3 + 
   (25*CA^2*CF*Pi^2*uec^2*G[1, 1, 2, 1, zb])/(16*zb) - 
   (55*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, zb])/(12*zb) - 
   (25*CF^3*Pi^2*uec^2*G[1, 1, 2, 1, zb])/(12*zb) + 
   (25*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb])/48 + 
   (85*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb])/24 - 
   (20*CF^3*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb])/3 + 
   CA^2*CF*Pi^2*uec^2*G[1, 2, 1, 0, zb] - 6*CA*CF^2*Pi^2*uec^2*
    G[1, 2, 1, 0, zb] + 4*CF^3*Pi^2*uec^2*G[1, 2, 1, 0, zb] - 
   (3*CA^2*CF*Pi^2*uec^2*G[1, 2, 1, 0, zb])/(4*zb) + 
   (3*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 0, zb])/zb + 
   (CF^3*Pi^2*uec^2*G[1, 2, 1, 0, zb])/zb - 
   (CA^2*CF*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb])/4 - 
   (3*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb])/2 + 
   2*CF^3*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb] - 
   (2*CA^2*CF*Pi^2*uec^2*G[1, 2, 1, 1, zb])/3 + 
   4*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 1, zb] - 
   (8*CF^3*Pi^2*uec^2*G[1, 2, 1, 1, zb])/3 + 
   (CA^2*CF*Pi^2*uec^2*G[1, 2, 1, 1, zb])/(2*zb) - 
   (2*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 1, zb])/zb - 
   (2*CF^3*Pi^2*uec^2*G[1, 2, 1, 1, zb])/(3*zb) + 
   (CA^2*CF*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb])/6 + 
   CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb] - 
   (4*CF^3*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb])/3 - 
   (CA^2*CF*uec^2*G[2, 1, 0, 0, zb])/6 + 32*CA*CF^2*uec^2*G[2, 1, 0, 0, zb] - 
   33*CF^3*uec^2*G[2, 1, 0, 0, zb] + 
   (19*CA*CF^2*Pi^2*uec^2*G[2, 1, 0, 0, zb])/12 - 
   (19*CF^3*Pi^2*uec^2*G[2, 1, 0, 0, zb])/3 + 
   (13*CA^2*CF*uec^2*zb*G[2, 1, 0, 0, zb])/4 - 
   (27*CA*CF^2*uec^2*zb*G[2, 1, 0, 0, zb])/2 + 
   10*CF^3*uec^2*zb*G[2, 1, 0, 0, zb] + 
   (19*CF^3*Pi^2*uec^2*zb*G[2, 1, 0, 0, zb])/12 + 
   (7*CA^2*CF*uec^2*zb^2*G[2, 1, 0, 0, zb])/8 - 
   (3*CA*CF^2*uec^2*zb^2*G[2, 1, 0, 0, zb])/2 - 
   (59*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 0, zb])/48 + 
   (CA^2*CF*uec^2*G[2, 1, 0, 1, zb])/6 - 32*CA*CF^2*uec^2*G[2, 1, 0, 1, zb] + 
   33*CF^3*uec^2*G[2, 1, 0, 1, zb] - (7*CA*CF^2*Pi^2*uec^2*G[2, 1, 0, 1, zb])/
    12 + (7*CF^3*Pi^2*uec^2*G[2, 1, 0, 1, zb])/3 - 
   (13*CA^2*CF*uec^2*zb*G[2, 1, 0, 1, zb])/4 + 
   (27*CA*CF^2*uec^2*zb*G[2, 1, 0, 1, zb])/2 - 
   10*CF^3*uec^2*zb*G[2, 1, 0, 1, zb] - 
   (7*CF^3*Pi^2*uec^2*zb*G[2, 1, 0, 1, zb])/12 - 
   (7*CA^2*CF*uec^2*zb^2*G[2, 1, 0, 1, zb])/8 + 
   (3*CA*CF^2*uec^2*zb^2*G[2, 1, 0, 1, zb])/2 + 
   (59*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 1, zb])/48 + 
   (CA^2*CF*uec^2*G[2, 1, 1, 0, zb])/4 - 48*CA*CF^2*uec^2*G[2, 1, 1, 0, zb] + 
   (99*CF^3*uec^2*G[2, 1, 1, 0, zb])/2 - 
   (3*CA*CF^2*Pi^2*uec^2*G[2, 1, 1, 0, zb])/8 + 
   (3*CF^3*Pi^2*uec^2*G[2, 1, 1, 0, zb])/2 - 
   (39*CA^2*CF*uec^2*zb*G[2, 1, 1, 0, zb])/8 + 
   (81*CA*CF^2*uec^2*zb*G[2, 1, 1, 0, zb])/4 - 
   15*CF^3*uec^2*zb*G[2, 1, 1, 0, zb] - 
   (3*CF^3*Pi^2*uec^2*zb*G[2, 1, 1, 0, zb])/8 - 
   (21*CA^2*CF*uec^2*zb^2*G[2, 1, 1, 0, zb])/16 + 
   (9*CA*CF^2*uec^2*zb^2*G[2, 1, 1, 0, zb])/4 + 
   (59*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 0, zb])/32 - 
   (CA^2*CF*uec^2*G[2, 1, 1, 1, zb])/4 + 48*CA*CF^2*uec^2*G[2, 1, 1, 1, zb] - 
   (99*CF^3*uec^2*G[2, 1, 1, 1, zb])/2 - 
   (5*CA*CF^2*Pi^2*uec^2*G[2, 1, 1, 1, zb])/24 + 
   (5*CF^3*Pi^2*uec^2*G[2, 1, 1, 1, zb])/6 + 
   (39*CA^2*CF*uec^2*zb*G[2, 1, 1, 1, zb])/8 - 
   (81*CA*CF^2*uec^2*zb*G[2, 1, 1, 1, zb])/4 + 
   15*CF^3*uec^2*zb*G[2, 1, 1, 1, zb] - 
   (5*CF^3*Pi^2*uec^2*zb*G[2, 1, 1, 1, zb])/24 + 
   (21*CA^2*CF*uec^2*zb^2*G[2, 1, 1, 1, zb])/16 - 
   (9*CA*CF^2*uec^2*zb^2*G[2, 1, 1, 1, zb])/4 - 
   (59*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 1, zb])/32 + 
   (3125*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, zb])/24 - 
   (4439*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, zb])/6 - 
   (1171*CF^3*uec^2*G[0, 0, 0, 0, 0, zb])/8 + 459*CA^2*CF*Pi^2*uec^2*
    G[0, 0, 0, 0, 0, zb] + 704*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb] + 
   (20*CF^3*Pi^2*uec^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (5951*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (4613*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/6 - 
   (9*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, zb])/8 - 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/2 - 
   352*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb] - 
   (10*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (45*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 0, 0, zb])/4 - 
   (883*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb])/24 + 
   (10171*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/24 + 
   89*CF^3*uec^2*G[0, 0, 0, 0, 1, zb] - 
   (6265*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/18 - 
   (4721*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/9 - 
   (20*CF^3*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/3 - 
   (32*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb])/zb - 
   (410*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb])/zb - 
   (70*CF^3*uec^2*G[0, 0, 0, 0, 1, zb])/zb + 
   (6601*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/(18*zb) + 
   (4361*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/(9*zb) + 
   (12*CF^3*Pi^2*uec^2*G[0, 0, 0, 0, 1, zb])/zb - 
   (4559*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (6069*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/8 + 
   (11*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, zb])/2 + 
   (6265*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/36 + 
   (4721*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/18 + 
   (10*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (171*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 0, 1, zb])/16 - 
   (1375*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb])/48 + 
   (9017*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/24 + 
   83*CF^3*uec^2*G[0, 0, 0, 1, 0, zb] - 
   (2857*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/9 - 
   (4603*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/9 - 
   (20*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/3 - 
   (32*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb])/zb - 
   (365*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb])/zb - 
   (80*CF^3*uec^2*G[0, 0, 0, 1, 0, zb])/zb + 
   (2968*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/(9*zb) + 
   (8675*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/(18*zb) + 
   (49*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, 0, zb])/(3*zb) - 
   (68131*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb])/48 - 
   (5759*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/8 + 
   (11*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, zb])/2 + 
   (2857*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/18 + 
   (4603*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/18 + 
   (10*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 1, 0, zb])/3 - 
   (297*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 1, 0, zb])/32 - 
   (615*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb])/16 - 
   (1231*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/8 - 
   (151*CF^3*uec^2*G[0, 0, 0, 1, 1, zb])/4 + 
   (3361*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/12 + 
   (2305*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/6 + 
   10*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb] + 
   (54*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb])/zb + 
   (202*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb])/zb + 
   (49*CF^3*uec^2*G[0, 0, 0, 1, 1, zb])/zb - 
   (3425*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/(12*zb) - 
   (1112*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/(3*zb) - 
   (47*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, 1, zb])/(3*zb) + 
   (16801*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb])/16 + 
   (17021*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/24 + 
   (61*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, zb])/12 - 
   (3361*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/24 - 
   (2305*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb])/12 - 
   5*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 1, 1, zb] + 
   (279*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 1, 1, zb])/32 - 
   (1019*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb])/48 + 
   (8149*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/24 + 
   74*CF^3*uec^2*G[0, 0, 1, 0, 0, zb] - 
   (5239*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/18 - 
   (9067*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/18 - 
   (20*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/3 - 
   (32*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb])/zb - 
   (655*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb])/(2*zb) - 
   (95*CF^3*uec^2*G[0, 0, 1, 0, 0, zb])/zb + 
   (10637*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/(36*zb) + 
   (17525*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/(36*zb) + 
   (137*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, 0, zb])/(6*zb) - 
   (63971*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb])/48 - 
   (5603*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/8 + 
   (11*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, zb])/2 + 
   (5239*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/36 + 
   (9067*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/36 + 
   (10*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 0, 0, zb])/3 - 
   (255*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 0, 0, zb])/32 - 
   (163*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb])/4 - 
   (1079*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/8 - 
   (131*CF^3*uec^2*G[0, 0, 1, 0, 1, zb])/4 + 
   (3289*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/16 + 
   (4687*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/12 + 
   (103*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/12 + 
   (207*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb])/(4*zb) + 
   (182*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb])/zb + 
   (58*CF^3*uec^2*G[0, 0, 1, 0, 1, zb])/zb - 
   (1313*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/(6*zb) - 
   (2129*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/(6*zb) - 
   (27*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, 1, zb])/zb + 
   (5923*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb])/6 + 
   (16525*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/24 + 
   (21*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, zb])/4 - 
   (3289*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/32 - 
   (4687*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/24 - 
   (103*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 0, 1, zb])/24 + 
   (15*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 0, 1, zb])/2 - 
   (687*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb])/16 - 
   (765*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/8 - 
   (135*CF^3*uec^2*G[0, 0, 1, 1, 0, zb])/4 + 
   (5105*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/24 + 
   (733*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/2 + 
   (67*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/6 + 
   (99*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb])/(2*zb) + 
   (147*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb])/zb + 
   (57*CF^3*uec^2*G[0, 0, 1, 1, 0, zb])/zb - 
   (634*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/(3*zb) - 
   (2183*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/(6*zb) - 
   (22*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, 0, zb])/zb + 
   (42439*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb])/48 + 
   (5037*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/8 + 
   (65*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, zb])/12 - 
   (5105*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/48 - 
   (733*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/4 - 
   (67*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 1, 0, zb])/12 + 
   (171*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 1, 0, zb])/32 + 
   84*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb] - 
   (275*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/8 - 
   (37*CF^3*uec^2*G[0, 0, 1, 1, 1, zb])/4 - 
   (2537*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/16 - 
   (839*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/3 - 
   (173*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/12 - 
   (245*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb])/(4*zb) - 
   (53*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb])/zb - 
   (47*CF^3*uec^2*G[0, 0, 1, 1, 1, zb])/(2*zb) + 
   (1235*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/(8*zb) + 
   (567*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/(2*zb) + 
   (47*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, 1, zb])/(2*zb) - 
   (2459*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb])/4 - 
   (4885*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/8 - 
   (61*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, zb])/2 + 
   (2537*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/32 + 
   (839*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/6 + 
   (173*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 1, 1, zb])/24 - 
   (39*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 1, 1, zb])/8 - 
   (35*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 2, 1, zb])/3 - 
   (20*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 2, 1, zb])/3 + 
   (10*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 2, 1, zb])/(3*zb) + 
   (20*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 2, 1, zb])/zb + 
   (20*CF^3*Pi^2*uec^2*G[0, 0, 1, 2, 1, zb])/(3*zb) + 
   (35*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 2, 1, zb])/6 + 
   (10*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 2, 1, zb])/3 - 
   (691*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb])/48 + 
   (7523*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/24 + 
   (121*CF^3*uec^2*G[0, 1, 0, 0, 0, zb])/2 - 
   (38587*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/144 - 
   (36041*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/72 - 
   (20*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/3 - 
   (32*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb])/zb - 
   (1175*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb])/(4*zb) - 
   (235*CF^3*uec^2*G[0, 1, 0, 0, 0, zb])/(2*zb) + 
   (18899*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/(72*zb) + 
   (35897*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/(72*zb) + 
   (391*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, 0, zb])/(12*zb) - 
   (3769*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb])/3 - 
   (1395*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/2 + 
   (11*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, zb])/2 + 
   (38587*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/288 + 
   (36041*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/144 + 
   (10*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 0, 0, zb])/3 - 
   (27*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 0, 0, zb])/4 - 
   (341*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb])/8 - 
   (939*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/8 - 
   (141*CF^3*uec^2*G[0, 1, 0, 0, 1, zb])/4 + 
   (9091*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/48 + 
   (2341*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/6 + 
   (61*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/12 + 
   (399*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb])/(8*zb) + 
   (164*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb])/zb + 
   (143*CF^3*uec^2*G[0, 1, 0, 0, 1, zb])/(2*zb) - 
   (1575*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/(8*zb) - 
   (4321*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/(12*zb) - 
   (106*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, 1, zb])/(3*zb) + 
   (44725*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb])/48 + 
   (8131*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/12 + 
   (47*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, zb])/4 - 
   (9091*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/96 - 
   (2341*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/12 - 
   (61*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 0, 1, zb])/24 + 
   (51*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 0, 1, zb])/8 - 
   (707*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb])/16 - 
   (795*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/8 - 
   (125*CF^3*uec^2*G[0, 1, 0, 1, 0, zb])/4 + 
   (8287*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/48 + 
   (1529*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/4 + 
   (61*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/12 + 
   (391*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb])/(8*zb) + 
   (139*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb])/zb + 
   (171*CF^3*uec^2*G[0, 1, 0, 1, 0, zb])/(2*zb) - 
   (1401*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/(8*zb) - 
   (4309*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/(12*zb) - 
   (83*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, 0, zb])/(2*zb) + 
   (10457*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb])/12 + 
   (1964*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   (53*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, zb])/4 - 
   (8287*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/96 - 
   (1529*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/8 - 
   (61*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 1, 0, zb])/24 + 
   (87*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 1, 0, zb])/16 + 
   (1305*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb])/16 - 
   (199*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/8 + 
   (CF^3*uec^2*G[0, 1, 0, 1, 1, zb])/4 - 
   (2247*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/16 - 
   (1817*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/6 - 
   (89*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/12 - 
   (475*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb])/(8*zb) - 
   (111*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb])/(2*zb) - 
   (46*CF^3*uec^2*G[0, 1, 0, 1, 1, zb])/zb + 
   (545*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/(4*zb) + 
   (292*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/zb + 
   (275*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, 1, zb])/(6*zb) - 
   (4945*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb])/8 - 
   (2515*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/4 - 
   (87*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, zb])/2 + 
   (2247*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/32 + 
   (1817*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/12 + 
   (89*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 1, 1, zb])/24 - 
   (81*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 1, 1, zb])/16 - 
   (691*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb])/16 - 
   (465*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/8 - 
   (199*CF^3*uec^2*G[0, 1, 1, 0, 0, zb])/4 + 
   (7813*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/48 + 
   (8741*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/24 + 
   (13*CF^3*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (193*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb])/(4*zb) + 
   (207*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb])/(2*zb) + 
   (79*CF^3*uec^2*G[0, 1, 1, 0, 0, zb])/zb - 
   (3757*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/(24*zb) - 
   (4351*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/(12*zb) - 
   (65*CF^3*Pi^2*uec^2*G[0, 1, 1, 0, 0, zb])/(2*zb) + 
   (6105*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb])/8 + 
   (1753*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (253*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, zb])/12 - 
   (7813*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/96 - 
   (8741*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/48 - 
   (13*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 0, 0, zb])/6 + 
   3*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 0, 0, zb] + 
   (299*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb])/4 - 
   (361*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/8 + 
   (71*CF^3*uec^2*G[0, 1, 1, 0, 1, zb])/4 - 
   (803*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/8 - 
   (2317*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/8 - 
   (55*CF^3*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/12 - 
   (111*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb])/(2*zb) - 
   (39*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb])/zb - 
   (69*CF^3*uec^2*G[0, 1, 1, 0, 1, zb])/(2*zb) + 
   (320*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/(3*zb) + 
   (261*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/zb + 
   (110*CF^3*Pi^2*uec^2*G[0, 1, 1, 0, 1, zb])/(3*zb) - 
   (8549*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb])/16 - 
   561*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb] - 
   50*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, zb] + 
   (803*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/16 + 
   (2317*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/16 + 
   (55*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 0, 1, zb])/24 - 
   (45*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 0, 1, zb])/16 + 
   (1071*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb])/16 - 
   (373*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/8 + 
   (77*CF^3*uec^2*G[0, 1, 1, 1, 0, zb])/4 - 
   (1625*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/16 - 
   (1093*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/4 - 
   (55*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/12 - 
   (397*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb])/(8*zb) - 
   (67*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb])/(2*zb) - 
   (29*CF^3*uec^2*G[0, 1, 1, 1, 0, zb])/zb + 
   (387*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/(4*zb) + 
   (806*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/(3*zb) + 
   (33*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, 0, zb])/zb - 
   (3773*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb])/8 - 
   (1027*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/2 - 
   50*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, zb] + 
   (1625*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/32 + 
   (1093*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/8 + 
   (55*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 1, 0, zb])/24 - 
   (33*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 1, 0, zb])/32 - 
   (1311*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb])/16 + 
   (709*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/8 + 
   (59*CF^3*uec^2*G[0, 1, 1, 1, 1, zb])/2 + 
   (1039*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/16 + 
   (851*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/4 + 
   (83*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/12 + 
   (101*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb])/(2*zb) + 
   (6*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb])/zb - 
   (67*CF^3*uec^2*G[0, 1, 1, 1, 1, zb])/(4*zb) - 
   (991*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/(16*zb) - 
   (2455*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/(12*zb) - 
   (141*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, 1, zb])/(4*zb) + 
   (1201*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb])/4 + 
   (1909*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/4 + 
   (759*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, zb])/8 - 
   (1039*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/32 - 
   (851*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/8 - 
   (83*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 1, 1, zb])/24 + 
   (27*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 1, 1, zb])/32 + 
   (25*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 2, 1, zb])/6 + 
   (20*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 2, 1, zb])/3 + 
   (5*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 2, 1, zb])/(3*zb) - 
   (10*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 2, 1, zb])/zb - 
   (50*CF^3*Pi^2*uec^2*G[0, 1, 1, 2, 1, zb])/(3*zb) - 
   (25*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 2, 1, zb])/12 - 
   (10*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 2, 1, zb])/3 - 
   4*CA^2*CF*Pi^2*uec^2*G[0, 1, 2, 1, 0, zb] - 4*CA*CF^2*Pi^2*uec^2*
    G[0, 1, 2, 1, 0, zb] + (8*CA*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, 0, zb])/zb + 
   (8*CF^3*Pi^2*uec^2*G[0, 1, 2, 1, 0, zb])/zb + 
   2*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, 0, zb] + 
   2*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, 0, zb] + 
   (8*CA^2*CF*Pi^2*uec^2*G[0, 1, 2, 1, 1, zb])/3 + 
   (8*CA*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, 1, zb])/3 - 
   (16*CA*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, 1, zb])/(3*zb) - 
   (16*CF^3*Pi^2*uec^2*G[0, 1, 2, 1, 1, zb])/(3*zb) - 
   (4*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, 1, zb])/3 - 
   (4*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, 1, zb])/3 + 
   (1425*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb])/8 + 
   (49*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/24 - 
   (211*CF^3*uec^2*G[1, 0, 0, 0, 0, zb])/6 - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/2 - 
   (37219*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/72 - 
   (1133*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/24 + 
   (55*CF^3*uec^2*G[1, 0, 0, 0, 0, zb])/(-2 + zb) - 
   (32*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb])/zb - 
   (260*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb])/zb - 
   (605*CF^3*uec^2*G[1, 0, 0, 0, 0, zb])/(4*zb) + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/(2*zb) + 
   (37219*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/(72*zb) + 
   (1133*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, 0, zb])/(24*zb) - 
   (10115*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb])/8 - 
   (4305*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/8 + 
   (463*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, zb])/6 + 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/4 + 
   (37219*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/144 + 
   (1133*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 0, 0, zb])/48 - 
   (153*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 0, 0, zb])/16 - 
   (2945*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb])/16 + 
   (541*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/8 + 
   110*CF^3*uec^2*G[1, 0, 0, 0, 1, zb] + 
   (1931*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/12 + 
   (9587*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/24 + 
   44*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb] - 
   (46*CF^3*uec^2*G[1, 0, 0, 0, 1, zb])/(-2 + zb) - 
   (19*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/(4*zb^2) + 
   (19*CF^3*uec^2*G[1, 0, 0, 0, 1, zb])/(2*zb^2) + 
   (771*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb])/(16*zb) + 
   (641*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb])/(4*zb) + 
   (253*CF^3*uec^2*G[1, 0, 0, 0, 1, zb])/(4*zb) - 
   (2099*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/(12*zb) - 
   (8869*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/(24*zb) - 
   (287*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, 1, zb])/(6*zb) + 
   (15003*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb])/16 + 
   (13591*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/24 - 
   (273*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, zb])/4 - 
   (1931*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/24 - 
   (9587*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb])/48 - 
   22*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 0, 1, zb] + 
   9*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 0, 1, zb] - 
   (2925*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb])/16 + 
   (295*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/4 + 
   (253*CF^3*uec^2*G[1, 0, 0, 1, 0, zb])/2 + 
   (1741*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/12 + 
   (4685*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/12 + 
   44*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb] - 
   (46*CF^3*uec^2*G[1, 0, 0, 1, 0, zb])/(-2 + zb) - 
   (19*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/(4*zb^2) + 
   (19*CF^3*uec^2*G[1, 0, 0, 1, 0, zb])/(2*zb^2) + 
   (763*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb])/(16*zb) + 
   (533*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb])/(4*zb) + 
   (317*CF^3*uec^2*G[1, 0, 0, 1, 0, zb])/(4*zb) - 
   (463*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/(3*zb) - 
   (8795*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/(24*zb) - 
   (659*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, 0, zb])/(12*zb) + 
   (28145*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb])/32 + 
   (6559*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/12 - 
   (291*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, zb])/4 - 
   (1741*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/24 - 
   (4685*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb])/24 - 
   22*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 1, 0, zb] + 
   (63*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 1, 0, zb])/8 + 
   (2867*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb])/16 - 
   (199*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/2 - 
   (389*CF^3*uec^2*G[1, 0, 0, 1, 1, zb])/2 - 
   (961*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/8 - 
   304*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb] - 
   (559*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/12 + 
   (38*CF^3*uec^2*G[1, 0, 0, 1, 1, zb])/(-2 + zb) + 
   (33*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/(4*zb^2) - 
   (33*CF^3*uec^2*G[1, 0, 0, 1, 1, zb])/(2*zb^2) - 
   (913*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb])/(16*zb) - 
   (283*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb])/(4*zb) - 
   (39*CF^3*uec^2*G[1, 0, 0, 1, 1, zb])/(4*zb) + 
   (991*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/(8*zb) + 
   (2347*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/(8*zb) + 
   (317*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, 1, zb])/(6*zb) - 
   (19963*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb])/32 - 
   (1117*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/2 + 
   (191*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, zb])/4 + 
   (961*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/16 + 
   152*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb] + 
   (559*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 1, 1, zb])/24 - 
   (117*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 1, 1, zb])/16 - 
   (2917*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb])/16 + 
   (295*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/4 + 
   (299*CF^3*uec^2*G[1, 0, 1, 0, 0, zb])/2 + 
   (6299*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/48 + 
   (9241*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/24 + 
   44*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb] - 
   (46*CF^3*uec^2*G[1, 0, 1, 0, 0, zb])/(-2 + zb) - 
   (19*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/(4*zb^2) + 
   (19*CF^3*uec^2*G[1, 0, 1, 0, 0, zb])/(2*zb^2) + 
   (771*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb])/(16*zb) + 
   (423*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb])/(4*zb) + 
   (409*CF^3*uec^2*G[1, 0, 1, 0, 0, zb])/(4*zb) - 
   (3229*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/(24*zb) - 
   (2943*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/(8*zb) - 
   (781*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, 0, zb])/(12*zb) + 
   (26491*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb])/32 + 
   (13003*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/24 - 
   (315*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, zb])/4 - 
   (6299*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/96 - 
   (9241*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb])/48 - 
   22*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 0, 0, zb] + 
   (219*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 0, 0, zb])/32 + 
   (2857*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb])/16 - 
   (837*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/8 - 
   198*CF^3*uec^2*G[1, 0, 1, 0, 1, zb] - 
   (1321*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/16 - 
   (609*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/2 - 
   (173*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/4 + 
   (38*CF^3*uec^2*G[1, 0, 1, 0, 1, zb])/(-2 + zb) + 
   (33*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/(4*zb^2) - 
   (33*CF^3*uec^2*G[1, 0, 1, 0, 1, zb])/(2*zb^2) - 
   (929*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb])/(16*zb) - 
   (187*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb])/(4*zb) - 
   (135*CF^3*uec^2*G[1, 0, 1, 0, 1, zb])/(4*zb) + 
   (375*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/(4*zb) + 
   (6431*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/(24*zb) + 
   (859*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, 1, zb])/(12*zb) - 
   (9409*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb])/16 - 
   (1089*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/2 + 
   (179*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, zb])/4 + 
   (1321*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/32 + 
   (609*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/4 + 
   (173*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 0, 1, zb])/8 - 
   (51*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 0, 1, zb])/8 + 
   (2795*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb])/16 - 
   (473*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/4 - 
   (377*CF^3*uec^2*G[1, 0, 1, 1, 0, zb])/2 - 
   (1361*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/16 - 
   (2333*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/8 - 
   (551*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/12 + 
   (38*CF^3*uec^2*G[1, 0, 1, 1, 0, zb])/(-2 + zb) + 
   (33*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/(4*zb^2) - 
   (33*CF^3*uec^2*G[1, 0, 1, 1, 0, zb])/(2*zb^2) - 
   (913*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb])/(16*zb) - 
   (95*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb])/(4*zb) - 
   (175*CF^3*uec^2*G[1, 0, 1, 1, 0, zb])/(4*zb) + 
   (343*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/(4*zb) + 
   (6635*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/(24*zb) + 
   (147*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, 0, zb])/(2*zb) - 
   (17039*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb])/32 - 
   (4003*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/8 + 
   (155*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, zb])/4 + 
   (1361*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/32 + 
   (2333*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/16 + 
   (551*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 1, 0, zb])/24 - 
   (153*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 1, 0, zb])/32 - 
   (2605*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb])/16 + 
   (887*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/8 + 
   243*CF^3*uec^2*G[1, 0, 1, 1, 1, zb] + 
   (453*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/8 + 
   (2725*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/12 + 
   (287*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/6 - 
   (31*CF^3*uec^2*G[1, 0, 1, 1, 1, zb])/(-2 + zb) - 
   (43*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/(4*zb^2) + 
   (43*CF^3*uec^2*G[1, 0, 1, 1, 1, zb])/(2*zb^2) + 
   (975*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb])/(16*zb) - 
   (19*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb])/(4*zb) - 
   (17*CF^3*uec^2*G[1, 0, 1, 1, 1, zb])/zb - 
   (903*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/(16*zb) - 
   (1691*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/(8*zb) - 
   (80*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, 1, zb])/zb + 
   (5605*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb])/16 + 
   (963*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/2 + 
   (55*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, zb])/4 - 
   (453*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/16 - 
   (2725*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/24 - 
   (287*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 1, 1, zb])/12 + 
   (69*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 1, 1, zb])/16 + 
   5*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 2, 1, zb] + 5*CA*CF^2*Pi^2*uec^2*
    G[1, 0, 1, 2, 1, zb] - (10*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 2, 1, zb])/zb - 
   (10*CF^3*Pi^2*uec^2*G[1, 0, 1, 2, 1, zb])/zb - 
   (5*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 2, 1, zb])/2 - 
   (5*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 2, 1, zb])/2 - 
   (805*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb])/4 + 
   (1173*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/8 + 
   (397*CF^3*uec^2*G[1, 1, 0, 0, 0, zb])/4 + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/4 + 
   (8711*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/24 + 
   (201*CF^3*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/4 - 
   (129*CF^3*uec^2*G[1, 1, 0, 0, 0, zb])/(2*(-2 + zb)) - 
   (19*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/(2*zb^2) + 
   (19*CF^3*uec^2*G[1, 1, 0, 0, 0, zb])/zb^2 + 
   (429*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb])/(8*zb) + 
   (147*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb])/(2*zb) + 
   (75*CF^3*uec^2*G[1, 1, 0, 0, 0, zb])/zb - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/(4*zb) - 
   (8711*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/(24*zb) - 
   (201*CF^3*Pi^2*uec^2*G[1, 1, 0, 0, 0, zb])/(4*zb) + 
   (5933*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb])/8 + 
   (3473*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/8 - 
   (649*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, zb])/12 - 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/8 - 
   (8711*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/48 - 
   (201*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 0, 0, zb])/8 + 
   (27*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 0, 0, zb])/8 + 
   (2889*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb])/16 - 
   (233*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/2 - 
   (767*CF^3*uec^2*G[1, 1, 0, 0, 1, zb])/4 - 
   (565*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/8 - 
   (2237*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/8 - 
   (195*CF^3*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/4 + 
   (53*CF^3*uec^2*G[1, 1, 0, 0, 1, zb])/(-2 + zb) + 
   (13*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/zb^2 - 
   (26*CF^3*uec^2*G[1, 1, 0, 0, 1, zb])/zb^2 - 
   (445*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb])/(8*zb) - 
   (99*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb])/(2*zb) + 
   (12*CF^3*uec^2*G[1, 1, 0, 0, 1, zb])/zb + 
   (649*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/(8*zb) + 
   (6173*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/(24*zb) + 
   (619*CF^3*Pi^2*uec^2*G[1, 1, 0, 0, 1, zb])/(12*zb) - 
   (4175*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb])/8 - 
   (1843*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/4 + 
   (163*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, zb])/4 + 
   (565*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/16 + 
   (2237*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/16 + 
   (195*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 0, 1, zb])/8 - 
   (51*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 0, 1, zb])/16 + 
   (2827*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb])/16 - 
   (841*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/8 - 
   (861*CF^3*uec^2*G[1, 1, 0, 1, 0, zb])/4 - 
   (997*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/16 - 
   (2187*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/8 - 
   (195*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/4 + 
   (53*CF^3*uec^2*G[1, 1, 0, 1, 0, zb])/(-2 + zb) + 
   (13*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/zb^2 - 
   (26*CF^3*uec^2*G[1, 1, 0, 1, 0, zb])/zb^2 - 
   (445*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb])/(8*zb) - 
   (59*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb])/(2*zb) - 
   (8*CF^3*uec^2*G[1, 1, 0, 1, 0, zb])/zb + 
   (277*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/(4*zb) + 
   (2029*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/(8*zb) + 
   (121*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, 0, zb])/(2*zb) - 
   (15595*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb])/32 - 
   453*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb] + 
   (193*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, zb])/4 + 
   (997*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/32 + 
   (2187*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/16 + 
   (195*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 1, 0, zb])/8 - 
   (81*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 1, 0, zb])/32 - 
   (2409*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb])/16 + 
   (365*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/8 + 
   (1241*CF^3*uec^2*G[1, 1, 0, 1, 1, zb])/4 + 
   (177*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/4 + 
   (1695*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/8 + 
   (105*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/2 - 
   (43*CF^3*uec^2*G[1, 1, 0, 1, 1, zb])/(-2 + zb) - 
   (31*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/(2*zb^2) + 
   (31*CF^3*uec^2*G[1, 1, 0, 1, 1, zb])/zb^2 + 
   (211*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb])/(4*zb) + 
   (30*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb])/zb - 
   (275*CF^3*uec^2*G[1, 1, 0, 1, 1, zb])/(4*zb) - 
   (771*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/(16*zb) - 
   (1557*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/(8*zb) - 
   (285*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, 1, zb])/(4*zb) + 
   (10273*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb])/32 + 
   (911*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/2 - 
   (59*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, zb])/4 - 
   (177*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/8 - 
   (1695*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/16 - 
   (105*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 1, 1, zb])/4 + 
   (75*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 1, 1, zb])/32 + 
   (2591*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb])/16 - 
   (687*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/8 - 
   (439*CF^3*uec^2*G[1, 1, 1, 0, 0, zb])/2 - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/8 - 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/8 - 
   (195*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/4 + 
   (113*CF^3*uec^2*G[1, 1, 1, 0, 0, zb])/(2*(-2 + zb)) + 
   (57*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/(4*zb^2) - 
   (57*CF^3*uec^2*G[1, 1, 1, 0, 0, zb])/(2*zb^2) - 
   (725*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb])/(16*zb) - 
   (203*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb])/(4*zb) + 
   (133*CF^3*uec^2*G[1, 1, 1, 0, 0, zb])/(4*zb) + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/(8*zb) + 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/(8*zb) + 
   (195*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, 0, zb])/(4*zb) - 
   (13767*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb])/32 - 
   (3167*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/8 + 
   (213*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, zb])/4 + 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/16 + 
   (2059*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/16 + 
   (195*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 0, 0, zb])/8 - 
   (9*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 0, 0, zb])/32 - 
   (2131*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb])/16 + 
   (137*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/8 + 
   315*CF^3*uec^2*G[1, 1, 1, 0, 1, zb] + 
   (447*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/16 + 
   (1569*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/8 + 
   (99*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/2 - 
   (46*CF^3*uec^2*G[1, 1, 1, 0, 1, zb])/(-2 + zb) - 
   (67*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/(4*zb^2) + 
   (67*CF^3*uec^2*G[1, 1, 1, 0, 1, zb])/(2*zb^2) + 
   (663*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb])/(16*zb) + 
   (233*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb])/(4*zb) - 
   (110*CF^3*uec^2*G[1, 1, 1, 0, 1, zb])/zb - 
   (573*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/(16*zb) - 
   (4303*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/(24*zb) - 
   (155*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, 1, zb])/(3*zb) + 
   (1117*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb])/4 + 
   (3197*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/8 - 
   (79*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, zb])/4 - 
   (447*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/32 - 
   (1569*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/16 - 
   (99*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 0, 1, zb])/4 + 
   (3*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 0, 1, zb])/8 - 
   (1961*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb])/16 + 
   (CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/4 + 
   (1283*CF^3*uec^2*G[1, 1, 1, 1, 0, zb])/4 + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/16 + 
   (1473*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/8 + 
   (99*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/2 - 
   (93*CF^3*uec^2*G[1, 1, 1, 1, 0, zb])/(2*(-2 + zb)) - 
   (17*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/zb^2 + 
   (34*CF^3*uec^2*G[1, 1, 1, 1, 0, zb])/zb^2 + 
   (289*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb])/(8*zb) + 
   (61*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb])/zb - 
   (457*CF^3*uec^2*G[1, 1, 1, 1, 0, zb])/(4*zb) - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/(16*zb) - 
   (1473*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/(8*zb) - 
   (99*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, 0, zb])/(2*zb) + 
   (7971*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb])/32 + 
   (1461*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/4 - 
   (89*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, zb])/4 - 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/32 - 
   (1473*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/16 - 
   (99*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 1, 0, zb])/4 - 
   (21*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 1, 0, zb])/32 + 
   (1405*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb])/16 + 
   (799*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/8 - 
   (3457*CF^3*uec^2*G[1, 1, 1, 1, 1, zb])/8 - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/32 - 
   (531*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/4 - 
   (423*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/8 + 
   (75*CF^3*uec^2*G[1, 1, 1, 1, 1, zb])/(2*(-2 + zb)) + 
   (75*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/(4*zb^2) - 
   (75*CF^3*uec^2*G[1, 1, 1, 1, 1, zb])/(2*zb^2) - 
   (437*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb])/(16*zb) - 
   (365*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb])/(4*zb) + 
   (1525*CF^3*uec^2*G[1, 1, 1, 1, 1, zb])/(8*zb) + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/(32*zb) + 
   (531*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/(4*zb) + 
   (423*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, 1, zb])/(8*zb) - 
   (2273*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb])/16 - 
   (2703*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/8 - 
   (597*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, zb])/16 + 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/64 + 
   (531*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/8 + 
   (423*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 1, 1, zb])/16 + 
   (9*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 1, 1, zb])/16 - 
   (15*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 2, 1, zb])/2 - 
   (25*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 2, 1, zb])/(3*zb) + 
   (95*CF^3*Pi^2*uec^2*G[1, 1, 1, 2, 1, zb])/(3*zb) + 
   (15*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 2, 1, zb])/4 + 
   6*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, 0, zb] + 
   (4*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, 0, zb])/zb - 
   (20*CF^3*Pi^2*uec^2*G[1, 1, 2, 1, 0, zb])/zb - 
   3*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, 0, zb] - 
   4*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, 1, zb] - 
   (8*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, 1, zb])/(3*zb) + 
   (40*CF^3*Pi^2*uec^2*G[1, 1, 2, 1, 1, zb])/(3*zb) + 
   2*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, 1, zb] - 
   (13*CA^2*CF*uec^2*G[1, 2, 1, 0, 0, zb])/2 + 
   33*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, zb] - 
   40*CF^3*uec^2*G[1, 2, 1, 0, 0, zb] - 
   (19*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 0, 0, zb])/6 + 
   (2*CA^2*CF*uec^2*G[1, 2, 1, 0, 0, zb])/zb - 
   (8*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, zb])/zb + 
   (8*CF^3*uec^2*G[1, 2, 1, 0, 0, zb])/zb + 
   (19*CF^3*Pi^2*uec^2*G[1, 2, 1, 0, 0, zb])/(3*zb) + 
   (9*CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 0, zb])/2 - 
   (25*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb])/2 + 
   21*CF^3*uec^2*zb*G[1, 2, 1, 0, 0, zb] + 
   (19*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, 0, zb])/12 + 
   (9*CA^2*CF*uec^2*zb^3*G[1, 2, 1, 0, 0, zb])/16 + 
   (13*CA^2*CF*uec^2*G[1, 2, 1, 0, 1, zb])/2 - 
   33*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, zb] + 
   40*CF^3*uec^2*G[1, 2, 1, 0, 1, zb] + 
   (7*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 0, 1, zb])/6 - 
   (2*CA^2*CF*uec^2*G[1, 2, 1, 0, 1, zb])/zb + 
   (8*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, zb])/zb - 
   (8*CF^3*uec^2*G[1, 2, 1, 0, 1, zb])/zb - 
   (7*CF^3*Pi^2*uec^2*G[1, 2, 1, 0, 1, zb])/(3*zb) - 
   (9*CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 1, zb])/2 + 
   (25*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb])/2 - 
   21*CF^3*uec^2*zb*G[1, 2, 1, 0, 1, zb] - 
   (7*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, 1, zb])/12 - 
   (9*CA^2*CF*uec^2*zb^3*G[1, 2, 1, 0, 1, zb])/16 + 
   (39*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, zb])/4 - 
   (99*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, zb])/2 + 
   60*CF^3*uec^2*G[1, 2, 1, 1, 0, zb] + 
   (3*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 1, 0, zb])/4 - 
   (3*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, zb])/zb + 
   (12*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, zb])/zb - 
   (12*CF^3*uec^2*G[1, 2, 1, 1, 0, zb])/zb - 
   (3*CF^3*Pi^2*uec^2*G[1, 2, 1, 1, 0, zb])/(2*zb) - 
   (27*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 0, zb])/4 + 
   (75*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/4 - 
   (63*CF^3*uec^2*zb*G[1, 2, 1, 1, 0, zb])/2 - 
   (3*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, 0, zb])/8 - 
   (27*CA^2*CF*uec^2*zb^3*G[1, 2, 1, 1, 0, zb])/32 - 
   (39*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, zb])/4 + 
   (99*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, zb])/2 - 
   60*CF^3*uec^2*G[1, 2, 1, 1, 1, zb] + 
   (5*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 1, 1, zb])/12 + 
   (3*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, zb])/zb - 
   (12*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, zb])/zb + 
   (12*CF^3*uec^2*G[1, 2, 1, 1, 1, zb])/zb - 
   (5*CF^3*Pi^2*uec^2*G[1, 2, 1, 1, 1, zb])/(6*zb) + 
   (27*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 1, zb])/4 - 
   (75*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/4 + 
   (63*CF^3*uec^2*zb*G[1, 2, 1, 1, 1, zb])/2 - 
   (5*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, 1, zb])/24 + 
   (27*CA^2*CF*uec^2*zb^3*G[1, 2, 1, 1, 1, zb])/32 + 
   (27*CA^2*CF*uec^2*G[2, 1, 0, 0, 0, zb])/4 - 
   (189*CA*CF^2*uec^2*G[2, 1, 0, 0, 0, zb])/2 + 
   162*CF^3*uec^2*G[2, 1, 0, 0, 0, zb] - 
   (81*CA^2*CF*uec^2*zb*G[2, 1, 0, 0, 0, zb])/8 + 
   54*CA*CF^2*uec^2*zb*G[2, 1, 0, 0, 0, zb] - 
   81*CF^3*uec^2*zb*G[2, 1, 0, 0, 0, zb] + 
   (27*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 0, 0, zb])/16 - 
   6*CA^2*CF*uec^2*G[2, 1, 0, 0, 1, zb] + 84*CA*CF^2*uec^2*
    G[2, 1, 0, 0, 1, zb] - 144*CF^3*uec^2*G[2, 1, 0, 0, 1, zb] + 
   9*CA^2*CF*uec^2*zb*G[2, 1, 0, 0, 1, zb] - 48*CA*CF^2*uec^2*zb*
    G[2, 1, 0, 0, 1, zb] + 72*CF^3*uec^2*zb*G[2, 1, 0, 0, 1, zb] - 
   (3*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 0, 1, zb])/2 - 
   6*CA^2*CF*uec^2*G[2, 1, 0, 1, 0, zb] + 84*CA*CF^2*uec^2*
    G[2, 1, 0, 1, 0, zb] - 144*CF^3*uec^2*G[2, 1, 0, 1, 0, zb] + 
   9*CA^2*CF*uec^2*zb*G[2, 1, 0, 1, 0, zb] - 48*CA*CF^2*uec^2*zb*
    G[2, 1, 0, 1, 0, zb] + 72*CF^3*uec^2*zb*G[2, 1, 0, 1, 0, zb] - 
   (3*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 1, 0, zb])/2 + 
   (21*CA^2*CF*uec^2*G[2, 1, 0, 1, 1, zb])/4 - 
   (147*CA*CF^2*uec^2*G[2, 1, 0, 1, 1, zb])/2 + 
   126*CF^3*uec^2*G[2, 1, 0, 1, 1, zb] - 
   (63*CA^2*CF*uec^2*zb*G[2, 1, 0, 1, 1, zb])/8 + 
   42*CA*CF^2*uec^2*zb*G[2, 1, 0, 1, 1, zb] - 
   63*CF^3*uec^2*zb*G[2, 1, 0, 1, 1, zb] + 
   (21*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 1, 1, zb])/16 - 
   (69*CA^2*CF*uec^2*G[2, 1, 1, 0, 0, zb])/8 + 
   (483*CA*CF^2*uec^2*G[2, 1, 1, 0, 0, zb])/4 - 
   207*CF^3*uec^2*G[2, 1, 1, 0, 0, zb] + 
   (207*CA^2*CF*uec^2*zb*G[2, 1, 1, 0, 0, zb])/16 - 
   69*CA*CF^2*uec^2*zb*G[2, 1, 1, 0, 0, zb] + 
   (207*CF^3*uec^2*zb*G[2, 1, 1, 0, 0, zb])/2 - 
   (69*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 0, 0, zb])/32 + 
   (15*CA^2*CF*uec^2*G[2, 1, 1, 0, 1, zb])/2 - 
   105*CA*CF^2*uec^2*G[2, 1, 1, 0, 1, zb] + 
   180*CF^3*uec^2*G[2, 1, 1, 0, 1, zb] - 
   (45*CA^2*CF*uec^2*zb*G[2, 1, 1, 0, 1, zb])/4 + 
   60*CA*CF^2*uec^2*zb*G[2, 1, 1, 0, 1, zb] - 
   90*CF^3*uec^2*zb*G[2, 1, 1, 0, 1, zb] + 
   (15*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 0, 1, zb])/8 + 
   (63*CA^2*CF*uec^2*G[2, 1, 1, 1, 0, zb])/8 - 
   (441*CA*CF^2*uec^2*G[2, 1, 1, 1, 0, zb])/4 + 
   189*CF^3*uec^2*G[2, 1, 1, 1, 0, zb] - 
   (189*CA^2*CF*uec^2*zb*G[2, 1, 1, 1, 0, zb])/16 + 
   63*CA*CF^2*uec^2*zb*G[2, 1, 1, 1, 0, zb] - 
   (189*CF^3*uec^2*zb*G[2, 1, 1, 1, 0, zb])/2 + 
   (63*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 1, 0, zb])/32 - 
   (27*CA^2*CF*uec^2*G[2, 1, 1, 1, 1, zb])/4 + 
   (189*CA*CF^2*uec^2*G[2, 1, 1, 1, 1, zb])/2 - 
   162*CF^3*uec^2*G[2, 1, 1, 1, 1, zb] + 
   (81*CA^2*CF*uec^2*zb*G[2, 1, 1, 1, 1, zb])/8 - 
   54*CA*CF^2*uec^2*zb*G[2, 1, 1, 1, 1, zb] + 
   81*CF^3*uec^2*zb*G[2, 1, 1, 1, 1, zb] - 
   (27*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 1, 1, zb])/16 - 
   1944*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb] + 
   512*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, zb] + 
   64*CF^3*uec^2*G[0, 0, 0, 0, 0, 0, zb] - 972*CA^2*CF*uec^2*zb*
    G[0, 0, 0, 0, 0, 0, zb] - 768*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb] - 
   32*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb] + 
   (4604*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (628*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   40*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, zb] - 
   (4604*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb])/(3*zb) + 
   (628*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb])/(3*zb) + 
   (40*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, zb])/zb + 
   (2302*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (1966*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   28*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb] + 
   (16753*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/12 - 
   (721*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/6 - 
   32*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, zb] - 
   (4216*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (398*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (44*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, zb])/zb + 
   (34991*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/48 + 
   (13921*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb])/24 + 
   20*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb] - 
   (12761*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/12 - 
   (201*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb])/2 + 
   (44*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (3218*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb])/(3*zb) + 
   (88*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb])/zb - 
   (80*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, zb])/(3*zb) - 
   (27007*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/48 - 
   (3955*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/8 - 
   (62*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (15221*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   (161*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/6 - 
   20*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, zb] - 
   (3866*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb])/(3*zb) + 
   (157*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb])/(3*zb) + 
   (50*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, zb])/zb + 
   (33763*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/48 + 
   (12269*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb])/24 + 
   8*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb] - 
   (2902*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (475*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   2*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, zb] + 
   (2956*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb])/(3*zb) + 
   (406*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb])/(3*zb) - 
   (28*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, zb])/zb - 
   (13057*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/24 - 
   (5297*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb])/12 - 
   9*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 
   (3363*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/4 - 
   (1135*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/6 - 
   (8*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (860*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb])/zb + 
   (494*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb])/(3*zb) - 
   (76*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, zb])/(3*zb) - 
   (7785*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/16 - 
   (9221*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/24 - 
   (16*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   602*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb] + 
   312*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb] + 
   20*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, zb] - 
   (619*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb - 
   (290*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb + 
   (4*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, zb])/zb + 
   (2867*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb])/8 + 
   (1333*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb])/4 + 
   10*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   (13765*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/12 + 
   (449*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/6 - 
   2*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, zb] - 
   (3541*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb])/(3*zb) - 
   (221*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb])/(6*zb) + 
   (59*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, zb])/zb + 
   (33119*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/48 + 
   (10681*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb])/24 - 
   10*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb] - 
   (10505*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/12 - 
   (674*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   17*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, zb] + 
   (2711*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb])/(3*zb) + 
   (575*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb])/(3*zb) - 
   (30*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, zb])/zb - 
   (6409*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/12 - 
   (4705*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/12 + 
   (17*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb])/2 - 
   (4721*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/6 - 
   (1643*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/6 - 
   29*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, zb] + 
   (9859*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb])/(12*zb) + 
   (706*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb])/(3*zb) - 
   (33*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, zb])/zb - 
   (24707*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/48 - 
   (8251*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/24 + 
   (41*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb])/2 + 
   571*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb] + 
   (741*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb])/2 + 
   47*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, zb] - 
   (2405*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb])/(4*zb) - 
   (337*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   (7*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   (6227*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/16 + 
   (2443*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (31*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb])/2 - 
   (8087*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/12 - 
   (513*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb])/2 - 
   (82*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (4201*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb])/(6*zb) + 
   (231*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb])/zb - 
   (80*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, zb])/(3*zb) - 
   (20971*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/48 - 
   (2499*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (55*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (977*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb])/2 + 
   326*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb] + 
   46*CF^3*uec^2*G[0, 0, 1, 1, 0, 1, zb] - 
   (2037*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb])/(4*zb) - 
   (307*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb - 
   (CF^3*uec^2*G[0, 0, 1, 1, 0, 1, zb])/zb + 
   (2581*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb])/8 + 
   (1137*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb])/4 - 
   13*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   419*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (599*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb])/2 + 
   49*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, zb] - 
   (436*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb - 
   (288*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb - 
   (4*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, zb])/zb + 
   (4477*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/16 + 
   (2053*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (29*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb])/2 - 
   (1113*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/4 - 
   329*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb] - 
   71*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, zb] + 
   (1161*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb])/(4*zb) + 
   (324*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb])/zb + 
   (33*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, zb])/zb - 
   (3045*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/16 - 
   (1893*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/8 + 
   (11*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb])/2 + 
   (3083*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (566*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   25*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, zb] - 
   (6457*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb])/(6*zb) - 
   (1685*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb])/(12*zb) + 
   (145*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, zb])/(2*zb) + 
   (8263*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/12 + 
   (4543*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb])/12 - 
   37*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb] - 
   (9445*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/12 - 
   (3667*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/12 - 
   (53*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (4949*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb])/(6*zb) + 
   (1559*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb])/(6*zb) - 
   (33*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, zb])/zb - 
   (25451*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/48 - 
   (4193*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/12 + 
   (139*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb])/4 - 
   (4237*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/6 - 
   (4121*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/12 - 
   (81*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, zb])/2 + 
   (17953*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb])/(24*zb) + 
   (893*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb])/(3*zb) - 
   (71*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, zb])/(2*zb) - 
   (12227*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/24 - 
   (7379*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/24 + 
   (195*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb])/4 + 
   (1029*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/2 + 
   (1661*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb])/4 + 
   (91*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, zb])/2 - 
   (4379*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb])/(8*zb) - 
   (747*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb])/(2*zb) + 
   (5*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, zb])/(2*zb) + 
   (3057*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/8 + 
   (2295*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (173*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb])/4 - 
   (3773*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/6 - 
   (4681*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/12 - 
   (121*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   (16229*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb])/(24*zb) + 
   (1036*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb])/(3*zb) - 
   (79*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, zb])/(2*zb) - 
   (11929*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/24 - 
   (6463*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/24 + 
   (275*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb])/4 + 
   (1821*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/4 + 
   (1775*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb])/4 + 
   (135*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   (1971*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb])/(4*zb) - 
   (404*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb + 
   (3*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, zb])/zb + 
   (5979*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/16 + 
   (1037*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (261*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb])/4 + 
   387*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (1753*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb])/4 + 
   (155*CF^3*uec^2*G[0, 1, 0, 1, 1, 0, zb])/2 - 
   (3383*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb])/(8*zb) - 
   (811*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (CF^3*uec^2*G[0, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (1359*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/4 + 
   (1853*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   (301*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb])/4 - 
   (1011*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/4 - 
   (1831*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb])/4 - 
   (183*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (1121*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb])/(4*zb) + 
   (431*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb])/zb + 
   (35*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, zb])/zb - 
   (3867*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/16 - 
   (901*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   (273*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb])/4 - 
   549*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb] - 
   (1933*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb])/6 - 
   (71*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (2295*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb])/(4*zb) + 
   (1813*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb])/(6*zb) - 
   (106*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, zb])/(3*zb) - 
   (3207*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/8 - 
   (1655*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/6 + 
   (331*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb])/6 + 
   (809*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb])/2 + 
   (711*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/2 + 
   31*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, zb] - 
   (3363*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb])/(8*zb) - 
   (675*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb])/(2*zb) - 
   (7*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, zb])/(2*zb) + 
   (4685*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/16 + 
   (2149*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (97*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb])/2 + 
   (1417*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb])/4 + 
   374*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb] + 
   49*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, zb] - 
   (745*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb])/(2*zb) - 
   (361*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb - 
   (2*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, zb])/zb + 
   (2269*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/8 + 
   (487*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   (133*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   (973*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   380*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb] - 
   63*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, zb] + 
   (1017*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb])/(4*zb) + 
   (370*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb])/zb + 
   (39*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, zb])/zb - 
   (1591*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/8 - 
   (475*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/2 + 
   (113*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb])/2 + 
   312*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (1197*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb])/4 + 
   (67*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, zb])/2 - 
   (1273*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb])/(4*zb) - 
   (298*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb - 
   (11*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, zb])/zb + 
   (1809*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/8 + 
   (1887*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (209*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (869*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/4 - 
   (1195*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb])/4 - 
   (95*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (217*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb + 
   (299*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb + 
   (48*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, zb])/zb - 
   (2413*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/16 - 
   232*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb] + 
   (169*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb])/4 - 
   (743*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/4 - 
   (535*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/2 - 
   48*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, zb] + 
   (1459*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb])/(8*zb) + 
   (547*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb])/(2*zb) + 
   (99*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, zb])/(2*zb) - 
   (1025*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/8 - 
   (859*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb])/4 + 
   43*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb] + 
   (235*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   (491*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   72*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, zb] - 
   (109*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb])/zb - 
   (507*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb])/(2*zb) - 
   (90*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, zb])/zb + 
   (1147*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/16 + 
   (1665*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (57*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   6*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 0, zb] - 20*CA*CF^2*uec^2*
    G[0, 1, 2, 1, 0, 0, zb] - 8*CF^3*uec^2*G[0, 1, 2, 1, 0, 0, zb] - 
   (3*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 0, zb])/(2*zb) + 
   (14*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, zb])/zb + 
   (2*CF^3*uec^2*G[0, 1, 2, 1, 0, 0, zb])/zb - 
   (15*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb])/2 + 
   5*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb] + 
   8*CF^3*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb] - 
   6*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 1, zb] + 20*CA*CF^2*uec^2*
    G[0, 1, 2, 1, 0, 1, zb] + 8*CF^3*uec^2*G[0, 1, 2, 1, 0, 1, zb] + 
   (3*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 1, zb])/(2*zb) - 
   (14*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, zb])/zb - 
   (2*CF^3*uec^2*G[0, 1, 2, 1, 0, 1, zb])/zb + 
   (15*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb])/2 - 
   5*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb] - 
   8*CF^3*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb] - 
   9*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 0, zb] + 30*CA*CF^2*uec^2*
    G[0, 1, 2, 1, 1, 0, zb] + 12*CF^3*uec^2*G[0, 1, 2, 1, 1, 0, zb] + 
   (9*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 0, zb])/(4*zb) - 
   (21*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, zb])/zb - 
   (3*CF^3*uec^2*G[0, 1, 2, 1, 1, 0, zb])/zb + 
   (45*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb])/4 - 
   (15*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb])/2 - 
   12*CF^3*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb] + 
   9*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 1, zb] - 30*CA*CF^2*uec^2*
    G[0, 1, 2, 1, 1, 1, zb] - 12*CF^3*uec^2*G[0, 1, 2, 1, 1, 1, zb] - 
   (9*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 1, zb])/(4*zb) + 
   (21*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, zb])/zb + 
   (3*CF^3*uec^2*G[0, 1, 2, 1, 1, 1, zb])/zb - 
   (45*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb])/4 + 
   (15*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb])/2 + 
   12*CF^3*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb] + 
   972*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb] + 
   (9481*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/12 + 
   (51*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, zb])/4 - 
   (972*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb])/zb - 
   (1589*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb])/(6*zb) + 
   (371*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, zb])/(4*zb) + 
   486*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   (9163*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/24 + 
   (435*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   746*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (9119*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/12 - 
   68*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, zb] + 
   (746*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb])/zb + 
   (2059*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb])/(6*zb) - 
   (75*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, zb])/(2*zb) - 
   373*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   (8141*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/24 - 
   (83*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb])/2 - 
   (1337*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/2 - 
   (4643*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/6 - 
   94*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, zb] + 
   (10789*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb])/(16*zb) + 
   (4495*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb])/(12*zb) - 
   (157*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, zb])/(4*zb) - 
   (2863*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/8 - 
   (7159*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/24 - 
   (89*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb])/4 + 
   (975*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/2 + 
   731*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb] + 
   (275*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   (7893*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb])/(16*zb) - 
   (1681*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb])/(4*zb) - 
   (17*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, zb])/(4*zb) + 
   (2139*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb])/8 + 
   (2123*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb])/8 + 
   17*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb] - 
   (1189*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/2 - 
   (4777*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/6 - 
   130*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, zb] + 
   (9713*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb])/(16*zb) + 
   (4991*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb])/(12*zb) - 
   (169*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, zb])/(4*zb) - 
   (2801*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/8 - 
   (6299*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/24 + 
   (19*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb])/4 + 
   (1735*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/4 + 
   (2939*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/4 + 
   (341*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, zb])/2 - 
   (3557*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb])/(8*zb) - 
   (440*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb])/zb - 
   (13*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, zb])/(2*zb) + 
   (2095*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/8 + 
   (1919*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (31*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb])/4 + 
   371*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (1407*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb])/2 + 
   (367*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, zb])/2 - 
   (6113*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb])/(16*zb) - 
   (1721*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb])/(4*zb) - 
   (45*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, zb])/(4*zb) + 
   (1871*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/8 + 
   (1689*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb])/8 - 
   17*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb] - 
   (987*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/4 - 
   (2533*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/4 - 
   (439*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   (2049*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb])/(8*zb) + 
   (429*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb])/zb + 
   (111*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, zb])/(2*zb) - 
   (1311*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/8 - 
   (1549*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (53*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb])/4 - 
   (2085*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/4 - 
   (2482*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   180*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, zb] + 
   (8665*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb])/(16*zb) + 
   (5641*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb])/(12*zb) - 
   (189*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, zb])/(4*zb) - 
   (5595*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/16 - 
   (1381*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/6 + 
   (171*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   (1509*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/4 + 
   (3021*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb])/4 + 
   (419*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   (3145*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb])/(8*zb) - 
   (480*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb])/zb - 
   (9*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, zb])/(2*zb) + 
   (4167*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/16 + 
   (891*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/4 - 
   (187*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb])/4 + 
   (1313*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/4 + 
   753*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb] + 
   (483*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   (5557*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb])/(16*zb) - 
   (1993*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb])/(4*zb) - 
   (17*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, zb])/(4*zb) + 
   (4063*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb])/16 + 
   201*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] - 
   72*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb] - 
   (867*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/4 - 
   676*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb] - 
   (537*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, zb])/2 + 
   (3711*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb])/(16*zb) + 
   (1951*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb])/(4*zb) + 
   (199*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, zb])/(4*zb) - 
   (2931*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/16 - 
   (779*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   69*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb] + 
   (1105*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/4 + 
   696*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb] + 
   (463*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, zb])/2 - 
   (4605*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb])/(16*zb) - 
   (1881*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb])/(4*zb) - 
   (25*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, zb])/(4*zb) + 
   (3377*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/16 + 
   (771*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   74*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb] - 
   (365*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/2 - 
   (2433*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb])/4 - 
   (515*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   (759*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb])/(4*zb) + 
   (891*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb])/(2*zb) + 
   (54*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, zb])/zb - 
   (2339*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/16 - 
   (765*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   (277*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb])/4 - 
   (611*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/4 - 
   555*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb] - 
   (525*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (2511*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb])/(16*zb) + 
   (1651*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb])/(4*zb) + 
   (231*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, zb])/(4*zb) - 
   (1999*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/16 - 
   (357*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (147*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (341*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (925*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/2 + 
   (585*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (1371*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb])/(16*zb) - 
   (1483*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb])/(4*zb) - 
   (423*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, zb])/(4*zb) + 
   (1207*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/16 + 
   (697*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (123*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (917*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/2 - 
   (3053*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/4 - 
   (623*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, zb])/6 + 
   (3723*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb])/(8*zb) + 
   (395*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb])/zb - 
   (185*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, zb])/(3*zb) - 
   (1999*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/8 - 
   (1715*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/8 - 
   (653*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb])/12 + 
   (1355*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/4 + 
   (2673*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/4 + 
   (307*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   (5493*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb])/(16*zb) - 
   (1549*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb])/(4*zb) + 
   (11*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, zb])/(4*zb) + 
   (2929*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/16 + 
   (1605*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb])/8 + 
   43*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   (1175*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/4 + 
   662*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb] + 
   (383*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, zb])/2 - 
   (603*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb])/(2*zb) - 
   (809*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb])/(2*zb) + 
   (3*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, zb])/zb + 
   (2857*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/16 + 
   (1433*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/8 + 
   (65*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb])/4 - 
   (803*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (1141*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (471*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, zb])/2 + 
   (1653*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb])/(8*zb) + 
   (383*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb])/zb + 
   (97*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, zb])/(2*zb) - 
   (2023*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/16 - 
   (1331*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/8 - 
   (51*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   249*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb] + 
   (1323*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/2 + 
   (487*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   (1041*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb])/(4*zb) - 
   (865*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb])/(2*zb) + 
   (4*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, zb])/zb + 
   (357*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/2 + 
   (651*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/4 - 
   (83*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb])/4 - 
   168*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb] - 
   (2245*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb])/4 - 
   (567*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (2811*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb])/(16*zb) + 
   (1599*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb])/(4*zb) + 
   (207*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, zb])/(4*zb) - 
   (1005*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/8 - 
   (647*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb])/4 + 
   27*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   (271*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (1055*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (607*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, zb])/2 + 
   (1137*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb])/(8*zb) + 
   (388*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb])/zb + 
   (113*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, zb])/(2*zb) - 
   (445*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   152*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb] + 
   (185*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (305*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (1715*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (689*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   (1275*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb])/(16*zb) - 
   (1371*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb])/(4*zb) - 
   (447*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, zb])/(4*zb) + 
   (563*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/8 + 
   (595*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   (89*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb])/2 + 
   (459*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/2 + 
   (2219*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb])/4 + 
   (345*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   (1863*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb])/(8*zb) - 
   (324*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb])/zb - 
   (23*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, zb])/(2*zb) + 
   (999*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/8 + 
   (1181*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/8 + 
   (153*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb])/4 - 
   (321*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/2 - 
   (1837*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb])/4 - 
   (433*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, zb])/2 + 
   (162*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb])/zb + 
   (585*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb])/(2*zb) + 
   (63*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, zb])/zb - 
   (339*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/4 - 
   (1111*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/8 - 
   (139*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb])/4 - 
   (533*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/4 - 
   443*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb] - 
   (525*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (2175*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb])/(16*zb) + 
   (1215*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb])/(4*zb) + 
   (255*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, zb])/(4*zb) - 
   (1357*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb])/16 - 
   130*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   3*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb] + 83*CA^2*CF*uec^2*
    G[1, 1, 1, 0, 1, 1, zb] + (701*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/2 + 
   (615*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   (1347*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb])/(16*zb) - 
   (1047*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb])/(4*zb) - 
   (459*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, zb])/(4*zb) + 
   (883*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/16 + 
   (473*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (15*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   (467*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/4 - 
   (1553*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb])/4 - 
   (443*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   (1887*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb])/(16*zb) + 
   (987*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb])/(4*zb) + 
   (267*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, zb])/(4*zb) - 
   (991*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/16 - 
   (857*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/8 - 
   (67*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   (151*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/2 + 
   (1181*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/4 + 
   (533*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   (1203*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb])/(16*zb) - 
   (807*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb])/(4*zb) - 
   (471*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, zb])/(4*zb) + 
   (589*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/16 + 
   (773*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb])/8 + 
   38*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb] + 
   (249*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (1043*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (535*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   (495*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb])/(8*zb) - 
   (177*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb])/zb - 
   (237*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, zb])/(2*zb) + 
   30*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   (653*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/8 + 
   (151*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (293*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (663*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb])/4 - 
   (641*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, zb])/2 + 
   (561*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb])/(16*zb) + 
   (477*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (705*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, zb])/(4*zb) - 
   (109*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (519*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (103*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   5*CA^2*CF*uec^2*G[1, 1, 2, 1, 0, 0, zb] + 14*CA*CF^2*uec^2*
    G[1, 1, 2, 1, 0, 0, zb] + 4*CF^3*uec^2*G[1, 1, 2, 1, 0, 0, zb] + 
   (15*CA^2*CF*uec^2*G[1, 1, 2, 1, 0, 0, zb])/(4*zb) - 
   (11*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, zb])/zb - 
   (5*CF^3*uec^2*G[1, 1, 2, 1, 0, 0, zb])/zb + 
   (5*CA^2*CF*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb])/4 + 
   (17*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb])/2 - 
   16*CF^3*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb] + 
   5*CA^2*CF*uec^2*G[1, 1, 2, 1, 0, 1, zb] - 14*CA*CF^2*uec^2*
    G[1, 1, 2, 1, 0, 1, zb] - 4*CF^3*uec^2*G[1, 1, 2, 1, 0, 1, zb] - 
   (15*CA^2*CF*uec^2*G[1, 1, 2, 1, 0, 1, zb])/(4*zb) + 
   (11*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, zb])/zb + 
   (5*CF^3*uec^2*G[1, 1, 2, 1, 0, 1, zb])/zb - 
   (5*CA^2*CF*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb])/4 - 
   (17*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb])/2 + 
   16*CF^3*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb] + 
   (15*CA^2*CF*uec^2*G[1, 1, 2, 1, 1, 0, zb])/2 - 
   21*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, zb] - 
   6*CF^3*uec^2*G[1, 1, 2, 1, 1, 0, zb] - 
   (45*CA^2*CF*uec^2*G[1, 1, 2, 1, 1, 0, zb])/(8*zb) + 
   (33*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, zb])/(2*zb) + 
   (15*CF^3*uec^2*G[1, 1, 2, 1, 1, 0, zb])/(2*zb) - 
   (15*CA^2*CF*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb])/8 - 
   (51*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb])/4 + 
   24*CF^3*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb] - 
   (15*CA^2*CF*uec^2*G[1, 1, 2, 1, 1, 1, zb])/2 + 
   21*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, zb] + 
   6*CF^3*uec^2*G[1, 1, 2, 1, 1, 1, zb] + 
   (45*CA^2*CF*uec^2*G[1, 1, 2, 1, 1, 1, zb])/(8*zb) - 
   (33*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, zb])/(2*zb) - 
   (15*CF^3*uec^2*G[1, 1, 2, 1, 1, 1, zb])/(2*zb) + 
   (15*CA^2*CF*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb])/8 + 
   (51*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb])/4 - 
   24*CF^3*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb] + 
   9*CA^2*CF*uec^2*G[1, 2, 1, 0, 0, 0, zb] - 54*CA*CF^2*uec^2*
    G[1, 2, 1, 0, 0, 0, zb] + 36*CF^3*uec^2*G[1, 2, 1, 0, 0, 0, zb] - 
   (27*CA^2*CF*uec^2*G[1, 2, 1, 0, 0, 0, zb])/(4*zb) + 
   (27*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, zb])/zb + 
   (9*CF^3*uec^2*G[1, 2, 1, 0, 0, 0, zb])/zb - 
   (9*CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb])/4 - 
   (27*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb])/2 + 
   18*CF^3*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb] - 
   8*CA^2*CF*uec^2*G[1, 2, 1, 0, 0, 1, zb] + 48*CA*CF^2*uec^2*
    G[1, 2, 1, 0, 0, 1, zb] - 32*CF^3*uec^2*G[1, 2, 1, 0, 0, 1, zb] + 
   (6*CA^2*CF*uec^2*G[1, 2, 1, 0, 0, 1, zb])/zb - 
   (24*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, zb])/zb - 
   (8*CF^3*uec^2*G[1, 2, 1, 0, 0, 1, zb])/zb + 
   2*CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb] + 
   12*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb] - 
   16*CF^3*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb] - 
   8*CA^2*CF*uec^2*G[1, 2, 1, 0, 1, 0, zb] + 48*CA*CF^2*uec^2*
    G[1, 2, 1, 0, 1, 0, zb] - 32*CF^3*uec^2*G[1, 2, 1, 0, 1, 0, zb] + 
   (6*CA^2*CF*uec^2*G[1, 2, 1, 0, 1, 0, zb])/zb - 
   (24*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, zb])/zb - 
   (8*CF^3*uec^2*G[1, 2, 1, 0, 1, 0, zb])/zb + 
   2*CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb] + 
   12*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb] - 
   16*CF^3*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb] + 
   7*CA^2*CF*uec^2*G[1, 2, 1, 0, 1, 1, zb] - 42*CA*CF^2*uec^2*
    G[1, 2, 1, 0, 1, 1, zb] + 28*CF^3*uec^2*G[1, 2, 1, 0, 1, 1, zb] - 
   (21*CA^2*CF*uec^2*G[1, 2, 1, 0, 1, 1, zb])/(4*zb) + 
   (21*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, zb])/zb + 
   (7*CF^3*uec^2*G[1, 2, 1, 0, 1, 1, zb])/zb - 
   (7*CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb])/4 - 
   (21*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb])/2 + 
   14*CF^3*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb] - 
   (23*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, 0, zb])/2 + 
   69*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, zb] - 
   46*CF^3*uec^2*G[1, 2, 1, 1, 0, 0, zb] + 
   (69*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, 0, zb])/(8*zb) - 
   (69*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, zb])/(2*zb) - 
   (23*CF^3*uec^2*G[1, 2, 1, 1, 0, 0, zb])/(2*zb) + 
   (23*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb])/8 + 
   (69*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb])/4 - 
   23*CF^3*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb] + 
   10*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, 1, zb] - 
   60*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, zb] + 
   40*CF^3*uec^2*G[1, 2, 1, 1, 0, 1, zb] - 
   (15*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, 1, zb])/(2*zb) + 
   (30*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, zb])/zb + 
   (10*CF^3*uec^2*G[1, 2, 1, 1, 0, 1, zb])/zb - 
   (5*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb])/2 - 
   15*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb] + 
   20*CF^3*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb] + 
   (21*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, 0, zb])/2 - 
   63*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, zb] + 
   42*CF^3*uec^2*G[1, 2, 1, 1, 1, 0, zb] - 
   (63*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, 0, zb])/(8*zb) + 
   (63*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, zb])/(2*zb) + 
   (21*CF^3*uec^2*G[1, 2, 1, 1, 1, 0, zb])/(2*zb) - 
   (21*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb])/8 - 
   (63*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb])/4 + 
   21*CF^3*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb] - 
   9*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, 1, zb] + 54*CA*CF^2*uec^2*
    G[1, 2, 1, 1, 1, 1, zb] - 36*CF^3*uec^2*G[1, 2, 1, 1, 1, 1, zb] + 
   (27*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, 1, zb])/(4*zb) - 
   (27*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, zb])/zb - 
   (9*CF^3*uec^2*G[1, 2, 1, 1, 1, 1, zb])/zb + 
   (9*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb])/4 + 
   (27*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb])/2 - 
   18*CF^3*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb] + 
   55*CA*CF^2*uec^2*G[2, 1, 0, 0, 0, 0, zb] - 
   220*CF^3*uec^2*G[2, 1, 0, 0, 0, 0, zb] + 55*CF^3*uec^2*zb*
    G[2, 1, 0, 0, 0, 0, zb] - 46*CA*CF^2*uec^2*G[2, 1, 0, 0, 0, 1, zb] + 
   184*CF^3*uec^2*G[2, 1, 0, 0, 0, 1, zb] - 46*CF^3*uec^2*zb*
    G[2, 1, 0, 0, 0, 1, zb] - 46*CA*CF^2*uec^2*G[2, 1, 0, 0, 1, 0, zb] + 
   184*CF^3*uec^2*G[2, 1, 0, 0, 1, 0, zb] - 46*CF^3*uec^2*zb*
    G[2, 1, 0, 0, 1, 0, zb] + 38*CA*CF^2*uec^2*G[2, 1, 0, 0, 1, 1, zb] - 
   152*CF^3*uec^2*G[2, 1, 0, 0, 1, 1, zb] + 38*CF^3*uec^2*zb*
    G[2, 1, 0, 0, 1, 1, zb] - 46*CA*CF^2*uec^2*G[2, 1, 0, 1, 0, 0, zb] + 
   184*CF^3*uec^2*G[2, 1, 0, 1, 0, 0, zb] - 46*CF^3*uec^2*zb*
    G[2, 1, 0, 1, 0, 0, zb] + 38*CA*CF^2*uec^2*G[2, 1, 0, 1, 0, 1, zb] - 
   152*CF^3*uec^2*G[2, 1, 0, 1, 0, 1, zb] + 38*CF^3*uec^2*zb*
    G[2, 1, 0, 1, 0, 1, zb] + 38*CA*CF^2*uec^2*G[2, 1, 0, 1, 1, 0, zb] - 
   152*CF^3*uec^2*G[2, 1, 0, 1, 1, 0, zb] + 38*CF^3*uec^2*zb*
    G[2, 1, 0, 1, 1, 0, zb] - 31*CA*CF^2*uec^2*G[2, 1, 0, 1, 1, 1, zb] + 
   124*CF^3*uec^2*G[2, 1, 0, 1, 1, 1, zb] - 31*CF^3*uec^2*zb*
    G[2, 1, 0, 1, 1, 1, zb] - (129*CA*CF^2*uec^2*G[2, 1, 1, 0, 0, 0, zb])/2 + 
   258*CF^3*uec^2*G[2, 1, 1, 0, 0, 0, zb] - 
   (129*CF^3*uec^2*zb*G[2, 1, 1, 0, 0, 0, zb])/2 + 
   53*CA*CF^2*uec^2*G[2, 1, 1, 0, 0, 1, zb] - 
   212*CF^3*uec^2*G[2, 1, 1, 0, 0, 1, zb] + 53*CF^3*uec^2*zb*
    G[2, 1, 1, 0, 0, 1, zb] + 53*CA*CF^2*uec^2*G[2, 1, 1, 0, 1, 0, zb] - 
   212*CF^3*uec^2*G[2, 1, 1, 0, 1, 0, zb] + 53*CF^3*uec^2*zb*
    G[2, 1, 1, 0, 1, 0, zb] - 43*CA*CF^2*uec^2*G[2, 1, 1, 0, 1, 1, zb] + 
   172*CF^3*uec^2*G[2, 1, 1, 0, 1, 1, zb] - 43*CF^3*uec^2*zb*
    G[2, 1, 1, 0, 1, 1, zb] + (113*CA*CF^2*uec^2*G[2, 1, 1, 1, 0, 0, zb])/2 - 
   226*CF^3*uec^2*G[2, 1, 1, 1, 0, 0, zb] + 
   (113*CF^3*uec^2*zb*G[2, 1, 1, 1, 0, 0, zb])/2 - 
   46*CA*CF^2*uec^2*G[2, 1, 1, 1, 0, 1, zb] + 
   184*CF^3*uec^2*G[2, 1, 1, 1, 0, 1, zb] - 46*CF^3*uec^2*zb*
    G[2, 1, 1, 1, 0, 1, zb] - (93*CA*CF^2*uec^2*G[2, 1, 1, 1, 1, 0, zb])/2 + 
   186*CF^3*uec^2*G[2, 1, 1, 1, 1, 0, zb] - 
   (93*CF^3*uec^2*zb*G[2, 1, 1, 1, 1, 0, zb])/2 + 
   (75*CA*CF^2*uec^2*G[2, 1, 1, 1, 1, 1, zb])/2 - 
   150*CF^3*uec^2*G[2, 1, 1, 1, 1, 1, zb] + 
   (75*CF^3*uec^2*zb*G[2, 1, 1, 1, 1, 1, zb])/2 - 
   11664*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   4096*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   64*CF^3*uec^2*G[0, 0, 0, 0, 0, 0, 0, zb] + 5832*CA^2*CF*uec^2*zb*
    G[0, 0, 0, 0, 0, 0, 0, zb] + 2048*CA*CF^2*uec^2*zb*
    G[0, 0, 0, 0, 0, 0, 0, zb] + 32*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 0, 0, 
     zb] + (28136*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/3 + 
   (11216*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/3 + 
   64*CF^3*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb] - 
   (28136*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/(3*zb) - 
   (11216*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/(3*zb) - 
   (64*CF^3*uec^2*G[0, 0, 0, 0, 0, 0, 1, zb])/zb - 
   (14068*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/3 - 
   (5608*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/3 - 
   32*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   (26128*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/3 + 
   (10576*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/3 + 
   64*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   (25936*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/(3*zb) - 
   (10936*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/(3*zb) - 
   (80*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, 0, zb])/zb - 
   (13064*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/3 - 
   (5288*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/3 - 
   32*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   6836*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   (9752*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/3 - 
   (224*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/3 + 
   (6772*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/zb + 
   (10112*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/(3*zb) + 
   (272*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, 1, zb])/(3*zb) + 
   3418*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   (4876*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/3 + 
   (112*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/3 + 
   (24428*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   (10160*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   64*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   (23996*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/(3*zb) - 
   (10964*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/(3*zb) - 
   (104*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, 0, zb])/zb - 
   (12214*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/3 - 
   (5080*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/3 - 
   32*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   (19213*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/3 - 
   (9364*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/3 - 
   76*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   (18832*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/(3*zb) + 
   (10072*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/(3*zb) + 
   (112*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, 1, zb])/zb + 
   (19213*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/6 + 
   (4682*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/3 + 
   38*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   (16994*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/3 - 
   2832*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   (232*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/3 + 
   (16568*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/(3*zb) + 
   (3096*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/zb + 
   (352*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, 0, zb])/(3*zb) + 
   (8497*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/3 + 
   1416*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   (116*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/3 + 
   4263*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   2624*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   100*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   (4138*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb])/zb - 
   (2856*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb])/zb - 
   (136*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, 1, zb])/zb - 
   (4263*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/2 - 
   1312*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   50*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   (22978*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/3 + 
   (9928*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/3 + 
   64*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   (22246*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/(3*zb) - 
   (11278*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/(3*zb) - 
   (140*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, 0, zb])/zb - 
   (11489*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/3 - 
   (4964*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/3 - 
   32*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   (36205*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/6 - 
   (9134*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/3 - 
   78*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   (17486*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/(3*zb) + 
   (10268*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/(3*zb) + 
   (144*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, 1, zb])/zb + 
   (36205*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/12 + 
   (4567*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/3 + 
   39*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   (33737*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/6 - 
   (8734*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/3 - 
   78*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   (16090*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/(3*zb) + 
   (10156*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/(3*zb) + 
   (168*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, 0, zb])/zb + 
   (33737*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/12 + 
   (4367*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/3 + 
   39*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   (8619*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/2 + 
   2702*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   102*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   (4084*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/zb - 
   (3112*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/zb - 
   (184*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, 1, zb])/zb - 
   (8619*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/4 - 
   1351*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   51*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   4823*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   (7796*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/3 - 
   (236*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/3 + 
   (4602*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/zb + 
   (8996*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/(3*zb) + 
   (488*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, 0, zb])/(3*zb) + 
   (4823*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/2 + 
   (3898*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/3 + 
   (118*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/3 + 
   3660*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   2404*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   104*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   (3480*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb])/zb - 
   (2728*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb])/zb - 
   (176*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, 1, zb])/zb - 
   1830*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   1202*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   52*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   (6345*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb])/2 + 
   2170*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   106*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   (3004*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb])/zb - 
   (2472*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb])/zb - 
   (176*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, 0, zb])/zb - 
   (6345*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/4 - 
   1085*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   53*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   2261*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   2010*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   144*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   (2129*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/zb + 
   (2244*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/zb + 
   (204*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, 1, zb])/zb + 
   (2261*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/2 + 
   1005*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   72*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   (21728*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/3 + 
   (9854*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/3 + 
   64*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   (20621*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/(3*zb) - 
   (11873*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/(3*zb) - 
   (194*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, 0, zb])/zb - 
   (10864*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/3 - 
   (4927*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/3 - 
   32*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   (68563*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/12 - 
   (9037*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/3 - 
   81*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   (16231*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/(3*zb) + 
   (10690*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/(3*zb) + 
   (192*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, 1, zb])/zb + 
   (68563*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/24 + 
   (9037*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/6 + 
   (81*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/2 - 
   (63839*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/12 - 
   (8621*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/3 - 
   81*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   (14915*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/(3*zb) + 
   (10502*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/(3*zb) + 
   (220*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, 0, zb])/zb + 
   (63839*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/24 + 
   (8621*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/6 + 
   (81*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/2 + 
   (16327*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb])/4 + 
   2657*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   107*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   (3789*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb])/zb - 
   (3180*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb])/zb - 
   (232*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, 1, zb])/zb - 
   (16327*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/8 - 
   (2657*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/2 - 
   (107*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/2 - 
   (59815*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/12 - 
   (8365*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/3 - 
   81*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   (13729*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/(3*zb) + 
   (10546*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/(3*zb) + 
   (260*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, 0, zb])/zb + 
   (59815*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/24 + 
   (8365*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/6 + 
   (81*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/2 + 
   (15315*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/4 + 
   2577*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   107*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   (3487*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/zb - 
   (3176*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/zb - 
   (276*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, 1, zb])/zb - 
   (15315*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/8 - 
   (2577*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/2 - 
   (107*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/2 + 
   (13615*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb])/4 + 
   2381*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   107*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   (3057*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb])/zb - 
   (2980*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb])/zb - 
   (296*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, 0, zb])/zb - 
   (13615*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/8 - 
   (2381*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/2 - 
   (107*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/2 - 
   (9933*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/4 - 
   2205*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   145*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   (2194*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/zb + 
   (2692*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/zb + 
   (328*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, 1, zb])/zb + 
   (9933*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/8 + 
   (2205*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/2 + 
   (145*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/2 - 
   (25237*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/6 - 
   2480*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   (226*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/3 + 
   (11711*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/(3*zb) + 
   (3002*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/zb + 
   (724*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, 0, zb])/(3*zb) + 
   (25237*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/12 + 
   1240*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   (113*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/3 + 
   (6423*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/2 + 
   2284*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   106*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   (2971*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/zb - 
   (2696*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/zb - 
   (244*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, 1, zb])/zb - 
   (6423*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/4 - 
   1142*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   53*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (5961*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/2 + 
   2196*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   106*CF^3*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   (2701*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/zb - 
   (2668*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/zb - 
   (280*CF^3*uec^2*G[0, 0, 1, 1, 0, 1, 0, zb])/zb - 
   (5961*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/4 - 
   1098*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   53*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   2194*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   2032*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   148*CF^3*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   (1966*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/zb + 
   (2412*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/zb + 
   (300*CF^3*uec^2*G[0, 0, 1, 1, 0, 1, 1, zb])/zb + 
   1097*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   1016*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   74*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   (10015*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb])/4 + 
   1921*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   111*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   (2291*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb])/zb - 
   (2280*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb])/zb - 
   (244*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, 0, zb])/zb - 
   (10015*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/8 - 
   (1921*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/2 - 
   (111*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/2 - 
   (7269*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/4 - 
   1769*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   153*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   (1654*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/zb + 
   (2040*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/zb + 
   (264*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, 1, zb])/zb + 
   (7269*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/8 + 
   (1769*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/2 + 
   (153*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/2 - 
   (3129*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb])/2 - 
   1598*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   154*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   (1412*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb])/zb + 
   (1848*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb])/zb + 
   (264*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, 0, zb])/zb + 
   (3129*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/4 + 
   799*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   77*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   (4171*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/4 + 
   1460*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   213*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   (1861*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/(2*zb) - 
   (1638*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/zb - 
   (306*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, 1, zb])/zb - 
   (4171*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/8 - 
   730*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   (213*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/2 - 
   28*CA^2*CF*uec^2*G[0, 0, 1, 2, 1, 0, 0, zb] - 
   16*CA*CF^2*uec^2*G[0, 0, 1, 2, 1, 0, 0, zb] + 
   (8*CA^2*CF*uec^2*G[0, 0, 1, 2, 1, 0, 0, zb])/zb + 
   (48*CA*CF^2*uec^2*G[0, 0, 1, 2, 1, 0, 0, zb])/zb + 
   (16*CF^3*uec^2*G[0, 0, 1, 2, 1, 0, 0, zb])/zb + 
   14*CA^2*CF*uec^2*zb*G[0, 0, 1, 2, 1, 0, 0, zb] + 
   8*CA*CF^2*uec^2*zb*G[0, 0, 1, 2, 1, 0, 0, zb] + 
   28*CA^2*CF*uec^2*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   16*CA*CF^2*uec^2*G[0, 0, 1, 2, 1, 0, 1, zb] - 
   (8*CA^2*CF*uec^2*G[0, 0, 1, 2, 1, 0, 1, zb])/zb - 
   (48*CA*CF^2*uec^2*G[0, 0, 1, 2, 1, 0, 1, zb])/zb - 
   (16*CF^3*uec^2*G[0, 0, 1, 2, 1, 0, 1, zb])/zb - 
   14*CA^2*CF*uec^2*zb*G[0, 0, 1, 2, 1, 0, 1, zb] - 
   8*CA*CF^2*uec^2*zb*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   42*CA^2*CF*uec^2*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   24*CA*CF^2*uec^2*G[0, 0, 1, 2, 1, 1, 0, zb] - 
   (12*CA^2*CF*uec^2*G[0, 0, 1, 2, 1, 1, 0, zb])/zb - 
   (72*CA*CF^2*uec^2*G[0, 0, 1, 2, 1, 1, 0, zb])/zb - 
   (24*CF^3*uec^2*G[0, 0, 1, 2, 1, 1, 0, zb])/zb - 
   21*CA^2*CF*uec^2*zb*G[0, 0, 1, 2, 1, 1, 0, zb] - 
   12*CA*CF^2*uec^2*zb*G[0, 0, 1, 2, 1, 1, 0, zb] - 
   42*CA^2*CF*uec^2*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   24*CA*CF^2*uec^2*G[0, 0, 1, 2, 1, 1, 1, zb] + 
   (12*CA^2*CF*uec^2*G[0, 0, 1, 2, 1, 1, 1, zb])/zb + 
   (72*CA*CF^2*uec^2*G[0, 0, 1, 2, 1, 1, 1, zb])/zb + 
   (24*CF^3*uec^2*G[0, 0, 1, 2, 1, 1, 1, zb])/zb + 
   21*CA^2*CF*uec^2*zb*G[0, 0, 1, 2, 1, 1, 1, zb] + 
   12*CA*CF^2*uec^2*zb*G[0, 0, 1, 2, 1, 1, 1, zb] + 
   (82537*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/12 + 
   (19847*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/6 + 
   64*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   (38117*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/(6*zb) - 
   (25517*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/(6*zb) - 
   (275*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, 0, zb])/zb - 
   (82537*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/24 - 
   (19847*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/12 - 
   32*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   (65087*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/12 - 
   (9155*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/3 - 
   53*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   (30043*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/(6*zb) + 
   (11339*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/(3*zb) + 
   (264*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, 1, zb])/zb + 
   (65087*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/24 + 
   (9155*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/6 + 
   (53*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/2 - 
   (60547*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/12 - 
   (8722*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/3 - 
   53*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   (27563*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/(6*zb) + 
   (11065*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (298*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, 0, zb])/zb + 
   (60547*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/24 + 
   (4361*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/3 + 
   (53*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/2 + 
   (15467*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/4 + 
   2700*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   59*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   (7007*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/(2*zb) - 
   (3304*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/zb - 
   (304*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, 1, zb])/zb - 
   (15467*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/8 - 
   1350*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   (59*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/2 - 
   (56675*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/12 - 
   (8450*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/3 - 
   53*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   (25327*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/(6*zb) + 
   (11021*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/(3*zb) + 
   (346*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, 0, zb])/zb + 
   (56675*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/24 + 
   (4225*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/3 + 
   (53*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/2 + 
   (14503*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/4 + 
   2610*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   61*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   (6449*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/(2*zb) - 
   (3270*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/zb - 
   (346*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, 1, zb])/zb - 
   (14503*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/8 - 
   1305*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   (61*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/2 + 
   (12877*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/4 + 
   2403*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   63*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   (5649*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/(2*zb) - 
   (3044*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/zb - 
   (360*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, 0, zb])/zb - 
   (12877*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/8 - 
   (2403*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/2 - 
   (63*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/2 - 
   (9381*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/4 - 
   2227*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   89*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   (4069*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/(2*zb) + 
   (2704*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/zb + 
   (378*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, 1, zb])/zb + 
   (9381*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/8 + 
   (2227*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/2 + 
   (89*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/2 - 
   (53335*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/12 - 
   (8314*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/3 - 
   53*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   (23249*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/(6*zb) + 
   (11191*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/(3*zb) + 
   (414*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, 0, zb])/zb + 
   (53335*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/24 + 
   (4157*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/3 + 
   (53*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/2 + 
   (13651*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb])/4 + 
   2569*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   59*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   (5917*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb])/(2*zb) - 
   (3294*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb])/zb - 
   (426*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, 1, zb])/zb - 
   (13651*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/8 - 
   (2569*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/2 - 
   (59*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/2 + 
   (12729*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/4 + 
   2477*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   59*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   (5395*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/(2*zb) - 
   (3240*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/zb - 
   (472*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, 0, zb])/zb - 
   (12729*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/8 - 
   (2477*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/2 - 
   (59*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/2 - 
   (9435*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/4 - 
   2304*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   83*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   (3939*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/(2*zb) + 
   (2874*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/zb + 
   (500*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, 1, zb])/zb + 
   (9435*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/8 + 
   1152*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   (83*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/2 + 
   (10969*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/4 + 
   2259*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   55*CF^3*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   (4615*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/(2*zb) - 
   (2912*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/zb - 
   (488*CF^3*uec^2*G[0, 1, 0, 1, 1, 0, 0, zb])/zb - 
   (10969*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/8 - 
   (2259*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/2 - 
   (55*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/2 - 
   (8031*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/4 - 
   2092*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   81*CF^3*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   (3341*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/(2*zb) + 
   (2552*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/zb + 
   (510*CF^3*uec^2*G[0, 1, 0, 1, 1, 0, 1, zb])/zb + 
   (8031*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/8 + 
   1046*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   (81*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/2 - 
   (6993*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/4 - 
   1919*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   83*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   (2865*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/(2*zb) + 
   (2334*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/zb + 
   (516*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, 0, zb])/zb + 
   (6993*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/8 + 
   (1919*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/2 + 
   (83*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/2 + 
   (4725*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/4 + 
   1765*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   131*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   (946*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/zb - 
   (2022*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/zb - 
   (558*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, 1, zb])/zb - 
   (4725*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/8 - 
   (1765*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (131*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (14899*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/4 - 
   (15061*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/6 + 
   (16*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/3 + 
   (6713*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(2*zb) + 
   (9161*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(3*zb) + 
   (1142*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(3*zb) + 
   (14899*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/8 + 
   (15061*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/12 - 
   (8*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/3 + 
   (5695*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/2 + 
   (4645*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/2 + 
   13*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   (5133*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/(2*zb) - 
   (2710*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/zb - 
   (362*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, 1, zb])/zb - 
   (5695*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/4 - 
   (4645*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/4 - 
   (13*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/2 + 
   (5277*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/2 + 
   (4459*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/2 + 
   13*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   (4657*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/(2*zb) - 
   (2652*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/zb - 
   (408*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, 0, zb])/zb - 
   (5277*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/4 - 
   (4459*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/4 - 
   (13*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/2 - 
   (3881*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/2 - 
   (4137*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/2 - 
   47*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   (3401*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/(2*zb) + 
   (2366*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/zb + 
   (412*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, 1, zb])/zb + 
   (3881*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/4 + 
   (4137*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/4 + 
   (47*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/2 + 
   (4917*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/2 + 
   (4351*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/2 + 
   13*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   (4215*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/(2*zb) - 
   (2648*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/zb - 
   (472*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, 0, zb])/zb - 
   (4917*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/4 - 
   (4351*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/4 - 
   (13*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/2 - 
   1808*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   (4033*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/2 - 
   47*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   (3073*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/(2*zb) + 
   (2340*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/zb + 
   (486*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, 1, zb])/zb + 
   904*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   (4033*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/4 + 
   (47*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/2 - 
   1591*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   (3759*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/2 - 
   47*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   (2645*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (2178*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/zb + 
   (524*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, 0, zb])/zb + 
   (1591*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/2 + 
   (3759*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/4 + 
   (47*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/2 + 
   1084*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (3463*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/2 + 
   101*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   (881*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/zb - 
   (1906*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/zb - 
   (564*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, 1, zb])/zb - 
   542*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   (3463*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/4 - 
   (101*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/2 + 
   (8145*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/4 + 
   1891*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   13*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   (3611*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*zb) - 
   (2178*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/zb - 
   (362*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, 0, zb])/zb - 
   (8145*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/8 - 
   (1891*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/2 - 
   (13*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/2 - 
   (5937*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/4 - 
   1750*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   47*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   (2635*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/(2*zb) + 
   (1924*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/zb + 
   (366*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, 1, zb])/zb + 
   (5937*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/8 + 
   875*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   (47*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/2 - 
   (5459*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/4 - 
   1690*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   47*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   (2347*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/(2*zb) + 
   (1886*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/zb + 
   (420*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, 0, zb])/zb + 
   (5459*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/8 + 
   845*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   (47*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/2 + 
   (3755*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/4 + 
   1557*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   101*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   (798*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/zb - 
   (1664*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/zb - 
   (450*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, 1, zb])/zb - 
   (3755*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/8 - 
   (1557*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/2 - 
   (101*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/2 - 
   1135*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   (2977*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/2 - 
   47*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   (1987*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/(2*zb) + 
   (1612*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/zb + 
   (366*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, 0, zb])/zb + 
   (1135*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/2 + 
   (2977*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/4 + 
   (47*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/2 + 
   (1529*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/2 + 
   (2725*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/2 + 
   101*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   (671*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/zb - 
   (1402*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/zb - 
   (396*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, 1, zb])/zb - 
   (1529*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (2725*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (101*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/2 + 
   (2583*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/4 + 
   1238*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   101*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   (562*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/zb - 
   (1258*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/zb - 
   (396*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, 0, zb])/zb - 
   (2583*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/8 - 
   619*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   (101*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/2 - 
   (1499*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/4 - 
   1104*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb] - 
   183*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   (1313*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (1059*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/zb + 
   (459*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, 1, zb])/zb + 
   (1499*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/8 + 
   552*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   (183*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/2 + 
   10*CA^2*CF*uec^2*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   16*CA*CF^2*uec^2*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   (4*CA^2*CF*uec^2*G[0, 1, 1, 2, 1, 0, 0, zb])/zb - 
   (24*CA*CF^2*uec^2*G[0, 1, 1, 2, 1, 0, 0, zb])/zb - 
   (40*CF^3*uec^2*G[0, 1, 1, 2, 1, 0, 0, zb])/zb - 
   5*CA^2*CF*uec^2*zb*G[0, 1, 1, 2, 1, 0, 0, zb] - 
   8*CA*CF^2*uec^2*zb*G[0, 1, 1, 2, 1, 0, 0, zb] - 
   10*CA^2*CF*uec^2*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   16*CA*CF^2*uec^2*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   (4*CA^2*CF*uec^2*G[0, 1, 1, 2, 1, 0, 1, zb])/zb + 
   (24*CA*CF^2*uec^2*G[0, 1, 1, 2, 1, 0, 1, zb])/zb + 
   (40*CF^3*uec^2*G[0, 1, 1, 2, 1, 0, 1, zb])/zb + 
   5*CA^2*CF*uec^2*zb*G[0, 1, 1, 2, 1, 0, 1, zb] + 
   8*CA*CF^2*uec^2*zb*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   15*CA^2*CF*uec^2*G[0, 1, 1, 2, 1, 1, 0, zb] - 
   24*CA*CF^2*uec^2*G[0, 1, 1, 2, 1, 1, 0, zb] - 
   (6*CA^2*CF*uec^2*G[0, 1, 1, 2, 1, 1, 0, zb])/zb + 
   (36*CA*CF^2*uec^2*G[0, 1, 1, 2, 1, 1, 0, zb])/zb + 
   (60*CF^3*uec^2*G[0, 1, 1, 2, 1, 1, 0, zb])/zb + 
   (15*CA^2*CF*uec^2*zb*G[0, 1, 1, 2, 1, 1, 0, zb])/2 + 
   12*CA*CF^2*uec^2*zb*G[0, 1, 1, 2, 1, 1, 0, zb] + 
   15*CA^2*CF*uec^2*G[0, 1, 1, 2, 1, 1, 1, zb] + 
   24*CA*CF^2*uec^2*G[0, 1, 1, 2, 1, 1, 1, zb] + 
   (6*CA^2*CF*uec^2*G[0, 1, 1, 2, 1, 1, 1, zb])/zb - 
   (36*CA*CF^2*uec^2*G[0, 1, 1, 2, 1, 1, 1, zb])/zb - 
   (60*CF^3*uec^2*G[0, 1, 1, 2, 1, 1, 1, zb])/zb - 
   (15*CA^2*CF*uec^2*zb*G[0, 1, 1, 2, 1, 1, 1, zb])/2 - 
   12*CA*CF^2*uec^2*zb*G[0, 1, 1, 2, 1, 1, 1, zb] - 
   36*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 0, 0, zb] - 
   36*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, 0, zb] + 
   (72*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, 0, zb])/zb + 
   (72*CF^3*uec^2*G[0, 1, 2, 1, 0, 0, 0, zb])/zb + 
   18*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 0, 0, zb] + 
   18*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, 0, zb] + 
   32*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   32*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, 1, zb] - 
   (64*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, 1, zb])/zb - 
   (64*CF^3*uec^2*G[0, 1, 2, 1, 0, 0, 1, zb])/zb - 
   16*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 0, 1, zb] - 
   16*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   32*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 1, 0, zb] + 
   32*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, 0, zb] - 
   (64*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, 0, zb])/zb - 
   (64*CF^3*uec^2*G[0, 1, 2, 1, 0, 1, 0, zb])/zb - 
   16*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 1, 0, zb] - 
   16*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, 0, zb] - 
   28*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 1, 1, zb] - 
   28*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, 1, zb] + 
   (56*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, 1, zb])/zb + 
   (56*CF^3*uec^2*G[0, 1, 2, 1, 0, 1, 1, zb])/zb + 
   14*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 1, 1, zb] + 
   14*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, 1, zb] + 
   46*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 0, 0, zb] + 
   46*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, 0, zb] - 
   (92*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, 0, zb])/zb - 
   (92*CF^3*uec^2*G[0, 1, 2, 1, 1, 0, 0, zb])/zb - 
   23*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, 0, zb] - 
   23*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, 0, zb] - 
   40*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   40*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, 1, zb] + 
   (80*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, 1, zb])/zb + 
   (80*CF^3*uec^2*G[0, 1, 2, 1, 1, 0, 1, zb])/zb + 
   20*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, 1, zb] + 
   20*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   42*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 1, 0, zb] - 
   42*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, 0, zb] + 
   (84*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, 0, zb])/zb + 
   (84*CF^3*uec^2*G[0, 1, 2, 1, 1, 1, 0, zb])/zb + 
   21*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, 0, zb] + 
   21*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, 0, zb] + 
   36*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   36*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, 1, zb] - 
   (72*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, 1, zb])/zb - 
   (72*CF^3*uec^2*G[0, 1, 2, 1, 1, 1, 1, zb])/zb - 
   18*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, 1, zb] - 
   18*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   5832*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   (27913*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/6 + 
   (793*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/2 - 
   (5832*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/zb - 
   (27913*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/(6*zb) - 
   (793*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, 0, zb])/(2*zb) - 
   2916*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   (27913*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/12 - 
   (793*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/4 - 
   4604*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (24449*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/6 - 
   372*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   (4604*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/zb + 
   (24449*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/(6*zb) + 
   (372*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, 1, zb])/zb + 
   2302*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   (24449*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/12 + 
   186*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   4264*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   (11624*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/3 - 
   372*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   (4216*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/zb + 
   (23695*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/(6*zb) + 
   (415*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, 0, zb])/zb + 
   2132*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   (5812*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/3 + 
   186*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   3266*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   3407*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   369*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   (3218*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/zb - 
   (6963*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/(2*zb) - 
   (412*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, 1, zb])/zb - 
   1633*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   (3407*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/2 - 
   (369*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/2 - 
   3974*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   (11206*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/3 - 
   372*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (3866*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/zb + 
   (23399*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/(6*zb) + 
   (475*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, 0, zb])/zb + 
   1987*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (5603*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/3 + 
   186*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (6101*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/2 + 
   (6557*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/2 + 
   371*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   (2956*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/zb - 
   (6843*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/(2*zb) - 
   (463*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, 1, zb])/zb - 
   (6101*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/4 - 
   (6557*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/4 - 
   (371*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/2 + 
   2685*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   3012*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   373*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   (2580*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/zb - 
   (6337*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/(2*zb) - 
   (480*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, 0, zb])/zb - 
   (2685*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/2 - 
   1506*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   (373*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/2 - 
   (3897*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/2 - 
   (5271*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/2 - 
   393*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   (1857*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/zb + 
   (5541*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/(2*zb) + 
   (489*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, 1, zb])/zb + 
   (3897*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/4 + 
   (5271*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/4 + 
   (393*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/2 - 
   3724*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   (10940*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/3 - 
   372*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   (3541*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/zb + 
   (23515*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/(6*zb) + 
   (559*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, 0, zb])/zb + 
   1862*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   (5470*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/3 + 
   186*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   (11453*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/4 + 
   (6387*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/2 + 
   374*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   (2711*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/zb - 
   (6835*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/(2*zb) - 
   (535*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, 1, zb])/zb - 
   (11453*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/8 - 
   (6387*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/4 - 
   187*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   (10633*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/4 + 
   3063*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   374*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   (2467*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/zb - 
   (6675*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/(2*zb) - 
   (590*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, 0, zb])/zb - 
   (10633*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/8 - 
   (3063*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/2 - 
   187*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   (7881*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/4 - 
   2689*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   396*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   (1806*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/zb + 
   (5841*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/(2*zb) + 
   (590*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, 1, zb])/zb + 
   (7881*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/8 + 
   (2689*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/2 + 
   198*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   (4531*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/2 + 
   2772*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   375*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   (2105*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/zb - 
   (5977*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/(2*zb) - 
   (584*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, 0, zb])/zb - 
   (4531*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/4 - 
   1386*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   (375*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/2 - 
   1659*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   (4829*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb])/2 - 
   399*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   (1530*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb])/zb + 
   (5167*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb])/(2*zb) + 
   (577*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, 1, zb])/zb + 
   (1659*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/2 + 
   (4829*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/4 + 
   (399*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/2 - 
   (5715*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/4 - 
   2197*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   402*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   (1308*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/zb + 
   (4699*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/(2*zb) + 
   (580*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, 0, zb])/zb + 
   (5715*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (2197*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/2 + 
   201*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   (1923*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/2 + 
   1893*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   449*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   (1737*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/(2*zb) - 
   (4007*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/(2*zb) - 
   (600*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, 1, zb])/zb - 
   (1923*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/4 - 
   (1893*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/2 - 
   (449*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/2 - 
   (14021*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/4 - 
   (21611*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/6 - 
   372*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   (6457*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/(2*zb) + 
   (24017*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/(6*zb) + 
   (677*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, 0, zb])/zb + 
   (14021*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/8 + 
   (21611*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/12 + 
   186*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   (10765*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/4 + 
   3164*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   369*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   (4949*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/(2*zb) - 
   (6889*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/(2*zb) - 
   (675*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, 1, zb])/zb - 
   (10765*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/8 - 
   1582*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   (369*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/2 + 
   (9983*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/4 + 
   (6059*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/2 + 
   369*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   (4495*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/(2*zb) - 
   (6685*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/(2*zb) - 
   (736*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, 0, zb])/zb - 
   (9983*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/8 - 
   (6059*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/4 - 
   (369*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/2 - 
   (7377*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/4 - 
   (5333*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/2 - 
   387*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   (3291*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/(2*zb) + 
   (5763*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/(2*zb) + 
   (752*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, 1, zb])/zb + 
   (7377*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/8 + 
   (5333*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/4 + 
   (387*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/2 + 
   (9307*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/4 + 
   (5879*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   369*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   (4073*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/(2*zb) - 
   (6589*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/(2*zb) - 
   (820*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, 0, zb])/zb - 
   (9307*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/8 - 
   (5879*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/4 - 
   (369*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/2 - 
   (6879*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/4 - 
   2585*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   387*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   (2979*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/(2*zb) + 
   (5641*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/(2*zb) + 
   (837*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, 1, zb])/zb + 
   (6879*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (2585*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/2 + 
   (387*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/2 - 
   (6063*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/4 - 
   (4805*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/2 - 
   387*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   (2571*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (5237*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (876*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, 0, zb])/zb + 
   (6063*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/8 + 
   (4805*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/4 + 
   (387*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/2 + 
   (4161*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/4 + 
   2098*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   429*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   (861*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/zb - 
   (4427*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/(2*zb) - 
   (915*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, 1, zb])/zb - 
   (4161*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/8 - 
   1049*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   (429*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   (7761*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/4 + 
   (5347*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/2 + 
   351*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   (3483*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/(2*zb) - 
   (5669*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/(2*zb) - 
   (824*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, 0, zb])/zb - 
   (7761*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/8 - 
   (5347*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/4 - 
   (351*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/2 - 
   (2841*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/2 - 
   2335*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   376*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   (2547*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/(2*zb) + 
   (4815*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/(2*zb) + 
   (819*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, 1, zb])/zb + 
   (2841*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/4 + 
   (2335*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/2 + 
   188*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   1308*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   (4495*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/2 - 
   376*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   (2271*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/(2*zb) + 
   (4669*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/(2*zb) + 
   (892*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, 0, zb])/zb + 
   654*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   (4495*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/4 + 
   188*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   (1809*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/2 + 
   (3913*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/2 + 
   424*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   (774*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/zb - 
   (3947*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/(2*zb) - 
   (912*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, 1, zb])/zb - 
   (1809*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/4 - 
   (3913*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/4 - 
   212*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   (4347*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/4 - 
   (3991*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/2 - 
   381*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   (1923*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/(2*zb) + 
   (4037*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/(2*zb) + 
   (836*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, 0, zb])/zb + 
   (4347*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/8 + 
   (3991*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/4 + 
   (381*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/2 + 
   (2943*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/4 + 
   1720*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   429*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   (651*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/zb - 
   (3353*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/(2*zb) - 
   (855*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, 1, zb])/zb - 
   (2943*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/8 - 
   860*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   (429*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/2 + 
   (1245*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/2 + 
   (3127*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/2 + 
   430*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   (546*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/zb - 
   (3005*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/(2*zb) - 
   (858*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, 0, zb])/zb - 
   (1245*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/4 - 
   (3127*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/4 - 
   215*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   (729*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/2 - 
   1312*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   508*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   (1281*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (2399*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/(2*zb) + 
   (910*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, 1, zb])/zb + 
   (729*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/4 + 
   656*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   254*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   12*CA^2*CF*uec^2*G[1, 0, 1, 2, 1, 0, 0, zb] + 
   12*CA*CF^2*uec^2*G[1, 0, 1, 2, 1, 0, 0, zb] - 
   (24*CA*CF^2*uec^2*G[1, 0, 1, 2, 1, 0, 0, zb])/zb - 
   (24*CF^3*uec^2*G[1, 0, 1, 2, 1, 0, 0, zb])/zb - 
   6*CA^2*CF*uec^2*zb*G[1, 0, 1, 2, 1, 0, 0, zb] - 
   6*CA*CF^2*uec^2*zb*G[1, 0, 1, 2, 1, 0, 0, zb] - 
   12*CA^2*CF*uec^2*G[1, 0, 1, 2, 1, 0, 1, zb] - 
   12*CA*CF^2*uec^2*G[1, 0, 1, 2, 1, 0, 1, zb] + 
   (24*CA*CF^2*uec^2*G[1, 0, 1, 2, 1, 0, 1, zb])/zb + 
   (24*CF^3*uec^2*G[1, 0, 1, 2, 1, 0, 1, zb])/zb + 
   6*CA^2*CF*uec^2*zb*G[1, 0, 1, 2, 1, 0, 1, zb] + 
   6*CA*CF^2*uec^2*zb*G[1, 0, 1, 2, 1, 0, 1, zb] - 
   18*CA^2*CF*uec^2*G[1, 0, 1, 2, 1, 1, 0, zb] - 
   18*CA*CF^2*uec^2*G[1, 0, 1, 2, 1, 1, 0, zb] + 
   (36*CA*CF^2*uec^2*G[1, 0, 1, 2, 1, 1, 0, zb])/zb + 
   (36*CF^3*uec^2*G[1, 0, 1, 2, 1, 1, 0, zb])/zb + 
   9*CA^2*CF*uec^2*zb*G[1, 0, 1, 2, 1, 1, 0, zb] + 
   9*CA*CF^2*uec^2*zb*G[1, 0, 1, 2, 1, 1, 0, zb] + 
   18*CA^2*CF*uec^2*G[1, 0, 1, 2, 1, 1, 1, zb] + 
   18*CA*CF^2*uec^2*G[1, 0, 1, 2, 1, 1, 1, zb] - 
   (36*CA*CF^2*uec^2*G[1, 0, 1, 2, 1, 1, 1, zb])/zb - 
   (36*CF^3*uec^2*G[1, 0, 1, 2, 1, 1, 1, zb])/zb - 
   9*CA^2*CF*uec^2*zb*G[1, 0, 1, 2, 1, 1, 1, zb] - 
   9*CA*CF^2*uec^2*zb*G[1, 0, 1, 2, 1, 1, 1, zb] - 
   2916*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   (6197*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/2 - 
   (1897*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (2916*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/zb + 
   (6197*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/(2*zb) + 
   (1897*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, 0, zb])/(3*zb) + 
   1458*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   (6197*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/4 + 
   (1897*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/6 + 
   2238*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (5443*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/2 + 
   571*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   (2238*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/zb - 
   (5443*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/(2*zb) - 
   (571*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, 1, zb])/zb - 
   1119*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   (5443*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/4 - 
   (571*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/2 + 
   2064*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   2587*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   571*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   (2028*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/zb - 
   (5257*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/(2*zb) - 
   (632*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, 0, zb])/zb - 
   1032*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   (2587*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/2 - 
   (571*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/2 - 
   1521*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   2274*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   543*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   (1485*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb])/zb + 
   (4631*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb])/(2*zb) + 
   (604*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, 1, zb])/zb + 
   (1521*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/2 + 
   1137*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   (543*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/2 + 
   1914*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   2495*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   571*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   (1833*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/zb - 
   (5169*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/(2*zb) - 
   (716*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, 0, zb])/zb - 
   957*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   (2495*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/2 - 
   (571*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/2 - 
   (5655*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (4371*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/2 - 
   546*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   (1344*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/zb + 
   (4519*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/(2*zb) + 
   (677*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, 1, zb])/zb + 
   (5655*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/8 + 
   (4371*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/4 + 
   273*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   (2469*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb])/2 - 
   2001*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   549*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   (1158*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb])/zb + 
   (4153*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb])/(2*zb) + 
   (704*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, 0, zb])/zb + 
   (2469*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/4 + 
   (2001*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/2 + 
   (549*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/2 + 
   (3375*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/4 + 
   (3465*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/2 + 
   558*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   (1557*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/(2*zb) - 
   (3585*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/(2*zb) - 
   (699*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, 1, zb])/zb - 
   (3375*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/8 - 
   (3465*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/4 - 
   279*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   (7131*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/4 + 
   (4877*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/2 + 
   571*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   (3291*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/(2*zb) - 
   (5165*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/(2*zb) - 
   (832*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, 0, zb])/zb - 
   (7131*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/8 - 
   (4877*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/4 - 
   (571*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/2 - 
   (5253*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb])/4 - 
   2142*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   543*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   (2415*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb])/(2*zb) + 
   (4431*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb])/(2*zb) + 
   (819*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, 1, zb])/zb + 
   (5253*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/8 + 
   1071*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   (543*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/2 - 
   (4845*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/4 - 
   (4107*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/2 - 
   543*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   (2157*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/(2*zb) + 
   (4283*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/(2*zb) + 
   (898*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, 0, zb])/zb + 
   (4845*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/8 + 
   (4107*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/4 + 
   (543*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/2 + 
   (3375*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/4 + 
   (3591*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/2 + 
   549*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   (738*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/zb - 
   (3649*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/(2*zb) - 
   (914*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, 1, zb])/zb - 
   (3375*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/8 - 
   (3591*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/4 - 
   (549*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/2 - 
   (4059*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/4 - 
   (3735*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/2 - 
   537*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   (1827*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/(2*zb) + 
   (3741*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/(2*zb) + 
   (936*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, 0, zb])/zb + 
   (4059*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/8 + 
   (3735*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/4 + 
   (537*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/2 + 
   693*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   1617*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   546*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   (621*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb])/zb - 
   (3127*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*zb) - 
   (941*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, 1, zb])/zb - 
   (693*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/2 - 
   (1617*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/2 - 
   273*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   (2349*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/4 + 
   (2931*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/2 + 
   549*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   (522*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/zb - 
   (2787*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/(2*zb) - 
   (954*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, 0, zb])/zb - 
   (2349*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/8 - 
   (2931*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (549*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/2 - 
   (1395*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/4 - 
   (2463*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   597*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   (1233*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/(4*zb) + 
   (2229*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/(2*zb) + 
   (993*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, 1, zb])/zb + 
   (1395*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/8 + 
   (2463*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/4 + 
   (597*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/2 + 
   1458*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (4179*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/2 + 
   571*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   (1458*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/zb - 
   (4179*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/(2*zb) - 
   (571*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, 0, zb])/zb - 
   729*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   (4179*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/4 - 
   (571*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/2 - 
   1071*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (3651*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/2 - 
   543*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   (1071*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/zb + 
   (3651*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/(2*zb) + 
   (543*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, 1, zb])/zb + 
   (1071*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/2 + 
   (3651*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/4 + 
   (543*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/2 - 
   981*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   1734*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   543*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   (954*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb])/zb + 
   (3503*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb])/(2*zb) + 
   (616*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, 0, zb])/zb + 
   (981*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/2 + 
   867*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   (543*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/2 + 
   (1359*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/2 + 
   1503*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   549*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   (1305*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/(2*zb) - 
   (3041*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/(2*zb) - 
   (622*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, 1, zb])/zb - 
   (1359*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/4 - 
   (1503*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/2 - 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/2 - 
   (3609*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/4 - 
   (3345*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/2 - 
   543*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   (1683*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/(2*zb) + 
   (3415*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/(2*zb) + 
   (716*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, 0, zb])/zb + 
   (3609*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/8 + 
   (3345*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/4 + 
   (543*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/2 + 
   (2493*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb])/4 + 
   1449*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   549*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   (576*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb])/zb - 
   (2895*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb])/(2*zb) - 
   (741*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, 1, zb])/zb - 
   (2493*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/8 - 
   (1449*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/2 - 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (2133*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/4 + 
   (2655*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/2 + 
   549*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   (486*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/zb - 
   (2587*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/(2*zb) - 
   (806*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, 0, zb])/zb - 
   (2133*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/8 - 
   (2655*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/4 - 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/2 - 
   324*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   1116*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   594*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   (1161*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/(4*zb) + 
   (2091*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/(2*zb) + 
   (870*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, 1, zb])/zb + 
   162*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   558*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   297*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   729*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   (2853*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb])/2 - 
   543*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb])/zb + 
   (2853*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb])/(2*zb) + 
   (543*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, 0, zb])/zb + 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/2 + 
   (2853*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/4 + 
   (543*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/2 + 
   (999*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/2 + 
   (2439*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/2 + 
   549*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   (999*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/(2*zb) - 
   (2439*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/(2*zb) - 
   (549*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, 1, zb])/zb - 
   (999*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb])/4 - 
   (2439*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb])/4 - 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb])/2 + 
   (1809*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/4 + 
   (2313*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/2 + 
   549*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   (432*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/zb - 
   (2313*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/(2*zb) - 
   (630*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, 0, zb])/zb - 
   (1809*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/8 - 
   (2313*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/2 - 
   (567*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/2 - 
   (1917*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/2 - 
   594*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   (1053*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/(4*zb) + 
   (1917*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/(2*zb) + 
   (675*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, 1, zb])/zb + 
   (567*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/4 + 
   (1917*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/4 + 
   297*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb])/2 + 
   (1971*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb])/2 + 
   549*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb])/(2*zb) - 
   (1971*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb])/(2*zb) - 
   (549*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, 0, zb])/zb - 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb])/4 - 
   (1971*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb])/4 - 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb])/2 - 
   (891*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (1593*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/2 - 
   594*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   (891*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/(4*zb) + 
   (1593*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/(2*zb) + 
   (594*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, 1, zb])/zb + 
   (891*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/8 + 
   (1593*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/4 + 
   297*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/4 - 
   (1377*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/2 - 
   594*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/(4*zb) + 
   (1377*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/(2*zb) + 
   (594*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, 0, zb])/zb + 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/8 + 
   (1377*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/4 + 
   297*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   486*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb] + 
   (1377*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/(8*zb) - 
   (486*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/zb - 
   (1377*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, 1, zb])/(2*zb) - 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/16 - 
   243*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb] - 
   (1377*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/4 - 
   18*CA*CF^2*uec^2*G[1, 1, 1, 2, 1, 0, 0, zb] - 
   (20*CA*CF^2*uec^2*G[1, 1, 1, 2, 1, 0, 0, zb])/zb + 
   (76*CF^3*uec^2*G[1, 1, 1, 2, 1, 0, 0, zb])/zb + 
   9*CA*CF^2*uec^2*zb*G[1, 1, 1, 2, 1, 0, 0, zb] + 
   18*CA*CF^2*uec^2*G[1, 1, 1, 2, 1, 0, 1, zb] + 
   (20*CA*CF^2*uec^2*G[1, 1, 1, 2, 1, 0, 1, zb])/zb - 
   (76*CF^3*uec^2*G[1, 1, 1, 2, 1, 0, 1, zb])/zb - 
   9*CA*CF^2*uec^2*zb*G[1, 1, 1, 2, 1, 0, 1, zb] + 
   27*CA*CF^2*uec^2*G[1, 1, 1, 2, 1, 1, 0, zb] + 
   (30*CA*CF^2*uec^2*G[1, 1, 1, 2, 1, 1, 0, zb])/zb - 
   (114*CF^3*uec^2*G[1, 1, 1, 2, 1, 1, 0, zb])/zb - 
   (27*CA*CF^2*uec^2*zb*G[1, 1, 1, 2, 1, 1, 0, zb])/2 - 
   27*CA*CF^2*uec^2*G[1, 1, 1, 2, 1, 1, 1, zb] - 
   (30*CA*CF^2*uec^2*G[1, 1, 1, 2, 1, 1, 1, zb])/zb + 
   (114*CF^3*uec^2*G[1, 1, 1, 2, 1, 1, 1, zb])/zb + 
   (27*CA*CF^2*uec^2*zb*G[1, 1, 1, 2, 1, 1, 1, zb])/2 + 
   54*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, 0, zb] + 
   (36*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, 0, zb])/zb - 
   (180*CF^3*uec^2*G[1, 1, 2, 1, 0, 0, 0, zb])/zb - 
   27*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, 0, zb] - 
   48*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   (32*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, 1, zb])/zb + 
   (160*CF^3*uec^2*G[1, 1, 2, 1, 0, 0, 1, zb])/zb + 
   24*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   48*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, 0, zb] - 
   (32*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, 0, zb])/zb + 
   (160*CF^3*uec^2*G[1, 1, 2, 1, 0, 1, 0, zb])/zb + 
   24*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, 0, zb] + 
   42*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, 1, zb] + 
   (28*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, 1, zb])/zb - 
   (140*CF^3*uec^2*G[1, 1, 2, 1, 0, 1, 1, zb])/zb - 
   21*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, 1, zb] - 
   69*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, 0, zb] - 
   (46*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, 0, zb])/zb + 
   (230*CF^3*uec^2*G[1, 1, 2, 1, 1, 0, 0, zb])/zb + 
   (69*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, 0, zb])/2 + 
   60*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   (40*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, 1, zb])/zb - 
   (200*CF^3*uec^2*G[1, 1, 2, 1, 1, 0, 1, zb])/zb - 
   30*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   63*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, 0, zb] + 
   (42*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, 0, zb])/zb - 
   (210*CF^3*uec^2*G[1, 1, 2, 1, 1, 1, 0, zb])/zb - 
   (63*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, 0, zb])/2 - 
   54*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   (36*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, 1, zb])/zb + 
   (180*CF^3*uec^2*G[1, 1, 2, 1, 1, 1, 1, zb])/zb + 
   27*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   110*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, 0, zb] + 
   (220*CF^3*uec^2*G[1, 2, 1, 0, 0, 0, 0, zb])/zb + 
   55*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, 0, zb] + 
   92*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, 1, zb] - 
   (184*CF^3*uec^2*G[1, 2, 1, 0, 0, 0, 1, zb])/zb - 
   46*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, 1, zb] + 
   92*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, 0, zb] - 
   (184*CF^3*uec^2*G[1, 2, 1, 0, 0, 1, 0, zb])/zb - 
   46*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, 0, zb] - 
   76*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, 1, zb] + 
   (152*CF^3*uec^2*G[1, 2, 1, 0, 0, 1, 1, zb])/zb + 
   38*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, 1, zb] + 
   92*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, 0, zb] - 
   (184*CF^3*uec^2*G[1, 2, 1, 0, 1, 0, 0, zb])/zb - 
   46*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, 0, zb] - 
   76*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, 1, zb] + 
   (152*CF^3*uec^2*G[1, 2, 1, 0, 1, 0, 1, zb])/zb + 
   38*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, 1, zb] - 
   76*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, 0, zb] + 
   (152*CF^3*uec^2*G[1, 2, 1, 0, 1, 1, 0, zb])/zb + 
   38*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, 0, zb] + 
   62*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, 1, zb] - 
   (124*CF^3*uec^2*G[1, 2, 1, 0, 1, 1, 1, zb])/zb - 
   31*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, 1, zb] + 
   129*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, 0, zb] - 
   (258*CF^3*uec^2*G[1, 2, 1, 1, 0, 0, 0, zb])/zb - 
   (129*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, 0, zb])/2 - 
   106*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, 1, zb] + 
   (212*CF^3*uec^2*G[1, 2, 1, 1, 0, 0, 1, zb])/zb + 
   53*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, 1, zb] - 
   106*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, 0, zb] + 
   (212*CF^3*uec^2*G[1, 2, 1, 1, 0, 1, 0, zb])/zb + 
   53*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, 0, zb] + 
   86*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, 1, zb] - 
   (172*CF^3*uec^2*G[1, 2, 1, 1, 0, 1, 1, zb])/zb - 
   43*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, 1, zb] - 
   113*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, 0, zb] + 
   (226*CF^3*uec^2*G[1, 2, 1, 1, 1, 0, 0, zb])/zb + 
   (113*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, 0, zb])/2 + 
   92*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, 1, zb] - 
   (184*CF^3*uec^2*G[1, 2, 1, 1, 1, 0, 1, zb])/zb - 
   46*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, 1, zb] + 
   93*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, 0, zb] - 
   (186*CF^3*uec^2*G[1, 2, 1, 1, 1, 1, 0, zb])/zb - 
   (93*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, 0, zb])/2 - 
   75*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, 1, zb] + 
   (150*CF^3*uec^2*G[1, 2, 1, 1, 1, 1, 1, zb])/zb + 
   (75*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, 1, zb])/2 + 
   (175*CA^2*CF*uec^2*Log[Q2dmu2])/4 - (83*CA*CF^2*uec^2*Log[Q2dmu2])/2 - 
   (1923*CF^3*uec^2*Log[Q2dmu2])/4 - (79*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2])/12 + 
   (4861*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2])/192 + 
   (2071*CF^3*Pi^2*uec^2*Log[Q2dmu2])/64 - 
   (527*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2])/11520 - 
   (7265*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2])/2304 + 
   (77*CF^3*Pi^4*uec^2*Log[Q2dmu2])/384 + 
   (157783*CA^2*CF*Pi^6*uec^2*Log[Q2dmu2])/322560 + 
   (4933*CA*CF^2*Pi^6*uec^2*Log[Q2dmu2])/161280 - 
   (67*CF^3*Pi^6*uec^2*Log[Q2dmu2])/16128 - (5*CF^3*Pi^2*uec^2*Log[Q2dmu2])/
    (8*(-2 + zb)^2) + (5*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (25*CF^3*Pi^2*uec^2*Log[Q2dmu2])/(16*(-2 + zb)) + 
   726*CA^2*CF*uec^2*zb*Log[Q2dmu2] + (4685*CA*CF^2*uec^2*zb*Log[Q2dmu2])/8 + 
   (961*CF^3*uec^2*zb*Log[Q2dmu2])/2 - 
   (4739*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2])/96 - 
   (5855*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2])/48 - 
   (1253*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2])/64 - 
   (26737*CA^2*CF*Pi^4*uec^2*zb*Log[Q2dmu2])/11520 + 
   (84271*CA*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2])/11520 - 
   (1307*CF^3*Pi^4*uec^2*zb*Log[Q2dmu2])/2560 - 
   (157783*CA^2*CF*Pi^6*uec^2*zb*Log[Q2dmu2])/645120 - 
   (4933*CA*CF^2*Pi^6*uec^2*zb*Log[Q2dmu2])/322560 + 
   (67*CF^3*Pi^6*uec^2*zb*Log[Q2dmu2])/32256 + 
   (9*CA^2*CF*Pi^2*uec^2*zb^2*Log[Q2dmu2])/32 - 
   (9*CA*CF^2*Pi^2*uec^2*zb^2*Log[Q2dmu2])/16 + 
   (113*CA^2*CF*Pi^4*uec^2*zb^3*Log[Q2dmu2])/2560 - 
   12*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2] - 408*CF^3*uec^2*del[zb]*
    Log[Q2dmu2] + (33*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/4 + 
   (65*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2])/2 - 
   (843*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/640 + 
   (923*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2])/2560 - 
   (157783*CA^2*CF*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/1935360 + 
   (4933*CA*CF^2*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/1290240 - 
   (67*CF^3*Pi^6*uec^2*del[zb]*Log[Q2dmu2])/16128 - 
   (169*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (635*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (783*CF^3*uec^2*G[0, zb]*Log[Q2dmu2])/2 + 
   (491*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/96 - 
   (7405*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/192 - 
   (1695*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2])/64 + 
   (1061*CA^2*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/640 + 
   (843*CA*CF^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/320 - 
   (13*CF^3*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2])/80 - 
   (3*CF^3*uec^2*G[0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (5811*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (9451*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 - 
   (5813*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (611*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (8659*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/64 + 
   (639*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2])/64 + 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/1280 - 
   (2529*CA*CF^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/640 + 
   (13*CF^3*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2])/160 + 
   (15*CA^2*CF*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 - 
   (15*CA*CF^2*Pi^2*uec^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (321*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (109*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/4 - 
   (827*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (121*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (209*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/16 + 
   (99*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/1280 - 
   (17809*CA*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/5760 + 
   (119*CF^3*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/384 + 
   (5*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^3) - 
   (5*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (15*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)^2) + 
   (3*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (5*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(16*(-2 + zb)) - 
   (15*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (5*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (171*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2])/(4*zb) - 
   (39*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2])/(4*zb) + 
   (153*CF^3*uec^2*G[1, zb]*Log[Q2dmu2])/(2*zb) - 
   (99*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(16*zb) - 
   (155*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*zb) - 
   (517*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2])/(32*zb) + 
   (1061*CA^2*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(1280*zb) + 
   (8641*CA*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(5760*zb) + 
   (41*CF^3*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2])/(384*zb) + 
   (7635*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 + 
   (2161*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/4 + 
   (5165*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (829*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/64 - 
   (3513*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (579*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2])/64 - 
   (1061*CA^2*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2560 + 
   (6175*CA*CF^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/2304 + 
   (127*CF^3*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2])/3840 - 
   (15*CA^2*CF*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (15*CA*CF^2*Pi^2*uec^2*zb^2*G[1, zb]*Log[Q2dmu2])/16 + 
   (169*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (2167*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (5061*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (475*CA^2*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/96 + 
   (2011*CA*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (697*CF^3*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (3183*CA^2*CF*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/320 - 
   (843*CA*CF^2*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/40 + 
   (13*CF^3*Pi^4*uec^2*G[0, 0, zb]*Log[Q2dmu2])/80 - 
   (3*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (3*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (15*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   803*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   639*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   (1991*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (1783*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/48 - 
   (470*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (99*CF^3*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/32 - 
   (3183*CA^2*CF*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/640 + 
   (843*CA*CF^2*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/80 - 
   (13*CF^3*Pi^4*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2])/160 - 
   (9*CA^2*CF*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (9*CA*CF^2*uec^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (15*CA^2*CF*Pi^2*uec^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (275*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (11*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (915*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (59*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (1179*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (159*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (38869*CA^2*CF*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/5760 + 
   (39691*CA*CF^2*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/2880 - 
   (13*CF^3*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/80 + 
   (3*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (3*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (15*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (159*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (39*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (195*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (33*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (603*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (255*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (29701*CA^2*CF*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(5760*zb) - 
   (29323*CA*CF^2*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(2880*zb) - 
   (161*CF^3*Pi^4*uec^2*G[0, 1, zb]*Log[Q2dmu2])/(240*zb) - 
   (4507*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (4679*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (1791*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (461*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (11327*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/96 + 
   (81*CF^3*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (38869*CA^2*CF*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/11520 - 
   (39691*CA*CF^2*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/5760 + 
   (13*CF^3*Pi^4*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2])/160 + 
   (9*CA^2*CF*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (9*CA*CF^2*uec^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (897*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (287*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (157*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (15*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (1249*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   6*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2] - 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/640 + 
   (27713*CA*CF^2*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/2880 + 
   (67*CF^3*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (9*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (9*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (45*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (3*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (75*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (9*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (219*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (33*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (269*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (20*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(640*zb) - 
   (27713*CA*CF^2*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(2880*zb) - 
   (67*CF^3*Pi^4*uec^2*G[1, 0, zb]*Log[Q2dmu2])/(64*zb) - 
   (8859*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (1165*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (1703*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (1047*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (11083*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 + 
   (17*CF^3*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (3183*CA^2*CF*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/1280 - 
   (27713*CA*CF^2*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/5760 - 
   (67*CF^3*Pi^4*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2])/128 + 
   (9*CA^2*CF*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (9*CA*CF^2*uec^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (15*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (1173*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (87*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (831*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (47*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (889*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (689*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/1280 - 
   (353*CA*CF^2*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/48 - 
   (113*CF^3*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/320 - 
   (9*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (9*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (45*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (2*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb^2 - 
   (2*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/zb^2 + 
   (105*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (39*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (57*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (113*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (179*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (59*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(1280*zb) + 
   (353*CA*CF^2*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(48*zb) + 
   (113*CF^3*Pi^4*uec^2*G[1, 1, zb]*Log[Q2dmu2])/(320*zb) + 
   (753*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (4203*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (3651*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (439*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (2973*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (205*CF^3*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (3183*CA^2*CF*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2560 + 
   (353*CA*CF^2*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (113*CF^3*Pi^4*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2])/640 - 
   (9*CA^2*CF*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (9*CA*CF^2*uec^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (15*CA^2*CF*Pi^2*uec^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (15*CA^2*CF*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/16 - 
   (105*CA*CF^2*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/8 + 
   (45*CF^3*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2])/2 - 
   (45*CA^2*CF*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/32 + 
   (15*CA*CF^2*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/2 - 
   (45*CF^3*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2])/4 + 
   (15*CA^2*CF*Pi^2*uec^2*zb^3*G[2, 1, zb]*Log[Q2dmu2])/64 - 
   (317*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (3589*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (4005*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (153*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   66*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   10*CF^3*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (14607*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (10419*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (2247*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   99*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   5*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (27*CA^2*CF*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (27*CA*CF^2*uec^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (541*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (379*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (981*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (181*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (827*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (9*CF^3*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (36*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (291*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (105*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (649*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (605*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (33*CF^3*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (10605*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (4833*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1017*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (719*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (1889*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (3*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CA^2*CF*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (27*CA*CF^2*uec^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   35*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (323*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (873*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (617*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (727*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   CF^3*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (36*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (219*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (117*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (277*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) - 
   (941*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(48*zb) - 
   (79*CF^3*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (9873*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (4599*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1053*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (89*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (227*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (23*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (45*CA^2*CF*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (45*CA*CF^2*uec^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (153*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (171*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (21*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (307*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (31*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (27*CF^3*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (441*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (9*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (135*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (275*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (17*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (CF^3*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (6813*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (4215*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1179*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (151*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1755*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (63*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (45*CA^2*CF*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (45*CA*CF^2*uec^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2265*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   41*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (205*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (793*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (3*CF^3*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) - 
   (3*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (9*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) + 
   (3*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (9*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (3*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (36*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (33*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (285*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (317*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (197*CF^3*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (9987*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (4521*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (879*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (5861*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (237*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (27*CA^2*CF*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (27*CA*CF^2*uec^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (2583*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (189*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (237*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (229*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (65*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (39*CF^3*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^3) + 
   (3*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (9*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)^2) - 
   (3*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (9*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (3*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (9*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb^2) - 
   (9*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*zb^2) - 
   (933*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (24*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (48*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (385*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (29*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (15*CF^3*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (6993*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (2079*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (513*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (23*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1621*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (21*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (27*CA^2*CF*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (27*CA*CF^2*uec^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2655*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   24*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (465*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (185*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (83*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (113*CF^3*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (9*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) + 
   (9*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (27*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) - 
   (9*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-2 + zb)) + 
   (27*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-2 + zb)) - 
   (9*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (9*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*zb^2) - 
   (9*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb^2 - 
   (123*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (81*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (177*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (177*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (47*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (3*CF^3*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (12603*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (3855*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1095*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (137*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1289*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (65*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (45*CA^2*CF*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (45*CA*CF^2*uec^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1269*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (21*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1521*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (225*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (207*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (173*CF^3*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^3) - 
   (9*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (27*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)^2) + 
   (9*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-2 + zb)) - 
   (27*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-2 + zb)) + 
   (9*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (27*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*zb^2) + 
   (27*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*zb^2) + 
   (1107*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (351*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (435*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (207*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (51*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (57*CF^3*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (8127*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (3399*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2913*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (117*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (873*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (53*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (45*CA^2*CF*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (45*CA*CF^2*uec^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (5*CA^2*CF*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/4 - 
   (15*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/2 + 
   5*CF^3*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2] - 
   (15*CA^2*CF*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (15*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (5*CF^3*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (5*CA^2*CF*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/16 - 
   (15*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/8 + 
   (5*CF^3*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/2 + 
   3*CA*CF^2*Pi^2*uec^2*G[2, 1, 0, zb]*Log[Q2dmu2] - 
   12*CF^3*Pi^2*uec^2*G[2, 1, 0, zb]*Log[Q2dmu2] + 
   3*CF^3*Pi^2*uec^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2] - 
   2*CA*CF^2*Pi^2*uec^2*G[2, 1, 1, zb]*Log[Q2dmu2] + 
   8*CF^3*Pi^2*uec^2*G[2, 1, 1, zb]*Log[Q2dmu2] - 
   2*CF^3*Pi^2*uec^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2] + 
   (625*CA^2*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (2111*CA*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1635*CF^3*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (459*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   528*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   10*CF^3*Pi^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1048*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2813*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (351*CF^3*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   264*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   5*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (27*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (89*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2345*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   120*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1931*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (2353*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   10*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (24*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (303*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (105*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2099*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (2161*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(6*zb) + 
   (18*CF^3*Pi^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   774*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (5317*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   39*CF^3*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1931*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (2353*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   5*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (27*CA^2*CF*uec^2*zb^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (113*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (2101*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   111*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1741*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (1147*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   10*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (24*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (531*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (120*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (463*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (4279*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (49*CF^3*Pi^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (11517*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (5069*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   39*CF^3*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1741*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (1147*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   5*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (45*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (603*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (885*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (177*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (961*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1135*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   15*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (39*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (147*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (147*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (991*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (272*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (47*CF^3*Pi^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (8101*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (4761*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   56*CF^3*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (961*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1135*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (15*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (45*CA^2*CF*uec^2*zb^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (61*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1943*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (195*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (6299*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (9037*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   10*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (24*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (927*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (285*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (3229*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) + 
   (8587*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) + 
   (137*CF^3*Pi^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (5373*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1237*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   39*CF^3*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (6299*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (9037*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/48 + 
   5*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (9*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (297*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (795*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (171*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1321*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1173*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (37*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (297*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (129*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (87*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (375*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (1021*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (81*CF^3*Pi^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (7565*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1153*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   60*CF^3*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1321*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (1173*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (37*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CA^2*CF*uec^2*zb^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (591*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (555*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (201*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1361*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (2215*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (19*CF^3*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (141*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (207*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (171*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (343*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (1055*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (33*CF^3*Pi^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (1683*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   526*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   64*CF^3*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1361*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (2215*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (19*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (9*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (477*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (51*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (15*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (453*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1701*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (43*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (327*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (93*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (141*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (903*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (803*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (141*CF^3*Pi^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (4335*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1899*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (849*CF^3*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (453*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1701*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (43*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CA^2*CF*uec^2*zb^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   5*CA^2*CF*Pi^2*uec^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2] - 
   5*CA*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2] + 
   (10*CA*CF^2*Pi^2*uec^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/zb + 
   (10*CF^3*Pi^2*uec^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/zb + 
   (5*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/2 + 
   (5*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/2 + 
   (843*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (505*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (47*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (8711*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (391*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (27*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (24*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (198*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (705*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (8711*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(24*zb) + 
   (391*CF^3*Pi^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (10833*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (4079*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (7*CF^3*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (8711*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (391*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (27*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1857*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (27*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   69*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (565*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2237*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (93*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (24*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (15*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*zb^2) + 
   (15*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb^2) + 
   (567*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (489*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (339*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (649*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (2043*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (53*CF^3*Pi^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (7665*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (3989*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (33*CF^3*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (565*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (2237*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (93*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (27*CA^2*CF*uec^2*zb^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1833*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   3*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (177*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (997*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (2187*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (93*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (24*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (15*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb^2) + 
   (15*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb^2) + 
   (567*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (387*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (423*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (277*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (2013*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (249*CF^3*Pi^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (14289*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (3877*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (15*CF^3*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (997*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (2187*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (93*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (45*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1791*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (15*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (357*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (177*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1695*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   50*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (21*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (27*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb^2) - 
   (27*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb^2) - 
   (639*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (237*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (57*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (771*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (1557*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (275*CF^3*Pi^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (9477*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (3675*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (153*CF^3*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (177*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1695*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   25*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (45*CA^2*CF*uec^2*zb^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (243*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (207*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (357*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (195*CF^3*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (69*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (15*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb^2) + 
   (15*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb^2 + 
   (285*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (165*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (147*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (195*CF^3*Pi^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (6387*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3339*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (23*CF^3*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (2059*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (195*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1773*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   6*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (759*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (447*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1569*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (99*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (30*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (21*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb^2) - 
   (21*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb^2 - 
   (147*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (63*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (45*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (573*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (1421*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (55*CF^3*Pi^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (2091*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1599*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (141*CF^3*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (447*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1569*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (99*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (9*CA^2*CF*uec^2*zb^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1623*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (81*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   207*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1473*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (99*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (63*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-2 + zb)) + 
   (45*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb^2) - 
   (45*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb^2) - 
   (501*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (261*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (24*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (1473*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (99*CF^3*Pi^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (7437*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (2925*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (111*CF^3*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1473*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (99*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (9*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (1263*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   78*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (2571*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (531*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (423*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (27*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb^2) + 
   (27*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb^2 + 
   (207*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (78*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (849*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (531*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (423*CF^3*Pi^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (4299*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   324*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1353*CF^3*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (531*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (423*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (9*CA^2*CF*uec^2*zb^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (15*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/2 + 
   (5*CA*CF^2*Pi^2*uec^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/zb - 
   (25*CF^3*Pi^2*uec^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/zb - 
   (15*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/4 - 
   6*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2] + 
   (12*CF^3*Pi^2*uec^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/zb + 
   3*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 0, zb]*Log[Q2dmu2] + 
   4*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CF^3*Pi^2*uec^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, 1, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (63*CA*CF^2*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   54*CF^3*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (27*CA^2*CF*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   18*CA*CF^2*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   27*CF^3*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (9*CA^2*CF*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (63*CA*CF^2*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   54*CF^3*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (27*CA^2*CF*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   18*CA*CF^2*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   27*CF^3*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (9*CA^2*CF*uec^2*zb^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (27*CA^2*CF*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (189*CA*CF^2*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   81*CF^3*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (81*CA^2*CF*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   27*CA*CF^2*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (81*CF^3*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (27*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (27*CA^2*CF*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (189*CA*CF^2*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   81*CF^3*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (81*CA^2*CF*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   27*CA*CF^2*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (81*CF^3*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (27*CA^2*CF*uec^2*zb^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   972*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   384*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   96*CF^3*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   486*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   576*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   48*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   746*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   154*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   60*CF^3*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (746*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (154*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (60*CF^3*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   373*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   487*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   42*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2683*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (187*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   48*CF^3*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (676*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (95*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (66*CF^3*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (5717*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (3475*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   30*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1959*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (139*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   22*CF^3*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (495*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (68*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (40*CF^3*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (4269*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (2927*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   31*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (2399*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (65*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   30*CF^3*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (611*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (65*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (75*CF^3*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (5581*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3107*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   12*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1753*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   103*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   3*CF^3*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (448*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (103*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (42*CF^3*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1043*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1331*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (27*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1505*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (243*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   4*CF^3*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (386*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (123*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (38*CF^3*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (3721*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (2343*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   8*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (1005*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (411*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   30*CF^3*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (519*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (207*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (6*CF^3*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (651*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (501*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   15*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1061*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   31*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   3*CF^3*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1097*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (151*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (177*CF^3*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (2779*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   347*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   15*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1559*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (569*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (21*CF^3*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (805*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (289*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (45*CF^3*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (4117*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1237*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (51*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   343*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (679*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (57*CF^3*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2867*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (178*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (99*CF^3*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1001*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2239*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (123*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   234*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (945*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (87*CF^3*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1959*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (483*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (21*CF^3*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (1431*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2007*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (93*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (591*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (319*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   11*CF^3*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1209*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (343*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (40*CF^3*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (825*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1045*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (55*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   204*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (411*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   27*CF^3*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1647*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (429*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (3*CF^3*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (2253*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1917*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (39*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (351*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (735*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (57*CF^3*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (174*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (198*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (6*CF^3*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (477*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1767*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (87*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (219*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (777*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (105*CF^3*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (831*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (207*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (99*CF^3*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (555*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1617*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (33*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   486*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1589*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (45*CF^3*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (486*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (241*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (435*CF^3*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   243*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2447*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (531*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   357*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1645*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   48*CF^3*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (357*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (389*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (99*CF^3*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (357*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2119*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (111*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (627*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   422*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   78*CF^3*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (5061*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (893*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (213*CF^3*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (1389*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1907*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (129*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   213*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (825*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (255*CF^3*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (3453*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (1053*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (15*CF^3*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (987*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1641*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   30*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1083*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (869*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   120*CF^3*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (4425*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (1039*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (237*CF^3*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (2769*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   218*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (3*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (729*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1653*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (327*CF^3*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1491*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (285*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (9*CF^3*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (1953*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (393*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (15*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (603*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (795*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (351*CF^3*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (2457*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (1137*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (3*CF^3*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (1719*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (723*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   18*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (171*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1431*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (435*CF^3*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (693*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (282*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (105*CF^3*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (1089*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   162*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (51*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (459*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (1707*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (173*CF^3*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1863*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (228*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (53*CF^3*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (999*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1437*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (239*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (633*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1521*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (279*CF^3*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2565*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*zb) - 
   (933*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (21*CF^3*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1365*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1269*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   54*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   132*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   372*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (363*CF^3*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (135*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (501*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (3*CF^3*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (681*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (591*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (93*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (321*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (627*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (465*CF^3*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (657*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (234*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (117*CF^3*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (447*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (255*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (105*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   117*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1293*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (309*CF^3*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (945*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (198*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (33*CF^3*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (495*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (987*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (201*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (297*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1041*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (411*CF^3*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (297*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (351*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (72*CF^3*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (297*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (843*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (213*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (123*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (927*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (417*CF^3*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (981*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (621*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (297*CF^3*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (483*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (711*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (105*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (279*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (627*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (531*CF^3*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (135*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (225*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (135*CF^3*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (225*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (537*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (261*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   3*CA^2*CF*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   18*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   12*CF^3*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (9*CA^2*CF*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (9*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (3*CF^3*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (3*CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   6*CF^3*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   3*CA^2*CF*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   18*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   12*CF^3*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (9*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (3*CF^3*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (3*CA^2*CF*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   6*CF^3*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (9*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   27*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   18*CF^3*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (27*CA^2*CF*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (27*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (9*CF^3*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (9*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (27*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   9*CF^3*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   27*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   18*CF^3*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (27*CA^2*CF*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (27*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (9*CF^3*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (9*CA^2*CF*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   9*CF^3*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   27*CA*CF^2*uec^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   108*CF^3*uec^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   27*CF^3*uec^2*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   24*CA*CF^2*uec^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   96*CF^3*uec^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   24*CF^3*uec^2*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   24*CA*CF^2*uec^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   96*CF^3*uec^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   24*CF^3*uec^2*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   21*CA*CF^2*uec^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   84*CF^3*uec^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   21*CF^3*uec^2*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (69*CA*CF^2*uec^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   138*CF^3*uec^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (69*CF^3*uec^2*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   30*CA*CF^2*uec^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   120*CF^3*uec^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   30*CF^3*uec^2*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (63*CA*CF^2*uec^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   126*CF^3*uec^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (63*CF^3*uec^2*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   27*CA*CF^2*uec^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   108*CF^3*uec^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   27*CF^3*uec^2*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   5832*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   3072*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   96*CF^3*uec^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2916*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1536*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   48*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4604*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2792*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   96*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (4604*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (2792*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (96*CF^3*uec^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   2302*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1396*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   48*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4264*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2632*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   96*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (4216*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2716*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (120*CF^3*uec^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   2132*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1316*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   48*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   3266*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2412*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   112*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (3218*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (2496*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (136*CF^3*uec^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   1633*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1206*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   56*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   3974*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   2528*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   96*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (3866*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (2714*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (156*CF^3*uec^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1987*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1264*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   48*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (6101*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   2314*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   114*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (2956*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2476*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (168*CF^3*uec^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (6101*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   1157*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   57*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2685*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2096*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   116*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (2580*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2276*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (176*CF^3*uec^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2685*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   1048*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   58*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (3897*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   1920*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   150*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1857*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (2076*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (204*CF^3*uec^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (3897*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   960*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   75*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   3724*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2470*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   96*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (3541*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (2779*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (210*CF^3*uec^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1862*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1235*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   48*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (11453*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   2255*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   117*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2711*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2510*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (216*CF^3*uec^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (11453*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2255*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (117*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (10633*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   2155*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   117*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2467*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2470*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (252*CF^3*uec^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (10633*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2155*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (117*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7881*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   1977*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   153*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1806*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (2244*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (276*CF^3*uec^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (7881*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1977*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (153*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (4531*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   1920*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   118*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (2105*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (2178*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (244*CF^3*uec^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (4531*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   960*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   59*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1659*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   1752*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   156*CF^3*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1530*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1956*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (264*CF^3*uec^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1659*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   876*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   78*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (5715*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   1575*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   159*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1308*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (1764*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (264*CF^3*uec^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (5715*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1575*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (159*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1923*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   1425*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   216*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1737*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (1566*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (306*CF^3*uec^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (1923*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1425*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   108*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (14021*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (4903*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   96*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (6457*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (5815*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (291*CF^3*uec^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (14021*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (4903*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   48*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (10765*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   2257*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   93*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (4949*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (2593*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (288*CF^3*uec^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (10765*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2257*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (93*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (9983*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   2153*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   93*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (4495*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (2531*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (330*CF^3*uec^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (9983*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2153*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (93*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7377*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   1989*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   111*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (3291*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (2268*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (348*CF^3*uec^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (7377*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1989*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (111*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (9307*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   2089*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   93*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (4073*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (2521*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (390*CF^3*uec^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (9307*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (2089*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (93*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (6879*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   1929*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   111*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (2979*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (2238*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (414*CF^3*uec^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (6879*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1929*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (111*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (6063*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   1782*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   111*CF^3*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (2571*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (2076*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (444*CF^3*uec^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (6063*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   891*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (111*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (4161*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   1635*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   153*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (861*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (1824*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (492*CF^3*uec^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (4161*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1635*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (153*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (7761*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3781*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   56*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (3483*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (2135*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (362*CF^3*uec^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (7761*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (3781*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   28*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2841*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (3477*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   81*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (2547*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (1890*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (366*CF^3*uec^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (2841*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (3477*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (81*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   1308*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (3345*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   81*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (2271*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1848*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (420*CF^3*uec^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   654*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (3345*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (81*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1809*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (3063*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   129*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (774*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (1632*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (450*CF^3*uec^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (1809*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3063*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (129*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (4347*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   1470*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   81*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1923*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1578*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (366*CF^3*uec^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (4347*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   735*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (81*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2943*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   1338*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   129*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (651*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (1374*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (396*CF^3*uec^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2943*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   669*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (129*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1245*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (2421*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   129*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (546*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (1230*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (396*CF^3*uec^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (1245*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (2421*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (129*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (729*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2145*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   207*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1281*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (1035*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (459*CF^3*uec^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (729*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2145*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (207*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   12*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   12*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (24*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (24*CF^3*uec^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   6*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   6*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   12*CA^2*CF*uec^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   12*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (24*CA*CF^2*uec^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (24*CF^3*uec^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   6*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   6*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   18*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   18*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (36*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (36*CF^3*uec^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   9*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   9*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   18*CA^2*CF*uec^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   18*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (36*CA*CF^2*uec^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (36*CF^3*uec^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   9*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   9*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   2916*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (6197*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (825*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2916*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (6197*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (825*CF^3*uec^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   1458*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (6197*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (825*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   2238*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (5443*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   396*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2238*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (5443*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (396*CF^3*uec^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1119*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (5443*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   198*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2064*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2587*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   396*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2028*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (5267*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (447*CF^3*uec^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1032*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2587*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   198*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1521*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   2274*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   405*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1485*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (4641*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (456*CF^3*uec^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (1521*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   1137*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (405*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   1914*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2495*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   396*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1833*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (5191*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (519*CF^3*uec^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   957*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (2495*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   198*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (5655*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (4371*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   408*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1344*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (4539*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (519*CF^3*uec^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (5655*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (4371*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   204*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (2469*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   2001*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   411*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1158*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (4179*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (540*CF^3*uec^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2469*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2001*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (411*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (3375*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3465*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   450*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1557*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (3609*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (567*CF^3*uec^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (3375*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3465*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   225*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (7131*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (4877*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   396*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (3291*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (5201*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (621*CF^3*uec^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (7131*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (4877*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   198*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (5253*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   2142*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   405*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (2415*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (4473*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (639*CF^3*uec^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (5253*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   1071*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (405*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (4845*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (4107*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   405*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (2157*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (4335*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (708*CF^3*uec^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (4845*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4107*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (405*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (3375*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3591*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   441*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (738*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (3705*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (750*CF^3*uec^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (3375*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3591*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (441*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (4059*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3735*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   399*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1827*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (3807*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (732*CF^3*uec^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (4059*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3735*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (399*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   693*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   1617*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   438*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (621*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (3195*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (765*CF^3*uec^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (693*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1617*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   219*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (2349*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2931*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   441*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (522*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2859*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (774*CF^3*uec^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2349*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2931*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (441*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1395*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2463*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   513*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1233*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2301*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (837*CF^3*uec^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (1395*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2463*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (513*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   1458*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (4179*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   571*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1458*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (4179*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (571*CF^3*uec^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   729*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (4179*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (571*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   1071*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (3651*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   543*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1071*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (3651*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (543*CF^3*uec^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1071*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (3651*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (543*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   981*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1734*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   543*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (954*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (3507*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (612*CF^3*uec^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (981*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   867*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (543*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1359*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   1503*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   549*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1305*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (3045*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (618*CF^3*uec^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (1359*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1503*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (549*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3609*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3345*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   543*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1683*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (3423*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (708*CF^3*uec^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (3609*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (3345*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (543*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2493*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   1449*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   549*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (576*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2907*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (729*CF^3*uec^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2493*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1449*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (549*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2133*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2655*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   549*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (486*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2607*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (786*CF^3*uec^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2133*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2655*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (549*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   324*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   1116*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   594*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1161*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2115*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (846*CF^3*uec^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   162*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   558*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   297*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   729*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2853*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   543*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (2853*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (543*CF^3*uec^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2853*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (543*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (999*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2439*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   549*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (999*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (2439*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (549*CF^3*uec^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (999*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2439*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1809*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2313*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   549*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (432*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2313*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (630*CF^3*uec^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (1809*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2313*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (567*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1917*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   594*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1053*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (1917*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (675*CF^3*uec^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (567*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1917*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   297*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (1971*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   549*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (1971*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (549*CF^3*uec^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1971*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (891*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1593*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   594*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (891*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (1593*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (594*CF^3*uec^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (891*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1593*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   297*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1377*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   594*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (1377*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (594*CF^3*uec^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1377*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   297*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   486*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1377*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (486*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (1377*CF^3*uec^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   243*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1377*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   18*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (12*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (60*CF^3*uec^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   9*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   18*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (12*CA*CF^2*uec^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (60*CF^3*uec^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   9*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   27*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (18*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (90*CF^3*uec^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (27*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   27*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (18*CA*CF^2*uec^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (90*CF^3*uec^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (27*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   54*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (108*CF^3*uec^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   27*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   48*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (96*CF^3*uec^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   24*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   48*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (96*CF^3*uec^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   24*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   42*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (84*CF^3*uec^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   21*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   69*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (138*CF^3*uec^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (69*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   60*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (120*CF^3*uec^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   30*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   63*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (126*CF^3*uec^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (63*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   54*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (108*CF^3*uec^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   27*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (33*CA^2*CF*uec^2*Log[Q2dmu2]^2)/2 + (255*CA*CF^2*uec^2*Log[Q2dmu2]^2)/
    16 + (4671*CF^3*uec^2*Log[Q2dmu2]^2)/16 + 
   (59*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2)/32 - 
   (1763*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2)/128 - 
   (2445*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2)/128 + 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]^2)/2560 + 
   (2529*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2)/2560 - 
   (39*CF^3*Pi^4*uec^2*Log[Q2dmu2]^2)/320 - 
   (7149*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2)/32 - 
   (8973*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2)/32 - 
   (1011*CF^3*uec^2*zb*Log[Q2dmu2]^2)/4 + 
   (633*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
   (3429*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
   (603*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^2)/64 + 
   (1061*CA^2*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/5120 - 
   (7587*CA*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/5120 + 
   (39*CF^3*Pi^4*uec^2*zb*Log[Q2dmu2]^2)/640 + 9*CA*CF^2*uec^2*del[zb]*
    Log[Q2dmu2]^2 + 270*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2 - 
   (99*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/16 - 
   (165*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2)/8 + 
   (2529*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/2048 - 
   (1131*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^2)/5120 - 
   (157783*CA^2*CF*Pi^6*uec^2*del[zb]*Log[Q2dmu2]^2)/1290240 - 
   (4933*CA*CF^2*Pi^6*uec^2*del[zb]*Log[Q2dmu2]^2)/430080 + 
   (67*CF^3*Pi^6*uec^2*del[zb]*Log[Q2dmu2]^2)/21504 + 
   (123*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (1311*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (7461*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (95*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (979*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (987*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (3183*CA^2*CF*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/1280 - 
   (2529*CA*CF^2*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/320 + 
   (39*CF^3*Pi^4*uec^2*G[0, zb]*Log[Q2dmu2]^2)/320 + 
   (1791*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (4503*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (717*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (523*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (995*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (3183*CA^2*CF*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2560 + 
   (2529*CA*CF^2*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/640 - 
   (39*CF^3*Pi^4*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2)/640 + 
   (261*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (1245*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (51*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (1071*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (405*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/2560 + 
   (353*CA*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (161*CF^3*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/320 + 
   (15*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(8*(-2 + zb)) - 
   (63*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (81*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (279*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (99*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (411*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(32*zb) + 
   (765*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (3183*CA^2*CF*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(2560*zb) - 
   (353*CA*CF^2*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(96*zb) - 
   (161*CF^3*Pi^4*uec^2*G[1, zb]*Log[Q2dmu2]^2)/(320*zb) - 
   (4527*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (3855*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (5241*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (3*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 + 
   (3017*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (771*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 + 
   (3183*CA^2*CF*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/5120 - 
   (353*CA*CF^2*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/192 - 
   (161*CF^3*Pi^4*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2)/640 - 
   (219*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2481*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (5805*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (153*CA^2*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (99*CA*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (15*CF^3*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (7821*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9207*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (3483*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (297*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (15*CF^3*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (447*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (285*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1287*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (227*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (427*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (117*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (603*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (191*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (283*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (99*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (5283*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (2025*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (405*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (47*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1913*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CF^3*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1053*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (93*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (249*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (317*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (63*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (153*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (693*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (103*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (237*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) + 
   (5139*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1971*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1539*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1489*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (297*CF^3*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (693*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (63*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   27*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (225*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (57*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (81*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (567*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (153*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (351*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (207*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) - 
   (3*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (3*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (3303*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3357*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3519*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (117*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (1005*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (99*CF^3*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CA*CF^2*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (15*CF^3*Pi^2*uec^2*G[2, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (15*CF^3*Pi^2*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (375*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (753*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (2331*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (459*CA^2*CF*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   198*CA*CF^2*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (15*CF^3*Pi^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1101*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1221*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (891*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   99*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (15*CF^3*Pi^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1605*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (333*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (565*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1169*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (15*CF^3*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (441*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (315*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (649*CA^2*CF*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (1061*CA*CF^2*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (27*CF^3*Pi^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   192*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (4401*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (423*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (565*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1169*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CF^3*Pi^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (51*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1473*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (153*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (997*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (2279*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (15*CF^3*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (747*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (90*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (277*CA^2*CF*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (2081*CA*CF^2*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (147*CF^3*Pi^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   177*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (1053*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (423*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (997*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (2279*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (15*CF^3*Pi^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (495*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (711*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   27*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (177*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (849*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (33*CF^3*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (207*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (441*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (771*CA^2*CF*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (195*CA*CF^2*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (141*CF^3*Pi^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (459*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1857*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1059*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (177*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (849*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (33*CF^3*Pi^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (459*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (723*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (195*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (411*CF^3*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-2 + zb)) - 
   (9*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (153*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (855*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (2059*CA*CF^2*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (411*CF^3*Pi^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (1413*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3645*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   42*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (2059*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (411*CF^3*Pi^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1125*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (315*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   9*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (447*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1569*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (201*CF^3*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-2 + zb)) - 
   (9*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb^2) + 
   (9*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb^2) + 
   (405*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) + 
   (369*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (117*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (573*CA^2*CF*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (1401*CA*CF^2*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (243*CF^3*Pi^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (1863*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (3261*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (423*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (447*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1569*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (201*CF^3*Pi^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (279*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (297*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (171*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1473*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (99*CF^3*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)) - 
   (9*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb^2) + 
   (9*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb^2) + 
   (189*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (81*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (405*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (1473*CA*CF^2*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (99*CF^3*Pi^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (1665*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2961*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (393*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1473*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (99*CF^3*Pi^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1035*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (441*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1305*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (531*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (423*CF^3*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-2 + zb)) + 
   (27*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb^2) - 
   (27*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb^2) - 
   (369*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (261*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (99*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (459*CA^2*CF*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (531*CA*CF^2*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (423*CF^3*Pi^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (981*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2457*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2421*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (459*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (531*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (423*CF^3*Pi^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CA*CF^2*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CF^3*Pi^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (15*CA*CF^2*Pi^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/8 - 
   243*CA^2*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   144*CA*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   72*CF^3*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (243*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   216*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   36*CF^3*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (357*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (111*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   45*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (357*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (111*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (45*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (357*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (717*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (63*CF^3*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1263*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (147*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   36*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (159*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (129*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (99*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (2769*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (2595*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (45*CF^3*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (861*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (45*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (33*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (435*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (27*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (30*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (1965*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (2133*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (93*CF^3*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   138*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (39*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (45*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (561*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (57*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (225*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (687*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1191*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   9*CF^3*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (759*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (237*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (96*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (159*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (63*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (1923*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (507*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (81*CF^3*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   81*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (69*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   6*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (81*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (183*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (57*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (837*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (921*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   6*CF^3*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (99*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   9*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (387*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (279*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (9*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (1035*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1557*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (45*CF^3*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (723*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (243*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (87*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (531*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (243*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1929*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (675*CF^3*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (333*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (861*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   9*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (333*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (219*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (135*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (333*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1599*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CF^3*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (567*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (219*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   27*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (2277*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) + 
   (543*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (297*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (1323*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   93*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (189*CF^3*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (171*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (441*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (225*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1377*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (657*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (63*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (873*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (603*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (99*CF^3*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (117*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (909*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (105*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (945*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (63*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (30*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (495*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1179*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (303*CF^3*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   36*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (837*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (225*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1161*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (549*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (9*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (603*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (945*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (153*CF^3*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (747*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (243*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (243*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (9*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (801*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (297*CF^3*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (261*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (567*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (369*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (513*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) + 
   (405*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (297*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (117*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (567*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (171*CF^3*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CA*CF^2*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   18*CF^3*uec^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (9*CF^3*uec^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA*CF^2*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   18*CF^3*uec^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (9*CF^3*uec^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (27*CA*CF^2*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   27*CF^3*uec^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (27*CF^3*uec^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA*CF^2*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   27*CF^3*uec^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (27*CF^3*uec^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   1458*CA^2*CF*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   1152*CA*CF^2*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   72*CF^3*uec^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   729*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   576*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   36*CF^3*uec^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   1119*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   1038*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   72*CF^3*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (1119*CA^2*CF*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (1038*CA*CF^2*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (72*CF^3*uec^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (1119*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   519*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   36*CF^3*uec^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   1032*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   978*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   72*CF^3*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (1014*CA^2*CF*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (1005*CA*CF^2*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (90*CF^3*uec^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   516*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   489*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   36*CF^3*uec^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (1521*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   885*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   84*CF^3*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (1485*CA^2*CF*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (912*CA*CF^2*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (102*CF^3*uec^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (1521*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (885*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   42*CF^3*uec^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   957*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   939*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   72*CF^3*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1833*CA^2*CF*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (1995*CA*CF^2*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (117*CF^3*uec^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (957*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (939*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   36*CF^3*uec^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (5655*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1695*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (171*CF^3*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (672*CA^2*CF*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (897*CA*CF^2*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (126*CF^3*uec^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (5655*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1695*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (171*CF^3*uec^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2469*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   765*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   87*CF^3*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (579*CA^2*CF*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (819*CA*CF^2*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (132*CF^3*uec^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (2469*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (765*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (87*CF^3*uec^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3375*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   684*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (225*CF^3*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (1557*CA^2*CF*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (729*CA*CF^2*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (153*CF^3*uec^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (3375*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   342*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (225*CF^3*uec^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (7131*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3669*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   72*CF^3*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (3291*CA^2*CF*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (4047*CA*CF^2*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (315*CF^3*uec^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (7131*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (3669*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   36*CF^3*uec^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (5253*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1671*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (153*CF^3*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (2415*CA^2*CF*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (1797*CA*CF^2*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (162*CF^3*uec^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (5253*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1671*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (153*CF^3*uec^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (4845*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   798*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (153*CF^3*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (2157*CA^2*CF*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (1749*CA*CF^2*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (189*CF^3*uec^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (4845*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   399*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (153*CF^3*uec^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (3375*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1449*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (189*CF^3*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (369*CA^2*CF*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (774*CA*CF^2*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (207*CF^3*uec^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (3375*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1449*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (189*CF^3*uec^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (4059*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2883*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   66*CF^3*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1827*CA^2*CF*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (1527*CA*CF^2*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (183*CF^3*uec^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (4059*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2883*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   33*CF^3*uec^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (693*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (2601*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (171*CF^3*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (621*CA^2*CF*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (666*CA*CF^2*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (198*CF^3*uec^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (693*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2601*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (171*CF^3*uec^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (2349*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   585*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (171*CF^3*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (261*CA^2*CF*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (594*CA*CF^2*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (198*CF^3*uec^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (2349*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (585*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (171*CF^3*uec^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1395*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   513*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (243*CF^3*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1233*CA^2*CF*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (999*CA*CF^2*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (459*CF^3*uec^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (1395*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (513*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CF^3*uec^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   729*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (4179*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (873*CF^3*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (729*CA^2*CF*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (4179*CA*CF^2*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (873*CF^3*uec^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (729*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (4179*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (873*CF^3*uec^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1071*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3651*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   216*CF^3*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1071*CA^2*CF*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (3651*CA*CF^2*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (216*CF^3*uec^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (1071*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (3651*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   108*CF^3*uec^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (981*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   867*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   216*CF^3*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (477*CA^2*CF*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (3513*CA*CF^2*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (495*CF^3*uec^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (981*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (867*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   108*CF^3*uec^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (1359*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1503*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (459*CF^3*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (1305*CA^2*CF*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (3051*CA*CF^2*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (261*CF^3*uec^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (1359*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1503*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (459*CF^3*uec^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3609*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3345*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   216*CF^3*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1683*CA^2*CF*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (3435*CA*CF^2*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (585*CF^3*uec^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (3609*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3345*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   108*CF^3*uec^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (2493*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1449*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (459*CF^3*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (288*CA^2*CF*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (2925*CA*CF^2*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (621*CF^3*uec^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (2493*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1449*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (459*CF^3*uec^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (2133*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (2655*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (459*CF^3*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (243*CA^2*CF*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (2637*CA*CF^2*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (333*CF^3*uec^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (2133*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2655*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (459*CF^3*uec^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   162*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   558*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   261*CF^3*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (1161*CA^2*CF*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (2151*CA*CF^2*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (369*CF^3*uec^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   81*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   279*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (261*CF^3*uec^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (729*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (2853*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (543*CF^3*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (729*CA^2*CF*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (2853*CA*CF^2*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (543*CF^3*uec^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (2853*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (543*CF^3*uec^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (999*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (2439*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (549*CF^3*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (999*CA^2*CF*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (2439*CA*CF^2*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (549*CF^3*uec^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (999*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2439*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (549*CF^3*uec^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1809*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (2313*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (549*CF^3*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (216*CA^2*CF*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (2313*CA*CF^2*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (315*CF^3*uec^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (1809*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2313*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (549*CF^3*uec^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (567*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1917*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   297*CF^3*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (1053*CA^2*CF*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (1917*CA*CF^2*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (675*CF^3*uec^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (567*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1917*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (297*CF^3*uec^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1971*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (549*CF^3*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (1971*CA*CF^2*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (549*CF^3*uec^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1971*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (549*CF^3*uec^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (891*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1593*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   297*CF^3*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (891*CA^2*CF*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (1593*CA*CF^2*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (297*CF^3*uec^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (891*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1593*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (297*CF^3*uec^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1377*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   297*CF^3*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (1377*CA*CF^2*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (297*CF^3*uec^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1377*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (297*CF^3*uec^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   243*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (1377*CF^3*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (729*CA^2*CF*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (243*CA*CF^2*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (1377*CF^3*uec^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (729*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (243*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (1377*CF^3*uec^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   9*CA*CF^2*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (18*CF^3*uec^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (9*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   9*CA*CF^2*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (18*CF^3*uec^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (9*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (27*CA*CF^2*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (27*CF^3*uec^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (27*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA*CF^2*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (27*CF^3*uec^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (27*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CA^2*CF*uec^2*Log[Q2dmu2]^3)/4 - (183*CA*CF^2*uec^2*Log[Q2dmu2]^3)/
    32 - (3699*CF^3*uec^2*Log[Q2dmu2]^3)/32 - 
   (19*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^3)/64 + 
   (475*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3)/64 + 
   (237*CF^3*Pi^2*uec^2*Log[Q2dmu2]^3)/32 + 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]^3)/2560 - 
   (2529*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]^3)/1280 + 
   (39*CF^3*Pi^4*uec^2*Log[Q2dmu2]^3)/640 + 
   (1383*CA^2*CF*uec^2*zb*Log[Q2dmu2]^3)/32 + 
   (657*CA*CF^2*uec^2*zb*Log[Q2dmu2]^3)/8 + 
   (2847*CF^3*uec^2*zb*Log[Q2dmu2]^3)/32 - 
   (63*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/64 - 
   (1045*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/64 - 
   (441*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^3)/128 - 
   (1061*CA^2*CF*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/5120 + 
   (2529*CA*CF^2*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/2560 - 
   (39*CF^3*Pi^4*uec^2*zb*Log[Q2dmu2]^3)/1280 - 
   (9*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3)/2 - 117*CF^3*uec^2*del[zb]*
    Log[Q2dmu2]^3 + (99*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/32 + 
   (1065*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3)/128 - 
   (1061*CA^2*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/15360 - 
   (2529*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/10240 + 
   (39*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^3)/640 - 
   (51*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (543*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (2835*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (51*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (99*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (15*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (351*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (2583*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (1827*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/64 + 
   (297*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (15*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (63*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (21*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/4 - 
   (291*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3)/8 - 
   (51*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (103*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (51*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (27*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (135*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (585*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (51*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(64*zb) - 
   (61*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(32*zb) - 
   (99*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^3)/(32*zb) + 
   (423*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (1035*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (1719*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (51*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/128 - 
   (377*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (129*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (75*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (357*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (1125*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (153*CA^2*CF*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (99*CA*CF^2*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (15*CF^3*Pi^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (381*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (681*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (567*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (99*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (15*CF^3*Pi^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (21*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (357*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (315*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (149*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (577*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (15*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (9*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (207*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (315*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (191*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*zb) + 
   (511*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (27*CF^3*Pi^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (243*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (1137*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (549*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (149*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (577*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (15*CF^3*Pi^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (9*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (255*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   33*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3 - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (147*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (81*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (45*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/zb + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*zb) + 
   (491*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (147*CF^3*Pi^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (117*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (1023*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   33*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (491*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (147*CF^3*Pi^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (27*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (135*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (135*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (177*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (141*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (45*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (45*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (441*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*zb) - 
   (177*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (141*CF^3*Pi^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (279*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (783*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (1275*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (177*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (141*CF^3*Pi^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (81*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   36*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   36*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (81*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   54*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   18*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (111*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (51*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (45*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (111*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (51*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (45*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (111*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (345*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (63*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   24*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (39*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   18*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (24*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/zb + 
   (51*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (99*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (219*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (321*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (45*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (117*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (33*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (33*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (117*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (15*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (15*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   9*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (501*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (93*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (81*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (87*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (135*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (81*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (3*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (225*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (81*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (501*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (297*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (99*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (147*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (9*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (99*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (21*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (63*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (99*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (381*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   18*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (81*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (153*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (3*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (45*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (57*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (81*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (315*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (141*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (81*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (153*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (45*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (81*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (27*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (9*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (81*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (207*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (153*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   243*CA^2*CF*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   288*CA*CF^2*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   36*CF^3*uec^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (243*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   144*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   18*CF^3*uec^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (357*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   255*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   36*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (357*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (255*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (36*CF^3*uec^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (357*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (255*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   18*CF^3*uec^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (327*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   240*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   36*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (159*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/zb - 
   (489*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (45*CF^3*uec^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/zb - 
   (327*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   120*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   18*CF^3*uec^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (453*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (423*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   42*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (435*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (216*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (51*CF^3*uec^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (453*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (423*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   21*CF^3*uec^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (1203*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (921*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   36*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (561*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (957*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (117*CF^3*uec^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (1203*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (921*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   18*CF^3*uec^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (831*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   204*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (81*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (96*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (417*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (63*CF^3*uec^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (831*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   102*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (81*CF^3*uec^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (711*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (741*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   39*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (81*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/zb + 
   (375*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (66*CF^3*uec^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/zb + 
   (711*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (741*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (39*CF^3*uec^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   54*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (639*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (99*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (387*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (315*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (153*CF^3*uec^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   27*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (639*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (99*CF^3*uec^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (243*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (951*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (315*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (243*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (951*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (315*CF^3*uec^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (243*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (951*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (315*CF^3*uec^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (333*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (813*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   81*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (333*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (813*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (81*CF^3*uec^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (333*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (813*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (81*CF^3*uec^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (603*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (771*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   81*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (72*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/zb + 
   (771*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (189*CF^3*uec^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (603*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (771*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (81*CF^3*uec^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (189*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (639*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   90*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (351*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (639*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (207*CF^3*uec^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (189*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (639*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   45*CF^3*uec^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (243*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (657*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (183*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (243*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (657*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (183*CF^3*uec^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (657*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (183*CF^3*uec^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (297*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (531*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   99*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (297*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (531*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (99*CF^3*uec^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (297*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (531*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (99*CF^3*uec^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (459*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   99*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (459*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (99*CF^3*uec^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/zb - 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (459*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (99*CF^3*uec^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   81*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (459*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (81*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (459*CF^3*uec^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (81*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (459*CF^3*uec^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (9*CA^2*CF*uec^2*Log[Q2dmu2]^4)/16 + (315*CA*CF^2*uec^2*Log[Q2dmu2]^4)/
    128 + (4185*CF^3*uec^2*Log[Q2dmu2]^4)/128 + 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^4)/256 - 
   (297*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4)/256 - 
   (45*CF^3*Pi^2*uec^2*Log[Q2dmu2]^4)/32 - 
   (189*CA^2*CF*uec^2*zb*Log[Q2dmu2]^4)/32 - 
   (1053*CA*CF^2*uec^2*zb*Log[Q2dmu2]^4)/64 - 
   (1431*CF^3*uec^2*zb*Log[Q2dmu2]^4)/64 + 
   (51*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/512 + 
   (891*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/512 + 
   (45*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^4)/64 + 
   (27*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4)/16 + 
   (297*CF^3*uec^2*del[zb]*Log[Q2dmu2]^4)/8 - 
   (1485*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/1024 - 
   (1305*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^4)/512 - 
   (1061*CA^2*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^4)/20480 + 
   (7587*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^4)/20480 - 
   (117*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2]^4)/5120 + 
   (45*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^4)/64 - 
   (63*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/8 - 
   (1647*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (153*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (297*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (45*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (387*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (549*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (243*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/16 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (297*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 - 
   (45*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (225*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (909*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (153*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (177*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/32 - 
   (81*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/32 - 
   (27*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
   (135*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(32*zb) - 
   (945*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) + 
   (153*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(256*zb) + 
   (177*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (81*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]^4)/(32*zb) - 
   (27*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/8 - 
   (783*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (1899*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (153*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/512 + 
   (177*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (81*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (27*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (27*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (81*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (81*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (27*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (99*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (63*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (135*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (99*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (63*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (135*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(16*zb) + 
   (99*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (477*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (189*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (81*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (9*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (243*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (81*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (9*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(16*zb) + 
   (297*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (81*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (387*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (405*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (63*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (81*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*zb) + 
   (27*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (45*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(8*zb) - 
   (81*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (243*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (207*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (243*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   54*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4 - 
   (27*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (243*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   27*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4 + 
   (27*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (333*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (369*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (27*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/2 - 
   (333*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (369*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(8*zb) - 
   (27*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(2*zb) - 
   (333*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (369*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (603*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (693*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (27*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (18*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/zb - 
   (693*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (135*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(8*zb) - 
   (603*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (693*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (27*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (189*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   36*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4 - 
   (63*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (351*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (36*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/zb + 
   (153*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(8*zb) + 
   (189*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   18*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4 + 
   (63*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (243*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (657*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (351*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (243*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (657*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (351*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (243*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (657*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (351*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (297*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (531*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (189*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (297*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (531*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(16*zb) + 
   (189*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(8*zb) + 
   (297*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (531*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (189*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (243*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (459*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (99*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (243*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (459*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(16*zb) + 
   (99*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(4*zb) + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (459*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (99*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (243*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (81*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (459*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (243*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
   (81*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(4*zb) - 
   (459*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (243*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (81*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/8 - 
   (459*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^5)/320 - (351*CA*CF^2*uec^2*Log[Q2dmu2]^5)/
    320 - (243*CF^3*uec^2*Log[Q2dmu2]^5)/32 + 
   (153*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^5)/1280 + 
   (891*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^5)/640 + 
   (27*CF^3*Pi^2*uec^2*Log[Q2dmu2]^5)/64 + 
   (189*CA^2*CF*uec^2*zb*Log[Q2dmu2]^5)/320 + 
   (837*CA*CF^2*uec^2*zb*Log[Q2dmu2]^5)/320 + 
   (3159*CF^3*uec^2*zb*Log[Q2dmu2]^5)/640 - 
   (153*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/2560 - 
   (891*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/1280 - 
   (27*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^5)/128 - 
   (81*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5)/160 - 
   (5751*CF^3*uec^2*del[zb]*Log[Q2dmu2]^5)/640 - 
   (51*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/2560 + 
   (891*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/5120 + 
   (27*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^5)/64 - 
   (81*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (81*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^5)/20 - 
   (81*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/320 - 
   (243*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (81*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^5)/40 + 
   (81*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/320 - 
   (27*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/160 - 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^5)/32 - 
   (81*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^5)/(320*zb) + 
   (27*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^5)/(160*zb) + 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^5)/(32*zb) + 
   (81*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/640 + 
   (297*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (567*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^5)/320 - 
   (243*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/80 - 
   (81*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/10 - 
   (81*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]^5)/20 + 
   (243*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/160 + 
   (81*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/20 + 
   (81*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/40 + 
   (297*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/160 + 
   (513*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/20 - 
   (297*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(160*zb) - 
   (513*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(80*zb) - 
   (81*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(20*zb) - 
   (297*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/320 - 
   (513*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/160 - 
   (81*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/40 + 
   (243*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/160 + 
   (459*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/16 - 
   (243*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(160*zb) - 
   (459*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(80*zb) - 
   (81*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(16*zb) - 
   (243*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/320 - 
   (459*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/160 - 
   (81*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/32 - 
   (243*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/320 - 
   (81*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/20 - 
   (459*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/80 + 
   (243*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(320*zb) + 
   (81*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(20*zb) + 
   (459*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(80*zb) + 
   (243*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/40 + 
   (459*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/160 - 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^6)/640 + (81*CA*CF^2*uec^2*Log[Q2dmu2]^6)/
    640 + (81*CF^3*uec^2*Log[Q2dmu2]^6)/80 - 
   (27*CA^2*CF*uec^2*zb*Log[Q2dmu2]^6)/1280 - 
   (243*CA*CF^2*uec^2*zb*Log[Q2dmu2]^6)/1280 - 
   (81*CF^3*uec^2*zb*Log[Q2dmu2]^6)/160 + 
   (81*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^6)/512 + 
   (2349*CF^3*uec^2*del[zb]*Log[Q2dmu2]^6)/1280 - 
   (51*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^6)/5120 - 
   (891*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^6)/5120 - 
   (27*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^6)/256 - 
   (81*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^6)/320 - 
   (81*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^6)/80 - 
   (81*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^6)/80 + 
   (81*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/640 + 
   (81*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/160 + 
   (81*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^6)/160 + 
   (81*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^6)/640 + 
   (27*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^6)/40 + 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^6)/80 - 
   (81*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^6)/(640*zb) - 
   (27*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^6)/(40*zb) - 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^6)/(80*zb) - 
   (81*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/1280 - 
   (27*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/80 - 
   (81*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^6)/160 - 
   (81*CA^2*CF*uec^2*Log[Q2dmu2]^7)/4480 - (243*CA*CF^2*uec^2*Log[Q2dmu2]^7)/
    2240 - (243*CF^3*uec^2*Log[Q2dmu2]^7)/1120 + 
   (81*CA^2*CF*uec^2*zb*Log[Q2dmu2]^7)/8960 + 
   (243*CA*CF^2*uec^2*zb*Log[Q2dmu2]^7)/4480 + 
   (243*CF^3*uec^2*zb*Log[Q2dmu2]^7)/2240 + 
   (27*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^7)/8960 - 
   (243*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^7)/17920 - 
   (243*CF^3*uec^2*del[zb]*Log[Q2dmu2]^7)/1120 + 
   (81*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^8)/71680 + 
   (729*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^8)/71680 + 
   (729*CF^3*uec^2*del[zb]*Log[Q2dmu2]^8)/17920 - 
   16*CA*CF^2*uec^2*PlusD[zb, 0] - 272*CF^3*uec^2*PlusD[zb, 0] + 
   11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0] + (65*CF^3*Pi^2*uec^2*PlusD[zb, 0])/3 - 
   (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 0])/160 + 
   (923*CF^3*Pi^4*uec^2*PlusD[zb, 0])/3840 - 
   (157783*CA^2*CF*Pi^6*uec^2*PlusD[zb, 0])/967680 + 
   (4933*CA*CF^2*Pi^6*uec^2*PlusD[zb, 0])/967680 - 
   (67*CF^3*Pi^6*uec^2*PlusD[zb, 0])/24192 + 24*CA*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 0] + 360*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0] - 
   (33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/2 - 
   (55*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/2 + 
   (843*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/256 - 
   (377*CF^3*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/1280 - 
   (157783*CA^2*CF*Pi^6*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/322560 - 
   (4933*CA*CF^2*Pi^6*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/161280 + 
   (67*CF^3*Pi^6*uec^2*Log[Q2dmu2]*PlusD[zb, 0])/16128 - 
   18*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 234*CF^3*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 0] + (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/8 + 
   (1065*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 - 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/2560 - 
   (2529*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/2560 + 
   (39*CF^3*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0])/320 + 
   9*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0] + 99*CF^3*uec^2*Log[Q2dmu2]^3*
    PlusD[zb, 0] - (495*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/64 - 
   (435*CF^3*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/64 - 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/2560 + 
   (2529*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/1280 - 
   (39*CF^3*Pi^4*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0])/640 - 
   (27*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/8 - 
   (1917*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/64 - 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/256 + 
   (297*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/256 + 
   (45*CF^3*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0])/32 + 
   (81*CA*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/64 + 
   (2349*CF^3*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/320 - 
   (153*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/1280 - 
   (891*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/640 - 
   (27*CF^3*Pi^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 0])/64 + 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/640 - 
   (81*CA*CF^2*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/640 - 
   (81*CF^3*uec^2*Log[Q2dmu2]^6*PlusD[zb, 0])/80 + 
   (81*CA^2*CF*uec^2*Log[Q2dmu2]^7*PlusD[zb, 0])/4480 + 
   (243*CA*CF^2*uec^2*Log[Q2dmu2]^7*PlusD[zb, 0])/2240 + 
   (243*CF^3*uec^2*Log[Q2dmu2]^7*PlusD[zb, 0])/1120 + 
   32*CA*CF^2*uec^2*PlusD[zb, 1] + 240*CF^3*uec^2*PlusD[zb, 1] - 
   22*CA*CF^2*Pi^2*uec^2*PlusD[zb, 1] - (55*CF^3*Pi^2*uec^2*PlusD[zb, 1])/3 + 
   (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 1])/64 - 
   (377*CF^3*Pi^4*uec^2*PlusD[zb, 1])/1920 - 
   (157783*CA^2*CF*Pi^6*uec^2*PlusD[zb, 1])/161280 - 
   (4933*CA*CF^2*Pi^6*uec^2*PlusD[zb, 1])/120960 + 
   (67*CF^3*Pi^6*uec^2*PlusD[zb, 1])/24192 - 48*CA*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 1] - 312*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   (355*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/16 - 
   (1061*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/640 - 
   (843*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/320 + 
   (13*CF^3*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 1])/80 + 
   36*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1] + 198*CF^3*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 1] - (495*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/16 - 
   (435*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/32 - 
   (3183*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/1280 + 
   (2529*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/320 - 
   (39*CF^3*Pi^4*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1])/320 - 
   18*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1] - 
   (639*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/8 - 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/32 + 
   (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/16 + 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1])/4 + 
   (135*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/16 + 
   (783*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/32 - 
   (153*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/128 - 
   (297*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/32 - 
   (45*CF^3*Pi^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 1])/32 + 
   (81*CA^2*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/160 - 
   (81*CA*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/80 - 
   (81*CF^3*uec^2*Log[Q2dmu2]^5*PlusD[zb, 1])/20 + 
   (81*CA^2*CF*uec^2*Log[Q2dmu2]^6*PlusD[zb, 1])/320 + 
   (81*CA*CF^2*uec^2*Log[Q2dmu2]^6*PlusD[zb, 1])/80 + 
   (81*CF^3*uec^2*Log[Q2dmu2]^6*PlusD[zb, 1])/80 - 
   32*CA*CF^2*uec^2*PlusD[zb, 2] - 104*CF^3*uec^2*PlusD[zb, 2] + 
   22*CA*CF^2*Pi^2*uec^2*PlusD[zb, 2] + (355*CF^3*Pi^2*uec^2*PlusD[zb, 2])/
    48 - (1061*CA^2*CF*Pi^4*uec^2*PlusD[zb, 2])/640 - 
   (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 2])/160 + 
   (13*CF^3*Pi^4*uec^2*PlusD[zb, 2])/240 + 48*CA*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 2] + 132*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 2] - 
   (165*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/4 - 
   (145*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/16 - 
   (3183*CA^2*CF*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/640 + 
   (843*CA*CF^2*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/80 - 
   (13*CF^3*Pi^4*uec^2*Log[Q2dmu2]*PlusD[zb, 2])/160 - 
   36*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2] - 
   (639*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/8 - 
   (153*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/32 + 
   (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/8 + 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2])/4 + 
   (45*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/2 + 
   (261*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/8 - 
   (153*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/32 - 
   (99*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/4 - 
   (15*CF^3*Pi^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 2])/8 + 
   (81*CA^2*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/32 - 
   (27*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/8 - 
   (27*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 2])/4 + 
   (243*CA^2*CF*uec^2*Log[Q2dmu2]^5*PlusD[zb, 2])/160 + 
   (81*CA*CF^2*uec^2*Log[Q2dmu2]^5*PlusD[zb, 2])/20 + 
   (81*CF^3*uec^2*Log[Q2dmu2]^5*PlusD[zb, 2])/40 + 
   (64*CA*CF^2*uec^2*PlusD[zb, 3])/3 + (88*CF^3*uec^2*PlusD[zb, 3])/3 - 
   (55*CA*CF^2*Pi^2*uec^2*PlusD[zb, 3])/3 - 
   (145*CF^3*Pi^2*uec^2*PlusD[zb, 3])/72 - 
   (1061*CA^2*CF*Pi^4*uec^2*PlusD[zb, 3])/320 + 
   (281*CA*CF^2*Pi^4*uec^2*PlusD[zb, 3])/60 - 
   (13*CF^3*Pi^4*uec^2*PlusD[zb, 3])/720 - 32*CA*CF^2*uec^2*Log[Q2dmu2]*
    PlusD[zb, 3] - (71*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/2 - 
   (51*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/8 + 
   11*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3] + 
   (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3])/3 + 
   30*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3] + 
   (87*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/4 - 
   (153*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/16 - 
   33*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3] - 
   (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 3])/4 + 
   (27*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3])/4 - 
   6*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 3] - 6*CF^3*uec^2*Log[Q2dmu2]^3*
    PlusD[zb, 3] + (81*CA^2*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 3])/16 + 
   9*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 3] + 
   (9*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 3])/4 - 
   (32*CA*CF^2*uec^2*PlusD[zb, 4])/3 - (71*CF^3*uec^2*PlusD[zb, 4])/12 - 
   (51*CA^2*CF*Pi^2*uec^2*PlusD[zb, 4])/16 + 
   (11*CA*CF^2*Pi^2*uec^2*PlusD[zb, 4])/3 + (5*CF^3*Pi^2*uec^2*PlusD[zb, 4])/
    18 + 20*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4] + 
   (29*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/4 - 
   (153*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/16 - 
   22*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4] - 
   (5*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 4])/12 + 
   (81*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4])/8 - 
   6*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 4] - 3*CF^3*uec^2*Log[Q2dmu2]^2*
    PlusD[zb, 4] + (81*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 4])/8 + 
   12*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 4] + 
   (3*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 4])/2 + 
   (16*CA*CF^2*uec^2*PlusD[zb, 5])/3 + (29*CF^3*uec^2*PlusD[zb, 5])/30 - 
   (153*CA^2*CF*Pi^2*uec^2*PlusD[zb, 5])/40 - 
   (88*CA*CF^2*Pi^2*uec^2*PlusD[zb, 5])/15 - (CF^3*Pi^2*uec^2*PlusD[zb, 5])/
    18 + (81*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/10 - 
   (16*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/5 - 
   (4*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 5])/5 + 
   (243*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 5])/20 + 
   (48*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 5])/5 + 
   (3*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 5])/5 + 
   (27*CA^2*CF*uec^2*PlusD[zb, 6])/10 - (32*CA*CF^2*uec^2*PlusD[zb, 6])/45 - 
   (4*CF^3*uec^2*PlusD[zb, 6])/45 + (81*CA^2*CF*uec^2*Log[Q2dmu2]*
     PlusD[zb, 6])/10 + (64*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 6])/15 + 
   (2*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 6])/15 + 
   (81*CA^2*CF*uec^2*PlusD[zb, 7])/35 + (256*CA*CF^2*uec^2*PlusD[zb, 7])/
    315 + (4*CF^3*uec^2*PlusD[zb, 7])/315 + (56*CA^2*CF*uec^2*Zeta[3])/3 - 
   (2723*CA*CF^2*uec^2*Zeta[3])/48 - (2929*CF^3*uec^2*Zeta[3])/16 - 
   (665*CA^2*CF*Pi^2*uec^2*Zeta[3])/288 + (10631*CA*CF^2*Pi^2*uec^2*Zeta[3])/
    288 + (193*CF^3*Pi^2*uec^2*Zeta[3])/16 + 
   (62599*CA^2*CF*Pi^4*uec^2*Zeta[3])/11520 - 
   (5901*CA*CF^2*Pi^4*uec^2*Zeta[3])/640 + (91*CF^3*Pi^4*uec^2*Zeta[3])/960 - 
   (3*CF^3*uec^2*Zeta[3])/(2*(-2 + zb)^2) + (3*CA*CF^2*uec^2*Zeta[3])/
    (2*(-2 + zb)) - (15*CF^3*uec^2*Zeta[3])/(4*(-2 + zb)) + 
   (20021*CA^2*CF*uec^2*zb*Zeta[3])/48 + (2075*CA*CF^2*uec^2*zb*Zeta[3])/8 + 
   (6011*CF^3*uec^2*zb*Zeta[3])/48 - (119*CA^2*CF*Pi^2*uec^2*zb*Zeta[3])/6 - 
   (19295*CA*CF^2*Pi^2*uec^2*zb*Zeta[3])/288 - 
   (239*CF^3*Pi^2*uec^2*zb*Zeta[3])/64 - 
   (62599*CA^2*CF*Pi^4*uec^2*zb*Zeta[3])/23040 + 
   (5901*CA*CF^2*Pi^4*uec^2*zb*Zeta[3])/1280 - 
   (91*CF^3*Pi^4*uec^2*zb*Zeta[3])/1920 - (25*CA^2*CF*uec^2*zb^2*Zeta[3])/
    12 + (47*CA*CF^2*uec^2*zb^2*Zeta[3])/8 + 
   (5*CA^2*CF*Pi^2*uec^2*zb^3*Zeta[3])/64 - 21*CA*CF^2*uec^2*del[zb]*
    Zeta[3] - 182*CF^3*uec^2*del[zb]*Zeta[3] + 
   (231*CA*CF^2*Pi^2*uec^2*del[zb]*Zeta[3])/16 + 
   (2485*CF^3*Pi^2*uec^2*del[zb]*Zeta[3])/192 - 
   (62599*CA^2*CF*Pi^4*uec^2*del[zb]*Zeta[3])/69120 - 
   (5901*CA*CF^2*Pi^4*uec^2*del[zb]*Zeta[3])/5120 + 
   (91*CF^3*Pi^4*uec^2*del[zb]*Zeta[3])/960 - 
   (427*CA^2*CF*uec^2*G[0, zb]*Zeta[3])/24 + 
   (4727*CA*CF^2*uec^2*G[0, zb]*Zeta[3])/48 + 
   (2265*CF^3*uec^2*G[0, zb]*Zeta[3])/16 + 
   (1003*CA^2*CF*Pi^2*uec^2*G[0, zb]*Zeta[3])/48 - 
   (231*CA*CF^2*Pi^2*uec^2*G[0, zb]*Zeta[3])/8 - 
   (35*CF^3*Pi^2*uec^2*G[0, zb]*Zeta[3])/6 - 
   (1869*CA^2*CF*uec^2*zb*G[0, zb]*Zeta[3])/4 - 
   (4125*CA*CF^2*uec^2*zb*G[0, zb]*Zeta[3])/16 - 
   (1313*CF^3*uec^2*zb*G[0, zb]*Zeta[3])/16 + 
   (1003*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/96 + 
   (693*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/16 + 
   (35*CF^3*Pi^2*uec^2*zb*G[0, zb]*Zeta[3])/12 + 
   (5*CA^2*CF*uec^2*zb^2*G[0, zb]*Zeta[3])/4 - 9*CA*CF^2*uec^2*zb^2*G[0, zb]*
    Zeta[3] - (59*CA^2*CF*uec^2*zb^3*G[0, zb]*Zeta[3])/48 - 
   (1555*CA^2*CF*uec^2*G[1, zb]*Zeta[3])/24 - 
   (103*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/12 - 
   (337*CF^3*uec^2*G[1, zb]*Zeta[3])/6 - 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/96 + 
   (833*CA*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/144 + 
   (67*CF^3*Pi^2*uec^2*G[1, zb]*Zeta[3])/48 + (3*CF^3*uec^2*G[1, zb]*Zeta[3])/
    (2*(-2 + zb)^3) - (3*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)^2) + 
   (9*CF^3*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)^2) + 
   (3*CA^2*CF*uec^2*G[1, zb]*Zeta[3])/(4*(-2 + zb)) - 
   (9*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/(2*(-2 + zb)) + 
   (3*CF^3*uec^2*G[1, zb]*Zeta[3])/(-2 + zb) + 
   (63*CA^2*CF*uec^2*G[1, zb]*Zeta[3])/(4*zb) + 
   (145*CA*CF^2*uec^2*G[1, zb]*Zeta[3])/(8*zb) + 
   (551*CF^3*uec^2*G[1, zb]*Zeta[3])/(8*zb) + 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, zb]*Zeta[3])/(96*zb) - 
   (749*CA*CF^2*Pi^2*uec^2*G[1, zb]*Zeta[3])/(144*zb) - 
   (283*CF^3*Pi^2*uec^2*G[1, zb]*Zeta[3])/(48*zb) + 
   (1245*CA^2*CF*uec^2*zb*G[1, zb]*Zeta[3])/4 + 
   (851*CA*CF^2*uec^2*zb*G[1, zb]*Zeta[3])/4 + 
   (1351*CF^3*uec^2*zb*G[1, zb]*Zeta[3])/16 - 
   (1003*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/192 - 
   (7651*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/288 - 
   (353*CF^3*Pi^2*uec^2*zb*G[1, zb]*Zeta[3])/96 - 
   (29*CA^2*CF*uec^2*zb^2*G[1, zb]*Zeta[3])/16 + 
   (33*CA*CF^2*uec^2*zb^2*G[1, zb]*Zeta[3])/4 + 
   (59*CA^2*CF*uec^2*zb^3*G[1, zb]*Zeta[3])/48 + 
   (875*CA^2*CF*uec^2*G[0, 0, zb]*Zeta[3])/24 - 
   (2809*CA*CF^2*uec^2*G[0, 0, zb]*Zeta[3])/12 - 
   (911*CF^3*uec^2*G[0, 0, zb]*Zeta[3])/8 + 
   (1003*CA^2*CF*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/8 + 
   231*CA*CF^2*Pi^2*uec^2*G[0, 0, zb]*Zeta[3] + 
   (35*CF^3*Pi^2*uec^2*G[0, 0, zb]*Zeta[3])/6 + 
   (6461*CA^2*CF*uec^2*zb*G[0, 0, zb]*Zeta[3])/12 + 
   (3469*CA*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/12 + 
   (333*CF^3*uec^2*zb*G[0, 0, zb]*Zeta[3])/8 - 
   (1003*CA^2*CF*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/16 - 
   (231*CA*CF^2*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/2 - 
   (35*CF^3*Pi^2*uec^2*zb*G[0, 0, zb]*Zeta[3])/12 + 
   (27*CA^2*CF*uec^2*zb^3*G[0, 0, zb]*Zeta[3])/8 - 
   (13*CA^2*CF*uec^2*G[0, 1, zb]*Zeta[3])/6 + 
   (2461*CA*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/24 + 
   (237*CF^3*uec^2*G[0, 1, zb]*Zeta[3])/4 - 
   (10273*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/144 - 
   (11813*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/72 - 
   (35*CF^3*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/6 - 
   (21*CA^2*CF*uec^2*G[0, 1, zb]*Zeta[3])/(2*zb) - 
   (405*CA*CF^2*uec^2*G[0, 1, zb]*Zeta[3])/(4*zb) - 
   (285*CF^3*uec^2*G[0, 1, zb]*Zeta[3])/(4*zb) + 
   (10357*CA^2*CF*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/(144*zb) + 
   (11405*CA*CF^2*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/(72*zb) + 
   (89*CF^3*Pi^2*uec^2*G[0, 1, zb]*Zeta[3])/(6*zb) - 
   338*CA^2*CF*uec^2*zb*G[0, 1, zb]*Zeta[3] - 
   (6011*CA*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/24 - 
   (315*CF^3*uec^2*zb*G[0, 1, zb]*Zeta[3])/8 + 
   (10273*CA^2*CF*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/288 + 
   (11813*CA*CF^2*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/144 + 
   (35*CF^3*Pi^2*uec^2*zb*G[0, 1, zb]*Zeta[3])/12 - 
   (15*CA^2*CF*uec^2*zb^3*G[0, 1, zb]*Zeta[3])/8 + 
   46*CA^2*CF*uec^2*G[1, 0, zb]*Zeta[3] + 
   (527*CA*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/24 + 
   (125*CF^3*uec^2*G[1, 0, zb]*Zeta[3])/3 - 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/16 - 
   (11641*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/72 - 
   (499*CF^3*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/24 + 
   (16*CF^3*uec^2*G[1, 0, zb]*Zeta[3])/(-2 + zb) - 
   (21*CA^2*CF*uec^2*G[1, 0, zb]*Zeta[3])/(2*zb) - 
   (175*CA*CF^2*uec^2*G[1, 0, zb]*Zeta[3])/(2*zb) - 
   (85*CF^3*uec^2*G[1, 0, zb]*Zeta[3])/zb + 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/(16*zb) + 
   (11641*CA*CF^2*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/(72*zb) + 
   (499*CF^3*Pi^2*uec^2*G[1, 0, zb]*Zeta[3])/(24*zb) - 
   (1351*CA^2*CF*uec^2*zb*G[1, 0, zb]*Zeta[3])/4 - 
   (4927*CA*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/24 - 
   (157*CF^3*uec^2*zb*G[1, 0, zb]*Zeta[3])/6 + 
   (1003*CA^2*CF*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/32 + 
   (11641*CA*CF^2*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/144 + 
   (499*CF^3*Pi^2*uec^2*zb*G[1, 0, zb]*Zeta[3])/48 - 
   (45*CA^2*CF*uec^2*zb^3*G[1, 0, zb]*Zeta[3])/16 - 
   53*CA^2*CF*uec^2*G[1, 1, zb]*Zeta[3] + 
   (149*CA*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/8 + 
   (61*CF^3*uec^2*G[1, 1, zb]*Zeta[3])/8 + 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/32 + 
   (343*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/3 + 
   (493*CF^3*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/24 - 
   (18*CF^3*uec^2*G[1, 1, zb]*Zeta[3])/(-2 + zb) - 
   (2*CA*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/zb^2 + 
   (4*CF^3*uec^2*G[1, 1, zb]*Zeta[3])/zb^2 + 
   (119*CA^2*CF*uec^2*G[1, 1, zb]*Zeta[3])/(8*zb) + 
   (36*CA*CF^2*uec^2*G[1, 1, zb]*Zeta[3])/zb + 
   (351*CF^3*uec^2*G[1, 1, zb]*Zeta[3])/(8*zb) - 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/(32*zb) - 
   (343*CA*CF^2*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/(3*zb) - 
   (493*CF^3*Pi^2*uec^2*G[1, 1, zb]*Zeta[3])/(24*zb) + 
   (395*CA^2*CF*uec^2*zb*G[1, 1, zb]*Zeta[3])/2 + 
   (1293*CA*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/8 + 
   (1693*CF^3*uec^2*zb*G[1, 1, zb]*Zeta[3])/48 - 
   (1003*CA^2*CF*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/64 - 
   (343*CA*CF^2*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/6 - 
   (493*CF^3*Pi^2*uec^2*zb*G[1, 1, zb]*Zeta[3])/48 + 
   (3*CA^2*CF*uec^2*zb^3*G[1, 1, zb]*Zeta[3])/4 + 
   (9*CA^2*CF*uec^2*G[2, 1, zb]*Zeta[3])/4 - 
   (63*CA*CF^2*uec^2*G[2, 1, zb]*Zeta[3])/2 + 54*CF^3*uec^2*G[2, 1, zb]*
    Zeta[3] - (27*CA^2*CF*uec^2*zb*G[2, 1, zb]*Zeta[3])/8 + 
   18*CA*CF^2*uec^2*zb*G[2, 1, zb]*Zeta[3] - 27*CF^3*uec^2*zb*G[2, 1, zb]*
    Zeta[3] + (9*CA^2*CF*uec^2*zb^3*G[2, 1, zb]*Zeta[3])/16 - 
   531*CA^2*CF*uec^2*G[0, 0, 0, zb]*Zeta[3] + 
   168*CA*CF^2*uec^2*G[0, 0, 0, zb]*Zeta[3] + 56*CF^3*uec^2*G[0, 0, 0, zb]*
    Zeta[3] - (531*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Zeta[3])/2 - 
   252*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Zeta[3] - 
   28*CF^3*uec^2*zb*G[0, 0, 0, zb]*Zeta[3] + 
   (952*CA^2*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (CA*CF^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/6 - 27*CF^3*uec^2*G[0, 0, 1, zb]*
    Zeta[3] - (1943*CA^2*CF*uec^2*G[0, 0, 1, zb]*Zeta[3])/(6*zb) + 
   (43*CA*CF^2*uec^2*G[0, 0, 1, zb]*Zeta[3])/(6*zb) + 
   (39*CF^3*uec^2*G[0, 0, 1, zb]*Zeta[3])/zb + 
   (4429*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/24 + 
   (955*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/6 + 
   (33*CF^3*uec^2*zb*G[0, 0, 1, zb]*Zeta[3])/2 + 
   (854*CA^2*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (181*CA*CF^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/6 - 
   16*CF^3*uec^2*G[0, 1, 0, zb]*Zeta[3] - 
   (884*CA^2*CF*uec^2*G[0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (293*CA*CF^2*uec^2*G[0, 1, 0, zb]*Zeta[3])/(12*zb) + 
   (89*CF^3*uec^2*G[0, 1, 0, zb]*Zeta[3])/(2*zb) + 
   (4415*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/24 + 
   (1681*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/12 + 
   (11*CF^3*uec^2*zb*G[0, 1, 0, zb]*Zeta[3])/2 - 
   (625*CA^2*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/4 - 
   (877*CA*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/12 + 
   (25*CF^3*uec^2*G[0, 1, 1, zb]*Zeta[3])/6 + 
   (160*CA^2*CF*uec^2*G[0, 1, 1, zb]*Zeta[3])/zb + 
   (226*CA*CF^2*uec^2*G[0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (71*CF^3*uec^2*G[0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (425*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/4 - 
   (2521*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/24 - 
   (29*CF^3*uec^2*zb*G[0, 1, 1, zb]*Zeta[3])/12 + 
   (531*CA^2*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/2 + 
   (2359*CA*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/12 - 
   (69*CF^3*uec^2*G[1, 0, 0, zb]*Zeta[3])/4 - 
   (531*CA^2*CF*uec^2*G[1, 0, 0, zb]*Zeta[3])/(2*zb) - 
   (371*CA*CF^2*uec^2*G[1, 0, 0, zb]*Zeta[3])/(6*zb) + 
   (211*CF^3*uec^2*G[1, 0, 0, zb]*Zeta[3])/(4*zb) + 
   (531*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/4 + 
   (3157*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/24 + 
   (267*CF^3*uec^2*zb*G[1, 0, 0, zb]*Zeta[3])/8 - 
   (579*CA^2*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/4 - 
   (2561*CA*CF^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/12 - 
   37*CF^3*uec^2*G[1, 0, 1, zb]*Zeta[3] + 
   (1187*CA^2*CF*uec^2*G[1, 0, 1, zb]*Zeta[3])/(8*zb) + 
   (739*CA*CF^2*uec^2*G[1, 0, 1, zb]*Zeta[3])/(6*zb) - 
   (28*CF^3*uec^2*G[1, 0, 1, zb]*Zeta[3])/zb - 
   (369*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/4 - 
   (2051*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/24 - 
   (19*CF^3*uec^2*zb*G[1, 0, 1, zb]*Zeta[3])/2 - 
   (515*CA^2*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/4 - 
   (771*CA*CF^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/4 - 
   (133*CF^3*uec^2*G[1, 1, 0, zb]*Zeta[3])/6 + 
   (519*CA^2*CF*uec^2*G[1, 1, 0, zb]*Zeta[3])/(4*zb) + 
   (199*CA*CF^2*uec^2*G[1, 1, 0, zb]*Zeta[3])/(2*zb) - 
   (161*CF^3*uec^2*G[1, 1, 0, zb]*Zeta[3])/(6*zb) - 
   (539*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/8 - 
   (633*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/8 - 
   (373*CF^3*uec^2*zb*G[1, 1, 0, zb]*Zeta[3])/12 + 
   (519*CA^2*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/8 + 
   (591*CA*CF^2*uec^2*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (101*CF^3*uec^2*G[1, 1, 1, zb]*Zeta[3])/2 - 
   (261*CA^2*CF*uec^2*G[1, 1, 1, zb]*Zeta[3])/(4*zb) - 
   (177*CA*CF^2*uec^2*G[1, 1, 1, zb]*Zeta[3])/(2*zb) - 
   (2*CF^3*uec^2*G[1, 1, 1, zb]*Zeta[3])/zb + 
   (537*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/16 + 
   (429*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/8 + 
   (119*CF^3*uec^2*zb*G[1, 1, 1, zb]*Zeta[3])/4 + 
   3*CA^2*CF*uec^2*G[1, 2, 1, zb]*Zeta[3] - 18*CA*CF^2*uec^2*G[1, 2, 1, zb]*
    Zeta[3] + 12*CF^3*uec^2*G[1, 2, 1, zb]*Zeta[3] - 
   (9*CA^2*CF*uec^2*G[1, 2, 1, zb]*Zeta[3])/(4*zb) + 
   (9*CA*CF^2*uec^2*G[1, 2, 1, zb]*Zeta[3])/zb + 
   (3*CF^3*uec^2*G[1, 2, 1, zb]*Zeta[3])/zb - 
   (3*CA^2*CF*uec^2*zb*G[1, 2, 1, zb]*Zeta[3])/4 - 
   (9*CA*CF^2*uec^2*zb*G[1, 2, 1, zb]*Zeta[3])/2 + 
   6*CF^3*uec^2*zb*G[1, 2, 1, zb]*Zeta[3] + 16*CA*CF^2*uec^2*G[2, 1, 0, zb]*
    Zeta[3] - 64*CF^3*uec^2*G[2, 1, 0, zb]*Zeta[3] + 
   16*CF^3*uec^2*zb*G[2, 1, 0, zb]*Zeta[3] - 18*CA*CF^2*uec^2*G[2, 1, 1, zb]*
    Zeta[3] + 72*CF^3*uec^2*G[2, 1, 1, zb]*Zeta[3] - 
   18*CF^3*uec^2*zb*G[2, 1, 1, zb]*Zeta[3] - 3186*CA^2*CF*uec^2*
    G[0, 0, 0, 0, zb]*Zeta[3] - 1344*CA*CF^2*uec^2*G[0, 0, 0, 0, zb]*
    Zeta[3] - 56*CF^3*uec^2*G[0, 0, 0, 0, zb]*Zeta[3] + 
   1593*CA^2*CF*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3] + 
   672*CA*CF^2*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3] + 
   28*CF^3*uec^2*zb*G[0, 0, 0, 0, zb]*Zeta[3] + 
   (6277*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (3286*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   56*CF^3*uec^2*G[0, 0, 0, 1, zb]*Zeta[3] - 
   (6109*CA^2*CF*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (3598*CA*CF^2*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (72*CF^3*uec^2*G[0, 0, 0, 1, zb]*Zeta[3])/zb - 
   (6277*CA^2*CF*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/6 - 
   (1643*CA*CF^2*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   28*CF^3*uec^2*zb*G[0, 0, 0, 1, zb]*Zeta[3] + 
   (5927*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (3224*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   56*CF^3*uec^2*G[0, 0, 1, 0, zb]*Zeta[3] - 
   (5654*CA^2*CF*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (3713*CA*CF^2*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (94*CF^3*uec^2*G[0, 0, 1, 0, zb]*Zeta[3])/zb - 
   (5927*CA^2*CF*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/6 - 
   (1612*CA*CF^2*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   28*CF^3*uec^2*zb*G[0, 0, 1, 0, zb]*Zeta[3] - 
   (6959*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/6 - 
   837*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Zeta[3] - 
   (200*CF^3*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (6527*CA^2*CF*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/(6*zb) + 
   (960*CA*CF^2*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/zb + 
   (326*CF^3*uec^2*G[0, 0, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (6959*CA^2*CF*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/12 + 
   (837*CA*CF^2*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/2 + 
   (100*CF^3*uec^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (22483*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/12 + 
   (6425*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/6 + 
   56*CF^3*uec^2*G[0, 1, 0, 0, zb]*Zeta[3] - 
   (10433*CA^2*CF*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/(6*zb) - 
   (7829*CA*CF^2*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/(6*zb) - 
   (127*CF^3*uec^2*G[0, 1, 0, 0, zb]*Zeta[3])/zb - 
   (22483*CA^2*CF*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/24 - 
   (6425*CA*CF^2*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/12 - 
   28*CF^3*uec^2*zb*G[0, 1, 0, 0, zb]*Zeta[3] - 
   (14483*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/12 - 
   (2696*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   59*CF^3*uec^2*G[0, 1, 0, 1, zb]*Zeta[3] + 
   (3194*CA^2*CF*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (3389*CA*CF^2*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (166*CF^3*uec^2*G[0, 1, 0, 1, zb]*Zeta[3])/zb + 
   (14483*CA^2*CF*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/24 + 
   (1348*CA*CF^2*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (59*CF^3*uec^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/2 - 
   (4077*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/4 - 
   (4877*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/6 - 
   (142*CF^3*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (926*CA^2*CF*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/zb + 
   (2839*CA*CF^2*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (460*CF^3*uec^2*G[0, 1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (4077*CA^2*CF*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/8 + 
   (4877*CA*CF^2*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/12 + 
   (71*CF^3*uec^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (1125*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/2 + 
   (1265*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/2 + 
   63*CF^3*uec^2*G[0, 1, 1, 1, zb]*Zeta[3] - 
   (2013*CA^2*CF*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/(4*zb) - 
   (701*CA*CF^2*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/zb - 
   (163*CF^3*uec^2*G[0, 1, 1, 1, zb]*Zeta[3])/zb - 
   (1125*CA^2*CF*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/4 - 
   (1265*CA*CF^2*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/4 - 
   (63*CF^3*uec^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/2 - 
   12*CA^2*CF*uec^2*G[0, 1, 2, 1, zb]*Zeta[3] - 
   12*CA*CF^2*uec^2*G[0, 1, 2, 1, zb]*Zeta[3] + 
   (24*CA*CF^2*uec^2*G[0, 1, 2, 1, zb]*Zeta[3])/zb + 
   (24*CF^3*uec^2*G[0, 1, 2, 1, zb]*Zeta[3])/zb + 
   6*CA^2*CF*uec^2*zb*G[0, 1, 2, 1, zb]*Zeta[3] + 
   6*CA*CF^2*uec^2*zb*G[0, 1, 2, 1, zb]*Zeta[3] + 
   1593*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Zeta[3] + 
   (8407*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/6 + 
   (353*CF^3*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/2 - 
   (1593*CA^2*CF*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/zb - 
   (8407*CA*CF^2*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/(6*zb) - 
   (353*CF^3*uec^2*G[1, 0, 0, 0, zb]*Zeta[3])/(2*zb) - 
   (1593*CA^2*CF*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/2 - 
   (8407*CA*CF^2*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/12 - 
   (353*CF^3*uec^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/4 - 
   (2027*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/2 - 
   (6647*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/6 - 
   174*CF^3*uec^2*G[1, 0, 0, 1, zb]*Zeta[3] + 
   (1943*CA^2*CF*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/(2*zb) + 
   (7013*CA*CF^2*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/(6*zb) + 
   (220*CF^3*uec^2*G[1, 0, 0, 1, zb]*Zeta[3])/zb + 
   (2027*CA^2*CF*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/4 + 
   (6647*CA*CF^2*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/12 + 
   87*CF^3*uec^2*zb*G[1, 0, 0, 1, zb]*Zeta[3] - 
   (3809*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/4 - 
   (6523*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/6 - 
   174*CF^3*uec^2*G[1, 0, 1, 0, zb]*Zeta[3] + 
   (884*CA^2*CF*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/zb + 
   (7075*CA*CF^2*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/(6*zb) + 
   (263*CF^3*uec^2*G[1, 0, 1, 0, zb]*Zeta[3])/zb + 
   (3809*CA^2*CF*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/8 + 
   (6523*CA*CF^2*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/12 + 
   87*CF^3*uec^2*zb*G[1, 0, 1, 0, zb]*Zeta[3] + 
   531*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Zeta[3] + 
   (1637*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/2 + 
   182*CF^3*uec^2*G[1, 0, 1, 1, zb]*Zeta[3] - 
   (1929*CA^2*CF*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/(4*zb) - 
   (1713*CA*CF^2*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/(2*zb) - 
   (301*CF^3*uec^2*G[1, 0, 1, 1, zb]*Zeta[3])/zb - 
   (531*CA^2*CF*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/2 - 
   (1637*CA*CF^2*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/4 - 
   91*CF^3*uec^2*zb*G[1, 0, 1, 1, zb]*Zeta[3] - 
   (1593*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/2 - 
   (1883*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/2 - 
   (695*CF^3*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (1593*CA^2*CF*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/(2*zb) + 
   (1883*CA*CF^2*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/(2*zb) + 
   (695*CF^3*uec^2*G[1, 1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (1593*CA^2*CF*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/4 + 
   (1883*CA*CF^2*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/4 + 
   (695*CF^3*uec^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/6 + 
   (1929*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/4 + 
   (1477*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/2 + 
   230*CF^3*uec^2*G[1, 1, 0, 1, zb]*Zeta[3] - 
   (1803*CA^2*CF*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/(4*zb) - 
   (1537*CA*CF^2*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/(2*zb) - 
   (296*CF^3*uec^2*G[1, 1, 0, 1, zb]*Zeta[3])/zb - 
   (1929*CA^2*CF*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/8 - 
   (1477*CA*CF^2*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/4 - 
   115*CF^3*uec^2*zb*G[1, 1, 0, 1, zb]*Zeta[3] + 
   (1593*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/4 + 
   (1281*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/2 + 
   230*CF^3*uec^2*G[1, 1, 1, 0, zb]*Zeta[3] - 
   (1593*CA^2*CF*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/(4*zb) - 
   (1281*CA*CF^2*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/(2*zb) - 
   (230*CF^3*uec^2*G[1, 1, 1, 0, zb]*Zeta[3])/zb - 
   (1593*CA^2*CF*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/8 - 
   (1281*CA*CF^2*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/4 - 
   115*CF^3*uec^2*zb*G[1, 1, 1, 0, zb]*Zeta[3] - 
   (1593*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/8 - 
   441*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Zeta[3] - 
   (489*CF^3*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/2 + 
   (1593*CA^2*CF*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/(8*zb) + 
   (441*CA*CF^2*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/zb + 
   (489*CF^3*uec^2*G[1, 1, 1, 1, zb]*Zeta[3])/(2*zb) + 
   (1593*CA^2*CF*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/16 + 
   (441*CA*CF^2*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/2 + 
   (489*CF^3*uec^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/4 + 
   18*CA*CF^2*uec^2*G[1, 1, 2, 1, zb]*Zeta[3] + 
   (12*CA*CF^2*uec^2*G[1, 1, 2, 1, zb]*Zeta[3])/zb - 
   (60*CF^3*uec^2*G[1, 1, 2, 1, zb]*Zeta[3])/zb - 
   9*CA*CF^2*uec^2*zb*G[1, 1, 2, 1, zb]*Zeta[3] - 
   32*CA*CF^2*uec^2*G[1, 2, 1, 0, zb]*Zeta[3] + 
   (64*CF^3*uec^2*G[1, 2, 1, 0, zb]*Zeta[3])/zb + 
   16*CA*CF^2*uec^2*zb*G[1, 2, 1, 0, zb]*Zeta[3] + 
   36*CA*CF^2*uec^2*G[1, 2, 1, 1, zb]*Zeta[3] - 
   (72*CF^3*uec^2*G[1, 2, 1, 1, zb]*Zeta[3])/zb - 
   18*CA*CF^2*uec^2*zb*G[1, 2, 1, 1, zb]*Zeta[3] - 
   (49*CA^2*CF*uec^2*Log[Q2dmu2]*Zeta[3])/4 + 
   (1081*CA*CF^2*uec^2*Log[Q2dmu2]*Zeta[3])/16 + 
   (3315*CF^3*uec^2*Log[Q2dmu2]*Zeta[3])/16 + 
   (1003*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/96 - 
   (693*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/32 - 
   (35*CF^3*Pi^2*uec^2*Log[Q2dmu2]*Zeta[3])/4 - 
   (3987*CA^2*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3])/16 - 
   (1869*CA*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/8 - 
   (1047*CF^3*uec^2*zb*Log[Q2dmu2]*Zeta[3])/8 + 
   (1003*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/192 + 
   (2079*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/64 + 
   (35*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]*Zeta[3])/8 + 
   (9*CA^2*CF*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (9*CA*CF^2*uec^2*zb^2*Log[Q2dmu2]*Zeta[3])/4 + 
   (63*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   231*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3] - 
   (3465*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/128 - 
   (1015*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (62599*CA^2*CF*Pi^4*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/23040 + 
   (17703*CA*CF^2*Pi^4*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/2560 - 
   (91*CF^3*Pi^4*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3])/640 + 
   (175*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   167*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1317*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1003*CA^2*CF*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (693*CA*CF^2*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (35*CF^3*Pi^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (2261*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1007*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   81*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1003*CA^2*CF*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (693*CA*CF^2*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (35*CF^3*Pi^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (9*CA^2*CF*uec^2*zb^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (105*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (263*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (637*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (343*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (89*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (9*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(-2 + zb) - 
   (63*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) - 
   (273*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) - 
   (855*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) + 
   (1003*CA^2*CF*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(32*zb) + 
   (343*CA*CF^2*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (89*CF^3*Pi^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) - 
   (2847*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1431*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (1151*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (1003*CA^2*CF*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (343*CA*CF^2*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (89*CF^3*Pi^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (9*CA^2*CF*uec^2*zb^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (531*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   126*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   84*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (531*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   189*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   42*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (589*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (17*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (81*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (601*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (5*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (117*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (733*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (955*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (99*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (531*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (371*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (153*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (531*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) - 
   (49*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (267*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (531*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (833*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (351*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (519*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (423*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (261*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (57*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (71*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (537*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (513*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (169*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   9*CA*CF^2*uec^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   36*CF^3*uec^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   9*CF^3*uec^2*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   1593*CA^2*CF*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   1008*CA*CF^2*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   84*CF^3*uec^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1593*CA^2*CF*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   504*CA*CF^2*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   42*CF^3*uec^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (2027*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   811*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   84*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1943*CA^2*CF*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (883*CA*CF^2*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (108*CF^3*uec^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (2027*CA^2*CF*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (811*CA*CF^2*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   42*CF^3*uec^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (3809*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1591*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   84*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (884*CA^2*CF*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (1807*CA*CF^2*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (141*CF^3*uec^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (3809*CA^2*CF*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (1591*CA*CF^2*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   42*CF^3*uec^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   531*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   616*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   88*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1929*CA^2*CF*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (676*CA*CF^2*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (163*CF^3*uec^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (531*CA^2*CF*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   308*CA*CF^2*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   44*CF^3*uec^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1593*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (1883*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (381*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1593*CA^2*CF*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (1883*CA*CF^2*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (381*CF^3*uec^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (1593*CA^2*CF*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1883*CA*CF^2*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (381*CF^3*uec^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1929*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1477*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   195*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1803*CA^2*CF*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (1549*CA*CF^2*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (249*CF^3*uec^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (1929*CA^2*CF*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1477*CA*CF^2*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (195*CF^3*uec^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1593*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1281*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   230*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1593*CA^2*CF*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (1281*CA*CF^2*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (230*CF^3*uec^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (1593*CA^2*CF*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1281*CA*CF^2*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   115*CF^3*uec^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1593*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   441*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (489*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1593*CA^2*CF*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) - 
   (441*CA*CF^2*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (489*CF^3*uec^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (1593*CA^2*CF*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (441*CA*CF^2*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (489*CF^3*uec^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   18*CA*CF^2*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (36*CF^3*uec^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   9*CA*CF^2*uec^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (105*CA^2*CF*uec^2*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (951*CA*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (963*CF^3*uec^2*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (1003*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (2079*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (105*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (147*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (1671*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (2241*CF^3*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (1003*CA^2*CF*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (2079*CA*CF^2*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (105*CF^3*Pi^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (189*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (4473*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (1003*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/384 + 
   (2079*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/256 + 
   (105*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (531*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (189*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   63*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (531*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (567*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (63*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (531*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (147*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (279*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (531*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*zb) - 
   (21*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*zb) + 
   (351*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*zb) + 
   (531*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (651*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (477*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (1593*CA^2*CF*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   378*CA*CF^2*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   63*CF^3*uec^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (1593*CA^2*CF*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   189*CA*CF^2*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (63*CF^3*uec^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (1929*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (1185*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   63*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (1803*CA^2*CF*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*zb) - 
   (1275*CA*CF^2*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*zb) - 
   (81*CF^3*uec^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/zb - 
   (1929*CA^2*CF*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (1185*CA*CF^2*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (63*CF^3*uec^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (1593*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (1281*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (423*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (1593*CA^2*CF*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*zb) - 
   (1281*CA*CF^2*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*zb) - 
   (423*CF^3*uec^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*zb) - 
   (1593*CA^2*CF*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (1281*CA*CF^2*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (423*CF^3*uec^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (1593*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (441*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (489*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (1593*CA^2*CF*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*zb) + 
   (441*CA*CF^2*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*zb) + 
   (489*CF^3*uec^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*zb) + 
   (1593*CA^2*CF*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (441*CA*CF^2*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (489*CF^3*uec^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (177*CA^2*CF*uec^2*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (189*CA*CF^2*uec^2*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (63*CF^3*uec^2*Log[Q2dmu2]^3*Zeta[3])/2 - 
   (177*CA^2*CF*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (567*CA*CF^2*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (63*CF^3*uec^2*zb*Log[Q2dmu2]^3*Zeta[3])/4 + 
   (945*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (1827*CF^3*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (1003*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/384 - 
   (2079*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/128 - 
   (105*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (531*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (189*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/2 - 
   (63*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/2 + 
   (531*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (189*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/4 + 
   (63*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/4 + 
   (531*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (147*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/2 + 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/2 - 
   (531*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(16*zb) - 
   (147*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(2*zb) - 
   (81*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(2*zb) - 
   (531*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (147*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (81*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (531*CA^2*CF*uec^2*Log[Q2dmu2]^4*Zeta[3])/64 - 
   (567*CA*CF^2*uec^2*Log[Q2dmu2]^4*Zeta[3])/32 - 
   (189*CF^3*uec^2*Log[Q2dmu2]^4*Zeta[3])/16 + 
   (531*CA^2*CF*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/128 + 
   (567*CA*CF^2*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/64 + 
   (189*CF^3*uec^2*zb*Log[Q2dmu2]^4*Zeta[3])/32 + 
   (177*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/128 - 
   (567*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/256 - 
   (189*CF^3*uec^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/16 + 
   (531*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^5*Zeta[3])/640 + 
   (1701*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^5*Zeta[3])/640 + 
   (567*CF^3*uec^2*del[zb]*Log[Q2dmu2]^5*Zeta[3])/160 + 
   42*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[3] + 154*CF^3*uec^2*PlusD[zb, 0]*
    Zeta[3] - (1155*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/32 - 
   (1015*CF^3*Pi^2*uec^2*PlusD[zb, 0]*Zeta[3])/96 - 
   (62599*CA^2*CF*Pi^4*uec^2*PlusD[zb, 0]*Zeta[3])/11520 + 
   (5901*CA*CF^2*Pi^4*uec^2*PlusD[zb, 0]*Zeta[3])/640 - 
   (91*CF^3*Pi^4*uec^2*PlusD[zb, 0]*Zeta[3])/960 - 
   63*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3] - 
   (1491*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 - 
   (1003*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/96 + 
   (693*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/32 + 
   (35*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/4 + 
   (945*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 + 
   (1827*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 - 
   (1003*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/64 - 
   (2079*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/32 - 
   (105*CF^3*Pi^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 + 
   (177*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/16 - 
   (189*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/16 - 
   (63*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/2 + 
   (531*CA^2*CF*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/64 + 
   (567*CA*CF^2*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/32 + 
   (189*CF^3*uec^2*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/16 - 
   84*CA*CF^2*uec^2*PlusD[zb, 1]*Zeta[3] - 
   (497*CF^3*uec^2*PlusD[zb, 1]*Zeta[3])/4 - 
   (1003*CA^2*CF*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/48 + 
   (231*CA*CF^2*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/8 + 
   (35*CF^3*Pi^2*uec^2*PlusD[zb, 1]*Zeta[3])/6 + 
   (315*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/2 + 
   (609*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 - 
   (1003*CA^2*CF*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/16 - 
   (693*CA*CF^2*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 - 
   (35*CF^3*Pi^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 + 
   (531*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/8 - 
   (189*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/4 - 
   63*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3] + 
   (531*CA^2*CF*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3])/8 + 
   (189*CA*CF^2*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3])/2 + 
   (63*CF^3*uec^2*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3])/2 + 
   105*CA*CF^2*uec^2*PlusD[zb, 2]*Zeta[3] + 
   (203*CF^3*uec^2*PlusD[zb, 2]*Zeta[3])/4 - 
   (1003*CA^2*CF*Pi^2*uec^2*PlusD[zb, 2]*Zeta[3])/16 - 
   (231*CA*CF^2*Pi^2*uec^2*PlusD[zb, 2]*Zeta[3])/2 - 
   (35*CF^3*Pi^2*uec^2*PlusD[zb, 2]*Zeta[3])/12 + 
   (531*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/4 - 
   63*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3] - 
   42*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3] + 
   (1593*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3])/8 + 
   189*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3] + 
   (63*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3])/2 + 
   (177*CA^2*CF*uec^2*PlusD[zb, 3]*Zeta[3])/2 - 28*CA*CF^2*uec^2*PlusD[zb, 3]*
    Zeta[3] - (28*CF^3*uec^2*PlusD[zb, 3]*Zeta[3])/3 + 
   (531*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 3]*Zeta[3])/2 + 
   168*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 3]*Zeta[3] + 
   14*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 3]*Zeta[3] + 
   (531*CA^2*CF*uec^2*PlusD[zb, 4]*Zeta[3])/4 + 56*CA*CF^2*uec^2*PlusD[zb, 4]*
    Zeta[3] + (7*CF^3*uec^2*PlusD[zb, 4]*Zeta[3])/3 - 
   (3481*CA^2*CF*uec^2*Zeta[3]^2)/48 + (441*CA*CF^2*uec^2*Zeta[3]^2)/16 + 
   (49*CF^3*uec^2*Zeta[3]^2)/2 - (3481*CA^2*CF*uec^2*zb*Zeta[3]^2)/96 - 
   (1323*CA*CF^2*uec^2*zb*Zeta[3]^2)/32 - (49*CF^3*uec^2*zb*Zeta[3]^2)/4 + 
   (2205*CA*CF^2*uec^2*del[zb]*Zeta[3]^2)/64 + 
   (1421*CF^3*uec^2*del[zb]*Zeta[3]^2)/32 - 
   (59177*CA^2*CF*Pi^2*uec^2*del[zb]*Zeta[3]^2)/3456 - 
   (4851*CA*CF^2*Pi^2*uec^2*del[zb]*Zeta[3]^2)/128 - 
   (245*CF^3*Pi^2*uec^2*del[zb]*Zeta[3]^2)/96 - 
   (3481*CA^2*CF*uec^2*G[0, zb]*Zeta[3]^2)/8 - 
   (441*CA*CF^2*uec^2*G[0, zb]*Zeta[3]^2)/2 - 
   (49*CF^3*uec^2*G[0, zb]*Zeta[3]^2)/2 + 
   (3481*CA^2*CF*uec^2*zb*G[0, zb]*Zeta[3]^2)/16 + 
   (441*CA*CF^2*uec^2*zb*G[0, zb]*Zeta[3]^2)/4 + 
   (49*CF^3*uec^2*zb*G[0, zb]*Zeta[3]^2)/4 + 
   (3481*CA^2*CF*uec^2*G[1, zb]*Zeta[3]^2)/16 + 
   (637*CA*CF^2*uec^2*G[1, zb]*Zeta[3]^2)/3 + 
   (85*CF^3*uec^2*G[1, zb]*Zeta[3]^2)/2 - 
   (3481*CA^2*CF*uec^2*G[1, zb]*Zeta[3]^2)/(16*zb) - 
   (637*CA*CF^2*uec^2*G[1, zb]*Zeta[3]^2)/(3*zb) - 
   (85*CF^3*uec^2*G[1, zb]*Zeta[3]^2)/(2*zb) - 
   (3481*CA^2*CF*uec^2*zb*G[1, zb]*Zeta[3]^2)/32 - 
   (637*CA*CF^2*uec^2*zb*G[1, zb]*Zeta[3]^2)/6 - 
   (85*CF^3*uec^2*zb*G[1, zb]*Zeta[3]^2)/4 - 
   (3481*CA^2*CF*uec^2*Log[Q2dmu2]*Zeta[3]^2)/16 - 
   (1323*CA*CF^2*uec^2*Log[Q2dmu2]*Zeta[3]^2)/8 - 
   (147*CF^3*uec^2*Log[Q2dmu2]*Zeta[3]^2)/4 + 
   (3481*CA^2*CF*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/32 + 
   (1323*CA*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/16 + 
   (147*CF^3*uec^2*zb*Log[Q2dmu2]*Zeta[3]^2)/8 + 
   (3481*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/96 - 
   (1323*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/64 - 
   (147*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/4 + 
   (3481*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/64 + 
   (3969*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/64 + 
   (441*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/16 + 
   (3481*CA^2*CF*uec^2*PlusD[zb, 0]*Zeta[3]^2)/48 - 
   (441*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[3]^2)/16 - 
   (49*CF^3*uec^2*PlusD[zb, 0]*Zeta[3]^2)/2 + 
   (3481*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/16 + 
   (1323*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/8 + 
   (147*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/4 + 
   (3481*CA^2*CF*uec^2*PlusD[zb, 1]*Zeta[3]^2)/8 + 
   (441*CA*CF^2*uec^2*PlusD[zb, 1]*Zeta[3]^2)/2 + 
   (49*CF^3*uec^2*PlusD[zb, 1]*Zeta[3]^2)/2 + (971*CA^2*CF*uec^2*Zeta[5])/
    40 - (5813*CA*CF^2*uec^2*Zeta[5])/40 - (297*CF^3*uec^2*Zeta[5])/4 + 
   (13889*CA^2*CF*Pi^2*uec^2*Zeta[5])/160 + 
   (11253*CA*CF^2*Pi^2*uec^2*Zeta[5])/80 + (31*CF^3*Pi^2*uec^2*Zeta[5])/8 + 
   (3703*CA^2*CF*uec^2*zb*Zeta[5])/10 + (6461*CA*CF^2*uec^2*zb*Zeta[5])/40 + 
   (2547*CF^3*uec^2*zb*Zeta[5])/80 - (13889*CA^2*CF*Pi^2*uec^2*zb*Zeta[5])/
    320 - (11253*CA*CF^2*Pi^2*uec^2*zb*Zeta[5])/160 - 
   (31*CF^3*Pi^2*uec^2*zb*Zeta[5])/16 + (9*CA^2*CF*uec^2*zb^3*Zeta[5])/4 - 
   (1023*CA*CF^2*uec^2*del[zb]*Zeta[5])/20 - 
   (6603*CF^3*uec^2*del[zb]*Zeta[5])/80 - 
   (13889*CA^2*CF*Pi^2*uec^2*del[zb]*Zeta[5])/960 + 
   (11253*CA*CF^2*Pi^2*uec^2*del[zb]*Zeta[5])/640 + 
   (31*CF^3*Pi^2*uec^2*del[zb]*Zeta[5])/8 - 
   (7353*CA^2*CF*uec^2*G[0, zb]*Zeta[5])/20 + 
   (1023*CA*CF^2*uec^2*G[0, zb]*Zeta[5])/10 + 
   (186*CF^3*uec^2*G[0, zb]*Zeta[5])/5 - 
   (7353*CA^2*CF*uec^2*zb*G[0, zb]*Zeta[5])/40 - 
   (3069*CA*CF^2*uec^2*zb*G[0, zb]*Zeta[5])/20 - 
   (93*CF^3*uec^2*zb*G[0, zb]*Zeta[5])/5 + 
   (7353*CA^2*CF*uec^2*G[1, zb]*Zeta[5])/40 + 
   (2809*CA*CF^2*uec^2*G[1, zb]*Zeta[5])/20 - 
   (57*CF^3*uec^2*G[1, zb]*Zeta[5])/4 - (7353*CA^2*CF*uec^2*G[1, zb]*Zeta[5])/
    (40*zb) - (919*CA*CF^2*uec^2*G[1, zb]*Zeta[5])/(20*zb) + 
   (129*CF^3*uec^2*G[1, zb]*Zeta[5])/(4*zb) + 
   (7353*CA^2*CF*uec^2*zb*G[1, zb]*Zeta[5])/80 + 
   (3121*CA*CF^2*uec^2*zb*G[1, zb]*Zeta[5])/40 + 
   (831*CF^3*uec^2*zb*G[1, zb]*Zeta[5])/40 - 
   (22059*CA^2*CF*uec^2*G[0, 0, zb]*Zeta[5])/10 - 
   (4092*CA*CF^2*uec^2*G[0, 0, zb]*Zeta[5])/5 - 
   (186*CF^3*uec^2*G[0, 0, zb]*Zeta[5])/5 + 
   (22059*CA^2*CF*uec^2*zb*G[0, 0, zb]*Zeta[5])/20 + 
   (2046*CA*CF^2*uec^2*zb*G[0, 0, zb]*Zeta[5])/5 + 
   (93*CF^3*uec^2*zb*G[0, 0, zb]*Zeta[5])/5 + 
   (25891*CA^2*CF*uec^2*G[0, 1, zb]*Zeta[5])/20 + 
   (6539*CA*CF^2*uec^2*G[0, 1, zb]*Zeta[5])/10 + 
   (186*CF^3*uec^2*G[0, 1, zb]*Zeta[5])/5 - 
   (24001*CA^2*CF*uec^2*G[0, 1, zb]*Zeta[5])/(20*zb) - 
   (8249*CA*CF^2*uec^2*G[0, 1, zb]*Zeta[5])/(10*zb) - 
   (366*CF^3*uec^2*G[0, 1, zb]*Zeta[5])/(5*zb) - 
   (25891*CA^2*CF*uec^2*zb*G[0, 1, zb]*Zeta[5])/40 - 
   (6539*CA*CF^2*uec^2*zb*G[0, 1, zb]*Zeta[5])/20 - 
   (93*CF^3*uec^2*zb*G[0, 1, zb]*Zeta[5])/5 + 
   (22059*CA^2*CF*uec^2*G[1, 0, zb]*Zeta[5])/20 + 
   (8947*CA*CF^2*uec^2*G[1, 0, zb]*Zeta[5])/10 + 
   (201*CF^3*uec^2*G[1, 0, zb]*Zeta[5])/2 - 
   (22059*CA^2*CF*uec^2*G[1, 0, zb]*Zeta[5])/(20*zb) - 
   (8947*CA*CF^2*uec^2*G[1, 0, zb]*Zeta[5])/(10*zb) - 
   (201*CF^3*uec^2*G[1, 0, zb]*Zeta[5])/(2*zb) - 
   (22059*CA^2*CF*uec^2*zb*G[1, 0, zb]*Zeta[5])/40 - 
   (8947*CA*CF^2*uec^2*zb*G[1, 0, zb]*Zeta[5])/20 - 
   (201*CF^3*uec^2*zb*G[1, 0, zb]*Zeta[5])/4 - 
   (22059*CA^2*CF*uec^2*G[1, 1, zb]*Zeta[5])/40 - 
   (2991*CA*CF^2*uec^2*G[1, 1, zb]*Zeta[5])/5 - 
   (1387*CF^3*uec^2*G[1, 1, zb]*Zeta[5])/10 + 
   (22059*CA^2*CF*uec^2*G[1, 1, zb]*Zeta[5])/(40*zb) + 
   (2991*CA*CF^2*uec^2*G[1, 1, zb]*Zeta[5])/(5*zb) + 
   (1387*CF^3*uec^2*G[1, 1, zb]*Zeta[5])/(10*zb) + 
   (22059*CA^2*CF*uec^2*zb*G[1, 1, zb]*Zeta[5])/80 + 
   (2991*CA*CF^2*uec^2*zb*G[1, 1, zb]*Zeta[5])/10 + 
   (1387*CF^3*uec^2*zb*G[1, 1, zb]*Zeta[5])/20 - 
   (7353*CA^2*CF*uec^2*Log[Q2dmu2]*Zeta[5])/40 + 
   (3069*CA*CF^2*uec^2*Log[Q2dmu2]*Zeta[5])/40 + 
   (279*CF^3*uec^2*Log[Q2dmu2]*Zeta[5])/5 - 
   (7353*CA^2*CF*uec^2*zb*Log[Q2dmu2]*Zeta[5])/80 - 
   (9207*CA*CF^2*uec^2*zb*Log[Q2dmu2]*Zeta[5])/80 - 
   (279*CF^3*uec^2*zb*Log[Q2dmu2]*Zeta[5])/10 + 
   (3069*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/32 + 
   (8091*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/80 - 
   (13889*CA^2*CF*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/320 - 
   (33759*CA*CF^2*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/320 - 
   (93*CF^3*Pi^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[5])/16 - 
   (22059*CA^2*CF*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (3069*CA*CF^2*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (279*CF^3*uec^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (22059*CA^2*CF*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/40 + 
   (3069*CA*CF^2*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 + 
   (279*CF^3*uec^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 + 
   (22059*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/40 + 
   (2991*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (549*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (22059*CA^2*CF*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(40*zb) - 
   (2991*CA*CF^2*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*zb) - 
   (549*CF^3*uec^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*zb) - 
   (22059*CA^2*CF*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/80 - 
   (2991*CA*CF^2*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/10 - 
   (549*CF^3*uec^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/10 - 
   (22059*CA^2*CF*uec^2*Log[Q2dmu2]^2*Zeta[5])/80 - 
   (9207*CA*CF^2*uec^2*Log[Q2dmu2]^2*Zeta[5])/40 - 
   (837*CF^3*uec^2*Log[Q2dmu2]^2*Zeta[5])/20 + 
   (22059*CA^2*CF*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/160 + 
   (9207*CA*CF^2*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/80 + 
   (837*CF^3*uec^2*zb*Log[Q2dmu2]^2*Zeta[5])/40 + 
   (7353*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/160 - 
   (9207*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/320 - 
   (837*CF^3*uec^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/20 + 
   (7353*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[5])/160 + 
   (9207*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[5])/160 + 
   (837*CF^3*uec^2*del[zb]*Log[Q2dmu2]^3*Zeta[5])/40 + 
   (1023*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[5])/8 + 
   (2697*CF^3*uec^2*PlusD[zb, 0]*Zeta[5])/40 - 
   (13889*CA^2*CF*Pi^2*uec^2*PlusD[zb, 0]*Zeta[5])/160 - 
   (11253*CA*CF^2*Pi^2*uec^2*PlusD[zb, 0]*Zeta[5])/80 - 
   (31*CF^3*Pi^2*uec^2*PlusD[zb, 0]*Zeta[5])/8 + 
   (7353*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/40 - 
   (3069*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/40 - 
   (279*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/5 + 
   (22059*CA^2*CF*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/80 + 
   (9207*CA*CF^2*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/40 + 
   (837*CF^3*uec^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/20 + 
   (7353*CA^2*CF*uec^2*PlusD[zb, 1]*Zeta[5])/20 - 
   (1023*CA*CF^2*uec^2*PlusD[zb, 1]*Zeta[5])/10 - 
   (186*CF^3*uec^2*PlusD[zb, 1]*Zeta[5])/5 + 
   (22059*CA^2*CF*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/20 + 
   (3069*CA*CF^2*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/5 + 
   (279*CF^3*uec^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/5 + 
   (22059*CA^2*CF*uec^2*PlusD[zb, 2]*Zeta[5])/20 + 
   (2046*CA*CF^2*uec^2*PlusD[zb, 2]*Zeta[5])/5 + 
   (93*CF^3*uec^2*PlusD[zb, 2]*Zeta[5])/5 + 
   (48203*CA^2*CF*uec^2*del[zb]*Zeta[3]*Zeta[5])/80 + 
   (21483*CA*CF^2*uec^2*del[zb]*Zeta[3]*Zeta[5])/80 + 
   (651*CF^3*uec^2*del[zb]*Zeta[3]*Zeta[5])/20 - 
   (91939*CA^2*CF*uec^2*Zeta[7])/56 - (16383*CA*CF^2*uec^2*Zeta[7])/28 - 
   (381*CF^3*uec^2*Zeta[7])/14 + (91939*CA^2*CF*uec^2*zb*Zeta[7])/112 + 
   (16383*CA*CF^2*uec^2*zb*Zeta[7])/56 + (381*CF^3*uec^2*zb*Zeta[7])/28 + 
   (91939*CA^2*CF*uec^2*del[zb]*Zeta[7])/336 - 
   (16383*CA*CF^2*uec^2*del[zb]*Zeta[7])/224 - 
   (381*CF^3*uec^2*del[zb]*Zeta[7])/14 + 
   (91939*CA^2*CF*uec^2*del[zb]*Log[Q2dmu2]*Zeta[7])/112 + 
   (49149*CA*CF^2*uec^2*del[zb]*Log[Q2dmu2]*Zeta[7])/112 + 
   (1143*CF^3*uec^2*del[zb]*Log[Q2dmu2]*Zeta[7])/28 + 
   (91939*CA^2*CF*uec^2*PlusD[zb, 0]*Zeta[7])/56 + 
   (16383*CA*CF^2*uec^2*PlusD[zb, 0]*Zeta[7])/28 + 
   (381*CF^3*uec^2*PlusD[zb, 0]*Zeta[7])/14)


==> anc/XS_Higgs_gg_R.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(35*CA)/6 + (23*CA)/(6*(-1 + zb)) - (CA*zb)/6 + (23*CA*zb^2)/6 + CA*del[zb] + 
 (CA*del[zb])/ep^2 - (CA*Pi^2*del[zb])/4 - 8*CA*G[0, zb] - 
 (4*CA*G[0, zb])/(-1 + zb) + 4*CA*zb*G[0, zb] - 4*CA*zb^2*G[0, zb] + 
 4*CA*G[1, zb] + (2*CA*G[1, zb])/(-1 + zb) - (2*CA*G[1, zb])/zb - 
 2*CA*zb*G[1, zb] + 2*CA*zb^2*G[1, zb] - 4*CA*Log[Q2dmu2] - 
 (2*CA*Log[Q2dmu2])/(-1 + zb) + 2*CA*zb*Log[Q2dmu2] - 2*CA*zb^2*Log[Q2dmu2] - 
 CA*del[zb]*Log[Q2dmu2] + (CA*del[zb]*Log[Q2dmu2]^2)/2 - 2*CA*PlusD[zb, 0] + 
 2*CA*Log[Q2dmu2]*PlusD[zb, 0] + (4*CA + (2*CA)/(-1 + zb) - 2*CA*zb + 
   2*CA*zb^2 + CA*del[zb] - CA*del[zb]*Log[Q2dmu2] - 2*CA*PlusD[zb, 0])/ep + 
 4*CA*PlusD[zb, 1] + ep*((86*CA)/9 - CA*Pi^2 + (68*CA)/(9*(-1 + zb)) - 
   (CA*Pi^2)/(2*(-1 + zb)) + (14*CA*zb)/9 + (CA*Pi^2*zb)/2 + (68*CA*zb^2)/9 - 
   (CA*Pi^2*zb^2)/2 + CA*del[zb] - (CA*Pi^2*del[zb])/4 - (35*CA*G[0, zb])/3 - 
   (23*CA*G[0, zb])/(3*(-1 + zb)) + (CA*zb*G[0, zb])/3 - 
   (23*CA*zb^2*G[0, zb])/3 + (35*CA*G[1, zb])/6 + 
   (23*CA*G[1, zb])/(6*(-1 + zb)) - (2*CA*G[1, zb])/zb - (CA*zb*G[1, zb])/6 + 
   (23*CA*zb^2*G[1, zb])/6 + 16*CA*G[0, 0, zb] + 
   (8*CA*G[0, 0, zb])/(-1 + zb) - 8*CA*zb*G[0, 0, zb] + 
   8*CA*zb^2*G[0, 0, zb] - 8*CA*G[0, 1, zb] - (4*CA*G[0, 1, zb])/(-1 + zb) + 
   (4*CA*G[0, 1, zb])/zb + 4*CA*zb*G[0, 1, zb] - 4*CA*zb^2*G[0, 1, zb] - 
   8*CA*G[1, 0, zb] - (4*CA*G[1, 0, zb])/(-1 + zb) + (4*CA*G[1, 0, zb])/zb + 
   4*CA*zb*G[1, 0, zb] - 4*CA*zb^2*G[1, 0, zb] + 4*CA*G[1, 1, zb] + 
   (2*CA*G[1, 1, zb])/(-1 + zb) - (2*CA*G[1, 1, zb])/zb - 
   2*CA*zb*G[1, 1, zb] + 2*CA*zb^2*G[1, 1, zb] - (35*CA*Log[Q2dmu2])/6 - 
   (23*CA*Log[Q2dmu2])/(6*(-1 + zb)) + (CA*zb*Log[Q2dmu2])/6 - 
   (23*CA*zb^2*Log[Q2dmu2])/6 - CA*del[zb]*Log[Q2dmu2] + 
   (CA*Pi^2*del[zb]*Log[Q2dmu2])/4 + 8*CA*G[0, zb]*Log[Q2dmu2] + 
   (4*CA*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - 4*CA*zb*G[0, zb]*Log[Q2dmu2] + 
   4*CA*zb^2*G[0, zb]*Log[Q2dmu2] - 4*CA*G[1, zb]*Log[Q2dmu2] - 
   (2*CA*G[1, zb]*Log[Q2dmu2])/(-1 + zb) + (2*CA*G[1, zb]*Log[Q2dmu2])/zb + 
   2*CA*zb*G[1, zb]*Log[Q2dmu2] - 2*CA*zb^2*G[1, zb]*Log[Q2dmu2] + 
   2*CA*Log[Q2dmu2]^2 + (CA*Log[Q2dmu2]^2)/(-1 + zb) - CA*zb*Log[Q2dmu2]^2 + 
   CA*zb^2*Log[Q2dmu2]^2 + (CA*del[zb]*Log[Q2dmu2]^2)/2 - 
   (CA*del[zb]*Log[Q2dmu2]^3)/6 - 2*CA*PlusD[zb, 0] + 
   (CA*Pi^2*PlusD[zb, 0])/2 + 2*CA*Log[Q2dmu2]*PlusD[zb, 0] - 
   CA*Log[Q2dmu2]^2*PlusD[zb, 0] + 4*CA*PlusD[zb, 1] - 
   4*CA*Log[Q2dmu2]*PlusD[zb, 1] - 4*CA*PlusD[zb, 2] - 
   (7*CA*del[zb]*Zeta[3])/3) + ep^2*((460*CA)/27 - (35*CA*Pi^2)/24 + 
   (406*CA)/(27*(-1 + zb)) - (23*CA*Pi^2)/(24*(-1 + zb)) + (82*CA*zb)/27 + 
   (CA*Pi^2*zb)/24 + (406*CA*zb^2)/27 - (23*CA*Pi^2*zb^2)/24 + CA*del[zb] - 
   (CA*Pi^2*del[zb])/4 - (CA*Pi^4*del[zb])/96 - (172*CA*G[0, zb])/9 + 
   2*CA*Pi^2*G[0, zb] - (136*CA*G[0, zb])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[0, zb])/(-1 + zb) - (28*CA*zb*G[0, zb])/9 - 
   CA*Pi^2*zb*G[0, zb] - (136*CA*zb^2*G[0, zb])/9 + CA*Pi^2*zb^2*G[0, zb] + 
   (86*CA*G[1, zb])/9 - CA*Pi^2*G[1, zb] + (68*CA*G[1, zb])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, zb])/(2*(-1 + zb)) - (2*CA*G[1, zb])/zb + 
   (CA*Pi^2*G[1, zb])/(2*zb) + (14*CA*zb*G[1, zb])/9 + 
   (CA*Pi^2*zb*G[1, zb])/2 + (68*CA*zb^2*G[1, zb])/9 - 
   (CA*Pi^2*zb^2*G[1, zb])/2 + (70*CA*G[0, 0, zb])/3 + 
   (46*CA*G[0, 0, zb])/(3*(-1 + zb)) - (2*CA*zb*G[0, 0, zb])/3 + 
   (46*CA*zb^2*G[0, 0, zb])/3 - (35*CA*G[0, 1, zb])/3 - 
   (23*CA*G[0, 1, zb])/(3*(-1 + zb)) + (4*CA*G[0, 1, zb])/zb + 
   (CA*zb*G[0, 1, zb])/3 - (23*CA*zb^2*G[0, 1, zb])/3 - 
   (35*CA*G[1, 0, zb])/3 - (23*CA*G[1, 0, zb])/(3*(-1 + zb)) + 
   (4*CA*G[1, 0, zb])/zb + (CA*zb*G[1, 0, zb])/3 - 
   (23*CA*zb^2*G[1, 0, zb])/3 + (35*CA*G[1, 1, zb])/6 + 
   (23*CA*G[1, 1, zb])/(6*(-1 + zb)) - (2*CA*G[1, 1, zb])/zb - 
   (CA*zb*G[1, 1, zb])/6 + (23*CA*zb^2*G[1, 1, zb])/6 - 
   32*CA*G[0, 0, 0, zb] - (16*CA*G[0, 0, 0, zb])/(-1 + zb) + 
   16*CA*zb*G[0, 0, 0, zb] - 16*CA*zb^2*G[0, 0, 0, zb] + 
   16*CA*G[0, 0, 1, zb] + (8*CA*G[0, 0, 1, zb])/(-1 + zb) - 
   (8*CA*G[0, 0, 1, zb])/zb - 8*CA*zb*G[0, 0, 1, zb] + 
   8*CA*zb^2*G[0, 0, 1, zb] + 16*CA*G[0, 1, 0, zb] + 
   (8*CA*G[0, 1, 0, zb])/(-1 + zb) - (8*CA*G[0, 1, 0, zb])/zb - 
   8*CA*zb*G[0, 1, 0, zb] + 8*CA*zb^2*G[0, 1, 0, zb] - 8*CA*G[0, 1, 1, zb] - 
   (4*CA*G[0, 1, 1, zb])/(-1 + zb) + (4*CA*G[0, 1, 1, zb])/zb + 
   4*CA*zb*G[0, 1, 1, zb] - 4*CA*zb^2*G[0, 1, 1, zb] + 16*CA*G[1, 0, 0, zb] + 
   (8*CA*G[1, 0, 0, zb])/(-1 + zb) - (8*CA*G[1, 0, 0, zb])/zb - 
   8*CA*zb*G[1, 0, 0, zb] + 8*CA*zb^2*G[1, 0, 0, zb] - 8*CA*G[1, 0, 1, zb] - 
   (4*CA*G[1, 0, 1, zb])/(-1 + zb) + (4*CA*G[1, 0, 1, zb])/zb + 
   4*CA*zb*G[1, 0, 1, zb] - 4*CA*zb^2*G[1, 0, 1, zb] - 8*CA*G[1, 1, 0, zb] - 
   (4*CA*G[1, 1, 0, zb])/(-1 + zb) + (4*CA*G[1, 1, 0, zb])/zb + 
   4*CA*zb*G[1, 1, 0, zb] - 4*CA*zb^2*G[1, 1, 0, zb] + 4*CA*G[1, 1, 1, zb] + 
   (2*CA*G[1, 1, 1, zb])/(-1 + zb) - (2*CA*G[1, 1, 1, zb])/zb - 
   2*CA*zb*G[1, 1, 1, zb] + 2*CA*zb^2*G[1, 1, 1, zb] - 
   (86*CA*Log[Q2dmu2])/9 + CA*Pi^2*Log[Q2dmu2] - 
   (68*CA*Log[Q2dmu2])/(9*(-1 + zb)) + (CA*Pi^2*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (14*CA*zb*Log[Q2dmu2])/9 - (CA*Pi^2*zb*Log[Q2dmu2])/2 - 
   (68*CA*zb^2*Log[Q2dmu2])/9 + (CA*Pi^2*zb^2*Log[Q2dmu2])/2 - 
   CA*del[zb]*Log[Q2dmu2] + (CA*Pi^2*del[zb]*Log[Q2dmu2])/4 + 
   (35*CA*G[0, zb]*Log[Q2dmu2])/3 + (23*CA*G[0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) - (CA*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[0, zb]*Log[Q2dmu2])/3 - (35*CA*G[1, zb]*Log[Q2dmu2])/6 - 
   (23*CA*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + (2*CA*G[1, zb]*Log[Q2dmu2])/
    zb + (CA*zb*G[1, zb]*Log[Q2dmu2])/6 - (23*CA*zb^2*G[1, zb]*Log[Q2dmu2])/
    6 - 16*CA*G[0, 0, zb]*Log[Q2dmu2] - (8*CA*G[0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + 8*CA*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2] + 8*CA*G[0, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - (4*CA*G[0, 1, zb]*Log[Q2dmu2])/
    zb - 4*CA*zb*G[0, 1, zb]*Log[Q2dmu2] + 4*CA*zb^2*G[0, 1, zb]*
    Log[Q2dmu2] + 8*CA*G[1, 0, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - (4*CA*G[1, 0, zb]*Log[Q2dmu2])/
    zb - 4*CA*zb*G[1, 0, zb]*Log[Q2dmu2] + 4*CA*zb^2*G[1, 0, zb]*
    Log[Q2dmu2] - 4*CA*G[1, 1, zb]*Log[Q2dmu2] - 
   (2*CA*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + (2*CA*G[1, 1, zb]*Log[Q2dmu2])/
    zb + 2*CA*zb*G[1, 1, zb]*Log[Q2dmu2] - 2*CA*zb^2*G[1, 1, zb]*
    Log[Q2dmu2] + (35*CA*Log[Q2dmu2]^2)/12 + (23*CA*Log[Q2dmu2]^2)/
    (12*(-1 + zb)) - (CA*zb*Log[Q2dmu2]^2)/12 + (23*CA*zb^2*Log[Q2dmu2]^2)/
    12 + (CA*del[zb]*Log[Q2dmu2]^2)/2 - (CA*Pi^2*del[zb]*Log[Q2dmu2]^2)/8 - 
   4*CA*G[0, zb]*Log[Q2dmu2]^2 - (2*CA*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   2*CA*zb*G[0, zb]*Log[Q2dmu2]^2 - 2*CA*zb^2*G[0, zb]*Log[Q2dmu2]^2 + 
   2*CA*G[1, zb]*Log[Q2dmu2]^2 + (CA*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CA*G[1, zb]*Log[Q2dmu2]^2)/zb - CA*zb*G[1, zb]*Log[Q2dmu2]^2 + 
   CA*zb^2*G[1, zb]*Log[Q2dmu2]^2 - (2*CA*Log[Q2dmu2]^3)/3 - 
   (CA*Log[Q2dmu2]^3)/(3*(-1 + zb)) + (CA*zb*Log[Q2dmu2]^3)/3 - 
   (CA*zb^2*Log[Q2dmu2]^3)/3 - (CA*del[zb]*Log[Q2dmu2]^3)/6 + 
   (CA*del[zb]*Log[Q2dmu2]^4)/24 - 2*CA*PlusD[zb, 0] + 
   (CA*Pi^2*PlusD[zb, 0])/2 + 2*CA*Log[Q2dmu2]*PlusD[zb, 0] - 
   (CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/2 - CA*Log[Q2dmu2]^2*PlusD[zb, 0] + 
   (CA*Log[Q2dmu2]^3*PlusD[zb, 0])/3 + 4*CA*PlusD[zb, 1] - 
   CA*Pi^2*PlusD[zb, 1] - 4*CA*Log[Q2dmu2]*PlusD[zb, 1] + 
   2*CA*Log[Q2dmu2]^2*PlusD[zb, 1] - 4*CA*PlusD[zb, 2] + 
   4*CA*Log[Q2dmu2]*PlusD[zb, 2] + (8*CA*PlusD[zb, 3])/3 - 
   (28*CA*Zeta[3])/3 - (14*CA*Zeta[3])/(3*(-1 + zb)) + (14*CA*zb*Zeta[3])/3 - 
   (14*CA*zb^2*Zeta[3])/3 - (7*CA*del[zb]*Zeta[3])/3 + 
   (7*CA*del[zb]*Log[Q2dmu2]*Zeta[3])/3 + (14*CA*PlusD[zb, 0]*Zeta[3])/3) + 
 ep^3*((2594*CA)/81 - (43*CA*Pi^2)/18 - (CA*Pi^4)/24 + 
   (2432*CA)/(81*(-1 + zb)) - (17*CA*Pi^2)/(9*(-1 + zb)) - 
   (CA*Pi^4)/(48*(-1 + zb)) + (326*CA*zb)/81 - (7*CA*Pi^2*zb)/18 + 
   (CA*Pi^4*zb)/48 + (2432*CA*zb^2)/81 - (17*CA*Pi^2*zb^2)/9 - 
   (CA*Pi^4*zb^2)/48 + CA*del[zb] - (CA*Pi^2*del[zb])/4 - 
   (CA*Pi^4*del[zb])/96 - (920*CA*G[0, zb])/27 + (35*CA*Pi^2*G[0, zb])/12 - 
   (812*CA*G[0, zb])/(27*(-1 + zb)) + (23*CA*Pi^2*G[0, zb])/(12*(-1 + zb)) - 
   (164*CA*zb*G[0, zb])/27 - (CA*Pi^2*zb*G[0, zb])/12 - 
   (812*CA*zb^2*G[0, zb])/27 + (23*CA*Pi^2*zb^2*G[0, zb])/12 + 
   (460*CA*G[1, zb])/27 - (35*CA*Pi^2*G[1, zb])/24 + 
   (406*CA*G[1, zb])/(27*(-1 + zb)) - (23*CA*Pi^2*G[1, zb])/(24*(-1 + zb)) - 
   (2*CA*G[1, zb])/zb + (CA*Pi^2*G[1, zb])/(2*zb) + (82*CA*zb*G[1, zb])/27 + 
   (CA*Pi^2*zb*G[1, zb])/24 + (406*CA*zb^2*G[1, zb])/27 - 
   (23*CA*Pi^2*zb^2*G[1, zb])/24 + (344*CA*G[0, 0, zb])/9 - 
   4*CA*Pi^2*G[0, 0, zb] + (272*CA*G[0, 0, zb])/(9*(-1 + zb)) - 
   (2*CA*Pi^2*G[0, 0, zb])/(-1 + zb) + (56*CA*zb*G[0, 0, zb])/9 + 
   2*CA*Pi^2*zb*G[0, 0, zb] + (272*CA*zb^2*G[0, 0, zb])/9 - 
   2*CA*Pi^2*zb^2*G[0, 0, zb] - (172*CA*G[0, 1, zb])/9 + 
   2*CA*Pi^2*G[0, 1, zb] - (136*CA*G[0, 1, zb])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[0, 1, zb])/(-1 + zb) + (4*CA*G[0, 1, zb])/zb - 
   (CA*Pi^2*G[0, 1, zb])/zb - (28*CA*zb*G[0, 1, zb])/9 - 
   CA*Pi^2*zb*G[0, 1, zb] - (136*CA*zb^2*G[0, 1, zb])/9 + 
   CA*Pi^2*zb^2*G[0, 1, zb] - (172*CA*G[1, 0, zb])/9 + 
   2*CA*Pi^2*G[1, 0, zb] - (136*CA*G[1, 0, zb])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 0, zb])/(-1 + zb) + (4*CA*G[1, 0, zb])/zb - 
   (CA*Pi^2*G[1, 0, zb])/zb - (28*CA*zb*G[1, 0, zb])/9 - 
   CA*Pi^2*zb*G[1, 0, zb] - (136*CA*zb^2*G[1, 0, zb])/9 + 
   CA*Pi^2*zb^2*G[1, 0, zb] + (86*CA*G[1, 1, zb])/9 - CA*Pi^2*G[1, 1, zb] + 
   (68*CA*G[1, 1, zb])/(9*(-1 + zb)) - (CA*Pi^2*G[1, 1, zb])/(2*(-1 + zb)) - 
   (2*CA*G[1, 1, zb])/zb + (CA*Pi^2*G[1, 1, zb])/(2*zb) + 
   (14*CA*zb*G[1, 1, zb])/9 + (CA*Pi^2*zb*G[1, 1, zb])/2 + 
   (68*CA*zb^2*G[1, 1, zb])/9 - (CA*Pi^2*zb^2*G[1, 1, zb])/2 - 
   (140*CA*G[0, 0, 0, zb])/3 - (92*CA*G[0, 0, 0, zb])/(3*(-1 + zb)) + 
   (4*CA*zb*G[0, 0, 0, zb])/3 - (92*CA*zb^2*G[0, 0, 0, zb])/3 + 
   (70*CA*G[0, 0, 1, zb])/3 + (46*CA*G[0, 0, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[0, 0, 1, zb])/zb - (2*CA*zb*G[0, 0, 1, zb])/3 + 
   (46*CA*zb^2*G[0, 0, 1, zb])/3 + (70*CA*G[0, 1, 0, zb])/3 + 
   (46*CA*G[0, 1, 0, zb])/(3*(-1 + zb)) - (8*CA*G[0, 1, 0, zb])/zb - 
   (2*CA*zb*G[0, 1, 0, zb])/3 + (46*CA*zb^2*G[0, 1, 0, zb])/3 - 
   (35*CA*G[0, 1, 1, zb])/3 - (23*CA*G[0, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[0, 1, 1, zb])/zb + (CA*zb*G[0, 1, 1, zb])/3 - 
   (23*CA*zb^2*G[0, 1, 1, zb])/3 + (70*CA*G[1, 0, 0, zb])/3 + 
   (46*CA*G[1, 0, 0, zb])/(3*(-1 + zb)) - (8*CA*G[1, 0, 0, zb])/zb - 
   (2*CA*zb*G[1, 0, 0, zb])/3 + (46*CA*zb^2*G[1, 0, 0, zb])/3 - 
   (35*CA*G[1, 0, 1, zb])/3 - (23*CA*G[1, 0, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[1, 0, 1, zb])/zb + (CA*zb*G[1, 0, 1, zb])/3 - 
   (23*CA*zb^2*G[1, 0, 1, zb])/3 - (35*CA*G[1, 1, 0, zb])/3 - 
   (23*CA*G[1, 1, 0, zb])/(3*(-1 + zb)) + (4*CA*G[1, 1, 0, zb])/zb + 
   (CA*zb*G[1, 1, 0, zb])/3 - (23*CA*zb^2*G[1, 1, 0, zb])/3 + 
   (35*CA*G[1, 1, 1, zb])/6 + (23*CA*G[1, 1, 1, zb])/(6*(-1 + zb)) - 
   (2*CA*G[1, 1, 1, zb])/zb - (CA*zb*G[1, 1, 1, zb])/6 + 
   (23*CA*zb^2*G[1, 1, 1, zb])/6 + 64*CA*G[0, 0, 0, 0, zb] + 
   (32*CA*G[0, 0, 0, 0, zb])/(-1 + zb) - 32*CA*zb*G[0, 0, 0, 0, zb] + 
   32*CA*zb^2*G[0, 0, 0, 0, zb] - 32*CA*G[0, 0, 0, 1, zb] - 
   (16*CA*G[0, 0, 0, 1, zb])/(-1 + zb) + (16*CA*G[0, 0, 0, 1, zb])/zb + 
   16*CA*zb*G[0, 0, 0, 1, zb] - 16*CA*zb^2*G[0, 0, 0, 1, zb] - 
   32*CA*G[0, 0, 1, 0, zb] - (16*CA*G[0, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 0, zb])/zb + 16*CA*zb*G[0, 0, 1, 0, zb] - 
   16*CA*zb^2*G[0, 0, 1, 0, zb] + 16*CA*G[0, 0, 1, 1, zb] + 
   (8*CA*G[0, 0, 1, 1, zb])/(-1 + zb) - (8*CA*G[0, 0, 1, 1, zb])/zb - 
   8*CA*zb*G[0, 0, 1, 1, zb] + 8*CA*zb^2*G[0, 0, 1, 1, zb] - 
   32*CA*G[0, 1, 0, 0, zb] - (16*CA*G[0, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 0, zb])/zb + 16*CA*zb*G[0, 1, 0, 0, zb] - 
   16*CA*zb^2*G[0, 1, 0, 0, zb] + 16*CA*G[0, 1, 0, 1, zb] + 
   (8*CA*G[0, 1, 0, 1, zb])/(-1 + zb) - (8*CA*G[0, 1, 0, 1, zb])/zb - 
   8*CA*zb*G[0, 1, 0, 1, zb] + 8*CA*zb^2*G[0, 1, 0, 1, zb] + 
   16*CA*G[0, 1, 1, 0, zb] + (8*CA*G[0, 1, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 1, 0, zb])/zb - 8*CA*zb*G[0, 1, 1, 0, zb] + 
   8*CA*zb^2*G[0, 1, 1, 0, zb] - 8*CA*G[0, 1, 1, 1, zb] - 
   (4*CA*G[0, 1, 1, 1, zb])/(-1 + zb) + (4*CA*G[0, 1, 1, 1, zb])/zb + 
   4*CA*zb*G[0, 1, 1, 1, zb] - 4*CA*zb^2*G[0, 1, 1, 1, zb] - 
   32*CA*G[1, 0, 0, 0, zb] - (16*CA*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 0, zb])/zb + 16*CA*zb*G[1, 0, 0, 0, zb] - 
   16*CA*zb^2*G[1, 0, 0, 0, zb] + 16*CA*G[1, 0, 0, 1, zb] + 
   (8*CA*G[1, 0, 0, 1, zb])/(-1 + zb) - (8*CA*G[1, 0, 0, 1, zb])/zb - 
   8*CA*zb*G[1, 0, 0, 1, zb] + 8*CA*zb^2*G[1, 0, 0, 1, zb] + 
   16*CA*G[1, 0, 1, 0, zb] + (8*CA*G[1, 0, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 1, 0, zb])/zb - 8*CA*zb*G[1, 0, 1, 0, zb] + 
   8*CA*zb^2*G[1, 0, 1, 0, zb] - 8*CA*G[1, 0, 1, 1, zb] - 
   (4*CA*G[1, 0, 1, 1, zb])/(-1 + zb) + (4*CA*G[1, 0, 1, 1, zb])/zb + 
   4*CA*zb*G[1, 0, 1, 1, zb] - 4*CA*zb^2*G[1, 0, 1, 1, zb] + 
   16*CA*G[1, 1, 0, 0, zb] + (8*CA*G[1, 1, 0, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 0, 0, zb])/zb - 8*CA*zb*G[1, 1, 0, 0, zb] + 
   8*CA*zb^2*G[1, 1, 0, 0, zb] - 8*CA*G[1, 1, 0, 1, zb] - 
   (4*CA*G[1, 1, 0, 1, zb])/(-1 + zb) + (4*CA*G[1, 1, 0, 1, zb])/zb + 
   4*CA*zb*G[1, 1, 0, 1, zb] - 4*CA*zb^2*G[1, 1, 0, 1, zb] - 
   8*CA*G[1, 1, 1, 0, zb] - (4*CA*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (4*CA*G[1, 1, 1, 0, zb])/zb + 4*CA*zb*G[1, 1, 1, 0, zb] - 
   4*CA*zb^2*G[1, 1, 1, 0, zb] + 4*CA*G[1, 1, 1, 1, zb] + 
   (2*CA*G[1, 1, 1, 1, zb])/(-1 + zb) - (2*CA*G[1, 1, 1, 1, zb])/zb - 
   2*CA*zb*G[1, 1, 1, 1, zb] + 2*CA*zb^2*G[1, 1, 1, 1, zb] - 
   (460*CA*Log[Q2dmu2])/27 + (35*CA*Pi^2*Log[Q2dmu2])/24 - 
   (406*CA*Log[Q2dmu2])/(27*(-1 + zb)) + (23*CA*Pi^2*Log[Q2dmu2])/
    (24*(-1 + zb)) - (82*CA*zb*Log[Q2dmu2])/27 - 
   (CA*Pi^2*zb*Log[Q2dmu2])/24 - (406*CA*zb^2*Log[Q2dmu2])/27 + 
   (23*CA*Pi^2*zb^2*Log[Q2dmu2])/24 - CA*del[zb]*Log[Q2dmu2] + 
   (CA*Pi^2*del[zb]*Log[Q2dmu2])/4 + (CA*Pi^4*del[zb]*Log[Q2dmu2])/96 + 
   (172*CA*G[0, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*G[0, zb]*Log[Q2dmu2] + 
   (136*CA*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[0, zb]*Log[Q2dmu2])/(-1 + zb) + (28*CA*zb*G[0, zb]*Log[Q2dmu2])/
    9 + CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2] + (136*CA*zb^2*G[0, zb]*Log[Q2dmu2])/
    9 - CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2] - (86*CA*G[1, zb]*Log[Q2dmu2])/9 + 
   CA*Pi^2*G[1, zb]*Log[Q2dmu2] - (68*CA*G[1, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) + (CA*Pi^2*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2*CA*G[1, zb]*Log[Q2dmu2])/zb - (CA*Pi^2*G[1, zb]*Log[Q2dmu2])/(2*zb) - 
   (14*CA*zb*G[1, zb]*Log[Q2dmu2])/9 - (CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/2 - 
   (68*CA*zb^2*G[1, zb]*Log[Q2dmu2])/9 + (CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/
    2 - (70*CA*G[0, 0, zb]*Log[Q2dmu2])/3 - (46*CA*G[0, 0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (2*CA*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 + (35*CA*G[0, 1, zb]*Log[Q2dmu2])/
    3 + (23*CA*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[0, 1, zb]*Log[Q2dmu2])/zb - (CA*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + (35*CA*G[1, 0, zb]*Log[Q2dmu2])/
    3 + (23*CA*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[1, 0, zb]*Log[Q2dmu2])/zb - (CA*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - (35*CA*G[1, 1, zb]*Log[Q2dmu2])/
    6 - (23*CA*G[1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (2*CA*G[1, 1, zb]*Log[Q2dmu2])/zb + (CA*zb*G[1, 1, zb]*Log[Q2dmu2])/6 - 
   (23*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 32*CA*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (16*CA*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   16*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 16*CA*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] - 16*CA*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[0, 1, 0, zb]*Log[Q2dmu2] - (8*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (8*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 8*CA*zb^2*G[0, 1, 0, zb]*
    Log[Q2dmu2] + 8*CA*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 4*CA*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] + 4*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 0, 0, zb]*Log[Q2dmu2] - (8*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (8*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 8*CA*zb^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] + 8*CA*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 4*CA*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] + 4*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 1, 0, zb]*Log[Q2dmu2] + (4*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (4*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 4*CA*zb^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] - 4*CA*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (2*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 2*CA*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2] - 2*CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (43*CA*Log[Q2dmu2]^2)/9 - (CA*Pi^2*Log[Q2dmu2]^2)/2 + 
   (34*CA*Log[Q2dmu2]^2)/(9*(-1 + zb)) - (CA*Pi^2*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) + (7*CA*zb*Log[Q2dmu2]^2)/9 + (CA*Pi^2*zb*Log[Q2dmu2]^2)/
    4 + (34*CA*zb^2*Log[Q2dmu2]^2)/9 - (CA*Pi^2*zb^2*Log[Q2dmu2]^2)/4 + 
   (CA*del[zb]*Log[Q2dmu2]^2)/2 - (CA*Pi^2*del[zb]*Log[Q2dmu2]^2)/8 - 
   (35*CA*G[0, zb]*Log[Q2dmu2]^2)/6 - (23*CA*G[0, zb]*Log[Q2dmu2]^2)/
    (6*(-1 + zb)) + (CA*zb*G[0, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[0, zb]*Log[Q2dmu2]^2)/6 + (35*CA*G[1, zb]*Log[Q2dmu2]^2)/
    12 + (23*CA*G[1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (CA*G[1, zb]*Log[Q2dmu2]^2)/zb - (CA*zb*G[1, zb]*Log[Q2dmu2]^2)/12 + 
   (23*CA*zb^2*G[1, zb]*Log[Q2dmu2]^2)/12 + 8*CA*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   4*CA*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 4*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[0, 1, zb]*Log[Q2dmu2]^2 - (2*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (2*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 2*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[1, 0, zb]*Log[Q2dmu2]^2 - (2*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (2*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 2*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   2*CA*G[1, 1, zb]*Log[Q2dmu2]^2 + (CA*G[1, 1, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) - (CA*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   CA*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   (35*CA*Log[Q2dmu2]^3)/36 - (23*CA*Log[Q2dmu2]^3)/(36*(-1 + zb)) + 
   (CA*zb*Log[Q2dmu2]^3)/36 - (23*CA*zb^2*Log[Q2dmu2]^3)/36 - 
   (CA*del[zb]*Log[Q2dmu2]^3)/6 + (CA*Pi^2*del[zb]*Log[Q2dmu2]^3)/24 + 
   (4*CA*G[0, zb]*Log[Q2dmu2]^3)/3 + (2*CA*G[0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (2*CA*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 - (2*CA*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + (CA*G[1, zb]*Log[Q2dmu2]^3)/
    (3*zb) + (CA*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*zb^2*G[1, zb]*Log[Q2dmu2]^3)/3 + (CA*Log[Q2dmu2]^4)/6 + 
   (CA*Log[Q2dmu2]^4)/(12*(-1 + zb)) - (CA*zb*Log[Q2dmu2]^4)/12 + 
   (CA*zb^2*Log[Q2dmu2]^4)/12 + (CA*del[zb]*Log[Q2dmu2]^4)/24 - 
   (CA*del[zb]*Log[Q2dmu2]^5)/120 - 2*CA*PlusD[zb, 0] + 
   (CA*Pi^2*PlusD[zb, 0])/2 + (CA*Pi^4*PlusD[zb, 0])/48 + 
   2*CA*Log[Q2dmu2]*PlusD[zb, 0] - (CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/2 - 
   CA*Log[Q2dmu2]^2*PlusD[zb, 0] + (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/4 + 
   (CA*Log[Q2dmu2]^3*PlusD[zb, 0])/3 - (CA*Log[Q2dmu2]^4*PlusD[zb, 0])/12 + 
   4*CA*PlusD[zb, 1] - CA*Pi^2*PlusD[zb, 1] - 4*CA*Log[Q2dmu2]*PlusD[zb, 1] + 
   CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 1] + 2*CA*Log[Q2dmu2]^2*PlusD[zb, 1] - 
   (2*CA*Log[Q2dmu2]^3*PlusD[zb, 1])/3 - 4*CA*PlusD[zb, 2] + 
   CA*Pi^2*PlusD[zb, 2] + 4*CA*Log[Q2dmu2]*PlusD[zb, 2] - 
   2*CA*Log[Q2dmu2]^2*PlusD[zb, 2] + (8*CA*PlusD[zb, 3])/3 - 
   (8*CA*Log[Q2dmu2]*PlusD[zb, 3])/3 - (4*CA*PlusD[zb, 4])/3 - 
   (245*CA*Zeta[3])/18 - (161*CA*Zeta[3])/(18*(-1 + zb)) + 
   (7*CA*zb*Zeta[3])/18 - (161*CA*zb^2*Zeta[3])/18 - 
   (7*CA*del[zb]*Zeta[3])/3 + (7*CA*Pi^2*del[zb]*Zeta[3])/12 + 
   (56*CA*G[0, zb]*Zeta[3])/3 + (28*CA*G[0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (28*CA*zb*G[0, zb]*Zeta[3])/3 + (28*CA*zb^2*G[0, zb]*Zeta[3])/3 - 
   (28*CA*G[1, zb]*Zeta[3])/3 - (14*CA*G[1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (14*CA*G[1, zb]*Zeta[3])/(3*zb) + (14*CA*zb*G[1, zb]*Zeta[3])/3 - 
   (14*CA*zb^2*G[1, zb]*Zeta[3])/3 + (28*CA*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CA*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - (14*CA*zb*Log[Q2dmu2]*Zeta[3])/
    3 + (14*CA*zb^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*CA*del[zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CA*del[zb]*Log[Q2dmu2]^2*Zeta[3])/6 + (14*CA*PlusD[zb, 0]*Zeta[3])/3 - 
   (14*CA*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 - (28*CA*PlusD[zb, 1]*Zeta[3])/
    3 - (31*CA*del[zb]*Zeta[5])/5) + 
 ep^4*((15070*CA)/243 - (115*CA*Pi^2)/27 - (35*CA*Pi^4)/576 + 
   (14584*CA)/(243*(-1 + zb)) - (203*CA*Pi^2)/(54*(-1 + zb)) - 
   (23*CA*Pi^4)/(576*(-1 + zb)) + (976*CA*zb)/243 - (41*CA*Pi^2*zb)/54 + 
   (CA*Pi^4*zb)/576 + (14584*CA*zb^2)/243 - (203*CA*Pi^2*zb^2)/54 - 
   (23*CA*Pi^4*zb^2)/576 + CA*del[zb] - (CA*Pi^2*del[zb])/4 - 
   (CA*Pi^4*del[zb])/96 - (19*CA*Pi^6*del[zb])/5760 - (5188*CA*G[0, zb])/81 + 
   (43*CA*Pi^2*G[0, zb])/9 + (CA*Pi^4*G[0, zb])/12 - 
   (4864*CA*G[0, zb])/(81*(-1 + zb)) + (34*CA*Pi^2*G[0, zb])/(9*(-1 + zb)) + 
   (CA*Pi^4*G[0, zb])/(24*(-1 + zb)) - (652*CA*zb*G[0, zb])/81 + 
   (7*CA*Pi^2*zb*G[0, zb])/9 - (CA*Pi^4*zb*G[0, zb])/24 - 
   (4864*CA*zb^2*G[0, zb])/81 + (34*CA*Pi^2*zb^2*G[0, zb])/9 + 
   (CA*Pi^4*zb^2*G[0, zb])/24 + (2594*CA*G[1, zb])/81 - 
   (43*CA*Pi^2*G[1, zb])/18 - (CA*Pi^4*G[1, zb])/24 + 
   (2432*CA*G[1, zb])/(81*(-1 + zb)) - (17*CA*Pi^2*G[1, zb])/(9*(-1 + zb)) - 
   (CA*Pi^4*G[1, zb])/(48*(-1 + zb)) - (2*CA*G[1, zb])/zb + 
   (CA*Pi^2*G[1, zb])/(2*zb) + (CA*Pi^4*G[1, zb])/(48*zb) + 
   (326*CA*zb*G[1, zb])/81 - (7*CA*Pi^2*zb*G[1, zb])/18 + 
   (CA*Pi^4*zb*G[1, zb])/48 + (2432*CA*zb^2*G[1, zb])/81 - 
   (17*CA*Pi^2*zb^2*G[1, zb])/9 - (CA*Pi^4*zb^2*G[1, zb])/48 + 
   (1840*CA*G[0, 0, zb])/27 - (35*CA*Pi^2*G[0, 0, zb])/6 + 
   (1624*CA*G[0, 0, zb])/(27*(-1 + zb)) - (23*CA*Pi^2*G[0, 0, zb])/
    (6*(-1 + zb)) + (328*CA*zb*G[0, 0, zb])/27 + (CA*Pi^2*zb*G[0, 0, zb])/6 + 
   (1624*CA*zb^2*G[0, 0, zb])/27 - (23*CA*Pi^2*zb^2*G[0, 0, zb])/6 - 
   (920*CA*G[0, 1, zb])/27 + (35*CA*Pi^2*G[0, 1, zb])/12 - 
   (812*CA*G[0, 1, zb])/(27*(-1 + zb)) + (23*CA*Pi^2*G[0, 1, zb])/
    (12*(-1 + zb)) + (4*CA*G[0, 1, zb])/zb - (CA*Pi^2*G[0, 1, zb])/zb - 
   (164*CA*zb*G[0, 1, zb])/27 - (CA*Pi^2*zb*G[0, 1, zb])/12 - 
   (812*CA*zb^2*G[0, 1, zb])/27 + (23*CA*Pi^2*zb^2*G[0, 1, zb])/12 - 
   (920*CA*G[1, 0, zb])/27 + (35*CA*Pi^2*G[1, 0, zb])/12 - 
   (812*CA*G[1, 0, zb])/(27*(-1 + zb)) + (23*CA*Pi^2*G[1, 0, zb])/
    (12*(-1 + zb)) + (4*CA*G[1, 0, zb])/zb - (CA*Pi^2*G[1, 0, zb])/zb - 
   (164*CA*zb*G[1, 0, zb])/27 - (CA*Pi^2*zb*G[1, 0, zb])/12 - 
   (812*CA*zb^2*G[1, 0, zb])/27 + (23*CA*Pi^2*zb^2*G[1, 0, zb])/12 + 
   (460*CA*G[1, 1, zb])/27 - (35*CA*Pi^2*G[1, 1, zb])/24 + 
   (406*CA*G[1, 1, zb])/(27*(-1 + zb)) - (23*CA*Pi^2*G[1, 1, zb])/
    (24*(-1 + zb)) - (2*CA*G[1, 1, zb])/zb + (CA*Pi^2*G[1, 1, zb])/(2*zb) + 
   (82*CA*zb*G[1, 1, zb])/27 + (CA*Pi^2*zb*G[1, 1, zb])/24 + 
   (406*CA*zb^2*G[1, 1, zb])/27 - (23*CA*Pi^2*zb^2*G[1, 1, zb])/24 - 
   (688*CA*G[0, 0, 0, zb])/9 + 8*CA*Pi^2*G[0, 0, 0, zb] - 
   (544*CA*G[0, 0, 0, zb])/(9*(-1 + zb)) + (4*CA*Pi^2*G[0, 0, 0, zb])/
    (-1 + zb) - (112*CA*zb*G[0, 0, 0, zb])/9 - 4*CA*Pi^2*zb*G[0, 0, 0, zb] - 
   (544*CA*zb^2*G[0, 0, 0, zb])/9 + 4*CA*Pi^2*zb^2*G[0, 0, 0, zb] + 
   (344*CA*G[0, 0, 1, zb])/9 - 4*CA*Pi^2*G[0, 0, 1, zb] + 
   (272*CA*G[0, 0, 1, zb])/(9*(-1 + zb)) - (2*CA*Pi^2*G[0, 0, 1, zb])/
    (-1 + zb) - (8*CA*G[0, 0, 1, zb])/zb + (2*CA*Pi^2*G[0, 0, 1, zb])/zb + 
   (56*CA*zb*G[0, 0, 1, zb])/9 + 2*CA*Pi^2*zb*G[0, 0, 1, zb] + 
   (272*CA*zb^2*G[0, 0, 1, zb])/9 - 2*CA*Pi^2*zb^2*G[0, 0, 1, zb] + 
   (344*CA*G[0, 1, 0, zb])/9 - 4*CA*Pi^2*G[0, 1, 0, zb] + 
   (272*CA*G[0, 1, 0, zb])/(9*(-1 + zb)) - (2*CA*Pi^2*G[0, 1, 0, zb])/
    (-1 + zb) - (8*CA*G[0, 1, 0, zb])/zb + (2*CA*Pi^2*G[0, 1, 0, zb])/zb + 
   (56*CA*zb*G[0, 1, 0, zb])/9 + 2*CA*Pi^2*zb*G[0, 1, 0, zb] + 
   (272*CA*zb^2*G[0, 1, 0, zb])/9 - 2*CA*Pi^2*zb^2*G[0, 1, 0, zb] - 
   (172*CA*G[0, 1, 1, zb])/9 + 2*CA*Pi^2*G[0, 1, 1, zb] - 
   (136*CA*G[0, 1, 1, zb])/(9*(-1 + zb)) + (CA*Pi^2*G[0, 1, 1, zb])/
    (-1 + zb) + (4*CA*G[0, 1, 1, zb])/zb - (CA*Pi^2*G[0, 1, 1, zb])/zb - 
   (28*CA*zb*G[0, 1, 1, zb])/9 - CA*Pi^2*zb*G[0, 1, 1, zb] - 
   (136*CA*zb^2*G[0, 1, 1, zb])/9 + CA*Pi^2*zb^2*G[0, 1, 1, zb] + 
   (344*CA*G[1, 0, 0, zb])/9 - 4*CA*Pi^2*G[1, 0, 0, zb] + 
   (272*CA*G[1, 0, 0, zb])/(9*(-1 + zb)) - (2*CA*Pi^2*G[1, 0, 0, zb])/
    (-1 + zb) - (8*CA*G[1, 0, 0, zb])/zb + (2*CA*Pi^2*G[1, 0, 0, zb])/zb + 
   (56*CA*zb*G[1, 0, 0, zb])/9 + 2*CA*Pi^2*zb*G[1, 0, 0, zb] + 
   (272*CA*zb^2*G[1, 0, 0, zb])/9 - 2*CA*Pi^2*zb^2*G[1, 0, 0, zb] - 
   (172*CA*G[1, 0, 1, zb])/9 + 2*CA*Pi^2*G[1, 0, 1, zb] - 
   (136*CA*G[1, 0, 1, zb])/(9*(-1 + zb)) + (CA*Pi^2*G[1, 0, 1, zb])/
    (-1 + zb) + (4*CA*G[1, 0, 1, zb])/zb - (CA*Pi^2*G[1, 0, 1, zb])/zb - 
   (28*CA*zb*G[1, 0, 1, zb])/9 - CA*Pi^2*zb*G[1, 0, 1, zb] - 
   (136*CA*zb^2*G[1, 0, 1, zb])/9 + CA*Pi^2*zb^2*G[1, 0, 1, zb] - 
   (172*CA*G[1, 1, 0, zb])/9 + 2*CA*Pi^2*G[1, 1, 0, zb] - 
   (136*CA*G[1, 1, 0, zb])/(9*(-1 + zb)) + (CA*Pi^2*G[1, 1, 0, zb])/
    (-1 + zb) + (4*CA*G[1, 1, 0, zb])/zb - (CA*Pi^2*G[1, 1, 0, zb])/zb - 
   (28*CA*zb*G[1, 1, 0, zb])/9 - CA*Pi^2*zb*G[1, 1, 0, zb] - 
   (136*CA*zb^2*G[1, 1, 0, zb])/9 + CA*Pi^2*zb^2*G[1, 1, 0, zb] + 
   (86*CA*G[1, 1, 1, zb])/9 - CA*Pi^2*G[1, 1, 1, zb] + 
   (68*CA*G[1, 1, 1, zb])/(9*(-1 + zb)) - (CA*Pi^2*G[1, 1, 1, zb])/
    (2*(-1 + zb)) - (2*CA*G[1, 1, 1, zb])/zb + (CA*Pi^2*G[1, 1, 1, zb])/
    (2*zb) + (14*CA*zb*G[1, 1, 1, zb])/9 + (CA*Pi^2*zb*G[1, 1, 1, zb])/2 + 
   (68*CA*zb^2*G[1, 1, 1, zb])/9 - (CA*Pi^2*zb^2*G[1, 1, 1, zb])/2 + 
   (280*CA*G[0, 0, 0, 0, zb])/3 + (184*CA*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (8*CA*zb*G[0, 0, 0, 0, zb])/3 + (184*CA*zb^2*G[0, 0, 0, 0, zb])/3 - 
   (140*CA*G[0, 0, 0, 1, zb])/3 - (92*CA*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 0, 0, 1, zb])/zb + (4*CA*zb*G[0, 0, 0, 1, zb])/3 - 
   (92*CA*zb^2*G[0, 0, 0, 1, zb])/3 - (140*CA*G[0, 0, 1, 0, zb])/3 - 
   (92*CA*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) + (16*CA*G[0, 0, 1, 0, zb])/zb + 
   (4*CA*zb*G[0, 0, 1, 0, zb])/3 - (92*CA*zb^2*G[0, 0, 1, 0, zb])/3 + 
   (70*CA*G[0, 0, 1, 1, zb])/3 + (46*CA*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[0, 0, 1, 1, zb])/zb - (2*CA*zb*G[0, 0, 1, 1, zb])/3 + 
   (46*CA*zb^2*G[0, 0, 1, 1, zb])/3 - (140*CA*G[0, 1, 0, 0, zb])/3 - 
   (92*CA*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + (16*CA*G[0, 1, 0, 0, zb])/zb + 
   (4*CA*zb*G[0, 1, 0, 0, zb])/3 - (92*CA*zb^2*G[0, 1, 0, 0, zb])/3 + 
   (70*CA*G[0, 1, 0, 1, zb])/3 + (46*CA*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[0, 1, 0, 1, zb])/zb - (2*CA*zb*G[0, 1, 0, 1, zb])/3 + 
   (46*CA*zb^2*G[0, 1, 0, 1, zb])/3 + (70*CA*G[0, 1, 1, 0, zb])/3 + 
   (46*CA*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - (8*CA*G[0, 1, 1, 0, zb])/zb - 
   (2*CA*zb*G[0, 1, 1, 0, zb])/3 + (46*CA*zb^2*G[0, 1, 1, 0, zb])/3 - 
   (35*CA*G[0, 1, 1, 1, zb])/3 - (23*CA*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[0, 1, 1, 1, zb])/zb + (CA*zb*G[0, 1, 1, 1, zb])/3 - 
   (23*CA*zb^2*G[0, 1, 1, 1, zb])/3 - (140*CA*G[1, 0, 0, 0, zb])/3 - 
   (92*CA*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + (16*CA*G[1, 0, 0, 0, zb])/zb + 
   (4*CA*zb*G[1, 0, 0, 0, zb])/3 - (92*CA*zb^2*G[1, 0, 0, 0, zb])/3 + 
   (70*CA*G[1, 0, 0, 1, zb])/3 + (46*CA*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 0, 0, 1, zb])/zb - (2*CA*zb*G[1, 0, 0, 1, zb])/3 + 
   (46*CA*zb^2*G[1, 0, 0, 1, zb])/3 + (70*CA*G[1, 0, 1, 0, zb])/3 + 
   (46*CA*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - (8*CA*G[1, 0, 1, 0, zb])/zb - 
   (2*CA*zb*G[1, 0, 1, 0, zb])/3 + (46*CA*zb^2*G[1, 0, 1, 0, zb])/3 - 
   (35*CA*G[1, 0, 1, 1, zb])/3 - (23*CA*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[1, 0, 1, 1, zb])/zb + (CA*zb*G[1, 0, 1, 1, zb])/3 - 
   (23*CA*zb^2*G[1, 0, 1, 1, zb])/3 + (70*CA*G[1, 1, 0, 0, zb])/3 + 
   (46*CA*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - (8*CA*G[1, 1, 0, 0, zb])/zb - 
   (2*CA*zb*G[1, 1, 0, 0, zb])/3 + (46*CA*zb^2*G[1, 1, 0, 0, zb])/3 - 
   (35*CA*G[1, 1, 0, 1, zb])/3 - (23*CA*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[1, 1, 0, 1, zb])/zb + (CA*zb*G[1, 1, 0, 1, zb])/3 - 
   (23*CA*zb^2*G[1, 1, 0, 1, zb])/3 - (35*CA*G[1, 1, 1, 0, zb])/3 - 
   (23*CA*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) + (4*CA*G[1, 1, 1, 0, zb])/zb + 
   (CA*zb*G[1, 1, 1, 0, zb])/3 - (23*CA*zb^2*G[1, 1, 1, 0, zb])/3 + 
   (35*CA*G[1, 1, 1, 1, zb])/6 + (23*CA*G[1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (2*CA*G[1, 1, 1, 1, zb])/zb - (CA*zb*G[1, 1, 1, 1, zb])/6 + 
   (23*CA*zb^2*G[1, 1, 1, 1, zb])/6 - 128*CA*G[0, 0, 0, 0, 0, zb] - 
   (64*CA*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 64*CA*zb*G[0, 0, 0, 0, 0, zb] - 
   64*CA*zb^2*G[0, 0, 0, 0, 0, zb] + 64*CA*G[0, 0, 0, 0, 1, zb] + 
   (32*CA*G[0, 0, 0, 0, 1, zb])/(-1 + zb) - (32*CA*G[0, 0, 0, 0, 1, zb])/zb - 
   32*CA*zb*G[0, 0, 0, 0, 1, zb] + 32*CA*zb^2*G[0, 0, 0, 0, 1, zb] + 
   64*CA*G[0, 0, 0, 1, 0, zb] + (32*CA*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 1, 0, zb])/zb - 32*CA*zb*G[0, 0, 0, 1, 0, zb] + 
   32*CA*zb^2*G[0, 0, 0, 1, 0, zb] - 32*CA*G[0, 0, 0, 1, 1, zb] - 
   (16*CA*G[0, 0, 0, 1, 1, zb])/(-1 + zb) + (16*CA*G[0, 0, 0, 1, 1, zb])/zb + 
   16*CA*zb*G[0, 0, 0, 1, 1, zb] - 16*CA*zb^2*G[0, 0, 0, 1, 1, zb] + 
   64*CA*G[0, 0, 1, 0, 0, zb] + (32*CA*G[0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 0, 0, zb])/zb - 32*CA*zb*G[0, 0, 1, 0, 0, zb] + 
   32*CA*zb^2*G[0, 0, 1, 0, 0, zb] - 32*CA*G[0, 0, 1, 0, 1, zb] - 
   (16*CA*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + (16*CA*G[0, 0, 1, 0, 1, zb])/zb + 
   16*CA*zb*G[0, 0, 1, 0, 1, zb] - 16*CA*zb^2*G[0, 0, 1, 0, 1, zb] - 
   32*CA*G[0, 0, 1, 1, 0, zb] - (16*CA*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 1, 0, zb])/zb + 16*CA*zb*G[0, 0, 1, 1, 0, zb] - 
   16*CA*zb^2*G[0, 0, 1, 1, 0, zb] + 16*CA*G[0, 0, 1, 1, 1, zb] + 
   (8*CA*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - (8*CA*G[0, 0, 1, 1, 1, zb])/zb - 
   8*CA*zb*G[0, 0, 1, 1, 1, zb] + 8*CA*zb^2*G[0, 0, 1, 1, 1, zb] + 
   64*CA*G[0, 1, 0, 0, 0, zb] + (32*CA*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 0, 0, zb])/zb - 32*CA*zb*G[0, 1, 0, 0, 0, zb] + 
   32*CA*zb^2*G[0, 1, 0, 0, 0, zb] - 32*CA*G[0, 1, 0, 0, 1, zb] - 
   (16*CA*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + (16*CA*G[0, 1, 0, 0, 1, zb])/zb + 
   16*CA*zb*G[0, 1, 0, 0, 1, zb] - 16*CA*zb^2*G[0, 1, 0, 0, 1, zb] - 
   32*CA*G[0, 1, 0, 1, 0, zb] - (16*CA*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 1, 0, zb])/zb + 16*CA*zb*G[0, 1, 0, 1, 0, zb] - 
   16*CA*zb^2*G[0, 1, 0, 1, 0, zb] + 16*CA*G[0, 1, 0, 1, 1, zb] + 
   (8*CA*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - (8*CA*G[0, 1, 0, 1, 1, zb])/zb - 
   8*CA*zb*G[0, 1, 0, 1, 1, zb] + 8*CA*zb^2*G[0, 1, 0, 1, 1, zb] - 
   32*CA*G[0, 1, 1, 0, 0, zb] - (16*CA*G[0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 0, 0, zb])/zb + 16*CA*zb*G[0, 1, 1, 0, 0, zb] - 
   16*CA*zb^2*G[0, 1, 1, 0, 0, zb] + 16*CA*G[0, 1, 1, 0, 1, zb] + 
   (8*CA*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - (8*CA*G[0, 1, 1, 0, 1, zb])/zb - 
   8*CA*zb*G[0, 1, 1, 0, 1, zb] + 8*CA*zb^2*G[0, 1, 1, 0, 1, zb] + 
   16*CA*G[0, 1, 1, 1, 0, zb] + (8*CA*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 1, 1, 0, zb])/zb - 8*CA*zb*G[0, 1, 1, 1, 0, zb] + 
   8*CA*zb^2*G[0, 1, 1, 1, 0, zb] - 8*CA*G[0, 1, 1, 1, 1, zb] - 
   (4*CA*G[0, 1, 1, 1, 1, zb])/(-1 + zb) + (4*CA*G[0, 1, 1, 1, 1, zb])/zb + 
   4*CA*zb*G[0, 1, 1, 1, 1, zb] - 4*CA*zb^2*G[0, 1, 1, 1, 1, zb] + 
   64*CA*G[1, 0, 0, 0, 0, zb] + (32*CA*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 0, 0, zb])/zb - 32*CA*zb*G[1, 0, 0, 0, 0, zb] + 
   32*CA*zb^2*G[1, 0, 0, 0, 0, zb] - 32*CA*G[1, 0, 0, 0, 1, zb] - 
   (16*CA*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + (16*CA*G[1, 0, 0, 0, 1, zb])/zb + 
   16*CA*zb*G[1, 0, 0, 0, 1, zb] - 16*CA*zb^2*G[1, 0, 0, 0, 1, zb] - 
   32*CA*G[1, 0, 0, 1, 0, zb] - (16*CA*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 1, 0, zb])/zb + 16*CA*zb*G[1, 0, 0, 1, 0, zb] - 
   16*CA*zb^2*G[1, 0, 0, 1, 0, zb] + 16*CA*G[1, 0, 0, 1, 1, zb] + 
   (8*CA*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - (8*CA*G[1, 0, 0, 1, 1, zb])/zb - 
   8*CA*zb*G[1, 0, 0, 1, 1, zb] + 8*CA*zb^2*G[1, 0, 0, 1, 1, zb] - 
   32*CA*G[1, 0, 1, 0, 0, zb] - (16*CA*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 0, 0, zb])/zb + 16*CA*zb*G[1, 0, 1, 0, 0, zb] - 
   16*CA*zb^2*G[1, 0, 1, 0, 0, zb] + 16*CA*G[1, 0, 1, 0, 1, zb] + 
   (8*CA*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - (8*CA*G[1, 0, 1, 0, 1, zb])/zb - 
   8*CA*zb*G[1, 0, 1, 0, 1, zb] + 8*CA*zb^2*G[1, 0, 1, 0, 1, zb] + 
   16*CA*G[1, 0, 1, 1, 0, zb] + (8*CA*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 1, 1, 0, zb])/zb - 8*CA*zb*G[1, 0, 1, 1, 0, zb] + 
   8*CA*zb^2*G[1, 0, 1, 1, 0, zb] - 8*CA*G[1, 0, 1, 1, 1, zb] - 
   (4*CA*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + (4*CA*G[1, 0, 1, 1, 1, zb])/zb + 
   4*CA*zb*G[1, 0, 1, 1, 1, zb] - 4*CA*zb^2*G[1, 0, 1, 1, 1, zb] - 
   32*CA*G[1, 1, 0, 0, 0, zb] - (16*CA*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 0, 0, zb])/zb + 16*CA*zb*G[1, 1, 0, 0, 0, zb] - 
   16*CA*zb^2*G[1, 1, 0, 0, 0, zb] + 16*CA*G[1, 1, 0, 0, 1, zb] + 
   (8*CA*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - (8*CA*G[1, 1, 0, 0, 1, zb])/zb - 
   8*CA*zb*G[1, 1, 0, 0, 1, zb] + 8*CA*zb^2*G[1, 1, 0, 0, 1, zb] + 
   16*CA*G[1, 1, 0, 1, 0, zb] + (8*CA*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 0, 1, 0, zb])/zb - 8*CA*zb*G[1, 1, 0, 1, 0, zb] + 
   8*CA*zb^2*G[1, 1, 0, 1, 0, zb] - 8*CA*G[1, 1, 0, 1, 1, zb] - 
   (4*CA*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + (4*CA*G[1, 1, 0, 1, 1, zb])/zb + 
   4*CA*zb*G[1, 1, 0, 1, 1, zb] - 4*CA*zb^2*G[1, 1, 0, 1, 1, zb] + 
   16*CA*G[1, 1, 1, 0, 0, zb] + (8*CA*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 1, 0, 0, zb])/zb - 8*CA*zb*G[1, 1, 1, 0, 0, zb] + 
   8*CA*zb^2*G[1, 1, 1, 0, 0, zb] - 8*CA*G[1, 1, 1, 0, 1, zb] - 
   (4*CA*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + (4*CA*G[1, 1, 1, 0, 1, zb])/zb + 
   4*CA*zb*G[1, 1, 1, 0, 1, zb] - 4*CA*zb^2*G[1, 1, 1, 0, 1, zb] - 
   8*CA*G[1, 1, 1, 1, 0, zb] - (4*CA*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (4*CA*G[1, 1, 1, 1, 0, zb])/zb + 4*CA*zb*G[1, 1, 1, 1, 0, zb] - 
   4*CA*zb^2*G[1, 1, 1, 1, 0, zb] + 4*CA*G[1, 1, 1, 1, 1, zb] + 
   (2*CA*G[1, 1, 1, 1, 1, zb])/(-1 + zb) - (2*CA*G[1, 1, 1, 1, 1, zb])/zb - 
   2*CA*zb*G[1, 1, 1, 1, 1, zb] + 2*CA*zb^2*G[1, 1, 1, 1, 1, zb] - 
   (2594*CA*Log[Q2dmu2])/81 + (43*CA*Pi^2*Log[Q2dmu2])/18 + 
   (CA*Pi^4*Log[Q2dmu2])/24 - (2432*CA*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (17*CA*Pi^2*Log[Q2dmu2])/(9*(-1 + zb)) + (CA*Pi^4*Log[Q2dmu2])/
    (48*(-1 + zb)) - (326*CA*zb*Log[Q2dmu2])/81 + 
   (7*CA*Pi^2*zb*Log[Q2dmu2])/18 - (CA*Pi^4*zb*Log[Q2dmu2])/48 - 
   (2432*CA*zb^2*Log[Q2dmu2])/81 + (17*CA*Pi^2*zb^2*Log[Q2dmu2])/9 + 
   (CA*Pi^4*zb^2*Log[Q2dmu2])/48 - CA*del[zb]*Log[Q2dmu2] + 
   (CA*Pi^2*del[zb]*Log[Q2dmu2])/4 + (CA*Pi^4*del[zb]*Log[Q2dmu2])/96 + 
   (920*CA*G[0, zb]*Log[Q2dmu2])/27 - (35*CA*Pi^2*G[0, zb]*Log[Q2dmu2])/12 + 
   (812*CA*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (164*CA*zb*G[0, zb]*Log[Q2dmu2])/27 + (CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/
    12 + (812*CA*zb^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (23*CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/12 - (460*CA*G[1, zb]*Log[Q2dmu2])/
    27 + (35*CA*Pi^2*G[1, zb]*Log[Q2dmu2])/24 - (406*CA*G[1, zb]*Log[Q2dmu2])/
    (27*(-1 + zb)) + (23*CA*Pi^2*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (2*CA*G[1, zb]*Log[Q2dmu2])/zb - (CA*Pi^2*G[1, zb]*Log[Q2dmu2])/(2*zb) - 
   (82*CA*zb*G[1, zb]*Log[Q2dmu2])/27 - (CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/
    24 - (406*CA*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (23*CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/24 - 
   (344*CA*G[0, 0, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2] - 
   (272*CA*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (56*CA*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] - (272*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] + (172*CA*G[0, 1, zb]*Log[Q2dmu2])/
    9 - 2*CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2] + (136*CA*G[0, 1, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) - (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[0, 1, zb]*Log[Q2dmu2])/zb + (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
   (28*CA*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + CA*Pi^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] + (136*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   CA*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2] + (172*CA*G[1, 0, zb]*Log[Q2dmu2])/
    9 - 2*CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2] + (136*CA*G[1, 0, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) - (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 0, zb]*Log[Q2dmu2])/zb + (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
   (28*CA*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + CA*Pi^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] + (136*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   CA*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2] - (86*CA*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2] - (68*CA*G[1, 1, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) + (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2*CA*G[1, 1, zb]*Log[Q2dmu2])/zb - (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/
    (2*zb) - (14*CA*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (CA*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (68*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (CA*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (140*CA*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + (92*CA*G[0, 0, 0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) - (4*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - (46*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (8*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - (46*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (8*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + (23*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) - (4*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - (46*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (8*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + (23*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) - (4*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + (23*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) - (4*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (35*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/6 - (23*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/
    (6*(-1 + zb)) + (2*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (23*CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 - 64*CA*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] - (32*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   32*CA*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 32*CA*zb^2*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 32*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 16*CA*zb*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] + 16*CA*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 16*CA*zb*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] + 16*CA*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - (8*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + (8*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 8*CA*zb^2*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] + 32*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 16*CA*zb*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] + 16*CA*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - (8*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + (8*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 8*CA*zb^2*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] - 16*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + (4*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (4*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 4*CA*zb^2*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] + 32*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 16*CA*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] + 16*CA*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - (8*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + (8*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 8*CA*zb^2*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] - 16*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + (4*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (4*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 4*CA*zb^2*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - 16*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + (4*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (4*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 4*CA*zb^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] + 8*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 4*CA*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] + 4*CA*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - (2*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + (2*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2*CA*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 2*CA*zb^2*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2] + (230*CA*Log[Q2dmu2]^2)/27 - (35*CA*Pi^2*Log[Q2dmu2]^2)/48 + 
   (203*CA*Log[Q2dmu2]^2)/(27*(-1 + zb)) - (23*CA*Pi^2*Log[Q2dmu2]^2)/
    (48*(-1 + zb)) + (41*CA*zb*Log[Q2dmu2]^2)/27 + 
   (CA*Pi^2*zb*Log[Q2dmu2]^2)/48 + (203*CA*zb^2*Log[Q2dmu2]^2)/27 - 
   (23*CA*Pi^2*zb^2*Log[Q2dmu2]^2)/48 + (CA*del[zb]*Log[Q2dmu2]^2)/2 - 
   (CA*Pi^2*del[zb]*Log[Q2dmu2]^2)/8 - (CA*Pi^4*del[zb]*Log[Q2dmu2]^2)/192 - 
   (86*CA*G[0, zb]*Log[Q2dmu2]^2)/9 + CA*Pi^2*G[0, zb]*Log[Q2dmu2]^2 - 
   (68*CA*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (CA*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (14*CA*zb*G[0, zb]*Log[Q2dmu2]^2)/9 - (CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/
    2 - (68*CA*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 + (43*CA*G[1, zb]*Log[Q2dmu2]^2)/
    9 - (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/2 + (34*CA*G[1, zb]*Log[Q2dmu2]^2)/
    (9*(-1 + zb)) - (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CA*G[1, zb]*Log[Q2dmu2]^2)/zb + (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (7*CA*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + (CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/
    4 + (34*CA*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (35*CA*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + (23*CA*G[0, 0, zb]*Log[Q2dmu2]^2)/
    (3*(-1 + zb)) - (CA*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (35*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - (23*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/
    (6*(-1 + zb)) + (2*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (35*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - (23*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/
    (6*(-1 + zb)) + (2*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (35*CA*G[1, 1, zb]*Log[Q2dmu2]^2)/12 + (23*CA*G[1, 1, zb]*Log[Q2dmu2]^2)/
    (12*(-1 + zb)) - (CA*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (23*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/12 - 16*CA*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (8*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   8*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 8*CA*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + 8*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 4*CA*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + 4*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + (4*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) - (4*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 4*CA*zb^2*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - 4*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 2*CA*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - 2*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + (4*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) - (4*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 4*CA*zb^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - 4*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 2*CA*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - 2*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - (2*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (2*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 2*CA*zb^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 2*CA*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - CA*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 + CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (43*CA*Log[Q2dmu2]^3)/27 + (CA*Pi^2*Log[Q2dmu2]^3)/6 - 
   (34*CA*Log[Q2dmu2]^3)/(27*(-1 + zb)) + (CA*Pi^2*Log[Q2dmu2]^3)/
    (12*(-1 + zb)) - (7*CA*zb*Log[Q2dmu2]^3)/27 - 
   (CA*Pi^2*zb*Log[Q2dmu2]^3)/12 - (34*CA*zb^2*Log[Q2dmu2]^3)/27 + 
   (CA*Pi^2*zb^2*Log[Q2dmu2]^3)/12 - (CA*del[zb]*Log[Q2dmu2]^3)/6 + 
   (CA*Pi^2*del[zb]*Log[Q2dmu2]^3)/24 + (35*CA*G[0, zb]*Log[Q2dmu2]^3)/18 + 
   (23*CA*G[0, zb]*Log[Q2dmu2]^3)/(18*(-1 + zb)) - 
   (CA*zb*G[0, zb]*Log[Q2dmu2]^3)/18 + (23*CA*zb^2*G[0, zb]*Log[Q2dmu2]^3)/
    18 - (35*CA*G[1, zb]*Log[Q2dmu2]^3)/36 - (23*CA*G[1, zb]*Log[Q2dmu2]^3)/
    (36*(-1 + zb)) + (CA*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*zb*G[1, zb]*Log[Q2dmu2]^3)/36 - (23*CA*zb^2*G[1, zb]*Log[Q2dmu2]^3)/
    36 - (8*CA*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + (4*CA*G[0, 1, zb]*Log[Q2dmu2]^3)/
    3 + (2*CA*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CA*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + (4*CA*G[1, 0, zb]*Log[Q2dmu2]^3)/
    3 + (2*CA*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CA*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - (2*CA*G[1, 1, zb]*Log[Q2dmu2]^3)/
    3 - (CA*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (CA*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + (CA*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/
    3 - (CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + (35*CA*Log[Q2dmu2]^4)/144 + 
   (23*CA*Log[Q2dmu2]^4)/(144*(-1 + zb)) - (CA*zb*Log[Q2dmu2]^4)/144 + 
   (23*CA*zb^2*Log[Q2dmu2]^4)/144 + (CA*del[zb]*Log[Q2dmu2]^4)/24 - 
   (CA*Pi^2*del[zb]*Log[Q2dmu2]^4)/96 - (CA*G[0, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*G[0, zb]*Log[Q2dmu2]^4)/(6*(-1 + zb)) + (CA*zb*G[0, zb]*Log[Q2dmu2]^4)/
    6 - (CA*zb^2*G[0, zb]*Log[Q2dmu2]^4)/6 + (CA*G[1, zb]*Log[Q2dmu2]^4)/6 + 
   (CA*G[1, zb]*Log[Q2dmu2]^4)/(12*(-1 + zb)) - (CA*G[1, zb]*Log[Q2dmu2]^4)/
    (12*zb) - (CA*zb*G[1, zb]*Log[Q2dmu2]^4)/12 + 
   (CA*zb^2*G[1, zb]*Log[Q2dmu2]^4)/12 - (CA*Log[Q2dmu2]^5)/30 - 
   (CA*Log[Q2dmu2]^5)/(60*(-1 + zb)) + (CA*zb*Log[Q2dmu2]^5)/60 - 
   (CA*zb^2*Log[Q2dmu2]^5)/60 - (CA*del[zb]*Log[Q2dmu2]^5)/120 + 
   (CA*del[zb]*Log[Q2dmu2]^6)/720 - 2*CA*PlusD[zb, 0] + 
   (CA*Pi^2*PlusD[zb, 0])/2 + (CA*Pi^4*PlusD[zb, 0])/48 + 
   2*CA*Log[Q2dmu2]*PlusD[zb, 0] - (CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/2 - 
   (CA*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/48 - CA*Log[Q2dmu2]^2*PlusD[zb, 0] + 
   (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/4 + (CA*Log[Q2dmu2]^3*PlusD[zb, 0])/
    3 - (CA*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/12 - 
   (CA*Log[Q2dmu2]^4*PlusD[zb, 0])/12 + (CA*Log[Q2dmu2]^5*PlusD[zb, 0])/60 + 
   4*CA*PlusD[zb, 1] - CA*Pi^2*PlusD[zb, 1] - (CA*Pi^4*PlusD[zb, 1])/24 - 
   4*CA*Log[Q2dmu2]*PlusD[zb, 1] + CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   2*CA*Log[Q2dmu2]^2*PlusD[zb, 1] - (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/2 - 
   (2*CA*Log[Q2dmu2]^3*PlusD[zb, 1])/3 + (CA*Log[Q2dmu2]^4*PlusD[zb, 1])/6 - 
   4*CA*PlusD[zb, 2] + CA*Pi^2*PlusD[zb, 2] + 4*CA*Log[Q2dmu2]*PlusD[zb, 2] - 
   CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 2] - 2*CA*Log[Q2dmu2]^2*PlusD[zb, 2] + 
   (2*CA*Log[Q2dmu2]^3*PlusD[zb, 2])/3 + (8*CA*PlusD[zb, 3])/3 - 
   (2*CA*Pi^2*PlusD[zb, 3])/3 - (8*CA*Log[Q2dmu2]*PlusD[zb, 3])/3 + 
   (4*CA*Log[Q2dmu2]^2*PlusD[zb, 3])/3 - (4*CA*PlusD[zb, 4])/3 + 
   (4*CA*Log[Q2dmu2]*PlusD[zb, 4])/3 + (8*CA*PlusD[zb, 5])/15 - 
   (602*CA*Zeta[3])/27 + (7*CA*Pi^2*Zeta[3])/3 - 
   (476*CA*Zeta[3])/(27*(-1 + zb)) + (7*CA*Pi^2*Zeta[3])/(6*(-1 + zb)) - 
   (98*CA*zb*Zeta[3])/27 - (7*CA*Pi^2*zb*Zeta[3])/6 - 
   (476*CA*zb^2*Zeta[3])/27 + (7*CA*Pi^2*zb^2*Zeta[3])/6 - 
   (7*CA*del[zb]*Zeta[3])/3 + (7*CA*Pi^2*del[zb]*Zeta[3])/12 + 
   (245*CA*G[0, zb]*Zeta[3])/9 + (161*CA*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (7*CA*zb*G[0, zb]*Zeta[3])/9 + (161*CA*zb^2*G[0, zb]*Zeta[3])/9 - 
   (245*CA*G[1, zb]*Zeta[3])/18 - (161*CA*G[1, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (14*CA*G[1, zb]*Zeta[3])/(3*zb) + (7*CA*zb*G[1, zb]*Zeta[3])/18 - 
   (161*CA*zb^2*G[1, zb]*Zeta[3])/18 - (112*CA*G[0, 0, zb]*Zeta[3])/3 - 
   (56*CA*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + (56*CA*zb*G[0, 0, zb]*Zeta[3])/
    3 - (56*CA*zb^2*G[0, 0, zb]*Zeta[3])/3 + (56*CA*G[0, 1, zb]*Zeta[3])/3 + 
   (28*CA*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - (28*CA*G[0, 1, zb]*Zeta[3])/
    (3*zb) - (28*CA*zb*G[0, 1, zb]*Zeta[3])/3 + 
   (28*CA*zb^2*G[0, 1, zb]*Zeta[3])/3 + (56*CA*G[1, 0, zb]*Zeta[3])/3 + 
   (28*CA*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - (28*CA*G[1, 0, zb]*Zeta[3])/
    (3*zb) - (28*CA*zb*G[1, 0, zb]*Zeta[3])/3 + 
   (28*CA*zb^2*G[1, 0, zb]*Zeta[3])/3 - (28*CA*G[1, 1, zb]*Zeta[3])/3 - 
   (14*CA*G[1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + (14*CA*G[1, 1, zb]*Zeta[3])/
    (3*zb) + (14*CA*zb*G[1, 1, zb]*Zeta[3])/3 - 
   (14*CA*zb^2*G[1, 1, zb]*Zeta[3])/3 + (245*CA*Log[Q2dmu2]*Zeta[3])/18 + 
   (161*CA*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
   (7*CA*zb*Log[Q2dmu2]*Zeta[3])/18 + (161*CA*zb^2*Log[Q2dmu2]*Zeta[3])/18 + 
   (7*CA*del[zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CA*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (56*CA*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (28*CA*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CA*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CA*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (14*CA*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (14*CA*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CA*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CA*Log[Q2dmu2]^2*Zeta[3])/3 - (7*CA*Log[Q2dmu2]^2*Zeta[3])/
    (3*(-1 + zb)) + (7*CA*zb*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CA*zb^2*Log[Q2dmu2]^2*Zeta[3])/3 - (7*CA*del[zb]*Log[Q2dmu2]^2*Zeta[3])/
    6 + (7*CA*del[zb]*Log[Q2dmu2]^3*Zeta[3])/18 + 
   (14*CA*PlusD[zb, 0]*Zeta[3])/3 - (7*CA*Pi^2*PlusD[zb, 0]*Zeta[3])/6 - 
   (14*CA*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   (7*CA*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (28*CA*PlusD[zb, 1]*Zeta[3])/
    3 + (28*CA*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 + 
   (28*CA*PlusD[zb, 2]*Zeta[3])/3 + (49*CA*del[zb]*Zeta[3]^2)/18 - 
   (124*CA*Zeta[5])/5 - (62*CA*Zeta[5])/(5*(-1 + zb)) + 
   (62*CA*zb*Zeta[5])/5 - (62*CA*zb^2*Zeta[5])/5 - 
   (31*CA*del[zb]*Zeta[5])/5 + (31*CA*del[zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (62*CA*PlusD[zb, 0]*Zeta[5])/5) + 
 ep^5*((88946*CA)/729 - (1297*CA*Pi^2)/162 - (43*CA*Pi^4)/432 - 
   (19*CA*Pi^6)/1440 + (87488*CA)/(729*(-1 + zb)) - 
   (608*CA*Pi^2)/(81*(-1 + zb)) - (17*CA*Pi^4)/(216*(-1 + zb)) - 
   (19*CA*Pi^6)/(2880*(-1 + zb)) + (1466*CA*zb)/729 - (163*CA*Pi^2*zb)/162 - 
   (7*CA*Pi^4*zb)/432 + (19*CA*Pi^6*zb)/2880 + (87488*CA*zb^2)/729 - 
   (608*CA*Pi^2*zb^2)/81 - (17*CA*Pi^4*zb^2)/216 - (19*CA*Pi^6*zb^2)/2880 + 
   CA*del[zb] - (CA*Pi^2*del[zb])/4 - (CA*Pi^4*del[zb])/96 - 
   (19*CA*Pi^6*del[zb])/5760 - (30140*CA*G[0, zb])/243 + 
   (230*CA*Pi^2*G[0, zb])/27 + (35*CA*Pi^4*G[0, zb])/288 - 
   (29168*CA*G[0, zb])/(243*(-1 + zb)) + (203*CA*Pi^2*G[0, zb])/
    (27*(-1 + zb)) + (23*CA*Pi^4*G[0, zb])/(288*(-1 + zb)) - 
   (1952*CA*zb*G[0, zb])/243 + (41*CA*Pi^2*zb*G[0, zb])/27 - 
   (CA*Pi^4*zb*G[0, zb])/288 - (29168*CA*zb^2*G[0, zb])/243 + 
   (203*CA*Pi^2*zb^2*G[0, zb])/27 + (23*CA*Pi^4*zb^2*G[0, zb])/288 + 
   (15070*CA*G[1, zb])/243 - (115*CA*Pi^2*G[1, zb])/27 - 
   (35*CA*Pi^4*G[1, zb])/576 + (14584*CA*G[1, zb])/(243*(-1 + zb)) - 
   (203*CA*Pi^2*G[1, zb])/(54*(-1 + zb)) - (23*CA*Pi^4*G[1, zb])/
    (576*(-1 + zb)) - (2*CA*G[1, zb])/zb + (CA*Pi^2*G[1, zb])/(2*zb) + 
   (CA*Pi^4*G[1, zb])/(48*zb) + (976*CA*zb*G[1, zb])/243 - 
   (41*CA*Pi^2*zb*G[1, zb])/54 + (CA*Pi^4*zb*G[1, zb])/576 + 
   (14584*CA*zb^2*G[1, zb])/243 - (203*CA*Pi^2*zb^2*G[1, zb])/54 - 
   (23*CA*Pi^4*zb^2*G[1, zb])/576 + (10376*CA*G[0, 0, zb])/81 - 
   (86*CA*Pi^2*G[0, 0, zb])/9 - (CA*Pi^4*G[0, 0, zb])/6 + 
   (9728*CA*G[0, 0, zb])/(81*(-1 + zb)) - (68*CA*Pi^2*G[0, 0, zb])/
    (9*(-1 + zb)) - (CA*Pi^4*G[0, 0, zb])/(12*(-1 + zb)) + 
   (1304*CA*zb*G[0, 0, zb])/81 - (14*CA*Pi^2*zb*G[0, 0, zb])/9 + 
   (CA*Pi^4*zb*G[0, 0, zb])/12 + (9728*CA*zb^2*G[0, 0, zb])/81 - 
   (68*CA*Pi^2*zb^2*G[0, 0, zb])/9 - (CA*Pi^4*zb^2*G[0, 0, zb])/12 - 
   (5188*CA*G[0, 1, zb])/81 + (43*CA*Pi^2*G[0, 1, zb])/9 + 
   (CA*Pi^4*G[0, 1, zb])/12 - (4864*CA*G[0, 1, zb])/(81*(-1 + zb)) + 
   (34*CA*Pi^2*G[0, 1, zb])/(9*(-1 + zb)) + (CA*Pi^4*G[0, 1, zb])/
    (24*(-1 + zb)) + (4*CA*G[0, 1, zb])/zb - (CA*Pi^2*G[0, 1, zb])/zb - 
   (CA*Pi^4*G[0, 1, zb])/(24*zb) - (652*CA*zb*G[0, 1, zb])/81 + 
   (7*CA*Pi^2*zb*G[0, 1, zb])/9 - (CA*Pi^4*zb*G[0, 1, zb])/24 - 
   (4864*CA*zb^2*G[0, 1, zb])/81 + (34*CA*Pi^2*zb^2*G[0, 1, zb])/9 + 
   (CA*Pi^4*zb^2*G[0, 1, zb])/24 - (5188*CA*G[1, 0, zb])/81 + 
   (43*CA*Pi^2*G[1, 0, zb])/9 + (CA*Pi^4*G[1, 0, zb])/12 - 
   (4864*CA*G[1, 0, zb])/(81*(-1 + zb)) + (34*CA*Pi^2*G[1, 0, zb])/
    (9*(-1 + zb)) + (CA*Pi^4*G[1, 0, zb])/(24*(-1 + zb)) + 
   (4*CA*G[1, 0, zb])/zb - (CA*Pi^2*G[1, 0, zb])/zb - 
   (CA*Pi^4*G[1, 0, zb])/(24*zb) - (652*CA*zb*G[1, 0, zb])/81 + 
   (7*CA*Pi^2*zb*G[1, 0, zb])/9 - (CA*Pi^4*zb*G[1, 0, zb])/24 - 
   (4864*CA*zb^2*G[1, 0, zb])/81 + (34*CA*Pi^2*zb^2*G[1, 0, zb])/9 + 
   (CA*Pi^4*zb^2*G[1, 0, zb])/24 + (2594*CA*G[1, 1, zb])/81 - 
   (43*CA*Pi^2*G[1, 1, zb])/18 - (CA*Pi^4*G[1, 1, zb])/24 + 
   (2432*CA*G[1, 1, zb])/(81*(-1 + zb)) - (17*CA*Pi^2*G[1, 1, zb])/
    (9*(-1 + zb)) - (CA*Pi^4*G[1, 1, zb])/(48*(-1 + zb)) - 
   (2*CA*G[1, 1, zb])/zb + (CA*Pi^2*G[1, 1, zb])/(2*zb) + 
   (CA*Pi^4*G[1, 1, zb])/(48*zb) + (326*CA*zb*G[1, 1, zb])/81 - 
   (7*CA*Pi^2*zb*G[1, 1, zb])/18 + (CA*Pi^4*zb*G[1, 1, zb])/48 + 
   (2432*CA*zb^2*G[1, 1, zb])/81 - (17*CA*Pi^2*zb^2*G[1, 1, zb])/9 - 
   (CA*Pi^4*zb^2*G[1, 1, zb])/48 - (3680*CA*G[0, 0, 0, zb])/27 + 
   (35*CA*Pi^2*G[0, 0, 0, zb])/3 - (3248*CA*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, 0, 0, zb])/(3*(-1 + zb)) - (656*CA*zb*G[0, 0, 0, zb])/
    27 - (CA*Pi^2*zb*G[0, 0, 0, zb])/3 - (3248*CA*zb^2*G[0, 0, 0, zb])/27 + 
   (23*CA*Pi^2*zb^2*G[0, 0, 0, zb])/3 + (1840*CA*G[0, 0, 1, zb])/27 - 
   (35*CA*Pi^2*G[0, 0, 1, zb])/6 + (1624*CA*G[0, 0, 1, zb])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, 0, 1, zb])/(6*(-1 + zb)) - (8*CA*G[0, 0, 1, zb])/zb + 
   (2*CA*Pi^2*G[0, 0, 1, zb])/zb + (328*CA*zb*G[0, 0, 1, zb])/27 + 
   (CA*Pi^2*zb*G[0, 0, 1, zb])/6 + (1624*CA*zb^2*G[0, 0, 1, zb])/27 - 
   (23*CA*Pi^2*zb^2*G[0, 0, 1, zb])/6 + (1840*CA*G[0, 1, 0, zb])/27 - 
   (35*CA*Pi^2*G[0, 1, 0, zb])/6 + (1624*CA*G[0, 1, 0, zb])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, 1, 0, zb])/(6*(-1 + zb)) - (8*CA*G[0, 1, 0, zb])/zb + 
   (2*CA*Pi^2*G[0, 1, 0, zb])/zb + (328*CA*zb*G[0, 1, 0, zb])/27 + 
   (CA*Pi^2*zb*G[0, 1, 0, zb])/6 + (1624*CA*zb^2*G[0, 1, 0, zb])/27 - 
   (23*CA*Pi^2*zb^2*G[0, 1, 0, zb])/6 - (920*CA*G[0, 1, 1, zb])/27 + 
   (35*CA*Pi^2*G[0, 1, 1, zb])/12 - (812*CA*G[0, 1, 1, zb])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, 1, 1, zb])/(12*(-1 + zb)) + (4*CA*G[0, 1, 1, zb])/zb - 
   (CA*Pi^2*G[0, 1, 1, zb])/zb - (164*CA*zb*G[0, 1, 1, zb])/27 - 
   (CA*Pi^2*zb*G[0, 1, 1, zb])/12 - (812*CA*zb^2*G[0, 1, 1, zb])/27 + 
   (23*CA*Pi^2*zb^2*G[0, 1, 1, zb])/12 + (1840*CA*G[1, 0, 0, zb])/27 - 
   (35*CA*Pi^2*G[1, 0, 0, zb])/6 + (1624*CA*G[1, 0, 0, zb])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[1, 0, 0, zb])/(6*(-1 + zb)) - (8*CA*G[1, 0, 0, zb])/zb + 
   (2*CA*Pi^2*G[1, 0, 0, zb])/zb + (328*CA*zb*G[1, 0, 0, zb])/27 + 
   (CA*Pi^2*zb*G[1, 0, 0, zb])/6 + (1624*CA*zb^2*G[1, 0, 0, zb])/27 - 
   (23*CA*Pi^2*zb^2*G[1, 0, 0, zb])/6 - (920*CA*G[1, 0, 1, zb])/27 + 
   (35*CA*Pi^2*G[1, 0, 1, zb])/12 - (812*CA*G[1, 0, 1, zb])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[1, 0, 1, zb])/(12*(-1 + zb)) + (4*CA*G[1, 0, 1, zb])/zb - 
   (CA*Pi^2*G[1, 0, 1, zb])/zb - (164*CA*zb*G[1, 0, 1, zb])/27 - 
   (CA*Pi^2*zb*G[1, 0, 1, zb])/12 - (812*CA*zb^2*G[1, 0, 1, zb])/27 + 
   (23*CA*Pi^2*zb^2*G[1, 0, 1, zb])/12 - (920*CA*G[1, 1, 0, zb])/27 + 
   (35*CA*Pi^2*G[1, 1, 0, zb])/12 - (812*CA*G[1, 1, 0, zb])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[1, 1, 0, zb])/(12*(-1 + zb)) + (4*CA*G[1, 1, 0, zb])/zb - 
   (CA*Pi^2*G[1, 1, 0, zb])/zb - (164*CA*zb*G[1, 1, 0, zb])/27 - 
   (CA*Pi^2*zb*G[1, 1, 0, zb])/12 - (812*CA*zb^2*G[1, 1, 0, zb])/27 + 
   (23*CA*Pi^2*zb^2*G[1, 1, 0, zb])/12 + (460*CA*G[1, 1, 1, zb])/27 - 
   (35*CA*Pi^2*G[1, 1, 1, zb])/24 + (406*CA*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[1, 1, 1, zb])/(24*(-1 + zb)) - (2*CA*G[1, 1, 1, zb])/zb + 
   (CA*Pi^2*G[1, 1, 1, zb])/(2*zb) + (82*CA*zb*G[1, 1, 1, zb])/27 + 
   (CA*Pi^2*zb*G[1, 1, 1, zb])/24 + (406*CA*zb^2*G[1, 1, 1, zb])/27 - 
   (23*CA*Pi^2*zb^2*G[1, 1, 1, zb])/24 + (1376*CA*G[0, 0, 0, 0, zb])/9 - 
   16*CA*Pi^2*G[0, 0, 0, 0, zb] + (1088*CA*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (8*CA*Pi^2*G[0, 0, 0, 0, zb])/(-1 + zb) + (224*CA*zb*G[0, 0, 0, 0, zb])/
    9 + 8*CA*Pi^2*zb*G[0, 0, 0, 0, zb] + (1088*CA*zb^2*G[0, 0, 0, 0, zb])/9 - 
   8*CA*Pi^2*zb^2*G[0, 0, 0, 0, zb] - (688*CA*G[0, 0, 0, 1, zb])/9 + 
   8*CA*Pi^2*G[0, 0, 0, 1, zb] - (544*CA*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (4*CA*Pi^2*G[0, 0, 0, 1, zb])/(-1 + zb) + (16*CA*G[0, 0, 0, 1, zb])/zb - 
   (4*CA*Pi^2*G[0, 0, 0, 1, zb])/zb - (112*CA*zb*G[0, 0, 0, 1, zb])/9 - 
   4*CA*Pi^2*zb*G[0, 0, 0, 1, zb] - (544*CA*zb^2*G[0, 0, 0, 1, zb])/9 + 
   4*CA*Pi^2*zb^2*G[0, 0, 0, 1, zb] - (688*CA*G[0, 0, 1, 0, zb])/9 + 
   8*CA*Pi^2*G[0, 0, 1, 0, zb] - (544*CA*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (4*CA*Pi^2*G[0, 0, 1, 0, zb])/(-1 + zb) + (16*CA*G[0, 0, 1, 0, zb])/zb - 
   (4*CA*Pi^2*G[0, 0, 1, 0, zb])/zb - (112*CA*zb*G[0, 0, 1, 0, zb])/9 - 
   4*CA*Pi^2*zb*G[0, 0, 1, 0, zb] - (544*CA*zb^2*G[0, 0, 1, 0, zb])/9 + 
   4*CA*Pi^2*zb^2*G[0, 0, 1, 0, zb] + (344*CA*G[0, 0, 1, 1, zb])/9 - 
   4*CA*Pi^2*G[0, 0, 1, 1, zb] + (272*CA*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (2*CA*Pi^2*G[0, 0, 1, 1, zb])/(-1 + zb) - (8*CA*G[0, 0, 1, 1, zb])/zb + 
   (2*CA*Pi^2*G[0, 0, 1, 1, zb])/zb + (56*CA*zb*G[0, 0, 1, 1, zb])/9 + 
   2*CA*Pi^2*zb*G[0, 0, 1, 1, zb] + (272*CA*zb^2*G[0, 0, 1, 1, zb])/9 - 
   2*CA*Pi^2*zb^2*G[0, 0, 1, 1, zb] - (688*CA*G[0, 1, 0, 0, zb])/9 + 
   8*CA*Pi^2*G[0, 1, 0, 0, zb] - (544*CA*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (4*CA*Pi^2*G[0, 1, 0, 0, zb])/(-1 + zb) + (16*CA*G[0, 1, 0, 0, zb])/zb - 
   (4*CA*Pi^2*G[0, 1, 0, 0, zb])/zb - (112*CA*zb*G[0, 1, 0, 0, zb])/9 - 
   4*CA*Pi^2*zb*G[0, 1, 0, 0, zb] - (544*CA*zb^2*G[0, 1, 0, 0, zb])/9 + 
   4*CA*Pi^2*zb^2*G[0, 1, 0, 0, zb] + (344*CA*G[0, 1, 0, 1, zb])/9 - 
   4*CA*Pi^2*G[0, 1, 0, 1, zb] + (272*CA*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (2*CA*Pi^2*G[0, 1, 0, 1, zb])/(-1 + zb) - (8*CA*G[0, 1, 0, 1, zb])/zb + 
   (2*CA*Pi^2*G[0, 1, 0, 1, zb])/zb + (56*CA*zb*G[0, 1, 0, 1, zb])/9 + 
   2*CA*Pi^2*zb*G[0, 1, 0, 1, zb] + (272*CA*zb^2*G[0, 1, 0, 1, zb])/9 - 
   2*CA*Pi^2*zb^2*G[0, 1, 0, 1, zb] + (344*CA*G[0, 1, 1, 0, zb])/9 - 
   4*CA*Pi^2*G[0, 1, 1, 0, zb] + (272*CA*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (2*CA*Pi^2*G[0, 1, 1, 0, zb])/(-1 + zb) - (8*CA*G[0, 1, 1, 0, zb])/zb + 
   (2*CA*Pi^2*G[0, 1, 1, 0, zb])/zb + (56*CA*zb*G[0, 1, 1, 0, zb])/9 + 
   2*CA*Pi^2*zb*G[0, 1, 1, 0, zb] + (272*CA*zb^2*G[0, 1, 1, 0, zb])/9 - 
   2*CA*Pi^2*zb^2*G[0, 1, 1, 0, zb] - (172*CA*G[0, 1, 1, 1, zb])/9 + 
   2*CA*Pi^2*G[0, 1, 1, 1, zb] - (136*CA*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[0, 1, 1, 1, zb])/(-1 + zb) + (4*CA*G[0, 1, 1, 1, zb])/zb - 
   (CA*Pi^2*G[0, 1, 1, 1, zb])/zb - (28*CA*zb*G[0, 1, 1, 1, zb])/9 - 
   CA*Pi^2*zb*G[0, 1, 1, 1, zb] - (136*CA*zb^2*G[0, 1, 1, 1, zb])/9 + 
   CA*Pi^2*zb^2*G[0, 1, 1, 1, zb] - (688*CA*G[1, 0, 0, 0, zb])/9 + 
   8*CA*Pi^2*G[1, 0, 0, 0, zb] - (544*CA*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (4*CA*Pi^2*G[1, 0, 0, 0, zb])/(-1 + zb) + (16*CA*G[1, 0, 0, 0, zb])/zb - 
   (4*CA*Pi^2*G[1, 0, 0, 0, zb])/zb - (112*CA*zb*G[1, 0, 0, 0, zb])/9 - 
   4*CA*Pi^2*zb*G[1, 0, 0, 0, zb] - (544*CA*zb^2*G[1, 0, 0, 0, zb])/9 + 
   4*CA*Pi^2*zb^2*G[1, 0, 0, 0, zb] + (344*CA*G[1, 0, 0, 1, zb])/9 - 
   4*CA*Pi^2*G[1, 0, 0, 1, zb] + (272*CA*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (2*CA*Pi^2*G[1, 0, 0, 1, zb])/(-1 + zb) - (8*CA*G[1, 0, 0, 1, zb])/zb + 
   (2*CA*Pi^2*G[1, 0, 0, 1, zb])/zb + (56*CA*zb*G[1, 0, 0, 1, zb])/9 + 
   2*CA*Pi^2*zb*G[1, 0, 0, 1, zb] + (272*CA*zb^2*G[1, 0, 0, 1, zb])/9 - 
   2*CA*Pi^2*zb^2*G[1, 0, 0, 1, zb] + (344*CA*G[1, 0, 1, 0, zb])/9 - 
   4*CA*Pi^2*G[1, 0, 1, 0, zb] + (272*CA*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (2*CA*Pi^2*G[1, 0, 1, 0, zb])/(-1 + zb) - (8*CA*G[1, 0, 1, 0, zb])/zb + 
   (2*CA*Pi^2*G[1, 0, 1, 0, zb])/zb + (56*CA*zb*G[1, 0, 1, 0, zb])/9 + 
   2*CA*Pi^2*zb*G[1, 0, 1, 0, zb] + (272*CA*zb^2*G[1, 0, 1, 0, zb])/9 - 
   2*CA*Pi^2*zb^2*G[1, 0, 1, 0, zb] - (172*CA*G[1, 0, 1, 1, zb])/9 + 
   2*CA*Pi^2*G[1, 0, 1, 1, zb] - (136*CA*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 0, 1, 1, zb])/(-1 + zb) + (4*CA*G[1, 0, 1, 1, zb])/zb - 
   (CA*Pi^2*G[1, 0, 1, 1, zb])/zb - (28*CA*zb*G[1, 0, 1, 1, zb])/9 - 
   CA*Pi^2*zb*G[1, 0, 1, 1, zb] - (136*CA*zb^2*G[1, 0, 1, 1, zb])/9 + 
   CA*Pi^2*zb^2*G[1, 0, 1, 1, zb] + (344*CA*G[1, 1, 0, 0, zb])/9 - 
   4*CA*Pi^2*G[1, 1, 0, 0, zb] + (272*CA*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (2*CA*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) - (8*CA*G[1, 1, 0, 0, zb])/zb + 
   (2*CA*Pi^2*G[1, 1, 0, 0, zb])/zb + (56*CA*zb*G[1, 1, 0, 0, zb])/9 + 
   2*CA*Pi^2*zb*G[1, 1, 0, 0, zb] + (272*CA*zb^2*G[1, 1, 0, 0, zb])/9 - 
   2*CA*Pi^2*zb^2*G[1, 1, 0, 0, zb] - (172*CA*G[1, 1, 0, 1, zb])/9 + 
   2*CA*Pi^2*G[1, 1, 0, 1, zb] - (136*CA*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 1, 0, 1, zb])/(-1 + zb) + (4*CA*G[1, 1, 0, 1, zb])/zb - 
   (CA*Pi^2*G[1, 1, 0, 1, zb])/zb - (28*CA*zb*G[1, 1, 0, 1, zb])/9 - 
   CA*Pi^2*zb*G[1, 1, 0, 1, zb] - (136*CA*zb^2*G[1, 1, 0, 1, zb])/9 + 
   CA*Pi^2*zb^2*G[1, 1, 0, 1, zb] - (172*CA*G[1, 1, 1, 0, zb])/9 + 
   2*CA*Pi^2*G[1, 1, 1, 0, zb] - (136*CA*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 1, 1, 0, zb])/(-1 + zb) + (4*CA*G[1, 1, 1, 0, zb])/zb - 
   (CA*Pi^2*G[1, 1, 1, 0, zb])/zb - (28*CA*zb*G[1, 1, 1, 0, zb])/9 - 
   CA*Pi^2*zb*G[1, 1, 1, 0, zb] - (136*CA*zb^2*G[1, 1, 1, 0, zb])/9 + 
   CA*Pi^2*zb^2*G[1, 1, 1, 0, zb] + (86*CA*G[1, 1, 1, 1, zb])/9 - 
   CA*Pi^2*G[1, 1, 1, 1, zb] + (68*CA*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - (2*CA*G[1, 1, 1, 1, zb])/zb + 
   (CA*Pi^2*G[1, 1, 1, 1, zb])/(2*zb) + (14*CA*zb*G[1, 1, 1, 1, zb])/9 + 
   (CA*Pi^2*zb*G[1, 1, 1, 1, zb])/2 + (68*CA*zb^2*G[1, 1, 1, 1, zb])/9 - 
   (CA*Pi^2*zb^2*G[1, 1, 1, 1, zb])/2 - (560*CA*G[0, 0, 0, 0, 0, zb])/3 - 
   (368*CA*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*zb*G[0, 0, 0, 0, 0, zb])/3 - (368*CA*zb^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (280*CA*G[0, 0, 0, 0, 1, zb])/3 + (184*CA*G[0, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CA*G[0, 0, 0, 0, 1, zb])/zb - 
   (8*CA*zb*G[0, 0, 0, 0, 1, zb])/3 + (184*CA*zb^2*G[0, 0, 0, 0, 1, zb])/3 + 
   (280*CA*G[0, 0, 0, 1, 0, zb])/3 + (184*CA*G[0, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (32*CA*G[0, 0, 0, 1, 0, zb])/zb - 
   (8*CA*zb*G[0, 0, 0, 1, 0, zb])/3 + (184*CA*zb^2*G[0, 0, 0, 1, 0, zb])/3 - 
   (140*CA*G[0, 0, 0, 1, 1, zb])/3 - (92*CA*G[0, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (16*CA*G[0, 0, 0, 1, 1, zb])/zb + 
   (4*CA*zb*G[0, 0, 0, 1, 1, zb])/3 - (92*CA*zb^2*G[0, 0, 0, 1, 1, zb])/3 + 
   (280*CA*G[0, 0, 1, 0, 0, zb])/3 + (184*CA*G[0, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (32*CA*G[0, 0, 1, 0, 0, zb])/zb - 
   (8*CA*zb*G[0, 0, 1, 0, 0, zb])/3 + (184*CA*zb^2*G[0, 0, 1, 0, 0, zb])/3 - 
   (140*CA*G[0, 0, 1, 0, 1, zb])/3 - (92*CA*G[0, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CA*G[0, 0, 1, 0, 1, zb])/zb + 
   (4*CA*zb*G[0, 0, 1, 0, 1, zb])/3 - (92*CA*zb^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (140*CA*G[0, 0, 1, 1, 0, zb])/3 - (92*CA*G[0, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CA*G[0, 0, 1, 1, 0, zb])/zb + 
   (4*CA*zb*G[0, 0, 1, 1, 0, zb])/3 - (92*CA*zb^2*G[0, 0, 1, 1, 0, zb])/3 + 
   (70*CA*G[0, 0, 1, 1, 1, zb])/3 + (46*CA*G[0, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CA*G[0, 0, 1, 1, 1, zb])/zb - 
   (2*CA*zb*G[0, 0, 1, 1, 1, zb])/3 + (46*CA*zb^2*G[0, 0, 1, 1, 1, zb])/3 + 
   (280*CA*G[0, 1, 0, 0, 0, zb])/3 + (184*CA*G[0, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (32*CA*G[0, 1, 0, 0, 0, zb])/zb - 
   (8*CA*zb*G[0, 1, 0, 0, 0, zb])/3 + (184*CA*zb^2*G[0, 1, 0, 0, 0, zb])/3 - 
   (140*CA*G[0, 1, 0, 0, 1, zb])/3 - (92*CA*G[0, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CA*G[0, 1, 0, 0, 1, zb])/zb + 
   (4*CA*zb*G[0, 1, 0, 0, 1, zb])/3 - (92*CA*zb^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (140*CA*G[0, 1, 0, 1, 0, zb])/3 - (92*CA*G[0, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CA*G[0, 1, 0, 1, 0, zb])/zb + 
   (4*CA*zb*G[0, 1, 0, 1, 0, zb])/3 - (92*CA*zb^2*G[0, 1, 0, 1, 0, zb])/3 + 
   (70*CA*G[0, 1, 0, 1, 1, zb])/3 + (46*CA*G[0, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CA*G[0, 1, 0, 1, 1, zb])/zb - 
   (2*CA*zb*G[0, 1, 0, 1, 1, zb])/3 + (46*CA*zb^2*G[0, 1, 0, 1, 1, zb])/3 - 
   (140*CA*G[0, 1, 1, 0, 0, zb])/3 - (92*CA*G[0, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (16*CA*G[0, 1, 1, 0, 0, zb])/zb + 
   (4*CA*zb*G[0, 1, 1, 0, 0, zb])/3 - (92*CA*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (70*CA*G[0, 1, 1, 0, 1, zb])/3 + (46*CA*G[0, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CA*G[0, 1, 1, 0, 1, zb])/zb - 
   (2*CA*zb*G[0, 1, 1, 0, 1, zb])/3 + (46*CA*zb^2*G[0, 1, 1, 0, 1, zb])/3 + 
   (70*CA*G[0, 1, 1, 1, 0, zb])/3 + (46*CA*G[0, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (8*CA*G[0, 1, 1, 1, 0, zb])/zb - 
   (2*CA*zb*G[0, 1, 1, 1, 0, zb])/3 + (46*CA*zb^2*G[0, 1, 1, 1, 0, zb])/3 - 
   (35*CA*G[0, 1, 1, 1, 1, zb])/3 - (23*CA*G[0, 1, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (4*CA*G[0, 1, 1, 1, 1, zb])/zb + 
   (CA*zb*G[0, 1, 1, 1, 1, zb])/3 - (23*CA*zb^2*G[0, 1, 1, 1, 1, zb])/3 + 
   (280*CA*G[1, 0, 0, 0, 0, zb])/3 + (184*CA*G[1, 0, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (32*CA*G[1, 0, 0, 0, 0, zb])/zb - 
   (8*CA*zb*G[1, 0, 0, 0, 0, zb])/3 + (184*CA*zb^2*G[1, 0, 0, 0, 0, zb])/3 - 
   (140*CA*G[1, 0, 0, 0, 1, zb])/3 - (92*CA*G[1, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CA*G[1, 0, 0, 0, 1, zb])/zb + 
   (4*CA*zb*G[1, 0, 0, 0, 1, zb])/3 - (92*CA*zb^2*G[1, 0, 0, 0, 1, zb])/3 - 
   (140*CA*G[1, 0, 0, 1, 0, zb])/3 - (92*CA*G[1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CA*G[1, 0, 0, 1, 0, zb])/zb + 
   (4*CA*zb*G[1, 0, 0, 1, 0, zb])/3 - (92*CA*zb^2*G[1, 0, 0, 1, 0, zb])/3 + 
   (70*CA*G[1, 0, 0, 1, 1, zb])/3 + (46*CA*G[1, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CA*G[1, 0, 0, 1, 1, zb])/zb - 
   (2*CA*zb*G[1, 0, 0, 1, 1, zb])/3 + (46*CA*zb^2*G[1, 0, 0, 1, 1, zb])/3 - 
   (140*CA*G[1, 0, 1, 0, 0, zb])/3 - (92*CA*G[1, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (16*CA*G[1, 0, 1, 0, 0, zb])/zb + 
   (4*CA*zb*G[1, 0, 1, 0, 0, zb])/3 - (92*CA*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (70*CA*G[1, 0, 1, 0, 1, zb])/3 + (46*CA*G[1, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CA*G[1, 0, 1, 0, 1, zb])/zb - 
   (2*CA*zb*G[1, 0, 1, 0, 1, zb])/3 + (46*CA*zb^2*G[1, 0, 1, 0, 1, zb])/3 + 
   (70*CA*G[1, 0, 1, 1, 0, zb])/3 + (46*CA*G[1, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (8*CA*G[1, 0, 1, 1, 0, zb])/zb - 
   (2*CA*zb*G[1, 0, 1, 1, 0, zb])/3 + (46*CA*zb^2*G[1, 0, 1, 1, 0, zb])/3 - 
   (35*CA*G[1, 0, 1, 1, 1, zb])/3 - (23*CA*G[1, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (4*CA*G[1, 0, 1, 1, 1, zb])/zb + 
   (CA*zb*G[1, 0, 1, 1, 1, zb])/3 - (23*CA*zb^2*G[1, 0, 1, 1, 1, zb])/3 - 
   (140*CA*G[1, 1, 0, 0, 0, zb])/3 - (92*CA*G[1, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (16*CA*G[1, 1, 0, 0, 0, zb])/zb + 
   (4*CA*zb*G[1, 1, 0, 0, 0, zb])/3 - (92*CA*zb^2*G[1, 1, 0, 0, 0, zb])/3 + 
   (70*CA*G[1, 1, 0, 0, 1, zb])/3 + (46*CA*G[1, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CA*G[1, 1, 0, 0, 1, zb])/zb - 
   (2*CA*zb*G[1, 1, 0, 0, 1, zb])/3 + (46*CA*zb^2*G[1, 1, 0, 0, 1, zb])/3 + 
   (70*CA*G[1, 1, 0, 1, 0, zb])/3 + (46*CA*G[1, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (8*CA*G[1, 1, 0, 1, 0, zb])/zb - 
   (2*CA*zb*G[1, 1, 0, 1, 0, zb])/3 + (46*CA*zb^2*G[1, 1, 0, 1, 0, zb])/3 - 
   (35*CA*G[1, 1, 0, 1, 1, zb])/3 - (23*CA*G[1, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (4*CA*G[1, 1, 0, 1, 1, zb])/zb + 
   (CA*zb*G[1, 1, 0, 1, 1, zb])/3 - (23*CA*zb^2*G[1, 1, 0, 1, 1, zb])/3 + 
   (70*CA*G[1, 1, 1, 0, 0, zb])/3 + (46*CA*G[1, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (8*CA*G[1, 1, 1, 0, 0, zb])/zb - 
   (2*CA*zb*G[1, 1, 1, 0, 0, zb])/3 + (46*CA*zb^2*G[1, 1, 1, 0, 0, zb])/3 - 
   (35*CA*G[1, 1, 1, 0, 1, zb])/3 - (23*CA*G[1, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (4*CA*G[1, 1, 1, 0, 1, zb])/zb + 
   (CA*zb*G[1, 1, 1, 0, 1, zb])/3 - (23*CA*zb^2*G[1, 1, 1, 0, 1, zb])/3 - 
   (35*CA*G[1, 1, 1, 1, 0, zb])/3 - (23*CA*G[1, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (4*CA*G[1, 1, 1, 1, 0, zb])/zb + 
   (CA*zb*G[1, 1, 1, 1, 0, zb])/3 - (23*CA*zb^2*G[1, 1, 1, 1, 0, zb])/3 + 
   (35*CA*G[1, 1, 1, 1, 1, zb])/6 + (23*CA*G[1, 1, 1, 1, 1, zb])/
    (6*(-1 + zb)) - (2*CA*G[1, 1, 1, 1, 1, zb])/zb - 
   (CA*zb*G[1, 1, 1, 1, 1, zb])/6 + (23*CA*zb^2*G[1, 1, 1, 1, 1, zb])/6 + 
   256*CA*G[0, 0, 0, 0, 0, 0, zb] + (128*CA*G[0, 0, 0, 0, 0, 0, zb])/
    (-1 + zb) - 128*CA*zb*G[0, 0, 0, 0, 0, 0, zb] + 
   128*CA*zb^2*G[0, 0, 0, 0, 0, 0, zb] - 128*CA*G[0, 0, 0, 0, 0, 1, zb] - 
   (64*CA*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (64*CA*G[0, 0, 0, 0, 0, 1, zb])/zb + 64*CA*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   64*CA*zb^2*G[0, 0, 0, 0, 0, 1, zb] - 128*CA*G[0, 0, 0, 0, 1, 0, zb] - 
   (64*CA*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (64*CA*G[0, 0, 0, 0, 1, 0, zb])/zb + 64*CA*zb*G[0, 0, 0, 0, 1, 0, zb] - 
   64*CA*zb^2*G[0, 0, 0, 0, 1, 0, zb] + 64*CA*G[0, 0, 0, 0, 1, 1, zb] + 
   (32*CA*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 0, 1, 1, zb])/zb - 32*CA*zb*G[0, 0, 0, 0, 1, 1, zb] + 
   32*CA*zb^2*G[0, 0, 0, 0, 1, 1, zb] - 128*CA*G[0, 0, 0, 1, 0, 0, zb] - 
   (64*CA*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (64*CA*G[0, 0, 0, 1, 0, 0, zb])/zb + 64*CA*zb*G[0, 0, 0, 1, 0, 0, zb] - 
   64*CA*zb^2*G[0, 0, 0, 1, 0, 0, zb] + 64*CA*G[0, 0, 0, 1, 0, 1, zb] + 
   (32*CA*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 1, 0, 1, zb])/zb - 32*CA*zb*G[0, 0, 0, 1, 0, 1, zb] + 
   32*CA*zb^2*G[0, 0, 0, 1, 0, 1, zb] + 64*CA*G[0, 0, 0, 1, 1, 0, zb] + 
   (32*CA*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 1, 1, 0, zb])/zb - 32*CA*zb*G[0, 0, 0, 1, 1, 0, zb] + 
   32*CA*zb^2*G[0, 0, 0, 1, 1, 0, zb] - 32*CA*G[0, 0, 0, 1, 1, 1, zb] - 
   (16*CA*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 0, 1, 1, 1, zb])/zb + 16*CA*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   16*CA*zb^2*G[0, 0, 0, 1, 1, 1, zb] - 128*CA*G[0, 0, 1, 0, 0, 0, zb] - 
   (64*CA*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (64*CA*G[0, 0, 1, 0, 0, 0, zb])/zb + 64*CA*zb*G[0, 0, 1, 0, 0, 0, zb] - 
   64*CA*zb^2*G[0, 0, 1, 0, 0, 0, zb] + 64*CA*G[0, 0, 1, 0, 0, 1, zb] + 
   (32*CA*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 0, 0, 1, zb])/zb - 32*CA*zb*G[0, 0, 1, 0, 0, 1, zb] + 
   32*CA*zb^2*G[0, 0, 1, 0, 0, 1, zb] + 64*CA*G[0, 0, 1, 0, 1, 0, zb] + 
   (32*CA*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 0, 1, 0, zb])/zb - 32*CA*zb*G[0, 0, 1, 0, 1, 0, zb] + 
   32*CA*zb^2*G[0, 0, 1, 0, 1, 0, zb] - 32*CA*G[0, 0, 1, 0, 1, 1, zb] - 
   (16*CA*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 0, 1, 1, zb])/zb + 16*CA*zb*G[0, 0, 1, 0, 1, 1, zb] - 
   16*CA*zb^2*G[0, 0, 1, 0, 1, 1, zb] + 64*CA*G[0, 0, 1, 1, 0, 0, zb] + 
   (32*CA*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 1, 0, 0, zb])/zb - 32*CA*zb*G[0, 0, 1, 1, 0, 0, zb] + 
   32*CA*zb^2*G[0, 0, 1, 1, 0, 0, zb] - 32*CA*G[0, 0, 1, 1, 0, 1, zb] - 
   (16*CA*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 1, 0, 1, zb])/zb + 16*CA*zb*G[0, 0, 1, 1, 0, 1, zb] - 
   16*CA*zb^2*G[0, 0, 1, 1, 0, 1, zb] - 32*CA*G[0, 0, 1, 1, 1, 0, zb] - 
   (16*CA*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 1, 1, 0, zb])/zb + 16*CA*zb*G[0, 0, 1, 1, 1, 0, zb] - 
   16*CA*zb^2*G[0, 0, 1, 1, 1, 0, zb] + 16*CA*G[0, 0, 1, 1, 1, 1, zb] + 
   (8*CA*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - (8*CA*G[0, 0, 1, 1, 1, 1, zb])/
    zb - 8*CA*zb*G[0, 0, 1, 1, 1, 1, zb] + 
   8*CA*zb^2*G[0, 0, 1, 1, 1, 1, zb] - 128*CA*G[0, 1, 0, 0, 0, 0, zb] - 
   (64*CA*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (64*CA*G[0, 1, 0, 0, 0, 0, zb])/zb + 64*CA*zb*G[0, 1, 0, 0, 0, 0, zb] - 
   64*CA*zb^2*G[0, 1, 0, 0, 0, 0, zb] + 64*CA*G[0, 1, 0, 0, 0, 1, zb] + 
   (32*CA*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 0, 0, 1, zb])/zb - 32*CA*zb*G[0, 1, 0, 0, 0, 1, zb] + 
   32*CA*zb^2*G[0, 1, 0, 0, 0, 1, zb] + 64*CA*G[0, 1, 0, 0, 1, 0, zb] + 
   (32*CA*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 0, 1, 0, zb])/zb - 32*CA*zb*G[0, 1, 0, 0, 1, 0, zb] + 
   32*CA*zb^2*G[0, 1, 0, 0, 1, 0, zb] - 32*CA*G[0, 1, 0, 0, 1, 1, zb] - 
   (16*CA*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 0, 1, 1, zb])/zb + 16*CA*zb*G[0, 1, 0, 0, 1, 1, zb] - 
   16*CA*zb^2*G[0, 1, 0, 0, 1, 1, zb] + 64*CA*G[0, 1, 0, 1, 0, 0, zb] + 
   (32*CA*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 1, 0, 0, zb])/zb - 32*CA*zb*G[0, 1, 0, 1, 0, 0, zb] + 
   32*CA*zb^2*G[0, 1, 0, 1, 0, 0, zb] - 32*CA*G[0, 1, 0, 1, 0, 1, zb] - 
   (16*CA*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 1, 0, 1, zb])/zb + 16*CA*zb*G[0, 1, 0, 1, 0, 1, zb] - 
   16*CA*zb^2*G[0, 1, 0, 1, 0, 1, zb] - 32*CA*G[0, 1, 0, 1, 1, 0, zb] - 
   (16*CA*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 1, 1, 0, zb])/zb + 16*CA*zb*G[0, 1, 0, 1, 1, 0, zb] - 
   16*CA*zb^2*G[0, 1, 0, 1, 1, 0, zb] + 16*CA*G[0, 1, 0, 1, 1, 1, zb] + 
   (8*CA*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - (8*CA*G[0, 1, 0, 1, 1, 1, zb])/
    zb - 8*CA*zb*G[0, 1, 0, 1, 1, 1, zb] + 
   8*CA*zb^2*G[0, 1, 0, 1, 1, 1, zb] + 64*CA*G[0, 1, 1, 0, 0, 0, zb] + 
   (32*CA*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 1, 0, 0, 0, zb])/zb - 32*CA*zb*G[0, 1, 1, 0, 0, 0, zb] + 
   32*CA*zb^2*G[0, 1, 1, 0, 0, 0, zb] - 32*CA*G[0, 1, 1, 0, 0, 1, zb] - 
   (16*CA*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 0, 0, 1, zb])/zb + 16*CA*zb*G[0, 1, 1, 0, 0, 1, zb] - 
   16*CA*zb^2*G[0, 1, 1, 0, 0, 1, zb] - 32*CA*G[0, 1, 1, 0, 1, 0, zb] - 
   (16*CA*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 0, 1, 0, zb])/zb + 16*CA*zb*G[0, 1, 1, 0, 1, 0, zb] - 
   16*CA*zb^2*G[0, 1, 1, 0, 1, 0, zb] + 16*CA*G[0, 1, 1, 0, 1, 1, zb] + 
   (8*CA*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - (8*CA*G[0, 1, 1, 0, 1, 1, zb])/
    zb - 8*CA*zb*G[0, 1, 1, 0, 1, 1, zb] + 
   8*CA*zb^2*G[0, 1, 1, 0, 1, 1, zb] - 32*CA*G[0, 1, 1, 1, 0, 0, zb] - 
   (16*CA*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 1, 0, 0, zb])/zb + 16*CA*zb*G[0, 1, 1, 1, 0, 0, zb] - 
   16*CA*zb^2*G[0, 1, 1, 1, 0, 0, zb] + 16*CA*G[0, 1, 1, 1, 0, 1, zb] + 
   (8*CA*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - (8*CA*G[0, 1, 1, 1, 0, 1, zb])/
    zb - 8*CA*zb*G[0, 1, 1, 1, 0, 1, zb] + 
   8*CA*zb^2*G[0, 1, 1, 1, 0, 1, zb] + 16*CA*G[0, 1, 1, 1, 1, 0, zb] + 
   (8*CA*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - (8*CA*G[0, 1, 1, 1, 1, 0, zb])/
    zb - 8*CA*zb*G[0, 1, 1, 1, 1, 0, zb] + 
   8*CA*zb^2*G[0, 1, 1, 1, 1, 0, zb] - 8*CA*G[0, 1, 1, 1, 1, 1, zb] - 
   (4*CA*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + (4*CA*G[0, 1, 1, 1, 1, 1, zb])/
    zb + 4*CA*zb*G[0, 1, 1, 1, 1, 1, zb] - 
   4*CA*zb^2*G[0, 1, 1, 1, 1, 1, zb] - 128*CA*G[1, 0, 0, 0, 0, 0, zb] - 
   (64*CA*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (64*CA*G[1, 0, 0, 0, 0, 0, zb])/zb + 64*CA*zb*G[1, 0, 0, 0, 0, 0, zb] - 
   64*CA*zb^2*G[1, 0, 0, 0, 0, 0, zb] + 64*CA*G[1, 0, 0, 0, 0, 1, zb] + 
   (32*CA*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 0, 0, 1, zb])/zb - 32*CA*zb*G[1, 0, 0, 0, 0, 1, zb] + 
   32*CA*zb^2*G[1, 0, 0, 0, 0, 1, zb] + 64*CA*G[1, 0, 0, 0, 1, 0, zb] + 
   (32*CA*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 0, 1, 0, zb])/zb - 32*CA*zb*G[1, 0, 0, 0, 1, 0, zb] + 
   32*CA*zb^2*G[1, 0, 0, 0, 1, 0, zb] - 32*CA*G[1, 0, 0, 0, 1, 1, zb] - 
   (16*CA*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 0, 1, 1, zb])/zb + 16*CA*zb*G[1, 0, 0, 0, 1, 1, zb] - 
   16*CA*zb^2*G[1, 0, 0, 0, 1, 1, zb] + 64*CA*G[1, 0, 0, 1, 0, 0, zb] + 
   (32*CA*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 1, 0, 0, zb])/zb - 32*CA*zb*G[1, 0, 0, 1, 0, 0, zb] + 
   32*CA*zb^2*G[1, 0, 0, 1, 0, 0, zb] - 32*CA*G[1, 0, 0, 1, 0, 1, zb] - 
   (16*CA*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 1, 0, 1, zb])/zb + 16*CA*zb*G[1, 0, 0, 1, 0, 1, zb] - 
   16*CA*zb^2*G[1, 0, 0, 1, 0, 1, zb] - 32*CA*G[1, 0, 0, 1, 1, 0, zb] - 
   (16*CA*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 1, 1, 0, zb])/zb + 16*CA*zb*G[1, 0, 0, 1, 1, 0, zb] - 
   16*CA*zb^2*G[1, 0, 0, 1, 1, 0, zb] + 16*CA*G[1, 0, 0, 1, 1, 1, zb] + 
   (8*CA*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - (8*CA*G[1, 0, 0, 1, 1, 1, zb])/
    zb - 8*CA*zb*G[1, 0, 0, 1, 1, 1, zb] + 
   8*CA*zb^2*G[1, 0, 0, 1, 1, 1, zb] + 64*CA*G[1, 0, 1, 0, 0, 0, zb] + 
   (32*CA*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 1, 0, 0, 0, zb])/zb - 32*CA*zb*G[1, 0, 1, 0, 0, 0, zb] + 
   32*CA*zb^2*G[1, 0, 1, 0, 0, 0, zb] - 32*CA*G[1, 0, 1, 0, 0, 1, zb] - 
   (16*CA*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 0, 0, 1, zb])/zb + 16*CA*zb*G[1, 0, 1, 0, 0, 1, zb] - 
   16*CA*zb^2*G[1, 0, 1, 0, 0, 1, zb] - 32*CA*G[1, 0, 1, 0, 1, 0, zb] - 
   (16*CA*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 0, 1, 0, zb])/zb + 16*CA*zb*G[1, 0, 1, 0, 1, 0, zb] - 
   16*CA*zb^2*G[1, 0, 1, 0, 1, 0, zb] + 16*CA*G[1, 0, 1, 0, 1, 1, zb] + 
   (8*CA*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - (8*CA*G[1, 0, 1, 0, 1, 1, zb])/
    zb - 8*CA*zb*G[1, 0, 1, 0, 1, 1, zb] + 
   8*CA*zb^2*G[1, 0, 1, 0, 1, 1, zb] - 32*CA*G[1, 0, 1, 1, 0, 0, zb] - 
   (16*CA*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 1, 0, 0, zb])/zb + 16*CA*zb*G[1, 0, 1, 1, 0, 0, zb] - 
   16*CA*zb^2*G[1, 0, 1, 1, 0, 0, zb] + 16*CA*G[1, 0, 1, 1, 0, 1, zb] + 
   (8*CA*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - (8*CA*G[1, 0, 1, 1, 0, 1, zb])/
    zb - 8*CA*zb*G[1, 0, 1, 1, 0, 1, zb] + 
   8*CA*zb^2*G[1, 0, 1, 1, 0, 1, zb] + 16*CA*G[1, 0, 1, 1, 1, 0, zb] + 
   (8*CA*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - (8*CA*G[1, 0, 1, 1, 1, 0, zb])/
    zb - 8*CA*zb*G[1, 0, 1, 1, 1, 0, zb] + 
   8*CA*zb^2*G[1, 0, 1, 1, 1, 0, zb] - 8*CA*G[1, 0, 1, 1, 1, 1, zb] - 
   (4*CA*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + (4*CA*G[1, 0, 1, 1, 1, 1, zb])/
    zb + 4*CA*zb*G[1, 0, 1, 1, 1, 1, zb] - 
   4*CA*zb^2*G[1, 0, 1, 1, 1, 1, zb] + 64*CA*G[1, 1, 0, 0, 0, 0, zb] + 
   (32*CA*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 1, 0, 0, 0, 0, zb])/zb - 32*CA*zb*G[1, 1, 0, 0, 0, 0, zb] + 
   32*CA*zb^2*G[1, 1, 0, 0, 0, 0, zb] - 32*CA*G[1, 1, 0, 0, 0, 1, zb] - 
   (16*CA*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 0, 0, 1, zb])/zb + 16*CA*zb*G[1, 1, 0, 0, 0, 1, zb] - 
   16*CA*zb^2*G[1, 1, 0, 0, 0, 1, zb] - 32*CA*G[1, 1, 0, 0, 1, 0, zb] - 
   (16*CA*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 0, 1, 0, zb])/zb + 16*CA*zb*G[1, 1, 0, 0, 1, 0, zb] - 
   16*CA*zb^2*G[1, 1, 0, 0, 1, 0, zb] + 16*CA*G[1, 1, 0, 0, 1, 1, zb] + 
   (8*CA*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - (8*CA*G[1, 1, 0, 0, 1, 1, zb])/
    zb - 8*CA*zb*G[1, 1, 0, 0, 1, 1, zb] + 
   8*CA*zb^2*G[1, 1, 0, 0, 1, 1, zb] - 32*CA*G[1, 1, 0, 1, 0, 0, zb] - 
   (16*CA*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 1, 0, 0, zb])/zb + 16*CA*zb*G[1, 1, 0, 1, 0, 0, zb] - 
   16*CA*zb^2*G[1, 1, 0, 1, 0, 0, zb] + 16*CA*G[1, 1, 0, 1, 0, 1, zb] + 
   (8*CA*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - (8*CA*G[1, 1, 0, 1, 0, 1, zb])/
    zb - 8*CA*zb*G[1, 1, 0, 1, 0, 1, zb] + 
   8*CA*zb^2*G[1, 1, 0, 1, 0, 1, zb] + 16*CA*G[1, 1, 0, 1, 1, 0, zb] + 
   (8*CA*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - (8*CA*G[1, 1, 0, 1, 1, 0, zb])/
    zb - 8*CA*zb*G[1, 1, 0, 1, 1, 0, zb] + 
   8*CA*zb^2*G[1, 1, 0, 1, 1, 0, zb] - 8*CA*G[1, 1, 0, 1, 1, 1, zb] - 
   (4*CA*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + (4*CA*G[1, 1, 0, 1, 1, 1, zb])/
    zb + 4*CA*zb*G[1, 1, 0, 1, 1, 1, zb] - 
   4*CA*zb^2*G[1, 1, 0, 1, 1, 1, zb] - 32*CA*G[1, 1, 1, 0, 0, 0, zb] - 
   (16*CA*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 1, 0, 0, 0, zb])/zb + 16*CA*zb*G[1, 1, 1, 0, 0, 0, zb] - 
   16*CA*zb^2*G[1, 1, 1, 0, 0, 0, zb] + 16*CA*G[1, 1, 1, 0, 0, 1, zb] + 
   (8*CA*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - (8*CA*G[1, 1, 1, 0, 0, 1, zb])/
    zb - 8*CA*zb*G[1, 1, 1, 0, 0, 1, zb] + 
   8*CA*zb^2*G[1, 1, 1, 0, 0, 1, zb] + 16*CA*G[1, 1, 1, 0, 1, 0, zb] + 
   (8*CA*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - (8*CA*G[1, 1, 1, 0, 1, 0, zb])/
    zb - 8*CA*zb*G[1, 1, 1, 0, 1, 0, zb] + 
   8*CA*zb^2*G[1, 1, 1, 0, 1, 0, zb] - 8*CA*G[1, 1, 1, 0, 1, 1, zb] - 
   (4*CA*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + (4*CA*G[1, 1, 1, 0, 1, 1, zb])/
    zb + 4*CA*zb*G[1, 1, 1, 0, 1, 1, zb] - 
   4*CA*zb^2*G[1, 1, 1, 0, 1, 1, zb] + 16*CA*G[1, 1, 1, 1, 0, 0, zb] + 
   (8*CA*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - (8*CA*G[1, 1, 1, 1, 0, 0, zb])/
    zb - 8*CA*zb*G[1, 1, 1, 1, 0, 0, zb] + 
   8*CA*zb^2*G[1, 1, 1, 1, 0, 0, zb] - 8*CA*G[1, 1, 1, 1, 0, 1, zb] - 
   (4*CA*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + (4*CA*G[1, 1, 1, 1, 0, 1, zb])/
    zb + 4*CA*zb*G[1, 1, 1, 1, 0, 1, zb] - 
   4*CA*zb^2*G[1, 1, 1, 1, 0, 1, zb] - 8*CA*G[1, 1, 1, 1, 1, 0, zb] - 
   (4*CA*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + (4*CA*G[1, 1, 1, 1, 1, 0, zb])/
    zb + 4*CA*zb*G[1, 1, 1, 1, 1, 0, zb] - 
   4*CA*zb^2*G[1, 1, 1, 1, 1, 0, zb] + 4*CA*G[1, 1, 1, 1, 1, 1, zb] + 
   (2*CA*G[1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - (2*CA*G[1, 1, 1, 1, 1, 1, zb])/
    zb - 2*CA*zb*G[1, 1, 1, 1, 1, 1, zb] + 
   2*CA*zb^2*G[1, 1, 1, 1, 1, 1, zb] - (15070*CA*Log[Q2dmu2])/243 + 
   (115*CA*Pi^2*Log[Q2dmu2])/27 + (35*CA*Pi^4*Log[Q2dmu2])/576 - 
   (14584*CA*Log[Q2dmu2])/(243*(-1 + zb)) + (203*CA*Pi^2*Log[Q2dmu2])/
    (54*(-1 + zb)) + (23*CA*Pi^4*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (976*CA*zb*Log[Q2dmu2])/243 + (41*CA*Pi^2*zb*Log[Q2dmu2])/54 - 
   (CA*Pi^4*zb*Log[Q2dmu2])/576 - (14584*CA*zb^2*Log[Q2dmu2])/243 + 
   (203*CA*Pi^2*zb^2*Log[Q2dmu2])/54 + (23*CA*Pi^4*zb^2*Log[Q2dmu2])/576 - 
   CA*del[zb]*Log[Q2dmu2] + (CA*Pi^2*del[zb]*Log[Q2dmu2])/4 + 
   (CA*Pi^4*del[zb]*Log[Q2dmu2])/96 + (19*CA*Pi^6*del[zb]*Log[Q2dmu2])/5760 + 
   (5188*CA*G[0, zb]*Log[Q2dmu2])/81 - (43*CA*Pi^2*G[0, zb]*Log[Q2dmu2])/9 - 
   (CA*Pi^4*G[0, zb]*Log[Q2dmu2])/12 + (4864*CA*G[0, zb]*Log[Q2dmu2])/
    (81*(-1 + zb)) - (34*CA*Pi^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^4*G[0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (652*CA*zb*G[0, zb]*Log[Q2dmu2])/81 - (7*CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/
    9 + (CA*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/24 + 
   (4864*CA*zb^2*G[0, zb]*Log[Q2dmu2])/81 - 
   (34*CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
   (CA*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/24 - (2594*CA*G[1, zb]*Log[Q2dmu2])/
    81 + (43*CA*Pi^2*G[1, zb]*Log[Q2dmu2])/18 + 
   (CA*Pi^4*G[1, zb]*Log[Q2dmu2])/24 - (2432*CA*G[1, zb]*Log[Q2dmu2])/
    (81*(-1 + zb)) + (17*CA*Pi^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (CA*Pi^4*G[1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (2*CA*G[1, zb]*Log[Q2dmu2])/zb - (CA*Pi^2*G[1, zb]*Log[Q2dmu2])/(2*zb) - 
   (CA*Pi^4*G[1, zb]*Log[Q2dmu2])/(48*zb) - (326*CA*zb*G[1, zb]*Log[Q2dmu2])/
    81 + (7*CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/18 - 
   (CA*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/48 - (2432*CA*zb^2*G[1, zb]*Log[Q2dmu2])/
    81 + (17*CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (CA*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/48 - (1840*CA*G[0, 0, zb]*Log[Q2dmu2])/
    27 + (35*CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (1624*CA*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (328*CA*zb*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (CA*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (1624*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (23*CA*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/6 + 
   (920*CA*G[0, 1, zb]*Log[Q2dmu2])/27 - (35*CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/
    12 + (812*CA*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (4*CA*G[0, 1, zb]*Log[Q2dmu2])/zb + (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
   (164*CA*zb*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (CA*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (812*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (23*CA*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (920*CA*G[1, 0, zb]*Log[Q2dmu2])/27 - (35*CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/
    12 + (812*CA*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (4*CA*G[1, 0, zb]*Log[Q2dmu2])/zb + (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
   (164*CA*zb*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (CA*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (812*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (23*CA*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (460*CA*G[1, 1, zb]*Log[Q2dmu2])/27 + (35*CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/
    24 - (406*CA*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (2*CA*G[1, 1, zb]*Log[Q2dmu2])/zb - (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/
    (2*zb) - (82*CA*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (CA*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (406*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
   (23*CA*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (688*CA*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 8*CA*Pi^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (544*CA*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (4*CA*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (112*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (544*CA*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   4*CA*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (344*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (272*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (56*CA*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (272*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (344*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (272*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (56*CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (272*CA*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (172*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (136*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (28*CA*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + CA*Pi^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (136*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   CA*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (344*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (272*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (56*CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (272*CA*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (172*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (136*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (28*CA*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + CA*Pi^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (136*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   CA*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (172*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] + (136*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (28*CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + CA*Pi^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] + (136*CA*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   CA*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (86*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + CA*Pi^2*G[1, 1, 1, zb]*
    Log[Q2dmu2] - (68*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (14*CA*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (CA*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (68*CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (CA*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (280*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (23*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (35*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (23*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (2*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (23*CA*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   128*CA*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (64*CA*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   64*CA*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   64*CA*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 64*CA*G[0, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] - (32*CA*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 64*CA*G[0, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] - (32*CA*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 32*CA*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (16*CA*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 64*CA*G[0, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] - (32*CA*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 32*CA*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (16*CA*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 32*CA*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (16*CA*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 16*CA*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (8*CA*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 32*CA*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (16*CA*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 32*CA*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (16*CA*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 16*CA*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (8*CA*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 16*CA*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (8*CA*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 4*CA*zb*G[0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] + 4*CA*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 32*CA*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] + (16*CA*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 32*CA*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] + (16*CA*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 16*CA*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (8*CA*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 16*CA*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] - (8*CA*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 4*CA*zb*G[1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] + 4*CA*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 16*CA*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (8*CA*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 4*CA*zb*G[1, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] + 4*CA*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 8*CA*zb*G[1, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] - 8*CA*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 4*CA*zb*G[1, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] + 4*CA*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 4*CA*zb*G[1, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] + 4*CA*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*CA*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (2*CA*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2*CA*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 2*CA*zb*G[1, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] - 2*CA*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1297*CA*Log[Q2dmu2]^2)/81 - (43*CA*Pi^2*Log[Q2dmu2]^2)/36 - 
   (CA*Pi^4*Log[Q2dmu2]^2)/48 + (1216*CA*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
   (17*CA*Pi^2*Log[Q2dmu2]^2)/(18*(-1 + zb)) - (CA*Pi^4*Log[Q2dmu2]^2)/
    (96*(-1 + zb)) + (163*CA*zb*Log[Q2dmu2]^2)/81 - 
   (7*CA*Pi^2*zb*Log[Q2dmu2]^2)/36 + (CA*Pi^4*zb*Log[Q2dmu2]^2)/96 + 
   (1216*CA*zb^2*Log[Q2dmu2]^2)/81 - (17*CA*Pi^2*zb^2*Log[Q2dmu2]^2)/18 - 
   (CA*Pi^4*zb^2*Log[Q2dmu2]^2)/96 + (CA*del[zb]*Log[Q2dmu2]^2)/2 - 
   (CA*Pi^2*del[zb]*Log[Q2dmu2]^2)/8 - (CA*Pi^4*del[zb]*Log[Q2dmu2]^2)/192 - 
   (460*CA*G[0, zb]*Log[Q2dmu2]^2)/27 + (35*CA*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/
    24 - (406*CA*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (82*CA*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - (CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/
    24 - (406*CA*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (23*CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (230*CA*G[1, zb]*Log[Q2dmu2]^2)/27 - (35*CA*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/
    48 + (203*CA*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (CA*G[1, zb]*Log[Q2dmu2]^2)/zb + (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (41*CA*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + (CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/
    48 + (203*CA*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (23*CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/48 + 
   (172*CA*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 2*CA*Pi^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 + (136*CA*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (28*CA*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + CA*Pi^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 + (136*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   CA*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 - (86*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/
    9 + CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2 - (68*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/
    (9*(-1 + zb)) + (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (2*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/
    (2*zb) - (14*CA*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (CA*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (68*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (86*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (68*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (2*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/
    (2*zb) - (14*CA*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (CA*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (68*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (43*CA*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/
    2 + (34*CA*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CA*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/
    (4*zb) + (7*CA*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (34*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (CA*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (70*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (35*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (35*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (35*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (2*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (35*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (35*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (2*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (35*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (2*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (35*CA*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (23*CA*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (23*CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   32*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (16*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   16*CA*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 16*CA*zb^2*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 16*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 8*CA*zb*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 8*CA*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 8*CA*zb*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - 8*CA*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 4*CA*zb*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + 4*CA*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 8*CA*zb*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - 8*CA*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 4*CA*zb*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 4*CA*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 4*CA*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 4*CA*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 2*CA*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 - 2*CA*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 8*CA*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 8*CA*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 4*CA*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + 4*CA*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 4*CA*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + 4*CA*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 2*CA*zb*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 - 2*CA*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 4*CA*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + 4*CA*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 2*CA*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - 2*CA*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 2*CA*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - 2*CA*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   2*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - CA*zb*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + CA*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (230*CA*Log[Q2dmu2]^3)/81 + (35*CA*Pi^2*Log[Q2dmu2]^3)/144 - 
   (203*CA*Log[Q2dmu2]^3)/(81*(-1 + zb)) + (23*CA*Pi^2*Log[Q2dmu2]^3)/
    (144*(-1 + zb)) - (41*CA*zb*Log[Q2dmu2]^3)/81 - 
   (CA*Pi^2*zb*Log[Q2dmu2]^3)/144 - (203*CA*zb^2*Log[Q2dmu2]^3)/81 + 
   (23*CA*Pi^2*zb^2*Log[Q2dmu2]^3)/144 - (CA*del[zb]*Log[Q2dmu2]^3)/6 + 
   (CA*Pi^2*del[zb]*Log[Q2dmu2]^3)/24 + (CA*Pi^4*del[zb]*Log[Q2dmu2]^3)/576 + 
   (86*CA*G[0, zb]*Log[Q2dmu2]^3)/27 - (CA*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (68*CA*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (CA*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
   (14*CA*zb*G[0, zb]*Log[Q2dmu2]^3)/27 + (CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/
    6 + (68*CA*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 - (43*CA*G[1, zb]*Log[Q2dmu2]^3)/
    27 + (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/6 - (34*CA*G[1, zb]*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) + (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CA*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) - (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/
    (12*zb) - (7*CA*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/12 - 
   (34*CA*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/12 - 
   (35*CA*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - (23*CA*G[0, 0, zb]*Log[Q2dmu2]^3)/
    (9*(-1 + zb)) + (CA*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (23*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (35*CA*G[0, 1, zb]*Log[Q2dmu2]^3)/18 + (23*CA*G[0, 1, zb]*Log[Q2dmu2]^3)/
    (18*(-1 + zb)) - (2*CA*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CA*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (23*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (35*CA*G[1, 0, zb]*Log[Q2dmu2]^3)/18 + (23*CA*G[1, 0, zb]*Log[Q2dmu2]^3)/
    (18*(-1 + zb)) - (2*CA*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CA*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/18 + 
   (23*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/18 - 
   (35*CA*G[1, 1, zb]*Log[Q2dmu2]^3)/36 - (23*CA*G[1, 1, zb]*Log[Q2dmu2]^3)/
    (36*(-1 + zb)) + (CA*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/36 - 
   (23*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/36 + 
   (16*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (8*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CA*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CA*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CA*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CA*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) + (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + (43*CA*Log[Q2dmu2]^4)/108 - 
   (CA*Pi^2*Log[Q2dmu2]^4)/24 + (17*CA*Log[Q2dmu2]^4)/(54*(-1 + zb)) - 
   (CA*Pi^2*Log[Q2dmu2]^4)/(48*(-1 + zb)) + (7*CA*zb*Log[Q2dmu2]^4)/108 + 
   (CA*Pi^2*zb*Log[Q2dmu2]^4)/48 + (17*CA*zb^2*Log[Q2dmu2]^4)/54 - 
   (CA*Pi^2*zb^2*Log[Q2dmu2]^4)/48 + (CA*del[zb]*Log[Q2dmu2]^4)/24 - 
   (CA*Pi^2*del[zb]*Log[Q2dmu2]^4)/96 - (35*CA*G[0, zb]*Log[Q2dmu2]^4)/72 - 
   (23*CA*G[0, zb]*Log[Q2dmu2]^4)/(72*(-1 + zb)) + 
   (CA*zb*G[0, zb]*Log[Q2dmu2]^4)/72 - (23*CA*zb^2*G[0, zb]*Log[Q2dmu2]^4)/
    72 + (35*CA*G[1, zb]*Log[Q2dmu2]^4)/144 + (23*CA*G[1, zb]*Log[Q2dmu2]^4)/
    (144*(-1 + zb)) - (CA*G[1, zb]*Log[Q2dmu2]^4)/(12*zb) - 
   (CA*zb*G[1, zb]*Log[Q2dmu2]^4)/144 + (23*CA*zb^2*G[1, zb]*Log[Q2dmu2]^4)/
    144 + (2*CA*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + (CA*G[0, 0, zb]*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) - (CA*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 - (CA*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*G[0, 1, zb]*Log[Q2dmu2]^4)/(6*(-1 + zb)) + 
   (CA*G[0, 1, zb]*Log[Q2dmu2]^4)/(6*zb) + (CA*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/
    6 - (CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/6 - 
   (CA*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - (CA*G[1, 0, zb]*Log[Q2dmu2]^4)/
    (6*(-1 + zb)) + (CA*G[1, 0, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CA*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/6 - (CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/
    6 + (CA*G[1, 1, zb]*Log[Q2dmu2]^4)/6 + (CA*G[1, 1, zb]*Log[Q2dmu2]^4)/
    (12*(-1 + zb)) - (CA*G[1, 1, zb]*Log[Q2dmu2]^4)/(12*zb) - 
   (CA*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/12 + (CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/
    12 - (7*CA*Log[Q2dmu2]^5)/144 - (23*CA*Log[Q2dmu2]^5)/(720*(-1 + zb)) + 
   (CA*zb*Log[Q2dmu2]^5)/720 - (23*CA*zb^2*Log[Q2dmu2]^5)/720 - 
   (CA*del[zb]*Log[Q2dmu2]^5)/120 + (CA*Pi^2*del[zb]*Log[Q2dmu2]^5)/480 + 
   (CA*G[0, zb]*Log[Q2dmu2]^5)/15 + (CA*G[0, zb]*Log[Q2dmu2]^5)/
    (30*(-1 + zb)) - (CA*zb*G[0, zb]*Log[Q2dmu2]^5)/30 + 
   (CA*zb^2*G[0, zb]*Log[Q2dmu2]^5)/30 - (CA*G[1, zb]*Log[Q2dmu2]^5)/30 - 
   (CA*G[1, zb]*Log[Q2dmu2]^5)/(60*(-1 + zb)) + (CA*G[1, zb]*Log[Q2dmu2]^5)/
    (60*zb) + (CA*zb*G[1, zb]*Log[Q2dmu2]^5)/60 - 
   (CA*zb^2*G[1, zb]*Log[Q2dmu2]^5)/60 + (CA*Log[Q2dmu2]^6)/180 + 
   (CA*Log[Q2dmu2]^6)/(360*(-1 + zb)) - (CA*zb*Log[Q2dmu2]^6)/360 + 
   (CA*zb^2*Log[Q2dmu2]^6)/360 + (CA*del[zb]*Log[Q2dmu2]^6)/720 - 
   (CA*del[zb]*Log[Q2dmu2]^7)/5040 - 2*CA*PlusD[zb, 0] + 
   (CA*Pi^2*PlusD[zb, 0])/2 + (CA*Pi^4*PlusD[zb, 0])/48 + 
   (19*CA*Pi^6*PlusD[zb, 0])/2880 + 2*CA*Log[Q2dmu2]*PlusD[zb, 0] - 
   (CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/2 - (CA*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/
    48 - CA*Log[Q2dmu2]^2*PlusD[zb, 0] + (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/
    4 + (CA*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/96 + 
   (CA*Log[Q2dmu2]^3*PlusD[zb, 0])/3 - (CA*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/
    12 - (CA*Log[Q2dmu2]^4*PlusD[zb, 0])/12 + 
   (CA*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/48 + (CA*Log[Q2dmu2]^5*PlusD[zb, 0])/
    60 - (CA*Log[Q2dmu2]^6*PlusD[zb, 0])/360 + 4*CA*PlusD[zb, 1] - 
   CA*Pi^2*PlusD[zb, 1] - (CA*Pi^4*PlusD[zb, 1])/24 - 
   4*CA*Log[Q2dmu2]*PlusD[zb, 1] + CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   (CA*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/24 + 2*CA*Log[Q2dmu2]^2*PlusD[zb, 1] - 
   (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/2 - (2*CA*Log[Q2dmu2]^3*PlusD[zb, 1])/
    3 + (CA*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/6 + 
   (CA*Log[Q2dmu2]^4*PlusD[zb, 1])/6 - (CA*Log[Q2dmu2]^5*PlusD[zb, 1])/30 - 
   4*CA*PlusD[zb, 2] + CA*Pi^2*PlusD[zb, 2] + (CA*Pi^4*PlusD[zb, 2])/24 + 
   4*CA*Log[Q2dmu2]*PlusD[zb, 2] - CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 2] - 
   2*CA*Log[Q2dmu2]^2*PlusD[zb, 2] + (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/2 + 
   (2*CA*Log[Q2dmu2]^3*PlusD[zb, 2])/3 - (CA*Log[Q2dmu2]^4*PlusD[zb, 2])/6 + 
   (8*CA*PlusD[zb, 3])/3 - (2*CA*Pi^2*PlusD[zb, 3])/3 - 
   (8*CA*Log[Q2dmu2]*PlusD[zb, 3])/3 + (2*CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/
    3 + (4*CA*Log[Q2dmu2]^2*PlusD[zb, 3])/3 - 
   (4*CA*Log[Q2dmu2]^3*PlusD[zb, 3])/9 - (4*CA*PlusD[zb, 4])/3 + 
   (CA*Pi^2*PlusD[zb, 4])/3 + (4*CA*Log[Q2dmu2]*PlusD[zb, 4])/3 - 
   (2*CA*Log[Q2dmu2]^2*PlusD[zb, 4])/3 + (8*CA*PlusD[zb, 5])/15 - 
   (8*CA*Log[Q2dmu2]*PlusD[zb, 5])/15 - (8*CA*PlusD[zb, 6])/45 - 
   (3220*CA*Zeta[3])/81 + (245*CA*Pi^2*Zeta[3])/72 - 
   (2842*CA*Zeta[3])/(81*(-1 + zb)) + (161*CA*Pi^2*Zeta[3])/(72*(-1 + zb)) - 
   (574*CA*zb*Zeta[3])/81 - (7*CA*Pi^2*zb*Zeta[3])/72 - 
   (2842*CA*zb^2*Zeta[3])/81 + (161*CA*Pi^2*zb^2*Zeta[3])/72 - 
   (7*CA*del[zb]*Zeta[3])/3 + (7*CA*Pi^2*del[zb]*Zeta[3])/12 + 
   (7*CA*Pi^4*del[zb]*Zeta[3])/288 + (1204*CA*G[0, zb]*Zeta[3])/27 - 
   (14*CA*Pi^2*G[0, zb]*Zeta[3])/3 + (952*CA*G[0, zb]*Zeta[3])/
    (27*(-1 + zb)) - (7*CA*Pi^2*G[0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (196*CA*zb*G[0, zb]*Zeta[3])/27 + (7*CA*Pi^2*zb*G[0, zb]*Zeta[3])/3 + 
   (952*CA*zb^2*G[0, zb]*Zeta[3])/27 - (7*CA*Pi^2*zb^2*G[0, zb]*Zeta[3])/3 - 
   (602*CA*G[1, zb]*Zeta[3])/27 + (7*CA*Pi^2*G[1, zb]*Zeta[3])/3 - 
   (476*CA*G[1, zb]*Zeta[3])/(27*(-1 + zb)) + (7*CA*Pi^2*G[1, zb]*Zeta[3])/
    (6*(-1 + zb)) + (14*CA*G[1, zb]*Zeta[3])/(3*zb) - 
   (7*CA*Pi^2*G[1, zb]*Zeta[3])/(6*zb) - (98*CA*zb*G[1, zb]*Zeta[3])/27 - 
   (7*CA*Pi^2*zb*G[1, zb]*Zeta[3])/6 - (476*CA*zb^2*G[1, zb]*Zeta[3])/27 + 
   (7*CA*Pi^2*zb^2*G[1, zb]*Zeta[3])/6 - (490*CA*G[0, 0, zb]*Zeta[3])/9 - 
   (322*CA*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (14*CA*zb*G[0, 0, zb]*Zeta[3])/9 - (322*CA*zb^2*G[0, 0, zb]*Zeta[3])/9 + 
   (245*CA*G[0, 1, zb]*Zeta[3])/9 + (161*CA*G[0, 1, zb]*Zeta[3])/
    (9*(-1 + zb)) - (28*CA*G[0, 1, zb]*Zeta[3])/(3*zb) - 
   (7*CA*zb*G[0, 1, zb]*Zeta[3])/9 + (161*CA*zb^2*G[0, 1, zb]*Zeta[3])/9 + 
   (245*CA*G[1, 0, zb]*Zeta[3])/9 + (161*CA*G[1, 0, zb]*Zeta[3])/
    (9*(-1 + zb)) - (28*CA*G[1, 0, zb]*Zeta[3])/(3*zb) - 
   (7*CA*zb*G[1, 0, zb]*Zeta[3])/9 + (161*CA*zb^2*G[1, 0, zb]*Zeta[3])/9 - 
   (245*CA*G[1, 1, zb]*Zeta[3])/18 - (161*CA*G[1, 1, zb]*Zeta[3])/
    (18*(-1 + zb)) + (14*CA*G[1, 1, zb]*Zeta[3])/(3*zb) + 
   (7*CA*zb*G[1, 1, zb]*Zeta[3])/18 - (161*CA*zb^2*G[1, 1, zb]*Zeta[3])/18 + 
   (224*CA*G[0, 0, 0, zb]*Zeta[3])/3 + (112*CA*G[0, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (112*CA*zb*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (112*CA*zb^2*G[0, 0, 0, zb]*Zeta[3])/3 - (112*CA*G[0, 0, 1, zb]*Zeta[3])/
    3 - (56*CA*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (56*CA*G[0, 0, 1, zb]*Zeta[3])/(3*zb) + (56*CA*zb*G[0, 0, 1, zb]*Zeta[3])/
    3 - (56*CA*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (112*CA*G[0, 1, 0, zb]*Zeta[3])/3 - (56*CA*G[0, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (56*CA*G[0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (56*CA*zb*G[0, 1, 0, zb]*Zeta[3])/3 - (56*CA*zb^2*G[0, 1, 0, zb]*Zeta[3])/
    3 + (56*CA*G[0, 1, 1, zb]*Zeta[3])/3 + (28*CA*G[0, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (28*CA*G[0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (28*CA*zb*G[0, 1, 1, zb]*Zeta[3])/3 + (28*CA*zb^2*G[0, 1, 1, zb]*Zeta[3])/
    3 - (112*CA*G[1, 0, 0, zb]*Zeta[3])/3 - (56*CA*G[1, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (56*CA*G[1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (56*CA*zb*G[1, 0, 0, zb]*Zeta[3])/3 - (56*CA*zb^2*G[1, 0, 0, zb]*Zeta[3])/
    3 + (56*CA*G[1, 0, 1, zb]*Zeta[3])/3 + (28*CA*G[1, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (28*CA*G[1, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (28*CA*zb*G[1, 0, 1, zb]*Zeta[3])/3 + (28*CA*zb^2*G[1, 0, 1, zb]*Zeta[3])/
    3 + (56*CA*G[1, 1, 0, zb]*Zeta[3])/3 + (28*CA*G[1, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (28*CA*G[1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (28*CA*zb*G[1, 1, 0, zb]*Zeta[3])/3 + (28*CA*zb^2*G[1, 1, 0, zb]*Zeta[3])/
    3 - (28*CA*G[1, 1, 1, zb]*Zeta[3])/3 - (14*CA*G[1, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (14*CA*G[1, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (14*CA*zb*G[1, 1, 1, zb]*Zeta[3])/3 - (14*CA*zb^2*G[1, 1, 1, zb]*Zeta[3])/
    3 + (602*CA*Log[Q2dmu2]*Zeta[3])/27 - (7*CA*Pi^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (476*CA*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (7*CA*Pi^2*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) + 
   (98*CA*zb*Log[Q2dmu2]*Zeta[3])/27 + (7*CA*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/6 + 
   (476*CA*zb^2*Log[Q2dmu2]*Zeta[3])/27 - 
   (7*CA*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/6 + 
   (7*CA*del[zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CA*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (245*CA*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (161*CA*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (7*CA*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (161*CA*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (245*CA*G[1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (161*CA*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
   (14*CA*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (7*CA*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (161*CA*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (112*CA*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CA*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (56*CA*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CA*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (28*CA*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (28*CA*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CA*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (28*CA*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (28*CA*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CA*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CA*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (14*CA*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (14*CA*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (245*CA*Log[Q2dmu2]^2*Zeta[3])/36 - (161*CA*Log[Q2dmu2]^2*Zeta[3])/
    (36*(-1 + zb)) + (7*CA*zb*Log[Q2dmu2]^2*Zeta[3])/36 - 
   (161*CA*zb^2*Log[Q2dmu2]^2*Zeta[3])/36 - 
   (7*CA*del[zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CA*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/24 + 
   (28*CA*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CA*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (14*CA*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CA*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (14*CA*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CA*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (7*CA*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (7*CA*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CA*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CA*Log[Q2dmu2]^3*Zeta[3])/9 + (7*CA*Log[Q2dmu2]^3*Zeta[3])/
    (9*(-1 + zb)) - (7*CA*zb*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (7*CA*zb^2*Log[Q2dmu2]^3*Zeta[3])/9 + (7*CA*del[zb]*Log[Q2dmu2]^3*Zeta[3])/
    18 - (7*CA*del[zb]*Log[Q2dmu2]^4*Zeta[3])/72 + 
   (14*CA*PlusD[zb, 0]*Zeta[3])/3 - (7*CA*Pi^2*PlusD[zb, 0]*Zeta[3])/6 - 
   (14*CA*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   (7*CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/6 + 
   (7*CA*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (7*CA*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 - (28*CA*PlusD[zb, 1]*Zeta[3])/
    3 + (7*CA*Pi^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (28*CA*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 - 
   (14*CA*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (28*CA*PlusD[zb, 2]*Zeta[3])/3 - (28*CA*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/
    3 - (56*CA*PlusD[zb, 3]*Zeta[3])/9 + (98*CA*Zeta[3]^2)/9 + 
   (49*CA*Zeta[3]^2)/(9*(-1 + zb)) - (49*CA*zb*Zeta[3]^2)/9 + 
   (49*CA*zb^2*Zeta[3]^2)/9 + (49*CA*del[zb]*Zeta[3]^2)/18 - 
   (49*CA*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/18 - (49*CA*PlusD[zb, 0]*Zeta[3]^2)/
    9 - (217*CA*Zeta[5])/6 - (713*CA*Zeta[5])/(30*(-1 + zb)) + 
   (31*CA*zb*Zeta[5])/30 - (713*CA*zb^2*Zeta[5])/30 - 
   (31*CA*del[zb]*Zeta[5])/5 + (31*CA*Pi^2*del[zb]*Zeta[5])/20 + 
   (248*CA*G[0, zb]*Zeta[5])/5 + (124*CA*G[0, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (124*CA*zb*G[0, zb]*Zeta[5])/5 + (124*CA*zb^2*G[0, zb]*Zeta[5])/5 - 
   (124*CA*G[1, zb]*Zeta[5])/5 - (62*CA*G[1, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (62*CA*G[1, zb]*Zeta[5])/(5*zb) + (62*CA*zb*G[1, zb]*Zeta[5])/5 - 
   (62*CA*zb^2*G[1, zb]*Zeta[5])/5 + (124*CA*Log[Q2dmu2]*Zeta[5])/5 + 
   (62*CA*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - (62*CA*zb*Log[Q2dmu2]*Zeta[5])/
    5 + (62*CA*zb^2*Log[Q2dmu2]*Zeta[5])/5 + 
   (31*CA*del[zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (31*CA*del[zb]*Log[Q2dmu2]^2*Zeta[5])/10 + (62*CA*PlusD[zb, 0]*Zeta[5])/
    5 - (62*CA*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/5 - 
   (124*CA*PlusD[zb, 1]*Zeta[5])/5 - (127*CA*del[zb]*Zeta[7])/7) + 
 ep^6*((529270*CA)/2187 - (7535*CA*Pi^2)/486 - (115*CA*Pi^4)/648 - 
   (133*CA*Pi^6)/6912 + (524896*CA)/(2187*(-1 + zb)) - 
   (3646*CA*Pi^2)/(243*(-1 + zb)) - (203*CA*Pi^4)/(1296*(-1 + zb)) - 
   (437*CA*Pi^6)/(34560*(-1 + zb)) - (8732*CA*zb)/2187 - 
   (244*CA*Pi^2*zb)/243 - (41*CA*Pi^4*zb)/1296 + (19*CA*Pi^6*zb)/34560 + 
   (524896*CA*zb^2)/2187 - (3646*CA*Pi^2*zb^2)/243 - 
   (203*CA*Pi^4*zb^2)/1296 - (437*CA*Pi^6*zb^2)/34560 + CA*del[zb] - 
   (CA*Pi^2*del[zb])/4 - (CA*Pi^4*del[zb])/96 - (19*CA*Pi^6*del[zb])/5760 - 
   (559*CA*Pi^8*del[zb])/645120 - (177892*CA*G[0, zb])/729 + 
   (1297*CA*Pi^2*G[0, zb])/81 + (43*CA*Pi^4*G[0, zb])/216 + 
   (19*CA*Pi^6*G[0, zb])/720 - (174976*CA*G[0, zb])/(729*(-1 + zb)) + 
   (1216*CA*Pi^2*G[0, zb])/(81*(-1 + zb)) + (17*CA*Pi^4*G[0, zb])/
    (108*(-1 + zb)) + (19*CA*Pi^6*G[0, zb])/(1440*(-1 + zb)) - 
   (2932*CA*zb*G[0, zb])/729 + (163*CA*Pi^2*zb*G[0, zb])/81 + 
   (7*CA*Pi^4*zb*G[0, zb])/216 - (19*CA*Pi^6*zb*G[0, zb])/1440 - 
   (174976*CA*zb^2*G[0, zb])/729 + (1216*CA*Pi^2*zb^2*G[0, zb])/81 + 
   (17*CA*Pi^4*zb^2*G[0, zb])/108 + (19*CA*Pi^6*zb^2*G[0, zb])/1440 + 
   (88946*CA*G[1, zb])/729 - (1297*CA*Pi^2*G[1, zb])/162 - 
   (43*CA*Pi^4*G[1, zb])/432 - (19*CA*Pi^6*G[1, zb])/1440 + 
   (87488*CA*G[1, zb])/(729*(-1 + zb)) - (608*CA*Pi^2*G[1, zb])/
    (81*(-1 + zb)) - (17*CA*Pi^4*G[1, zb])/(216*(-1 + zb)) - 
   (19*CA*Pi^6*G[1, zb])/(2880*(-1 + zb)) - (2*CA*G[1, zb])/zb + 
   (CA*Pi^2*G[1, zb])/(2*zb) + (CA*Pi^4*G[1, zb])/(48*zb) + 
   (19*CA*Pi^6*G[1, zb])/(2880*zb) + (1466*CA*zb*G[1, zb])/729 - 
   (163*CA*Pi^2*zb*G[1, zb])/162 - (7*CA*Pi^4*zb*G[1, zb])/432 + 
   (19*CA*Pi^6*zb*G[1, zb])/2880 + (87488*CA*zb^2*G[1, zb])/729 - 
   (608*CA*Pi^2*zb^2*G[1, zb])/81 - (17*CA*Pi^4*zb^2*G[1, zb])/216 - 
   (19*CA*Pi^6*zb^2*G[1, zb])/2880 + (60280*CA*G[0, 0, zb])/243 - 
   (460*CA*Pi^2*G[0, 0, zb])/27 - (35*CA*Pi^4*G[0, 0, zb])/144 + 
   (58336*CA*G[0, 0, zb])/(243*(-1 + zb)) - (406*CA*Pi^2*G[0, 0, zb])/
    (27*(-1 + zb)) - (23*CA*Pi^4*G[0, 0, zb])/(144*(-1 + zb)) + 
   (3904*CA*zb*G[0, 0, zb])/243 - (82*CA*Pi^2*zb*G[0, 0, zb])/27 + 
   (CA*Pi^4*zb*G[0, 0, zb])/144 + (58336*CA*zb^2*G[0, 0, zb])/243 - 
   (406*CA*Pi^2*zb^2*G[0, 0, zb])/27 - (23*CA*Pi^4*zb^2*G[0, 0, zb])/144 - 
   (30140*CA*G[0, 1, zb])/243 + (230*CA*Pi^2*G[0, 1, zb])/27 + 
   (35*CA*Pi^4*G[0, 1, zb])/288 - (29168*CA*G[0, 1, zb])/(243*(-1 + zb)) + 
   (203*CA*Pi^2*G[0, 1, zb])/(27*(-1 + zb)) + (23*CA*Pi^4*G[0, 1, zb])/
    (288*(-1 + zb)) + (4*CA*G[0, 1, zb])/zb - (CA*Pi^2*G[0, 1, zb])/zb - 
   (CA*Pi^4*G[0, 1, zb])/(24*zb) - (1952*CA*zb*G[0, 1, zb])/243 + 
   (41*CA*Pi^2*zb*G[0, 1, zb])/27 - (CA*Pi^4*zb*G[0, 1, zb])/288 - 
   (29168*CA*zb^2*G[0, 1, zb])/243 + (203*CA*Pi^2*zb^2*G[0, 1, zb])/27 + 
   (23*CA*Pi^4*zb^2*G[0, 1, zb])/288 - (30140*CA*G[1, 0, zb])/243 + 
   (230*CA*Pi^2*G[1, 0, zb])/27 + (35*CA*Pi^4*G[1, 0, zb])/288 - 
   (29168*CA*G[1, 0, zb])/(243*(-1 + zb)) + (203*CA*Pi^2*G[1, 0, zb])/
    (27*(-1 + zb)) + (23*CA*Pi^4*G[1, 0, zb])/(288*(-1 + zb)) + 
   (4*CA*G[1, 0, zb])/zb - (CA*Pi^2*G[1, 0, zb])/zb - 
   (CA*Pi^4*G[1, 0, zb])/(24*zb) - (1952*CA*zb*G[1, 0, zb])/243 + 
   (41*CA*Pi^2*zb*G[1, 0, zb])/27 - (CA*Pi^4*zb*G[1, 0, zb])/288 - 
   (29168*CA*zb^2*G[1, 0, zb])/243 + (203*CA*Pi^2*zb^2*G[1, 0, zb])/27 + 
   (23*CA*Pi^4*zb^2*G[1, 0, zb])/288 + (15070*CA*G[1, 1, zb])/243 - 
   (115*CA*Pi^2*G[1, 1, zb])/27 - (35*CA*Pi^4*G[1, 1, zb])/576 + 
   (14584*CA*G[1, 1, zb])/(243*(-1 + zb)) - (203*CA*Pi^2*G[1, 1, zb])/
    (54*(-1 + zb)) - (23*CA*Pi^4*G[1, 1, zb])/(576*(-1 + zb)) - 
   (2*CA*G[1, 1, zb])/zb + (CA*Pi^2*G[1, 1, zb])/(2*zb) + 
   (CA*Pi^4*G[1, 1, zb])/(48*zb) + (976*CA*zb*G[1, 1, zb])/243 - 
   (41*CA*Pi^2*zb*G[1, 1, zb])/54 + (CA*Pi^4*zb*G[1, 1, zb])/576 + 
   (14584*CA*zb^2*G[1, 1, zb])/243 - (203*CA*Pi^2*zb^2*G[1, 1, zb])/54 - 
   (23*CA*Pi^4*zb^2*G[1, 1, zb])/576 - (20752*CA*G[0, 0, 0, zb])/81 + 
   (172*CA*Pi^2*G[0, 0, 0, zb])/9 + (CA*Pi^4*G[0, 0, 0, zb])/3 - 
   (19456*CA*G[0, 0, 0, zb])/(81*(-1 + zb)) + (136*CA*Pi^2*G[0, 0, 0, zb])/
    (9*(-1 + zb)) + (CA*Pi^4*G[0, 0, 0, zb])/(6*(-1 + zb)) - 
   (2608*CA*zb*G[0, 0, 0, zb])/81 + (28*CA*Pi^2*zb*G[0, 0, 0, zb])/9 - 
   (CA*Pi^4*zb*G[0, 0, 0, zb])/6 - (19456*CA*zb^2*G[0, 0, 0, zb])/81 + 
   (136*CA*Pi^2*zb^2*G[0, 0, 0, zb])/9 + (CA*Pi^4*zb^2*G[0, 0, 0, zb])/6 + 
   (10376*CA*G[0, 0, 1, zb])/81 - (86*CA*Pi^2*G[0, 0, 1, zb])/9 - 
   (CA*Pi^4*G[0, 0, 1, zb])/6 + (9728*CA*G[0, 0, 1, zb])/(81*(-1 + zb)) - 
   (68*CA*Pi^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - (CA*Pi^4*G[0, 0, 1, zb])/
    (12*(-1 + zb)) - (8*CA*G[0, 0, 1, zb])/zb + (2*CA*Pi^2*G[0, 0, 1, zb])/
    zb + (CA*Pi^4*G[0, 0, 1, zb])/(12*zb) + (1304*CA*zb*G[0, 0, 1, zb])/81 - 
   (14*CA*Pi^2*zb*G[0, 0, 1, zb])/9 + (CA*Pi^4*zb*G[0, 0, 1, zb])/12 + 
   (9728*CA*zb^2*G[0, 0, 1, zb])/81 - (68*CA*Pi^2*zb^2*G[0, 0, 1, zb])/9 - 
   (CA*Pi^4*zb^2*G[0, 0, 1, zb])/12 + (10376*CA*G[0, 1, 0, zb])/81 - 
   (86*CA*Pi^2*G[0, 1, 0, zb])/9 - (CA*Pi^4*G[0, 1, 0, zb])/6 + 
   (9728*CA*G[0, 1, 0, zb])/(81*(-1 + zb)) - (68*CA*Pi^2*G[0, 1, 0, zb])/
    (9*(-1 + zb)) - (CA*Pi^4*G[0, 1, 0, zb])/(12*(-1 + zb)) - 
   (8*CA*G[0, 1, 0, zb])/zb + (2*CA*Pi^2*G[0, 1, 0, zb])/zb + 
   (CA*Pi^4*G[0, 1, 0, zb])/(12*zb) + (1304*CA*zb*G[0, 1, 0, zb])/81 - 
   (14*CA*Pi^2*zb*G[0, 1, 0, zb])/9 + (CA*Pi^4*zb*G[0, 1, 0, zb])/12 + 
   (9728*CA*zb^2*G[0, 1, 0, zb])/81 - (68*CA*Pi^2*zb^2*G[0, 1, 0, zb])/9 - 
   (CA*Pi^4*zb^2*G[0, 1, 0, zb])/12 - (5188*CA*G[0, 1, 1, zb])/81 + 
   (43*CA*Pi^2*G[0, 1, 1, zb])/9 + (CA*Pi^4*G[0, 1, 1, zb])/12 - 
   (4864*CA*G[0, 1, 1, zb])/(81*(-1 + zb)) + (34*CA*Pi^2*G[0, 1, 1, zb])/
    (9*(-1 + zb)) + (CA*Pi^4*G[0, 1, 1, zb])/(24*(-1 + zb)) + 
   (4*CA*G[0, 1, 1, zb])/zb - (CA*Pi^2*G[0, 1, 1, zb])/zb - 
   (CA*Pi^4*G[0, 1, 1, zb])/(24*zb) - (652*CA*zb*G[0, 1, 1, zb])/81 + 
   (7*CA*Pi^2*zb*G[0, 1, 1, zb])/9 - (CA*Pi^4*zb*G[0, 1, 1, zb])/24 - 
   (4864*CA*zb^2*G[0, 1, 1, zb])/81 + (34*CA*Pi^2*zb^2*G[0, 1, 1, zb])/9 + 
   (CA*Pi^4*zb^2*G[0, 1, 1, zb])/24 + (10376*CA*G[1, 0, 0, zb])/81 - 
   (86*CA*Pi^2*G[1, 0, 0, zb])/9 - (CA*Pi^4*G[1, 0, 0, zb])/6 + 
   (9728*CA*G[1, 0, 0, zb])/(81*(-1 + zb)) - (68*CA*Pi^2*G[1, 0, 0, zb])/
    (9*(-1 + zb)) - (CA*Pi^4*G[1, 0, 0, zb])/(12*(-1 + zb)) - 
   (8*CA*G[1, 0, 0, zb])/zb + (2*CA*Pi^2*G[1, 0, 0, zb])/zb + 
   (CA*Pi^4*G[1, 0, 0, zb])/(12*zb) + (1304*CA*zb*G[1, 0, 0, zb])/81 - 
   (14*CA*Pi^2*zb*G[1, 0, 0, zb])/9 + (CA*Pi^4*zb*G[1, 0, 0, zb])/12 + 
   (9728*CA*zb^2*G[1, 0, 0, zb])/81 - (68*CA*Pi^2*zb^2*G[1, 0, 0, zb])/9 - 
   (CA*Pi^4*zb^2*G[1, 0, 0, zb])/12 - (5188*CA*G[1, 0, 1, zb])/81 + 
   (43*CA*Pi^2*G[1, 0, 1, zb])/9 + (CA*Pi^4*G[1, 0, 1, zb])/12 - 
   (4864*CA*G[1, 0, 1, zb])/(81*(-1 + zb)) + (34*CA*Pi^2*G[1, 0, 1, zb])/
    (9*(-1 + zb)) + (CA*Pi^4*G[1, 0, 1, zb])/(24*(-1 + zb)) + 
   (4*CA*G[1, 0, 1, zb])/zb - (CA*Pi^2*G[1, 0, 1, zb])/zb - 
   (CA*Pi^4*G[1, 0, 1, zb])/(24*zb) - (652*CA*zb*G[1, 0, 1, zb])/81 + 
   (7*CA*Pi^2*zb*G[1, 0, 1, zb])/9 - (CA*Pi^4*zb*G[1, 0, 1, zb])/24 - 
   (4864*CA*zb^2*G[1, 0, 1, zb])/81 + (34*CA*Pi^2*zb^2*G[1, 0, 1, zb])/9 + 
   (CA*Pi^4*zb^2*G[1, 0, 1, zb])/24 - (5188*CA*G[1, 1, 0, zb])/81 + 
   (43*CA*Pi^2*G[1, 1, 0, zb])/9 + (CA*Pi^4*G[1, 1, 0, zb])/12 - 
   (4864*CA*G[1, 1, 0, zb])/(81*(-1 + zb)) + (34*CA*Pi^2*G[1, 1, 0, zb])/
    (9*(-1 + zb)) + (CA*Pi^4*G[1, 1, 0, zb])/(24*(-1 + zb)) + 
   (4*CA*G[1, 1, 0, zb])/zb - (CA*Pi^2*G[1, 1, 0, zb])/zb - 
   (CA*Pi^4*G[1, 1, 0, zb])/(24*zb) - (652*CA*zb*G[1, 1, 0, zb])/81 + 
   (7*CA*Pi^2*zb*G[1, 1, 0, zb])/9 - (CA*Pi^4*zb*G[1, 1, 0, zb])/24 - 
   (4864*CA*zb^2*G[1, 1, 0, zb])/81 + (34*CA*Pi^2*zb^2*G[1, 1, 0, zb])/9 + 
   (CA*Pi^4*zb^2*G[1, 1, 0, zb])/24 + (2594*CA*G[1, 1, 1, zb])/81 - 
   (43*CA*Pi^2*G[1, 1, 1, zb])/18 - (CA*Pi^4*G[1, 1, 1, zb])/24 + 
   (2432*CA*G[1, 1, 1, zb])/(81*(-1 + zb)) - (17*CA*Pi^2*G[1, 1, 1, zb])/
    (9*(-1 + zb)) - (CA*Pi^4*G[1, 1, 1, zb])/(48*(-1 + zb)) - 
   (2*CA*G[1, 1, 1, zb])/zb + (CA*Pi^2*G[1, 1, 1, zb])/(2*zb) + 
   (CA*Pi^4*G[1, 1, 1, zb])/(48*zb) + (326*CA*zb*G[1, 1, 1, zb])/81 - 
   (7*CA*Pi^2*zb*G[1, 1, 1, zb])/18 + (CA*Pi^4*zb*G[1, 1, 1, zb])/48 + 
   (2432*CA*zb^2*G[1, 1, 1, zb])/81 - (17*CA*Pi^2*zb^2*G[1, 1, 1, zb])/9 - 
   (CA*Pi^4*zb^2*G[1, 1, 1, zb])/48 + (7360*CA*G[0, 0, 0, 0, zb])/27 - 
   (70*CA*Pi^2*G[0, 0, 0, 0, zb])/3 + (6496*CA*G[0, 0, 0, 0, zb])/
    (27*(-1 + zb)) - (46*CA*Pi^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1312*CA*zb*G[0, 0, 0, 0, zb])/27 + (2*CA*Pi^2*zb*G[0, 0, 0, 0, zb])/3 + 
   (6496*CA*zb^2*G[0, 0, 0, 0, zb])/27 - (46*CA*Pi^2*zb^2*G[0, 0, 0, 0, zb])/
    3 - (3680*CA*G[0, 0, 0, 1, zb])/27 + (35*CA*Pi^2*G[0, 0, 0, 1, zb])/3 - 
   (3248*CA*G[0, 0, 0, 1, zb])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 0, 0, 1, zb])/zb - (4*CA*Pi^2*G[0, 0, 0, 1, zb])/zb - 
   (656*CA*zb*G[0, 0, 0, 1, zb])/27 - (CA*Pi^2*zb*G[0, 0, 0, 1, zb])/3 - 
   (3248*CA*zb^2*G[0, 0, 0, 1, zb])/27 + (23*CA*Pi^2*zb^2*G[0, 0, 0, 1, zb])/
    3 - (3680*CA*G[0, 0, 1, 0, zb])/27 + (35*CA*Pi^2*G[0, 0, 1, 0, zb])/3 - 
   (3248*CA*G[0, 0, 1, 0, zb])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 0, 1, 0, zb])/zb - (4*CA*Pi^2*G[0, 0, 1, 0, zb])/zb - 
   (656*CA*zb*G[0, 0, 1, 0, zb])/27 - (CA*Pi^2*zb*G[0, 0, 1, 0, zb])/3 - 
   (3248*CA*zb^2*G[0, 0, 1, 0, zb])/27 + (23*CA*Pi^2*zb^2*G[0, 0, 1, 0, zb])/
    3 + (1840*CA*G[0, 0, 1, 1, zb])/27 - (35*CA*Pi^2*G[0, 0, 1, 1, zb])/6 + 
   (1624*CA*G[0, 0, 1, 1, zb])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (8*CA*G[0, 0, 1, 1, zb])/zb + (2*CA*Pi^2*G[0, 0, 1, 1, zb])/zb + 
   (328*CA*zb*G[0, 0, 1, 1, zb])/27 + (CA*Pi^2*zb*G[0, 0, 1, 1, zb])/6 + 
   (1624*CA*zb^2*G[0, 0, 1, 1, zb])/27 - (23*CA*Pi^2*zb^2*G[0, 0, 1, 1, zb])/
    6 - (3680*CA*G[0, 1, 0, 0, zb])/27 + (35*CA*Pi^2*G[0, 1, 0, 0, zb])/3 - 
   (3248*CA*G[0, 1, 0, 0, zb])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 1, 0, 0, zb])/zb - (4*CA*Pi^2*G[0, 1, 0, 0, zb])/zb - 
   (656*CA*zb*G[0, 1, 0, 0, zb])/27 - (CA*Pi^2*zb*G[0, 1, 0, 0, zb])/3 - 
   (3248*CA*zb^2*G[0, 1, 0, 0, zb])/27 + (23*CA*Pi^2*zb^2*G[0, 1, 0, 0, zb])/
    3 + (1840*CA*G[0, 1, 0, 1, zb])/27 - (35*CA*Pi^2*G[0, 1, 0, 1, zb])/6 + 
   (1624*CA*G[0, 1, 0, 1, zb])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (8*CA*G[0, 1, 0, 1, zb])/zb + (2*CA*Pi^2*G[0, 1, 0, 1, zb])/zb + 
   (328*CA*zb*G[0, 1, 0, 1, zb])/27 + (CA*Pi^2*zb*G[0, 1, 0, 1, zb])/6 + 
   (1624*CA*zb^2*G[0, 1, 0, 1, zb])/27 - (23*CA*Pi^2*zb^2*G[0, 1, 0, 1, zb])/
    6 + (1840*CA*G[0, 1, 1, 0, zb])/27 - (35*CA*Pi^2*G[0, 1, 1, 0, zb])/6 + 
   (1624*CA*G[0, 1, 1, 0, zb])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (8*CA*G[0, 1, 1, 0, zb])/zb + (2*CA*Pi^2*G[0, 1, 1, 0, zb])/zb + 
   (328*CA*zb*G[0, 1, 1, 0, zb])/27 + (CA*Pi^2*zb*G[0, 1, 1, 0, zb])/6 + 
   (1624*CA*zb^2*G[0, 1, 1, 0, zb])/27 - (23*CA*Pi^2*zb^2*G[0, 1, 1, 0, zb])/
    6 - (920*CA*G[0, 1, 1, 1, zb])/27 + (35*CA*Pi^2*G[0, 1, 1, 1, zb])/12 - 
   (812*CA*G[0, 1, 1, 1, zb])/(27*(-1 + zb)) + (23*CA*Pi^2*G[0, 1, 1, 1, zb])/
    (12*(-1 + zb)) + (4*CA*G[0, 1, 1, 1, zb])/zb - 
   (CA*Pi^2*G[0, 1, 1, 1, zb])/zb - (164*CA*zb*G[0, 1, 1, 1, zb])/27 - 
   (CA*Pi^2*zb*G[0, 1, 1, 1, zb])/12 - (812*CA*zb^2*G[0, 1, 1, 1, zb])/27 + 
   (23*CA*Pi^2*zb^2*G[0, 1, 1, 1, zb])/12 - (3680*CA*G[1, 0, 0, 0, zb])/27 + 
   (35*CA*Pi^2*G[1, 0, 0, 0, zb])/3 - (3248*CA*G[1, 0, 0, 0, zb])/
    (27*(-1 + zb)) + (23*CA*Pi^2*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 0, 0, 0, zb])/zb - (4*CA*Pi^2*G[1, 0, 0, 0, zb])/zb - 
   (656*CA*zb*G[1, 0, 0, 0, zb])/27 - (CA*Pi^2*zb*G[1, 0, 0, 0, zb])/3 - 
   (3248*CA*zb^2*G[1, 0, 0, 0, zb])/27 + (23*CA*Pi^2*zb^2*G[1, 0, 0, 0, zb])/
    3 + (1840*CA*G[1, 0, 0, 1, zb])/27 - (35*CA*Pi^2*G[1, 0, 0, 1, zb])/6 + 
   (1624*CA*G[1, 0, 0, 1, zb])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (8*CA*G[1, 0, 0, 1, zb])/zb + (2*CA*Pi^2*G[1, 0, 0, 1, zb])/zb + 
   (328*CA*zb*G[1, 0, 0, 1, zb])/27 + (CA*Pi^2*zb*G[1, 0, 0, 1, zb])/6 + 
   (1624*CA*zb^2*G[1, 0, 0, 1, zb])/27 - (23*CA*Pi^2*zb^2*G[1, 0, 0, 1, zb])/
    6 + (1840*CA*G[1, 0, 1, 0, zb])/27 - (35*CA*Pi^2*G[1, 0, 1, 0, zb])/6 + 
   (1624*CA*G[1, 0, 1, 0, zb])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (8*CA*G[1, 0, 1, 0, zb])/zb + (2*CA*Pi^2*G[1, 0, 1, 0, zb])/zb + 
   (328*CA*zb*G[1, 0, 1, 0, zb])/27 + (CA*Pi^2*zb*G[1, 0, 1, 0, zb])/6 + 
   (1624*CA*zb^2*G[1, 0, 1, 0, zb])/27 - (23*CA*Pi^2*zb^2*G[1, 0, 1, 0, zb])/
    6 - (920*CA*G[1, 0, 1, 1, zb])/27 + (35*CA*Pi^2*G[1, 0, 1, 1, zb])/12 - 
   (812*CA*G[1, 0, 1, 1, zb])/(27*(-1 + zb)) + (23*CA*Pi^2*G[1, 0, 1, 1, zb])/
    (12*(-1 + zb)) + (4*CA*G[1, 0, 1, 1, zb])/zb - 
   (CA*Pi^2*G[1, 0, 1, 1, zb])/zb - (164*CA*zb*G[1, 0, 1, 1, zb])/27 - 
   (CA*Pi^2*zb*G[1, 0, 1, 1, zb])/12 - (812*CA*zb^2*G[1, 0, 1, 1, zb])/27 + 
   (23*CA*Pi^2*zb^2*G[1, 0, 1, 1, zb])/12 + (1840*CA*G[1, 1, 0, 0, zb])/27 - 
   (35*CA*Pi^2*G[1, 1, 0, 0, zb])/6 + (1624*CA*G[1, 1, 0, 0, zb])/
    (27*(-1 + zb)) - (23*CA*Pi^2*G[1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (8*CA*G[1, 1, 0, 0, zb])/zb + (2*CA*Pi^2*G[1, 1, 0, 0, zb])/zb + 
   (328*CA*zb*G[1, 1, 0, 0, zb])/27 + (CA*Pi^2*zb*G[1, 1, 0, 0, zb])/6 + 
   (1624*CA*zb^2*G[1, 1, 0, 0, zb])/27 - (23*CA*Pi^2*zb^2*G[1, 1, 0, 0, zb])/
    6 - (920*CA*G[1, 1, 0, 1, zb])/27 + (35*CA*Pi^2*G[1, 1, 0, 1, zb])/12 - 
   (812*CA*G[1, 1, 0, 1, zb])/(27*(-1 + zb)) + (23*CA*Pi^2*G[1, 1, 0, 1, zb])/
    (12*(-1 + zb)) + (4*CA*G[1, 1, 0, 1, zb])/zb - 
   (CA*Pi^2*G[1, 1, 0, 1, zb])/zb - (164*CA*zb*G[1, 1, 0, 1, zb])/27 - 
   (CA*Pi^2*zb*G[1, 1, 0, 1, zb])/12 - (812*CA*zb^2*G[1, 1, 0, 1, zb])/27 + 
   (23*CA*Pi^2*zb^2*G[1, 1, 0, 1, zb])/12 - (920*CA*G[1, 1, 1, 0, zb])/27 + 
   (35*CA*Pi^2*G[1, 1, 1, 0, zb])/12 - (812*CA*G[1, 1, 1, 0, zb])/
    (27*(-1 + zb)) + (23*CA*Pi^2*G[1, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (4*CA*G[1, 1, 1, 0, zb])/zb - (CA*Pi^2*G[1, 1, 1, 0, zb])/zb - 
   (164*CA*zb*G[1, 1, 1, 0, zb])/27 - (CA*Pi^2*zb*G[1, 1, 1, 0, zb])/12 - 
   (812*CA*zb^2*G[1, 1, 1, 0, zb])/27 + (23*CA*Pi^2*zb^2*G[1, 1, 1, 0, zb])/
    12 + (460*CA*G[1, 1, 1, 1, zb])/27 - (35*CA*Pi^2*G[1, 1, 1, 1, zb])/24 + 
   (406*CA*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) - (23*CA*Pi^2*G[1, 1, 1, 1, zb])/
    (24*(-1 + zb)) - (2*CA*G[1, 1, 1, 1, zb])/zb + 
   (CA*Pi^2*G[1, 1, 1, 1, zb])/(2*zb) + (82*CA*zb*G[1, 1, 1, 1, zb])/27 + 
   (CA*Pi^2*zb*G[1, 1, 1, 1, zb])/24 + (406*CA*zb^2*G[1, 1, 1, 1, zb])/27 - 
   (23*CA*Pi^2*zb^2*G[1, 1, 1, 1, zb])/24 - (2752*CA*G[0, 0, 0, 0, 0, zb])/
    9 + 32*CA*Pi^2*G[0, 0, 0, 0, 0, zb] - (2176*CA*G[0, 0, 0, 0, 0, zb])/
    (9*(-1 + zb)) + (16*CA*Pi^2*G[0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (448*CA*zb*G[0, 0, 0, 0, 0, zb])/9 - 16*CA*Pi^2*zb*G[0, 0, 0, 0, 0, zb] - 
   (2176*CA*zb^2*G[0, 0, 0, 0, 0, zb])/9 + 16*CA*Pi^2*zb^2*
    G[0, 0, 0, 0, 0, zb] + (1376*CA*G[0, 0, 0, 0, 1, zb])/9 - 
   16*CA*Pi^2*G[0, 0, 0, 0, 1, zb] + (1088*CA*G[0, 0, 0, 0, 1, zb])/
    (9*(-1 + zb)) - (8*CA*Pi^2*G[0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 0, 1, zb])/zb + (8*CA*Pi^2*G[0, 0, 0, 0, 1, zb])/zb + 
   (224*CA*zb*G[0, 0, 0, 0, 1, zb])/9 + 8*CA*Pi^2*zb*G[0, 0, 0, 0, 1, zb] + 
   (1088*CA*zb^2*G[0, 0, 0, 0, 1, zb])/9 - 
   8*CA*Pi^2*zb^2*G[0, 0, 0, 0, 1, zb] + (1376*CA*G[0, 0, 0, 1, 0, zb])/9 - 
   16*CA*Pi^2*G[0, 0, 0, 1, 0, zb] + (1088*CA*G[0, 0, 0, 1, 0, zb])/
    (9*(-1 + zb)) - (8*CA*Pi^2*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 1, 0, zb])/zb + (8*CA*Pi^2*G[0, 0, 0, 1, 0, zb])/zb + 
   (224*CA*zb*G[0, 0, 0, 1, 0, zb])/9 + 8*CA*Pi^2*zb*G[0, 0, 0, 1, 0, zb] + 
   (1088*CA*zb^2*G[0, 0, 0, 1, 0, zb])/9 - 
   8*CA*Pi^2*zb^2*G[0, 0, 0, 1, 0, zb] - (688*CA*G[0, 0, 0, 1, 1, zb])/9 + 
   8*CA*Pi^2*G[0, 0, 0, 1, 1, zb] - (544*CA*G[0, 0, 0, 1, 1, zb])/
    (9*(-1 + zb)) + (4*CA*Pi^2*G[0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 0, 1, 1, zb])/zb - (4*CA*Pi^2*G[0, 0, 0, 1, 1, zb])/zb - 
   (112*CA*zb*G[0, 0, 0, 1, 1, zb])/9 - 4*CA*Pi^2*zb*G[0, 0, 0, 1, 1, zb] - 
   (544*CA*zb^2*G[0, 0, 0, 1, 1, zb])/9 + 4*CA*Pi^2*zb^2*
    G[0, 0, 0, 1, 1, zb] + (1376*CA*G[0, 0, 1, 0, 0, zb])/9 - 
   16*CA*Pi^2*G[0, 0, 1, 0, 0, zb] + (1088*CA*G[0, 0, 1, 0, 0, zb])/
    (9*(-1 + zb)) - (8*CA*Pi^2*G[0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 0, 0, zb])/zb + (8*CA*Pi^2*G[0, 0, 1, 0, 0, zb])/zb + 
   (224*CA*zb*G[0, 0, 1, 0, 0, zb])/9 + 8*CA*Pi^2*zb*G[0, 0, 1, 0, 0, zb] + 
   (1088*CA*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
   8*CA*Pi^2*zb^2*G[0, 0, 1, 0, 0, zb] - (688*CA*G[0, 0, 1, 0, 1, zb])/9 + 
   8*CA*Pi^2*G[0, 0, 1, 0, 1, zb] - (544*CA*G[0, 0, 1, 0, 1, zb])/
    (9*(-1 + zb)) + (4*CA*Pi^2*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 0, 1, zb])/zb - (4*CA*Pi^2*G[0, 0, 1, 0, 1, zb])/zb - 
   (112*CA*zb*G[0, 0, 1, 0, 1, zb])/9 - 4*CA*Pi^2*zb*G[0, 0, 1, 0, 1, zb] - 
   (544*CA*zb^2*G[0, 0, 1, 0, 1, zb])/9 + 4*CA*Pi^2*zb^2*
    G[0, 0, 1, 0, 1, zb] - (688*CA*G[0, 0, 1, 1, 0, zb])/9 + 
   8*CA*Pi^2*G[0, 0, 1, 1, 0, zb] - (544*CA*G[0, 0, 1, 1, 0, zb])/
    (9*(-1 + zb)) + (4*CA*Pi^2*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 1, 0, zb])/zb - (4*CA*Pi^2*G[0, 0, 1, 1, 0, zb])/zb - 
   (112*CA*zb*G[0, 0, 1, 1, 0, zb])/9 - 4*CA*Pi^2*zb*G[0, 0, 1, 1, 0, zb] - 
   (544*CA*zb^2*G[0, 0, 1, 1, 0, zb])/9 + 4*CA*Pi^2*zb^2*
    G[0, 0, 1, 1, 0, zb] + (344*CA*G[0, 0, 1, 1, 1, zb])/9 - 
   4*CA*Pi^2*G[0, 0, 1, 1, 1, zb] + (272*CA*G[0, 0, 1, 1, 1, zb])/
    (9*(-1 + zb)) - (2*CA*Pi^2*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[0, 0, 1, 1, 1, zb])/zb + (2*CA*Pi^2*G[0, 0, 1, 1, 1, zb])/zb + 
   (56*CA*zb*G[0, 0, 1, 1, 1, zb])/9 + 2*CA*Pi^2*zb*G[0, 0, 1, 1, 1, zb] + 
   (272*CA*zb^2*G[0, 0, 1, 1, 1, zb])/9 - 2*CA*Pi^2*zb^2*
    G[0, 0, 1, 1, 1, zb] + (1376*CA*G[0, 1, 0, 0, 0, zb])/9 - 
   16*CA*Pi^2*G[0, 1, 0, 0, 0, zb] + (1088*CA*G[0, 1, 0, 0, 0, zb])/
    (9*(-1 + zb)) - (8*CA*Pi^2*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 0, 0, zb])/zb + (8*CA*Pi^2*G[0, 1, 0, 0, 0, zb])/zb + 
   (224*CA*zb*G[0, 1, 0, 0, 0, zb])/9 + 8*CA*Pi^2*zb*G[0, 1, 0, 0, 0, zb] + 
   (1088*CA*zb^2*G[0, 1, 0, 0, 0, zb])/9 - 
   8*CA*Pi^2*zb^2*G[0, 1, 0, 0, 0, zb] - (688*CA*G[0, 1, 0, 0, 1, zb])/9 + 
   8*CA*Pi^2*G[0, 1, 0, 0, 1, zb] - (544*CA*G[0, 1, 0, 0, 1, zb])/
    (9*(-1 + zb)) + (4*CA*Pi^2*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 0, 1, zb])/zb - (4*CA*Pi^2*G[0, 1, 0, 0, 1, zb])/zb - 
   (112*CA*zb*G[0, 1, 0, 0, 1, zb])/9 - 4*CA*Pi^2*zb*G[0, 1, 0, 0, 1, zb] - 
   (544*CA*zb^2*G[0, 1, 0, 0, 1, zb])/9 + 4*CA*Pi^2*zb^2*
    G[0, 1, 0, 0, 1, zb] - (688*CA*G[0, 1, 0, 1, 0, zb])/9 + 
   8*CA*Pi^2*G[0, 1, 0, 1, 0, zb] - (544*CA*G[0, 1, 0, 1, 0, zb])/
    (9*(-1 + zb)) + (4*CA*Pi^2*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 1, 0, zb])/zb - (4*CA*Pi^2*G[0, 1, 0, 1, 0, zb])/zb - 
   (112*CA*zb*G[0, 1, 0, 1, 0, zb])/9 - 4*CA*Pi^2*zb*G[0, 1, 0, 1, 0, zb] - 
   (544*CA*zb^2*G[0, 1, 0, 1, 0, zb])/9 + 4*CA*Pi^2*zb^2*
    G[0, 1, 0, 1, 0, zb] + (344*CA*G[0, 1, 0, 1, 1, zb])/9 - 
   4*CA*Pi^2*G[0, 1, 0, 1, 1, zb] + (272*CA*G[0, 1, 0, 1, 1, zb])/
    (9*(-1 + zb)) - (2*CA*Pi^2*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 0, 1, 1, zb])/zb + (2*CA*Pi^2*G[0, 1, 0, 1, 1, zb])/zb + 
   (56*CA*zb*G[0, 1, 0, 1, 1, zb])/9 + 2*CA*Pi^2*zb*G[0, 1, 0, 1, 1, zb] + 
   (272*CA*zb^2*G[0, 1, 0, 1, 1, zb])/9 - 2*CA*Pi^2*zb^2*
    G[0, 1, 0, 1, 1, zb] - (688*CA*G[0, 1, 1, 0, 0, zb])/9 + 
   8*CA*Pi^2*G[0, 1, 1, 0, 0, zb] - (544*CA*G[0, 1, 1, 0, 0, zb])/
    (9*(-1 + zb)) + (4*CA*Pi^2*G[0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 0, 0, zb])/zb - (4*CA*Pi^2*G[0, 1, 1, 0, 0, zb])/zb - 
   (112*CA*zb*G[0, 1, 1, 0, 0, zb])/9 - 4*CA*Pi^2*zb*G[0, 1, 1, 0, 0, zb] - 
   (544*CA*zb^2*G[0, 1, 1, 0, 0, zb])/9 + 4*CA*Pi^2*zb^2*
    G[0, 1, 1, 0, 0, zb] + (344*CA*G[0, 1, 1, 0, 1, zb])/9 - 
   4*CA*Pi^2*G[0, 1, 1, 0, 1, zb] + (272*CA*G[0, 1, 1, 0, 1, zb])/
    (9*(-1 + zb)) - (2*CA*Pi^2*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 1, 0, 1, zb])/zb + (2*CA*Pi^2*G[0, 1, 1, 0, 1, zb])/zb + 
   (56*CA*zb*G[0, 1, 1, 0, 1, zb])/9 + 2*CA*Pi^2*zb*G[0, 1, 1, 0, 1, zb] + 
   (272*CA*zb^2*G[0, 1, 1, 0, 1, zb])/9 - 2*CA*Pi^2*zb^2*
    G[0, 1, 1, 0, 1, zb] + (344*CA*G[0, 1, 1, 1, 0, zb])/9 - 
   4*CA*Pi^2*G[0, 1, 1, 1, 0, zb] + (272*CA*G[0, 1, 1, 1, 0, zb])/
    (9*(-1 + zb)) - (2*CA*Pi^2*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 1, 1, 0, zb])/zb + (2*CA*Pi^2*G[0, 1, 1, 1, 0, zb])/zb + 
   (56*CA*zb*G[0, 1, 1, 1, 0, zb])/9 + 2*CA*Pi^2*zb*G[0, 1, 1, 1, 0, zb] + 
   (272*CA*zb^2*G[0, 1, 1, 1, 0, zb])/9 - 2*CA*Pi^2*zb^2*
    G[0, 1, 1, 1, 0, zb] - (172*CA*G[0, 1, 1, 1, 1, zb])/9 + 
   2*CA*Pi^2*G[0, 1, 1, 1, 1, zb] - (136*CA*G[0, 1, 1, 1, 1, zb])/
    (9*(-1 + zb)) + (CA*Pi^2*G[0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (4*CA*G[0, 1, 1, 1, 1, zb])/zb - (CA*Pi^2*G[0, 1, 1, 1, 1, zb])/zb - 
   (28*CA*zb*G[0, 1, 1, 1, 1, zb])/9 - CA*Pi^2*zb*G[0, 1, 1, 1, 1, zb] - 
   (136*CA*zb^2*G[0, 1, 1, 1, 1, zb])/9 + CA*Pi^2*zb^2*G[0, 1, 1, 1, 1, zb] + 
   (1376*CA*G[1, 0, 0, 0, 0, zb])/9 - 16*CA*Pi^2*G[1, 0, 0, 0, 0, zb] + 
   (1088*CA*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (8*CA*Pi^2*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - (32*CA*G[1, 0, 0, 0, 0, zb])/
    zb + (8*CA*Pi^2*G[1, 0, 0, 0, 0, zb])/zb + 
   (224*CA*zb*G[1, 0, 0, 0, 0, zb])/9 + 8*CA*Pi^2*zb*G[1, 0, 0, 0, 0, zb] + 
   (1088*CA*zb^2*G[1, 0, 0, 0, 0, zb])/9 - 
   8*CA*Pi^2*zb^2*G[1, 0, 0, 0, 0, zb] - (688*CA*G[1, 0, 0, 0, 1, zb])/9 + 
   8*CA*Pi^2*G[1, 0, 0, 0, 1, zb] - (544*CA*G[1, 0, 0, 0, 1, zb])/
    (9*(-1 + zb)) + (4*CA*Pi^2*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 0, 1, zb])/zb - (4*CA*Pi^2*G[1, 0, 0, 0, 1, zb])/zb - 
   (112*CA*zb*G[1, 0, 0, 0, 1, zb])/9 - 4*CA*Pi^2*zb*G[1, 0, 0, 0, 1, zb] - 
   (544*CA*zb^2*G[1, 0, 0, 0, 1, zb])/9 + 4*CA*Pi^2*zb^2*
    G[1, 0, 0, 0, 1, zb] - (688*CA*G[1, 0, 0, 1, 0, zb])/9 + 
   8*CA*Pi^2*G[1, 0, 0, 1, 0, zb] - (544*CA*G[1, 0, 0, 1, 0, zb])/
    (9*(-1 + zb)) + (4*CA*Pi^2*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 1, 0, zb])/zb - (4*CA*Pi^2*G[1, 0, 0, 1, 0, zb])/zb - 
   (112*CA*zb*G[1, 0, 0, 1, 0, zb])/9 - 4*CA*Pi^2*zb*G[1, 0, 0, 1, 0, zb] - 
   (544*CA*zb^2*G[1, 0, 0, 1, 0, zb])/9 + 4*CA*Pi^2*zb^2*
    G[1, 0, 0, 1, 0, zb] + (344*CA*G[1, 0, 0, 1, 1, zb])/9 - 
   4*CA*Pi^2*G[1, 0, 0, 1, 1, zb] + (272*CA*G[1, 0, 0, 1, 1, zb])/
    (9*(-1 + zb)) - (2*CA*Pi^2*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 0, 1, 1, zb])/zb + (2*CA*Pi^2*G[1, 0, 0, 1, 1, zb])/zb + 
   (56*CA*zb*G[1, 0, 0, 1, 1, zb])/9 + 2*CA*Pi^2*zb*G[1, 0, 0, 1, 1, zb] + 
   (272*CA*zb^2*G[1, 0, 0, 1, 1, zb])/9 - 2*CA*Pi^2*zb^2*
    G[1, 0, 0, 1, 1, zb] - (688*CA*G[1, 0, 1, 0, 0, zb])/9 + 
   8*CA*Pi^2*G[1, 0, 1, 0, 0, zb] - (544*CA*G[1, 0, 1, 0, 0, zb])/
    (9*(-1 + zb)) + (4*CA*Pi^2*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 0, 0, zb])/zb - (4*CA*Pi^2*G[1, 0, 1, 0, 0, zb])/zb - 
   (112*CA*zb*G[1, 0, 1, 0, 0, zb])/9 - 4*CA*Pi^2*zb*G[1, 0, 1, 0, 0, zb] - 
   (544*CA*zb^2*G[1, 0, 1, 0, 0, zb])/9 + 4*CA*Pi^2*zb^2*
    G[1, 0, 1, 0, 0, zb] + (344*CA*G[1, 0, 1, 0, 1, zb])/9 - 
   4*CA*Pi^2*G[1, 0, 1, 0, 1, zb] + (272*CA*G[1, 0, 1, 0, 1, zb])/
    (9*(-1 + zb)) - (2*CA*Pi^2*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 1, 0, 1, zb])/zb + (2*CA*Pi^2*G[1, 0, 1, 0, 1, zb])/zb + 
   (56*CA*zb*G[1, 0, 1, 0, 1, zb])/9 + 2*CA*Pi^2*zb*G[1, 0, 1, 0, 1, zb] + 
   (272*CA*zb^2*G[1, 0, 1, 0, 1, zb])/9 - 2*CA*Pi^2*zb^2*
    G[1, 0, 1, 0, 1, zb] + (344*CA*G[1, 0, 1, 1, 0, zb])/9 - 
   4*CA*Pi^2*G[1, 0, 1, 1, 0, zb] + (272*CA*G[1, 0, 1, 1, 0, zb])/
    (9*(-1 + zb)) - (2*CA*Pi^2*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 1, 1, 0, zb])/zb + (2*CA*Pi^2*G[1, 0, 1, 1, 0, zb])/zb + 
   (56*CA*zb*G[1, 0, 1, 1, 0, zb])/9 + 2*CA*Pi^2*zb*G[1, 0, 1, 1, 0, zb] + 
   (272*CA*zb^2*G[1, 0, 1, 1, 0, zb])/9 - 2*CA*Pi^2*zb^2*
    G[1, 0, 1, 1, 0, zb] - (172*CA*G[1, 0, 1, 1, 1, zb])/9 + 
   2*CA*Pi^2*G[1, 0, 1, 1, 1, zb] - (136*CA*G[1, 0, 1, 1, 1, zb])/
    (9*(-1 + zb)) + (CA*Pi^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (4*CA*G[1, 0, 1, 1, 1, zb])/zb - (CA*Pi^2*G[1, 0, 1, 1, 1, zb])/zb - 
   (28*CA*zb*G[1, 0, 1, 1, 1, zb])/9 - CA*Pi^2*zb*G[1, 0, 1, 1, 1, zb] - 
   (136*CA*zb^2*G[1, 0, 1, 1, 1, zb])/9 + CA*Pi^2*zb^2*G[1, 0, 1, 1, 1, zb] - 
   (688*CA*G[1, 1, 0, 0, 0, zb])/9 + 8*CA*Pi^2*G[1, 1, 0, 0, 0, zb] - 
   (544*CA*G[1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (4*CA*Pi^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + (16*CA*G[1, 1, 0, 0, 0, zb])/
    zb - (4*CA*Pi^2*G[1, 1, 0, 0, 0, zb])/zb - 
   (112*CA*zb*G[1, 1, 0, 0, 0, zb])/9 - 4*CA*Pi^2*zb*G[1, 1, 0, 0, 0, zb] - 
   (544*CA*zb^2*G[1, 1, 0, 0, 0, zb])/9 + 4*CA*Pi^2*zb^2*
    G[1, 1, 0, 0, 0, zb] + (344*CA*G[1, 1, 0, 0, 1, zb])/9 - 
   4*CA*Pi^2*G[1, 1, 0, 0, 1, zb] + (272*CA*G[1, 1, 0, 0, 1, zb])/
    (9*(-1 + zb)) - (2*CA*Pi^2*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 0, 0, 1, zb])/zb + (2*CA*Pi^2*G[1, 1, 0, 0, 1, zb])/zb + 
   (56*CA*zb*G[1, 1, 0, 0, 1, zb])/9 + 2*CA*Pi^2*zb*G[1, 1, 0, 0, 1, zb] + 
   (272*CA*zb^2*G[1, 1, 0, 0, 1, zb])/9 - 2*CA*Pi^2*zb^2*
    G[1, 1, 0, 0, 1, zb] + (344*CA*G[1, 1, 0, 1, 0, zb])/9 - 
   4*CA*Pi^2*G[1, 1, 0, 1, 0, zb] + (272*CA*G[1, 1, 0, 1, 0, zb])/
    (9*(-1 + zb)) - (2*CA*Pi^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 0, 1, 0, zb])/zb + (2*CA*Pi^2*G[1, 1, 0, 1, 0, zb])/zb + 
   (56*CA*zb*G[1, 1, 0, 1, 0, zb])/9 + 2*CA*Pi^2*zb*G[1, 1, 0, 1, 0, zb] + 
   (272*CA*zb^2*G[1, 1, 0, 1, 0, zb])/9 - 2*CA*Pi^2*zb^2*
    G[1, 1, 0, 1, 0, zb] - (172*CA*G[1, 1, 0, 1, 1, zb])/9 + 
   2*CA*Pi^2*G[1, 1, 0, 1, 1, zb] - (136*CA*G[1, 1, 0, 1, 1, zb])/
    (9*(-1 + zb)) + (CA*Pi^2*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (4*CA*G[1, 1, 0, 1, 1, zb])/zb - (CA*Pi^2*G[1, 1, 0, 1, 1, zb])/zb - 
   (28*CA*zb*G[1, 1, 0, 1, 1, zb])/9 - CA*Pi^2*zb*G[1, 1, 0, 1, 1, zb] - 
   (136*CA*zb^2*G[1, 1, 0, 1, 1, zb])/9 + CA*Pi^2*zb^2*G[1, 1, 0, 1, 1, zb] + 
   (344*CA*G[1, 1, 1, 0, 0, zb])/9 - 4*CA*Pi^2*G[1, 1, 1, 0, 0, zb] + 
   (272*CA*G[1, 1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (2*CA*Pi^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - (8*CA*G[1, 1, 1, 0, 0, zb])/
    zb + (2*CA*Pi^2*G[1, 1, 1, 0, 0, zb])/zb + 
   (56*CA*zb*G[1, 1, 1, 0, 0, zb])/9 + 2*CA*Pi^2*zb*G[1, 1, 1, 0, 0, zb] + 
   (272*CA*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 2*CA*Pi^2*zb^2*
    G[1, 1, 1, 0, 0, zb] - (172*CA*G[1, 1, 1, 0, 1, zb])/9 + 
   2*CA*Pi^2*G[1, 1, 1, 0, 1, zb] - (136*CA*G[1, 1, 1, 0, 1, zb])/
    (9*(-1 + zb)) + (CA*Pi^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (4*CA*G[1, 1, 1, 0, 1, zb])/zb - (CA*Pi^2*G[1, 1, 1, 0, 1, zb])/zb - 
   (28*CA*zb*G[1, 1, 1, 0, 1, zb])/9 - CA*Pi^2*zb*G[1, 1, 1, 0, 1, zb] - 
   (136*CA*zb^2*G[1, 1, 1, 0, 1, zb])/9 + CA*Pi^2*zb^2*G[1, 1, 1, 0, 1, zb] - 
   (172*CA*G[1, 1, 1, 1, 0, zb])/9 + 2*CA*Pi^2*G[1, 1, 1, 1, 0, zb] - 
   (136*CA*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + (4*CA*G[1, 1, 1, 1, 0, zb])/
    zb - (CA*Pi^2*G[1, 1, 1, 1, 0, zb])/zb - (28*CA*zb*G[1, 1, 1, 1, 0, zb])/
    9 - CA*Pi^2*zb*G[1, 1, 1, 1, 0, zb] - (136*CA*zb^2*G[1, 1, 1, 1, 0, zb])/
    9 + CA*Pi^2*zb^2*G[1, 1, 1, 1, 0, zb] + (86*CA*G[1, 1, 1, 1, 1, zb])/9 - 
   CA*Pi^2*G[1, 1, 1, 1, 1, zb] + (68*CA*G[1, 1, 1, 1, 1, zb])/
    (9*(-1 + zb)) - (CA*Pi^2*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (2*CA*G[1, 1, 1, 1, 1, zb])/zb + (CA*Pi^2*G[1, 1, 1, 1, 1, zb])/(2*zb) + 
   (14*CA*zb*G[1, 1, 1, 1, 1, zb])/9 + (CA*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/2 + 
   (68*CA*zb^2*G[1, 1, 1, 1, 1, zb])/9 - (CA*Pi^2*zb^2*G[1, 1, 1, 1, 1, zb])/
    2 + (1120*CA*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (736*CA*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*zb*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (736*CA*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 - (560*CA*G[0, 0, 0, 0, 0, 1, zb])/
    3 - (368*CA*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (64*CA*G[0, 0, 0, 0, 0, 1, zb])/zb + (16*CA*zb*G[0, 0, 0, 0, 0, 1, zb])/
    3 - (368*CA*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (560*CA*G[0, 0, 0, 0, 1, 0, zb])/3 - (368*CA*G[0, 0, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (64*CA*G[0, 0, 0, 0, 1, 0, zb])/zb + 
   (16*CA*zb*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (368*CA*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 + (280*CA*G[0, 0, 0, 0, 1, 1, zb])/
    3 + (184*CA*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (32*CA*G[0, 0, 0, 0, 1, 1, zb])/zb - (8*CA*zb*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (184*CA*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 - (560*CA*G[0, 0, 0, 1, 0, 0, zb])/
    3 - (368*CA*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (64*CA*G[0, 0, 0, 1, 0, 0, zb])/zb + (16*CA*zb*G[0, 0, 0, 1, 0, 0, zb])/
    3 - (368*CA*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (280*CA*G[0, 0, 0, 1, 0, 1, zb])/3 + (184*CA*G[0, 0, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CA*G[0, 0, 0, 1, 0, 1, zb])/zb - 
   (8*CA*zb*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (184*CA*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 + (280*CA*G[0, 0, 0, 1, 1, 0, zb])/
    3 + (184*CA*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[0, 0, 0, 1, 1, 0, zb])/zb - (8*CA*zb*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (184*CA*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 - (140*CA*G[0, 0, 0, 1, 1, 1, zb])/
    3 - (92*CA*G[0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 0, 0, 1, 1, 1, zb])/zb + (4*CA*zb*G[0, 0, 0, 1, 1, 1, zb])/3 - 
   (92*CA*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 - (560*CA*G[0, 0, 1, 0, 0, 0, zb])/
    3 - (368*CA*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (64*CA*G[0, 0, 1, 0, 0, 0, zb])/zb + (16*CA*zb*G[0, 0, 1, 0, 0, 0, zb])/
    3 - (368*CA*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (280*CA*G[0, 0, 1, 0, 0, 1, zb])/3 + (184*CA*G[0, 0, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CA*G[0, 0, 1, 0, 0, 1, zb])/zb - 
   (8*CA*zb*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (184*CA*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 + (280*CA*G[0, 0, 1, 0, 1, 0, zb])/
    3 + (184*CA*G[0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[0, 0, 1, 0, 1, 0, zb])/zb - (8*CA*zb*G[0, 0, 1, 0, 1, 0, zb])/3 + 
   (184*CA*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 - (140*CA*G[0, 0, 1, 0, 1, 1, zb])/
    3 - (92*CA*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 0, 1, 0, 1, 1, zb])/zb + (4*CA*zb*G[0, 0, 1, 0, 1, 1, zb])/3 - 
   (92*CA*zb^2*G[0, 0, 1, 0, 1, 1, zb])/3 + (280*CA*G[0, 0, 1, 1, 0, 0, zb])/
    3 + (184*CA*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[0, 0, 1, 1, 0, 0, zb])/zb - (8*CA*zb*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (184*CA*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 - (140*CA*G[0, 0, 1, 1, 0, 1, zb])/
    3 - (92*CA*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 0, 1, 1, 0, 1, zb])/zb + (4*CA*zb*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (92*CA*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 - (140*CA*G[0, 0, 1, 1, 1, 0, zb])/
    3 - (92*CA*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 0, 1, 1, 1, 0, zb])/zb + (4*CA*zb*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (92*CA*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 + (70*CA*G[0, 0, 1, 1, 1, 1, zb])/
    3 + (46*CA*G[0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[0, 0, 1, 1, 1, 1, zb])/zb - (2*CA*zb*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (46*CA*zb^2*G[0, 0, 1, 1, 1, 1, zb])/3 - (560*CA*G[0, 1, 0, 0, 0, 0, zb])/
    3 - (368*CA*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (64*CA*G[0, 1, 0, 0, 0, 0, zb])/zb + (16*CA*zb*G[0, 1, 0, 0, 0, 0, zb])/
    3 - (368*CA*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (280*CA*G[0, 1, 0, 0, 0, 1, zb])/3 + (184*CA*G[0, 1, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CA*G[0, 1, 0, 0, 0, 1, zb])/zb - 
   (8*CA*zb*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (184*CA*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 + (280*CA*G[0, 1, 0, 0, 1, 0, zb])/
    3 + (184*CA*G[0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[0, 1, 0, 0, 1, 0, zb])/zb - (8*CA*zb*G[0, 1, 0, 0, 1, 0, zb])/3 + 
   (184*CA*zb^2*G[0, 1, 0, 0, 1, 0, zb])/3 - (140*CA*G[0, 1, 0, 0, 1, 1, zb])/
    3 - (92*CA*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 1, 0, 0, 1, 1, zb])/zb + (4*CA*zb*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   (92*CA*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 + (280*CA*G[0, 1, 0, 1, 0, 0, zb])/
    3 + (184*CA*G[0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[0, 1, 0, 1, 0, 0, zb])/zb - (8*CA*zb*G[0, 1, 0, 1, 0, 0, zb])/3 + 
   (184*CA*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 - (140*CA*G[0, 1, 0, 1, 0, 1, zb])/
    3 - (92*CA*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 1, 0, 1, 0, 1, zb])/zb + (4*CA*zb*G[0, 1, 0, 1, 0, 1, zb])/3 - 
   (92*CA*zb^2*G[0, 1, 0, 1, 0, 1, zb])/3 - (140*CA*G[0, 1, 0, 1, 1, 0, zb])/
    3 - (92*CA*G[0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 1, 0, 1, 1, 0, zb])/zb + (4*CA*zb*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (92*CA*zb^2*G[0, 1, 0, 1, 1, 0, zb])/3 + (70*CA*G[0, 1, 0, 1, 1, 1, zb])/
    3 + (46*CA*G[0, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[0, 1, 0, 1, 1, 1, zb])/zb - (2*CA*zb*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (46*CA*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 + (280*CA*G[0, 1, 1, 0, 0, 0, zb])/
    3 + (184*CA*G[0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[0, 1, 1, 0, 0, 0, zb])/zb - (8*CA*zb*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (184*CA*zb^2*G[0, 1, 1, 0, 0, 0, zb])/3 - (140*CA*G[0, 1, 1, 0, 0, 1, zb])/
    3 - (92*CA*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 1, 1, 0, 0, 1, zb])/zb + (4*CA*zb*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (92*CA*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 - (140*CA*G[0, 1, 1, 0, 1, 0, zb])/
    3 - (92*CA*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 1, 1, 0, 1, 0, zb])/zb + (4*CA*zb*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (92*CA*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 + (70*CA*G[0, 1, 1, 0, 1, 1, zb])/
    3 + (46*CA*G[0, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[0, 1, 1, 0, 1, 1, zb])/zb - (2*CA*zb*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (46*CA*zb^2*G[0, 1, 1, 0, 1, 1, zb])/3 - (140*CA*G[0, 1, 1, 1, 0, 0, zb])/
    3 - (92*CA*G[0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[0, 1, 1, 1, 0, 0, zb])/zb + (4*CA*zb*G[0, 1, 1, 1, 0, 0, zb])/3 - 
   (92*CA*zb^2*G[0, 1, 1, 1, 0, 0, zb])/3 + (70*CA*G[0, 1, 1, 1, 0, 1, zb])/
    3 + (46*CA*G[0, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[0, 1, 1, 1, 0, 1, zb])/zb - (2*CA*zb*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (46*CA*zb^2*G[0, 1, 1, 1, 0, 1, zb])/3 + (70*CA*G[0, 1, 1, 1, 1, 0, zb])/
    3 + (46*CA*G[0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CA*G[0, 1, 1, 1, 1, 0, zb])/zb - (2*CA*zb*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (46*CA*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 - (35*CA*G[0, 1, 1, 1, 1, 1, zb])/
    3 - (23*CA*G[0, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[0, 1, 1, 1, 1, 1, zb])/zb + (CA*zb*G[0, 1, 1, 1, 1, 1, zb])/3 - 
   (23*CA*zb^2*G[0, 1, 1, 1, 1, 1, zb])/3 - (560*CA*G[1, 0, 0, 0, 0, 0, zb])/
    3 - (368*CA*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (64*CA*G[1, 0, 0, 0, 0, 0, zb])/zb + (16*CA*zb*G[1, 0, 0, 0, 0, 0, zb])/
    3 - (368*CA*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (280*CA*G[1, 0, 0, 0, 0, 1, zb])/3 + (184*CA*G[1, 0, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CA*G[1, 0, 0, 0, 0, 1, zb])/zb - 
   (8*CA*zb*G[1, 0, 0, 0, 0, 1, zb])/3 + 
   (184*CA*zb^2*G[1, 0, 0, 0, 0, 1, zb])/3 + (280*CA*G[1, 0, 0, 0, 1, 0, zb])/
    3 + (184*CA*G[1, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[1, 0, 0, 0, 1, 0, zb])/zb - (8*CA*zb*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (184*CA*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 - (140*CA*G[1, 0, 0, 0, 1, 1, zb])/
    3 - (92*CA*G[1, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 0, 0, 0, 1, 1, zb])/zb + (4*CA*zb*G[1, 0, 0, 0, 1, 1, zb])/3 - 
   (92*CA*zb^2*G[1, 0, 0, 0, 1, 1, zb])/3 + (280*CA*G[1, 0, 0, 1, 0, 0, zb])/
    3 + (184*CA*G[1, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[1, 0, 0, 1, 0, 0, zb])/zb - (8*CA*zb*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (184*CA*zb^2*G[1, 0, 0, 1, 0, 0, zb])/3 - (140*CA*G[1, 0, 0, 1, 0, 1, zb])/
    3 - (92*CA*G[1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 0, 0, 1, 0, 1, zb])/zb + (4*CA*zb*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   (92*CA*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 - (140*CA*G[1, 0, 0, 1, 1, 0, zb])/
    3 - (92*CA*G[1, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 0, 0, 1, 1, 0, zb])/zb + (4*CA*zb*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   (92*CA*zb^2*G[1, 0, 0, 1, 1, 0, zb])/3 + (70*CA*G[1, 0, 0, 1, 1, 1, zb])/
    3 + (46*CA*G[1, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 0, 0, 1, 1, 1, zb])/zb - (2*CA*zb*G[1, 0, 0, 1, 1, 1, zb])/3 + 
   (46*CA*zb^2*G[1, 0, 0, 1, 1, 1, zb])/3 + (280*CA*G[1, 0, 1, 0, 0, 0, zb])/
    3 + (184*CA*G[1, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[1, 0, 1, 0, 0, 0, zb])/zb - (8*CA*zb*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (184*CA*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 - (140*CA*G[1, 0, 1, 0, 0, 1, zb])/
    3 - (92*CA*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 0, 1, 0, 0, 1, zb])/zb + (4*CA*zb*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   (92*CA*zb^2*G[1, 0, 1, 0, 0, 1, zb])/3 - (140*CA*G[1, 0, 1, 0, 1, 0, zb])/
    3 - (92*CA*G[1, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 0, 1, 0, 1, 0, zb])/zb + (4*CA*zb*G[1, 0, 1, 0, 1, 0, zb])/3 - 
   (92*CA*zb^2*G[1, 0, 1, 0, 1, 0, zb])/3 + (70*CA*G[1, 0, 1, 0, 1, 1, zb])/
    3 + (46*CA*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 0, 1, 0, 1, 1, zb])/zb - (2*CA*zb*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   (46*CA*zb^2*G[1, 0, 1, 0, 1, 1, zb])/3 - (140*CA*G[1, 0, 1, 1, 0, 0, zb])/
    3 - (92*CA*G[1, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 0, 1, 1, 0, 0, zb])/zb + (4*CA*zb*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (92*CA*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 + (70*CA*G[1, 0, 1, 1, 0, 1, zb])/
    3 + (46*CA*G[1, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 0, 1, 1, 0, 1, zb])/zb - (2*CA*zb*G[1, 0, 1, 1, 0, 1, zb])/3 + 
   (46*CA*zb^2*G[1, 0, 1, 1, 0, 1, zb])/3 + (70*CA*G[1, 0, 1, 1, 1, 0, zb])/
    3 + (46*CA*G[1, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 0, 1, 1, 1, 0, zb])/zb - (2*CA*zb*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (46*CA*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 - (35*CA*G[1, 0, 1, 1, 1, 1, zb])/
    3 - (23*CA*G[1, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[1, 0, 1, 1, 1, 1, zb])/zb + (CA*zb*G[1, 0, 1, 1, 1, 1, zb])/3 - 
   (23*CA*zb^2*G[1, 0, 1, 1, 1, 1, zb])/3 + (280*CA*G[1, 1, 0, 0, 0, 0, zb])/
    3 + (184*CA*G[1, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*G[1, 1, 0, 0, 0, 0, zb])/zb - (8*CA*zb*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (184*CA*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 - (140*CA*G[1, 1, 0, 0, 0, 1, zb])/
    3 - (92*CA*G[1, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 1, 0, 0, 0, 1, zb])/zb + (4*CA*zb*G[1, 1, 0, 0, 0, 1, zb])/3 - 
   (92*CA*zb^2*G[1, 1, 0, 0, 0, 1, zb])/3 - (140*CA*G[1, 1, 0, 0, 1, 0, zb])/
    3 - (92*CA*G[1, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 1, 0, 0, 1, 0, zb])/zb + (4*CA*zb*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (92*CA*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 + (70*CA*G[1, 1, 0, 0, 1, 1, zb])/
    3 + (46*CA*G[1, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 1, 0, 0, 1, 1, zb])/zb - (2*CA*zb*G[1, 1, 0, 0, 1, 1, zb])/3 + 
   (46*CA*zb^2*G[1, 1, 0, 0, 1, 1, zb])/3 - (140*CA*G[1, 1, 0, 1, 0, 0, zb])/
    3 - (92*CA*G[1, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 1, 0, 1, 0, 0, zb])/zb + (4*CA*zb*G[1, 1, 0, 1, 0, 0, zb])/3 - 
   (92*CA*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 + (70*CA*G[1, 1, 0, 1, 0, 1, zb])/
    3 + (46*CA*G[1, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 1, 0, 1, 0, 1, zb])/zb - (2*CA*zb*G[1, 1, 0, 1, 0, 1, zb])/3 + 
   (46*CA*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 + (70*CA*G[1, 1, 0, 1, 1, 0, zb])/
    3 + (46*CA*G[1, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 1, 0, 1, 1, 0, zb])/zb - (2*CA*zb*G[1, 1, 0, 1, 1, 0, zb])/3 + 
   (46*CA*zb^2*G[1, 1, 0, 1, 1, 0, zb])/3 - (35*CA*G[1, 1, 0, 1, 1, 1, zb])/
    3 - (23*CA*G[1, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[1, 1, 0, 1, 1, 1, zb])/zb + (CA*zb*G[1, 1, 0, 1, 1, 1, zb])/3 - 
   (23*CA*zb^2*G[1, 1, 0, 1, 1, 1, zb])/3 - (140*CA*G[1, 1, 1, 0, 0, 0, zb])/
    3 - (92*CA*G[1, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*G[1, 1, 1, 0, 0, 0, zb])/zb + (4*CA*zb*G[1, 1, 1, 0, 0, 0, zb])/3 - 
   (92*CA*zb^2*G[1, 1, 1, 0, 0, 0, zb])/3 + (70*CA*G[1, 1, 1, 0, 0, 1, zb])/
    3 + (46*CA*G[1, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 1, 1, 0, 0, 1, zb])/zb - (2*CA*zb*G[1, 1, 1, 0, 0, 1, zb])/3 + 
   (46*CA*zb^2*G[1, 1, 1, 0, 0, 1, zb])/3 + (70*CA*G[1, 1, 1, 0, 1, 0, zb])/
    3 + (46*CA*G[1, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 1, 1, 0, 1, 0, zb])/zb - (2*CA*zb*G[1, 1, 1, 0, 1, 0, zb])/3 + 
   (46*CA*zb^2*G[1, 1, 1, 0, 1, 0, zb])/3 - (35*CA*G[1, 1, 1, 0, 1, 1, zb])/
    3 - (23*CA*G[1, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[1, 1, 1, 0, 1, 1, zb])/zb + (CA*zb*G[1, 1, 1, 0, 1, 1, zb])/3 - 
   (23*CA*zb^2*G[1, 1, 1, 0, 1, 1, zb])/3 + (70*CA*G[1, 1, 1, 1, 0, 0, zb])/
    3 + (46*CA*G[1, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (8*CA*G[1, 1, 1, 1, 0, 0, zb])/zb - (2*CA*zb*G[1, 1, 1, 1, 0, 0, zb])/3 + 
   (46*CA*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 - (35*CA*G[1, 1, 1, 1, 0, 1, zb])/
    3 - (23*CA*G[1, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*G[1, 1, 1, 1, 0, 1, zb])/zb + (CA*zb*G[1, 1, 1, 1, 0, 1, zb])/3 - 
   (23*CA*zb^2*G[1, 1, 1, 1, 0, 1, zb])/3 - (35*CA*G[1, 1, 1, 1, 1, 0, zb])/
    3 - (23*CA*G[1, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (4*CA*G[1, 1, 1, 1, 1, 0, zb])/zb + (CA*zb*G[1, 1, 1, 1, 1, 0, zb])/3 - 
   (23*CA*zb^2*G[1, 1, 1, 1, 1, 0, zb])/3 + (35*CA*G[1, 1, 1, 1, 1, 1, zb])/
    6 + (23*CA*G[1, 1, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (2*CA*G[1, 1, 1, 1, 1, 1, zb])/zb - (CA*zb*G[1, 1, 1, 1, 1, 1, zb])/6 + 
   (23*CA*zb^2*G[1, 1, 1, 1, 1, 1, zb])/6 - 
   512*CA*G[0, 0, 0, 0, 0, 0, 0, zb] - (256*CA*G[0, 0, 0, 0, 0, 0, 0, zb])/
    (-1 + zb) + 256*CA*zb*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   256*CA*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb] + 
   256*CA*G[0, 0, 0, 0, 0, 0, 1, zb] + (128*CA*G[0, 0, 0, 0, 0, 0, 1, zb])/
    (-1 + zb) - (128*CA*G[0, 0, 0, 0, 0, 0, 1, zb])/zb - 
   128*CA*zb*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   128*CA*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   256*CA*G[0, 0, 0, 0, 0, 1, 0, zb] + (128*CA*G[0, 0, 0, 0, 0, 1, 0, zb])/
    (-1 + zb) - (128*CA*G[0, 0, 0, 0, 0, 1, 0, zb])/zb - 
   128*CA*zb*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   128*CA*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   128*CA*G[0, 0, 0, 0, 0, 1, 1, zb] - (64*CA*G[0, 0, 0, 0, 0, 1, 1, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 0, 0, 0, 1, 1, zb])/zb + 
   64*CA*zb*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   64*CA*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   256*CA*G[0, 0, 0, 0, 1, 0, 0, zb] + (128*CA*G[0, 0, 0, 0, 1, 0, 0, zb])/
    (-1 + zb) - (128*CA*G[0, 0, 0, 0, 1, 0, 0, zb])/zb - 
   128*CA*zb*G[0, 0, 0, 0, 1, 0, 0, zb] + 
   128*CA*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   128*CA*G[0, 0, 0, 0, 1, 0, 1, zb] - (64*CA*G[0, 0, 0, 0, 1, 0, 1, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 0, 0, 1, 0, 1, zb])/zb + 
   64*CA*zb*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   64*CA*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   128*CA*G[0, 0, 0, 0, 1, 1, 0, zb] - (64*CA*G[0, 0, 0, 0, 1, 1, 0, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 0, 0, 1, 1, 0, zb])/zb + 
   64*CA*zb*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   64*CA*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb] + 64*CA*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   (32*CA*G[0, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 0, 1, 1, 1, zb])/zb - 
   32*CA*zb*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   32*CA*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   256*CA*G[0, 0, 0, 1, 0, 0, 0, zb] + (128*CA*G[0, 0, 0, 1, 0, 0, 0, zb])/
    (-1 + zb) - (128*CA*G[0, 0, 0, 1, 0, 0, 0, zb])/zb - 
   128*CA*zb*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   128*CA*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   128*CA*G[0, 0, 0, 1, 0, 0, 1, zb] - (64*CA*G[0, 0, 0, 1, 0, 0, 1, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 0, 1, 0, 0, 1, zb])/zb + 
   64*CA*zb*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   64*CA*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   128*CA*G[0, 0, 0, 1, 0, 1, 0, zb] - (64*CA*G[0, 0, 0, 1, 0, 1, 0, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 0, 1, 0, 1, 0, zb])/zb + 
   64*CA*zb*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   64*CA*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb] + 64*CA*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   (32*CA*G[0, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 1, 0, 1, 1, zb])/zb - 
   32*CA*zb*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   32*CA*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   128*CA*G[0, 0, 0, 1, 1, 0, 0, zb] - (64*CA*G[0, 0, 0, 1, 1, 0, 0, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 0, 1, 1, 0, 0, zb])/zb + 
   64*CA*zb*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   64*CA*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb] + 64*CA*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   (32*CA*G[0, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 1, 1, 0, 1, zb])/zb - 
   32*CA*zb*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   32*CA*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 64*CA*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   (32*CA*G[0, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 0, 1, 1, 1, 0, zb])/zb - 
   32*CA*zb*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   32*CA*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 32*CA*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   (16*CA*G[0, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 0, 1, 1, 1, 1, zb])/zb + 
   16*CA*zb*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   16*CA*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   256*CA*G[0, 0, 1, 0, 0, 0, 0, zb] + (128*CA*G[0, 0, 1, 0, 0, 0, 0, zb])/
    (-1 + zb) - (128*CA*G[0, 0, 1, 0, 0, 0, 0, zb])/zb - 
   128*CA*zb*G[0, 0, 1, 0, 0, 0, 0, zb] + 
   128*CA*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   128*CA*G[0, 0, 1, 0, 0, 0, 1, zb] - (64*CA*G[0, 0, 1, 0, 0, 0, 1, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 1, 0, 0, 0, 1, zb])/zb + 
   64*CA*zb*G[0, 0, 1, 0, 0, 0, 1, zb] - 
   64*CA*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb] - 
   128*CA*G[0, 0, 1, 0, 0, 1, 0, zb] - (64*CA*G[0, 0, 1, 0, 0, 1, 0, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 1, 0, 0, 1, 0, zb])/zb + 
   64*CA*zb*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   64*CA*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb] + 64*CA*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   (32*CA*G[0, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 0, 0, 1, 1, zb])/zb - 
   32*CA*zb*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   32*CA*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   128*CA*G[0, 0, 1, 0, 1, 0, 0, zb] - (64*CA*G[0, 0, 1, 0, 1, 0, 0, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 1, 0, 1, 0, 0, zb])/zb + 
   64*CA*zb*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   64*CA*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb] + 64*CA*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   (32*CA*G[0, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 0, 1, 0, 1, zb])/zb - 
   32*CA*zb*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   32*CA*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb] + 64*CA*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   (32*CA*G[0, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 0, 1, 1, 0, zb])/zb - 
   32*CA*zb*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   32*CA*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb] - 32*CA*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   (16*CA*G[0, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 0, 1, 1, 1, zb])/zb + 
   16*CA*zb*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   16*CA*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   128*CA*G[0, 0, 1, 1, 0, 0, 0, zb] - (64*CA*G[0, 0, 1, 1, 0, 0, 0, zb])/
    (-1 + zb) + (64*CA*G[0, 0, 1, 1, 0, 0, 0, zb])/zb + 
   64*CA*zb*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   64*CA*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb] + 64*CA*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (32*CA*G[0, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 1, 0, 0, 1, zb])/zb - 
   32*CA*zb*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   32*CA*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb] + 64*CA*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   (32*CA*G[0, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 1, 0, 1, 0, zb])/zb - 
   32*CA*zb*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   32*CA*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb] - 32*CA*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   (16*CA*G[0, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 1, 0, 1, 1, zb])/zb + 
   16*CA*zb*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   16*CA*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb] + 64*CA*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   (32*CA*G[0, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 0, 1, 1, 1, 0, 0, zb])/zb - 
   32*CA*zb*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   32*CA*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb] - 32*CA*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   (16*CA*G[0, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 1, 1, 0, 1, zb])/zb + 
   16*CA*zb*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   16*CA*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb] - 32*CA*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   (16*CA*G[0, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 0, 1, 1, 1, 1, 0, zb])/zb + 
   16*CA*zb*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   16*CA*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb] + 16*CA*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   (8*CA*G[0, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[0, 0, 1, 1, 1, 1, 1, zb])/zb - 
   8*CA*zb*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   8*CA*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb] + 256*CA*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   (128*CA*G[0, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (128*CA*G[0, 1, 0, 0, 0, 0, 0, zb])/zb - 
   128*CA*zb*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   128*CA*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   128*CA*G[0, 1, 0, 0, 0, 0, 1, zb] - (64*CA*G[0, 1, 0, 0, 0, 0, 1, zb])/
    (-1 + zb) + (64*CA*G[0, 1, 0, 0, 0, 0, 1, zb])/zb + 
   64*CA*zb*G[0, 1, 0, 0, 0, 0, 1, zb] - 
   64*CA*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb] - 
   128*CA*G[0, 1, 0, 0, 0, 1, 0, zb] - (64*CA*G[0, 1, 0, 0, 0, 1, 0, zb])/
    (-1 + zb) + (64*CA*G[0, 1, 0, 0, 0, 1, 0, zb])/zb + 
   64*CA*zb*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   64*CA*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb] + 64*CA*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   (32*CA*G[0, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 0, 0, 1, 1, zb])/zb - 
   32*CA*zb*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   32*CA*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   128*CA*G[0, 1, 0, 0, 1, 0, 0, zb] - (64*CA*G[0, 1, 0, 0, 1, 0, 0, zb])/
    (-1 + zb) + (64*CA*G[0, 1, 0, 0, 1, 0, 0, zb])/zb + 
   64*CA*zb*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   64*CA*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb] + 64*CA*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   (32*CA*G[0, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 0, 1, 0, 1, zb])/zb - 
   32*CA*zb*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   32*CA*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb] + 64*CA*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   (32*CA*G[0, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 0, 1, 1, 0, zb])/zb - 
   32*CA*zb*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   32*CA*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb] - 32*CA*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   (16*CA*G[0, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 0, 1, 1, 1, zb])/zb + 
   16*CA*zb*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   16*CA*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   128*CA*G[0, 1, 0, 1, 0, 0, 0, zb] - (64*CA*G[0, 1, 0, 1, 0, 0, 0, zb])/
    (-1 + zb) + (64*CA*G[0, 1, 0, 1, 0, 0, 0, zb])/zb + 
   64*CA*zb*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   64*CA*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb] + 64*CA*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   (32*CA*G[0, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 1, 0, 0, 1, zb])/zb - 
   32*CA*zb*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   32*CA*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb] + 64*CA*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   (32*CA*G[0, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 1, 0, 1, 0, zb])/zb - 
   32*CA*zb*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   32*CA*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb] - 32*CA*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   (16*CA*G[0, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 1, 0, 1, 1, zb])/zb + 
   16*CA*zb*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   16*CA*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb] + 64*CA*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   (32*CA*G[0, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 0, 1, 1, 0, 0, zb])/zb - 
   32*CA*zb*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   32*CA*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb] - 32*CA*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   (16*CA*G[0, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 1, 1, 0, 1, zb])/zb + 
   16*CA*zb*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   16*CA*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb] - 32*CA*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   (16*CA*G[0, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 0, 1, 1, 1, 0, zb])/zb + 
   16*CA*zb*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   16*CA*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb] + 16*CA*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   (8*CA*G[0, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 0, 1, 1, 1, 1, zb])/zb - 
   8*CA*zb*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   8*CA*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 128*CA*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   (64*CA*G[0, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (64*CA*G[0, 1, 1, 0, 0, 0, 0, zb])/zb + 
   64*CA*zb*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   64*CA*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb] + 64*CA*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   (32*CA*G[0, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 1, 0, 0, 0, 1, zb])/zb - 
   32*CA*zb*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   32*CA*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb] + 64*CA*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   (32*CA*G[0, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 1, 0, 0, 1, 0, zb])/zb - 
   32*CA*zb*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   32*CA*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb] - 32*CA*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   (16*CA*G[0, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 0, 0, 1, 1, zb])/zb + 
   16*CA*zb*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   16*CA*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb] + 64*CA*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   (32*CA*G[0, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 1, 0, 1, 0, 0, zb])/zb - 
   32*CA*zb*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   32*CA*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb] - 32*CA*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   (16*CA*G[0, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 0, 1, 0, 1, zb])/zb + 
   16*CA*zb*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   16*CA*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb] - 32*CA*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   (16*CA*G[0, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 0, 1, 1, 0, zb])/zb + 
   16*CA*zb*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   16*CA*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb] + 16*CA*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (8*CA*G[0, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 1, 0, 1, 1, 1, zb])/zb - 
   8*CA*zb*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   8*CA*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb] + 64*CA*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   (32*CA*G[0, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[0, 1, 1, 1, 0, 0, 0, zb])/zb - 
   32*CA*zb*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   32*CA*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb] - 32*CA*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   (16*CA*G[0, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 1, 0, 0, 1, zb])/zb + 
   16*CA*zb*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   16*CA*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb] - 32*CA*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   (16*CA*G[0, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 1, 0, 1, 0, zb])/zb + 
   16*CA*zb*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   16*CA*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb] + 16*CA*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (8*CA*G[0, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 1, 1, 0, 1, 1, zb])/zb - 
   8*CA*zb*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   8*CA*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 32*CA*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   (16*CA*G[0, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[0, 1, 1, 1, 1, 0, 0, zb])/zb + 
   16*CA*zb*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   16*CA*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb] + 16*CA*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   (8*CA*G[0, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 1, 1, 1, 0, 1, zb])/zb - 
   8*CA*zb*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   8*CA*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb] + 16*CA*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   (8*CA*G[0, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[0, 1, 1, 1, 1, 1, 0, zb])/zb - 
   8*CA*zb*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   8*CA*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb] - 8*CA*G[0, 1, 1, 1, 1, 1, 1, zb] - 
   (4*CA*G[0, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (4*CA*G[0, 1, 1, 1, 1, 1, 1, zb])/zb + 
   4*CA*zb*G[0, 1, 1, 1, 1, 1, 1, zb] - 
   4*CA*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb] + 256*CA*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   (128*CA*G[1, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (128*CA*G[1, 0, 0, 0, 0, 0, 0, zb])/zb - 
   128*CA*zb*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   128*CA*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   128*CA*G[1, 0, 0, 0, 0, 0, 1, zb] - (64*CA*G[1, 0, 0, 0, 0, 0, 1, zb])/
    (-1 + zb) + (64*CA*G[1, 0, 0, 0, 0, 0, 1, zb])/zb + 
   64*CA*zb*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   64*CA*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   128*CA*G[1, 0, 0, 0, 0, 1, 0, zb] - (64*CA*G[1, 0, 0, 0, 0, 1, 0, zb])/
    (-1 + zb) + (64*CA*G[1, 0, 0, 0, 0, 1, 0, zb])/zb + 
   64*CA*zb*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   64*CA*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb] + 64*CA*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   (32*CA*G[1, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 0, 0, 1, 1, zb])/zb - 
   32*CA*zb*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   32*CA*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   128*CA*G[1, 0, 0, 0, 1, 0, 0, zb] - (64*CA*G[1, 0, 0, 0, 1, 0, 0, zb])/
    (-1 + zb) + (64*CA*G[1, 0, 0, 0, 1, 0, 0, zb])/zb + 
   64*CA*zb*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   64*CA*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb] + 64*CA*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   (32*CA*G[1, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 0, 1, 0, 1, zb])/zb - 
   32*CA*zb*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   32*CA*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb] + 64*CA*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   (32*CA*G[1, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 0, 1, 1, 0, zb])/zb - 
   32*CA*zb*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   32*CA*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb] - 32*CA*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   (16*CA*G[1, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 0, 1, 1, 1, zb])/zb + 
   16*CA*zb*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   16*CA*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   128*CA*G[1, 0, 0, 1, 0, 0, 0, zb] - (64*CA*G[1, 0, 0, 1, 0, 0, 0, zb])/
    (-1 + zb) + (64*CA*G[1, 0, 0, 1, 0, 0, 0, zb])/zb + 
   64*CA*zb*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   64*CA*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb] + 64*CA*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   (32*CA*G[1, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 1, 0, 0, 1, zb])/zb - 
   32*CA*zb*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   32*CA*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb] + 64*CA*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   (32*CA*G[1, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 1, 0, 1, 0, zb])/zb - 
   32*CA*zb*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   32*CA*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb] - 32*CA*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   (16*CA*G[1, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 1, 0, 1, 1, zb])/zb + 
   16*CA*zb*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   16*CA*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb] + 64*CA*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   (32*CA*G[1, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 0, 1, 1, 0, 0, zb])/zb - 
   32*CA*zb*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   32*CA*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb] - 32*CA*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   (16*CA*G[1, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 1, 1, 0, 1, zb])/zb + 
   16*CA*zb*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   16*CA*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb] - 32*CA*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   (16*CA*G[1, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 0, 1, 1, 1, 0, zb])/zb + 
   16*CA*zb*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   16*CA*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb] + 16*CA*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   (8*CA*G[1, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 0, 1, 1, 1, 1, zb])/zb - 
   8*CA*zb*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   8*CA*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb] - 128*CA*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   (64*CA*G[1, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (64*CA*G[1, 0, 1, 0, 0, 0, 0, zb])/zb + 
   64*CA*zb*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   64*CA*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb] + 64*CA*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   (32*CA*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 1, 0, 0, 0, 1, zb])/zb - 
   32*CA*zb*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   32*CA*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb] + 64*CA*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   (32*CA*G[1, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 1, 0, 0, 1, 0, zb])/zb - 
   32*CA*zb*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   32*CA*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb] - 32*CA*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   (16*CA*G[1, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 0, 0, 1, 1, zb])/zb + 
   16*CA*zb*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   16*CA*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb] + 64*CA*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   (32*CA*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 1, 0, 1, 0, 0, zb])/zb - 
   32*CA*zb*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   32*CA*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb] - 32*CA*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   (16*CA*G[1, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 0, 1, 0, 1, zb])/zb + 
   16*CA*zb*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   16*CA*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb] - 32*CA*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   (16*CA*G[1, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 0, 1, 1, 0, zb])/zb + 
   16*CA*zb*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   16*CA*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb] + 16*CA*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   (8*CA*G[1, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 1, 0, 1, 1, 1, zb])/zb - 
   8*CA*zb*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   8*CA*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb] + 64*CA*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   (32*CA*G[1, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 0, 1, 1, 0, 0, 0, zb])/zb - 
   32*CA*zb*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   32*CA*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb] - 32*CA*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   (16*CA*G[1, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 1, 0, 0, 1, zb])/zb + 
   16*CA*zb*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   16*CA*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb] - 32*CA*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   (16*CA*G[1, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 1, 0, 1, 0, zb])/zb + 
   16*CA*zb*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   16*CA*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb] + 16*CA*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   (8*CA*G[1, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 1, 1, 0, 1, 1, zb])/zb - 
   8*CA*zb*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   8*CA*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb] - 32*CA*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   (16*CA*G[1, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 0, 1, 1, 1, 0, 0, zb])/zb + 
   16*CA*zb*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   16*CA*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb] + 16*CA*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   (8*CA*G[1, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 1, 1, 1, 0, 1, zb])/zb - 
   8*CA*zb*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   8*CA*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb] + 16*CA*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   (8*CA*G[1, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 0, 1, 1, 1, 1, 0, zb])/zb - 
   8*CA*zb*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   8*CA*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb] - 8*CA*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   (4*CA*G[1, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (4*CA*G[1, 0, 1, 1, 1, 1, 1, zb])/zb + 
   4*CA*zb*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   4*CA*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb] - 128*CA*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   (64*CA*G[1, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (64*CA*G[1, 1, 0, 0, 0, 0, 0, zb])/zb + 
   64*CA*zb*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   64*CA*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb] + 64*CA*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (32*CA*G[1, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (32*CA*G[1, 1, 0, 0, 0, 0, 1, zb])/zb - 
   32*CA*zb*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   32*CA*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb] + 64*CA*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   (32*CA*G[1, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 1, 0, 0, 0, 1, 0, zb])/zb - 
   32*CA*zb*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   32*CA*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb] - 32*CA*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   (16*CA*G[1, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 0, 0, 1, 1, zb])/zb + 
   16*CA*zb*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   16*CA*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb] + 64*CA*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   (32*CA*G[1, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 1, 0, 0, 1, 0, 0, zb])/zb - 
   32*CA*zb*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   32*CA*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb] - 32*CA*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   (16*CA*G[1, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 0, 1, 0, 1, zb])/zb + 
   16*CA*zb*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   16*CA*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb] - 32*CA*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   (16*CA*G[1, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 0, 1, 1, 0, zb])/zb + 
   16*CA*zb*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   16*CA*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb] + 16*CA*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   (8*CA*G[1, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 0, 0, 1, 1, 1, zb])/zb - 
   8*CA*zb*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   8*CA*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb] + 64*CA*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (32*CA*G[1, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 1, 0, 1, 0, 0, 0, zb])/zb - 
   32*CA*zb*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   32*CA*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb] - 32*CA*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   (16*CA*G[1, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 1, 0, 0, 1, zb])/zb + 
   16*CA*zb*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   16*CA*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb] - 32*CA*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   (16*CA*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 1, 0, 1, 0, zb])/zb + 
   16*CA*zb*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   16*CA*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb] + 16*CA*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   (8*CA*G[1, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 0, 1, 0, 1, 1, zb])/zb - 
   8*CA*zb*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   8*CA*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb] - 32*CA*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   (16*CA*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 0, 1, 1, 0, 0, zb])/zb + 
   16*CA*zb*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   16*CA*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb] + 16*CA*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   (8*CA*G[1, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 0, 1, 1, 0, 1, zb])/zb - 
   8*CA*zb*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   8*CA*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb] + 16*CA*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   (8*CA*G[1, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 0, 1, 1, 1, 0, zb])/zb - 
   8*CA*zb*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   8*CA*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb] - 8*CA*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   (4*CA*G[1, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (4*CA*G[1, 1, 0, 1, 1, 1, 1, zb])/zb + 
   4*CA*zb*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   4*CA*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb] + 64*CA*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (32*CA*G[1, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (32*CA*G[1, 1, 1, 0, 0, 0, 0, zb])/zb - 
   32*CA*zb*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   32*CA*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb] - 32*CA*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (16*CA*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 1, 0, 0, 0, 1, zb])/zb + 
   16*CA*zb*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   16*CA*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb] - 32*CA*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   (16*CA*G[1, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 1, 0, 0, 1, 0, zb])/zb + 
   16*CA*zb*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   16*CA*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb] + 16*CA*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   (8*CA*G[1, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 1, 0, 0, 1, 1, zb])/zb - 
   8*CA*zb*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   8*CA*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb] - 32*CA*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   (16*CA*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 1, 0, 1, 0, 0, zb])/zb + 
   16*CA*zb*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   16*CA*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb] + 16*CA*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   (8*CA*G[1, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 1, 0, 1, 0, 1, zb])/zb - 
   8*CA*zb*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   8*CA*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb] + 16*CA*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   (8*CA*G[1, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 1, 0, 1, 1, 0, zb])/zb - 
   8*CA*zb*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   8*CA*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb] - 8*CA*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   (4*CA*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (4*CA*G[1, 1, 1, 0, 1, 1, 1, zb])/zb + 
   4*CA*zb*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   4*CA*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb] - 32*CA*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   (16*CA*G[1, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (16*CA*G[1, 1, 1, 1, 0, 0, 0, zb])/zb + 
   16*CA*zb*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   16*CA*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb] + 16*CA*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (8*CA*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 1, 1, 0, 0, 1, zb])/zb - 
   8*CA*zb*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   8*CA*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb] + 16*CA*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   (8*CA*G[1, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 1, 1, 0, 1, 0, zb])/zb - 
   8*CA*zb*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   8*CA*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb] - 8*CA*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   (4*CA*G[1, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (4*CA*G[1, 1, 1, 1, 0, 1, 1, zb])/zb + 
   4*CA*zb*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   4*CA*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb] + 16*CA*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (8*CA*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (8*CA*G[1, 1, 1, 1, 1, 0, 0, zb])/zb - 
   8*CA*zb*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   8*CA*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 8*CA*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   (4*CA*G[1, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (4*CA*G[1, 1, 1, 1, 1, 0, 1, zb])/zb + 
   4*CA*zb*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   4*CA*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb] - 8*CA*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   (4*CA*G[1, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (4*CA*G[1, 1, 1, 1, 1, 1, 0, zb])/zb + 
   4*CA*zb*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   4*CA*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb] + 4*CA*G[1, 1, 1, 1, 1, 1, 1, zb] + 
   (2*CA*G[1, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (2*CA*G[1, 1, 1, 1, 1, 1, 1, zb])/zb - 
   2*CA*zb*G[1, 1, 1, 1, 1, 1, 1, zb] + 
   2*CA*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb] - (88946*CA*Log[Q2dmu2])/729 + 
   (1297*CA*Pi^2*Log[Q2dmu2])/162 + (43*CA*Pi^4*Log[Q2dmu2])/432 + 
   (19*CA*Pi^6*Log[Q2dmu2])/1440 - (87488*CA*Log[Q2dmu2])/(729*(-1 + zb)) + 
   (608*CA*Pi^2*Log[Q2dmu2])/(81*(-1 + zb)) + (17*CA*Pi^4*Log[Q2dmu2])/
    (216*(-1 + zb)) + (19*CA*Pi^6*Log[Q2dmu2])/(2880*(-1 + zb)) - 
   (1466*CA*zb*Log[Q2dmu2])/729 + (163*CA*Pi^2*zb*Log[Q2dmu2])/162 + 
   (7*CA*Pi^4*zb*Log[Q2dmu2])/432 - (19*CA*Pi^6*zb*Log[Q2dmu2])/2880 - 
   (87488*CA*zb^2*Log[Q2dmu2])/729 + (608*CA*Pi^2*zb^2*Log[Q2dmu2])/81 + 
   (17*CA*Pi^4*zb^2*Log[Q2dmu2])/216 + (19*CA*Pi^6*zb^2*Log[Q2dmu2])/2880 - 
   CA*del[zb]*Log[Q2dmu2] + (CA*Pi^2*del[zb]*Log[Q2dmu2])/4 + 
   (CA*Pi^4*del[zb]*Log[Q2dmu2])/96 + (19*CA*Pi^6*del[zb]*Log[Q2dmu2])/5760 + 
   (30140*CA*G[0, zb]*Log[Q2dmu2])/243 - (230*CA*Pi^2*G[0, zb]*Log[Q2dmu2])/
    27 - (35*CA*Pi^4*G[0, zb]*Log[Q2dmu2])/288 + 
   (29168*CA*G[0, zb]*Log[Q2dmu2])/(243*(-1 + zb)) - 
   (203*CA*Pi^2*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (23*CA*Pi^4*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (1952*CA*zb*G[0, zb]*Log[Q2dmu2])/243 - 
   (41*CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/27 + 
   (CA*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/288 + 
   (29168*CA*zb^2*G[0, zb]*Log[Q2dmu2])/243 - 
   (203*CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (23*CA*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/288 - 
   (15070*CA*G[1, zb]*Log[Q2dmu2])/243 + (115*CA*Pi^2*G[1, zb]*Log[Q2dmu2])/
    27 + (35*CA*Pi^4*G[1, zb]*Log[Q2dmu2])/576 - 
   (14584*CA*G[1, zb]*Log[Q2dmu2])/(243*(-1 + zb)) + 
   (203*CA*Pi^2*G[1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (23*CA*Pi^4*G[1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (2*CA*G[1, zb]*Log[Q2dmu2])/zb - (CA*Pi^2*G[1, zb]*Log[Q2dmu2])/(2*zb) - 
   (CA*Pi^4*G[1, zb]*Log[Q2dmu2])/(48*zb) - (976*CA*zb*G[1, zb]*Log[Q2dmu2])/
    243 + (41*CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/54 - 
   (CA*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/576 - 
   (14584*CA*zb^2*G[1, zb]*Log[Q2dmu2])/243 + 
   (203*CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/54 + 
   (23*CA*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/576 - 
   (10376*CA*G[0, 0, zb]*Log[Q2dmu2])/81 + 
   (86*CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/9 + (CA*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/
    6 - (9728*CA*G[0, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (68*CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (CA*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (1304*CA*zb*G[0, 0, zb]*Log[Q2dmu2])/81 + 
   (14*CA*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (CA*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (9728*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2])/81 + 
   (68*CA*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (CA*Pi^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (5188*CA*G[0, 1, zb]*Log[Q2dmu2])/81 - 
   (43*CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/9 - (CA*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/
    12 + (4864*CA*G[0, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (34*CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (4*CA*G[0, 1, zb]*Log[Q2dmu2])/zb + (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(24*zb) + 
   (652*CA*zb*G[0, 1, zb]*Log[Q2dmu2])/81 - 
   (7*CA*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (CA*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (4864*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2])/81 - 
   (34*CA*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (CA*Pi^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (5188*CA*G[1, 0, zb]*Log[Q2dmu2])/81 - 
   (43*CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/9 - (CA*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/
    12 + (4864*CA*G[1, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (34*CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (4*CA*G[1, 0, zb]*Log[Q2dmu2])/zb + (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(24*zb) + 
   (652*CA*zb*G[1, 0, zb]*Log[Q2dmu2])/81 - 
   (7*CA*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (CA*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (4864*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2])/81 - 
   (34*CA*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (CA*Pi^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (2594*CA*G[1, 1, zb]*Log[Q2dmu2])/81 + 
   (43*CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/18 + 
   (CA*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/24 - (2432*CA*G[1, 1, zb]*Log[Q2dmu2])/
    (81*(-1 + zb)) + (17*CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (CA*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (2*CA*G[1, 1, zb]*Log[Q2dmu2])/zb - (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/
    (2*zb) - (CA*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(48*zb) - 
   (326*CA*zb*G[1, 1, zb]*Log[Q2dmu2])/81 + 
   (7*CA*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/18 - 
   (CA*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/48 - 
   (2432*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2])/81 + 
   (17*CA*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (CA*Pi^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/48 + 
   (3680*CA*G[0, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (35*CA*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (3248*CA*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (656*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (CA*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (3248*CA*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (23*CA*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1840*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (35*CA*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (1624*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (8*CA*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (328*CA*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (CA*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (1624*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (23*CA*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (1840*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (35*CA*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (1624*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (8*CA*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (328*CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (CA*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (1624*CA*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (23*CA*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (920*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (35*CA*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (812*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (4*CA*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (164*CA*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (CA*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (812*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (23*CA*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (1840*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (35*CA*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (1624*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (8*CA*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (328*CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (CA*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (1624*CA*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (23*CA*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (920*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (35*CA*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (812*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (4*CA*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (164*CA*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (CA*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (812*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (23*CA*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (920*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (35*CA*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (812*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (4*CA*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (164*CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (CA*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (812*CA*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (23*CA*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (460*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (35*CA*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (406*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (2*CA*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (82*CA*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (CA*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (406*CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (23*CA*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (1376*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 16*CA*Pi^2*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] - (1088*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (8*CA*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (224*CA*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   8*CA*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1088*CA*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   8*CA*Pi^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (688*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 8*CA*Pi^2*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] + (544*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (4*CA*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (4*CA*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (112*CA*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   4*CA*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (544*CA*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   4*CA*Pi^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (688*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 8*CA*Pi^2*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] + (544*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (4*CA*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (4*CA*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (112*CA*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   4*CA*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (544*CA*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   4*CA*Pi^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (344*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (272*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (56*CA*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   2*CA*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (272*CA*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (688*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 8*CA*Pi^2*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] + (544*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (4*CA*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (4*CA*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (112*CA*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   4*CA*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (544*CA*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   4*CA*Pi^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (344*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] - (272*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (56*CA*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   2*CA*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (272*CA*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (344*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] - (272*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (56*CA*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   2*CA*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (272*CA*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (172*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (136*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (28*CA*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + CA*Pi^2*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (136*CA*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   CA*Pi^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (688*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 8*CA*Pi^2*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] + (544*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (4*CA*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (4*CA*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (112*CA*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   4*CA*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (544*CA*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   4*CA*Pi^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (344*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (272*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (56*CA*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   2*CA*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (272*CA*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (344*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (272*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (56*CA*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   2*CA*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (272*CA*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (172*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] + (136*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (28*CA*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + CA*Pi^2*zb*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] + (136*CA*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   CA*Pi^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (344*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 4*CA*Pi^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] - (272*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (2*CA*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (56*CA*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   2*CA*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (272*CA*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   2*CA*Pi^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (172*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] + (136*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (28*CA*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + CA*Pi^2*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] + (136*CA*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   CA*Pi^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (172*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 2*CA*Pi^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (136*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (CA*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (28*CA*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 + CA*Pi^2*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (136*CA*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   CA*Pi^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (86*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 + CA*Pi^2*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2] - (68*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (14*CA*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (CA*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (68*CA*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (CA*Pi^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (560*CA*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (368*CA*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (368*CA*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (280*CA*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (184*CA*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CA*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (8*CA*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (184*CA*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (280*CA*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CA*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (8*CA*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (280*CA*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CA*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (8*CA*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (280*CA*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CA*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (8*CA*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (280*CA*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CA*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (8*CA*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (184*CA*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (140*CA*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (4*CA*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (92*CA*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (70*CA*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CA*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (35*CA*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (23*CA*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (CA*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (23*CA*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (35*CA*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (23*CA*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (2*CA*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (23*CA*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   256*CA*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (128*CA*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   128*CA*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   128*CA*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   128*CA*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (64*CA*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CA*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   64*CA*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   64*CA*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   128*CA*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (64*CA*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CA*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   64*CA*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   64*CA*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   128*CA*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (64*CA*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CA*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   64*CA*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   64*CA*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   128*CA*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (64*CA*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CA*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   64*CA*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   64*CA*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   128*CA*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (64*CA*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CA*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   64*CA*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   64*CA*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*CA*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   128*CA*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (64*CA*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CA*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   64*CA*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   64*CA*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   64*CA*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (32*CA*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*CA*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   64*CA*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CA*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   32*CA*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   32*CA*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*CA*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   32*CA*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (16*CA*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   16*CA*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CA*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*CA*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   16*CA*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (8*CA*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   8*CA*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*CA*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4*CA*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   8*CA*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (4*CA*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CA*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   4*CA*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   4*CA*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4*CA*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (2*CA*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2*CA*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2*CA*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2*CA*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (7535*CA*Log[Q2dmu2]^2)/243 - (115*CA*Pi^2*Log[Q2dmu2]^2)/54 - 
   (35*CA*Pi^4*Log[Q2dmu2]^2)/1152 + (7292*CA*Log[Q2dmu2]^2)/
    (243*(-1 + zb)) - (203*CA*Pi^2*Log[Q2dmu2]^2)/(108*(-1 + zb)) - 
   (23*CA*Pi^4*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + (488*CA*zb*Log[Q2dmu2]^2)/
    243 - (41*CA*Pi^2*zb*Log[Q2dmu2]^2)/108 + (CA*Pi^4*zb*Log[Q2dmu2]^2)/
    1152 + (7292*CA*zb^2*Log[Q2dmu2]^2)/243 - 
   (203*CA*Pi^2*zb^2*Log[Q2dmu2]^2)/108 - (23*CA*Pi^4*zb^2*Log[Q2dmu2]^2)/
    1152 + (CA*del[zb]*Log[Q2dmu2]^2)/2 - (CA*Pi^2*del[zb]*Log[Q2dmu2]^2)/8 - 
   (CA*Pi^4*del[zb]*Log[Q2dmu2]^2)/192 - (19*CA*Pi^6*del[zb]*Log[Q2dmu2]^2)/
    11520 - (2594*CA*G[0, zb]*Log[Q2dmu2]^2)/81 + 
   (43*CA*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/18 + (CA*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/
    24 - (2432*CA*G[0, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) + 
   (17*CA*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (CA*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (326*CA*zb*G[0, zb]*Log[Q2dmu2]^2)/81 + 
   (7*CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/18 - 
   (CA*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/48 - 
   (2432*CA*zb^2*G[0, zb]*Log[Q2dmu2]^2)/81 + 
   (17*CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (1297*CA*G[1, zb]*Log[Q2dmu2]^2)/81 - (43*CA*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/
    36 - (CA*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/48 + 
   (1216*CA*G[1, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
   (17*CA*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (CA*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (CA*G[1, zb]*Log[Q2dmu2]^2)/zb + (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (CA*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(96*zb) + 
   (163*CA*zb*G[1, zb]*Log[Q2dmu2]^2)/81 - 
   (7*CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/36 + 
   (CA*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (1216*CA*zb^2*G[1, zb]*Log[Q2dmu2]^2)/81 - 
   (17*CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/18 - 
   (CA*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (920*CA*G[0, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (35*CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (812*CA*G[0, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (164*CA*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (CA*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (812*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (23*CA*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (460*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (35*CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (406*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (2*CA*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/
    (2*zb) - (82*CA*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (CA*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (406*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (23*CA*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (460*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (35*CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (406*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (23*CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (2*CA*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/
    (2*zb) - (82*CA*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (CA*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (406*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (23*CA*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (230*CA*G[1, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (35*CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (203*CA*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (23*CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (CA*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/
    (4*zb) + (41*CA*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (CA*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (203*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (23*CA*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (344*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 4*CA*Pi^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (272*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (2*CA*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (56*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 2*CA*Pi^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (272*CA*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   2*CA*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (172*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 2*CA*Pi^2*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (136*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (CA*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (28*CA*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + CA*Pi^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (136*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   CA*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (172*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 2*CA*Pi^2*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (136*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (CA*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (28*CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + CA*Pi^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (136*CA*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   CA*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (86*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 + CA*Pi^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (68*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (CA*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (2*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (14*CA*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (CA*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (68*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (172*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 2*CA*Pi^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (136*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (28*CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + CA*Pi^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (136*CA*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   CA*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (86*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + CA*Pi^2*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (68*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (2*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (14*CA*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (CA*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (68*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (86*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 + CA*Pi^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (68*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (CA*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (2*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (14*CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (CA*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (68*CA*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (43*CA*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (CA*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (34*CA*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (CA*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (7*CA*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (34*CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (CA*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (140*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (92*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (92*CA*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (70*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (2*CA*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (70*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (2*CA*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (35*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (70*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (2*CA*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (35*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (35*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (35*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (2*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (70*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (2*CA*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (46*CA*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (35*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (35*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (35*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (2*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (35*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CA*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (35*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (2*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (35*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (2*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (CA*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (23*CA*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (35*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (23*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (CA*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (23*CA*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/12 - 
   64*CA*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (32*CA*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   32*CA*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   32*CA*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   32*CA*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (16*CA*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CA*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   16*CA*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   16*CA*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   32*CA*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (16*CA*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CA*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   16*CA*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   16*CA*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   32*CA*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (16*CA*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CA*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   16*CA*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   16*CA*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   32*CA*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (16*CA*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CA*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   16*CA*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   16*CA*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   2*CA*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   32*CA*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (16*CA*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CA*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   16*CA*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   16*CA*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   2*CA*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   16*CA*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (8*CA*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   8*CA*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   8*CA*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   2*CA*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   8*CA*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   4*CA*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4*CA*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   2*CA*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   4*CA*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (2*CA*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CA*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   2*CA*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   2*CA*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   2*CA*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (CA*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CA*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - CA*zb*G[1, 1, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + CA*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (1297*CA*Log[Q2dmu2]^3)/243 + (43*CA*Pi^2*Log[Q2dmu2]^3)/108 + 
   (CA*Pi^4*Log[Q2dmu2]^3)/144 - (1216*CA*Log[Q2dmu2]^3)/(243*(-1 + zb)) + 
   (17*CA*Pi^2*Log[Q2dmu2]^3)/(54*(-1 + zb)) + (CA*Pi^4*Log[Q2dmu2]^3)/
    (288*(-1 + zb)) - (163*CA*zb*Log[Q2dmu2]^3)/243 + 
   (7*CA*Pi^2*zb*Log[Q2dmu2]^3)/108 - (CA*Pi^4*zb*Log[Q2dmu2]^3)/288 - 
   (1216*CA*zb^2*Log[Q2dmu2]^3)/243 + (17*CA*Pi^2*zb^2*Log[Q2dmu2]^3)/54 + 
   (CA*Pi^4*zb^2*Log[Q2dmu2]^3)/288 - (CA*del[zb]*Log[Q2dmu2]^3)/6 + 
   (CA*Pi^2*del[zb]*Log[Q2dmu2]^3)/24 + (CA*Pi^4*del[zb]*Log[Q2dmu2]^3)/576 + 
   (460*CA*G[0, zb]*Log[Q2dmu2]^3)/81 - (35*CA*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/
    72 + (406*CA*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (23*CA*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(72*(-1 + zb)) + 
   (82*CA*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + (CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/
    72 + (406*CA*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 - 
   (23*CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/72 - 
   (230*CA*G[1, zb]*Log[Q2dmu2]^3)/81 + (35*CA*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/
    144 - (203*CA*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
   (23*CA*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(144*(-1 + zb)) + 
   (CA*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) - (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/
    (12*zb) - (41*CA*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/144 - 
   (203*CA*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 + 
   (23*CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/144 - 
   (172*CA*G[0, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (2*CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (136*CA*G[0, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (CA*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (28*CA*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (CA*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (136*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (CA*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (86*CA*G[0, 1, zb]*Log[Q2dmu2]^3)/27 - (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/
    3 + (68*CA*G[0, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (2*CA*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(6*zb) + 
   (14*CA*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (CA*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (68*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (CA*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (86*CA*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/
    3 + (68*CA*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (2*CA*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(6*zb) + 
   (14*CA*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (CA*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (68*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (CA*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (43*CA*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/
    6 - (34*CA*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CA*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CA*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(12*zb) - 
   (7*CA*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (CA*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/12 - 
   (34*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (CA*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (70*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (46*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (2*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (46*CA*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (35*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (23*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (4*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (23*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (35*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (23*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (4*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (23*CA*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (35*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (23*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(18*(-1 + zb)) - 
   (2*CA*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CA*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (23*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/18 - 
   (35*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (23*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (4*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (23*CA*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (35*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (23*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(18*(-1 + zb)) - 
   (2*CA*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CA*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (23*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (35*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/18 + 
   (23*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(18*(-1 + zb)) - 
   (2*CA*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/18 + 
   (23*CA*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/18 - 
   (35*CA*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/36 - 
   (23*CA*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(36*(-1 + zb)) + 
   (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/36 - 
   (23*CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/36 - 
   (32*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (16*CA*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (8*CA*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (8*CA*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (8*CA*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (8*CA*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CA*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (8*CA*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (8*CA*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CA*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CA*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CA*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (8*CA*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (8*CA*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CA*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CA*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CA*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (4*CA*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CA*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CA*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (2*CA*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (CA*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (CA*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + (115*CA*Log[Q2dmu2]^4)/162 - 
   (35*CA*Pi^2*Log[Q2dmu2]^4)/576 + (203*CA*Log[Q2dmu2]^4)/(324*(-1 + zb)) - 
   (23*CA*Pi^2*Log[Q2dmu2]^4)/(576*(-1 + zb)) + (41*CA*zb*Log[Q2dmu2]^4)/
    324 + (CA*Pi^2*zb*Log[Q2dmu2]^4)/576 + (203*CA*zb^2*Log[Q2dmu2]^4)/324 - 
   (23*CA*Pi^2*zb^2*Log[Q2dmu2]^4)/576 + (CA*del[zb]*Log[Q2dmu2]^4)/24 - 
   (CA*Pi^2*del[zb]*Log[Q2dmu2]^4)/96 - (CA*Pi^4*del[zb]*Log[Q2dmu2]^4)/
    2304 - (43*CA*G[0, zb]*Log[Q2dmu2]^4)/54 + 
   (CA*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/12 - (17*CA*G[0, zb]*Log[Q2dmu2]^4)/
    (27*(-1 + zb)) + (CA*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(24*(-1 + zb)) - 
   (7*CA*zb*G[0, zb]*Log[Q2dmu2]^4)/54 - (CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/
    24 - (17*CA*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 + 
   (CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/24 + (43*CA*G[1, zb]*Log[Q2dmu2]^4)/
    108 - (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/24 + 
   (17*CA*G[1, zb]*Log[Q2dmu2]^4)/(54*(-1 + zb)) - 
   (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(48*(-1 + zb)) - 
   (CA*G[1, zb]*Log[Q2dmu2]^4)/(12*zb) + (CA*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/
    (48*zb) + (7*CA*zb*G[1, zb]*Log[Q2dmu2]^4)/108 + 
   (CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/48 + 
   (17*CA*zb^2*G[1, zb]*Log[Q2dmu2]^4)/54 - 
   (CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/48 + 
   (35*CA*G[0, 0, zb]*Log[Q2dmu2]^4)/36 + (23*CA*G[0, 0, zb]*Log[Q2dmu2]^4)/
    (36*(-1 + zb)) - (CA*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/36 + 
   (23*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/36 - 
   (35*CA*G[0, 1, zb]*Log[Q2dmu2]^4)/72 - (23*CA*G[0, 1, zb]*Log[Q2dmu2]^4)/
    (72*(-1 + zb)) + (CA*G[0, 1, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CA*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/72 - 
   (23*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/72 - 
   (35*CA*G[1, 0, zb]*Log[Q2dmu2]^4)/72 - (23*CA*G[1, 0, zb]*Log[Q2dmu2]^4)/
    (72*(-1 + zb)) + (CA*G[1, 0, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CA*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/72 - 
   (23*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/72 + 
   (35*CA*G[1, 1, zb]*Log[Q2dmu2]^4)/144 + (23*CA*G[1, 1, zb]*Log[Q2dmu2]^4)/
    (144*(-1 + zb)) - (CA*G[1, 1, zb]*Log[Q2dmu2]^4)/(12*zb) - 
   (CA*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/144 + 
   (23*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/144 - 
   (4*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CA*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (2*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CA*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (2*CA*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 + (CA*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) - (CA*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (CA*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (2*CA*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 + (CA*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) - (CA*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (CA*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 - (CA*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/
    (6*(-1 + zb)) + (CA*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CA*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/6 - 
   (CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (2*CA*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 + (CA*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) - (CA*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (CA*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (CA*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 - (CA*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/
    (6*(-1 + zb)) + (CA*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CA*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/6 - 
   (CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/6 - 
   (CA*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 - (CA*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/
    (6*(-1 + zb)) + (CA*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (CA*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/6 + (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/
    (12*(-1 + zb)) - (CA*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(12*zb) - 
   (CA*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/12 + 
   (CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/12 - (43*CA*Log[Q2dmu2]^5)/540 + 
   (CA*Pi^2*Log[Q2dmu2]^5)/120 - (17*CA*Log[Q2dmu2]^5)/(270*(-1 + zb)) + 
   (CA*Pi^2*Log[Q2dmu2]^5)/(240*(-1 + zb)) - (7*CA*zb*Log[Q2dmu2]^5)/540 - 
   (CA*Pi^2*zb*Log[Q2dmu2]^5)/240 - (17*CA*zb^2*Log[Q2dmu2]^5)/270 + 
   (CA*Pi^2*zb^2*Log[Q2dmu2]^5)/240 - (CA*del[zb]*Log[Q2dmu2]^5)/120 + 
   (CA*Pi^2*del[zb]*Log[Q2dmu2]^5)/480 + (7*CA*G[0, zb]*Log[Q2dmu2]^5)/72 + 
   (23*CA*G[0, zb]*Log[Q2dmu2]^5)/(360*(-1 + zb)) - 
   (CA*zb*G[0, zb]*Log[Q2dmu2]^5)/360 + (23*CA*zb^2*G[0, zb]*Log[Q2dmu2]^5)/
    360 - (7*CA*G[1, zb]*Log[Q2dmu2]^5)/144 - (23*CA*G[1, zb]*Log[Q2dmu2]^5)/
    (720*(-1 + zb)) + (CA*G[1, zb]*Log[Q2dmu2]^5)/(60*zb) + 
   (CA*zb*G[1, zb]*Log[Q2dmu2]^5)/720 - (23*CA*zb^2*G[1, zb]*Log[Q2dmu2]^5)/
    720 - (2*CA*G[0, 0, zb]*Log[Q2dmu2]^5)/15 - 
   (CA*G[0, 0, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (CA*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/15 - (CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5)/
    15 + (CA*G[0, 1, zb]*Log[Q2dmu2]^5)/15 + (CA*G[0, 1, zb]*Log[Q2dmu2]^5)/
    (30*(-1 + zb)) - (CA*G[0, 1, zb]*Log[Q2dmu2]^5)/(30*zb) - 
   (CA*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/30 + (CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/
    30 + (CA*G[1, 0, zb]*Log[Q2dmu2]^5)/15 + (CA*G[1, 0, zb]*Log[Q2dmu2]^5)/
    (30*(-1 + zb)) - (CA*G[1, 0, zb]*Log[Q2dmu2]^5)/(30*zb) - 
   (CA*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/30 + (CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/
    30 - (CA*G[1, 1, zb]*Log[Q2dmu2]^5)/30 - (CA*G[1, 1, zb]*Log[Q2dmu2]^5)/
    (60*(-1 + zb)) + (CA*G[1, 1, zb]*Log[Q2dmu2]^5)/(60*zb) + 
   (CA*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/60 - (CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/
    60 + (7*CA*Log[Q2dmu2]^6)/864 + (23*CA*Log[Q2dmu2]^6)/(4320*(-1 + zb)) - 
   (CA*zb*Log[Q2dmu2]^6)/4320 + (23*CA*zb^2*Log[Q2dmu2]^6)/4320 + 
   (CA*del[zb]*Log[Q2dmu2]^6)/720 - (CA*Pi^2*del[zb]*Log[Q2dmu2]^6)/2880 - 
   (CA*G[0, zb]*Log[Q2dmu2]^6)/90 - (CA*G[0, zb]*Log[Q2dmu2]^6)/
    (180*(-1 + zb)) + (CA*zb*G[0, zb]*Log[Q2dmu2]^6)/180 - 
   (CA*zb^2*G[0, zb]*Log[Q2dmu2]^6)/180 + (CA*G[1, zb]*Log[Q2dmu2]^6)/180 + 
   (CA*G[1, zb]*Log[Q2dmu2]^6)/(360*(-1 + zb)) - (CA*G[1, zb]*Log[Q2dmu2]^6)/
    (360*zb) - (CA*zb*G[1, zb]*Log[Q2dmu2]^6)/360 + 
   (CA*zb^2*G[1, zb]*Log[Q2dmu2]^6)/360 - (CA*Log[Q2dmu2]^7)/1260 - 
   (CA*Log[Q2dmu2]^7)/(2520*(-1 + zb)) + (CA*zb*Log[Q2dmu2]^7)/2520 - 
   (CA*zb^2*Log[Q2dmu2]^7)/2520 - (CA*del[zb]*Log[Q2dmu2]^7)/5040 + 
   (CA*del[zb]*Log[Q2dmu2]^8)/40320 - 2*CA*PlusD[zb, 0] + 
   (CA*Pi^2*PlusD[zb, 0])/2 + (CA*Pi^4*PlusD[zb, 0])/48 + 
   (19*CA*Pi^6*PlusD[zb, 0])/2880 + 2*CA*Log[Q2dmu2]*PlusD[zb, 0] - 
   (CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/2 - (CA*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/
    48 - (19*CA*Pi^6*Log[Q2dmu2]*PlusD[zb, 0])/2880 - 
   CA*Log[Q2dmu2]^2*PlusD[zb, 0] + (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/4 + 
   (CA*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/96 + (CA*Log[Q2dmu2]^3*PlusD[zb, 0])/
    3 - (CA*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/12 - 
   (CA*Pi^4*Log[Q2dmu2]^3*PlusD[zb, 0])/288 - (CA*Log[Q2dmu2]^4*PlusD[zb, 0])/
    12 + (CA*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/48 + 
   (CA*Log[Q2dmu2]^5*PlusD[zb, 0])/60 - (CA*Pi^2*Log[Q2dmu2]^5*PlusD[zb, 0])/
    240 - (CA*Log[Q2dmu2]^6*PlusD[zb, 0])/360 + 
   (CA*Log[Q2dmu2]^7*PlusD[zb, 0])/2520 + 4*CA*PlusD[zb, 1] - 
   CA*Pi^2*PlusD[zb, 1] - (CA*Pi^4*PlusD[zb, 1])/24 - 
   (19*CA*Pi^6*PlusD[zb, 1])/1440 - 4*CA*Log[Q2dmu2]*PlusD[zb, 1] + 
   CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 1] + (CA*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/24 + 
   2*CA*Log[Q2dmu2]^2*PlusD[zb, 1] - (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/2 - 
   (CA*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 1])/48 - 
   (2*CA*Log[Q2dmu2]^3*PlusD[zb, 1])/3 + (CA*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/
    6 + (CA*Log[Q2dmu2]^4*PlusD[zb, 1])/6 - 
   (CA*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 1])/24 - (CA*Log[Q2dmu2]^5*PlusD[zb, 1])/
    30 + (CA*Log[Q2dmu2]^6*PlusD[zb, 1])/180 - 4*CA*PlusD[zb, 2] + 
   CA*Pi^2*PlusD[zb, 2] + (CA*Pi^4*PlusD[zb, 2])/24 + 
   4*CA*Log[Q2dmu2]*PlusD[zb, 2] - CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 2] - 
   (CA*Pi^4*Log[Q2dmu2]*PlusD[zb, 2])/24 - 2*CA*Log[Q2dmu2]^2*PlusD[zb, 2] + 
   (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/2 + (2*CA*Log[Q2dmu2]^3*PlusD[zb, 2])/
    3 - (CA*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 2])/6 - 
   (CA*Log[Q2dmu2]^4*PlusD[zb, 2])/6 + (CA*Log[Q2dmu2]^5*PlusD[zb, 2])/30 + 
   (8*CA*PlusD[zb, 3])/3 - (2*CA*Pi^2*PlusD[zb, 3])/3 - 
   (CA*Pi^4*PlusD[zb, 3])/36 - (8*CA*Log[Q2dmu2]*PlusD[zb, 3])/3 + 
   (2*CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/3 + (4*CA*Log[Q2dmu2]^2*PlusD[zb, 3])/
    3 - (CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 3])/3 - 
   (4*CA*Log[Q2dmu2]^3*PlusD[zb, 3])/9 + (CA*Log[Q2dmu2]^4*PlusD[zb, 3])/9 - 
   (4*CA*PlusD[zb, 4])/3 + (CA*Pi^2*PlusD[zb, 4])/3 + 
   (4*CA*Log[Q2dmu2]*PlusD[zb, 4])/3 - (CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 4])/3 - 
   (2*CA*Log[Q2dmu2]^2*PlusD[zb, 4])/3 + (2*CA*Log[Q2dmu2]^3*PlusD[zb, 4])/
    9 + (8*CA*PlusD[zb, 5])/15 - (2*CA*Pi^2*PlusD[zb, 5])/15 - 
   (8*CA*Log[Q2dmu2]*PlusD[zb, 5])/15 + (4*CA*Log[Q2dmu2]^2*PlusD[zb, 5])/
    15 - (8*CA*PlusD[zb, 6])/45 + (8*CA*Log[Q2dmu2]*PlusD[zb, 6])/45 + 
   (16*CA*PlusD[zb, 7])/315 - (18158*CA*Zeta[3])/243 + 
   (301*CA*Pi^2*Zeta[3])/54 + (7*CA*Pi^4*Zeta[3])/72 - 
   (17024*CA*Zeta[3])/(243*(-1 + zb)) + (119*CA*Pi^2*Zeta[3])/
    (27*(-1 + zb)) + (7*CA*Pi^4*Zeta[3])/(144*(-1 + zb)) - 
   (2282*CA*zb*Zeta[3])/243 + (49*CA*Pi^2*zb*Zeta[3])/54 - 
   (7*CA*Pi^4*zb*Zeta[3])/144 - (17024*CA*zb^2*Zeta[3])/243 + 
   (119*CA*Pi^2*zb^2*Zeta[3])/27 + (7*CA*Pi^4*zb^2*Zeta[3])/144 - 
   (7*CA*del[zb]*Zeta[3])/3 + (7*CA*Pi^2*del[zb]*Zeta[3])/12 + 
   (7*CA*Pi^4*del[zb]*Zeta[3])/288 + (6440*CA*G[0, zb]*Zeta[3])/81 - 
   (245*CA*Pi^2*G[0, zb]*Zeta[3])/36 + (5684*CA*G[0, zb]*Zeta[3])/
    (81*(-1 + zb)) - (161*CA*Pi^2*G[0, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (1148*CA*zb*G[0, zb]*Zeta[3])/81 + (7*CA*Pi^2*zb*G[0, zb]*Zeta[3])/36 + 
   (5684*CA*zb^2*G[0, zb]*Zeta[3])/81 - (161*CA*Pi^2*zb^2*G[0, zb]*Zeta[3])/
    36 - (3220*CA*G[1, zb]*Zeta[3])/81 + (245*CA*Pi^2*G[1, zb]*Zeta[3])/72 - 
   (2842*CA*G[1, zb]*Zeta[3])/(81*(-1 + zb)) + (161*CA*Pi^2*G[1, zb]*Zeta[3])/
    (72*(-1 + zb)) + (14*CA*G[1, zb]*Zeta[3])/(3*zb) - 
   (7*CA*Pi^2*G[1, zb]*Zeta[3])/(6*zb) - (574*CA*zb*G[1, zb]*Zeta[3])/81 - 
   (7*CA*Pi^2*zb*G[1, zb]*Zeta[3])/72 - (2842*CA*zb^2*G[1, zb]*Zeta[3])/81 + 
   (161*CA*Pi^2*zb^2*G[1, zb]*Zeta[3])/72 - (2408*CA*G[0, 0, zb]*Zeta[3])/
    27 + (28*CA*Pi^2*G[0, 0, zb]*Zeta[3])/3 - (1904*CA*G[0, 0, zb]*Zeta[3])/
    (27*(-1 + zb)) + (14*CA*Pi^2*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (392*CA*zb*G[0, 0, zb]*Zeta[3])/27 - (14*CA*Pi^2*zb*G[0, 0, zb]*Zeta[3])/
    3 - (1904*CA*zb^2*G[0, 0, zb]*Zeta[3])/27 + 
   (14*CA*Pi^2*zb^2*G[0, 0, zb]*Zeta[3])/3 + (1204*CA*G[0, 1, zb]*Zeta[3])/
    27 - (14*CA*Pi^2*G[0, 1, zb]*Zeta[3])/3 + (952*CA*G[0, 1, zb]*Zeta[3])/
    (27*(-1 + zb)) - (7*CA*Pi^2*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (28*CA*G[0, 1, zb]*Zeta[3])/(3*zb) + (7*CA*Pi^2*G[0, 1, zb]*Zeta[3])/
    (3*zb) + (196*CA*zb*G[0, 1, zb]*Zeta[3])/27 + 
   (7*CA*Pi^2*zb*G[0, 1, zb]*Zeta[3])/3 + (952*CA*zb^2*G[0, 1, zb]*Zeta[3])/
    27 - (7*CA*Pi^2*zb^2*G[0, 1, zb]*Zeta[3])/3 + 
   (1204*CA*G[1, 0, zb]*Zeta[3])/27 - (14*CA*Pi^2*G[1, 0, zb]*Zeta[3])/3 + 
   (952*CA*G[1, 0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (7*CA*Pi^2*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (28*CA*G[1, 0, zb]*Zeta[3])/(3*zb) + (7*CA*Pi^2*G[1, 0, zb]*Zeta[3])/
    (3*zb) + (196*CA*zb*G[1, 0, zb]*Zeta[3])/27 + 
   (7*CA*Pi^2*zb*G[1, 0, zb]*Zeta[3])/3 + (952*CA*zb^2*G[1, 0, zb]*Zeta[3])/
    27 - (7*CA*Pi^2*zb^2*G[1, 0, zb]*Zeta[3])/3 - 
   (602*CA*G[1, 1, zb]*Zeta[3])/27 + (7*CA*Pi^2*G[1, 1, zb]*Zeta[3])/3 - 
   (476*CA*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (7*CA*Pi^2*G[1, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (14*CA*G[1, 1, zb]*Zeta[3])/(3*zb) - (7*CA*Pi^2*G[1, 1, zb]*Zeta[3])/
    (6*zb) - (98*CA*zb*G[1, 1, zb]*Zeta[3])/27 - 
   (7*CA*Pi^2*zb*G[1, 1, zb]*Zeta[3])/6 - (476*CA*zb^2*G[1, 1, zb]*Zeta[3])/
    27 + (7*CA*Pi^2*zb^2*G[1, 1, zb]*Zeta[3])/6 + 
   (980*CA*G[0, 0, 0, zb]*Zeta[3])/9 + (644*CA*G[0, 0, 0, zb]*Zeta[3])/
    (9*(-1 + zb)) - (28*CA*zb*G[0, 0, 0, zb]*Zeta[3])/9 + 
   (644*CA*zb^2*G[0, 0, 0, zb]*Zeta[3])/9 - (490*CA*G[0, 0, 1, zb]*Zeta[3])/
    9 - (322*CA*G[0, 0, 1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (56*CA*G[0, 0, 1, zb]*Zeta[3])/(3*zb) + (14*CA*zb*G[0, 0, 1, zb]*Zeta[3])/
    9 - (322*CA*zb^2*G[0, 0, 1, zb]*Zeta[3])/9 - 
   (490*CA*G[0, 1, 0, zb]*Zeta[3])/9 - (322*CA*G[0, 1, 0, zb]*Zeta[3])/
    (9*(-1 + zb)) + (56*CA*G[0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (14*CA*zb*G[0, 1, 0, zb]*Zeta[3])/9 - (322*CA*zb^2*G[0, 1, 0, zb]*Zeta[3])/
    9 + (245*CA*G[0, 1, 1, zb]*Zeta[3])/9 + (161*CA*G[0, 1, 1, zb]*Zeta[3])/
    (9*(-1 + zb)) - (28*CA*G[0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (7*CA*zb*G[0, 1, 1, zb]*Zeta[3])/9 + (161*CA*zb^2*G[0, 1, 1, zb]*Zeta[3])/
    9 - (490*CA*G[1, 0, 0, zb]*Zeta[3])/9 - (322*CA*G[1, 0, 0, zb]*Zeta[3])/
    (9*(-1 + zb)) + (56*CA*G[1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (14*CA*zb*G[1, 0, 0, zb]*Zeta[3])/9 - (322*CA*zb^2*G[1, 0, 0, zb]*Zeta[3])/
    9 + (245*CA*G[1, 0, 1, zb]*Zeta[3])/9 + (161*CA*G[1, 0, 1, zb]*Zeta[3])/
    (9*(-1 + zb)) - (28*CA*G[1, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (7*CA*zb*G[1, 0, 1, zb]*Zeta[3])/9 + (161*CA*zb^2*G[1, 0, 1, zb]*Zeta[3])/
    9 + (245*CA*G[1, 1, 0, zb]*Zeta[3])/9 + (161*CA*G[1, 1, 0, zb]*Zeta[3])/
    (9*(-1 + zb)) - (28*CA*G[1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (7*CA*zb*G[1, 1, 0, zb]*Zeta[3])/9 + (161*CA*zb^2*G[1, 1, 0, zb]*Zeta[3])/
    9 - (245*CA*G[1, 1, 1, zb]*Zeta[3])/18 - (161*CA*G[1, 1, 1, zb]*Zeta[3])/
    (18*(-1 + zb)) + (14*CA*G[1, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (7*CA*zb*G[1, 1, 1, zb]*Zeta[3])/18 - (161*CA*zb^2*G[1, 1, 1, zb]*Zeta[3])/
    18 - (448*CA*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (224*CA*G[0, 0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (224*CA*zb*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (224*CA*zb^2*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (224*CA*G[0, 0, 0, 1, zb]*Zeta[3])/3 + (112*CA*G[0, 0, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (112*CA*G[0, 0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (112*CA*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (112*CA*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (224*CA*G[0, 0, 1, 0, zb]*Zeta[3])/3 + (112*CA*G[0, 0, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (112*CA*G[0, 0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (112*CA*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (112*CA*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (112*CA*G[0, 0, 1, 1, zb]*Zeta[3])/3 - (56*CA*G[0, 0, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (56*CA*G[0, 0, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (56*CA*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   (56*CA*zb^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (224*CA*G[0, 1, 0, 0, zb]*Zeta[3])/3 + (112*CA*G[0, 1, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (112*CA*G[0, 1, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (112*CA*zb*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   (112*CA*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (112*CA*G[0, 1, 0, 1, zb]*Zeta[3])/3 - (56*CA*G[0, 1, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (56*CA*G[0, 1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (56*CA*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (56*CA*zb^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (112*CA*G[0, 1, 1, 0, zb]*Zeta[3])/3 - (56*CA*G[0, 1, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (56*CA*G[0, 1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (56*CA*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (56*CA*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (56*CA*G[0, 1, 1, 1, zb]*Zeta[3])/3 + (28*CA*G[0, 1, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (28*CA*G[0, 1, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (28*CA*zb*G[0, 1, 1, 1, zb]*Zeta[3])/3 + 
   (28*CA*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/3 + 
   (224*CA*G[1, 0, 0, 0, zb]*Zeta[3])/3 + (112*CA*G[1, 0, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (112*CA*G[1, 0, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (112*CA*zb*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   (112*CA*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (112*CA*G[1, 0, 0, 1, zb]*Zeta[3])/3 - (56*CA*G[1, 0, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (56*CA*G[1, 0, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (56*CA*zb*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (56*CA*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (112*CA*G[1, 0, 1, 0, zb]*Zeta[3])/3 - (56*CA*G[1, 0, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (56*CA*G[1, 0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (56*CA*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (56*CA*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   (56*CA*G[1, 0, 1, 1, zb]*Zeta[3])/3 + (28*CA*G[1, 0, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (28*CA*G[1, 0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (28*CA*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 + 
   (28*CA*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (112*CA*G[1, 1, 0, 0, zb]*Zeta[3])/3 - (56*CA*G[1, 1, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (56*CA*G[1, 1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (56*CA*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (56*CA*zb^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (56*CA*G[1, 1, 0, 1, zb]*Zeta[3])/3 + (28*CA*G[1, 1, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (28*CA*G[1, 1, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (28*CA*zb*G[1, 1, 0, 1, zb]*Zeta[3])/3 + 
   (28*CA*zb^2*G[1, 1, 0, 1, zb]*Zeta[3])/3 + 
   (56*CA*G[1, 1, 1, 0, zb]*Zeta[3])/3 + (28*CA*G[1, 1, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (28*CA*G[1, 1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (28*CA*zb*G[1, 1, 1, 0, zb]*Zeta[3])/3 + 
   (28*CA*zb^2*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   (28*CA*G[1, 1, 1, 1, zb]*Zeta[3])/3 - (14*CA*G[1, 1, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (14*CA*G[1, 1, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (14*CA*zb*G[1, 1, 1, 1, zb]*Zeta[3])/3 - 
   (14*CA*zb^2*G[1, 1, 1, 1, zb]*Zeta[3])/3 + (3220*CA*Log[Q2dmu2]*Zeta[3])/
    81 - (245*CA*Pi^2*Log[Q2dmu2]*Zeta[3])/72 + (2842*CA*Log[Q2dmu2]*Zeta[3])/
    (81*(-1 + zb)) - (161*CA*Pi^2*Log[Q2dmu2]*Zeta[3])/(72*(-1 + zb)) + 
   (574*CA*zb*Log[Q2dmu2]*Zeta[3])/81 + (7*CA*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/
    72 + (2842*CA*zb^2*Log[Q2dmu2]*Zeta[3])/81 - 
   (161*CA*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/72 + 
   (7*CA*del[zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CA*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (7*CA*Pi^4*del[zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (1204*CA*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (14*CA*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (952*CA*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (7*CA*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (196*CA*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (7*CA*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (952*CA*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (7*CA*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (602*CA*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (7*CA*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (476*CA*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (7*CA*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (14*CA*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (7*CA*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(6*zb) + 
   (98*CA*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (7*CA*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (476*CA*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (7*CA*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (490*CA*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (322*CA*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (14*CA*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (322*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (245*CA*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (161*CA*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (28*CA*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (7*CA*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (161*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (245*CA*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (161*CA*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (28*CA*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (7*CA*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (161*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (245*CA*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (161*CA*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
   (14*CA*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (7*CA*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (161*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/18 - 
   (224*CA*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (112*CA*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (112*CA*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (112*CA*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (112*CA*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CA*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (56*CA*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (56*CA*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CA*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (112*CA*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CA*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (56*CA*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (56*CA*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CA*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CA*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (28*CA*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (28*CA*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (112*CA*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CA*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (56*CA*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (56*CA*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (56*CA*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CA*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (28*CA*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (28*CA*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CA*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (28*CA*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (28*CA*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (28*CA*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CA*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CA*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (14*CA*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (14*CA*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CA*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (301*CA*Log[Q2dmu2]^2*Zeta[3])/27 + (7*CA*Pi^2*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (238*CA*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) + 
   (7*CA*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(12*(-1 + zb)) - 
   (49*CA*zb*Log[Q2dmu2]^2*Zeta[3])/27 - (7*CA*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/
    12 - (238*CA*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 + 
   (7*CA*Pi^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/12 - 
   (7*CA*del[zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CA*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/24 + 
   (245*CA*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/18 + 
   (161*CA*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(18*(-1 + zb)) - 
   (7*CA*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/18 + 
   (161*CA*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/18 - 
   (245*CA*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/36 - 
   (161*CA*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(36*(-1 + zb)) + 
   (7*CA*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (7*CA*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/36 - 
   (161*CA*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/36 - 
   (56*CA*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (28*CA*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (28*CA*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (28*CA*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (28*CA*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CA*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (14*CA*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) - 
   (14*CA*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CA*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (28*CA*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CA*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (14*CA*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) - 
   (14*CA*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (14*CA*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (14*CA*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CA*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (7*CA*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (7*CA*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (7*CA*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (245*CA*Log[Q2dmu2]^3*Zeta[3])/108 + (161*CA*Log[Q2dmu2]^3*Zeta[3])/
    (108*(-1 + zb)) - (7*CA*zb*Log[Q2dmu2]^3*Zeta[3])/108 + 
   (161*CA*zb^2*Log[Q2dmu2]^3*Zeta[3])/108 + 
   (7*CA*del[zb]*Log[Q2dmu2]^3*Zeta[3])/18 - 
   (7*CA*Pi^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/72 - 
   (28*CA*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (14*CA*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*(-1 + zb)) + 
   (14*CA*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (14*CA*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (14*CA*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (7*CA*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*(-1 + zb)) - 
   (7*CA*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*zb) - 
   (7*CA*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (7*CA*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (7*CA*Log[Q2dmu2]^4*Zeta[3])/18 - (7*CA*Log[Q2dmu2]^4*Zeta[3])/
    (36*(-1 + zb)) + (7*CA*zb*Log[Q2dmu2]^4*Zeta[3])/36 - 
   (7*CA*zb^2*Log[Q2dmu2]^4*Zeta[3])/36 - 
   (7*CA*del[zb]*Log[Q2dmu2]^4*Zeta[3])/72 + 
   (7*CA*del[zb]*Log[Q2dmu2]^5*Zeta[3])/360 + (14*CA*PlusD[zb, 0]*Zeta[3])/
    3 - (7*CA*Pi^2*PlusD[zb, 0]*Zeta[3])/6 - (7*CA*Pi^4*PlusD[zb, 0]*Zeta[3])/
    144 - (14*CA*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   (7*CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/6 + 
   (7*CA*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (7*CA*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/12 - 
   (7*CA*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 + 
   (7*CA*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/36 - 
   (28*CA*PlusD[zb, 1]*Zeta[3])/3 + (7*CA*Pi^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (28*CA*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 - 
   (7*CA*Pi^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 - 
   (14*CA*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/3 + 
   (14*CA*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3])/9 + 
   (28*CA*PlusD[zb, 2]*Zeta[3])/3 - (7*CA*Pi^2*PlusD[zb, 2]*Zeta[3])/3 - 
   (28*CA*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 + 
   (14*CA*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3])/3 - 
   (56*CA*PlusD[zb, 3]*Zeta[3])/9 + (56*CA*Log[Q2dmu2]*PlusD[zb, 3]*Zeta[3])/
    9 + (28*CA*PlusD[zb, 4]*Zeta[3])/9 + (1715*CA*Zeta[3]^2)/108 + 
   (1127*CA*Zeta[3]^2)/(108*(-1 + zb)) - (49*CA*zb*Zeta[3]^2)/108 + 
   (1127*CA*zb^2*Zeta[3]^2)/108 + (49*CA*del[zb]*Zeta[3]^2)/18 - 
   (49*CA*Pi^2*del[zb]*Zeta[3]^2)/72 - (196*CA*G[0, zb]*Zeta[3]^2)/9 - 
   (98*CA*G[0, zb]*Zeta[3]^2)/(9*(-1 + zb)) + (98*CA*zb*G[0, zb]*Zeta[3]^2)/
    9 - (98*CA*zb^2*G[0, zb]*Zeta[3]^2)/9 + (98*CA*G[1, zb]*Zeta[3]^2)/9 + 
   (49*CA*G[1, zb]*Zeta[3]^2)/(9*(-1 + zb)) - (49*CA*G[1, zb]*Zeta[3]^2)/
    (9*zb) - (49*CA*zb*G[1, zb]*Zeta[3]^2)/9 + 
   (49*CA*zb^2*G[1, zb]*Zeta[3]^2)/9 - (98*CA*Log[Q2dmu2]*Zeta[3]^2)/9 - 
   (49*CA*Log[Q2dmu2]*Zeta[3]^2)/(9*(-1 + zb)) + 
   (49*CA*zb*Log[Q2dmu2]*Zeta[3]^2)/9 - (49*CA*zb^2*Log[Q2dmu2]*Zeta[3]^2)/
    9 - (49*CA*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/18 + 
   (49*CA*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/36 - 
   (49*CA*PlusD[zb, 0]*Zeta[3]^2)/9 + 
   (49*CA*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/9 + 
   (98*CA*PlusD[zb, 1]*Zeta[3]^2)/9 - (2666*CA*Zeta[5])/45 + 
   (31*CA*Pi^2*Zeta[5])/5 - (2108*CA*Zeta[5])/(45*(-1 + zb)) + 
   (31*CA*Pi^2*Zeta[5])/(10*(-1 + zb)) - (434*CA*zb*Zeta[5])/45 - 
   (31*CA*Pi^2*zb*Zeta[5])/10 - (2108*CA*zb^2*Zeta[5])/45 + 
   (31*CA*Pi^2*zb^2*Zeta[5])/10 - (31*CA*del[zb]*Zeta[5])/5 + 
   (31*CA*Pi^2*del[zb]*Zeta[5])/20 + (217*CA*G[0, zb]*Zeta[5])/3 + 
   (713*CA*G[0, zb]*Zeta[5])/(15*(-1 + zb)) - (31*CA*zb*G[0, zb]*Zeta[5])/
    15 + (713*CA*zb^2*G[0, zb]*Zeta[5])/15 - (217*CA*G[1, zb]*Zeta[5])/6 - 
   (713*CA*G[1, zb]*Zeta[5])/(30*(-1 + zb)) + (62*CA*G[1, zb]*Zeta[5])/
    (5*zb) + (31*CA*zb*G[1, zb]*Zeta[5])/30 - (713*CA*zb^2*G[1, zb]*Zeta[5])/
    30 - (496*CA*G[0, 0, zb]*Zeta[5])/5 - (248*CA*G[0, 0, zb]*Zeta[5])/
    (5*(-1 + zb)) + (248*CA*zb*G[0, 0, zb]*Zeta[5])/5 - 
   (248*CA*zb^2*G[0, 0, zb]*Zeta[5])/5 + (248*CA*G[0, 1, zb]*Zeta[5])/5 + 
   (124*CA*G[0, 1, zb]*Zeta[5])/(5*(-1 + zb)) - (124*CA*G[0, 1, zb]*Zeta[5])/
    (5*zb) - (124*CA*zb*G[0, 1, zb]*Zeta[5])/5 + 
   (124*CA*zb^2*G[0, 1, zb]*Zeta[5])/5 + (248*CA*G[1, 0, zb]*Zeta[5])/5 + 
   (124*CA*G[1, 0, zb]*Zeta[5])/(5*(-1 + zb)) - (124*CA*G[1, 0, zb]*Zeta[5])/
    (5*zb) - (124*CA*zb*G[1, 0, zb]*Zeta[5])/5 + 
   (124*CA*zb^2*G[1, 0, zb]*Zeta[5])/5 - (124*CA*G[1, 1, zb]*Zeta[5])/5 - 
   (62*CA*G[1, 1, zb]*Zeta[5])/(5*(-1 + zb)) + (62*CA*G[1, 1, zb]*Zeta[5])/
    (5*zb) + (62*CA*zb*G[1, 1, zb]*Zeta[5])/5 - 
   (62*CA*zb^2*G[1, 1, zb]*Zeta[5])/5 + (217*CA*Log[Q2dmu2]*Zeta[5])/6 + 
   (713*CA*Log[Q2dmu2]*Zeta[5])/(30*(-1 + zb)) - 
   (31*CA*zb*Log[Q2dmu2]*Zeta[5])/30 + (713*CA*zb^2*Log[Q2dmu2]*Zeta[5])/30 + 
   (31*CA*del[zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (31*CA*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (248*CA*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (124*CA*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) + 
   (124*CA*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (124*CA*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (124*CA*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (62*CA*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (62*CA*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*zb) - 
   (62*CA*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (62*CA*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (62*CA*Log[Q2dmu2]^2*Zeta[5])/5 - (31*CA*Log[Q2dmu2]^2*Zeta[5])/
    (5*(-1 + zb)) + (31*CA*zb*Log[Q2dmu2]^2*Zeta[5])/5 - 
   (31*CA*zb^2*Log[Q2dmu2]^2*Zeta[5])/5 - 
   (31*CA*del[zb]*Log[Q2dmu2]^2*Zeta[5])/10 + 
   (31*CA*del[zb]*Log[Q2dmu2]^3*Zeta[5])/30 + (62*CA*PlusD[zb, 0]*Zeta[5])/
    5 - (31*CA*Pi^2*PlusD[zb, 0]*Zeta[5])/10 - 
   (62*CA*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/5 + 
   (31*CA*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/5 - 
   (124*CA*PlusD[zb, 1]*Zeta[5])/5 + (124*CA*Log[Q2dmu2]*PlusD[zb, 1]*
     Zeta[5])/5 + (124*CA*PlusD[zb, 2]*Zeta[5])/5 + 
   (217*CA*del[zb]*Zeta[3]*Zeta[5])/15 - (508*CA*Zeta[7])/7 - 
   (254*CA*Zeta[7])/(7*(-1 + zb)) + (254*CA*zb*Zeta[7])/7 - 
   (254*CA*zb^2*Zeta[7])/7 - (127*CA*del[zb]*Zeta[7])/7 + 
   (127*CA*del[zb]*Log[Q2dmu2]*Zeta[7])/7 + (254*CA*PlusD[zb, 0]*Zeta[7])/7)


==> anc/XS_Higgs_gg_RV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1015*CA^2)/27 - (11*CA*nf)/36 + (511*CA^2*Pi^2)/72 - 
 (904*CA^2)/(27*(-1 + zb)) + (CA*nf)/(6*(-1 + zb)) + 
 (349*CA^2*Pi^2)/(72*(-1 + zb)) - (605*CA^2*zb)/54 + (11*CA*nf*zb)/36 + 
 (25*CA^2*Pi^2*zb)/72 - (3625*CA^2*zb^2)/108 + (CA*nf*zb^2)/12 + 
 (349*CA^2*Pi^2*zb^2)/72 - (41*CA^2*del[zb])/8 - (9*CA^2*del[zb])/(8*ep^4) + 
 (47*CA^2*Pi^2*del[zb])/48 - (103*CA^2*Pi^4*del[zb])/576 + 
 (1357*CA^2*G[0, zb])/36 + (CA*nf*G[0, zb])/4 - (34*CA^2*Pi^2*G[0, zb])/3 + 
 (575*CA^2*G[0, zb])/(18*(-1 + zb)) - (17*CA^2*Pi^2*G[0, zb])/(3*(-1 + zb)) + 
 (463*CA^2*zb*G[0, zb])/36 - (CA*nf*zb*G[0, zb])/4 + 
 (17*CA^2*Pi^2*zb*G[0, zb])/3 + (575*CA^2*zb^2*G[0, zb])/18 - 
 (17*CA^2*Pi^2*zb^2*G[0, zb])/3 - (254*CA^2*G[1, zb])/9 - 
 (CA*nf*G[1, zb])/6 + (20*CA^2*Pi^2*G[1, zb])/3 - 
 (439*CA^2*G[1, zb])/(18*(-1 + zb)) + (10*CA^2*Pi^2*G[1, zb])/(3*(-1 + zb)) + 
 (4*CA^2*G[1, zb])/zb - (10*CA^2*Pi^2*G[1, zb])/(3*zb) - 
 (101*CA^2*zb*G[1, zb])/9 + (CA*nf*zb*G[1, zb])/6 - 
 (10*CA^2*Pi^2*zb*G[1, zb])/3 - (439*CA^2*zb^2*G[1, zb])/18 + 
 (10*CA^2*Pi^2*zb^2*G[1, zb])/3 - 54*CA^2*G[0, 0, zb] - 
 (38*CA^2*G[0, 0, zb])/(-1 + zb) - 6*CA^2*zb*G[0, 0, zb] - 
 38*CA^2*zb^2*G[0, 0, zb] + (77*CA^2*G[0, 1, zb])/2 + 
 (55*CA^2*G[0, 1, zb])/(2*(-1 + zb)) - (11*CA^2*G[0, 1, zb])/zb + 
 (11*CA^2*zb*G[0, 1, zb])/2 + (55*CA^2*zb^2*G[0, 1, zb])/2 + 
 (112*CA^2*G[1, 0, zb])/3 + (77*CA^2*G[1, 0, zb])/(3*(-1 + zb)) - 
 (11*CA^2*G[1, 0, zb])/zb + (10*CA^2*zb*G[1, 0, zb])/3 + 
 (88*CA^2*zb^2*G[1, 0, zb])/3 - (83*CA^2*G[1, 1, zb])/3 - 
 (19*CA^2*G[1, 1, zb])/(-1 + zb) + (8*CA^2*G[1, 1, zb])/zb - 
 (8*CA^2*zb*G[1, 1, zb])/3 - (68*CA^2*zb^2*G[1, 1, zb])/3 + 
 96*CA^2*G[0, 0, 0, zb] + (48*CA^2*G[0, 0, 0, zb])/(-1 + zb) - 
 48*CA^2*zb*G[0, 0, 0, zb] + 48*CA^2*zb^2*G[0, 0, 0, zb] - 
 68*CA^2*G[0, 0, 1, zb] - (34*CA^2*G[0, 0, 1, zb])/(-1 + zb) + 
 (34*CA^2*G[0, 0, 1, zb])/zb + 34*CA^2*zb*G[0, 0, 1, zb] - 
 34*CA^2*zb^2*G[0, 0, 1, zb] - 66*CA^2*G[0, 1, 0, zb] - 
 (33*CA^2*G[0, 1, 0, zb])/(-1 + zb) + (33*CA^2*G[0, 1, 0, zb])/zb + 
 33*CA^2*zb*G[0, 1, 0, zb] - 33*CA^2*zb^2*G[0, 1, 0, zb] + 
 48*CA^2*G[0, 1, 1, zb] + (24*CA^2*G[0, 1, 1, zb])/(-1 + zb) - 
 (24*CA^2*G[0, 1, 1, zb])/zb - 24*CA^2*zb*G[0, 1, 1, zb] + 
 24*CA^2*zb^2*G[0, 1, 1, zb] - 66*CA^2*G[1, 0, 0, zb] - 
 (33*CA^2*G[1, 0, 0, zb])/(-1 + zb) + (33*CA^2*G[1, 0, 0, zb])/zb + 
 33*CA^2*zb*G[1, 0, 0, zb] - 33*CA^2*zb^2*G[1, 0, 0, zb] + 
 48*CA^2*G[1, 0, 1, zb] + (24*CA^2*G[1, 0, 1, zb])/(-1 + zb) - 
 (24*CA^2*G[1, 0, 1, zb])/zb - 24*CA^2*zb*G[1, 0, 1, zb] + 
 24*CA^2*zb^2*G[1, 0, 1, zb] + 44*CA^2*G[1, 1, 0, zb] + 
 (22*CA^2*G[1, 1, 0, zb])/(-1 + zb) - (22*CA^2*G[1, 1, 0, zb])/zb - 
 22*CA^2*zb*G[1, 1, 0, zb] + 22*CA^2*zb^2*G[1, 1, 0, zb] - 
 32*CA^2*G[1, 1, 1, zb] - (16*CA^2*G[1, 1, 1, zb])/(-1 + zb) + 
 (16*CA^2*G[1, 1, 1, zb])/zb + 16*CA^2*zb*G[1, 1, 1, zb] - 
 16*CA^2*zb^2*G[1, 1, 1, zb] + (272*CA^2*Log[Q2dmu2])/9 + 
 (CA*nf*Log[Q2dmu2])/6 - 9*CA^2*Pi^2*Log[Q2dmu2] + 
 (457*CA^2*Log[Q2dmu2])/(18*(-1 + zb)) - (9*CA^2*Pi^2*Log[Q2dmu2])/
  (2*(-1 + zb)) + (86*CA^2*zb*Log[Q2dmu2])/9 - (CA*nf*zb*Log[Q2dmu2])/6 + 
 (9*CA^2*Pi^2*zb*Log[Q2dmu2])/2 + (457*CA^2*zb^2*Log[Q2dmu2])/18 - 
 (9*CA^2*Pi^2*zb^2*Log[Q2dmu2])/2 + (17*CA^2*del[zb]*Log[Q2dmu2])/4 - 
 (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2])/24 - (116*CA^2*G[0, zb]*Log[Q2dmu2])/3 - 
 (80*CA^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (8*CA^2*zb*G[0, zb]*Log[Q2dmu2])/3 - (80*CA^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 + 
 27*CA^2*G[1, zb]*Log[Q2dmu2] + (19*CA^2*G[1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (8*CA^2*G[1, zb]*Log[Q2dmu2])/zb + 3*CA^2*zb*G[1, zb]*Log[Q2dmu2] + 
 19*CA^2*zb^2*G[1, zb]*Log[Q2dmu2] + 64*CA^2*G[0, 0, zb]*Log[Q2dmu2] + 
 (32*CA^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 32*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 32*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 
 44*CA^2*G[0, 1, zb]*Log[Q2dmu2] - (22*CA^2*G[0, 1, zb]*Log[Q2dmu2])/
  (-1 + zb) + (22*CA^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
 22*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 22*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2] - 
 44*CA^2*G[1, 0, zb]*Log[Q2dmu2] - (22*CA^2*G[1, 0, zb]*Log[Q2dmu2])/
  (-1 + zb) + (22*CA^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
 22*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2] - 22*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2] + 
 32*CA^2*G[1, 1, zb]*Log[Q2dmu2] + (16*CA^2*G[1, 1, zb]*Log[Q2dmu2])/
  (-1 + zb) - (16*CA^2*G[1, 1, zb]*Log[Q2dmu2])/zb - 
 16*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 16*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2] - 
 (31*CA^2*Log[Q2dmu2]^2)/2 - (21*CA^2*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (CA^2*zb*Log[Q2dmu2]^2)/2 - (21*CA^2*zb^2*Log[Q2dmu2]^2)/2 - 
 (9*CA^2*del[zb]*Log[Q2dmu2]^2)/4 + (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^2)/24 + 
 24*CA^2*G[0, zb]*Log[Q2dmu2]^2 + (12*CA^2*G[0, zb]*Log[Q2dmu2]^2)/
  (-1 + zb) - 12*CA^2*zb*G[0, zb]*Log[Q2dmu2]^2 + 
 12*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^2 - 16*CA^2*G[1, zb]*Log[Q2dmu2]^2 - 
 (8*CA^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + (8*CA^2*G[1, zb]*Log[Q2dmu2]^2)/
  zb + 8*CA^2*zb*G[1, zb]*Log[Q2dmu2]^2 - 8*CA^2*zb^2*G[1, zb]*
  Log[Q2dmu2]^2 + (20*CA^2*Log[Q2dmu2]^3)/3 + 
 (10*CA^2*Log[Q2dmu2]^3)/(3*(-1 + zb)) - (10*CA^2*zb*Log[Q2dmu2]^3)/3 + 
 (10*CA^2*zb^2*Log[Q2dmu2]^3)/3 + (3*CA^2*del[zb]*Log[Q2dmu2]^3)/2 - 
 (3*CA^2*del[zb]*Log[Q2dmu2]^4)/4 + (9*CA^2*PlusD[zb, 0])/2 - 
 (9*CA^2*Pi^2*PlusD[zb, 0])/4 - 5*CA^2*Log[Q2dmu2]*PlusD[zb, 0] + 
 (9*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/2 + 
 5*CA^2*Log[Q2dmu2]^2*PlusD[zb, 0] - (10*CA^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 + 
 (-5*CA^2 - (5*CA^2)/(2*(-1 + zb)) + (5*CA^2*zb)/2 - (5*CA^2*zb^2)/2 - 
   (9*CA^2*del[zb])/8 + (9*CA^2*del[zb]*Log[Q2dmu2])/4 + 
   (5*CA^2*PlusD[zb, 0])/2)/ep^3 - 6*CA^2*PlusD[zb, 1] + 
 (17*CA^2*Pi^2*PlusD[zb, 1])/3 + 12*CA^2*Log[Q2dmu2]*PlusD[zb, 1] - 
 12*CA^2*Log[Q2dmu2]^2*PlusD[zb, 1] + 
 ((-31*CA^2)/4 - (21*CA^2)/(4*(-1 + zb)) - (CA^2*zb)/4 - (21*CA^2*zb^2)/4 - 
   (9*CA^2*del[zb])/8 + (47*CA^2*Pi^2*del[zb])/48 + 12*CA^2*G[0, zb] + 
   (6*CA^2*G[0, zb])/(-1 + zb) - 6*CA^2*zb*G[0, zb] + 6*CA^2*zb^2*G[0, zb] - 
   8*CA^2*G[1, zb] - (4*CA^2*G[1, zb])/(-1 + zb) + (4*CA^2*G[1, zb])/zb + 
   4*CA^2*zb*G[1, zb] - 4*CA^2*zb^2*G[1, zb] + 10*CA^2*Log[Q2dmu2] + 
   (5*CA^2*Log[Q2dmu2])/(-1 + zb) - 5*CA^2*zb*Log[Q2dmu2] + 
   5*CA^2*zb^2*Log[Q2dmu2] + (9*CA^2*del[zb]*Log[Q2dmu2])/4 - 
   (9*CA^2*del[zb]*Log[Q2dmu2]^2)/4 + (5*CA^2*PlusD[zb, 0])/2 - 
   5*CA^2*Log[Q2dmu2]*PlusD[zb, 0] - 6*CA^2*PlusD[zb, 1])/ep^2 + 
 8*CA^2*PlusD[zb, 2] - 16*CA^2*Log[Q2dmu2]*PlusD[zb, 2] - 
 8*CA^2*PlusD[zb, 3] + (112*CA^2*Zeta[3])/3 + 
 (56*CA^2*Zeta[3])/(3*(-1 + zb)) - (56*CA^2*zb*Zeta[3])/3 + 
 (56*CA^2*zb^2*Zeta[3])/3 + 7*CA^2*del[zb]*Zeta[3] - 
 14*CA^2*del[zb]*Log[Q2dmu2]*Zeta[3] - (56*CA^2*PlusD[zb, 0]*Zeta[3])/3 + 
 ((-136*CA^2)/9 - (CA*nf)/12 + (9*CA^2*Pi^2)/2 - (457*CA^2)/(36*(-1 + zb)) + 
   (9*CA^2*Pi^2)/(4*(-1 + zb)) - (43*CA^2*zb)/9 + (CA*nf*zb)/12 - 
   (9*CA^2*Pi^2*zb)/4 - (457*CA^2*zb^2)/36 + (9*CA^2*Pi^2*zb^2)/4 - 
   (17*CA^2*del[zb])/8 + (47*CA^2*Pi^2*del[zb])/48 + (58*CA^2*G[0, zb])/3 + 
   (40*CA^2*G[0, zb])/(3*(-1 + zb)) + (4*CA^2*zb*G[0, zb])/3 + 
   (40*CA^2*zb^2*G[0, zb])/3 - (27*CA^2*G[1, zb])/2 - 
   (19*CA^2*G[1, zb])/(2*(-1 + zb)) + (4*CA^2*G[1, zb])/zb - 
   (3*CA^2*zb*G[1, zb])/2 - (19*CA^2*zb^2*G[1, zb])/2 - 32*CA^2*G[0, 0, zb] - 
   (16*CA^2*G[0, 0, zb])/(-1 + zb) + 16*CA^2*zb*G[0, 0, zb] - 
   16*CA^2*zb^2*G[0, 0, zb] + 22*CA^2*G[0, 1, zb] + 
   (11*CA^2*G[0, 1, zb])/(-1 + zb) - (11*CA^2*G[0, 1, zb])/zb - 
   11*CA^2*zb*G[0, 1, zb] + 11*CA^2*zb^2*G[0, 1, zb] + 22*CA^2*G[1, 0, zb] + 
   (11*CA^2*G[1, 0, zb])/(-1 + zb) - (11*CA^2*G[1, 0, zb])/zb - 
   11*CA^2*zb*G[1, 0, zb] + 11*CA^2*zb^2*G[1, 0, zb] - 16*CA^2*G[1, 1, zb] - 
   (8*CA^2*G[1, 1, zb])/(-1 + zb) + (8*CA^2*G[1, 1, zb])/zb + 
   8*CA^2*zb*G[1, 1, zb] - 8*CA^2*zb^2*G[1, 1, zb] + 
   (31*CA^2*Log[Q2dmu2])/2 + (21*CA^2*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CA^2*zb*Log[Q2dmu2])/2 + (21*CA^2*zb^2*Log[Q2dmu2])/2 + 
   (9*CA^2*del[zb]*Log[Q2dmu2])/4 - (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2])/24 - 
   24*CA^2*G[0, zb]*Log[Q2dmu2] - (12*CA^2*G[0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   12*CA^2*zb*G[0, zb]*Log[Q2dmu2] - 12*CA^2*zb^2*G[0, zb]*Log[Q2dmu2] + 
   16*CA^2*G[1, zb]*Log[Q2dmu2] + (8*CA^2*G[1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CA^2*G[1, zb]*Log[Q2dmu2])/zb - 8*CA^2*zb*G[1, zb]*Log[Q2dmu2] + 
   8*CA^2*zb^2*G[1, zb]*Log[Q2dmu2] - 10*CA^2*Log[Q2dmu2]^2 - 
   (5*CA^2*Log[Q2dmu2]^2)/(-1 + zb) + 5*CA^2*zb*Log[Q2dmu2]^2 - 
   5*CA^2*zb^2*Log[Q2dmu2]^2 - (9*CA^2*del[zb]*Log[Q2dmu2]^2)/4 + 
   (3*CA^2*del[zb]*Log[Q2dmu2]^3)/2 + (5*CA^2*PlusD[zb, 0])/2 - 
   (9*CA^2*Pi^2*PlusD[zb, 0])/4 - 5*CA^2*Log[Q2dmu2]*PlusD[zb, 0] + 
   5*CA^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 6*CA^2*PlusD[zb, 1] + 
   12*CA^2*Log[Q2dmu2]*PlusD[zb, 1] + 8*CA^2*PlusD[zb, 2] + 
   7*CA^2*del[zb]*Zeta[3])/ep + ep*((-20311*CA^2)/216 - (95*CA*nf)/216 + 
   (425*CA^2*Pi^2)/27 + (CA*nf*Pi^2)/24 - (247*CA^2*Pi^4)/360 - 
   (2033*CA^2)/(24*(-1 + zb)) + (29*CA*nf)/(24*(-1 + zb)) + 
   (2923*CA^2*Pi^2)/(216*(-1 + zb)) - (247*CA^2*Pi^4)/(720*(-1 + zb)) - 
   (5795*CA^2*zb)/216 + (173*CA*nf*zb)/216 + (149*CA^2*Pi^2*zb)/27 - 
   (CA*nf*Pi^2*zb)/24 + (247*CA^2*Pi^4*zb)/720 - (1571*CA^2*zb^2)/18 + 
   (11*CA*nf*zb^2)/18 + (2923*CA^2*Pi^2*zb^2)/216 - 
   (247*CA^2*Pi^4*zb^2)/720 - (97*CA^2*del[zb])/8 + 
   (29*CA^2*Pi^2*del[zb])/16 - (103*CA^2*Pi^4*del[zb])/576 + 
   (351*CA^2*G[0, zb])/4 + CA*nf*G[0, zb] - (56*CA^2*Pi^2*G[0, zb])/3 + 
   (947*CA^2*G[0, zb])/(12*(-1 + zb)) - (5*CA*nf*G[0, zb])/(12*(-1 + zb)) - 
   (13*CA^2*Pi^2*G[0, zb])/(-1 + zb) + (395*CA^2*zb*G[0, zb])/12 - 
   CA*nf*zb*G[0, zb] - (5*CA^2*Pi^2*zb*G[0, zb])/3 + 
   (244*CA^2*zb^2*G[0, zb])/3 - (CA*nf*zb^2*G[0, zb])/6 - 
   13*CA^2*Pi^2*zb^2*G[0, zb] - (1814*CA^2*G[1, zb])/27 - 
   (11*CA*nf*G[1, zb])/18 + (419*CA^2*Pi^2*G[1, zb])/36 - 
   (1673*CA^2*G[1, zb])/(27*(-1 + zb)) + (CA*nf*G[1, zb])/(3*(-1 + zb)) + 
   (307*CA^2*Pi^2*G[1, zb])/(36*(-1 + zb)) + (6*CA^2*G[1, zb])/zb - 
   (10*CA^2*Pi^2*G[1, zb])/(3*zb) - (1669*CA^2*zb*G[1, zb])/54 + 
   (11*CA*nf*zb*G[1, zb])/18 + (71*CA^2*Pi^2*zb*G[1, zb])/36 - 
   (1736*CA^2*zb^2*G[1, zb])/27 + (CA*nf*zb^2*G[1, zb])/6 + 
   (263*CA^2*Pi^2*zb^2*G[1, zb])/36 - (1309*CA^2*G[0, 0, zb])/12 - 
   (3*CA*nf*G[0, 0, zb])/4 + 32*CA^2*Pi^2*G[0, 0, zb] - 
   (563*CA^2*G[0, 0, zb])/(6*(-1 + zb)) + (16*CA^2*Pi^2*G[0, 0, zb])/
    (-1 + zb) - (491*CA^2*zb*G[0, 0, zb])/12 + (3*CA*nf*zb*G[0, 0, zb])/4 - 
   16*CA^2*Pi^2*zb*G[0, 0, zb] - (563*CA^2*zb^2*G[0, 0, zb])/6 + 
   16*CA^2*Pi^2*zb^2*G[0, 0, zb] + (248*CA^2*G[0, 1, zb])/3 + 
   (CA*nf*G[0, 1, zb])/2 - 19*CA^2*Pi^2*G[0, 1, zb] + 
   (433*CA^2*G[0, 1, zb])/(6*(-1 + zb)) - (19*CA^2*Pi^2*G[0, 1, zb])/
    (2*(-1 + zb)) - (11*CA^2*G[0, 1, zb])/zb + (19*CA^2*Pi^2*G[0, 1, zb])/
    (2*zb) + (103*CA^2*zb*G[0, 1, zb])/3 - (CA*nf*zb*G[0, 1, zb])/2 + 
   (19*CA^2*Pi^2*zb*G[0, 1, zb])/2 + (433*CA^2*zb^2*G[0, 1, zb])/6 - 
   (19*CA^2*Pi^2*zb^2*G[0, 1, zb])/2 + (1489*CA^2*G[1, 0, zb])/18 + 
   (CA*nf*G[1, 0, zb])/2 - 19*CA^2*Pi^2*G[1, 0, zb] + 
   (566*CA^2*G[1, 0, zb])/(9*(-1 + zb)) - (19*CA^2*Pi^2*G[1, 0, zb])/
    (2*(-1 + zb)) - (11*CA^2*G[1, 0, zb])/zb + (19*CA^2*Pi^2*G[1, 0, zb])/
    (2*zb) + (194*CA^2*zb*G[1, 0, zb])/9 - (CA*nf*zb*G[1, 0, zb])/2 + 
   (19*CA^2*Pi^2*zb*G[1, 0, zb])/2 + (1399*CA^2*zb^2*G[1, 0, zb])/18 - 
   (19*CA^2*Pi^2*zb^2*G[1, 0, zb])/2 - (592*CA^2*G[1, 1, zb])/9 - 
   (CA*nf*G[1, 1, zb])/3 + (40*CA^2*Pi^2*G[1, 1, zb])/3 - 
   (439*CA^2*G[1, 1, zb])/(9*(-1 + zb)) + (20*CA^2*Pi^2*G[1, 1, zb])/
    (3*(-1 + zb)) + (8*CA^2*G[1, 1, zb])/zb - (20*CA^2*Pi^2*G[1, 1, zb])/
    (3*zb) - (299*CA^2*zb*G[1, 1, zb])/18 + (CA*nf*zb*G[1, 1, zb])/3 - 
   (20*CA^2*Pi^2*zb*G[1, 1, zb])/3 - (1145*CA^2*zb^2*G[1, 1, zb])/18 + 
   (20*CA^2*Pi^2*zb^2*G[1, 1, zb])/3 + (508*CA^2*G[0, 0, 0, zb])/3 + 
   (364*CA^2*G[0, 0, 0, zb])/(3*(-1 + zb)) + (76*CA^2*zb*G[0, 0, 0, zb])/3 + 
   (364*CA^2*zb^2*G[0, 0, 0, zb])/3 - 123*CA^2*G[0, 0, 1, zb] - 
   (89*CA^2*G[0, 0, 1, zb])/(-1 + zb) + (34*CA^2*G[0, 0, 1, zb])/zb - 
   21*CA^2*zb*G[0, 0, 1, zb] - 89*CA^2*zb^2*G[0, 0, 1, zb] - 
   (352*CA^2*G[0, 1, 0, zb])/3 - (253*CA^2*G[0, 1, 0, zb])/(3*(-1 + zb)) + 
   (33*CA^2*G[0, 1, 0, zb])/zb - (55*CA^2*zb*G[0, 1, 0, zb])/3 - 
   (253*CA^2*zb^2*G[0, 1, 0, zb])/3 + (173*CA^2*G[0, 1, 1, zb])/2 + 
   (125*CA^2*G[0, 1, 1, zb])/(2*(-1 + zb)) - (24*CA^2*G[0, 1, 1, zb])/zb + 
   (29*CA^2*zb*G[0, 1, 1, zb])/2 + (125*CA^2*zb^2*G[0, 1, 1, zb])/2 - 
   (340*CA^2*G[1, 0, 0, zb])/3 - (77*CA^2*G[1, 0, 0, zb])/(-1 + zb) + 
   (33*CA^2*G[1, 0, 0, zb])/zb - (28*CA^2*zb*G[1, 0, 0, zb])/3 - 
   (286*CA^2*zb^2*G[1, 0, 0, zb])/3 + (251*CA^2*G[1, 0, 1, zb])/3 + 
   (57*CA^2*G[1, 0, 1, zb])/(-1 + zb) - (24*CA^2*G[1, 0, 1, zb])/zb + 
   (23*CA^2*zb*G[1, 0, 1, zb])/3 + (215*CA^2*zb^2*G[1, 0, 1, zb])/3 + 
   76*CA^2*G[1, 1, 0, zb] + (154*CA^2*G[1, 1, 0, zb])/(3*(-1 + zb)) - 
   (22*CA^2*G[1, 1, 0, zb])/zb + 6*CA^2*zb*G[1, 1, 0, zb] + 
   66*CA^2*zb^2*G[1, 1, 0, zb] - 56*CA^2*G[1, 1, 1, zb] - 
   (38*CA^2*G[1, 1, 1, zb])/(-1 + zb) + (16*CA^2*G[1, 1, 1, zb])/zb - 
   5*CA^2*zb*G[1, 1, 1, zb] - 49*CA^2*zb^2*G[1, 1, 1, zb] - 
   320*CA^2*G[0, 0, 0, 0, zb] - (160*CA^2*G[0, 0, 0, 0, zb])/(-1 + zb) + 
   160*CA^2*zb*G[0, 0, 0, 0, zb] - 160*CA^2*zb^2*G[0, 0, 0, 0, zb] + 
   232*CA^2*G[0, 0, 0, 1, zb] + (116*CA^2*G[0, 0, 0, 1, zb])/(-1 + zb) - 
   (116*CA^2*G[0, 0, 0, 1, zb])/zb - 116*CA^2*zb*G[0, 0, 0, 1, zb] + 
   116*CA^2*zb^2*G[0, 0, 0, 1, zb] + 220*CA^2*G[0, 0, 1, 0, zb] + 
   (110*CA^2*G[0, 0, 1, 0, zb])/(-1 + zb) - (110*CA^2*G[0, 0, 1, 0, zb])/zb - 
   110*CA^2*zb*G[0, 0, 1, 0, zb] + 110*CA^2*zb^2*G[0, 0, 1, 0, zb] - 
   160*CA^2*G[0, 0, 1, 1, zb] - (80*CA^2*G[0, 0, 1, 1, zb])/(-1 + zb) + 
   (80*CA^2*G[0, 0, 1, 1, zb])/zb + 80*CA^2*zb*G[0, 0, 1, 1, zb] - 
   80*CA^2*zb^2*G[0, 0, 1, 1, zb] + 214*CA^2*G[0, 1, 0, 0, zb] + 
   (107*CA^2*G[0, 1, 0, 0, zb])/(-1 + zb) - (107*CA^2*G[0, 1, 0, 0, zb])/zb - 
   107*CA^2*zb*G[0, 1, 0, 0, zb] + 107*CA^2*zb^2*G[0, 1, 0, 0, zb] - 
   156*CA^2*G[0, 1, 0, 1, zb] - (78*CA^2*G[0, 1, 0, 1, zb])/(-1 + zb) + 
   (78*CA^2*G[0, 1, 0, 1, zb])/zb + 78*CA^2*zb*G[0, 1, 0, 1, zb] - 
   78*CA^2*zb^2*G[0, 1, 0, 1, zb] - 140*CA^2*G[0, 1, 1, 0, zb] - 
   (70*CA^2*G[0, 1, 1, 0, zb])/(-1 + zb) + (70*CA^2*G[0, 1, 1, 0, zb])/zb + 
   70*CA^2*zb*G[0, 1, 1, 0, zb] - 70*CA^2*zb^2*G[0, 1, 1, 0, zb] + 
   100*CA^2*G[0, 1, 1, 1, zb] + (50*CA^2*G[0, 1, 1, 1, zb])/(-1 + zb) - 
   (50*CA^2*G[0, 1, 1, 1, zb])/zb - 50*CA^2*zb*G[0, 1, 1, 1, zb] + 
   50*CA^2*zb^2*G[0, 1, 1, 1, zb] + 214*CA^2*G[1, 0, 0, 0, zb] + 
   (107*CA^2*G[1, 0, 0, 0, zb])/(-1 + zb) - (107*CA^2*G[1, 0, 0, 0, zb])/zb - 
   107*CA^2*zb*G[1, 0, 0, 0, zb] + 107*CA^2*zb^2*G[1, 0, 0, 0, zb] - 
   156*CA^2*G[1, 0, 0, 1, zb] - (78*CA^2*G[1, 0, 0, 1, zb])/(-1 + zb) + 
   (78*CA^2*G[1, 0, 0, 1, zb])/zb + 78*CA^2*zb*G[1, 0, 0, 1, zb] - 
   78*CA^2*zb^2*G[1, 0, 0, 1, zb] - 152*CA^2*G[1, 0, 1, 0, zb] - 
   (76*CA^2*G[1, 0, 1, 0, zb])/(-1 + zb) + (76*CA^2*G[1, 0, 1, 0, zb])/zb + 
   76*CA^2*zb*G[1, 0, 1, 0, zb] - 76*CA^2*zb^2*G[1, 0, 1, 0, zb] + 
   112*CA^2*G[1, 0, 1, 1, zb] + (56*CA^2*G[1, 0, 1, 1, zb])/(-1 + zb) - 
   (56*CA^2*G[1, 0, 1, 1, zb])/zb - 56*CA^2*zb*G[1, 0, 1, 1, zb] + 
   56*CA^2*zb^2*G[1, 0, 1, 1, zb] - 132*CA^2*G[1, 1, 0, 0, zb] - 
   (66*CA^2*G[1, 1, 0, 0, zb])/(-1 + zb) + (66*CA^2*G[1, 1, 0, 0, zb])/zb + 
   66*CA^2*zb*G[1, 1, 0, 0, zb] - 66*CA^2*zb^2*G[1, 1, 0, 0, zb] + 
   96*CA^2*G[1, 1, 0, 1, zb] + (48*CA^2*G[1, 1, 0, 1, zb])/(-1 + zb) - 
   (48*CA^2*G[1, 1, 0, 1, zb])/zb - 48*CA^2*zb*G[1, 1, 0, 1, zb] + 
   48*CA^2*zb^2*G[1, 1, 0, 1, zb] + 88*CA^2*G[1, 1, 1, 0, zb] + 
   (44*CA^2*G[1, 1, 1, 0, zb])/(-1 + zb) - (44*CA^2*G[1, 1, 1, 0, zb])/zb - 
   44*CA^2*zb*G[1, 1, 1, 0, zb] + 44*CA^2*zb^2*G[1, 1, 1, 0, zb] - 
   64*CA^2*G[1, 1, 1, 1, zb] - (32*CA^2*G[1, 1, 1, 1, zb])/(-1 + zb) + 
   (32*CA^2*G[1, 1, 1, 1, zb])/zb + 32*CA^2*zb*G[1, 1, 1, 1, zb] - 
   32*CA^2*zb^2*G[1, 1, 1, 1, zb] + (2030*CA^2*Log[Q2dmu2])/27 + 
   (11*CA*nf*Log[Q2dmu2])/18 - (511*CA^2*Pi^2*Log[Q2dmu2])/36 + 
   (1808*CA^2*Log[Q2dmu2])/(27*(-1 + zb)) - (CA*nf*Log[Q2dmu2])/
    (3*(-1 + zb)) - (349*CA^2*Pi^2*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (605*CA^2*zb*Log[Q2dmu2])/27 - (11*CA*nf*zb*Log[Q2dmu2])/18 - 
   (25*CA^2*Pi^2*zb*Log[Q2dmu2])/36 + (3625*CA^2*zb^2*Log[Q2dmu2])/54 - 
   (CA*nf*zb^2*Log[Q2dmu2])/6 - (349*CA^2*Pi^2*zb^2*Log[Q2dmu2])/36 + 
   (41*CA^2*del[zb]*Log[Q2dmu2])/4 - (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2])/24 + 
   (103*CA^2*Pi^4*del[zb]*Log[Q2dmu2])/288 - (1357*CA^2*G[0, zb]*Log[Q2dmu2])/
    18 - (CA*nf*G[0, zb]*Log[Q2dmu2])/2 + (68*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2])/
    3 - (575*CA^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (34*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (463*CA^2*zb*G[0, zb]*Log[Q2dmu2])/18 + (CA*nf*zb*G[0, zb]*Log[Q2dmu2])/
    2 - (34*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3 - 
   (575*CA^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (34*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (508*CA^2*G[1, zb]*Log[Q2dmu2])/9 + (CA*nf*G[1, zb]*Log[Q2dmu2])/3 - 
   (40*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/3 + (439*CA^2*G[1, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) - (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (8*CA^2*G[1, zb]*Log[Q2dmu2])/zb + (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/
    (3*zb) + (202*CA^2*zb*G[1, zb]*Log[Q2dmu2])/9 - 
   (CA*nf*zb*G[1, zb]*Log[Q2dmu2])/3 + (20*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/
    3 + (439*CA^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (20*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 + 
   108*CA^2*G[0, 0, zb]*Log[Q2dmu2] + (76*CA^2*G[0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + 12*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   76*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 77*CA^2*G[0, 1, zb]*Log[Q2dmu2] - 
   (55*CA^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (22*CA^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 11*CA^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] - 55*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2] - 
   (224*CA^2*G[1, 0, zb]*Log[Q2dmu2])/3 - (154*CA^2*G[1, 0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (22*CA^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (20*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (176*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (166*CA^2*G[1, 1, zb]*Log[Q2dmu2])/3 + (38*CA^2*G[1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (16*CA^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (16*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (136*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 192*CA^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] - (96*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   96*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 96*CA^2*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] + 136*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 68*CA^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + 68*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   132*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2] + (66*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (66*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   66*CA^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 66*CA^2*zb^2*G[0, 1, 0, zb]*
    Log[Q2dmu2] - 96*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (48*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (48*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb + 48*CA^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - 48*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   132*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2] + (66*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (66*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   66*CA^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 66*CA^2*zb^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] - 96*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (48*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (48*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 48*CA^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - 48*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   88*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2] - (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   44*CA^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 44*CA^2*zb^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] + 64*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - 32*CA^2*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2] + 32*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (272*CA^2*Log[Q2dmu2]^2)/9 - (CA*nf*Log[Q2dmu2]^2)/6 + 
   9*CA^2*Pi^2*Log[Q2dmu2]^2 - (457*CA^2*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
   (9*CA^2*Pi^2*Log[Q2dmu2]^2)/(2*(-1 + zb)) - (86*CA^2*zb*Log[Q2dmu2]^2)/9 + 
   (CA*nf*zb*Log[Q2dmu2]^2)/6 - (9*CA^2*Pi^2*zb*Log[Q2dmu2]^2)/2 - 
   (457*CA^2*zb^2*Log[Q2dmu2]^2)/18 + (9*CA^2*Pi^2*zb^2*Log[Q2dmu2]^2)/2 - 
   (17*CA^2*del[zb]*Log[Q2dmu2]^2)/4 + (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^2)/
    24 + (116*CA^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (80*CA^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CA^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (80*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 27*CA^2*G[1, zb]*Log[Q2dmu2]^2 - 
   (19*CA^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CA^2*G[1, zb]*Log[Q2dmu2]^2)/zb - 3*CA^2*zb*G[1, zb]*Log[Q2dmu2]^2 - 
   19*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^2 - 64*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (32*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   32*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 32*CA^2*zb^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 + 44*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (22*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (22*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb - 22*CA^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 + 22*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   44*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2 + (22*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) - (22*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   22*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 22*CA^2*zb^2*G[1, 0, zb]*
    Log[Q2dmu2]^2 - 32*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   (16*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (16*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + 16*CA^2*zb*G[1, 1, zb]*
    Log[Q2dmu2]^2 - 16*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (31*CA^2*Log[Q2dmu2]^3)/3 + (7*CA^2*Log[Q2dmu2]^3)/(-1 + zb) + 
   (CA^2*zb*Log[Q2dmu2]^3)/3 + 7*CA^2*zb^2*Log[Q2dmu2]^3 + 
   (3*CA^2*del[zb]*Log[Q2dmu2]^3)/2 - (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^3)/
    36 - 16*CA^2*G[0, zb]*Log[Q2dmu2]^3 - (8*CA^2*G[0, zb]*Log[Q2dmu2]^3)/
    (-1 + zb) + 8*CA^2*zb*G[0, zb]*Log[Q2dmu2]^3 - 
   8*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^3 + (32*CA^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA^2*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (16*CA^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (16*CA^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/3 - (10*CA^2*Log[Q2dmu2]^4)/3 - 
   (5*CA^2*Log[Q2dmu2]^4)/(3*(-1 + zb)) + (5*CA^2*zb*Log[Q2dmu2]^4)/3 - 
   (5*CA^2*zb^2*Log[Q2dmu2]^4)/3 - (3*CA^2*del[zb]*Log[Q2dmu2]^4)/4 + 
   (3*CA^2*del[zb]*Log[Q2dmu2]^5)/10 + (21*CA^2*PlusD[zb, 0])/2 - 
   (9*CA^2*Pi^2*PlusD[zb, 0])/4 + (247*CA^2*Pi^4*PlusD[zb, 0])/720 - 
   9*CA^2*Log[Q2dmu2]*PlusD[zb, 0] + (9*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/
    2 + 5*CA^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 
   (9*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/2 - 
   (10*CA^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 + 
   (5*CA^2*Log[Q2dmu2]^4*PlusD[zb, 0])/3 - 10*CA^2*PlusD[zb, 1] + 
   (17*CA^2*Pi^2*PlusD[zb, 1])/3 + 12*CA^2*Log[Q2dmu2]*PlusD[zb, 1] - 
   (34*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/3 - 12*CA^2*Log[Q2dmu2]^2*
    PlusD[zb, 1] + 8*CA^2*Log[Q2dmu2]^3*PlusD[zb, 1] + 8*CA^2*PlusD[zb, 2] - 
   8*CA^2*Pi^2*PlusD[zb, 2] - 16*CA^2*Log[Q2dmu2]*PlusD[zb, 2] + 
   16*CA^2*Log[Q2dmu2]^2*PlusD[zb, 2] - 8*CA^2*PlusD[zb, 3] + 
   16*CA^2*Log[Q2dmu2]*PlusD[zb, 3] + (20*CA^2*PlusD[zb, 4])/3 + 
   63*CA^2*Zeta[3] + (133*CA^2*Zeta[3])/(3*(-1 + zb)) + 7*CA^2*zb*Zeta[3] + 
   (133*CA^2*zb^2*Zeta[3])/3 + 7*CA^2*del[zb]*Zeta[3] - 
   (119*CA^2*Pi^2*del[zb]*Zeta[3])/18 - 112*CA^2*G[0, zb]*Zeta[3] - 
   (56*CA^2*G[0, zb]*Zeta[3])/(-1 + zb) + 56*CA^2*zb*G[0, zb]*Zeta[3] - 
   56*CA^2*zb^2*G[0, zb]*Zeta[3] + (220*CA^2*G[1, zb]*Zeta[3])/3 + 
   (110*CA^2*G[1, zb]*Zeta[3])/(3*(-1 + zb)) - (110*CA^2*G[1, zb]*Zeta[3])/
    (3*zb) - (110*CA^2*zb*G[1, zb]*Zeta[3])/3 + 
   (110*CA^2*zb^2*G[1, zb]*Zeta[3])/3 - (224*CA^2*Log[Q2dmu2]*Zeta[3])/3 - 
   (112*CA^2*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (112*CA^2*zb*Log[Q2dmu2]*Zeta[3])/3 - (112*CA^2*zb^2*Log[Q2dmu2]*Zeta[3])/
    3 - 14*CA^2*del[zb]*Log[Q2dmu2]*Zeta[3] + 14*CA^2*del[zb]*Log[Q2dmu2]^2*
    Zeta[3] - (56*CA^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (112*CA^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   56*CA^2*PlusD[zb, 1]*Zeta[3] + (186*CA^2*del[zb]*Zeta[5])/5) + 
 ep^2*((-880847*CA^2)/3888 + (1189*CA*nf)/1296 + (1289*CA^2*Pi^2)/27 + 
   (CA*nf*Pi^2)/8 - (4207*CA^2*Pi^4)/4320 - (793175*CA^2)/(3888*(-1 + zb)) + 
   (2383*CA*nf)/(432*(-1 + zb)) + (2377*CA^2*Pi^2)/(54*(-1 + zb)) - 
   (CA*nf*Pi^2)/(9*(-1 + zb)) - (545*CA^2*Pi^4)/(864*(-1 + zb)) - 
   (317063*CA^2*zb)/3888 + (2909*CA*nf*zb)/1296 + (1721*CA^2*Pi^2*zb)/108 - 
   (CA*nf*Pi^2*zb)/8 + (239*CA^2*Pi^4*zb)/4320 - (53165*CA^2*zb^2)/243 + 
   (49*CA*nf*zb^2)/18 + (9361*CA^2*Pi^2*zb^2)/216 - (5*CA*nf*Pi^2*zb^2)/72 - 
   (545*CA^2*Pi^4*zb^2)/864 - (217*CA^2*del[zb])/8 + 
   (69*CA^2*Pi^2*del[zb])/16 - (103*CA^2*Pi^4*del[zb])/576 + 
   (187*CA^2*Pi^6*del[zb])/8064 + (134899*CA^2*G[0, zb])/648 + 
   (139*CA*nf*G[0, zb])/72 - (3077*CA^2*Pi^2*G[0, zb])/72 - 
   (CA*nf*Pi^2*G[0, zb])/8 + (113*CA^2*Pi^4*G[0, zb])/90 + 
   (122929*CA^2*G[0, zb])/(648*(-1 + zb)) - (217*CA*nf*G[0, zb])/
    (72*(-1 + zb)) - (1339*CA^2*Pi^2*G[0, zb])/(36*(-1 + zb)) + 
   (113*CA^2*Pi^4*G[0, zb])/(180*(-1 + zb)) + (60535*CA^2*zb*G[0, zb])/648 - 
   (209*CA*nf*zb*G[0, zb])/72 - (389*CA^2*Pi^2*zb*G[0, zb])/24 + 
   (CA*nf*Pi^2*zb*G[0, zb])/8 - (113*CA^2*Pi^4*zb*G[0, zb])/180 + 
   (16391*CA^2*zb^2*G[0, zb])/81 - (11*CA*nf*zb^2*G[0, zb])/9 - 
   (1339*CA^2*Pi^2*zb^2*G[0, zb])/36 + (113*CA^2*Pi^4*zb^2*G[0, zb])/180 - 
   (17395*CA^2*G[1, zb])/108 - (95*CA*nf*G[1, zb])/108 + 
   (703*CA^2*Pi^2*G[1, zb])/27 + (CA*nf*Pi^2*G[1, zb])/12 - 
   (4*CA^2*Pi^4*G[1, zb])/9 - (1829*CA^2*G[1, zb])/(12*(-1 + zb)) + 
   (29*CA*nf*G[1, zb])/(12*(-1 + zb)) + (2797*CA^2*Pi^2*G[1, zb])/
    (108*(-1 + zb)) - (2*CA^2*Pi^4*G[1, zb])/(9*(-1 + zb)) + 
   (11*CA^2*G[1, zb])/zb - (10*CA^2*Pi^2*G[1, zb])/(3*zb) + 
   (2*CA^2*Pi^4*G[1, zb])/(9*zb) - (9517*CA^2*zb*G[1, zb])/108 + 
   (173*CA*nf*zb*G[1, zb])/108 + (403*CA^2*Pi^2*zb*G[1, zb])/27 - 
   (CA*nf*Pi^2*zb*G[1, zb])/12 + (2*CA^2*Pi^4*zb*G[1, zb])/9 - 
   (325*CA^2*zb^2*G[1, zb])/2 + (11*CA*nf*zb^2*G[1, zb])/9 + 
   (2263*CA^2*Pi^2*zb^2*G[1, zb])/108 - (2*CA^2*Pi^4*zb^2*G[1, zb])/9 - 
   (27475*CA^2*G[0, 0, zb])/108 - (19*CA*nf*G[0, 0, zb])/6 + 
   (497*CA^2*Pi^2*G[0, 0, zb])/9 - (25261*CA^2*G[0, 0, zb])/(108*(-1 + zb)) + 
   (13*CA*nf*G[0, 0, zb])/(12*(-1 + zb)) + (353*CA^2*Pi^2*G[0, 0, zb])/
    (9*(-1 + zb)) - (12697*CA^2*zb*G[0, 0, zb])/108 + 
   (19*CA*nf*zb*G[0, 0, zb])/6 + (65*CA^2*Pi^2*zb*G[0, 0, zb])/9 - 
   (6628*CA^2*zb^2*G[0, 0, zb])/27 + (CA*nf*zb^2*G[0, 0, zb])/3 + 
   (353*CA^2*Pi^2*zb^2*G[0, 0, zb])/9 + (5419*CA^2*G[0, 1, zb])/27 + 
   2*CA*nf*G[0, 1, zb] - (1223*CA^2*Pi^2*G[0, 1, zb])/36 + 
   (5077*CA^2*G[0, 1, zb])/(27*(-1 + zb)) - (5*CA*nf*G[0, 1, zb])/
    (6*(-1 + zb)) - (881*CA^2*Pi^2*G[0, 1, zb])/(36*(-1 + zb)) - 
   (15*CA^2*G[0, 1, zb])/zb + (19*CA^2*Pi^2*G[0, 1, zb])/(2*zb) + 
   (2782*CA^2*zb*G[0, 1, zb])/27 - 2*CA*nf*zb*G[0, 1, zb] - 
   (197*CA^2*Pi^2*zb*G[0, 1, zb])/36 + (10649*CA^2*zb^2*G[0, 1, zb])/54 - 
   (CA*nf*zb^2*G[0, 1, zb])/3 - (881*CA^2*Pi^2*zb^2*G[0, 1, zb])/36 + 
   (10885*CA^2*G[1, 0, zb])/54 + 2*CA*nf*G[1, 0, zb] - 
   (302*CA^2*Pi^2*G[1, 0, zb])/9 + (917*CA^2*G[1, 0, zb])/(6*(-1 + zb)) - 
   (5*CA*nf*G[1, 0, zb])/(6*(-1 + zb)) - (145*CA^2*Pi^2*G[1, 0, zb])/
    (6*(-1 + zb)) - (15*CA^2*G[1, 0, zb])/zb + (19*CA^2*Pi^2*G[1, 0, zb])/
    (2*zb) + (2659*CA^2*zb*G[1, 0, zb])/54 - 2*CA*nf*zb*G[1, 0, zb] - 
   (47*CA^2*Pi^2*zb*G[1, 0, zb])/9 + (5681*CA^2*zb^2*G[1, 0, zb])/27 - 
   (CA*nf*zb^2*G[1, 0, zb])/3 - (212*CA^2*Pi^2*zb^2*G[1, 0, zb])/9 - 
   (1516*CA^2*G[1, 1, zb])/9 - (11*CA*nf*G[1, 1, zb])/9 + 
   (143*CA^2*Pi^2*G[1, 1, zb])/6 - (3346*CA^2*G[1, 1, zb])/(27*(-1 + zb)) + 
   (2*CA*nf*G[1, 1, zb])/(3*(-1 + zb)) + (307*CA^2*Pi^2*G[1, 1, zb])/
    (18*(-1 + zb)) + (10*CA^2*G[1, 1, zb])/zb - (20*CA^2*Pi^2*G[1, 1, zb])/
    (3*zb) - (661*CA^2*zb*G[1, 1, zb])/18 + (11*CA*nf*zb*G[1, 1, zb])/9 + 
   (11*CA^2*Pi^2*zb*G[1, 1, zb])/3 - (1075*CA^2*zb^2*G[1, 1, zb])/6 + 
   (CA*nf*zb^2*G[1, 1, zb])/3 + (53*CA^2*Pi^2*zb^2*G[1, 1, zb])/3 + 
   (13117*CA^2*G[0, 0, 0, zb])/36 + (9*CA*nf*G[0, 0, 0, zb])/4 - 
   (304*CA^2*Pi^2*G[0, 0, 0, zb])/3 + (5735*CA^2*G[0, 0, 0, zb])/
    (18*(-1 + zb)) - (152*CA^2*Pi^2*G[0, 0, 0, zb])/(3*(-1 + zb)) + 
   (5347*CA^2*zb*G[0, 0, 0, zb])/36 - (9*CA*nf*zb*G[0, 0, 0, zb])/4 + 
   (152*CA^2*Pi^2*zb*G[0, 0, 0, zb])/3 + (5735*CA^2*zb^2*G[0, 0, 0, zb])/18 - 
   (152*CA^2*Pi^2*zb^2*G[0, 0, 0, zb])/3 - (1667*CA^2*G[0, 0, 1, zb])/6 - 
   (3*CA*nf*G[0, 0, 1, zb])/2 + (182*CA^2*Pi^2*G[0, 0, 1, zb])/3 - 
   (736*CA^2*G[0, 0, 1, zb])/(3*(-1 + zb)) + (91*CA^2*Pi^2*G[0, 0, 1, zb])/
    (3*(-1 + zb)) + (34*CA^2*G[0, 0, 1, zb])/zb - 
   (91*CA^2*Pi^2*G[0, 0, 1, zb])/(3*zb) - (721*CA^2*zb*G[0, 0, 1, zb])/6 + 
   (3*CA*nf*zb*G[0, 0, 1, zb])/2 - (91*CA^2*Pi^2*zb*G[0, 0, 1, zb])/3 - 
   (736*CA^2*zb^2*G[0, 0, 1, zb])/3 + (91*CA^2*Pi^2*zb^2*G[0, 0, 1, zb])/3 - 
   (4631*CA^2*G[0, 1, 0, zb])/18 - (3*CA*nf*G[0, 1, 0, zb])/2 + 
   (179*CA^2*Pi^2*G[0, 1, 0, zb])/3 - (2032*CA^2*G[0, 1, 0, zb])/
    (9*(-1 + zb)) + (179*CA^2*Pi^2*G[0, 1, 0, zb])/(6*(-1 + zb)) + 
   (33*CA^2*G[0, 1, 0, zb])/zb - (179*CA^2*Pi^2*G[0, 1, 0, zb])/(6*zb) - 
   (1955*CA^2*zb*G[0, 1, 0, zb])/18 + (3*CA*nf*zb*G[0, 1, 0, zb])/2 - 
   (179*CA^2*Pi^2*zb*G[0, 1, 0, zb])/6 - (2032*CA^2*zb^2*G[0, 1, 0, zb])/9 + 
   (179*CA^2*Pi^2*zb^2*G[0, 1, 0, zb])/6 + (1183*CA^2*G[0, 1, 1, zb])/6 + 
   CA*nf*G[0, 1, 1, zb] - (124*CA^2*Pi^2*G[0, 1, 1, zb])/3 + 
   (1045*CA^2*G[0, 1, 1, zb])/(6*(-1 + zb)) - (62*CA^2*Pi^2*G[0, 1, 1, zb])/
    (3*(-1 + zb)) - (24*CA^2*G[0, 1, 1, zb])/zb + 
   (62*CA^2*Pi^2*G[0, 1, 1, zb])/(3*zb) + (521*CA^2*zb*G[0, 1, 1, zb])/6 - 
   CA*nf*zb*G[0, 1, 1, zb] + (62*CA^2*Pi^2*zb*G[0, 1, 1, zb])/3 + 
   (1045*CA^2*zb^2*G[0, 1, 1, zb])/6 - (62*CA^2*Pi^2*zb^2*G[0, 1, 1, zb])/3 - 
   (1601*CA^2*G[1, 0, 0, zb])/6 - (3*CA*nf*G[1, 0, 0, zb])/2 + 
   (179*CA^2*Pi^2*G[1, 0, 0, zb])/3 - (566*CA^2*G[1, 0, 0, zb])/
    (3*(-1 + zb)) + (179*CA^2*Pi^2*G[1, 0, 0, zb])/(6*(-1 + zb)) + 
   (33*CA^2*G[1, 0, 0, zb])/zb - (179*CA^2*Pi^2*G[1, 0, 0, zb])/(6*zb) - 
   51*CA^2*zb*G[1, 0, 0, zb] + (3*CA*nf*zb*G[1, 0, 0, zb])/2 - 
   (179*CA^2*Pi^2*zb*G[1, 0, 0, zb])/6 - (1577*CA^2*zb^2*G[1, 0, 0, zb])/6 + 
   (179*CA^2*Pi^2*zb^2*G[1, 0, 0, zb])/6 + (620*CA^2*G[1, 0, 1, zb])/3 + 
   CA*nf*G[1, 0, 1, zb] - (112*CA^2*Pi^2*G[1, 0, 1, zb])/3 + 
   (439*CA^2*G[1, 0, 1, zb])/(3*(-1 + zb)) - (56*CA^2*Pi^2*G[1, 0, 1, zb])/
    (3*(-1 + zb)) - (24*CA^2*G[1, 0, 1, zb])/zb + 
   (56*CA^2*Pi^2*G[1, 0, 1, zb])/(3*zb) + 42*CA^2*zb*G[1, 0, 1, zb] - 
   CA*nf*zb*G[1, 0, 1, zb] + (56*CA^2*Pi^2*zb*G[1, 0, 1, zb])/3 + 
   (617*CA^2*zb^2*G[1, 0, 1, zb])/3 - (56*CA^2*Pi^2*zb^2*G[1, 0, 1, zb])/3 + 
   (1657*CA^2*G[1, 1, 0, zb])/9 + CA*nf*G[1, 1, 0, zb] - 
   38*CA^2*Pi^2*G[1, 1, 0, zb] + (1132*CA^2*G[1, 1, 0, zb])/(9*(-1 + zb)) - 
   (19*CA^2*Pi^2*G[1, 1, 0, zb])/(-1 + zb) - (22*CA^2*G[1, 1, 0, zb])/zb + 
   (19*CA^2*Pi^2*G[1, 1, 0, zb])/zb + (283*CA^2*zb*G[1, 1, 0, zb])/9 - 
   CA*nf*zb*G[1, 1, 0, zb] + 19*CA^2*Pi^2*zb*G[1, 1, 0, zb] + 
   (1666*CA^2*zb^2*G[1, 1, 0, zb])/9 - 19*CA^2*Pi^2*zb^2*G[1, 1, 0, zb] - 
   (1268*CA^2*G[1, 1, 1, zb])/9 - (2*CA*nf*G[1, 1, 1, zb])/3 + 
   (80*CA^2*Pi^2*G[1, 1, 1, zb])/3 - (878*CA^2*G[1, 1, 1, zb])/
    (9*(-1 + zb)) + (40*CA^2*Pi^2*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (16*CA^2*G[1, 1, 1, zb])/zb - (40*CA^2*Pi^2*G[1, 1, 1, zb])/(3*zb) - 
   (493*CA^2*zb*G[1, 1, 1, zb])/18 + (2*CA*nf*zb*G[1, 1, 1, zb])/3 - 
   (40*CA^2*Pi^2*zb*G[1, 1, 1, zb])/3 - (2557*CA^2*zb^2*G[1, 1, 1, zb])/18 + 
   (40*CA^2*Pi^2*zb^2*G[1, 1, 1, zb])/3 - 584*CA^2*G[0, 0, 0, 0, zb] - 
   (424*CA^2*G[0, 0, 0, 0, zb])/(-1 + zb) - 104*CA^2*zb*G[0, 0, 0, 0, zb] - 
   424*CA^2*zb^2*G[0, 0, 0, 0, zb] + 430*CA^2*G[0, 0, 0, 1, zb] + 
   (314*CA^2*G[0, 0, 0, 1, zb])/(-1 + zb) - (116*CA^2*G[0, 0, 0, 1, zb])/zb + 
   82*CA^2*zb*G[0, 0, 0, 1, zb] + 314*CA^2*zb^2*G[0, 0, 0, 1, zb] + 
   (1210*CA^2*G[0, 0, 1, 0, zb])/3 + (880*CA^2*G[0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (110*CA^2*G[0, 0, 1, 0, zb])/zb + 
   (220*CA^2*zb*G[0, 0, 1, 0, zb])/3 + (880*CA^2*zb^2*G[0, 0, 1, 0, zb])/3 - 
   (887*CA^2*G[0, 0, 1, 1, zb])/3 - (647*CA^2*G[0, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (80*CA^2*G[0, 0, 1, 1, zb])/zb - 
   (167*CA^2*zb*G[0, 0, 1, 1, zb])/3 - (647*CA^2*zb^2*G[0, 0, 1, 1, zb])/3 + 
   (1159*CA^2*G[0, 1, 0, 0, zb])/3 + (838*CA^2*G[0, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (107*CA^2*G[0, 1, 0, 0, zb])/zb + 
   (196*CA^2*zb*G[0, 1, 0, 0, zb])/3 + (838*CA^2*zb^2*G[0, 1, 0, 0, zb])/3 - 
   (853*CA^2*G[0, 1, 0, 1, zb])/3 - (619*CA^2*G[0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (78*CA^2*G[0, 1, 0, 1, zb])/zb - 
   (151*CA^2*zb*G[0, 1, 0, 1, zb])/3 - (619*CA^2*zb^2*G[0, 1, 0, 1, zb])/3 - 
   (761*CA^2*G[0, 1, 1, 0, zb])/3 - (551*CA^2*G[0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (70*CA^2*G[0, 1, 1, 0, zb])/zb - 
   (131*CA^2*zb*G[0, 1, 1, 0, zb])/3 - (551*CA^2*zb^2*G[0, 1, 1, 0, zb])/3 + 
   (365*CA^2*G[0, 1, 1, 1, zb])/2 + (265*CA^2*G[0, 1, 1, 1, zb])/
    (2*(-1 + zb)) - (50*CA^2*G[0, 1, 1, 1, zb])/zb + 
   (65*CA^2*zb*G[0, 1, 1, 1, zb])/2 + (265*CA^2*zb^2*G[0, 1, 1, 1, zb])/2 + 
   (1120*CA^2*G[1, 0, 0, 0, zb])/3 + (761*CA^2*G[1, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (107*CA^2*G[1, 0, 0, 0, zb])/zb + 
   (100*CA^2*zb*G[1, 0, 0, 0, zb])/3 + (970*CA^2*zb^2*G[1, 0, 0, 0, zb])/3 - 
   (826*CA^2*G[1, 0, 0, 1, zb])/3 - (188*CA^2*G[1, 0, 0, 1, zb])/(-1 + zb) + 
   (78*CA^2*G[1, 0, 0, 1, zb])/zb - (82*CA^2*zb*G[1, 0, 0, 1, zb])/3 - 
   (718*CA^2*zb^2*G[1, 0, 0, 1, zb])/3 - 264*CA^2*G[1, 0, 1, 0, zb] - 
   (536*CA^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + (76*CA^2*G[1, 0, 1, 0, zb])/
    zb - 22*CA^2*zb*G[1, 0, 1, 0, zb] - 230*CA^2*zb^2*G[1, 0, 1, 0, zb] + 
   (587*CA^2*G[1, 0, 1, 1, zb])/3 + (133*CA^2*G[1, 0, 1, 1, zb])/(-1 + zb) - 
   (56*CA^2*G[1, 0, 1, 1, zb])/zb + (53*CA^2*zb*G[1, 0, 1, 1, zb])/3 + 
   (509*CA^2*zb^2*G[1, 0, 1, 1, zb])/3 - (688*CA^2*G[1, 1, 0, 0, zb])/3 - 
   (154*CA^2*G[1, 1, 0, 0, zb])/(-1 + zb) + (66*CA^2*G[1, 1, 0, 0, zb])/zb - 
   (52*CA^2*zb*G[1, 1, 0, 0, zb])/3 - (616*CA^2*zb^2*G[1, 1, 0, 0, zb])/3 + 
   (506*CA^2*G[1, 1, 0, 1, zb])/3 + (114*CA^2*G[1, 1, 0, 1, zb])/(-1 + zb) - 
   (48*CA^2*G[1, 1, 0, 1, zb])/zb + (44*CA^2*zb*G[1, 1, 0, 1, zb])/3 + 
   (452*CA^2*zb^2*G[1, 1, 0, 1, zb])/3 + (460*CA^2*G[1, 1, 1, 0, zb])/3 + 
   (308*CA^2*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) - (44*CA^2*G[1, 1, 1, 0, zb])/
    zb + (34*CA^2*zb*G[1, 1, 1, 0, zb])/3 + (418*CA^2*zb^2*G[1, 1, 1, 0, zb])/
    3 - (338*CA^2*G[1, 1, 1, 1, zb])/3 - (76*CA^2*G[1, 1, 1, 1, zb])/
    (-1 + zb) + (32*CA^2*G[1, 1, 1, 1, zb])/zb - 
   (29*CA^2*zb*G[1, 1, 1, 1, zb])/3 - (305*CA^2*zb^2*G[1, 1, 1, 1, zb])/3 + 
   1152*CA^2*G[0, 0, 0, 0, 0, zb] + (576*CA^2*G[0, 0, 0, 0, 0, zb])/
    (-1 + zb) - 576*CA^2*zb*G[0, 0, 0, 0, 0, zb] + 
   576*CA^2*zb^2*G[0, 0, 0, 0, 0, zb] - 848*CA^2*G[0, 0, 0, 0, 1, zb] - 
   (424*CA^2*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (424*CA^2*G[0, 0, 0, 0, 1, zb])/zb + 424*CA^2*zb*G[0, 0, 0, 0, 1, zb] - 
   424*CA^2*zb^2*G[0, 0, 0, 0, 1, zb] - 792*CA^2*G[0, 0, 0, 1, 0, zb] - 
   (396*CA^2*G[0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (396*CA^2*G[0, 0, 0, 1, 0, zb])/zb + 396*CA^2*zb*G[0, 0, 0, 1, 0, zb] - 
   396*CA^2*zb^2*G[0, 0, 0, 1, 0, zb] + 576*CA^2*G[0, 0, 0, 1, 1, zb] + 
   (288*CA^2*G[0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (288*CA^2*G[0, 0, 0, 1, 1, zb])/zb - 288*CA^2*zb*G[0, 0, 0, 1, 1, zb] + 
   288*CA^2*zb^2*G[0, 0, 0, 1, 1, zb] - 756*CA^2*G[0, 0, 1, 0, 0, zb] - 
   (378*CA^2*G[0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (378*CA^2*G[0, 0, 1, 0, 0, zb])/zb + 378*CA^2*zb*G[0, 0, 1, 0, 0, zb] - 
   378*CA^2*zb^2*G[0, 0, 1, 0, 0, zb] + 552*CA^2*G[0, 0, 1, 0, 1, zb] + 
   (276*CA^2*G[0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (276*CA^2*G[0, 0, 1, 0, 1, zb])/zb - 276*CA^2*zb*G[0, 0, 1, 0, 1, zb] + 
   276*CA^2*zb^2*G[0, 0, 1, 0, 1, zb] + 488*CA^2*G[0, 0, 1, 1, 0, zb] + 
   (244*CA^2*G[0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (244*CA^2*G[0, 0, 1, 1, 0, zb])/zb - 244*CA^2*zb*G[0, 0, 1, 1, 0, zb] + 
   244*CA^2*zb^2*G[0, 0, 1, 1, 0, zb] - 344*CA^2*G[0, 0, 1, 1, 1, zb] - 
   (172*CA^2*G[0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (172*CA^2*G[0, 0, 1, 1, 1, zb])/zb + 172*CA^2*zb*G[0, 0, 1, 1, 1, zb] - 
   172*CA^2*zb^2*G[0, 0, 1, 1, 1, zb] - 738*CA^2*G[0, 1, 0, 0, 0, zb] - 
   (369*CA^2*G[0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (369*CA^2*G[0, 1, 0, 0, 0, zb])/zb + 369*CA^2*zb*G[0, 1, 0, 0, 0, zb] - 
   369*CA^2*zb^2*G[0, 1, 0, 0, 0, zb] + 540*CA^2*G[0, 1, 0, 0, 1, zb] + 
   (270*CA^2*G[0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (270*CA^2*G[0, 1, 0, 0, 1, zb])/zb - 270*CA^2*zb*G[0, 1, 0, 0, 1, zb] + 
   270*CA^2*zb^2*G[0, 1, 0, 0, 1, zb] + 516*CA^2*G[0, 1, 0, 1, 0, zb] + 
   (258*CA^2*G[0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (258*CA^2*G[0, 1, 0, 1, 0, zb])/zb - 258*CA^2*zb*G[0, 1, 0, 1, 0, zb] + 
   258*CA^2*zb^2*G[0, 1, 0, 1, 0, zb] - 376*CA^2*G[0, 1, 0, 1, 1, zb] - 
   (188*CA^2*G[0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (188*CA^2*G[0, 1, 0, 1, 1, zb])/zb + 188*CA^2*zb*G[0, 1, 0, 1, 1, zb] - 
   188*CA^2*zb^2*G[0, 1, 0, 1, 1, zb] + 444*CA^2*G[0, 1, 1, 0, 0, zb] + 
   (222*CA^2*G[0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (222*CA^2*G[0, 1, 1, 0, 0, zb])/zb - 222*CA^2*zb*G[0, 1, 1, 0, 0, zb] + 
   222*CA^2*zb^2*G[0, 1, 1, 0, 0, zb] - 320*CA^2*G[0, 1, 1, 0, 1, zb] - 
   (160*CA^2*G[0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (160*CA^2*G[0, 1, 1, 0, 1, zb])/zb + 160*CA^2*zb*G[0, 1, 1, 0, 1, zb] - 
   160*CA^2*zb^2*G[0, 1, 1, 0, 1, zb] - 288*CA^2*G[0, 1, 1, 1, 0, zb] - 
   (144*CA^2*G[0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (144*CA^2*G[0, 1, 1, 1, 0, zb])/zb + 144*CA^2*zb*G[0, 1, 1, 1, 0, zb] - 
   144*CA^2*zb^2*G[0, 1, 1, 1, 0, zb] + 204*CA^2*G[0, 1, 1, 1, 1, zb] + 
   (102*CA^2*G[0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (102*CA^2*G[0, 1, 1, 1, 1, zb])/zb - 102*CA^2*zb*G[0, 1, 1, 1, 1, zb] + 
   102*CA^2*zb^2*G[0, 1, 1, 1, 1, zb] - 738*CA^2*G[1, 0, 0, 0, 0, zb] - 
   (369*CA^2*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (369*CA^2*G[1, 0, 0, 0, 0, zb])/zb + 369*CA^2*zb*G[1, 0, 0, 0, 0, zb] - 
   369*CA^2*zb^2*G[1, 0, 0, 0, 0, zb] + 540*CA^2*G[1, 0, 0, 0, 1, zb] + 
   (270*CA^2*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (270*CA^2*G[1, 0, 0, 0, 1, zb])/zb - 270*CA^2*zb*G[1, 0, 0, 0, 1, zb] + 
   270*CA^2*zb^2*G[1, 0, 0, 0, 1, zb] + 516*CA^2*G[1, 0, 0, 1, 0, zb] + 
   (258*CA^2*G[1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (258*CA^2*G[1, 0, 0, 1, 0, zb])/zb - 258*CA^2*zb*G[1, 0, 0, 1, 0, zb] + 
   258*CA^2*zb^2*G[1, 0, 0, 1, 0, zb] - 376*CA^2*G[1, 0, 0, 1, 1, zb] - 
   (188*CA^2*G[1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (188*CA^2*G[1, 0, 0, 1, 1, zb])/zb + 188*CA^2*zb*G[1, 0, 0, 1, 1, zb] - 
   188*CA^2*zb^2*G[1, 0, 0, 1, 1, zb] + 504*CA^2*G[1, 0, 1, 0, 0, zb] + 
   (252*CA^2*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (252*CA^2*G[1, 0, 1, 0, 0, zb])/zb - 252*CA^2*zb*G[1, 0, 1, 0, 0, zb] + 
   252*CA^2*zb^2*G[1, 0, 1, 0, 0, zb] - 368*CA^2*G[1, 0, 1, 0, 1, zb] - 
   (184*CA^2*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (184*CA^2*G[1, 0, 1, 0, 1, zb])/zb + 184*CA^2*zb*G[1, 0, 1, 0, 1, zb] - 
   184*CA^2*zb^2*G[1, 0, 1, 0, 1, zb] - 336*CA^2*G[1, 0, 1, 1, 0, zb] - 
   (168*CA^2*G[1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (168*CA^2*G[1, 0, 1, 1, 0, zb])/zb + 168*CA^2*zb*G[1, 0, 1, 1, 0, zb] - 
   168*CA^2*zb^2*G[1, 0, 1, 1, 0, zb] + 240*CA^2*G[1, 0, 1, 1, 1, zb] + 
   (120*CA^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (120*CA^2*G[1, 0, 1, 1, 1, zb])/zb - 120*CA^2*zb*G[1, 0, 1, 1, 1, zb] + 
   120*CA^2*zb^2*G[1, 0, 1, 1, 1, zb] + 428*CA^2*G[1, 1, 0, 0, 0, zb] + 
   (214*CA^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (214*CA^2*G[1, 1, 0, 0, 0, zb])/zb - 214*CA^2*zb*G[1, 1, 0, 0, 0, zb] + 
   214*CA^2*zb^2*G[1, 1, 0, 0, 0, zb] - 312*CA^2*G[1, 1, 0, 0, 1, zb] - 
   (156*CA^2*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (156*CA^2*G[1, 1, 0, 0, 1, zb])/zb + 156*CA^2*zb*G[1, 1, 0, 0, 1, zb] - 
   156*CA^2*zb^2*G[1, 1, 0, 0, 1, zb] - 304*CA^2*G[1, 1, 0, 1, 0, zb] - 
   (152*CA^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (152*CA^2*G[1, 1, 0, 1, 0, zb])/zb + 152*CA^2*zb*G[1, 1, 0, 1, 0, zb] - 
   152*CA^2*zb^2*G[1, 1, 0, 1, 0, zb] + 224*CA^2*G[1, 1, 0, 1, 1, zb] + 
   (112*CA^2*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (112*CA^2*G[1, 1, 0, 1, 1, zb])/zb - 112*CA^2*zb*G[1, 1, 0, 1, 1, zb] + 
   112*CA^2*zb^2*G[1, 1, 0, 1, 1, zb] - 264*CA^2*G[1, 1, 1, 0, 0, zb] - 
   (132*CA^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (132*CA^2*G[1, 1, 1, 0, 0, zb])/zb + 132*CA^2*zb*G[1, 1, 1, 0, 0, zb] - 
   132*CA^2*zb^2*G[1, 1, 1, 0, 0, zb] + 192*CA^2*G[1, 1, 1, 0, 1, zb] + 
   (96*CA^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - (96*CA^2*G[1, 1, 1, 0, 1, zb])/
    zb - 96*CA^2*zb*G[1, 1, 1, 0, 1, zb] + 
   96*CA^2*zb^2*G[1, 1, 1, 0, 1, zb] + 176*CA^2*G[1, 1, 1, 1, 0, zb] + 
   (88*CA^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - (88*CA^2*G[1, 1, 1, 1, 0, zb])/
    zb - 88*CA^2*zb*G[1, 1, 1, 1, 0, zb] + 
   88*CA^2*zb^2*G[1, 1, 1, 1, 0, zb] - 128*CA^2*G[1, 1, 1, 1, 1, zb] - 
   (64*CA^2*G[1, 1, 1, 1, 1, zb])/(-1 + zb) + (64*CA^2*G[1, 1, 1, 1, 1, zb])/
    zb + 64*CA^2*zb*G[1, 1, 1, 1, 1, zb] - 
   64*CA^2*zb^2*G[1, 1, 1, 1, 1, zb] + (20311*CA^2*Log[Q2dmu2])/108 + 
   (95*CA*nf*Log[Q2dmu2])/108 - (850*CA^2*Pi^2*Log[Q2dmu2])/27 - 
   (CA*nf*Pi^2*Log[Q2dmu2])/12 + (247*CA^2*Pi^4*Log[Q2dmu2])/180 + 
   (2033*CA^2*Log[Q2dmu2])/(12*(-1 + zb)) - (29*CA*nf*Log[Q2dmu2])/
    (12*(-1 + zb)) - (2923*CA^2*Pi^2*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (247*CA^2*Pi^4*Log[Q2dmu2])/(360*(-1 + zb)) + (5795*CA^2*zb*Log[Q2dmu2])/
    108 - (173*CA*nf*zb*Log[Q2dmu2])/108 - (298*CA^2*Pi^2*zb*Log[Q2dmu2])/
    27 + (CA*nf*Pi^2*zb*Log[Q2dmu2])/12 - (247*CA^2*Pi^4*zb*Log[Q2dmu2])/
    360 + (1571*CA^2*zb^2*Log[Q2dmu2])/9 - (11*CA*nf*zb^2*Log[Q2dmu2])/9 - 
   (2923*CA^2*Pi^2*zb^2*Log[Q2dmu2])/108 + (247*CA^2*Pi^4*zb^2*Log[Q2dmu2])/
    360 + (97*CA^2*del[zb]*Log[Q2dmu2])/4 - 
   (29*CA^2*Pi^2*del[zb]*Log[Q2dmu2])/8 + (103*CA^2*Pi^4*del[zb]*Log[Q2dmu2])/
    288 - (351*CA^2*G[0, zb]*Log[Q2dmu2])/2 - 2*CA*nf*G[0, zb]*Log[Q2dmu2] + 
   (112*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2])/3 - (947*CA^2*G[0, zb]*Log[Q2dmu2])/
    (6*(-1 + zb)) + (5*CA*nf*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (26*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (395*CA^2*zb*G[0, zb]*Log[Q2dmu2])/6 + 2*CA*nf*zb*G[0, zb]*Log[Q2dmu2] + 
   (10*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3 - 
   (488*CA^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 + (CA*nf*zb^2*G[0, zb]*Log[Q2dmu2])/
    3 + 26*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2] + 
   (3628*CA^2*G[1, zb]*Log[Q2dmu2])/27 + (11*CA*nf*G[1, zb]*Log[Q2dmu2])/9 - 
   (419*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/18 + (3346*CA^2*G[1, zb]*Log[Q2dmu2])/
    (27*(-1 + zb)) - (2*CA*nf*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (307*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (12*CA^2*G[1, zb]*Log[Q2dmu2])/zb + (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/
    (3*zb) + (1669*CA^2*zb*G[1, zb]*Log[Q2dmu2])/27 - 
   (11*CA*nf*zb*G[1, zb]*Log[Q2dmu2])/9 - 
   (71*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/18 + 
   (3472*CA^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (CA*nf*zb^2*G[1, zb]*Log[Q2dmu2])/3 - 
   (263*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/18 + 
   (1309*CA^2*G[0, 0, zb]*Log[Q2dmu2])/6 + (3*CA*nf*G[0, 0, zb]*Log[Q2dmu2])/
    2 - 64*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2] + 
   (563*CA^2*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (32*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (491*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (3*CA*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 32*CA^2*Pi^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (563*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   32*CA^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 
   (496*CA^2*G[0, 1, zb]*Log[Q2dmu2])/3 - CA*nf*G[0, 1, zb]*Log[Q2dmu2] + 
   38*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2] - (433*CA^2*G[0, 1, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (19*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (22*CA^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (19*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (206*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + CA*nf*zb*G[0, 1, zb]*
    Log[Q2dmu2] - 19*CA^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
   (433*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 19*CA^2*Pi^2*zb^2*G[0, 1, zb]*
    Log[Q2dmu2] - (1489*CA^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   CA*nf*G[1, 0, zb]*Log[Q2dmu2] + 38*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2] - 
   (1132*CA^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (19*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (22*CA^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (19*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (388*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + CA*nf*zb*G[1, 0, zb]*
    Log[Q2dmu2] - 19*CA^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2] - 
   (1399*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 19*CA^2*Pi^2*zb^2*G[1, 0, zb]*
    Log[Q2dmu2] + (1184*CA^2*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (2*CA*nf*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (80*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (878*CA^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (40*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (40*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (299*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (2*CA*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (40*CA^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (1145*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (40*CA^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (1016*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (728*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (152*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (728*CA^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   246*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (178*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 42*CA^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + 178*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (704*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (506*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (66*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (110*CA^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (506*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   173*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (125*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (48*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 29*CA^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - 125*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (680*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (154*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (66*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (56*CA^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (572*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (502*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (114*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (48*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (46*CA^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (430*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   152*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (308*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 12*CA^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - 132*CA^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   112*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2] + (76*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   10*CA^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 98*CA^2*zb^2*G[1, 1, 1, zb]*
    Log[Q2dmu2] + 640*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (320*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   320*CA^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   320*CA^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 464*CA^2*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] - (232*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (232*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   232*CA^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   232*CA^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 440*CA^2*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] - (220*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (220*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   220*CA^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   220*CA^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 320*CA^2*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (160*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (160*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   160*CA^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   160*CA^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 428*CA^2*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] - (214*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (214*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   214*CA^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   214*CA^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 312*CA^2*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (156*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (156*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   156*CA^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   156*CA^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 280*CA^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (140*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (140*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   140*CA^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   140*CA^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 200*CA^2*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (100*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (100*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   100*CA^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   100*CA^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 428*CA^2*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] - (214*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (214*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   214*CA^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   214*CA^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 312*CA^2*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (156*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (156*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   156*CA^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   156*CA^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 304*CA^2*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (152*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (152*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   152*CA^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   152*CA^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 224*CA^2*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (112*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (112*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   112*CA^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   112*CA^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 264*CA^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (132*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (132*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   132*CA^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   132*CA^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 192*CA^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (96*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (96*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 96*CA^2*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - 96*CA^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   176*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (88*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (88*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 88*CA^2*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - 88*CA^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   128*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (64*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 64*CA^2*zb*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2] + 64*CA^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (2030*CA^2*Log[Q2dmu2]^2)/27 - (11*CA*nf*Log[Q2dmu2]^2)/18 + 
   (511*CA^2*Pi^2*Log[Q2dmu2]^2)/36 - (1808*CA^2*Log[Q2dmu2]^2)/
    (27*(-1 + zb)) + (CA*nf*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (349*CA^2*Pi^2*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
   (605*CA^2*zb*Log[Q2dmu2]^2)/27 + (11*CA*nf*zb*Log[Q2dmu2]^2)/18 + 
   (25*CA^2*Pi^2*zb*Log[Q2dmu2]^2)/36 - (3625*CA^2*zb^2*Log[Q2dmu2]^2)/54 + 
   (CA*nf*zb^2*Log[Q2dmu2]^2)/6 + (349*CA^2*Pi^2*zb^2*Log[Q2dmu2]^2)/36 - 
   (41*CA^2*del[zb]*Log[Q2dmu2]^2)/4 + (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^2)/
    24 - (103*CA^2*Pi^4*del[zb]*Log[Q2dmu2]^2)/288 + 
   (1357*CA^2*G[0, zb]*Log[Q2dmu2]^2)/18 + (CA*nf*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (68*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (575*CA^2*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (34*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (463*CA^2*zb*G[0, zb]*Log[Q2dmu2]^2)/18 - 
   (CA*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (34*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (575*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (34*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (508*CA^2*G[1, zb]*Log[Q2dmu2]^2)/9 - (CA*nf*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   (439*CA^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CA^2*G[1, zb]*Log[Q2dmu2]^2)/zb - (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/
    (3*zb) - (202*CA^2*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (CA*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   (20*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   (439*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (20*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   108*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2 - (76*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) - 12*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   76*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 77*CA^2*G[0, 1, zb]*
    Log[Q2dmu2]^2 + (55*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (22*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + 11*CA^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 + 55*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (224*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (154*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (22*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (20*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (176*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (166*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (38*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (16*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (16*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (136*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   192*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (96*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   96*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 96*CA^2*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 136*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 68*CA^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 68*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   132*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (66*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (66*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 66*CA^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - 66*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   96*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (48*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (48*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 48*CA^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 + 48*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   132*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (66*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (66*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 66*CA^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - 66*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   96*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (48*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (48*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 48*CA^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 48*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   88*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 44*CA^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 44*CA^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   64*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 32*CA^2*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 - 32*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (544*CA^2*Log[Q2dmu2]^3)/27 + (CA*nf*Log[Q2dmu2]^3)/9 - 
   6*CA^2*Pi^2*Log[Q2dmu2]^3 + (457*CA^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (3*CA^2*Pi^2*Log[Q2dmu2]^3)/(-1 + zb) + (172*CA^2*zb*Log[Q2dmu2]^3)/27 - 
   (CA*nf*zb*Log[Q2dmu2]^3)/9 + 3*CA^2*Pi^2*zb*Log[Q2dmu2]^3 + 
   (457*CA^2*zb^2*Log[Q2dmu2]^3)/27 - 3*CA^2*Pi^2*zb^2*Log[Q2dmu2]^3 + 
   (17*CA^2*del[zb]*Log[Q2dmu2]^3)/6 - (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^3)/
    36 - (232*CA^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (160*CA^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (16*CA^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (160*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   18*CA^2*G[1, zb]*Log[Q2dmu2]^3 + (38*CA^2*G[1, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (16*CA^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   2*CA^2*zb*G[1, zb]*Log[Q2dmu2]^3 + (38*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/
    3 + (128*CA^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CA^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (64*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (88*CA^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (44*CA^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (44*CA^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (44*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (44*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (88*CA^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (44*CA^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (44*CA^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (44*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (44*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CA^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (32*CA^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (32*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - (31*CA^2*Log[Q2dmu2]^4)/6 - 
   (7*CA^2*Log[Q2dmu2]^4)/(2*(-1 + zb)) - (CA^2*zb*Log[Q2dmu2]^4)/6 - 
   (7*CA^2*zb^2*Log[Q2dmu2]^4)/2 - (3*CA^2*del[zb]*Log[Q2dmu2]^4)/4 + 
   (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^4)/72 + 8*CA^2*G[0, zb]*Log[Q2dmu2]^4 + 
   (4*CA^2*G[0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   4*CA^2*zb*G[0, zb]*Log[Q2dmu2]^4 + 4*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^4 - 
   (16*CA^2*G[1, zb]*Log[Q2dmu2]^4)/3 - (8*CA^2*G[1, zb]*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) + (8*CA^2*G[1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (8*CA^2*zb*G[1, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/3 + (4*CA^2*Log[Q2dmu2]^5)/3 + 
   (2*CA^2*Log[Q2dmu2]^5)/(3*(-1 + zb)) - (2*CA^2*zb*Log[Q2dmu2]^5)/3 + 
   (2*CA^2*zb^2*Log[Q2dmu2]^5)/3 + (3*CA^2*del[zb]*Log[Q2dmu2]^5)/10 - 
   (CA^2*del[zb]*Log[Q2dmu2]^6)/10 + (49*CA^2*PlusD[zb, 0])/2 - 
   (47*CA^2*Pi^2*PlusD[zb, 0])/12 + (247*CA^2*Pi^4*PlusD[zb, 0])/720 - 
   21*CA^2*Log[Q2dmu2]*PlusD[zb, 0] + (9*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/
    2 - (247*CA^2*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/360 + 
   9*CA^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 
   (9*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/2 - 
   (10*CA^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 + 3*CA^2*Pi^2*Log[Q2dmu2]^3*
    PlusD[zb, 0] + (5*CA^2*Log[Q2dmu2]^4*PlusD[zb, 0])/3 - 
   (2*CA^2*Log[Q2dmu2]^5*PlusD[zb, 0])/3 - 22*CA^2*PlusD[zb, 1] + 
   (17*CA^2*Pi^2*PlusD[zb, 1])/3 - (113*CA^2*Pi^4*PlusD[zb, 1])/180 + 
   20*CA^2*Log[Q2dmu2]*PlusD[zb, 1] - (34*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/
    3 - 12*CA^2*Log[Q2dmu2]^2*PlusD[zb, 1] + 
   (34*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/3 + 
   8*CA^2*Log[Q2dmu2]^3*PlusD[zb, 1] - 4*CA^2*Log[Q2dmu2]^4*PlusD[zb, 1] + 
   12*CA^2*PlusD[zb, 2] - 8*CA^2*Pi^2*PlusD[zb, 2] - 
   16*CA^2*Log[Q2dmu2]*PlusD[zb, 2] + 16*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 2] + 
   16*CA^2*Log[Q2dmu2]^2*PlusD[zb, 2] - (32*CA^2*Log[Q2dmu2]^3*PlusD[zb, 2])/
    3 - 8*CA^2*PlusD[zb, 3] + (76*CA^2*Pi^2*PlusD[zb, 3])/9 + 
   16*CA^2*Log[Q2dmu2]*PlusD[zb, 3] - 16*CA^2*Log[Q2dmu2]^2*PlusD[zb, 3] + 
   (20*CA^2*PlusD[zb, 4])/3 - (40*CA^2*Log[Q2dmu2]*PlusD[zb, 4])/3 - 
   (24*CA^2*PlusD[zb, 5])/5 + (7249*CA^2*Zeta[3])/54 + 
   (13*CA*nf*Zeta[3])/18 - (112*CA^2*Pi^2*Zeta[3])/3 + 
   (3140*CA^2*Zeta[3])/(27*(-1 + zb)) - (56*CA^2*Pi^2*Zeta[3])/
    (3*(-1 + zb)) + (2773*CA^2*zb*Zeta[3])/54 - (13*CA*nf*zb*Zeta[3])/18 + 
   (56*CA^2*Pi^2*zb*Zeta[3])/3 + (3140*CA^2*zb^2*Zeta[3])/27 - 
   (56*CA^2*Pi^2*zb^2*Zeta[3])/3 + (35*CA^2*del[zb]*Zeta[3])/3 - 
   (119*CA^2*Pi^2*del[zb]*Zeta[3])/18 - (1778*CA^2*G[0, zb]*Zeta[3])/9 - 
   (1274*CA^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (266*CA^2*zb*G[0, zb]*Zeta[3])/9 - (1274*CA^2*zb^2*G[0, zb]*Zeta[3])/9 + 
   (382*CA^2*G[1, zb]*Zeta[3])/3 + (88*CA^2*G[1, zb]*Zeta[3])/(-1 + zb) - 
   (110*CA^2*G[1, zb]*Zeta[3])/(3*zb) + (40*CA^2*zb*G[1, zb]*Zeta[3])/3 + 
   (308*CA^2*zb^2*G[1, zb]*Zeta[3])/3 + (1120*CA^2*G[0, 0, zb]*Zeta[3])/3 + 
   (560*CA^2*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (560*CA^2*zb*G[0, 0, zb]*Zeta[3])/3 + (560*CA^2*zb^2*G[0, 0, zb]*Zeta[3])/
    3 - (716*CA^2*G[0, 1, zb]*Zeta[3])/3 - (358*CA^2*G[0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (358*CA^2*G[0, 1, zb]*Zeta[3])/(3*zb) + 
   (358*CA^2*zb*G[0, 1, zb]*Zeta[3])/3 - (358*CA^2*zb^2*G[0, 1, zb]*Zeta[3])/
    3 - (716*CA^2*G[1, 0, zb]*Zeta[3])/3 - (358*CA^2*G[1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (358*CA^2*G[1, 0, zb]*Zeta[3])/(3*zb) + 
   (358*CA^2*zb*G[1, 0, zb]*Zeta[3])/3 - (358*CA^2*zb^2*G[1, 0, zb]*Zeta[3])/
    3 + (440*CA^2*G[1, 1, zb]*Zeta[3])/3 + (220*CA^2*G[1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (220*CA^2*G[1, 1, zb]*Zeta[3])/(3*zb) - 
   (220*CA^2*zb*G[1, 1, zb]*Zeta[3])/3 + (220*CA^2*zb^2*G[1, 1, zb]*Zeta[3])/
    3 - 126*CA^2*Log[Q2dmu2]*Zeta[3] - (266*CA^2*Log[Q2dmu2]*Zeta[3])/
    (3*(-1 + zb)) - 14*CA^2*zb*Log[Q2dmu2]*Zeta[3] - 
   (266*CA^2*zb^2*Log[Q2dmu2]*Zeta[3])/3 - 14*CA^2*del[zb]*Log[Q2dmu2]*
    Zeta[3] + (119*CA^2*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   224*CA^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (112*CA^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   112*CA^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 112*CA^2*zb^2*G[0, zb]*
    Log[Q2dmu2]*Zeta[3] - (440*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (220*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (220*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (220*CA^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (220*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (224*CA^2*Log[Q2dmu2]^2*Zeta[3])/3 + (112*CA^2*Log[Q2dmu2]^2*Zeta[3])/
    (3*(-1 + zb)) - (112*CA^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (112*CA^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/3 + 14*CA^2*del[zb]*Log[Q2dmu2]^2*
    Zeta[3] - (28*CA^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/3 - 
   (56*CA^2*PlusD[zb, 0]*Zeta[3])/3 + (56*CA^2*Pi^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (112*CA^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 - 
   (112*CA^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 + 
   56*CA^2*PlusD[zb, 1]*Zeta[3] - 112*CA^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] - 
   (280*CA^2*PlusD[zb, 2]*Zeta[3])/3 - (98*CA^2*del[zb]*Zeta[3]^2)/3 + 
   248*CA^2*Zeta[5] + (124*CA^2*Zeta[5])/(-1 + zb) - 124*CA^2*zb*Zeta[5] + 
   124*CA^2*zb^2*Zeta[5] + (186*CA^2*del[zb]*Zeta[5])/5 - 
   (372*CA^2*del[zb]*Log[Q2dmu2]*Zeta[5])/5 - 124*CA^2*PlusD[zb, 0]*
    Zeta[5]) + ep^3*((-12309343*CA^2)/23328 + (71485*CA*nf)/7776 + 
   (591787*CA^2*Pi^2)/3888 + (7*CA*nf*Pi^2)/432 - (8071*CA^2*Pi^4)/3240 + 
   (11*CA*nf*Pi^4)/1440 + (485*CA^2*Pi^6)/3024 - 
   (11031367*CA^2)/(23328*(-1 + zb)) + (53159*CA*nf)/(2592*(-1 + zb)) + 
   (559405*CA^2*Pi^2)/(3888*(-1 + zb)) - (349*CA*nf*Pi^2)/(432*(-1 + zb)) - 
   (27739*CA^2*Pi^4)/(12960*(-1 + zb)) + (485*CA^2*Pi^6)/(6048*(-1 + zb)) - 
   (6700303*CA^2*zb)/23328 + (58925*CA*nf*zb)/7776 + 
   (185287*CA^2*Pi^2*zb)/3888 - (101*CA*nf*Pi^2*zb)/432 - 
   (1283*CA^2*Pi^4*zb)/1620 - (11*CA*nf*Pi^4*zb)/1440 - 
   (485*CA^2*Pi^6*zb)/6048 - (773035*CA^2*zb^2)/1458 + 
   (3095*CA*nf*zb^2)/324 + (69749*CA^2*Pi^2*zb^2)/486 - 
   (55*CA*nf*Pi^2*zb^2)/108 - (27739*CA^2*Pi^4*zb^2)/12960 + 
   (485*CA^2*Pi^6*zb^2)/6048 - (465*CA^2*del[zb])/8 + 
   (487*CA^2*Pi^2*del[zb])/48 - (1051*CA^2*Pi^4*del[zb])/2880 + 
   (187*CA^2*Pi^6*del[zb])/8064 + (1883549*CA^2*G[0, zb])/3888 - 
   (13*CA*nf*G[0, zb])/432 - (83743*CA^2*Pi^2*G[0, zb])/648 - 
   (4*CA*nf*Pi^2*G[0, zb])/9 + (931*CA^2*Pi^4*G[0, zb])/540 + 
   (1715789*CA^2*G[0, zb])/(3888*(-1 + zb)) - (1991*CA*nf*G[0, zb])/
    (144*(-1 + zb)) - (78289*CA^2*Pi^2*G[0, zb])/(648*(-1 + zb)) + 
   (19*CA*nf*Pi^2*G[0, zb])/(72*(-1 + zb)) + (148*CA^2*Pi^4*G[0, zb])/
    (135*(-1 + zb)) + (1205957*CA^2*zb*G[0, zb])/3888 - 
   (3709*CA*nf*zb*G[0, zb])/432 - (32785*CA^2*Pi^2*zb*G[0, zb])/648 + 
   (4*CA*nf*Pi^2*zb*G[0, zb])/9 - (43*CA^2*Pi^4*zb*G[0, zb])/270 + 
   (237625*CA^2*zb^2*G[0, zb])/486 - (49*CA*nf*zb^2*G[0, zb])/9 - 
   (9767*CA^2*Pi^2*zb^2*G[0, zb])/81 + (5*CA*nf*Pi^2*zb^2*G[0, zb])/36 + 
   (148*CA^2*Pi^4*zb^2*G[0, zb])/135 - (733103*CA^2*G[1, zb])/1944 + 
   (1189*CA*nf*G[1, zb])/648 + (6058*CA^2*Pi^2*G[1, zb])/81 + 
   (CA*nf*Pi^2*G[1, zb])/4 - (601*CA^2*Pi^4*G[1, zb])/720 - 
   (705695*CA^2*G[1, zb])/(1944*(-1 + zb)) + (2383*CA*nf*G[1, zb])/
    (216*(-1 + zb)) + (4439*CA^2*Pi^2*G[1, zb])/(54*(-1 + zb)) - 
   (2*CA*nf*Pi^2*G[1, zb])/(9*(-1 + zb)) - (1723*CA^2*Pi^4*G[1, zb])/
    (2160*(-1 + zb)) + (19*CA^2*G[1, zb])/zb - (5*CA^2*Pi^2*G[1, zb])/zb + 
   (2*CA^2*Pi^4*G[1, zb])/(9*zb) - (533459*CA^2*zb*G[1, zb])/1944 + 
   (2909*CA*nf*zb*G[1, zb])/648 + (16249*CA^2*Pi^2*zb*G[1, zb])/324 - 
   (CA*nf*Pi^2*zb*G[1, zb])/4 - (107*CA^2*Pi^4*zb*G[1, zb])/240 - 
   (96196*CA^2*zb^2*G[1, zb])/243 + (49*CA*nf*zb^2*G[1, zb])/9 + 
   (10775*CA^2*Pi^2*zb^2*G[1, zb])/162 - (5*CA*nf*Pi^2*zb^2*G[1, zb])/36 + 
   (53*CA^2*Pi^4*zb^2*G[1, zb])/240 - (413293*CA^2*G[0, 0, zb])/648 - 
   (505*CA*nf*G[0, 0, zb])/72 + (28597*CA^2*Pi^2*G[0, 0, zb])/216 + 
   (3*CA*nf*Pi^2*G[0, 0, zb])/8 - (92*CA^2*Pi^4*G[0, 0, zb])/45 - 
   (389047*CA^2*G[0, 0, zb])/(648*(-1 + zb)) + (563*CA*nf*G[0, 0, zb])/
    (72*(-1 + zb)) + (12611*CA^2*Pi^2*G[0, 0, zb])/(108*(-1 + zb)) - 
   (46*CA^2*Pi^4*G[0, 0, zb])/(45*(-1 + zb)) - (248329*CA^2*zb*G[0, 0, zb])/
    648 + (233*CA*nf*zb*G[0, 0, zb])/24 + (11683*CA^2*Pi^2*zb*G[0, 0, zb])/
    216 - (3*CA*nf*Pi^2*zb*G[0, 0, zb])/8 + (46*CA^2*Pi^4*zb*G[0, 0, zb])/
    45 - (105013*CA^2*zb^2*G[0, 0, zb])/162 + (22*CA*nf*zb^2*G[0, 0, zb])/9 + 
   (12611*CA^2*Pi^2*zb^2*G[0, 0, zb])/108 - (46*CA^2*Pi^4*zb^2*G[0, 0, zb])/
    45 + (169601*CA^2*G[0, 1, zb])/324 + (139*CA*nf*G[0, 1, zb])/36 - 
   (4501*CA^2*Pi^2*G[0, 1, zb])/54 - (CA*nf*Pi^2*G[0, 1, zb])/4 + 
   (17*CA^2*Pi^4*G[0, 1, zb])/36 + (163787*CA^2*G[0, 1, zb])/
    (324*(-1 + zb)) - (217*CA*nf*G[0, 1, zb])/(36*(-1 + zb)) - 
   (8003*CA^2*Pi^2*G[0, 1, zb])/(108*(-1 + zb)) + 
   (17*CA^2*Pi^4*G[0, 1, zb])/(72*(-1 + zb)) - (25*CA^2*G[0, 1, zb])/zb + 
   (19*CA^2*Pi^2*G[0, 1, zb])/(2*zb) - (17*CA^2*Pi^4*G[0, 1, zb])/(72*zb) + 
   (107849*CA^2*zb*G[0, 1, zb])/324 - (209*CA*nf*zb*G[0, 1, zb])/36 - 
   (983*CA^2*Pi^2*zb*G[0, 1, zb])/27 + (CA*nf*Pi^2*zb*G[0, 1, zb])/4 - 
   (17*CA^2*Pi^4*zb*G[0, 1, zb])/72 + (87595*CA^2*zb^2*G[0, 1, zb])/162 - 
   (22*CA*nf*zb^2*G[0, 1, zb])/9 - (8003*CA^2*Pi^2*zb^2*G[0, 1, zb])/108 + 
   (17*CA^2*Pi^4*zb^2*G[0, 1, zb])/72 + (161779*CA^2*G[1, 0, zb])/324 + 
   (139*CA*nf*G[1, 0, zb])/36 - (321*CA^2*Pi^2*G[1, 0, zb])/4 - 
   (CA*nf*Pi^2*G[1, 0, zb])/4 + (17*CA^2*Pi^4*G[1, 0, zb])/36 + 
   (117421*CA^2*G[1, 0, zb])/(324*(-1 + zb)) - (217*CA*nf*G[1, 0, zb])/
    (36*(-1 + zb)) - (653*CA^2*Pi^2*G[1, 0, zb])/(9*(-1 + zb)) + 
   (17*CA^2*Pi^4*G[1, 0, zb])/(72*(-1 + zb)) - (25*CA^2*G[1, 0, zb])/zb + 
   (19*CA^2*Pi^2*G[1, 0, zb])/(2*zb) - (17*CA^2*Pi^4*G[1, 0, zb])/(72*zb) + 
   (44737*CA^2*zb*G[1, 0, zb])/324 - (209*CA*nf*zb*G[1, 0, zb])/36 - 
   (328*CA^2*Pi^2*zb*G[1, 0, zb])/9 + (CA*nf*Pi^2*zb*G[1, 0, zb])/4 - 
   (17*CA^2*Pi^4*zb*G[1, 0, zb])/72 + (91937*CA^2*zb^2*G[1, 0, zb])/162 - 
   (22*CA*nf*zb^2*G[1, 0, zb])/9 - (841*CA^2*Pi^2*zb^2*G[1, 0, zb])/12 + 
   (17*CA^2*Pi^4*zb^2*G[1, 0, zb])/72 - (23333*CA^2*G[1, 1, zb])/54 - 
   (95*CA*nf*G[1, 1, zb])/54 + (1616*CA^2*Pi^2*G[1, 1, zb])/27 + 
   (CA*nf*Pi^2*G[1, 1, zb])/6 - (8*CA^2*Pi^4*G[1, 1, zb])/9 - 
   (1829*CA^2*G[1, 1, zb])/(6*(-1 + zb)) + (29*CA*nf*G[1, 1, zb])/
    (6*(-1 + zb)) + (2797*CA^2*Pi^2*G[1, 1, zb])/(54*(-1 + zb)) - 
   (4*CA^2*Pi^4*G[1, 1, zb])/(9*(-1 + zb)) + (13*CA^2*G[1, 1, zb])/zb - 
   (20*CA^2*Pi^2*G[1, 1, zb])/(3*zb) + (4*CA^2*Pi^4*G[1, 1, zb])/(9*zb) - 
   (5023*CA^2*zb*G[1, 1, zb])/54 + (173*CA*nf*zb*G[1, 1, zb])/54 + 
   (2699*CA^2*Pi^2*zb*G[1, 1, zb])/108 - (CA*nf*Pi^2*zb*G[1, 1, zb])/6 + 
   (4*CA^2*Pi^4*zb*G[1, 1, zb])/9 - (13496*CA^2*zb^2*G[1, 1, zb])/27 + 
   (22*CA*nf*zb^2*G[1, 1, zb])/9 + (5861*CA^2*Pi^2*zb^2*G[1, 1, zb])/108 - 
   (4*CA^2*Pi^4*zb^2*G[1, 1, zb])/9 + (32771*CA^2*G[0, 0, 0, zb])/36 + 
   (59*CA*nf*G[0, 0, 0, zb])/6 - 182*CA^2*Pi^2*G[0, 0, 0, zb] + 
   (30845*CA^2*G[0, 0, 0, zb])/(36*(-1 + zb)) - (35*CA*nf*G[0, 0, 0, zb])/
    (12*(-1 + zb)) - (394*CA^2*Pi^2*G[0, 0, 0, zb])/(3*(-1 + zb)) + 
   (16961*CA^2*zb*G[0, 0, 0, zb])/36 - (59*CA*nf*zb*G[0, 0, 0, zb])/6 - 
   30*CA^2*Pi^2*zb*G[0, 0, 0, zb] + (8102*CA^2*zb^2*G[0, 0, 0, zb])/9 - 
   (2*CA*nf*zb^2*G[0, 0, 0, zb])/3 - (394*CA^2*Pi^2*zb^2*G[0, 0, 0, zb])/3 - 
   (39097*CA^2*G[0, 0, 1, zb])/54 - (19*CA*nf*G[0, 0, 1, zb])/3 + 
   (2005*CA^2*Pi^2*G[0, 0, 1, zb])/18 - (37207*CA^2*G[0, 0, 1, zb])/
    (54*(-1 + zb)) + (13*CA*nf*G[0, 0, 1, zb])/(6*(-1 + zb)) + 
   (1459*CA^2*Pi^2*G[0, 0, 1, zb])/(18*(-1 + zb)) + 
   (42*CA^2*G[0, 0, 1, zb])/zb - (91*CA^2*Pi^2*G[0, 0, 1, zb])/(3*zb) - 
   (21079*CA^2*zb*G[0, 0, 1, zb])/54 + (19*CA*nf*zb*G[0, 0, 1, zb])/3 + 
   (367*CA^2*Pi^2*zb*G[0, 0, 1, zb])/18 - (19463*CA^2*zb^2*G[0, 0, 1, zb])/
    27 + (2*CA*nf*zb^2*G[0, 0, 1, zb])/3 + 
   (1459*CA^2*Pi^2*zb^2*G[0, 0, 1, zb])/18 - (11585*CA^2*G[0, 1, 0, zb])/18 - 
   (19*CA*nf*G[0, 1, 0, zb])/3 + (977*CA^2*Pi^2*G[0, 1, 0, zb])/9 - 
   (10973*CA^2*G[0, 1, 0, zb])/(18*(-1 + zb)) + (13*CA*nf*G[0, 1, 0, zb])/
    (6*(-1 + zb)) + (1417*CA^2*Pi^2*G[0, 1, 0, zb])/(18*(-1 + zb)) + 
   (41*CA^2*G[0, 1, 0, zb])/zb - (179*CA^2*Pi^2*G[0, 1, 0, zb])/(6*zb) - 
   (6281*CA^2*zb*G[0, 1, 0, zb])/18 + (19*CA*nf*zb*G[0, 1, 0, zb])/3 + 
   (343*CA^2*Pi^2*zb*G[0, 1, 0, zb])/18 - (5773*CA^2*zb^2*G[0, 1, 0, zb])/9 + 
   (2*CA*nf*zb^2*G[0, 1, 0, zb])/3 + (1417*CA^2*Pi^2*zb^2*G[0, 1, 0, zb])/
    18 + (27595*CA^2*G[0, 1, 1, zb])/54 + 4*CA*nf*G[0, 1, 1, zb] - 
   (2731*CA^2*Pi^2*G[0, 1, 1, zb])/36 + (26335*CA^2*G[0, 1, 1, zb])/
    (54*(-1 + zb)) - (5*CA*nf*G[0, 1, 1, zb])/(3*(-1 + zb)) - 
   (1987*CA^2*Pi^2*G[0, 1, 1, zb])/(36*(-1 + zb)) - 
   (28*CA^2*G[0, 1, 1, zb])/zb + (62*CA^2*Pi^2*G[0, 1, 1, zb])/(3*zb) + 
   (15265*CA^2*zb*G[0, 1, 1, zb])/54 - 4*CA*nf*zb*G[0, 1, 1, zb] - 
   (499*CA^2*Pi^2*zb*G[0, 1, 1, zb])/36 + (27559*CA^2*zb^2*G[0, 1, 1, zb])/
    54 - (2*CA*nf*zb^2*G[0, 1, 1, zb])/3 - 
   (1987*CA^2*Pi^2*zb^2*G[0, 1, 1, zb])/36 - (4123*CA^2*G[1, 0, 0, zb])/6 - 
   (19*CA*nf*G[1, 0, 0, zb])/3 + (962*CA^2*Pi^2*G[1, 0, 0, zb])/9 - 
   (25531*CA^2*G[1, 0, 0, zb])/(54*(-1 + zb)) + (13*CA*nf*G[1, 0, 0, zb])/
    (6*(-1 + zb)) + (1373*CA^2*Pi^2*G[1, 0, 0, zb])/(18*(-1 + zb)) + 
   (41*CA^2*G[1, 0, 0, zb])/zb - (179*CA^2*Pi^2*G[1, 0, 0, zb])/(6*zb) - 
   (607*CA^2*zb*G[1, 0, 0, zb])/6 + (19*CA*nf*zb*G[1, 0, 0, zb])/3 + 
   (146*CA^2*Pi^2*zb*G[1, 0, 0, zb])/9 - (2240*CA^2*zb^2*G[1, 0, 0, zb])/3 + 
   (2*CA*nf*zb^2*G[1, 0, 0, zb])/3 + (725*CA^2*Pi^2*zb^2*G[1, 0, 0, zb])/9 + 
   (14950*CA^2*G[1, 0, 1, zb])/27 + 4*CA*nf*G[1, 0, 1, zb] - 
   (409*CA^2*Pi^2*G[1, 0, 1, zb])/6 + (10424*CA^2*G[1, 0, 1, zb])/
    (27*(-1 + zb)) - (5*CA*nf*G[1, 0, 1, zb])/(3*(-1 + zb)) - 
   (875*CA^2*Pi^2*G[1, 0, 1, zb])/(18*(-1 + zb)) - 
   (28*CA^2*G[1, 0, 1, zb])/zb + (56*CA^2*Pi^2*G[1, 0, 1, zb])/(3*zb) + 
   (2395*CA^2*zb*G[1, 0, 1, zb])/27 - 4*CA*nf*zb*G[1, 0, 1, zb] - 
   (65*CA^2*Pi^2*zb*G[1, 0, 1, zb])/6 + (16264*CA^2*zb^2*G[1, 0, 1, zb])/27 - 
   (2*CA*nf*zb^2*G[1, 0, 1, zb])/3 - (107*CA^2*Pi^2*zb^2*G[1, 0, 1, zb])/2 + 
   (12725*CA^2*G[1, 1, 0, zb])/27 + 4*CA*nf*G[1, 1, 0, zb] - 
   (614*CA^2*Pi^2*G[1, 1, 0, zb])/9 + (917*CA^2*G[1, 1, 0, zb])/
    (3*(-1 + zb)) - (5*CA*nf*G[1, 1, 0, zb])/(3*(-1 + zb)) - 
   (145*CA^2*Pi^2*G[1, 1, 0, zb])/(3*(-1 + zb)) - 
   (26*CA^2*G[1, 1, 0, zb])/zb + (19*CA^2*Pi^2*G[1, 1, 0, zb])/zb + 
   (1304*CA^2*zb*G[1, 1, 0, zb])/27 - 4*CA*nf*zb*G[1, 1, 0, zb] - 
   (89*CA^2*Pi^2*zb*G[1, 1, 0, zb])/9 + (14093*CA^2*zb^2*G[1, 1, 0, zb])/27 - 
   (2*CA*nf*zb^2*G[1, 1, 0, zb])/3 - (479*CA^2*Pi^2*zb^2*G[1, 1, 0, zb])/9 - 
   (10016*CA^2*G[1, 1, 1, zb])/27 - (22*CA*nf*G[1, 1, 1, zb])/9 + 
   (434*CA^2*Pi^2*G[1, 1, 1, zb])/9 - (6692*CA^2*G[1, 1, 1, zb])/
    (27*(-1 + zb)) + (4*CA*nf*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (307*CA^2*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) + 
   (18*CA^2*G[1, 1, 1, zb])/zb - (40*CA^2*Pi^2*G[1, 1, 1, zb])/(3*zb) - 
   (2611*CA^2*zb*G[1, 1, 1, zb])/54 + (22*CA*nf*zb*G[1, 1, 1, zb])/9 + 
   (127*CA^2*Pi^2*zb*G[1, 1, 1, zb])/18 - (22081*CA^2*zb^2*G[1, 1, 1, zb])/
    54 + (2*CA*nf*zb^2*G[1, 1, 1, zb])/3 + 
   (691*CA^2*Pi^2*zb^2*G[1, 1, 1, zb])/18 - (5391*CA^2*G[0, 0, 0, 0, zb])/4 - 
   (27*CA*nf*G[0, 0, 0, 0, zb])/4 + 352*CA^2*Pi^2*G[0, 0, 0, 0, zb] - 
   (2389*CA^2*G[0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (176*CA^2*Pi^2*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (6979*CA^2*zb*G[0, 0, 0, 0, zb])/12 + (27*CA*nf*zb*G[0, 0, 0, 0, zb])/4 - 
   176*CA^2*Pi^2*zb*G[0, 0, 0, 0, zb] - (2389*CA^2*zb^2*G[0, 0, 0, 0, zb])/
    2 + 176*CA^2*Pi^2*zb^2*G[0, 0, 0, 0, zb] + (2057*CA^2*G[0, 0, 0, 1, zb])/
    2 + (9*CA*nf*G[0, 0, 0, 1, zb])/2 - 212*CA^2*Pi^2*G[0, 0, 0, 1, zb] + 
   (917*CA^2*G[0, 0, 0, 1, zb])/(-1 + zb) - (106*CA^2*Pi^2*G[0, 0, 0, 1, zb])/
    (-1 + zb) - (116*CA^2*G[0, 0, 0, 1, zb])/zb + 
   (106*CA^2*Pi^2*G[0, 0, 0, 1, zb])/zb + (2749*CA^2*zb*G[0, 0, 0, 1, zb])/
    6 - (9*CA*nf*zb*G[0, 0, 0, 1, zb])/2 + 106*CA^2*Pi^2*zb*
    G[0, 0, 0, 1, zb] + 917*CA^2*zb^2*G[0, 0, 0, 1, zb] - 
   106*CA^2*Pi^2*zb^2*G[0, 0, 0, 1, zb] + (16961*CA^2*G[0, 0, 1, 0, zb])/18 + 
   (9*CA*nf*G[0, 0, 1, 0, zb])/2 - 206*CA^2*Pi^2*G[0, 0, 1, 0, zb] + 
   (7531*CA^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (103*CA^2*Pi^2*G[0, 0, 1, 0, zb])/(-1 + zb) - (110*CA^2*G[0, 0, 1, 0, zb])/
    zb + (103*CA^2*Pi^2*G[0, 0, 1, 0, zb])/zb + 
   (7451*CA^2*zb*G[0, 0, 1, 0, zb])/18 - (9*CA*nf*zb*G[0, 0, 1, 0, zb])/2 + 
   103*CA^2*Pi^2*zb*G[0, 0, 1, 0, zb] + (7531*CA^2*zb^2*G[0, 0, 1, 0, zb])/
    9 - 103*CA^2*Pi^2*zb^2*G[0, 0, 1, 0, zb] - (6386*CA^2*G[0, 0, 1, 1, zb])/
    9 - 3*CA*nf*G[0, 0, 1, 1, zb] + (424*CA^2*Pi^2*G[0, 0, 1, 1, zb])/3 - 
   (5693*CA^2*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (212*CA^2*Pi^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (80*CA^2*G[0, 0, 1, 1, zb])/zb - (212*CA^2*Pi^2*G[0, 0, 1, 1, zb])/
    (3*zb) - (2870*CA^2*zb*G[0, 0, 1, 1, zb])/9 + 
   3*CA*nf*zb*G[0, 0, 1, 1, zb] - (212*CA^2*Pi^2*zb*G[0, 0, 1, 1, zb])/3 - 
   (5693*CA^2*zb^2*G[0, 0, 1, 1, zb])/9 + 
   (212*CA^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/3 + (15851*CA^2*G[0, 1, 0, 0, zb])/
    18 + (9*CA*nf*G[0, 1, 0, 0, zb])/2 - 203*CA^2*Pi^2*G[0, 1, 0, 0, zb] + 
   (7003*CA^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (203*CA^2*Pi^2*G[0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (107*CA^2*G[0, 1, 0, 0, zb])/zb + (203*CA^2*Pi^2*G[0, 1, 0, 0, zb])/
    (2*zb) + (6827*CA^2*zb*G[0, 1, 0, 0, zb])/18 - 
   (9*CA*nf*zb*G[0, 1, 0, 0, zb])/2 + (203*CA^2*Pi^2*zb*G[0, 1, 0, 0, zb])/
    2 + (7003*CA^2*zb^2*G[0, 1, 0, 0, zb])/9 - 
   (203*CA^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/2 - (6016*CA^2*G[0, 1, 0, 1, zb])/
    9 - 3*CA*nf*G[0, 1, 0, 1, zb] + 126*CA^2*Pi^2*G[0, 1, 0, 1, zb] - 
   (5341*CA^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (63*CA^2*Pi^2*G[0, 1, 0, 1, zb])/(-1 + zb) + (78*CA^2*G[0, 1, 0, 1, zb])/
    zb - (63*CA^2*Pi^2*G[0, 1, 0, 1, zb])/zb - 
   (2662*CA^2*zb*G[0, 1, 0, 1, zb])/9 + 3*CA*nf*zb*G[0, 1, 0, 1, zb] - 
   63*CA^2*Pi^2*zb*G[0, 1, 0, 1, zb] - (5341*CA^2*zb^2*G[0, 1, 0, 1, zb])/9 + 
   63*CA^2*Pi^2*zb^2*G[0, 1, 0, 1, zb] - (5204*CA^2*G[0, 1, 1, 0, zb])/9 - 
   3*CA*nf*G[0, 1, 1, 0, zb] + 126*CA^2*Pi^2*G[0, 1, 1, 0, zb] - 
   (4601*CA^2*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (63*CA^2*Pi^2*G[0, 1, 1, 0, zb])/(-1 + zb) + (70*CA^2*G[0, 1, 1, 0, zb])/
    zb - (63*CA^2*Pi^2*G[0, 1, 1, 0, zb])/zb - 
   (2282*CA^2*zb*G[0, 1, 1, 0, zb])/9 + 3*CA*nf*zb*G[0, 1, 1, 0, zb] - 
   63*CA^2*Pi^2*zb*G[0, 1, 1, 0, zb] - (4601*CA^2*zb^2*G[0, 1, 1, 0, zb])/9 + 
   63*CA^2*Pi^2*zb^2*G[0, 1, 1, 0, zb] + (2557*CA^2*G[0, 1, 1, 1, zb])/6 + 
   2*CA*nf*G[0, 1, 1, 1, zb] - 86*CA^2*Pi^2*G[0, 1, 1, 1, zb] + 
   (2269*CA^2*G[0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (43*CA^2*Pi^2*G[0, 1, 1, 1, zb])/(-1 + zb) - (50*CA^2*G[0, 1, 1, 1, zb])/
    zb + (43*CA^2*Pi^2*G[0, 1, 1, 1, zb])/zb + 
   (1151*CA^2*zb*G[0, 1, 1, 1, zb])/6 - 2*CA*nf*zb*G[0, 1, 1, 1, zb] + 
   43*CA^2*Pi^2*zb*G[0, 1, 1, 1, zb] + (2269*CA^2*zb^2*G[0, 1, 1, 1, zb])/6 - 
   43*CA^2*Pi^2*zb^2*G[0, 1, 1, 1, zb] + (16705*CA^2*G[1, 0, 0, 0, zb])/18 + 
   (9*CA*nf*G[1, 0, 0, 0, zb])/2 - 203*CA^2*Pi^2*G[1, 0, 0, 0, zb] + 
   (5834*CA^2*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (203*CA^2*Pi^2*G[1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (107*CA^2*G[1, 0, 0, 0, zb])/zb + (203*CA^2*Pi^2*G[1, 0, 0, 0, zb])/
    (2*zb) + (1511*CA^2*zb*G[1, 0, 0, 0, zb])/9 - 
   (9*CA*nf*zb*G[1, 0, 0, 0, zb])/2 + (203*CA^2*Pi^2*zb*G[1, 0, 0, 0, zb])/
    2 + (16741*CA^2*zb^2*G[1, 0, 0, 0, zb])/18 - 
   (203*CA^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/2 - (2119*CA^2*G[1, 0, 0, 1, zb])/
    3 - 3*CA*nf*G[1, 0, 0, 1, zb] + 126*CA^2*Pi^2*G[1, 0, 0, 1, zb] - 
   (1502*CA^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (63*CA^2*Pi^2*G[1, 0, 0, 1, zb])/(-1 + zb) + (78*CA^2*G[1, 0, 0, 1, zb])/
    zb - (63*CA^2*Pi^2*G[1, 0, 0, 1, zb])/zb - 
   142*CA^2*zb*G[1, 0, 0, 1, zb] + 3*CA*nf*zb*G[1, 0, 0, 1, zb] - 
   63*CA^2*Pi^2*zb*G[1, 0, 0, 1, zb] - (2125*CA^2*zb^2*G[1, 0, 0, 1, zb])/3 + 
   63*CA^2*Pi^2*zb^2*G[1, 0, 0, 1, zb] - (5987*CA^2*G[1, 0, 1, 0, zb])/9 - 
   3*CA*nf*G[1, 0, 1, 0, zb] + 124*CA^2*Pi^2*G[1, 0, 1, 0, zb] - 
   (4154*CA^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (62*CA^2*Pi^2*G[1, 0, 1, 0, zb])/(-1 + zb) + (76*CA^2*G[1, 0, 1, 0, zb])/
    zb - (62*CA^2*Pi^2*G[1, 0, 1, 0, zb])/zb - 
   (1070*CA^2*zb*G[1, 0, 1, 0, zb])/9 + 3*CA*nf*zb*G[1, 0, 1, 0, zb] - 
   62*CA^2*Pi^2*zb*G[1, 0, 1, 0, zb] - (6023*CA^2*zb^2*G[1, 0, 1, 0, zb])/9 + 
   62*CA^2*Pi^2*zb^2*G[1, 0, 1, 0, zb] + (1511*CA^2*G[1, 0, 1, 1, zb])/3 + 
   2*CA*nf*G[1, 0, 1, 1, zb] - 88*CA^2*Pi^2*G[1, 0, 1, 1, zb] + 
   (1069*CA^2*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (44*CA^2*Pi^2*G[1, 0, 1, 1, zb])/(-1 + zb) - (56*CA^2*G[1, 0, 1, 1, zb])/
    zb + (44*CA^2*Pi^2*G[1, 0, 1, 1, zb])/zb + 
   102*CA^2*zb*G[1, 0, 1, 1, zb] - 2*CA*nf*zb*G[1, 0, 1, 1, zb] + 
   44*CA^2*Pi^2*zb*G[1, 0, 1, 1, zb] + (1514*CA^2*zb^2*G[1, 0, 1, 1, zb])/3 - 
   44*CA^2*Pi^2*zb^2*G[1, 0, 1, 1, zb] - 571*CA^2*G[1, 1, 0, 0, zb] - 
   3*CA*nf*G[1, 1, 0, 0, zb] + (358*CA^2*Pi^2*G[1, 1, 0, 0, zb])/3 - 
   (1132*CA^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (179*CA^2*Pi^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (66*CA^2*G[1, 1, 0, 0, zb])/zb - (179*CA^2*Pi^2*G[1, 1, 0, 0, zb])/
    (3*zb) - (236*CA^2*zb*G[1, 1, 0, 0, zb])/3 + 
   3*CA*nf*zb*G[1, 1, 0, 0, zb] - (179*CA^2*Pi^2*zb*G[1, 1, 0, 0, zb])/3 - 
   585*CA^2*zb^2*G[1, 1, 0, 0, zb] + (179*CA^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/
    3 + 432*CA^2*G[1, 1, 0, 1, zb] + 2*CA*nf*G[1, 1, 0, 1, zb] - 
   (224*CA^2*Pi^2*G[1, 1, 0, 1, zb])/3 + (878*CA^2*G[1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (112*CA^2*Pi^2*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (48*CA^2*G[1, 1, 0, 1, zb])/zb + (112*CA^2*Pi^2*G[1, 1, 0, 1, zb])/
    (3*zb) + (217*CA^2*zb*G[1, 1, 0, 1, zb])/3 - 
   2*CA*nf*zb*G[1, 1, 0, 1, zb] + (112*CA^2*Pi^2*zb*G[1, 1, 0, 1, zb])/3 + 
   441*CA^2*zb^2*G[1, 1, 0, 1, zb] - (112*CA^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/
    3 + (3482*CA^2*G[1, 1, 1, 0, zb])/9 + 2*CA*nf*G[1, 1, 1, 0, zb] - 
   76*CA^2*Pi^2*G[1, 1, 1, 0, zb] + (2264*CA^2*G[1, 1, 1, 0, zb])/
    (9*(-1 + zb)) - (38*CA^2*Pi^2*G[1, 1, 1, 0, zb])/(-1 + zb) - 
   (44*CA^2*G[1, 1, 1, 0, zb])/zb + (38*CA^2*Pi^2*G[1, 1, 1, 0, zb])/zb + 
   (461*CA^2*zb*G[1, 1, 1, 0, zb])/9 - 2*CA*nf*zb*G[1, 1, 1, 0, zb] + 
   38*CA^2*Pi^2*zb*G[1, 1, 1, 0, zb] + (3599*CA^2*zb^2*G[1, 1, 1, 0, zb])/9 - 
   38*CA^2*Pi^2*zb^2*G[1, 1, 1, 0, zb] - (2620*CA^2*G[1, 1, 1, 1, zb])/9 - 
   (4*CA*nf*G[1, 1, 1, 1, zb])/3 + (160*CA^2*Pi^2*G[1, 1, 1, 1, zb])/3 - 
   (1756*CA^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (80*CA^2*Pi^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (32*CA^2*G[1, 1, 1, 1, zb])/zb - (80*CA^2*Pi^2*G[1, 1, 1, 1, zb])/(3*zb) - 
   (881*CA^2*zb*G[1, 1, 1, 1, zb])/18 + (4*CA*nf*zb*G[1, 1, 1, 1, zb])/3 - 
   (80*CA^2*Pi^2*zb*G[1, 1, 1, 1, zb])/3 - (5381*CA^2*zb^2*G[1, 1, 1, 1, zb])/
    18 + (80*CA^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/3 + 
   (6448*CA^2*G[0, 0, 0, 0, 0, zb])/3 + (4720*CA^2*G[0, 0, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (1264*CA^2*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (4720*CA^2*zb^2*G[0, 0, 0, 0, 0, zb])/3 - 1596*CA^2*G[0, 0, 0, 0, 1, zb] - 
   (1172*CA^2*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (424*CA^2*G[0, 0, 0, 0, 1, zb])/zb - 324*CA^2*zb*G[0, 0, 0, 0, 1, zb] - 
   1172*CA^2*zb^2*G[0, 0, 0, 0, 1, zb] - (4444*CA^2*G[0, 0, 0, 1, 0, zb])/3 - 
   (3256*CA^2*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (396*CA^2*G[0, 0, 0, 1, 0, zb])/zb - (880*CA^2*zb*G[0, 0, 0, 1, 0, zb])/
    3 - (3256*CA^2*zb^2*G[0, 0, 0, 1, 0, zb])/3 + 
   1082*CA^2*G[0, 0, 0, 1, 1, zb] + (794*CA^2*G[0, 0, 0, 1, 1, zb])/
    (-1 + zb) - (288*CA^2*G[0, 0, 0, 1, 1, zb])/zb + 
   218*CA^2*zb*G[0, 0, 0, 1, 1, zb] + 794*CA^2*zb^2*G[0, 0, 0, 1, 1, zb] - 
   (4204*CA^2*G[0, 0, 1, 0, 0, zb])/3 - (3070*CA^2*G[0, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (378*CA^2*G[0, 0, 1, 0, 0, zb])/zb - 
   (802*CA^2*zb*G[0, 0, 1, 0, 0, zb])/3 - 
   (3070*CA^2*zb^2*G[0, 0, 1, 0, 0, zb])/3 + (3086*CA^2*G[0, 0, 1, 0, 1, zb])/
    3 + (2258*CA^2*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (276*CA^2*G[0, 0, 1, 0, 1, zb])/zb + (602*CA^2*zb*G[0, 0, 1, 0, 1, zb])/
    3 + (2258*CA^2*zb^2*G[0, 0, 1, 0, 1, zb])/3 + 
   906*CA^2*G[0, 0, 1, 1, 0, zb] + (662*CA^2*G[0, 0, 1, 1, 0, zb])/
    (-1 + zb) - (244*CA^2*G[0, 0, 1, 1, 0, zb])/zb + 
   174*CA^2*zb*G[0, 0, 1, 1, 0, zb] + 662*CA^2*zb^2*G[0, 0, 1, 1, 0, zb] - 
   641*CA^2*G[0, 0, 1, 1, 1, zb] - (469*CA^2*G[0, 0, 1, 1, 1, zb])/
    (-1 + zb) + (172*CA^2*G[0, 0, 1, 1, 1, zb])/zb - 
   125*CA^2*zb*G[0, 0, 1, 1, 1, zb] - 469*CA^2*zb^2*G[0, 0, 1, 1, 1, zb] - 
   (4051*CA^2*G[0, 1, 0, 0, 0, zb])/3 - (2944*CA^2*G[0, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (369*CA^2*G[0, 1, 0, 0, 0, zb])/zb - 
   (730*CA^2*zb*G[0, 1, 0, 0, 0, zb])/3 - 
   (2944*CA^2*zb^2*G[0, 1, 0, 0, 0, zb])/3 + (2984*CA^2*G[0, 1, 0, 0, 1, zb])/
    3 + (2174*CA^2*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (270*CA^2*G[0, 1, 0, 0, 1, zb])/zb + (554*CA^2*zb*G[0, 1, 0, 0, 1, zb])/
    3 + (2174*CA^2*zb^2*G[0, 1, 0, 0, 1, zb])/3 + 
   (2824*CA^2*G[0, 1, 0, 1, 0, zb])/3 + (2050*CA^2*G[0, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (258*CA^2*G[0, 1, 0, 1, 0, zb])/zb + 
   (502*CA^2*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   (2050*CA^2*zb^2*G[0, 1, 0, 1, 0, zb])/3 - (2063*CA^2*G[0, 1, 0, 1, 1, zb])/
    3 - (1499*CA^2*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (188*CA^2*G[0, 1, 0, 1, 1, zb])/zb - (371*CA^2*zb*G[0, 1, 0, 1, 1, zb])/
    3 - (1499*CA^2*zb^2*G[0, 1, 0, 1, 1, zb])/3 + 
   (2432*CA^2*G[0, 1, 1, 0, 0, zb])/3 + (1766*CA^2*G[0, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (222*CA^2*G[0, 1, 1, 0, 0, zb])/zb + 
   (434*CA^2*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (1766*CA^2*zb^2*G[0, 1, 1, 0, 0, zb])/3 - (1763*CA^2*G[0, 1, 1, 0, 1, zb])/
    3 - (1283*CA^2*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (160*CA^2*G[0, 1, 1, 0, 1, zb])/zb - (323*CA^2*zb*G[0, 1, 1, 0, 1, zb])/
    3 - (1283*CA^2*zb^2*G[0, 1, 1, 0, 1, zb])/3 - 
   (1579*CA^2*G[0, 1, 1, 1, 0, zb])/3 - (1147*CA^2*G[0, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (144*CA^2*G[0, 1, 1, 1, 0, zb])/zb - 
   (283*CA^2*zb*G[0, 1, 1, 1, 0, zb])/3 - 
   (1147*CA^2*zb^2*G[0, 1, 1, 1, 0, zb])/3 + (749*CA^2*G[0, 1, 1, 1, 1, zb])/
    2 + (545*CA^2*G[0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (102*CA^2*G[0, 1, 1, 1, 1, zb])/zb + (137*CA^2*zb*G[0, 1, 1, 1, 1, zb])/
    2 + (545*CA^2*zb^2*G[0, 1, 1, 1, 1, zb])/2 - 
   (3928*CA^2*G[1, 0, 0, 0, 0, zb])/3 - (897*CA^2*G[1, 0, 0, 0, 0, zb])/
    (-1 + zb) + (369*CA^2*G[1, 0, 0, 0, 0, zb])/zb - 
   (412*CA^2*zb*G[1, 0, 0, 0, 0, zb])/3 - 
   (3406*CA^2*zb^2*G[1, 0, 0, 0, 0, zb])/3 + (2900*CA^2*G[1, 0, 0, 0, 1, zb])/
    3 + (666*CA^2*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (270*CA^2*G[1, 0, 0, 0, 1, zb])/zb + (332*CA^2*zb*G[1, 0, 0, 0, 1, zb])/
    3 + (2504*CA^2*zb^2*G[1, 0, 0, 0, 1, zb])/3 + 
   (2740*CA^2*G[1, 0, 0, 1, 0, zb])/3 + (1874*CA^2*G[1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (258*CA^2*G[1, 0, 0, 1, 0, zb])/zb + 
   (280*CA^2*zb*G[1, 0, 0, 1, 0, zb])/3 + 
   (2380*CA^2*zb^2*G[1, 0, 0, 1, 0, zb])/3 - (2006*CA^2*G[1, 0, 0, 1, 1, zb])/
    3 - (1378*CA^2*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (188*CA^2*G[1, 0, 0, 1, 1, zb])/zb - (218*CA^2*zb*G[1, 0, 0, 1, 1, zb])/
    3 - (1730*CA^2*zb^2*G[1, 0, 0, 1, 1, zb])/3 + 
   (2638*CA^2*G[1, 0, 1, 0, 0, zb])/3 + (1790*CA^2*G[1, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (252*CA^2*G[1, 0, 1, 0, 0, zb])/zb + 
   (232*CA^2*zb*G[1, 0, 1, 0, 0, zb])/3 + 
   (2296*CA^2*zb^2*G[1, 0, 1, 0, 0, zb])/3 - 646*CA^2*G[1, 0, 1, 0, 1, zb] - 
   (1322*CA^2*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (184*CA^2*G[1, 0, 1, 0, 1, zb])/zb - 62*CA^2*zb*G[1, 0, 1, 0, 1, zb] - 
   558*CA^2*zb^2*G[1, 0, 1, 0, 1, zb] - (1754*CA^2*G[1, 0, 1, 1, 0, zb])/3 - 
   (1186*CA^2*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (168*CA^2*G[1, 0, 1, 1, 0, zb])/zb - (146*CA^2*zb*G[1, 0, 1, 1, 0, zb])/
    3 - (1538*CA^2*zb^2*G[1, 0, 1, 1, 0, zb])/3 + 
   (1259*CA^2*G[1, 0, 1, 1, 1, zb])/3 + (285*CA^2*G[1, 0, 1, 1, 1, zb])/
    (-1 + zb) - (120*CA^2*G[1, 0, 1, 1, 1, zb])/zb + 
   (113*CA^2*zb*G[1, 0, 1, 1, 1, zb])/3 + 
   (1097*CA^2*zb^2*G[1, 0, 1, 1, 1, zb])/3 + 752*CA^2*G[1, 1, 0, 0, 0, zb] + 
   (1522*CA^2*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (214*CA^2*G[1, 1, 0, 0, 0, zb])/zb + 64*CA^2*zb*G[1, 1, 0, 0, 0, zb] + 
   676*CA^2*zb^2*G[1, 1, 0, 0, 0, zb] - (1660*CA^2*G[1, 1, 0, 0, 1, zb])/3 - 
   (376*CA^2*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (156*CA^2*G[1, 1, 0, 0, 1, zb])/zb - (160*CA^2*zb*G[1, 1, 0, 0, 1, zb])/
    3 - (1480*CA^2*zb^2*G[1, 1, 0, 0, 1, zb])/3 - 
   (1592*CA^2*G[1, 1, 0, 1, 0, zb])/3 - (1072*CA^2*G[1, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (152*CA^2*G[1, 1, 0, 1, 0, zb])/zb - 
   (128*CA^2*zb*G[1, 1, 0, 1, 0, zb])/3 - 
   (1424*CA^2*zb^2*G[1, 1, 0, 1, 0, zb])/3 + (1178*CA^2*G[1, 1, 0, 1, 1, zb])/
    3 + (266*CA^2*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (112*CA^2*G[1, 1, 0, 1, 1, zb])/zb + (104*CA^2*zb*G[1, 1, 0, 1, 1, zb])/
    3 + (1040*CA^2*zb^2*G[1, 1, 0, 1, 1, zb])/3 - 
   (1384*CA^2*G[1, 1, 1, 0, 0, zb])/3 - (308*CA^2*G[1, 1, 1, 0, 0, zb])/
    (-1 + zb) + (132*CA^2*G[1, 1, 1, 0, 0, zb])/zb - 
   (100*CA^2*zb*G[1, 1, 1, 0, 0, zb])/3 - 
   (1276*CA^2*zb^2*G[1, 1, 1, 0, 0, zb])/3 + (1016*CA^2*G[1, 1, 1, 0, 1, zb])/
    3 + (228*CA^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (96*CA^2*G[1, 1, 1, 0, 1, zb])/zb + (86*CA^2*zb*G[1, 1, 1, 0, 1, zb])/3 + 
   (926*CA^2*zb^2*G[1, 1, 1, 0, 1, zb])/3 + 308*CA^2*G[1, 1, 1, 1, 0, zb] + 
   (616*CA^2*G[1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (88*CA^2*G[1, 1, 1, 1, 0, zb])/zb + 22*CA^2*zb*G[1, 1, 1, 1, 0, zb] + 
   286*CA^2*zb^2*G[1, 1, 1, 1, 0, zb] - 226*CA^2*G[1, 1, 1, 1, 1, zb] - 
   (152*CA^2*G[1, 1, 1, 1, 1, zb])/(-1 + zb) + (64*CA^2*G[1, 1, 1, 1, 1, zb])/
    zb - 19*CA^2*zb*G[1, 1, 1, 1, 1, zb] - 
   207*CA^2*zb^2*G[1, 1, 1, 1, 1, zb] - 4352*CA^2*G[0, 0, 0, 0, 0, 0, zb] - 
   (2176*CA^2*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   2176*CA^2*zb*G[0, 0, 0, 0, 0, 0, zb] - 2176*CA^2*zb^2*
    G[0, 0, 0, 0, 0, 0, zb] + 3232*CA^2*G[0, 0, 0, 0, 0, 1, zb] + 
   (1616*CA^2*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (1616*CA^2*G[0, 0, 0, 0, 0, 1, zb])/zb - 
   1616*CA^2*zb*G[0, 0, 0, 0, 0, 1, zb] + 1616*CA^2*zb^2*
    G[0, 0, 0, 0, 0, 1, zb] + 2992*CA^2*G[0, 0, 0, 0, 1, 0, zb] + 
   (1496*CA^2*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (1496*CA^2*G[0, 0, 0, 0, 1, 0, zb])/zb - 
   1496*CA^2*zb*G[0, 0, 0, 0, 1, 0, zb] + 1496*CA^2*zb^2*
    G[0, 0, 0, 0, 1, 0, zb] - 2176*CA^2*G[0, 0, 0, 0, 1, 1, zb] - 
   (1088*CA^2*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (1088*CA^2*G[0, 0, 0, 0, 1, 1, zb])/zb + 
   1088*CA^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 1088*CA^2*zb^2*
    G[0, 0, 0, 0, 1, 1, zb] + 2824*CA^2*G[0, 0, 0, 1, 0, 0, zb] + 
   (1412*CA^2*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (1412*CA^2*G[0, 0, 0, 1, 0, 0, zb])/zb - 
   1412*CA^2*zb*G[0, 0, 0, 1, 0, 0, zb] + 1412*CA^2*zb^2*
    G[0, 0, 0, 1, 0, 0, zb] - 2064*CA^2*G[0, 0, 0, 1, 0, 1, zb] - 
   (1032*CA^2*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (1032*CA^2*G[0, 0, 0, 1, 0, 1, zb])/zb + 
   1032*CA^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 1032*CA^2*zb^2*
    G[0, 0, 0, 1, 0, 1, zb] - 1808*CA^2*G[0, 0, 0, 1, 1, 0, zb] - 
   (904*CA^2*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (904*CA^2*G[0, 0, 0, 1, 1, 0, zb])/zb + 
   904*CA^2*zb*G[0, 0, 0, 1, 1, 0, zb] - 904*CA^2*zb^2*
    G[0, 0, 0, 1, 1, 0, zb] + 1264*CA^2*G[0, 0, 0, 1, 1, 1, zb] + 
   (632*CA^2*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (632*CA^2*G[0, 0, 0, 1, 1, 1, zb])/zb - 
   632*CA^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 632*CA^2*zb^2*
    G[0, 0, 0, 1, 1, 1, zb] + 2716*CA^2*G[0, 0, 1, 0, 0, 0, zb] + 
   (1358*CA^2*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (1358*CA^2*G[0, 0, 1, 0, 0, 0, zb])/zb - 
   1358*CA^2*zb*G[0, 0, 1, 0, 0, 0, zb] + 1358*CA^2*zb^2*
    G[0, 0, 1, 0, 0, 0, zb] - 1992*CA^2*G[0, 0, 1, 0, 0, 1, zb] - 
   (996*CA^2*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (996*CA^2*G[0, 0, 1, 0, 0, 1, zb])/zb + 
   996*CA^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 996*CA^2*zb^2*
    G[0, 0, 1, 0, 0, 1, zb] - 1880*CA^2*G[0, 0, 1, 0, 1, 0, zb] - 
   (940*CA^2*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (940*CA^2*G[0, 0, 1, 0, 1, 0, zb])/zb + 
   940*CA^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 940*CA^2*zb^2*
    G[0, 0, 1, 0, 1, 0, zb] + 1360*CA^2*G[0, 0, 1, 0, 1, 1, zb] + 
   (680*CA^2*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (680*CA^2*G[0, 0, 1, 0, 1, 1, zb])/zb - 
   680*CA^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 680*CA^2*zb^2*
    G[0, 0, 1, 0, 1, 1, zb] - 1608*CA^2*G[0, 0, 1, 1, 0, 0, zb] - 
   (804*CA^2*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (804*CA^2*G[0, 0, 1, 1, 0, 0, zb])/zb + 
   804*CA^2*zb*G[0, 0, 1, 1, 0, 0, zb] - 804*CA^2*zb^2*
    G[0, 0, 1, 1, 0, 0, zb] + 1152*CA^2*G[0, 0, 1, 1, 0, 1, zb] + 
   (576*CA^2*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (576*CA^2*G[0, 0, 1, 1, 0, 1, zb])/zb - 
   576*CA^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 576*CA^2*zb^2*
    G[0, 0, 1, 1, 0, 1, zb] + 1024*CA^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (512*CA^2*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (512*CA^2*G[0, 0, 1, 1, 1, 0, zb])/zb - 
   512*CA^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 512*CA^2*zb^2*
    G[0, 0, 1, 1, 1, 0, zb] - 712*CA^2*G[0, 0, 1, 1, 1, 1, zb] - 
   (356*CA^2*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (356*CA^2*G[0, 0, 1, 1, 1, 1, zb])/zb + 
   356*CA^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 356*CA^2*zb^2*
    G[0, 0, 1, 1, 1, 1, zb] + 2662*CA^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (1331*CA^2*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (1331*CA^2*G[0, 1, 0, 0, 0, 0, zb])/zb - 
   1331*CA^2*zb*G[0, 1, 0, 0, 0, 0, zb] + 1331*CA^2*zb^2*
    G[0, 1, 0, 0, 0, 0, zb] - 1956*CA^2*G[0, 1, 0, 0, 0, 1, zb] - 
   (978*CA^2*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (978*CA^2*G[0, 1, 0, 0, 0, 1, zb])/zb + 
   978*CA^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 978*CA^2*zb^2*
    G[0, 1, 0, 0, 0, 1, zb] - 1844*CA^2*G[0, 1, 0, 0, 1, 0, zb] - 
   (922*CA^2*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (922*CA^2*G[0, 1, 0, 0, 1, 0, zb])/zb + 
   922*CA^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 922*CA^2*zb^2*
    G[0, 1, 0, 0, 1, 0, zb] + 1336*CA^2*G[0, 1, 0, 0, 1, 1, zb] + 
   (668*CA^2*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (668*CA^2*G[0, 1, 0, 0, 1, 1, zb])/zb - 
   668*CA^2*zb*G[0, 1, 0, 0, 1, 1, zb] + 668*CA^2*zb^2*
    G[0, 1, 0, 0, 1, 1, zb] - 1772*CA^2*G[0, 1, 0, 1, 0, 0, zb] - 
   (886*CA^2*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (886*CA^2*G[0, 1, 0, 1, 0, 0, zb])/zb + 
   886*CA^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 886*CA^2*zb^2*
    G[0, 1, 0, 1, 0, 0, zb] + 1288*CA^2*G[0, 1, 0, 1, 0, 1, zb] + 
   (644*CA^2*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (644*CA^2*G[0, 1, 0, 1, 0, 1, zb])/zb - 
   644*CA^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 644*CA^2*zb^2*
    G[0, 1, 0, 1, 0, 1, zb] + 1160*CA^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (580*CA^2*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (580*CA^2*G[0, 1, 0, 1, 1, 0, zb])/zb - 
   580*CA^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 580*CA^2*zb^2*
    G[0, 1, 0, 1, 1, 0, zb] - 816*CA^2*G[0, 1, 0, 1, 1, 1, zb] - 
   (408*CA^2*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (408*CA^2*G[0, 1, 0, 1, 1, 1, zb])/zb + 
   408*CA^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 408*CA^2*zb^2*
    G[0, 1, 0, 1, 1, 1, zb] - 1508*CA^2*G[0, 1, 1, 0, 0, 0, zb] - 
   (754*CA^2*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (754*CA^2*G[0, 1, 1, 0, 0, 0, zb])/zb + 
   754*CA^2*zb*G[0, 1, 1, 0, 0, 0, zb] - 754*CA^2*zb^2*
    G[0, 1, 1, 0, 0, 0, zb] + 1096*CA^2*G[0, 1, 1, 0, 0, 1, zb] + 
   (548*CA^2*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (548*CA^2*G[0, 1, 1, 0, 0, 1, zb])/zb - 
   548*CA^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 548*CA^2*zb^2*
    G[0, 1, 1, 0, 0, 1, zb] + 1048*CA^2*G[0, 1, 1, 0, 1, 0, zb] + 
   (524*CA^2*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (524*CA^2*G[0, 1, 1, 0, 1, 0, zb])/zb - 
   524*CA^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 524*CA^2*zb^2*
    G[0, 1, 1, 0, 1, 0, zb] - 760*CA^2*G[0, 1, 1, 0, 1, 1, zb] - 
   (380*CA^2*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (380*CA^2*G[0, 1, 1, 0, 1, 1, zb])/zb + 
   380*CA^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 380*CA^2*zb^2*
    G[0, 1, 1, 0, 1, 1, zb] + 904*CA^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (452*CA^2*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (452*CA^2*G[0, 1, 1, 1, 0, 0, zb])/zb - 
   452*CA^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 452*CA^2*zb^2*
    G[0, 1, 1, 1, 0, 0, zb] - 648*CA^2*G[0, 1, 1, 1, 0, 1, zb] - 
   (324*CA^2*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (324*CA^2*G[0, 1, 1, 1, 0, 1, zb])/zb + 
   324*CA^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 324*CA^2*zb^2*
    G[0, 1, 1, 1, 0, 1, zb] - 584*CA^2*G[0, 1, 1, 1, 1, 0, zb] - 
   (292*CA^2*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (292*CA^2*G[0, 1, 1, 1, 1, 0, zb])/zb + 
   292*CA^2*zb*G[0, 1, 1, 1, 1, 0, zb] - 292*CA^2*zb^2*
    G[0, 1, 1, 1, 1, 0, zb] + 412*CA^2*G[0, 1, 1, 1, 1, 1, zb] + 
   (206*CA^2*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (206*CA^2*G[0, 1, 1, 1, 1, 1, zb])/zb - 
   206*CA^2*zb*G[0, 1, 1, 1, 1, 1, zb] + 206*CA^2*zb^2*
    G[0, 1, 1, 1, 1, 1, zb] + 2662*CA^2*G[1, 0, 0, 0, 0, 0, zb] + 
   (1331*CA^2*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (1331*CA^2*G[1, 0, 0, 0, 0, 0, zb])/zb - 
   1331*CA^2*zb*G[1, 0, 0, 0, 0, 0, zb] + 1331*CA^2*zb^2*
    G[1, 0, 0, 0, 0, 0, zb] - 1956*CA^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (978*CA^2*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (978*CA^2*G[1, 0, 0, 0, 0, 1, zb])/zb + 
   978*CA^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 978*CA^2*zb^2*
    G[1, 0, 0, 0, 0, 1, zb] - 1844*CA^2*G[1, 0, 0, 0, 1, 0, zb] - 
   (922*CA^2*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (922*CA^2*G[1, 0, 0, 0, 1, 0, zb])/zb + 
   922*CA^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 922*CA^2*zb^2*
    G[1, 0, 0, 0, 1, 0, zb] + 1336*CA^2*G[1, 0, 0, 0, 1, 1, zb] + 
   (668*CA^2*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (668*CA^2*G[1, 0, 0, 0, 1, 1, zb])/zb - 
   668*CA^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 668*CA^2*zb^2*
    G[1, 0, 0, 0, 1, 1, zb] - 1772*CA^2*G[1, 0, 0, 1, 0, 0, zb] - 
   (886*CA^2*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (886*CA^2*G[1, 0, 0, 1, 0, 0, zb])/zb + 
   886*CA^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 886*CA^2*zb^2*
    G[1, 0, 0, 1, 0, 0, zb] + 1288*CA^2*G[1, 0, 0, 1, 0, 1, zb] + 
   (644*CA^2*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (644*CA^2*G[1, 0, 0, 1, 0, 1, zb])/zb - 
   644*CA^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 644*CA^2*zb^2*
    G[1, 0, 0, 1, 0, 1, zb] + 1160*CA^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (580*CA^2*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (580*CA^2*G[1, 0, 0, 1, 1, 0, zb])/zb - 
   580*CA^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 580*CA^2*zb^2*
    G[1, 0, 0, 1, 1, 0, zb] - 816*CA^2*G[1, 0, 0, 1, 1, 1, zb] - 
   (408*CA^2*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (408*CA^2*G[1, 0, 0, 1, 1, 1, zb])/zb + 
   408*CA^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 408*CA^2*zb^2*
    G[1, 0, 0, 1, 1, 1, zb] - 1736*CA^2*G[1, 0, 1, 0, 0, 0, zb] - 
   (868*CA^2*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (868*CA^2*G[1, 0, 1, 0, 0, 0, zb])/zb + 
   868*CA^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 868*CA^2*zb^2*
    G[1, 0, 1, 0, 0, 0, zb] + 1264*CA^2*G[1, 0, 1, 0, 0, 1, zb] + 
   (632*CA^2*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (632*CA^2*G[1, 0, 1, 0, 0, 1, zb])/zb - 
   632*CA^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 632*CA^2*zb^2*
    G[1, 0, 1, 0, 0, 1, zb] + 1216*CA^2*G[1, 0, 1, 0, 1, 0, zb] + 
   (608*CA^2*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (608*CA^2*G[1, 0, 1, 0, 1, 0, zb])/zb - 
   608*CA^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 608*CA^2*zb^2*
    G[1, 0, 1, 0, 1, 0, zb] - 880*CA^2*G[1, 0, 1, 0, 1, 1, zb] - 
   (440*CA^2*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (440*CA^2*G[1, 0, 1, 0, 1, 1, zb])/zb + 
   440*CA^2*zb*G[1, 0, 1, 0, 1, 1, zb] - 440*CA^2*zb^2*
    G[1, 0, 1, 0, 1, 1, zb] + 1072*CA^2*G[1, 0, 1, 1, 0, 0, zb] + 
   (536*CA^2*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (536*CA^2*G[1, 0, 1, 1, 0, 0, zb])/zb - 
   536*CA^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 536*CA^2*zb^2*
    G[1, 0, 1, 1, 0, 0, zb] - 768*CA^2*G[1, 0, 1, 1, 0, 1, zb] - 
   (384*CA^2*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (384*CA^2*G[1, 0, 1, 1, 0, 1, zb])/zb + 
   384*CA^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 384*CA^2*zb^2*
    G[1, 0, 1, 1, 0, 1, zb] - 704*CA^2*G[1, 0, 1, 1, 1, 0, zb] - 
   (352*CA^2*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (352*CA^2*G[1, 0, 1, 1, 1, 0, zb])/zb + 
   352*CA^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 352*CA^2*zb^2*
    G[1, 0, 1, 1, 1, 0, zb] + 496*CA^2*G[1, 0, 1, 1, 1, 1, zb] + 
   (248*CA^2*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (248*CA^2*G[1, 0, 1, 1, 1, 1, zb])/zb - 
   248*CA^2*zb*G[1, 0, 1, 1, 1, 1, zb] + 248*CA^2*zb^2*
    G[1, 0, 1, 1, 1, 1, zb] - 1476*CA^2*G[1, 1, 0, 0, 0, 0, zb] - 
   (738*CA^2*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (738*CA^2*G[1, 1, 0, 0, 0, 0, zb])/zb + 
   738*CA^2*zb*G[1, 1, 0, 0, 0, 0, zb] - 738*CA^2*zb^2*
    G[1, 1, 0, 0, 0, 0, zb] + 1080*CA^2*G[1, 1, 0, 0, 0, 1, zb] + 
   (540*CA^2*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (540*CA^2*G[1, 1, 0, 0, 0, 1, zb])/zb - 
   540*CA^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 540*CA^2*zb^2*
    G[1, 1, 0, 0, 0, 1, zb] + 1032*CA^2*G[1, 1, 0, 0, 1, 0, zb] + 
   (516*CA^2*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (516*CA^2*G[1, 1, 0, 0, 1, 0, zb])/zb - 
   516*CA^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 516*CA^2*zb^2*
    G[1, 1, 0, 0, 1, 0, zb] - 752*CA^2*G[1, 1, 0, 0, 1, 1, zb] - 
   (376*CA^2*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (376*CA^2*G[1, 1, 0, 0, 1, 1, zb])/zb + 
   376*CA^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 376*CA^2*zb^2*
    G[1, 1, 0, 0, 1, 1, zb] + 1008*CA^2*G[1, 1, 0, 1, 0, 0, zb] + 
   (504*CA^2*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (504*CA^2*G[1, 1, 0, 1, 0, 0, zb])/zb - 
   504*CA^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 504*CA^2*zb^2*
    G[1, 1, 0, 1, 0, 0, zb] - 736*CA^2*G[1, 1, 0, 1, 0, 1, zb] - 
   (368*CA^2*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (368*CA^2*G[1, 1, 0, 1, 0, 1, zb])/zb + 
   368*CA^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 368*CA^2*zb^2*
    G[1, 1, 0, 1, 0, 1, zb] - 672*CA^2*G[1, 1, 0, 1, 1, 0, zb] - 
   (336*CA^2*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (336*CA^2*G[1, 1, 0, 1, 1, 0, zb])/zb + 
   336*CA^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 336*CA^2*zb^2*
    G[1, 1, 0, 1, 1, 0, zb] + 480*CA^2*G[1, 1, 0, 1, 1, 1, zb] + 
   (240*CA^2*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (240*CA^2*G[1, 1, 0, 1, 1, 1, zb])/zb - 
   240*CA^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 240*CA^2*zb^2*
    G[1, 1, 0, 1, 1, 1, zb] + 856*CA^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (428*CA^2*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (428*CA^2*G[1, 1, 1, 0, 0, 0, zb])/zb - 
   428*CA^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 428*CA^2*zb^2*
    G[1, 1, 1, 0, 0, 0, zb] - 624*CA^2*G[1, 1, 1, 0, 0, 1, zb] - 
   (312*CA^2*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (312*CA^2*G[1, 1, 1, 0, 0, 1, zb])/zb + 
   312*CA^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 312*CA^2*zb^2*
    G[1, 1, 1, 0, 0, 1, zb] - 608*CA^2*G[1, 1, 1, 0, 1, 0, zb] - 
   (304*CA^2*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (304*CA^2*G[1, 1, 1, 0, 1, 0, zb])/zb + 
   304*CA^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 304*CA^2*zb^2*
    G[1, 1, 1, 0, 1, 0, zb] + 448*CA^2*G[1, 1, 1, 0, 1, 1, zb] + 
   (224*CA^2*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (224*CA^2*G[1, 1, 1, 0, 1, 1, zb])/zb - 
   224*CA^2*zb*G[1, 1, 1, 0, 1, 1, zb] + 224*CA^2*zb^2*
    G[1, 1, 1, 0, 1, 1, zb] - 528*CA^2*G[1, 1, 1, 1, 0, 0, zb] - 
   (264*CA^2*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (264*CA^2*G[1, 1, 1, 1, 0, 0, zb])/zb + 
   264*CA^2*zb*G[1, 1, 1, 1, 0, 0, zb] - 264*CA^2*zb^2*
    G[1, 1, 1, 1, 0, 0, zb] + 384*CA^2*G[1, 1, 1, 1, 0, 1, zb] + 
   (192*CA^2*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (192*CA^2*G[1, 1, 1, 1, 0, 1, zb])/zb - 
   192*CA^2*zb*G[1, 1, 1, 1, 0, 1, zb] + 192*CA^2*zb^2*
    G[1, 1, 1, 1, 0, 1, zb] + 352*CA^2*G[1, 1, 1, 1, 1, 0, zb] + 
   (176*CA^2*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (176*CA^2*G[1, 1, 1, 1, 1, 0, zb])/zb - 
   176*CA^2*zb*G[1, 1, 1, 1, 1, 0, zb] + 176*CA^2*zb^2*
    G[1, 1, 1, 1, 1, 0, zb] - 256*CA^2*G[1, 1, 1, 1, 1, 1, zb] - 
   (128*CA^2*G[1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (128*CA^2*G[1, 1, 1, 1, 1, 1, zb])/zb + 
   128*CA^2*zb*G[1, 1, 1, 1, 1, 1, zb] - 128*CA^2*zb^2*
    G[1, 1, 1, 1, 1, 1, zb] + (880847*CA^2*Log[Q2dmu2])/1944 - 
   (1189*CA*nf*Log[Q2dmu2])/648 - (2578*CA^2*Pi^2*Log[Q2dmu2])/27 - 
   (CA*nf*Pi^2*Log[Q2dmu2])/4 + (4207*CA^2*Pi^4*Log[Q2dmu2])/2160 + 
   (793175*CA^2*Log[Q2dmu2])/(1944*(-1 + zb)) - (2383*CA*nf*Log[Q2dmu2])/
    (216*(-1 + zb)) - (2377*CA^2*Pi^2*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (2*CA*nf*Pi^2*Log[Q2dmu2])/(9*(-1 + zb)) + (545*CA^2*Pi^4*Log[Q2dmu2])/
    (432*(-1 + zb)) + (317063*CA^2*zb*Log[Q2dmu2])/1944 - 
   (2909*CA*nf*zb*Log[Q2dmu2])/648 - (1721*CA^2*Pi^2*zb*Log[Q2dmu2])/54 + 
   (CA*nf*Pi^2*zb*Log[Q2dmu2])/4 - (239*CA^2*Pi^4*zb*Log[Q2dmu2])/2160 + 
   (106330*CA^2*zb^2*Log[Q2dmu2])/243 - (49*CA*nf*zb^2*Log[Q2dmu2])/9 - 
   (9361*CA^2*Pi^2*zb^2*Log[Q2dmu2])/108 + (5*CA*nf*Pi^2*zb^2*Log[Q2dmu2])/
    36 + (545*CA^2*Pi^4*zb^2*Log[Q2dmu2])/432 + 
   (217*CA^2*del[zb]*Log[Q2dmu2])/4 - (69*CA^2*Pi^2*del[zb]*Log[Q2dmu2])/8 + 
   (103*CA^2*Pi^4*del[zb]*Log[Q2dmu2])/288 - 
   (187*CA^2*Pi^6*del[zb]*Log[Q2dmu2])/4032 - 
   (134899*CA^2*G[0, zb]*Log[Q2dmu2])/324 - (139*CA*nf*G[0, zb]*Log[Q2dmu2])/
    36 + (3077*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2])/36 + 
   (CA*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/4 - (113*CA^2*Pi^4*G[0, zb]*Log[Q2dmu2])/
    45 - (122929*CA^2*G[0, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
   (217*CA*nf*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (1339*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (113*CA^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(90*(-1 + zb)) - 
   (60535*CA^2*zb*G[0, zb]*Log[Q2dmu2])/324 + 
   (209*CA*nf*zb*G[0, zb]*Log[Q2dmu2])/36 + 
   (389*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/12 - 
   (CA*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/4 + 
   (113*CA^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/90 - 
   (32782*CA^2*zb^2*G[0, zb]*Log[Q2dmu2])/81 + 
   (22*CA*nf*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (1339*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (113*CA^2*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/90 + 
   (17395*CA^2*G[1, zb]*Log[Q2dmu2])/54 + (95*CA*nf*G[1, zb]*Log[Q2dmu2])/
    54 - (1406*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (CA*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/6 + (8*CA^2*Pi^4*G[1, zb]*Log[Q2dmu2])/
    9 + (1829*CA^2*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (29*CA*nf*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (2797*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (4*CA^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (22*CA^2*G[1, zb]*Log[Q2dmu2])/zb + (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/
    (3*zb) - (4*CA^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(9*zb) + 
   (9517*CA^2*zb*G[1, zb]*Log[Q2dmu2])/54 - 
   (173*CA*nf*zb*G[1, zb]*Log[Q2dmu2])/54 - 
   (806*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/27 + 
   (CA*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/6 - 
   (4*CA^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/9 + 325*CA^2*zb^2*G[1, zb]*
    Log[Q2dmu2] - (22*CA*nf*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (2263*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/54 + 
   (4*CA^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (27475*CA^2*G[0, 0, zb]*Log[Q2dmu2])/54 + 
   (19*CA*nf*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (994*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (25261*CA^2*G[0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (13*CA*nf*G[0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (706*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (12697*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2])/54 - 
   (19*CA*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (130*CA^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (13256*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CA*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (706*CA^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (10838*CA^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 4*CA*nf*G[0, 1, zb]*
    Log[Q2dmu2] + (1223*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (10154*CA^2*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (5*CA*nf*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (881*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (30*CA^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (19*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (5564*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2])/27 + 4*CA*nf*zb*G[0, 1, zb]*
    Log[Q2dmu2] + (197*CA^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (10649*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (2*CA*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (881*CA^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (10885*CA^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 4*CA*nf*G[1, 0, zb]*
    Log[Q2dmu2] + (604*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (917*CA^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (5*CA*nf*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (145*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (30*CA^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (19*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (2659*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 + 4*CA*nf*zb*G[1, 0, zb]*
    Log[Q2dmu2] + (94*CA^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (11362*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (2*CA*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (424*CA^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (3032*CA^2*G[1, 1, zb]*Log[Q2dmu2])/9 + (22*CA*nf*G[1, 1, zb]*Log[Q2dmu2])/
    9 - (143*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (6692*CA^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (4*CA*nf*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (307*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (20*CA^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (40*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (661*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (22*CA*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (22*CA^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (1075*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (2*CA*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (106*CA^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (13117*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (9*CA*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (608*CA^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (5735*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (304*CA^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (5347*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (9*CA*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (304*CA^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (5735*CA^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (304*CA^2*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (1667*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 3*CA*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (364*CA^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1472*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (182*CA^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (182*CA^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (721*CA^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 3*CA*nf*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + (182*CA^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1472*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (182*CA^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (4631*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 3*CA*nf*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (358*CA^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (4064*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (179*CA^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (66*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (179*CA^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (1955*CA^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 3*CA*nf*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] + (179*CA^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (4064*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (179*CA^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1183*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 2*CA*nf*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (248*CA^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (1045*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (124*CA^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (48*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (124*CA^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (521*CA^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 2*CA*nf*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (124*CA^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (1045*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (124*CA^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1601*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 3*CA*nf*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (358*CA^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (1132*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (179*CA^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (66*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (179*CA^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   102*CA^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 3*CA*nf*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] + (179*CA^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (1577*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (179*CA^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1240*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 2*CA*nf*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (224*CA^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (878*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (112*CA^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (48*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (112*CA^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   84*CA^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 2*CA*nf*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (112*CA^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (1234*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (112*CA^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (3314*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 2*CA*nf*G[1, 1, 0, zb]*
    Log[Q2dmu2] + 76*CA^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (2264*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (38*CA^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (38*CA^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (566*CA^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 2*CA*nf*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - 38*CA^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (3332*CA^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   38*CA^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (2536*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (4*CA*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (160*CA^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1756*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (80*CA^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (80*CA^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (493*CA^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (4*CA*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (80*CA^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2557*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (80*CA^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   1168*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (848*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   208*CA^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   848*CA^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 860*CA^2*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] - (628*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (232*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   164*CA^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   628*CA^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (2420*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1760*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (220*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (440*CA^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1760*CA^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1774*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1294*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (160*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (334*CA^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1294*CA^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (2318*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1676*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (214*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (392*CA^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1676*CA^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (1706*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1238*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (156*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (302*CA^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1238*CA^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1522*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1102*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (140*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (262*CA^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1102*CA^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   365*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (265*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (100*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 65*CA^2*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - 265*CA^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (2240*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1522*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (214*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (200*CA^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1940*CA^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (1652*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (376*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (156*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (164*CA^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1436*CA^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   528*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1072*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (152*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 44*CA^2*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + 460*CA^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1174*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (266*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (112*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (106*CA^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (1018*CA^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1376*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (308*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (132*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (104*CA^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (1232*CA^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1012*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (228*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (96*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (88*CA^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (904*CA^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (920*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (616*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (88*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (68*CA^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (836*CA^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (676*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (152*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (58*CA^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (610*CA^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   2304*CA^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1152*CA^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   1152*CA^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1152*CA^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1696*CA^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (848*CA^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (848*CA^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   848*CA^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   848*CA^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1584*CA^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (792*CA^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (792*CA^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   792*CA^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   792*CA^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1152*CA^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (576*CA^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (576*CA^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   576*CA^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   576*CA^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1512*CA^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (756*CA^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (756*CA^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   756*CA^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   756*CA^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1104*CA^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (552*CA^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (552*CA^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   552*CA^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   552*CA^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   976*CA^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (488*CA^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (488*CA^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   488*CA^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   488*CA^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   688*CA^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (344*CA^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (344*CA^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   344*CA^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   344*CA^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   1476*CA^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (738*CA^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (738*CA^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   738*CA^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   738*CA^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1080*CA^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (540*CA^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (540*CA^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   540*CA^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   540*CA^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1032*CA^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (516*CA^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (516*CA^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   516*CA^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   516*CA^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   752*CA^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (376*CA^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (376*CA^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   376*CA^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   376*CA^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   888*CA^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (444*CA^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (444*CA^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   444*CA^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   444*CA^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   640*CA^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (320*CA^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (320*CA^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   320*CA^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   320*CA^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   576*CA^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (288*CA^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (288*CA^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   288*CA^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   288*CA^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   408*CA^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (204*CA^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (204*CA^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   204*CA^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   204*CA^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   1476*CA^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (738*CA^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (738*CA^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   738*CA^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   738*CA^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1080*CA^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (540*CA^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (540*CA^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   540*CA^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   540*CA^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1032*CA^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (516*CA^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (516*CA^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   516*CA^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   516*CA^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   752*CA^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (376*CA^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (376*CA^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   376*CA^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   376*CA^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   1008*CA^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (504*CA^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (504*CA^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   504*CA^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   504*CA^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   736*CA^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (368*CA^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (368*CA^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   368*CA^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   368*CA^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   672*CA^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (336*CA^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (336*CA^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   336*CA^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   336*CA^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   480*CA^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (240*CA^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (240*CA^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   240*CA^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   240*CA^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   856*CA^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (428*CA^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (428*CA^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   428*CA^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   428*CA^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   624*CA^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (312*CA^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (312*CA^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   312*CA^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   312*CA^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   608*CA^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (304*CA^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (304*CA^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   304*CA^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   304*CA^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   448*CA^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (224*CA^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (224*CA^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   224*CA^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   224*CA^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   528*CA^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (264*CA^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (264*CA^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   264*CA^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   264*CA^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   384*CA^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (192*CA^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (192*CA^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   192*CA^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   192*CA^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   352*CA^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (176*CA^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (176*CA^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   176*CA^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   176*CA^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   256*CA^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (128*CA^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (128*CA^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   128*CA^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   128*CA^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (20311*CA^2*Log[Q2dmu2]^2)/108 - (95*CA*nf*Log[Q2dmu2]^2)/108 + 
   (850*CA^2*Pi^2*Log[Q2dmu2]^2)/27 + (CA*nf*Pi^2*Log[Q2dmu2]^2)/12 - 
   (247*CA^2*Pi^4*Log[Q2dmu2]^2)/180 - (2033*CA^2*Log[Q2dmu2]^2)/
    (12*(-1 + zb)) + (29*CA*nf*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (2923*CA^2*Pi^2*Log[Q2dmu2]^2)/(108*(-1 + zb)) - 
   (247*CA^2*Pi^4*Log[Q2dmu2]^2)/(360*(-1 + zb)) - 
   (5795*CA^2*zb*Log[Q2dmu2]^2)/108 + (173*CA*nf*zb*Log[Q2dmu2]^2)/108 + 
   (298*CA^2*Pi^2*zb*Log[Q2dmu2]^2)/27 - (CA*nf*Pi^2*zb*Log[Q2dmu2]^2)/12 + 
   (247*CA^2*Pi^4*zb*Log[Q2dmu2]^2)/360 - (1571*CA^2*zb^2*Log[Q2dmu2]^2)/9 + 
   (11*CA*nf*zb^2*Log[Q2dmu2]^2)/9 + (2923*CA^2*Pi^2*zb^2*Log[Q2dmu2]^2)/
    108 - (247*CA^2*Pi^4*zb^2*Log[Q2dmu2]^2)/360 - 
   (97*CA^2*del[zb]*Log[Q2dmu2]^2)/4 + (29*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^2)/
    8 - (103*CA^2*Pi^4*del[zb]*Log[Q2dmu2]^2)/288 + 
   (351*CA^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 2*CA*nf*G[0, zb]*Log[Q2dmu2]^2 - 
   (112*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (947*CA^2*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (5*CA*nf*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (26*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (395*CA^2*zb*G[0, zb]*Log[Q2dmu2]^2)/6 - 2*CA*nf*zb*G[0, zb]*
    Log[Q2dmu2]^2 - (10*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (488*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (CA*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 26*CA^2*Pi^2*zb^2*G[0, zb]*
    Log[Q2dmu2]^2 - (3628*CA^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (11*CA*nf*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (419*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/18 - 
   (3346*CA^2*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (2*CA*nf*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (307*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
   (12*CA^2*G[1, zb]*Log[Q2dmu2]^2)/zb - 
   (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (1669*CA^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (11*CA*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (71*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/18 - 
   (3472*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (CA*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (263*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/18 - 
   (1309*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (3*CA*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 64*CA^2*Pi^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (563*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (32*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (491*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (3*CA*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 32*CA^2*Pi^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (563*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   32*CA^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (496*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + CA*nf*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   38*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (433*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (19*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (22*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (19*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (206*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - CA*nf*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 + 19*CA^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (433*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   19*CA^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (1489*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + CA*nf*G[1, 0, zb]*
    Log[Q2dmu2]^2 - 38*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (1132*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (19*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (22*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (19*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (388*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - CA*nf*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + 19*CA^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (1399*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   19*CA^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (1184*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (2*CA*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (80*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (878*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (40*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (16*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (40*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (299*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (2*CA*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (40*CA^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1145*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (40*CA^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (1016*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (728*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (152*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (728*CA^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   246*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (178*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 42*CA^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 178*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (704*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (506*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (66*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (110*CA^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (506*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   173*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (125*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (48*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 29*CA^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 + 125*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (680*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (154*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (66*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (56*CA^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (572*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (502*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (114*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (48*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (46*CA^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (430*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   152*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (308*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 12*CA^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 132*CA^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   112*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (76*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 10*CA^2*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 - 98*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   640*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (320*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   320*CA^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   320*CA^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   464*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (232*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (232*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   232*CA^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   232*CA^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   440*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (220*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (220*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   220*CA^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   220*CA^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   320*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (160*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (160*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   160*CA^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   160*CA^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   428*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (214*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (214*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   214*CA^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   214*CA^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   312*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (156*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (156*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   156*CA^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   156*CA^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   280*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (140*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (140*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   140*CA^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   140*CA^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   200*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (100*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (100*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   100*CA^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   100*CA^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   428*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (214*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (214*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   214*CA^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   214*CA^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   312*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (156*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (156*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   156*CA^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   156*CA^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   304*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (152*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (152*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   152*CA^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   152*CA^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   224*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (112*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (112*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   112*CA^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   112*CA^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   264*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (132*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (132*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   132*CA^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   132*CA^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   192*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (96*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (96*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   96*CA^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   96*CA^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   176*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (88*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (88*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   88*CA^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   88*CA^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   128*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (64*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (64*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   64*CA^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   64*CA^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (4060*CA^2*Log[Q2dmu2]^3)/81 + (11*CA*nf*Log[Q2dmu2]^3)/27 - 
   (511*CA^2*Pi^2*Log[Q2dmu2]^3)/54 + (3616*CA^2*Log[Q2dmu2]^3)/
    (81*(-1 + zb)) - (2*CA*nf*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (349*CA^2*Pi^2*Log[Q2dmu2]^3)/(54*(-1 + zb)) + 
   (1210*CA^2*zb*Log[Q2dmu2]^3)/81 - (11*CA*nf*zb*Log[Q2dmu2]^3)/27 - 
   (25*CA^2*Pi^2*zb*Log[Q2dmu2]^3)/54 + (3625*CA^2*zb^2*Log[Q2dmu2]^3)/81 - 
   (CA*nf*zb^2*Log[Q2dmu2]^3)/9 - (349*CA^2*Pi^2*zb^2*Log[Q2dmu2]^3)/54 + 
   (41*CA^2*del[zb]*Log[Q2dmu2]^3)/6 - (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^3)/
    36 + (103*CA^2*Pi^4*del[zb]*Log[Q2dmu2]^3)/432 - 
   (1357*CA^2*G[0, zb]*Log[Q2dmu2]^3)/27 - (CA*nf*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (136*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (1150*CA^2*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (68*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (463*CA^2*zb*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (CA*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (68*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (1150*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (68*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (1016*CA^2*G[1, zb]*Log[Q2dmu2]^3)/27 + (2*CA*nf*G[1, zb]*Log[Q2dmu2]^3)/
    9 - (80*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/9 + 
   (878*CA^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (40*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (16*CA^2*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (40*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(9*zb) + 
   (404*CA^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (2*CA*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/9 + 
   (40*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 + 
   (878*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (40*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/9 + 
   72*CA^2*G[0, 0, zb]*Log[Q2dmu2]^3 + (152*CA^2*G[0, 0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) + 8*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   (152*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (154*CA^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (110*CA^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (44*CA^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (22*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (110*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (448*CA^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (308*CA^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (44*CA^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (40*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (352*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (332*CA^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (76*CA^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (32*CA^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (32*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (272*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   128*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (64*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   64*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 64*CA^2*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 + (272*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (136*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (136*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (136*CA^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (136*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   88*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (44*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (44*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/zb - 44*CA^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^3 + 44*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   64*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (32*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (32*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 32*CA^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^3 - 32*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   88*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (44*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (44*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/zb - 44*CA^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^3 + 44*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   64*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (32*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (32*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/zb + 32*CA^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^3 - 32*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (176*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (88*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (88*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (88*CA^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (88*CA^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (128*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (64*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (64*CA^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (272*CA^2*Log[Q2dmu2]^4)/27 - (CA*nf*Log[Q2dmu2]^4)/18 + 
   3*CA^2*Pi^2*Log[Q2dmu2]^4 - (457*CA^2*Log[Q2dmu2]^4)/(54*(-1 + zb)) + 
   (3*CA^2*Pi^2*Log[Q2dmu2]^4)/(2*(-1 + zb)) - (86*CA^2*zb*Log[Q2dmu2]^4)/
    27 + (CA*nf*zb*Log[Q2dmu2]^4)/18 - (3*CA^2*Pi^2*zb*Log[Q2dmu2]^4)/2 - 
   (457*CA^2*zb^2*Log[Q2dmu2]^4)/54 + (3*CA^2*Pi^2*zb^2*Log[Q2dmu2]^4)/2 - 
   (17*CA^2*del[zb]*Log[Q2dmu2]^4)/12 + (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^4)/
    72 + (116*CA^2*G[0, zb]*Log[Q2dmu2]^4)/9 + 
   (80*CA^2*G[0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (8*CA^2*zb*G[0, zb]*Log[Q2dmu2]^4)/9 + 
   (80*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/9 - 9*CA^2*G[1, zb]*Log[Q2dmu2]^4 - 
   (19*CA^2*G[1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (8*CA^2*G[1, zb]*Log[Q2dmu2]^4)/(3*zb) - CA^2*zb*G[1, zb]*Log[Q2dmu2]^4 - 
   (19*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/3 - 
   (64*CA^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (32*CA^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (32*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (32*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (44*CA^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (22*CA^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (22*CA^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (22*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (22*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (44*CA^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (22*CA^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (22*CA^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (22*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (22*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (32*CA^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CA^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (16*CA^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (16*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + (31*CA^2*Log[Q2dmu2]^5)/15 + 
   (7*CA^2*Log[Q2dmu2]^5)/(5*(-1 + zb)) + (CA^2*zb*Log[Q2dmu2]^5)/15 + 
   (7*CA^2*zb^2*Log[Q2dmu2]^5)/5 + (3*CA^2*del[zb]*Log[Q2dmu2]^5)/10 - 
   (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^5)/180 - 
   (16*CA^2*G[0, zb]*Log[Q2dmu2]^5)/5 - (8*CA^2*G[0, zb]*Log[Q2dmu2]^5)/
    (5*(-1 + zb)) + (8*CA^2*zb*G[0, zb]*Log[Q2dmu2]^5)/5 - 
   (8*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/5 + (32*CA^2*G[1, zb]*Log[Q2dmu2]^5)/
    15 + (16*CA^2*G[1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) - 
   (16*CA^2*G[1, zb]*Log[Q2dmu2]^5)/(15*zb) - 
   (16*CA^2*zb*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (16*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/15 - (4*CA^2*Log[Q2dmu2]^6)/9 - 
   (2*CA^2*Log[Q2dmu2]^6)/(9*(-1 + zb)) + (2*CA^2*zb*Log[Q2dmu2]^6)/9 - 
   (2*CA^2*zb^2*Log[Q2dmu2]^6)/9 - (CA^2*del[zb]*Log[Q2dmu2]^6)/10 + 
   (CA^2*del[zb]*Log[Q2dmu2]^7)/35 + (109*CA^2*PlusD[zb, 0])/2 - 
   (107*CA^2*Pi^2*PlusD[zb, 0])/12 + (247*CA^2*Pi^4*PlusD[zb, 0])/720 - 
   (485*CA^2*Pi^6*PlusD[zb, 0])/6048 - 49*CA^2*Log[Q2dmu2]*PlusD[zb, 0] + 
   (47*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/6 - 
   (247*CA^2*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/360 + 
   21*CA^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 
   (9*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/2 + 
   (247*CA^2*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/360 - 
   6*CA^2*Log[Q2dmu2]^3*PlusD[zb, 0] + 3*CA^2*Pi^2*Log[Q2dmu2]^3*
    PlusD[zb, 0] + (5*CA^2*Log[Q2dmu2]^4*PlusD[zb, 0])/3 - 
   (3*CA^2*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/2 - 
   (2*CA^2*Log[Q2dmu2]^5*PlusD[zb, 0])/3 + 
   (2*CA^2*Log[Q2dmu2]^6*PlusD[zb, 0])/9 - 50*CA^2*PlusD[zb, 1] + 
   9*CA^2*Pi^2*PlusD[zb, 1] - (113*CA^2*Pi^4*PlusD[zb, 1])/180 + 
   44*CA^2*Log[Q2dmu2]*PlusD[zb, 1] - (34*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/
    3 + (113*CA^2*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/90 - 
   20*CA^2*Log[Q2dmu2]^2*PlusD[zb, 1] + 
   (34*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/3 + 
   8*CA^2*Log[Q2dmu2]^3*PlusD[zb, 1] - 
   (68*CA^2*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/9 - 
   4*CA^2*Log[Q2dmu2]^4*PlusD[zb, 1] + (8*CA^2*Log[Q2dmu2]^5*PlusD[zb, 1])/
    5 + 24*CA^2*PlusD[zb, 2] - 8*CA^2*Pi^2*PlusD[zb, 2] + 
   (23*CA^2*Pi^4*PlusD[zb, 2])/45 - 24*CA^2*Log[Q2dmu2]*PlusD[zb, 2] + 
   16*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 2] + 16*CA^2*Log[Q2dmu2]^2*
    PlusD[zb, 2] - 16*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2] - 
   (32*CA^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 + 
   (16*CA^2*Log[Q2dmu2]^4*PlusD[zb, 2])/3 - (32*CA^2*PlusD[zb, 3])/3 + 
   (76*CA^2*Pi^2*PlusD[zb, 3])/9 + 16*CA^2*Log[Q2dmu2]*PlusD[zb, 3] - 
   (152*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/9 - 16*CA^2*Log[Q2dmu2]^2*
    PlusD[zb, 3] + (32*CA^2*Log[Q2dmu2]^3*PlusD[zb, 3])/3 + 
   (20*CA^2*PlusD[zb, 4])/3 - (22*CA^2*Pi^2*PlusD[zb, 4])/3 - 
   (40*CA^2*Log[Q2dmu2]*PlusD[zb, 4])/3 + 
   (40*CA^2*Log[Q2dmu2]^2*PlusD[zb, 4])/3 - (24*CA^2*PlusD[zb, 5])/5 + 
   (48*CA^2*Log[Q2dmu2]*PlusD[zb, 5])/5 + (136*CA^2*PlusD[zb, 6])/45 + 
   (56587*CA^2*Zeta[3])/162 + (161*CA*nf*Zeta[3])/54 - 
   (3479*CA^2*Pi^2*Zeta[3])/54 + (52597*CA^2*Zeta[3])/(162*(-1 + zb)) - 
   (10*CA*nf*Zeta[3])/(9*(-1 + zb)) - (2471*CA^2*Pi^2*Zeta[3])/
    (54*(-1 + zb)) + (25099*CA^2*zb*Zeta[3])/162 - 
   (161*CA*nf*zb*Zeta[3])/54 - (455*CA^2*Pi^2*zb*Zeta[3])/54 + 
   (27059*CA^2*zb^2*Zeta[3])/81 - (7*CA*nf*zb^2*Zeta[3])/18 - 
   (2471*CA^2*Pi^2*zb^2*Zeta[3])/54 + (77*CA^2*del[zb]*Zeta[3])/3 - 
   (119*CA^2*Pi^2*del[zb]*Zeta[3])/18 + (791*CA^2*Pi^4*del[zb]*Zeta[3])/
    1080 - (24085*CA^2*G[0, zb]*Zeta[3])/54 - (13*CA*nf*G[0, zb]*Zeta[3])/6 + 
   (1064*CA^2*Pi^2*G[0, zb]*Zeta[3])/9 - (10589*CA^2*G[0, zb]*Zeta[3])/
    (27*(-1 + zb)) + (532*CA^2*Pi^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (9943*CA^2*zb*G[0, zb]*Zeta[3])/54 + (13*CA*nf*zb*G[0, zb]*Zeta[3])/6 - 
   (532*CA^2*Pi^2*zb*G[0, zb]*Zeta[3])/9 - (10589*CA^2*zb^2*G[0, zb]*Zeta[3])/
    27 + (532*CA^2*Pi^2*zb^2*G[0, zb]*Zeta[3])/9 + 
   (8221*CA^2*G[1, zb]*Zeta[3])/27 + (13*CA*nf*G[1, zb]*Zeta[3])/9 - 
   (610*CA^2*Pi^2*G[1, zb]*Zeta[3])/9 + (6262*CA^2*G[1, zb]*Zeta[3])/
    (27*(-1 + zb)) - (305*CA^2*Pi^2*G[1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (110*CA^2*G[1, zb]*Zeta[3])/(3*zb) + (305*CA^2*Pi^2*G[1, zb]*Zeta[3])/
    (9*zb) + (2173*CA^2*zb*G[1, zb]*Zeta[3])/27 - 
   (13*CA*nf*zb*G[1, zb]*Zeta[3])/9 + (305*CA^2*Pi^2*zb*G[1, zb]*Zeta[3])/9 + 
   (7864*CA^2*zb^2*G[1, zb]*Zeta[3])/27 - 
   (305*CA^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/9 + (2044*CA^2*G[0, 0, zb]*Zeta[3])/
    3 + (1484*CA^2*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (364*CA^2*zb*G[0, 0, zb]*Zeta[3])/3 + (1484*CA^2*zb^2*G[0, 0, zb]*Zeta[3])/
    3 - 433*CA^2*G[0, 1, zb]*Zeta[3] - (941*CA^2*G[0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (358*CA^2*G[0, 1, zb]*Zeta[3])/(3*zb) - 
   75*CA^2*zb*G[0, 1, zb]*Zeta[3] - (941*CA^2*zb^2*G[0, 1, zb]*Zeta[3])/3 - 
   (3788*CA^2*G[1, 0, zb]*Zeta[3])/9 - (2614*CA^2*G[1, 0, zb]*Zeta[3])/
    (9*(-1 + zb)) + (358*CA^2*G[1, 0, zb]*Zeta[3])/(3*zb) - 
   (416*CA^2*zb*G[1, 0, zb]*Zeta[3])/9 - (3164*CA^2*zb^2*G[1, 0, zb]*Zeta[3])/
    9 + (2320*CA^2*G[1, 1, zb]*Zeta[3])/9 + (176*CA^2*G[1, 1, zb]*Zeta[3])/
    (-1 + zb) - (220*CA^2*G[1, 1, zb]*Zeta[3])/(3*zb) + 
   (226*CA^2*zb*G[1, 1, zb]*Zeta[3])/9 + (2002*CA^2*zb^2*G[1, 1, zb]*Zeta[3])/
    9 - 1344*CA^2*G[0, 0, 0, zb]*Zeta[3] - (672*CA^2*G[0, 0, 0, zb]*Zeta[3])/
    (-1 + zb) + 672*CA^2*zb*G[0, 0, 0, zb]*Zeta[3] - 
   672*CA^2*zb^2*G[0, 0, 0, zb]*Zeta[3] + (2536*CA^2*G[0, 0, 1, zb]*Zeta[3])/
    3 + (1268*CA^2*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (1268*CA^2*G[0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (1268*CA^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (1268*CA^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 + 828*CA^2*G[0, 1, 0, zb]*
    Zeta[3] + (414*CA^2*G[0, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (414*CA^2*G[0, 1, 0, zb]*Zeta[3])/zb - 414*CA^2*zb*G[0, 1, 0, zb]*
    Zeta[3] + 414*CA^2*zb^2*G[0, 1, 0, zb]*Zeta[3] - 
   496*CA^2*G[0, 1, 1, zb]*Zeta[3] - (248*CA^2*G[0, 1, 1, zb]*Zeta[3])/
    (-1 + zb) + (248*CA^2*G[0, 1, 1, zb]*Zeta[3])/zb + 
   248*CA^2*zb*G[0, 1, 1, zb]*Zeta[3] - 248*CA^2*zb^2*G[0, 1, 1, zb]*
    Zeta[3] + 828*CA^2*G[1, 0, 0, zb]*Zeta[3] + 
   (414*CA^2*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (414*CA^2*G[1, 0, 0, zb]*Zeta[3])/zb - 414*CA^2*zb*G[1, 0, 0, zb]*
    Zeta[3] + 414*CA^2*zb^2*G[1, 0, 0, zb]*Zeta[3] - 
   544*CA^2*G[1, 0, 1, zb]*Zeta[3] - (272*CA^2*G[1, 0, 1, zb]*Zeta[3])/
    (-1 + zb) + (272*CA^2*G[1, 0, 1, zb]*Zeta[3])/zb + 
   272*CA^2*zb*G[1, 0, 1, zb]*Zeta[3] - 272*CA^2*zb^2*G[1, 0, 1, zb]*
    Zeta[3] - (1432*CA^2*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (716*CA^2*G[1, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (716*CA^2*G[1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (716*CA^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (716*CA^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (880*CA^2*G[1, 1, 1, zb]*Zeta[3])/3 + (440*CA^2*G[1, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (440*CA^2*G[1, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (440*CA^2*zb*G[1, 1, 1, zb]*Zeta[3])/3 + 
   (440*CA^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/3 - (7249*CA^2*Log[Q2dmu2]*Zeta[3])/
    27 - (13*CA*nf*Log[Q2dmu2]*Zeta[3])/9 + 
   (224*CA^2*Pi^2*Log[Q2dmu2]*Zeta[3])/3 - (6280*CA^2*Log[Q2dmu2]*Zeta[3])/
    (27*(-1 + zb)) + (112*CA^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (2773*CA^2*zb*Log[Q2dmu2]*Zeta[3])/27 + (13*CA*nf*zb*Log[Q2dmu2]*Zeta[3])/
    9 - (112*CA^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/3 - 
   (6280*CA^2*zb^2*Log[Q2dmu2]*Zeta[3])/27 + 
   (112*CA^2*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/3 - 
   (70*CA^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (119*CA^2*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (3556*CA^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (2548*CA^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (532*CA^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (2548*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (764*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (176*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (220*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (80*CA^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (616*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (2240*CA^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1120*CA^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (1120*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1120*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1432*CA^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (716*CA^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (716*CA^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (716*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (716*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1432*CA^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (716*CA^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (716*CA^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (716*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (716*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (880*CA^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (440*CA^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (440*CA^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (440*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (440*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   126*CA^2*Log[Q2dmu2]^2*Zeta[3] + (266*CA^2*Log[Q2dmu2]^2*Zeta[3])/
    (3*(-1 + zb)) + 14*CA^2*zb*Log[Q2dmu2]^2*Zeta[3] + 
   (266*CA^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/3 + 14*CA^2*del[zb]*Log[Q2dmu2]^2*
    Zeta[3] - (119*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   224*CA^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (112*CA^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   112*CA^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 112*CA^2*zb^2*G[0, zb]*
    Log[Q2dmu2]^2*Zeta[3] + (440*CA^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (220*CA^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (220*CA^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) - 
   (220*CA^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (220*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (448*CA^2*Log[Q2dmu2]^3*Zeta[3])/9 - (224*CA^2*Log[Q2dmu2]^3*Zeta[3])/
    (9*(-1 + zb)) + (224*CA^2*zb*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (224*CA^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (28*CA^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/3 + 
   (14*CA^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/3 - 28*CA^2*PlusD[zb, 0]*Zeta[3] + 
   (56*CA^2*Pi^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (112*CA^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 - 
   (112*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 - 
   (112*CA^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (224*CA^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 + 
   56*CA^2*PlusD[zb, 1]*Zeta[3] - (532*CA^2*Pi^2*PlusD[zb, 1]*Zeta[3])/9 - 
   112*CA^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] + 112*CA^2*Log[Q2dmu2]^2*
    PlusD[zb, 1]*Zeta[3] - (280*CA^2*PlusD[zb, 2]*Zeta[3])/3 + 
   (560*CA^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 + 
   112*CA^2*PlusD[zb, 3]*Zeta[3] - (1960*CA^2*Zeta[3]^2)/9 - 
   (980*CA^2*Zeta[3]^2)/(9*(-1 + zb)) + (980*CA^2*zb*Zeta[3]^2)/9 - 
   (980*CA^2*zb^2*Zeta[3]^2)/9 - (98*CA^2*del[zb]*Zeta[3]^2)/3 + 
   (196*CA^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/3 + 
   (980*CA^2*PlusD[zb, 0]*Zeta[3]^2)/9 + (2263*CA^2*Zeta[5])/5 + 
   (1643*CA^2*Zeta[5])/(5*(-1 + zb)) + (403*CA^2*zb*Zeta[5])/5 + 
   (1643*CA^2*zb^2*Zeta[5])/5 + (186*CA^2*del[zb]*Zeta[5])/5 - 
   (589*CA^2*Pi^2*del[zb]*Zeta[5])/15 - (4464*CA^2*G[0, zb]*Zeta[5])/5 - 
   (2232*CA^2*G[0, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (2232*CA^2*zb*G[0, zb]*Zeta[5])/5 - (2232*CA^2*zb^2*G[0, zb]*Zeta[5])/5 + 
   (2716*CA^2*G[1, zb]*Zeta[5])/5 + (1358*CA^2*G[1, zb]*Zeta[5])/
    (5*(-1 + zb)) - (1358*CA^2*G[1, zb]*Zeta[5])/(5*zb) - 
   (1358*CA^2*zb*G[1, zb]*Zeta[5])/5 + (1358*CA^2*zb^2*G[1, zb]*Zeta[5])/5 - 
   496*CA^2*Log[Q2dmu2]*Zeta[5] - (248*CA^2*Log[Q2dmu2]*Zeta[5])/(-1 + zb) + 
   248*CA^2*zb*Log[Q2dmu2]*Zeta[5] - 248*CA^2*zb^2*Log[Q2dmu2]*Zeta[5] - 
   (372*CA^2*del[zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (372*CA^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/5 - 124*CA^2*PlusD[zb, 0]*
    Zeta[5] + 248*CA^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5] + 
   (2232*CA^2*PlusD[zb, 1]*Zeta[5])/5 + (2286*CA^2*del[zb]*Zeta[7])/7) + 
 ep^4*((-229799*CA^2)/192 + (1983397*CA*nf)/46656 + 
   (11636837*CA^2*Pi^2)/23328 - (3541*CA*nf*Pi^2)/2592 - 
   (4819*CA^2*Pi^4)/486 + (221*CA*nf*Pi^4)/4320 + (1193*CA^2*Pi^6)/4032 - 
   (49681541*CA^2)/(46656*(-1 + zb)) + (118031*CA*nf)/(1728*(-1 + zb)) + 
   (11171645*CA^2*Pi^2)/(23328*(-1 + zb)) - (3167*CA*nf*Pi^2)/
    (864*(-1 + zb)) - (89081*CA^2*Pi^4)/(9720*(-1 + zb)) + 
   (17*CA*nf*Pi^4)/(2160*(-1 + zb)) + (2609*CA^2*Pi^6)/(12096*(-1 + zb)) - 
   (48337765*CA^2*zb)/46656 + (1303301*CA*nf*zb)/46656 + 
   (3963869*CA^2*Pi^2*zb)/23328 - (1309*CA*nf*Pi^2*zb)/2592 - 
   (44881*CA^2*Pi^4*zb)/19440 - (221*CA*nf*Pi^4*zb)/4320 + 
   (223*CA^2*Pi^6*zb)/4032 - (911354*CA^2*zb^2)/729 + 
   (28295*CA*nf*zb^2)/972 + (1414801*CA^2*Pi^2*zb^2)/2916 - 
   (245*CA*nf*Pi^2*zb^2)/108 - (332627*CA^2*Pi^4*zb^2)/38880 + 
   (67*CA*nf*Pi^4*zb^2)/4320 + (2609*CA^2*Pi^6*zb^2)/12096 - 
   (969*CA^2*del[zb])/8 + (1087*CA^2*Pi^2*del[zb])/48 - 
   (2659*CA^2*Pi^4*del[zb])/2880 + (187*CA^2*Pi^6*del[zb])/8064 + 
   (99713*CA^2*Pi^8*del[zb])/4838400 + (8567887*CA^2*G[0, zb])/7776 - 
   (15575*CA*nf*G[0, zb])/864 - (1640257*CA^2*Pi^2*G[0, zb])/3888 - 
   (241*CA*nf*Pi^2*G[0, zb])/432 + (60563*CA^2*Pi^4*G[0, zb])/12960 - 
   (11*CA*nf*Pi^4*G[0, zb])/480 - (149*CA^2*Pi^6*G[0, zb])/252 + 
   (7760359*CA^2*G[0, zb])/(7776*(-1 + zb)) - (134717*CA*nf*G[0, zb])/
    (2592*(-1 + zb)) - (1573243*CA^2*Pi^2*G[0, zb])/(3888*(-1 + zb)) + 
   (827*CA*nf*Pi^2*G[0, zb])/(432*(-1 + zb)) + (5213*CA^2*Pi^4*G[0, zb])/
    (1296*(-1 + zb)) - (149*CA^2*Pi^6*G[0, zb])/(504*(-1 + zb)) + 
   (8422367*CA^2*zb*G[0, zb])/7776 - (24391*CA*nf*zb*G[0, zb])/864 - 
   (647725*CA^2*Pi^2*zb*G[0, zb])/3888 + (161*CA*nf*Pi^2*zb*G[0, zb])/144 + 
   (18881*CA^2*Pi^4*zb*G[0, zb])/12960 + (11*CA*nf*Pi^4*zb*G[0, zb])/480 + 
   (149*CA^2*Pi^6*zb*G[0, zb])/504 + (280256*CA^2*zb^2*G[0, zb])/243 - 
   (3095*CA*nf*zb^2*G[0, zb])/162 - (99064*CA^2*Pi^2*zb^2*G[0, zb])/243 + 
   (55*CA*nf*Pi^2*zb^2*G[0, zb])/54 + (5213*CA^2*Pi^4*zb^2*G[0, zb])/1296 - 
   (149*CA^2*Pi^6*zb^2*G[0, zb])/504 - (10034863*CA^2*G[1, zb])/11664 + 
   (71485*CA*nf*G[1, zb])/3888 + (459295*CA^2*Pi^2*G[1, zb])/1944 + 
   (7*CA*nf*Pi^2*G[1, zb])/216 - (592*CA^2*Pi^4*G[1, zb])/405 + 
   (11*CA*nf*Pi^4*G[1, zb])/720 + (356*CA^2*Pi^6*G[1, zb])/945 - 
   (9806647*CA^2*G[1, zb])/(11664*(-1 + zb)) + (53159*CA*nf*G[1, zb])/
    (1296*(-1 + zb)) + (520849*CA^2*Pi^2*G[1, zb])/(1944*(-1 + zb)) - 
   (349*CA*nf*Pi^2*G[1, zb])/(216*(-1 + zb)) - (24733*CA^2*Pi^4*G[1, zb])/
    (6480*(-1 + zb)) + (178*CA^2*Pi^6*G[1, zb])/(945*(-1 + zb)) + 
   (26*CA^2*G[1, zb])/zb - (55*CA^2*Pi^2*G[1, zb])/(6*zb) + 
   (2*CA^2*Pi^4*G[1, zb])/(9*zb) - (178*CA^2*Pi^6*G[1, zb])/(945*zb) - 
   (10364695*CA^2*zb*G[1, zb])/11664 + (58925*CA*nf*zb*G[1, zb])/3888 + 
   (317377*CA^2*Pi^2*zb*G[1, zb])/1944 - (101*CA*nf*Pi^2*zb*G[1, zb])/216 - 
   (12887*CA^2*Pi^4*zb*G[1, zb])/3240 - (11*CA*nf*Pi^4*zb*G[1, zb])/720 - 
   (178*CA^2*Pi^6*zb*G[1, zb])/945 - (1368725*CA^2*zb^2*G[1, zb])/1458 + 
   (3095*CA*nf*zb^2*G[1, zb])/162 + (208673*CA^2*Pi^2*zb^2*G[1, zb])/972 - 
   (55*CA*nf*Pi^2*zb^2*G[1, zb])/54 + (1967*CA^2*Pi^4*zb^2*G[1, zb])/6480 + 
   (178*CA^2*Pi^6*zb^2*G[1, zb])/945 - (6624767*CA^2*G[0, 0, zb])/3888 - 
   (257*CA*nf*G[0, 0, zb])/48 + (9787*CA^2*Pi^2*G[0, 0, zb])/24 + 
   (53*CA*nf*Pi^2*G[0, 0, zb])/36 - (1379*CA^2*Pi^4*G[0, 0, zb])/540 - 
   (6308111*CA^2*G[0, 0, zb])/(3888*(-1 + zb)) + 
   (5189*CA*nf*G[0, 0, zb])/(144*(-1 + zb)) + (3095*CA^2*Pi^2*G[0, 0, zb])/
    (8*(-1 + zb)) - (47*CA*nf*Pi^2*G[0, 0, zb])/(72*(-1 + zb)) - 
   (827*CA^2*Pi^4*G[0, 0, zb])/(540*(-1 + zb)) - 
   (5301479*CA^2*zb*G[0, 0, zb])/3888 + (12727*CA*nf*zb*G[0, 0, zb])/432 + 
   (13027*CA^2*Pi^2*zb*G[0, 0, zb])/72 - (53*CA*nf*Pi^2*zb*G[0, 0, zb])/36 + 
   (277*CA^2*Pi^4*zb*G[0, 0, zb])/540 - (430586*CA^2*zb^2*G[0, 0, zb])/243 + 
   (98*CA*nf*zb^2*G[0, 0, zb])/9 + (3508*CA^2*Pi^2*zb^2*G[0, 0, zb])/9 - 
   (5*CA*nf*Pi^2*zb^2*G[0, 0, zb])/18 - (827*CA^2*Pi^4*zb^2*G[0, 0, zb])/
    540 + (2834113*CA^2*G[0, 1, zb])/1944 - (13*CA*nf*G[0, 1, zb])/216 - 
   (754*CA^2*Pi^2*G[0, 1, zb])/3 - (8*CA*nf*Pi^2*G[0, 1, zb])/9 + 
   (527*CA^2*Pi^4*G[0, 1, zb])/720 + (2784937*CA^2*G[0, 1, zb])/
    (1944*(-1 + zb)) - (1991*CA*nf*G[0, 1, zb])/(72*(-1 + zb)) - 
   (719*CA^2*Pi^2*G[0, 1, zb])/(3*(-1 + zb)) + (19*CA*nf*Pi^2*G[0, 1, zb])/
    (36*(-1 + zb)) + (119*CA^2*Pi^4*G[0, 1, zb])/(240*(-1 + zb)) - 
   (41*CA^2*G[0, 1, zb])/zb + (77*CA^2*Pi^2*G[0, 1, zb])/(6*zb) - 
   (17*CA^2*Pi^4*G[0, 1, zb])/(72*zb) + (2225785*CA^2*zb*G[0, 1, zb])/1944 - 
   (3709*CA*nf*zb*G[0, 1, zb])/216 - (2143*CA^2*Pi^2*zb*G[0, 1, zb])/18 + 
   (8*CA*nf*Pi^2*zb*G[0, 1, zb])/9 + (17*CA^2*Pi^4*zb*G[0, 1, zb])/720 + 
   (745741*CA^2*zb^2*G[0, 1, zb])/486 - (98*CA*nf*zb^2*G[0, 1, zb])/9 - 
   (8741*CA^2*Pi^2*zb^2*G[0, 1, zb])/36 + (5*CA*nf*Pi^2*zb^2*G[0, 1, zb])/
    18 + (119*CA^2*Pi^4*zb^2*G[0, 1, zb])/240 + (91367*CA^2*G[1, 0, zb])/72 - 
   (13*CA*nf*G[1, 0, zb])/216 - (25717*CA^2*Pi^2*G[1, 0, zb])/108 - 
   (8*CA*nf*Pi^2*G[1, 0, zb])/9 + (44*CA^2*Pi^4*G[1, 0, zb])/45 + 
   (1628309*CA^2*G[1, 0, zb])/(1944*(-1 + zb)) - 
   (1991*CA*nf*G[1, 0, zb])/(72*(-1 + zb)) - (75319*CA^2*Pi^2*G[1, 0, zb])/
    (324*(-1 + zb)) + (19*CA*nf*Pi^2*G[1, 0, zb])/(36*(-1 + zb)) + 
   (1267*CA^2*Pi^4*G[1, 0, zb])/(1080*(-1 + zb)) - (41*CA^2*G[1, 0, zb])/zb + 
   (77*CA^2*Pi^2*G[1, 0, zb])/(6*zb) - (17*CA^2*Pi^4*G[1, 0, zb])/(72*zb) + 
   (93989*CA^2*zb*G[1, 0, zb])/216 - (3709*CA*nf*zb*G[1, 0, zb])/216 - 
   (13063*CA^2*Pi^2*zb*G[1, 0, zb])/108 + (8*CA*nf*Pi^2*zb*G[1, 0, zb])/9 + 
   (11*CA^2*Pi^4*zb*G[1, 0, zb])/12 + (42790*CA^2*zb^2*G[1, 0, zb])/27 - 
   (98*CA*nf*zb^2*G[1, 0, zb])/9 - (12287*CA^2*Pi^2*zb^2*G[1, 0, zb])/54 + 
   (5*CA*nf*Pi^2*zb^2*G[1, 0, zb])/18 - (6*CA^2*Pi^4*zb^2*G[1, 0, zb])/5 - 
   (1098655*CA^2*G[1, 1, zb])/972 + (1189*CA*nf*G[1, 1, zb])/324 + 
   (14416*CA^2*Pi^2*G[1, 1, zb])/81 + (CA*nf*Pi^2*G[1, 1, zb])/2 - 
   (1937*CA^2*Pi^4*G[1, 1, zb])/1080 - (705695*CA^2*G[1, 1, zb])/
    (972*(-1 + zb)) + (2383*CA*nf*G[1, 1, zb])/(108*(-1 + zb)) + 
   (4439*CA^2*Pi^2*G[1, 1, zb])/(27*(-1 + zb)) - (4*CA*nf*Pi^2*G[1, 1, zb])/
    (9*(-1 + zb)) - (1723*CA^2*Pi^4*G[1, 1, zb])/(1080*(-1 + zb)) + 
   (9*CA^2*G[1, 1, zb])/zb - (25*CA^2*Pi^2*G[1, 1, zb])/(3*zb) + 
   (4*CA^2*Pi^4*G[1, 1, zb])/(9*zb) - (245233*CA^2*zb*G[1, 1, zb])/972 + 
   (2909*CA*nf*zb*G[1, 1, zb])/324 + (25723*CA^2*Pi^2*zb*G[1, 1, zb])/324 - 
   (CA*nf*Pi^2*zb*G[1, 1, zb])/2 - (112*CA^2*Pi^4*zb*G[1, 1, zb])/135 - 
   (350011*CA^2*zb^2*G[1, 1, zb])/243 + (98*CA*nf*zb^2*G[1, 1, zb])/9 + 
   (56755*CA^2*Pi^2*zb^2*G[1, 1, zb])/324 - (5*CA*nf*Pi^2*zb^2*G[1, 1, zb])/
    18 - (13*CA^2*Pi^4*zb^2*G[1, 1, zb])/54 + (1674655*CA^2*G[0, 0, 0, zb])/
    648 + (1691*CA*nf*G[0, 0, 0, zb])/72 - (32989*CA^2*Pi^2*G[0, 0, 0, zb])/
    72 - (9*CA*nf*Pi^2*G[0, 0, 0, zb])/8 + (20*CA^2*Pi^4*G[0, 0, 0, zb])/9 + 
   (1622653*CA^2*G[0, 0, 0, zb])/(648*(-1 + zb)) - 
   (1513*CA*nf*G[0, 0, 0, zb])/(72*(-1 + zb)) - 
   (14711*CA^2*Pi^2*G[0, 0, 0, zb])/(36*(-1 + zb)) + 
   (10*CA^2*Pi^4*G[0, 0, 0, zb])/(9*(-1 + zb)) + 
   (1078291*CA^2*zb*G[0, 0, 0, zb])/648 - (249*CA*nf*zb*G[0, 0, 0, zb])/8 - 
   (14243*CA^2*Pi^2*zb*G[0, 0, 0, zb])/72 + (9*CA*nf*Pi^2*zb*G[0, 0, 0, zb])/
    8 - (10*CA^2*Pi^4*zb*G[0, 0, 0, zb])/9 + 
   (432121*CA^2*zb^2*G[0, 0, 0, zb])/162 - (44*CA*nf*zb^2*G[0, 0, 0, zb])/9 - 
   (14711*CA^2*Pi^2*zb^2*G[0, 0, 0, zb])/36 + 
   (10*CA^2*Pi^4*zb^2*G[0, 0, 0, zb])/9 - (691489*CA^2*G[0, 0, 1, zb])/324 - 
   (505*CA*nf*G[0, 0, 1, zb])/36 + (30575*CA^2*Pi^2*G[0, 0, 1, zb])/108 + 
   (3*CA*nf*Pi^2*G[0, 0, 1, zb])/4 + (13*CA^2*Pi^4*G[0, 0, 1, zb])/18 - 
   (678259*CA^2*G[0, 0, 1, zb])/(324*(-1 + zb)) + 
   (563*CA*nf*G[0, 0, 1, zb])/(36*(-1 + zb)) + 
   (6845*CA^2*Pi^2*G[0, 0, 1, zb])/(27*(-1 + zb)) + 
   (13*CA^2*Pi^4*G[0, 0, 1, zb])/(36*(-1 + zb)) + 
   (62*CA^2*G[0, 0, 1, zb])/zb - (91*CA^2*Pi^2*G[0, 0, 1, zb])/(3*zb) - 
   (13*CA^2*Pi^4*G[0, 0, 1, zb])/(36*zb) - (442885*CA^2*zb*G[0, 0, 1, zb])/
    324 + (233*CA*nf*zb*G[0, 0, 1, zb])/12 + 
   (13685*CA^2*Pi^2*zb*G[0, 0, 1, zb])/108 - (3*CA*nf*Pi^2*zb*G[0, 0, 1, zb])/
    4 - (13*CA^2*Pi^4*zb*G[0, 0, 1, zb])/36 - 
   (178918*CA^2*zb^2*G[0, 0, 1, zb])/81 + (44*CA*nf*zb^2*G[0, 0, 1, zb])/9 + 
   (6845*CA^2*Pi^2*zb^2*G[0, 0, 1, zb])/27 + 
   (13*CA^2*Pi^4*zb^2*G[0, 0, 1, zb])/36 - (587741*CA^2*G[0, 1, 0, zb])/324 - 
   (505*CA*nf*G[0, 1, 0, zb])/36 + (29465*CA^2*Pi^2*G[0, 1, 0, zb])/108 + 
   (3*CA*nf*Pi^2*G[0, 1, 0, zb])/4 + (97*CA^2*Pi^4*G[0, 1, 0, zb])/180 - 
   (574835*CA^2*G[0, 1, 0, zb])/(324*(-1 + zb)) + 
   (563*CA*nf*G[0, 1, 0, zb])/(36*(-1 + zb)) + 
   (6581*CA^2*Pi^2*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
   (97*CA^2*Pi^4*G[0, 1, 0, zb])/(360*(-1 + zb)) + 
   (61*CA^2*G[0, 1, 0, zb])/zb - (179*CA^2*Pi^2*G[0, 1, 0, zb])/(6*zb) - 
   (97*CA^2*Pi^4*G[0, 1, 0, zb])/(360*zb) - (392597*CA^2*zb*G[0, 1, 0, zb])/
    324 + (233*CA*nf*zb*G[0, 1, 0, zb])/12 + 
   (13061*CA^2*Pi^2*zb*G[0, 1, 0, zb])/108 - (3*CA*nf*Pi^2*zb*G[0, 1, 0, zb])/
    4 - (97*CA^2*Pi^4*zb*G[0, 1, 0, zb])/360 - 
   (153062*CA^2*zb^2*G[0, 1, 0, zb])/81 + (44*CA*nf*zb^2*G[0, 1, 0, zb])/9 + 
   (6581*CA^2*Pi^2*zb^2*G[0, 1, 0, zb])/27 + 
   (97*CA^2*Pi^4*zb^2*G[0, 1, 0, zb])/360 + (119737*CA^2*G[0, 1, 1, zb])/81 + 
   (139*CA*nf*G[0, 1, 1, zb])/18 - (20869*CA^2*Pi^2*G[0, 1, 1, zb])/108 - 
   (CA*nf*Pi^2*G[0, 1, 1, zb])/2 + (76*CA^2*Pi^4*G[0, 1, 1, zb])/45 + 
   (118126*CA^2*G[0, 1, 1, zb])/(81*(-1 + zb)) - (217*CA*nf*G[0, 1, 1, zb])/
    (18*(-1 + zb)) - (18691*CA^2*Pi^2*G[0, 1, 1, zb])/(108*(-1 + zb)) + 
   (38*CA^2*Pi^4*G[0, 1, 1, zb])/(45*(-1 + zb)) - 
   (34*CA^2*G[0, 1, 1, zb])/zb + (62*CA^2*Pi^2*G[0, 1, 1, zb])/(3*zb) - 
   (38*CA^2*Pi^4*G[0, 1, 1, zb])/(45*zb) + (78163*CA^2*zb*G[0, 1, 1, zb])/
    81 - (209*CA*nf*zb*G[0, 1, 1, zb])/18 - 
   (9499*CA^2*Pi^2*zb*G[0, 1, 1, zb])/108 + (CA*nf*Pi^2*zb*G[0, 1, 1, zb])/
    2 - (38*CA^2*Pi^4*zb*G[0, 1, 1, zb])/45 + 
   (249257*CA^2*zb^2*G[0, 1, 1, zb])/162 - (44*CA*nf*zb^2*G[0, 1, 1, zb])/9 - 
   (18691*CA^2*Pi^2*zb^2*G[0, 1, 1, zb])/108 + 
   (38*CA^2*Pi^4*zb^2*G[0, 1, 1, zb])/45 - (600181*CA^2*G[1, 0, 0, zb])/324 - 
   (505*CA*nf*G[1, 0, 0, zb])/36 + (29305*CA^2*Pi^2*G[1, 0, 0, zb])/108 + 
   (3*CA*nf*Pi^2*G[1, 0, 0, zb])/4 + (97*CA^2*Pi^4*G[1, 0, 0, zb])/180 - 
   (394555*CA^2*G[1, 0, 0, zb])/(324*(-1 + zb)) + 
   (563*CA*nf*G[1, 0, 0, zb])/(36*(-1 + zb)) + 
   (6247*CA^2*Pi^2*G[1, 0, 0, zb])/(27*(-1 + zb)) + 
   (97*CA^2*Pi^4*G[1, 0, 0, zb])/(360*(-1 + zb)) + 
   (61*CA^2*G[1, 0, 0, zb])/zb - (179*CA^2*Pi^2*G[1, 0, 0, zb])/(6*zb) - 
   (97*CA^2*Pi^4*G[1, 0, 0, zb])/(360*zb) - (102343*CA^2*zb*G[1, 0, 0, zb])/
    324 + (233*CA*nf*zb*G[1, 0, 0, zb])/12 + 
   (5669*CA^2*Pi^2*zb*G[1, 0, 0, zb])/54 - (3*CA*nf*Pi^2*zb*G[1, 0, 0, zb])/
    4 - (97*CA^2*Pi^4*zb*G[1, 0, 0, zb])/360 - 
   (353609*CA^2*zb^2*G[1, 0, 0, zb])/162 + (44*CA*nf*zb^2*G[1, 0, 0, zb])/9 + 
   (26857*CA^2*Pi^2*zb^2*G[1, 0, 0, zb])/108 + 
   (97*CA^2*Pi^4*zb^2*G[1, 0, 0, zb])/360 + (249605*CA^2*G[1, 0, 1, zb])/
    162 + (139*CA*nf*G[1, 0, 1, zb])/18 - (4819*CA^2*Pi^2*G[1, 0, 1, zb])/
    27 - (CA*nf*Pi^2*G[1, 0, 1, zb])/2 - (74*CA^2*Pi^4*G[1, 0, 1, zb])/45 + 
   (169295*CA^2*G[1, 0, 1, zb])/(162*(-1 + zb)) - 
   (217*CA*nf*G[1, 0, 1, zb])/(18*(-1 + zb)) - 
   (7985*CA^2*Pi^2*G[1, 0, 1, zb])/(54*(-1 + zb)) - 
   (37*CA^2*Pi^4*G[1, 0, 1, zb])/(45*(-1 + zb)) - 
   (34*CA^2*G[1, 0, 1, zb])/zb + (56*CA^2*Pi^2*G[1, 0, 1, zb])/(3*zb) + 
   (37*CA^2*Pi^4*G[1, 0, 1, zb])/(45*zb) + (42755*CA^2*zb*G[1, 0, 1, zb])/
    162 - (209*CA*nf*zb*G[1, 0, 1, zb])/18 - 
   (1771*CA^2*Pi^2*zb*G[1, 0, 1, zb])/27 + (CA*nf*Pi^2*zb*G[1, 0, 1, zb])/2 + 
   (37*CA^2*Pi^4*zb*G[1, 0, 1, zb])/45 + (146200*CA^2*zb^2*G[1, 0, 1, zb])/
    81 - (44*CA*nf*zb^2*G[1, 0, 1, zb])/9 - 
   (9053*CA^2*Pi^2*zb^2*G[1, 0, 1, zb])/54 - 
   (37*CA^2*Pi^4*zb^2*G[1, 0, 1, zb])/45 + (197407*CA^2*G[1, 1, 0, zb])/162 + 
   (139*CA*nf*G[1, 1, 0, zb])/18 - (3169*CA^2*Pi^2*G[1, 1, 0, zb])/18 - 
   (CA*nf*Pi^2*G[1, 1, 0, zb])/2 + (17*CA^2*Pi^4*G[1, 1, 0, zb])/18 + 
   (117421*CA^2*G[1, 1, 0, zb])/(162*(-1 + zb)) - 
   (217*CA*nf*G[1, 1, 0, zb])/(18*(-1 + zb)) - 
   (1306*CA^2*Pi^2*G[1, 1, 0, zb])/(9*(-1 + zb)) + 
   (17*CA^2*Pi^4*G[1, 1, 0, zb])/(36*(-1 + zb)) - 
   (32*CA^2*G[1, 1, 0, zb])/zb + (19*CA^2*Pi^2*G[1, 1, 0, zb])/zb - 
   (17*CA^2*Pi^4*G[1, 1, 0, zb])/(36*zb) + (17773*CA^2*zb*G[1, 1, 0, zb])/
    162 - (209*CA*nf*zb*G[1, 1, 0, zb])/18 - 
   (379*CA^2*Pi^2*zb*G[1, 1, 0, zb])/6 + (CA*nf*Pi^2*zb*G[1, 1, 0, zb])/2 - 
   (17*CA^2*Pi^4*zb*G[1, 1, 0, zb])/36 + (120263*CA^2*zb^2*G[1, 1, 0, zb])/
    81 - (44*CA*nf*zb^2*G[1, 1, 0, zb])/9 - 
   (1484*CA^2*Pi^2*zb^2*G[1, 1, 0, zb])/9 + 
   (17*CA^2*Pi^4*zb^2*G[1, 1, 0, zb])/36 - (26302*CA^2*G[1, 1, 1, zb])/27 - 
   (95*CA*nf*G[1, 1, 1, zb])/27 + (3442*CA^2*Pi^2*G[1, 1, 1, zb])/27 + 
   (CA*nf*Pi^2*G[1, 1, 1, zb])/3 - (16*CA^2*Pi^4*G[1, 1, 1, zb])/9 - 
   (1829*CA^2*G[1, 1, 1, zb])/(3*(-1 + zb)) + (29*CA*nf*G[1, 1, 1, zb])/
    (3*(-1 + zb)) + (2797*CA^2*Pi^2*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
   (8*CA^2*Pi^4*G[1, 1, 1, zb])/(9*(-1 + zb)) + (17*CA^2*G[1, 1, 1, zb])/zb - 
   (40*CA^2*Pi^2*G[1, 1, 1, zb])/(3*zb) + (8*CA^2*Pi^4*G[1, 1, 1, zb])/
    (9*zb) - (2776*CA^2*zb*G[1, 1, 1, zb])/27 + (173*CA*nf*zb*G[1, 1, 1, zb])/
    27 + (4873*CA^2*Pi^2*zb*G[1, 1, 1, zb])/108 - 
   (CA*nf*Pi^2*zb*G[1, 1, 1, zb])/3 + (8*CA^2*Pi^4*zb*G[1, 1, 1, zb])/9 - 
   (10571*CA^2*zb^2*G[1, 1, 1, zb])/9 + (44*CA*nf*zb^2*G[1, 1, 1, zb])/9 + 
   (13057*CA^2*Pi^2*zb^2*G[1, 1, 1, zb])/108 - 
   (8*CA^2*Pi^4*zb^2*G[1, 1, 1, zb])/9 - (397915*CA^2*G[0, 0, 0, 0, zb])/
    108 - (181*CA*nf*G[0, 0, 0, 0, zb])/6 + 
   (5852*CA^2*Pi^2*G[0, 0, 0, 0, zb])/9 - (380581*CA^2*G[0, 0, 0, 0, zb])/
    (108*(-1 + zb)) + (97*CA*nf*G[0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (4268*CA^2*Pi^2*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (213145*CA^2*zb*G[0, 0, 0, 0, zb])/108 + (181*CA*nf*zb*G[0, 0, 0, 0, zb])/
    6 + (1100*CA^2*Pi^2*zb*G[0, 0, 0, 0, zb])/9 - 
   (99130*CA^2*zb^2*G[0, 0, 0, 0, zb])/27 + (4*CA*nf*zb^2*G[0, 0, 0, 0, zb])/
    3 + (4268*CA^2*Pi^2*zb^2*G[0, 0, 0, 0, zb])/9 + 
   (157157*CA^2*G[0, 0, 0, 1, zb])/54 + (59*CA*nf*G[0, 0, 0, 1, zb])/3 - 
   (3569*CA^2*Pi^2*G[0, 0, 0, 1, zb])/9 + (151163*CA^2*G[0, 0, 0, 1, zb])/
    (54*(-1 + zb)) - (35*CA*nf*G[0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (2615*CA^2*Pi^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (132*CA^2*G[0, 0, 0, 1, zb])/zb + (106*CA^2*Pi^2*G[0, 0, 0, 1, zb])/zb + 
   (85103*CA^2*zb*G[0, 0, 0, 1, zb])/54 - (59*CA*nf*zb*G[0, 0, 0, 1, zb])/3 - 
   (707*CA^2*Pi^2*zb*G[0, 0, 0, 1, zb])/9 + 
   (78394*CA^2*zb^2*G[0, 0, 0, 1, zb])/27 - (4*CA*nf*zb^2*G[0, 0, 0, 1, zb])/
    3 - (2615*CA^2*Pi^2*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (139573*CA^2*G[0, 0, 1, 0, zb])/54 + (59*CA*nf*G[0, 0, 1, 0, zb])/3 - 
   (3449*CA^2*Pi^2*G[0, 0, 1, 0, zb])/9 + (133903*CA^2*G[0, 0, 1, 0, zb])/
    (54*(-1 + zb)) - (35*CA*nf*G[0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (2522*CA^2*Pi^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (126*CA^2*G[0, 0, 1, 0, zb])/zb + (103*CA^2*Pi^2*G[0, 0, 1, 0, zb])/zb + 
   (76267*CA^2*zb*G[0, 0, 1, 0, zb])/54 - (59*CA*nf*zb*G[0, 0, 1, 0, zb])/3 - 
   (668*CA^2*Pi^2*zb*G[0, 0, 1, 0, zb])/9 + 
   (69764*CA^2*zb^2*G[0, 0, 1, 0, zb])/27 - (4*CA*nf*zb^2*G[0, 0, 1, 0, zb])/
    3 - (2522*CA^2*Pi^2*zb^2*G[0, 0, 1, 0, zb])/9 - 
   (17972*CA^2*G[0, 0, 1, 1, zb])/9 - (38*CA*nf*G[0, 0, 1, 1, zb])/3 + 
   (1585*CA^2*Pi^2*G[0, 0, 1, 1, zb])/6 - (17306*CA^2*G[0, 0, 1, 1, zb])/
    (9*(-1 + zb)) + (13*CA*nf*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (387*CA^2*Pi^2*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (88*CA^2*G[0, 0, 1, 1, zb])/zb - (212*CA^2*Pi^2*G[0, 0, 1, 1, zb])/
    (3*zb) - (9860*CA^2*zb*G[0, 0, 1, 1, zb])/9 + 
   (38*CA*nf*zb*G[0, 0, 1, 1, zb])/3 + (313*CA^2*Pi^2*zb*G[0, 0, 1, 1, zb])/
    6 - (17957*CA^2*zb^2*G[0, 0, 1, 1, zb])/9 + 
   (4*CA*nf*zb^2*G[0, 0, 1, 1, zb])/3 + 
   (387*CA^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/2 + (126547*CA^2*G[0, 1, 0, 0, zb])/
    54 + (59*CA*nf*G[0, 1, 0, 0, zb])/3 - (6745*CA^2*Pi^2*G[0, 1, 0, 0, zb])/
    18 + (121039*CA^2*G[0, 1, 0, 0, zb])/(54*(-1 + zb)) - 
   (35*CA*nf*G[0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (2459*CA^2*Pi^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (123*CA^2*G[0, 1, 0, 0, zb])/zb + (203*CA^2*Pi^2*G[0, 1, 0, 0, zb])/
    (2*zb) + (69559*CA^2*zb*G[0, 1, 0, 0, zb])/54 - 
   (59*CA*nf*zb*G[0, 1, 0, 0, zb])/3 - (632*CA^2*Pi^2*zb*G[0, 1, 0, 0, zb])/
    9 + (63332*CA^2*zb^2*G[0, 1, 0, 0, zb])/27 - 
   (4*CA*nf*zb^2*G[0, 1, 0, 0, zb])/3 - 
   (2459*CA^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/9 - (49574*CA^2*G[0, 1, 0, 1, zb])/
    27 - (38*CA*nf*G[0, 1, 0, 1, zb])/3 + (4237*CA^2*Pi^2*G[0, 1, 0, 1, zb])/
    18 - (47630*CA^2*G[0, 1, 0, 1, zb])/(27*(-1 + zb)) + 
   (13*CA*nf*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (3103*CA^2*Pi^2*G[0, 1, 0, 1, zb])/(18*(-1 + zb)) + 
   (86*CA^2*G[0, 1, 0, 1, zb])/zb - (63*CA^2*Pi^2*G[0, 1, 0, 1, zb])/zb - 
   (27344*CA^2*zb*G[0, 1, 0, 1, zb])/27 + (38*CA*nf*zb*G[0, 1, 0, 1, zb])/3 + 
   (835*CA^2*Pi^2*zb*G[0, 1, 0, 1, zb])/18 - 
   (49583*CA^2*zb^2*G[0, 1, 0, 1, zb])/27 + (4*CA*nf*zb^2*G[0, 1, 0, 1, zb])/
    3 + (3103*CA^2*Pi^2*zb^2*G[0, 1, 0, 1, zb])/18 - 
   (13558*CA^2*G[0, 1, 1, 0, zb])/9 - (38*CA*nf*G[0, 1, 1, 0, zb])/3 + 
   (4193*CA^2*Pi^2*G[0, 1, 1, 0, zb])/18 - (12982*CA^2*G[0, 1, 1, 0, zb])/
    (9*(-1 + zb)) + (13*CA*nf*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (3059*CA^2*Pi^2*G[0, 1, 1, 0, zb])/(18*(-1 + zb)) + 
   (78*CA^2*G[0, 1, 1, 0, zb])/zb - (63*CA^2*Pi^2*G[0, 1, 1, 0, zb])/zb - 
   (7660*CA^2*zb*G[0, 1, 1, 0, zb])/9 + (38*CA*nf*zb*G[0, 1, 1, 0, zb])/3 + 
   (791*CA^2*Pi^2*zb*G[0, 1, 1, 0, zb])/18 - 
   (13633*CA^2*zb^2*G[0, 1, 1, 0, zb])/9 + (4*CA*nf*zb^2*G[0, 1, 1, 0, zb])/
    3 + (3059*CA^2*Pi^2*zb^2*G[0, 1, 1, 0, zb])/18 + 
   (61109*CA^2*G[0, 1, 1, 1, zb])/54 + 8*CA*nf*G[0, 1, 1, 1, zb] - 
   (5747*CA^2*Pi^2*G[0, 1, 1, 1, zb])/36 + (58697*CA^2*G[0, 1, 1, 1, zb])/
    (54*(-1 + zb)) - (10*CA*nf*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (4199*CA^2*Pi^2*G[0, 1, 1, 1, zb])/(36*(-1 + zb)) - 
   (54*CA^2*G[0, 1, 1, 1, zb])/zb + (43*CA^2*Pi^2*G[0, 1, 1, 1, zb])/zb + 
   (34667*CA^2*zb*G[0, 1, 1, 1, zb])/54 - 8*CA*nf*zb*G[0, 1, 1, 1, zb] - 
   (1103*CA^2*Pi^2*zb*G[0, 1, 1, 1, zb])/36 + 
   (61379*CA^2*zb^2*G[0, 1, 1, 1, zb])/54 - (4*CA*nf*zb^2*G[0, 1, 1, 1, zb])/
    3 - (4199*CA^2*Pi^2*zb^2*G[0, 1, 1, 1, zb])/36 + 
   (138025*CA^2*G[1, 0, 0, 0, zb])/54 + (59*CA*nf*G[1, 0, 0, 0, zb])/3 - 
   (3320*CA^2*Pi^2*G[1, 0, 0, 0, zb])/9 + (31835*CA^2*G[1, 0, 0, 0, zb])/
    (18*(-1 + zb)) - (35*CA*nf*G[1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (1577*CA^2*Pi^2*G[1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (123*CA^2*G[1, 0, 0, 0, zb])/zb + (203*CA^2*Pi^2*G[1, 0, 0, 0, zb])/
    (2*zb) + (20089*CA^2*zb*G[1, 0, 0, 0, zb])/54 - 
   (59*CA*nf*zb*G[1, 0, 0, 0, zb])/3 - (518*CA^2*Pi^2*zb*G[1, 0, 0, 0, zb])/
    9 + (75398*CA^2*zb^2*G[1, 0, 0, 0, zb])/27 - 
   (4*CA*nf*zb^2*G[1, 0, 0, 0, zb])/3 - 
   (2591*CA^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/9 - (54137*CA^2*G[1, 0, 0, 1, zb])/
    27 - (38*CA*nf*G[1, 0, 0, 1, zb])/3 + (2081*CA^2*Pi^2*G[1, 0, 0, 1, zb])/
    9 - (38557*CA^2*G[1, 0, 0, 1, zb])/(27*(-1 + zb)) + 
   (13*CA*nf*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (1480*CA^2*Pi^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (86*CA^2*G[1, 0, 0, 1, zb])/zb - (63*CA^2*Pi^2*G[1, 0, 0, 1, zb])/zb - 
   (9299*CA^2*zb*G[1, 0, 0, 1, zb])/27 + (38*CA*nf*zb*G[1, 0, 0, 1, zb])/3 + 
   (329*CA^2*Pi^2*zb*G[1, 0, 0, 1, zb])/9 - 
   (58808*CA^2*zb^2*G[1, 0, 0, 1, zb])/27 + (4*CA*nf*zb^2*G[1, 0, 0, 1, zb])/
    3 + (1667*CA^2*Pi^2*zb^2*G[1, 0, 0, 1, zb])/9 - 
   (49795*CA^2*G[1, 0, 1, 0, zb])/27 - (38*CA*nf*G[1, 0, 1, 0, zb])/3 + 
   (2030*CA^2*Pi^2*G[1, 0, 1, 0, zb])/9 - (11423*CA^2*G[1, 0, 1, 0, zb])/
    (9*(-1 + zb)) + (13*CA*nf*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (1438*CA^2*Pi^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (84*CA^2*G[1, 0, 1, 0, zb])/zb - (62*CA^2*Pi^2*G[1, 0, 1, 0, zb])/zb - 
   (7063*CA^2*zb*G[1, 0, 1, 0, zb])/27 + (38*CA*nf*zb*G[1, 0, 1, 0, zb])/3 + 
   (305*CA^2*Pi^2*zb*G[1, 0, 1, 0, zb])/9 - 
   (54520*CA^2*zb^2*G[1, 0, 1, 0, zb])/27 + (4*CA*nf*zb^2*G[1, 0, 1, 0, zb])/
    3 + (1625*CA^2*Pi^2*zb^2*G[1, 0, 1, 0, zb])/9 + 
   (12841*CA^2*G[1, 0, 1, 1, zb])/9 + 8*CA*nf*G[1, 0, 1, 1, zb] - 
   (2879*CA^2*Pi^2*G[1, 0, 1, 1, zb])/18 + (27415*CA^2*G[1, 0, 1, 1, zb])/
    (27*(-1 + zb)) - (10*CA*nf*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (2035*CA^2*Pi^2*G[1, 0, 1, 1, zb])/(18*(-1 + zb)) - 
   (60*CA^2*G[1, 0, 1, 1, zb])/zb + (44*CA^2*Pi^2*G[1, 0, 1, 1, zb])/zb + 
   (2218*CA^2*zb*G[1, 0, 1, 1, zb])/9 - 8*CA*nf*zb*G[1, 0, 1, 1, zb] - 
   (425*CA^2*Pi^2*zb*G[1, 0, 1, 1, zb])/18 + 
   (13942*CA^2*zb^2*G[1, 0, 1, 1, zb])/9 - (4*CA*nf*zb^2*G[1, 0, 1, 1, zb])/
    3 - (2321*CA^2*Pi^2*zb^2*G[1, 0, 1, 1, zb])/18 - 
   (40787*CA^2*G[1, 1, 0, 0, zb])/27 - (38*CA*nf*G[1, 1, 0, 0, zb])/3 + 
   216*CA^2*Pi^2*G[1, 1, 0, 0, zb] - (25531*CA^2*G[1, 1, 0, 0, zb])/
    (27*(-1 + zb)) + (13*CA*nf*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (1373*CA^2*Pi^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (74*CA^2*G[1, 1, 0, 0, zb])/zb - (179*CA^2*Pi^2*G[1, 1, 0, 0, zb])/
    (3*zb) - (2753*CA^2*zb*G[1, 1, 0, 0, zb])/27 + 
   (38*CA*nf*zb*G[1, 1, 0, 0, zb])/3 + (94*CA^2*Pi^2*zb*G[1, 1, 0, 0, zb])/
    3 - (45782*CA^2*zb^2*G[1, 1, 0, 0, zb])/27 + 
   (4*CA*nf*zb^2*G[1, 1, 0, 0, zb])/3 + 
   (520*CA^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/3 + (10580*CA^2*G[1, 1, 0, 1, zb])/
    9 + 8*CA*nf*G[1, 1, 0, 1, zb] - (1237*CA^2*Pi^2*G[1, 1, 0, 1, zb])/9 + 
   (20848*CA^2*G[1, 1, 0, 1, zb])/(27*(-1 + zb)) - 
   (10*CA*nf*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (875*CA^2*Pi^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (52*CA^2*G[1, 1, 0, 1, zb])/zb + (112*CA^2*Pi^2*G[1, 1, 0, 1, zb])/
    (3*zb) + (1145*CA^2*zb*G[1, 1, 0, 1, zb])/9 - 
   8*CA*nf*zb*G[1, 1, 0, 1, zb] - (190*CA^2*Pi^2*zb*G[1, 1, 0, 1, zb])/9 + 
   (11753*CA^2*zb^2*G[1, 1, 0, 1, zb])/9 - (4*CA*nf*zb^2*G[1, 1, 0, 1, zb])/
    3 - (1018*CA^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/9 + 
   (27290*CA^2*G[1, 1, 1, 0, zb])/27 + 8*CA*nf*G[1, 1, 1, 0, zb] - 
   (1238*CA^2*Pi^2*G[1, 1, 1, 0, zb])/9 + (1834*CA^2*G[1, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (10*CA*nf*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (290*CA^2*Pi^2*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (48*CA^2*G[1, 1, 1, 0, zb])/zb + (38*CA^2*Pi^2*G[1, 1, 1, 0, zb])/zb + 
   (1253*CA^2*zb*G[1, 1, 1, 0, zb])/27 - 8*CA*nf*zb*G[1, 1, 1, 0, zb] - 
   (173*CA^2*Pi^2*zb*G[1, 1, 1, 0, zb])/9 + 
   (30917*CA^2*zb^2*G[1, 1, 1, 0, zb])/27 - (4*CA*nf*zb^2*G[1, 1, 1, 0, zb])/
    3 - (1013*CA^2*Pi^2*zb^2*G[1, 1, 1, 0, zb])/9 - 
   776*CA^2*G[1, 1, 1, 1, zb] - (44*CA*nf*G[1, 1, 1, 1, zb])/9 + 
   97*CA^2*Pi^2*G[1, 1, 1, 1, zb] - (13384*CA^2*G[1, 1, 1, 1, zb])/
    (27*(-1 + zb)) + (8*CA*nf*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (614*CA^2*Pi^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (34*CA^2*G[1, 1, 1, 1, zb])/zb - (80*CA^2*Pi^2*G[1, 1, 1, 1, zb])/(3*zb) - 
   (1289*CA^2*zb*G[1, 1, 1, 1, zb])/18 + (44*CA*nf*zb*G[1, 1, 1, 1, zb])/9 + 
   (83*CA^2*Pi^2*zb*G[1, 1, 1, 1, zb])/6 - 
   (15631*CA^2*zb^2*G[1, 1, 1, 1, zb])/18 + (4*CA*nf*zb^2*G[1, 1, 1, 1, zb])/
    3 + (479*CA^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/6 + 
   (189877*CA^2*G[0, 0, 0, 0, 0, zb])/36 + (81*CA*nf*G[0, 0, 0, 0, 0, zb])/
    4 - (3904*CA^2*Pi^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (84935*CA^2*G[0, 0, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (1952*CA^2*Pi^2*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (84763*CA^2*zb*G[0, 0, 0, 0, 0, zb])/36 - 
   (81*CA*nf*zb*G[0, 0, 0, 0, 0, zb])/4 + 
   (1952*CA^2*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (84935*CA^2*zb^2*G[0, 0, 0, 0, 0, zb])/18 - 
   (1952*CA^2*Pi^2*zb^2*G[0, 0, 0, 0, 0, zb])/3 - 
   (24101*CA^2*G[0, 0, 0, 0, 1, zb])/6 - (27*CA*nf*G[0, 0, 0, 0, 1, zb])/2 + 
   (2360*CA^2*Pi^2*G[0, 0, 0, 0, 1, zb])/3 - 
   (10819*CA^2*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (1180*CA^2*Pi^2*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (424*CA^2*G[0, 0, 0, 0, 1, zb])/zb - (1180*CA^2*Pi^2*G[0, 0, 0, 0, 1, zb])/
    (3*zb) - (10939*CA^2*zb*G[0, 0, 0, 0, 1, zb])/6 + 
   (27*CA*nf*zb*G[0, 0, 0, 0, 1, zb])/2 - 
   (1180*CA^2*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (10819*CA^2*zb^2*G[0, 0, 0, 0, 1, zb])/3 + 
   (1180*CA^2*Pi^2*zb^2*G[0, 0, 0, 0, 1, zb])/3 - 
   (65951*CA^2*G[0, 0, 0, 1, 0, zb])/18 - (27*CA*nf*G[0, 0, 0, 1, 0, zb])/2 + 
   (2276*CA^2*Pi^2*G[0, 0, 0, 1, 0, zb])/3 - 
   (29533*CA^2*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (1138*CA^2*Pi^2*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (396*CA^2*G[0, 0, 0, 1, 0, zb])/zb - (1138*CA^2*Pi^2*G[0, 0, 0, 1, 0, zb])/
    (3*zb) - (29705*CA^2*zb*G[0, 0, 0, 1, 0, zb])/18 + 
   (27*CA*nf*zb*G[0, 0, 0, 1, 0, zb])/2 - 
   (1138*CA^2*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/3 - 
   (29533*CA^2*zb^2*G[0, 0, 0, 1, 0, zb])/9 + 
   (1138*CA^2*Pi^2*zb^2*G[0, 0, 0, 1, 0, zb])/3 + 
   (8177*CA^2*G[0, 0, 0, 1, 1, zb])/3 + 9*CA*nf*G[0, 0, 0, 1, 1, zb] - 
   (1552*CA^2*Pi^2*G[0, 0, 0, 1, 1, zb])/3 + (7340*CA^2*G[0, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (776*CA^2*Pi^2*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (288*CA^2*G[0, 0, 0, 1, 1, zb])/zb + (776*CA^2*Pi^2*G[0, 0, 0, 1, 1, zb])/
    (3*zb) + (3727*CA^2*zb*G[0, 0, 0, 1, 1, zb])/3 - 
   9*CA*nf*zb*G[0, 0, 0, 1, 1, zb] + (776*CA^2*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/
    3 + (7340*CA^2*zb^2*G[0, 0, 0, 1, 1, zb])/3 - 
   (776*CA^2*Pi^2*zb^2*G[0, 0, 0, 1, 1, zb])/3 - 
   (61295*CA^2*G[0, 0, 1, 0, 0, zb])/18 - (27*CA*nf*G[0, 0, 1, 0, 0, zb])/2 + 
   (2222*CA^2*Pi^2*G[0, 0, 1, 0, 0, zb])/3 - 
   (27367*CA^2*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (1111*CA^2*Pi^2*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (378*CA^2*G[0, 0, 1, 0, 0, zb])/zb - (1111*CA^2*Pi^2*G[0, 0, 1, 0, 0, zb])/
    (3*zb) - (27317*CA^2*zb*G[0, 0, 1, 0, 0, zb])/18 + 
   (27*CA*nf*zb*G[0, 0, 1, 0, 0, zb])/2 - 
   (1111*CA^2*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/3 - 
   (27367*CA^2*zb^2*G[0, 0, 1, 0, 0, zb])/9 + 
   (1111*CA^2*Pi^2*zb^2*G[0, 0, 1, 0, 0, zb])/3 + 
   (22979*CA^2*G[0, 0, 1, 0, 1, zb])/9 + 9*CA*nf*G[0, 0, 1, 0, 1, zb] - 
   (1372*CA^2*Pi^2*G[0, 0, 1, 0, 1, zb])/3 + 
   (20576*CA^2*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (686*CA^2*Pi^2*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (276*CA^2*G[0, 0, 1, 0, 1, zb])/zb + (686*CA^2*Pi^2*G[0, 0, 1, 0, 1, zb])/
    (3*zb) + (10385*CA^2*zb*G[0, 0, 1, 0, 1, zb])/9 - 
   9*CA*nf*zb*G[0, 0, 1, 0, 1, zb] + (686*CA^2*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/
    3 + (20576*CA^2*zb^2*G[0, 0, 1, 0, 1, zb])/9 - 
   (686*CA^2*Pi^2*zb^2*G[0, 0, 1, 0, 1, zb])/3 + 
   (6577*CA^2*G[0, 0, 1, 1, 0, zb])/3 + 9*CA*nf*G[0, 0, 1, 1, 0, zb] - 
   452*CA^2*Pi^2*G[0, 0, 1, 1, 0, zb] + (5872*CA^2*G[0, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (226*CA^2*Pi^2*G[0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (244*CA^2*G[0, 0, 1, 1, 0, zb])/zb + (226*CA^2*Pi^2*G[0, 0, 1, 1, 0, zb])/
    zb + 985*CA^2*zb*G[0, 0, 1, 1, 0, zb] - 9*CA*nf*zb*G[0, 0, 1, 1, 0, zb] + 
   226*CA^2*Pi^2*zb*G[0, 0, 1, 1, 0, zb] + 
   (5872*CA^2*zb^2*G[0, 0, 1, 1, 0, zb])/3 - 226*CA^2*Pi^2*zb^2*
    G[0, 0, 1, 1, 0, zb] - 1573*CA^2*G[0, 0, 1, 1, 1, zb] - 
   6*CA*nf*G[0, 0, 1, 1, 1, zb] + (908*CA^2*Pi^2*G[0, 0, 1, 1, 1, zb])/3 - 
   (1407*CA^2*G[0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (454*CA^2*Pi^2*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (172*CA^2*G[0, 0, 1, 1, 1, zb])/zb - (454*CA^2*Pi^2*G[0, 0, 1, 1, 1, zb])/
    (3*zb) - (2149*CA^2*zb*G[0, 0, 1, 1, 1, zb])/3 + 
   6*CA*nf*zb*G[0, 0, 1, 1, 1, zb] - (454*CA^2*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/
    3 - 1407*CA^2*zb^2*G[0, 0, 1, 1, 1, zb] + 
   (454*CA^2*Pi^2*zb^2*G[0, 0, 1, 1, 1, zb])/3 - 
   (57965*CA^2*G[0, 1, 0, 0, 0, zb])/18 - (27*CA*nf*G[0, 1, 0, 0, 0, zb])/2 + 
   (2195*CA^2*Pi^2*G[0, 1, 0, 0, 0, zb])/3 - 
   (25783*CA^2*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (2195*CA^2*Pi^2*G[0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (369*CA^2*G[0, 1, 0, 0, 0, zb])/zb - (2195*CA^2*Pi^2*G[0, 1, 0, 0, 0, zb])/
    (6*zb) - (25445*CA^2*zb*G[0, 1, 0, 0, 0, zb])/18 + 
   (27*CA*nf*zb*G[0, 1, 0, 0, 0, zb])/2 - 
   (2195*CA^2*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/6 - 
   (25783*CA^2*zb^2*G[0, 1, 0, 0, 0, zb])/9 + 
   (2195*CA^2*Pi^2*zb^2*G[0, 1, 0, 0, 0, zb])/6 + 
   (21869*CA^2*G[0, 1, 0, 0, 1, zb])/9 + 9*CA*nf*G[0, 1, 0, 0, 1, zb] - 
   (1354*CA^2*Pi^2*G[0, 1, 0, 0, 1, zb])/3 + 
   (19520*CA^2*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (677*CA^2*Pi^2*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (270*CA^2*G[0, 1, 0, 0, 1, zb])/zb + (677*CA^2*Pi^2*G[0, 1, 0, 0, 1, zb])/
    (3*zb) + (9761*CA^2*zb*G[0, 1, 0, 0, 1, zb])/9 - 
   9*CA*nf*zb*G[0, 1, 0, 0, 1, zb] + (677*CA^2*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/
    3 + (19520*CA^2*zb^2*G[0, 1, 0, 0, 1, zb])/9 - 
   (677*CA^2*Pi^2*zb^2*G[0, 1, 0, 0, 1, zb])/3 + 
   (20317*CA^2*G[0, 1, 0, 1, 0, zb])/9 + 9*CA*nf*G[0, 1, 0, 1, 0, zb] - 
   (1318*CA^2*Pi^2*G[0, 1, 0, 1, 0, zb])/3 + 
   (18076*CA^2*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (659*CA^2*Pi^2*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (258*CA^2*G[0, 1, 0, 1, 0, zb])/zb + (659*CA^2*Pi^2*G[0, 1, 0, 1, 0, zb])/
    (3*zb) + (8965*CA^2*zb*G[0, 1, 0, 1, 0, zb])/9 - 
   9*CA*nf*zb*G[0, 1, 0, 1, 0, zb] + (659*CA^2*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/
    3 + (18076*CA^2*zb^2*G[0, 1, 0, 1, 0, zb])/9 - 
   (659*CA^2*Pi^2*zb^2*G[0, 1, 0, 1, 0, zb])/3 - 
   (15113*CA^2*G[0, 1, 0, 1, 1, zb])/9 - 6*CA*nf*G[0, 1, 0, 1, 1, zb] + 
   (916*CA^2*Pi^2*G[0, 1, 0, 1, 1, zb])/3 - (13475*CA^2*G[0, 1, 0, 1, 1, zb])/
    (9*(-1 + zb)) + (458*CA^2*Pi^2*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (188*CA^2*G[0, 1, 0, 1, 1, zb])/zb - (458*CA^2*Pi^2*G[0, 1, 0, 1, 1, zb])/
    (3*zb) - (6755*CA^2*zb*G[0, 1, 0, 1, 1, zb])/9 + 
   6*CA*nf*zb*G[0, 1, 0, 1, 1, zb] - (458*CA^2*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/
    3 - (13475*CA^2*zb^2*G[0, 1, 0, 1, 1, zb])/9 + 
   (458*CA^2*Pi^2*zb^2*G[0, 1, 0, 1, 1, zb])/3 + 
   (16997*CA^2*G[0, 1, 1, 0, 0, zb])/9 + 9*CA*nf*G[0, 1, 1, 0, 0, zb] - 
   (1258*CA^2*Pi^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (15080*CA^2*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (629*CA^2*Pi^2*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (222*CA^2*G[0, 1, 1, 0, 0, zb])/zb + (629*CA^2*Pi^2*G[0, 1, 1, 0, 0, zb])/
    (3*zb) + (7481*CA^2*zb*G[0, 1, 1, 0, 0, zb])/9 - 
   9*CA*nf*zb*G[0, 1, 1, 0, 0, zb] + (629*CA^2*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/
    3 + (15080*CA^2*zb^2*G[0, 1, 1, 0, 0, zb])/9 - 
   (629*CA^2*Pi^2*zb^2*G[0, 1, 1, 0, 0, zb])/3 - 
   (12605*CA^2*G[0, 1, 1, 0, 1, zb])/9 - 6*CA*nf*G[0, 1, 1, 0, 1, zb] + 
   (776*CA^2*Pi^2*G[0, 1, 1, 0, 1, zb])/3 - (11219*CA^2*G[0, 1, 1, 0, 1, zb])/
    (9*(-1 + zb)) + (388*CA^2*Pi^2*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (160*CA^2*G[0, 1, 1, 0, 1, zb])/zb - (388*CA^2*Pi^2*G[0, 1, 1, 0, 1, zb])/
    (3*zb) - (5651*CA^2*zb*G[0, 1, 1, 0, 1, zb])/9 + 
   6*CA*nf*zb*G[0, 1, 1, 0, 1, zb] - (388*CA^2*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/
    3 - (11219*CA^2*zb^2*G[0, 1, 1, 0, 1, zb])/9 + 
   (388*CA^2*Pi^2*zb^2*G[0, 1, 1, 0, 1, zb])/3 - 
   (10981*CA^2*G[0, 1, 1, 1, 0, zb])/9 - 6*CA*nf*G[0, 1, 1, 1, 0, zb] + 
   (776*CA^2*Pi^2*G[0, 1, 1, 1, 0, zb])/3 - (9739*CA^2*G[0, 1, 1, 1, 0, zb])/
    (9*(-1 + zb)) + (388*CA^2*Pi^2*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (144*CA^2*G[0, 1, 1, 1, 0, zb])/zb - (388*CA^2*Pi^2*G[0, 1, 1, 1, 0, zb])/
    (3*zb) - (4891*CA^2*zb*G[0, 1, 1, 1, 0, zb])/9 + 
   6*CA*nf*zb*G[0, 1, 1, 1, 0, zb] - (388*CA^2*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/
    3 - (9739*CA^2*zb^2*G[0, 1, 1, 1, 0, zb])/9 + 
   (388*CA^2*Pi^2*zb^2*G[0, 1, 1, 1, 0, zb])/3 + 
   (5305*CA^2*G[0, 1, 1, 1, 1, zb])/6 + 4*CA*nf*G[0, 1, 1, 1, 1, zb] - 
   (526*CA^2*Pi^2*G[0, 1, 1, 1, 1, zb])/3 + (4717*CA^2*G[0, 1, 1, 1, 1, zb])/
    (6*(-1 + zb)) - (263*CA^2*Pi^2*G[0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (102*CA^2*G[0, 1, 1, 1, 1, zb])/zb + (263*CA^2*Pi^2*G[0, 1, 1, 1, 1, zb])/
    (3*zb) + (2411*CA^2*zb*G[0, 1, 1, 1, 1, zb])/6 - 
   4*CA*nf*zb*G[0, 1, 1, 1, 1, zb] + (263*CA^2*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/
    3 + (4717*CA^2*zb^2*G[0, 1, 1, 1, 1, zb])/6 - 
   (263*CA^2*Pi^2*zb^2*G[0, 1, 1, 1, 1, zb])/3 - 
   (20401*CA^2*G[1, 0, 0, 0, 0, zb])/6 - (27*CA*nf*G[1, 0, 0, 0, 0, zb])/2 + 
   (2195*CA^2*Pi^2*G[1, 0, 0, 0, 0, zb])/3 - (2438*CA^2*G[1, 0, 0, 0, 0, zb])/
    (-1 + zb) + (2195*CA^2*Pi^2*G[1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (369*CA^2*G[1, 0, 0, 0, 0, zb])/zb - (2195*CA^2*Pi^2*G[1, 0, 0, 0, 0, zb])/
    (6*zb) - (2107*CA^2*zb*G[1, 0, 0, 0, 0, zb])/3 + 
   (27*CA*nf*zb*G[1, 0, 0, 0, 0, zb])/2 - 
   (2195*CA^2*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/6 - 
   (20413*CA^2*zb^2*G[1, 0, 0, 0, 0, zb])/6 + 
   (2195*CA^2*Pi^2*zb^2*G[1, 0, 0, 0, 0, zb])/6 + 
   (7687*CA^2*G[1, 0, 0, 0, 1, zb])/3 + 9*CA*nf*G[1, 0, 0, 0, 1, zb] - 
   (1354*CA^2*Pi^2*G[1, 0, 0, 0, 1, zb])/3 + (1872*CA^2*G[1, 0, 0, 0, 1, zb])/
    (-1 + zb) - (677*CA^2*Pi^2*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (270*CA^2*G[1, 0, 0, 0, 1, zb])/zb + (677*CA^2*Pi^2*G[1, 0, 0, 0, 1, zb])/
    (3*zb) + (1754*CA^2*zb*G[1, 0, 0, 0, 1, zb])/3 - 
   9*CA*nf*zb*G[1, 0, 0, 0, 1, zb] + (677*CA^2*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/
    3 + (7663*CA^2*zb^2*G[1, 0, 0, 0, 1, zb])/3 - 
   (677*CA^2*Pi^2*zb^2*G[1, 0, 0, 0, 1, zb])/3 + 
   (21509*CA^2*G[1, 0, 0, 1, 0, zb])/9 + 9*CA*nf*G[1, 0, 0, 1, 0, zb] - 
   (1318*CA^2*Pi^2*G[1, 0, 0, 1, 0, zb])/3 + 
   (15404*CA^2*G[1, 0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (659*CA^2*Pi^2*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (258*CA^2*G[1, 0, 0, 1, 0, zb])/zb + (659*CA^2*Pi^2*G[1, 0, 0, 1, 0, zb])/
    (3*zb) + (4466*CA^2*zb*G[1, 0, 0, 1, 0, zb])/9 - 
   9*CA*nf*zb*G[1, 0, 0, 1, 0, zb] + (659*CA^2*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/
    3 + (21545*CA^2*zb^2*G[1, 0, 0, 1, 0, zb])/9 - 
   (659*CA^2*Pi^2*zb^2*G[1, 0, 0, 1, 0, zb])/3 - 
   (15964*CA^2*G[1, 0, 0, 1, 1, zb])/9 - 6*CA*nf*G[1, 0, 0, 1, 1, zb] + 
   (916*CA^2*Pi^2*G[1, 0, 0, 1, 1, zb])/3 - (11638*CA^2*G[1, 0, 0, 1, 1, zb])/
    (9*(-1 + zb)) + (458*CA^2*Pi^2*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (188*CA^2*G[1, 0, 0, 1, 1, zb])/zb - (458*CA^2*Pi^2*G[1, 0, 0, 1, 1, zb])/
    (3*zb) - (3640*CA^2*zb*G[1, 0, 0, 1, 1, zb])/9 + 
   6*CA*nf*zb*G[1, 0, 0, 1, 1, zb] - (458*CA^2*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/
    3 - (15910*CA^2*zb^2*G[1, 0, 0, 1, 1, zb])/9 + 
   (458*CA^2*Pi^2*zb^2*G[1, 0, 0, 1, 1, zb])/3 + 
   (20399*CA^2*G[1, 0, 1, 0, 0, zb])/9 + 9*CA*nf*G[1, 0, 1, 0, 0, zb] - 
   (1300*CA^2*Pi^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (14348*CA^2*G[1, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (650*CA^2*Pi^2*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (252*CA^2*G[1, 0, 1, 0, 0, zb])/zb + (650*CA^2*Pi^2*G[1, 0, 1, 0, 0, zb])/
    (3*zb) + (3842*CA^2*zb*G[1, 0, 1, 0, 0, zb])/9 - 
   9*CA*nf*zb*G[1, 0, 1, 0, 0, zb] + (650*CA^2*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/
    3 + (20489*CA^2*zb^2*G[1, 0, 1, 0, 0, zb])/9 - 
   (650*CA^2*Pi^2*zb^2*G[1, 0, 1, 0, 0, zb])/3 - 
   (15224*CA^2*G[1, 0, 1, 0, 1, zb])/9 - 6*CA*nf*G[1, 0, 1, 0, 1, zb] + 
   (824*CA^2*Pi^2*G[1, 0, 1, 0, 1, zb])/3 - (10934*CA^2*G[1, 0, 1, 0, 1, zb])/
    (9*(-1 + zb)) + (412*CA^2*Pi^2*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (184*CA^2*G[1, 0, 1, 0, 1, zb])/zb - (412*CA^2*Pi^2*G[1, 0, 1, 0, 1, zb])/
    (3*zb) - (3224*CA^2*zb*G[1, 0, 1, 0, 1, zb])/9 + 
   6*CA*nf*zb*G[1, 0, 1, 0, 1, zb] - (412*CA^2*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/
    3 - (15206*CA^2*zb^2*G[1, 0, 1, 0, 1, zb])/9 + 
   (412*CA^2*Pi^2*zb^2*G[1, 0, 1, 0, 1, zb])/3 - 
   (13600*CA^2*G[1, 0, 1, 1, 0, zb])/9 - 6*CA*nf*G[1, 0, 1, 1, 0, zb] + 
   (824*CA^2*Pi^2*G[1, 0, 1, 1, 0, zb])/3 - (9454*CA^2*G[1, 0, 1, 1, 0, zb])/
    (9*(-1 + zb)) + (412*CA^2*Pi^2*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (168*CA^2*G[1, 0, 1, 1, 0, zb])/zb - (412*CA^2*Pi^2*G[1, 0, 1, 1, 0, zb])/
    (3*zb) - (2464*CA^2*zb*G[1, 0, 1, 1, 0, zb])/9 + 
   6*CA*nf*zb*G[1, 0, 1, 1, 0, zb] - (412*CA^2*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/
    3 - (13726*CA^2*zb^2*G[1, 0, 1, 1, 0, zb])/9 + 
   (412*CA^2*Pi^2*zb^2*G[1, 0, 1, 1, 0, zb])/3 + 
   (3293*CA^2*G[1, 0, 1, 1, 1, zb])/3 + 4*CA*nf*G[1, 0, 1, 1, 1, zb] - 
   (568*CA^2*Pi^2*G[1, 0, 1, 1, 1, zb])/3 + (2329*CA^2*G[1, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (284*CA^2*Pi^2*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (120*CA^2*G[1, 0, 1, 1, 1, zb])/zb + (284*CA^2*Pi^2*G[1, 0, 1, 1, 1, zb])/
    (3*zb) + 222*CA^2*zb*G[1, 0, 1, 1, 1, zb] - 
   4*CA*nf*zb*G[1, 0, 1, 1, 1, zb] + (284*CA^2*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/
    3 + (3308*CA^2*zb^2*G[1, 0, 1, 1, 1, zb])/3 - 
   (284*CA^2*Pi^2*zb^2*G[1, 0, 1, 1, 1, zb])/3 + 
   (17377*CA^2*G[1, 1, 0, 0, 0, zb])/9 + 9*CA*nf*G[1, 1, 0, 0, 0, zb] - 
   406*CA^2*Pi^2*G[1, 1, 0, 0, 0, zb] + (11668*CA^2*G[1, 1, 0, 0, 0, zb])/
    (9*(-1 + zb)) - (203*CA^2*Pi^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (214*CA^2*G[1, 1, 0, 0, 0, zb])/zb + (203*CA^2*Pi^2*G[1, 1, 0, 0, 0, zb])/
    zb + (2602*CA^2*zb*G[1, 1, 0, 0, 0, zb])/9 - 
   9*CA*nf*zb*G[1, 1, 0, 0, 0, zb] + 203*CA^2*Pi^2*zb*G[1, 1, 0, 0, 0, zb] + 
   (17809*CA^2*zb^2*G[1, 1, 0, 0, 0, zb])/9 - 203*CA^2*Pi^2*zb^2*
    G[1, 1, 0, 0, 0, zb] - 1450*CA^2*G[1, 1, 0, 0, 1, zb] - 
   6*CA*nf*G[1, 1, 0, 0, 1, zb] + 252*CA^2*Pi^2*G[1, 1, 0, 0, 1, zb] - 
   (3004*CA^2*G[1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (126*CA^2*Pi^2*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (156*CA^2*G[1, 1, 0, 0, 1, zb])/zb - (126*CA^2*Pi^2*G[1, 1, 0, 0, 1, zb])/
    zb - (782*CA^2*zb*G[1, 1, 0, 0, 1, zb])/3 + 
   6*CA*nf*zb*G[1, 1, 0, 0, 1, zb] - 126*CA^2*Pi^2*zb*G[1, 1, 0, 0, 1, zb] - 
   1476*CA^2*zb^2*G[1, 1, 0, 0, 1, zb] + 126*CA^2*Pi^2*zb^2*
    G[1, 1, 0, 0, 1, zb] - (12310*CA^2*G[1, 1, 0, 1, 0, zb])/9 - 
   6*CA*nf*G[1, 1, 0, 1, 0, zb] + 248*CA^2*Pi^2*G[1, 1, 0, 1, 0, zb] - 
   (8308*CA^2*G[1, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (124*CA^2*Pi^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (152*CA^2*G[1, 1, 0, 1, 0, zb])/zb - (124*CA^2*Pi^2*G[1, 1, 0, 1, 0, zb])/
    zb - (1930*CA^2*zb*G[1, 1, 0, 1, 0, zb])/9 + 
   6*CA*nf*zb*G[1, 1, 0, 1, 0, zb] - 124*CA^2*Pi^2*zb*G[1, 1, 0, 1, 0, zb] - 
   (12580*CA^2*zb^2*G[1, 1, 0, 1, 0, zb])/9 + 124*CA^2*Pi^2*zb^2*
    G[1, 1, 0, 1, 0, zb] + 1026*CA^2*G[1, 1, 0, 1, 1, zb] + 
   4*CA*nf*G[1, 1, 0, 1, 1, zb] - 176*CA^2*Pi^2*G[1, 1, 0, 1, 1, zb] + 
   (2138*CA^2*G[1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (88*CA^2*Pi^2*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (112*CA^2*G[1, 1, 0, 1, 1, zb])/zb + (88*CA^2*Pi^2*G[1, 1, 0, 1, 1, zb])/
    zb + (577*CA^2*zb*G[1, 1, 0, 1, 1, zb])/3 - 
   4*CA*nf*zb*G[1, 1, 0, 1, 1, zb] + 88*CA^2*Pi^2*zb*G[1, 1, 0, 1, 1, zb] + 
   1039*CA^2*zb^2*G[1, 1, 0, 1, 1, zb] - 88*CA^2*Pi^2*zb^2*
    G[1, 1, 0, 1, 1, zb] - (3538*CA^2*G[1, 1, 1, 0, 0, zb])/3 - 
   6*CA*nf*G[1, 1, 1, 0, 0, zb] + (716*CA^2*Pi^2*G[1, 1, 1, 0, 0, zb])/3 - 
   (2264*CA^2*G[1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (358*CA^2*Pi^2*G[1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (132*CA^2*G[1, 1, 1, 0, 0, zb])/zb - (358*CA^2*Pi^2*G[1, 1, 1, 0, 0, zb])/
    (3*zb) - 134*CA^2*zb*G[1, 1, 1, 0, 0, zb] + 
   6*CA*nf*zb*G[1, 1, 1, 0, 0, zb] - (358*CA^2*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/
    3 - (3688*CA^2*zb^2*G[1, 1, 1, 0, 0, zb])/3 + 
   (358*CA^2*Pi^2*zb^2*G[1, 1, 1, 0, 0, zb])/3 + 
   (2648*CA^2*G[1, 1, 1, 0, 1, zb])/3 + 4*CA*nf*G[1, 1, 1, 0, 1, zb] - 
   (448*CA^2*Pi^2*G[1, 1, 1, 0, 1, zb])/3 + (1756*CA^2*G[1, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (224*CA^2*Pi^2*G[1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (96*CA^2*G[1, 1, 1, 0, 1, zb])/zb + (224*CA^2*Pi^2*G[1, 1, 1, 0, 1, zb])/
    (3*zb) + 133*CA^2*zb*G[1, 1, 1, 0, 1, zb] - 
   4*CA*nf*zb*G[1, 1, 1, 0, 1, zb] + (224*CA^2*Pi^2*zb*G[1, 1, 1, 0, 1, zb])/
    3 + (2735*CA^2*zb^2*G[1, 1, 1, 0, 1, zb])/3 - 
   (224*CA^2*Pi^2*zb^2*G[1, 1, 1, 0, 1, zb])/3 + 
   (7132*CA^2*G[1, 1, 1, 1, 0, zb])/9 + 4*CA*nf*G[1, 1, 1, 1, 0, zb] - 
   152*CA^2*Pi^2*G[1, 1, 1, 1, 0, zb] + (4528*CA^2*G[1, 1, 1, 1, 0, zb])/
    (9*(-1 + zb)) - (76*CA^2*Pi^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (88*CA^2*G[1, 1, 1, 1, 0, zb])/zb + (76*CA^2*Pi^2*G[1, 1, 1, 1, 0, zb])/
    zb + (817*CA^2*zb*G[1, 1, 1, 1, 0, zb])/9 - 
   4*CA*nf*zb*G[1, 1, 1, 1, 0, zb] + 76*CA^2*Pi^2*zb*G[1, 1, 1, 1, 0, zb] + 
   (7465*CA^2*zb^2*G[1, 1, 1, 1, 0, zb])/9 - 76*CA^2*Pi^2*zb^2*
    G[1, 1, 1, 1, 0, zb] - (5324*CA^2*G[1, 1, 1, 1, 1, zb])/9 - 
   (8*CA*nf*G[1, 1, 1, 1, 1, zb])/3 + (320*CA^2*Pi^2*G[1, 1, 1, 1, 1, zb])/
    3 - (3512*CA^2*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (160*CA^2*Pi^2*G[1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (64*CA^2*G[1, 1, 1, 1, 1, zb])/zb - (160*CA^2*Pi^2*G[1, 1, 1, 1, 1, zb])/
    (3*zb) - (1657*CA^2*zb*G[1, 1, 1, 1, 1, zb])/18 + 
   (8*CA*nf*zb*G[1, 1, 1, 1, 1, zb])/3 - 
   (160*CA^2*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/3 - 
   (11029*CA^2*zb^2*G[1, 1, 1, 1, 1, zb])/18 + 
   (160*CA^2*Pi^2*zb^2*G[1, 1, 1, 1, 1, zb])/3 - 
   8224*CA^2*G[0, 0, 0, 0, 0, 0, zb] - (6048*CA^2*G[0, 0, 0, 0, 0, 0, zb])/
    (-1 + zb) - 1696*CA^2*zb*G[0, 0, 0, 0, 0, 0, zb] - 
   6048*CA^2*zb^2*G[0, 0, 0, 0, 0, 0, zb] + 
   6136*CA^2*G[0, 0, 0, 0, 0, 1, zb] + (4520*CA^2*G[0, 0, 0, 0, 0, 1, zb])/
    (-1 + zb) - (1616*CA^2*G[0, 0, 0, 0, 0, 1, zb])/zb + 
   1288*CA^2*zb*G[0, 0, 0, 0, 0, 1, zb] + 4520*CA^2*zb^2*
    G[0, 0, 0, 0, 0, 1, zb] + (16984*CA^2*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   (12496*CA^2*G[0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (1496*CA^2*G[0, 0, 0, 0, 1, 0, zb])/zb + 
   (3520*CA^2*zb*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   (12496*CA^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (12380*CA^2*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (9116*CA^2*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (1088*CA^2*G[0, 0, 0, 0, 1, 1, zb])/zb - 
   (2588*CA^2*zb*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (9116*CA^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (15952*CA^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (11716*CA^2*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (1412*CA^2*G[0, 0, 0, 1, 0, 0, zb])/zb + 
   (3244*CA^2*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (11716*CA^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (11692*CA^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (8596*CA^2*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (1032*CA^2*G[0, 0, 0, 1, 0, 1, zb])/zb - 
   (2404*CA^2*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (8596*CA^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (10220*CA^2*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (7508*CA^2*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (904*CA^2*G[0, 0, 0, 1, 1, 0, zb])/zb - 
   (2084*CA^2*zb*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (7508*CA^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   2386*CA^2*G[0, 0, 0, 1, 1, 1, zb] + (1754*CA^2*G[0, 0, 0, 1, 1, 1, zb])/
    (-1 + zb) - (632*CA^2*G[0, 0, 0, 1, 1, 1, zb])/zb + 
   490*CA^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 1754*CA^2*zb^2*
    G[0, 0, 0, 1, 1, 1, zb] + (15232*CA^2*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (11158*CA^2*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1358*CA^2*G[0, 0, 1, 0, 0, 0, zb])/zb + 
   (3010*CA^2*zb*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (11158*CA^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (11212*CA^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (8224*CA^2*G[0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (996*CA^2*G[0, 0, 1, 0, 0, 1, zb])/zb - 
   (2248*CA^2*zb*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (8224*CA^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   3508*CA^2*G[0, 0, 1, 0, 1, 0, zb] - (2568*CA^2*G[0, 0, 1, 0, 1, 0, zb])/
    (-1 + zb) + (940*CA^2*G[0, 0, 1, 0, 1, 0, zb])/zb - 
   688*CA^2*zb*G[0, 0, 1, 0, 1, 0, zb] - 2568*CA^2*zb^2*
    G[0, 0, 1, 0, 1, 0, zb] + (7622*CA^2*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (5582*CA^2*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (680*CA^2*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   (1502*CA^2*zb*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (5582*CA^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/3 - 
   (9004*CA^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (6592*CA^2*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (804*CA^2*G[0, 0, 1, 1, 0, 0, zb])/zb - 
   (1768*CA^2*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (6592*CA^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (6470*CA^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (4742*CA^2*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (576*CA^2*G[0, 0, 1, 1, 0, 1, zb])/zb + 
   (1286*CA^2*zb*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (4742*CA^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (5734*CA^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (4198*CA^2*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (512*CA^2*G[0, 0, 1, 1, 1, 0, zb])/zb + 
   (1126*CA^2*zb*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (4198*CA^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (3995*CA^2*G[0, 0, 1, 1, 1, 1, zb])/3 - 
   (2927*CA^2*G[0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (356*CA^2*G[0, 0, 1, 1, 1, 1, zb])/zb - 
   (791*CA^2*zb*G[0, 0, 1, 1, 1, 1, zb])/3 - 
   (2927*CA^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (14773*CA^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (10780*CA^2*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1331*CA^2*G[0, 1, 0, 0, 0, 0, zb])/zb + 
   (2794*CA^2*zb*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (10780*CA^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (10906*CA^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (7972*CA^2*G[0, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (978*CA^2*G[0, 1, 0, 0, 0, 1, zb])/zb - 
   (2104*CA^2*zb*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (7972*CA^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   3406*CA^2*G[0, 1, 0, 0, 1, 0, zb] - (2484*CA^2*G[0, 1, 0, 0, 1, 0, zb])/
    (-1 + zb) + (922*CA^2*G[0, 1, 0, 0, 1, 0, zb])/zb - 
   640*CA^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 2484*CA^2*zb^2*
    G[0, 1, 0, 0, 1, 0, zb] + (7418*CA^2*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (5414*CA^2*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (668*CA^2*G[0, 1, 0, 0, 1, 1, zb])/zb + 
   (1406*CA^2*zb*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (5414*CA^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   3246*CA^2*G[0, 1, 0, 1, 0, 0, zb] - (2360*CA^2*G[0, 1, 0, 1, 0, 0, zb])/
    (-1 + zb) + (886*CA^2*G[0, 1, 0, 1, 0, 0, zb])/zb - 
   588*CA^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 2360*CA^2*zb^2*
    G[0, 1, 0, 1, 0, 0, zb] + 2366*CA^2*G[0, 1, 0, 1, 0, 1, zb] + 
   (1722*CA^2*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (644*CA^2*G[0, 1, 0, 1, 0, 1, zb])/zb + 
   434*CA^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 1722*CA^2*zb^2*
    G[0, 1, 0, 1, 0, 1, zb] + (6362*CA^2*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (4622*CA^2*G[0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (580*CA^2*G[0, 1, 0, 1, 1, 0, zb])/zb + 
   (1142*CA^2*zb*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (4622*CA^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (4483*CA^2*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   (3259*CA^2*G[0, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (408*CA^2*G[0, 1, 0, 1, 1, 1, zb])/zb - 
   (811*CA^2*zb*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   (3259*CA^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   (8330*CA^2*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   (6068*CA^2*G[0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (754*CA^2*G[0, 1, 1, 0, 0, 0, zb])/zb - 
   (1544*CA^2*zb*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   (6068*CA^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (6082*CA^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (4438*CA^2*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (548*CA^2*G[0, 1, 1, 0, 0, 1, zb])/zb + 
   (1150*CA^2*zb*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (4438*CA^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (5762*CA^2*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (4190*CA^2*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (524*CA^2*G[0, 1, 1, 0, 1, 0, zb])/zb + 
   (1046*CA^2*zb*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (4190*CA^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (4183*CA^2*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (3043*CA^2*G[0, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (380*CA^2*G[0, 1, 1, 0, 1, 1, zb])/zb - 
   (763*CA^2*zb*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (3043*CA^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (4978*CA^2*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   (3622*CA^2*G[0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (452*CA^2*G[0, 1, 1, 1, 0, 0, zb])/zb + 
   (910*CA^2*zb*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   (3622*CA^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/3 - 
   (3583*CA^2*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   (2611*CA^2*G[0, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (324*CA^2*G[0, 1, 1, 1, 0, 1, zb])/zb - 
   (667*CA^2*zb*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   (2611*CA^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   (3215*CA^2*G[0, 1, 1, 1, 1, 0, zb])/3 - 
   (2339*CA^2*G[0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (292*CA^2*G[0, 1, 1, 1, 1, 0, zb])/zb - 
   (587*CA^2*zb*G[0, 1, 1, 1, 1, 0, zb])/3 - 
   (2339*CA^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (1517*CA^2*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   (1105*CA^2*G[0, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (206*CA^2*G[0, 1, 1, 1, 1, 1, zb])/zb + 
   (281*CA^2*zb*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   (1105*CA^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   (14392*CA^2*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (9977*CA^2*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1331*CA^2*G[1, 0, 0, 0, 0, 0, zb])/zb + 
   (1780*CA^2*zb*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (12298*CA^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   (10648*CA^2*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   (2474*CA^2*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (978*CA^2*G[1, 0, 0, 0, 0, 1, zb])/zb - 
   (1408*CA^2*zb*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   (9028*CA^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   3320*CA^2*G[1, 0, 0, 0, 1, 0, zb] - (6902*CA^2*G[1, 0, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (922*CA^2*G[1, 0, 0, 0, 1, 0, zb])/zb - 
   408*CA^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 2836*CA^2*zb^2*
    G[1, 0, 0, 0, 1, 0, zb] + (7244*CA^2*G[1, 0, 0, 0, 1, 1, zb])/3 + 
   (1680*CA^2*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (668*CA^2*G[1, 0, 0, 0, 1, 1, zb])/zb + 
   (932*CA^2*zb*G[1, 0, 0, 0, 1, 1, zb])/3 + 
   (6140*CA^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/3 - 
   3160*CA^2*G[1, 0, 0, 1, 0, 0, zb] - (6530*CA^2*G[1, 0, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (886*CA^2*G[1, 0, 0, 1, 0, 0, zb])/zb - 
   356*CA^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 2712*CA^2*zb^2*
    G[1, 0, 0, 1, 0, 0, zb] + 2308*CA^2*G[1, 0, 0, 1, 0, 1, zb] + 
   (4792*CA^2*G[1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (644*CA^2*G[1, 0, 0, 1, 0, 1, zb])/zb + 
   276*CA^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 1964*CA^2*zb^2*
    G[1, 0, 0, 1, 0, 1, zb] + (6188*CA^2*G[1, 0, 0, 1, 1, 0, zb])/3 + 
   (1416*CA^2*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (580*CA^2*G[1, 0, 0, 1, 1, 0, zb])/zb + 
   (668*CA^2*zb*G[1, 0, 0, 1, 1, 0, zb])/3 + 
   (5348*CA^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   (4366*CA^2*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   (1002*CA^2*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (408*CA^2*G[1, 0, 0, 1, 1, 1, zb])/zb - 
   (490*CA^2*zb*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   (3754*CA^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   3058*CA^2*G[1, 0, 1, 0, 0, 0, zb] - (6278*CA^2*G[1, 0, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (868*CA^2*G[1, 0, 1, 0, 0, 0, zb])/zb - 
   308*CA^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 2628*CA^2*zb^2*
    G[1, 0, 1, 0, 0, 0, zb] + 2240*CA^2*G[1, 0, 1, 0, 0, 1, zb] + 
   (4624*CA^2*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (632*CA^2*G[1, 0, 1, 0, 0, 1, zb])/zb + 
   244*CA^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 1908*CA^2*zb^2*
    G[1, 0, 1, 0, 0, 1, zb] + (6400*CA^2*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (4376*CA^2*G[1, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (608*CA^2*G[1, 0, 1, 0, 1, 0, zb])/zb + 
   (628*CA^2*zb*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (5476*CA^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/3 - 
   (4646*CA^2*G[1, 0, 1, 0, 1, 1, zb])/3 - 
   (3190*CA^2*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (440*CA^2*G[1, 0, 1, 0, 1, 1, zb])/zb - 
   (482*CA^2*zb*G[1, 0, 1, 0, 1, 1, zb])/3 - 
   (3938*CA^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   1872*CA^2*G[1, 0, 1, 1, 0, 0, zb] + (3808*CA^2*G[1, 0, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (536*CA^2*G[1, 0, 1, 1, 0, 0, zb])/zb + 
   164*CA^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 1636*CA^2*zb^2*
    G[1, 0, 1, 1, 0, 0, zb] - (4046*CA^2*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (2758*CA^2*G[1, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (384*CA^2*G[1, 0, 1, 1, 0, 1, zb])/zb - 
   (386*CA^2*zb*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (3506*CA^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   1226*CA^2*G[1, 0, 1, 1, 1, 0, zb] - (2486*CA^2*G[1, 0, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (352*CA^2*G[1, 0, 1, 1, 1, 0, zb])/zb - 
   102*CA^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 1078*CA^2*zb^2*
    G[1, 0, 1, 1, 1, 0, zb] + (2603*CA^2*G[1, 0, 1, 1, 1, 1, zb])/3 + 
   (589*CA^2*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (248*CA^2*G[1, 0, 1, 1, 1, 1, zb])/zb + 
   (233*CA^2*zb*G[1, 0, 1, 1, 1, 1, zb])/3 + 
   (2273*CA^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/3 - 
   (7888*CA^2*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (1794*CA^2*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (738*CA^2*G[1, 1, 0, 0, 0, 0, zb])/zb - 
   (808*CA^2*zb*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (6988*CA^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (5816*CA^2*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   (1332*CA^2*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (540*CA^2*G[1, 1, 0, 0, 0, 1, zb])/zb + 
   (656*CA^2*zb*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   (5096*CA^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   1832*CA^2*G[1, 1, 0, 0, 1, 0, zb] + (3748*CA^2*G[1, 1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (516*CA^2*G[1, 1, 0, 0, 1, 0, zb])/zb + 
   184*CA^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 1616*CA^2*zb^2*
    G[1, 1, 0, 0, 1, 0, zb] - 1340*CA^2*G[1, 1, 0, 0, 1, 1, zb] - 
   (2756*CA^2*G[1, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (376*CA^2*G[1, 1, 0, 0, 1, 1, zb])/zb - 
   144*CA^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 1168*CA^2*zb^2*
    G[1, 1, 0, 0, 1, 1, zb] + 1764*CA^2*G[1, 1, 0, 1, 0, 0, zb] + 
   (3580*CA^2*G[1, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (504*CA^2*G[1, 1, 0, 1, 0, 0, zb])/zb + 
   152*CA^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 1560*CA^2*zb^2*
    G[1, 1, 0, 1, 0, 0, zb] - (3884*CA^2*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (2644*CA^2*G[1, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (368*CA^2*G[1, 1, 0, 1, 0, 1, zb])/zb - 
   (368*CA^2*zb*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (3392*CA^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   1172*CA^2*G[1, 1, 0, 1, 1, 0, zb] - (2372*CA^2*G[1, 1, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (336*CA^2*G[1, 1, 0, 1, 1, 0, zb])/zb - 
   96*CA^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 1040*CA^2*zb^2*
    G[1, 1, 0, 1, 1, 0, zb] + (2522*CA^2*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (570*CA^2*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (240*CA^2*G[1, 1, 0, 1, 1, 1, zb])/zb + 
   (224*CA^2*zb*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (2216*CA^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (4528*CA^2*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   (3044*CA^2*G[1, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (428*CA^2*G[1, 1, 1, 0, 0, 0, zb])/zb + 
   (376*CA^2*zb*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   (4144*CA^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/3 - 
   (3328*CA^2*G[1, 1, 1, 0, 0, 1, zb])/3 - (752*CA^2*G[1, 1, 1, 0, 0, 1, zb])/
    (-1 + zb) + (312*CA^2*G[1, 1, 1, 0, 0, 1, zb])/zb - 
   (316*CA^2*zb*G[1, 1, 1, 0, 0, 1, zb])/3 - 
   (3004*CA^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/3 - 
   1064*CA^2*G[1, 1, 1, 0, 1, 0, zb] - (2144*CA^2*G[1, 1, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (304*CA^2*G[1, 1, 1, 0, 1, 0, zb])/zb - 
   84*CA^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 964*CA^2*zb^2*
    G[1, 1, 1, 0, 1, 0, zb] + (2360*CA^2*G[1, 1, 1, 0, 1, 1, zb])/3 + 
   (532*CA^2*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (224*CA^2*G[1, 1, 1, 0, 1, 1, zb])/zb + 
   (206*CA^2*zb*G[1, 1, 1, 0, 1, 1, zb])/3 + 
   (2102*CA^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/3 - 
   (2776*CA^2*G[1, 1, 1, 1, 0, 0, zb])/3 - (616*CA^2*G[1, 1, 1, 1, 0, 0, zb])/
    (-1 + zb) + (264*CA^2*G[1, 1, 1, 1, 0, 0, zb])/zb - 
   (196*CA^2*zb*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (2596*CA^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 + 
   (2036*CA^2*G[1, 1, 1, 1, 0, 1, zb])/3 + (456*CA^2*G[1, 1, 1, 1, 0, 1, zb])/
    (-1 + zb) - (192*CA^2*G[1, 1, 1, 1, 0, 1, zb])/zb + 
   (170*CA^2*zb*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (1874*CA^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (1852*CA^2*G[1, 1, 1, 1, 1, 0, zb])/3 + 
   (1232*CA^2*G[1, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (176*CA^2*G[1, 1, 1, 1, 1, 0, zb])/zb + 
   (130*CA^2*zb*G[1, 1, 1, 1, 1, 0, zb])/3 + 
   (1738*CA^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/3 - 
   (1358*CA^2*G[1, 1, 1, 1, 1, 1, zb])/3 - (304*CA^2*G[1, 1, 1, 1, 1, 1, zb])/
    (-1 + zb) + (128*CA^2*G[1, 1, 1, 1, 1, 1, zb])/zb - 
   (113*CA^2*zb*G[1, 1, 1, 1, 1, 1, zb])/3 - 
   (1253*CA^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/3 + 
   16896*CA^2*G[0, 0, 0, 0, 0, 0, 0, zb] + 
   (8448*CA^2*G[0, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   8448*CA^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb] + 
   8448*CA^2*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   12608*CA^2*G[0, 0, 0, 0, 0, 0, 1, zb] - 
   (6304*CA^2*G[0, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (6304*CA^2*G[0, 0, 0, 0, 0, 0, 1, zb])/zb + 
   6304*CA^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb] - 
   6304*CA^2*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb] - 
   11616*CA^2*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   (5808*CA^2*G[0, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (5808*CA^2*G[0, 0, 0, 0, 0, 1, 0, zb])/zb + 
   5808*CA^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   5808*CA^2*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   8448*CA^2*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   (4224*CA^2*G[0, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (4224*CA^2*G[0, 0, 0, 0, 0, 1, 1, zb])/zb - 
   4224*CA^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   4224*CA^2*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   10896*CA^2*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   (5448*CA^2*G[0, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (5448*CA^2*G[0, 0, 0, 0, 1, 0, 0, zb])/zb + 
   5448*CA^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   5448*CA^2*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb] + 
   7968*CA^2*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   (3984*CA^2*G[0, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (3984*CA^2*G[0, 0, 0, 0, 1, 0, 1, zb])/zb - 
   3984*CA^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   3984*CA^2*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   6944*CA^2*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   (3472*CA^2*G[0, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (3472*CA^2*G[0, 0, 0, 0, 1, 1, 0, zb])/zb - 
   3472*CA^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   3472*CA^2*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   4832*CA^2*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   (2416*CA^2*G[0, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (2416*CA^2*G[0, 0, 0, 0, 1, 1, 1, zb])/zb + 
   2416*CA^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   2416*CA^2*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   10392*CA^2*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   (5196*CA^2*G[0, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (5196*CA^2*G[0, 0, 0, 1, 0, 0, 0, zb])/zb + 
   5196*CA^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   5196*CA^2*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   7632*CA^2*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   (3816*CA^2*G[0, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (3816*CA^2*G[0, 0, 0, 1, 0, 0, 1, zb])/zb - 
   3816*CA^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   3816*CA^2*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   7152*CA^2*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   (3576*CA^2*G[0, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (3576*CA^2*G[0, 0, 0, 1, 0, 1, 0, zb])/zb - 
   3576*CA^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   3576*CA^2*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   5152*CA^2*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   (2576*CA^2*G[0, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (2576*CA^2*G[0, 0, 0, 1, 0, 1, 1, zb])/zb + 
   2576*CA^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   2576*CA^2*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   6096*CA^2*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   (3048*CA^2*G[0, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (3048*CA^2*G[0, 0, 0, 1, 1, 0, 0, zb])/zb - 
   3048*CA^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   3048*CA^2*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   4352*CA^2*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   (2176*CA^2*G[0, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (2176*CA^2*G[0, 0, 0, 1, 1, 0, 1, zb])/zb + 
   2176*CA^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   2176*CA^2*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   3840*CA^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   (1920*CA^2*G[0, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (1920*CA^2*G[0, 0, 0, 1, 1, 1, 0, zb])/zb + 
   1920*CA^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   1920*CA^2*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   2640*CA^2*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   (1320*CA^2*G[0, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (1320*CA^2*G[0, 0, 0, 1, 1, 1, 1, zb])/zb - 
   1320*CA^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   1320*CA^2*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   10068*CA^2*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   (5034*CA^2*G[0, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (5034*CA^2*G[0, 0, 1, 0, 0, 0, 0, zb])/zb + 
   5034*CA^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   5034*CA^2*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb] + 
   7416*CA^2*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   (3708*CA^2*G[0, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (3708*CA^2*G[0, 0, 1, 0, 0, 0, 1, zb])/zb - 
   3708*CA^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   3708*CA^2*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   6936*CA^2*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   (3468*CA^2*G[0, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (3468*CA^2*G[0, 0, 1, 0, 0, 1, 0, zb])/zb - 
   3468*CA^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   3468*CA^2*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   5008*CA^2*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   (2504*CA^2*G[0, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (2504*CA^2*G[0, 0, 1, 0, 0, 1, 1, zb])/zb + 
   2504*CA^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   2504*CA^2*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   6600*CA^2*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   (3300*CA^2*G[0, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (3300*CA^2*G[0, 0, 1, 0, 1, 0, 0, zb])/zb - 
   3300*CA^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   3300*CA^2*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   4784*CA^2*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   (2392*CA^2*G[0, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (2392*CA^2*G[0, 0, 1, 0, 1, 0, 1, zb])/zb + 
   2392*CA^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   2392*CA^2*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   4272*CA^2*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   (2136*CA^2*G[0, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (2136*CA^2*G[0, 0, 1, 0, 1, 1, 0, zb])/zb + 
   2136*CA^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   2136*CA^2*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   2976*CA^2*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   (1488*CA^2*G[0, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (1488*CA^2*G[0, 0, 1, 0, 1, 1, 1, zb])/zb - 
   1488*CA^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   1488*CA^2*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   5624*CA^2*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   (2812*CA^2*G[0, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (2812*CA^2*G[0, 0, 1, 1, 0, 0, 0, zb])/zb - 
   2812*CA^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   2812*CA^2*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   4080*CA^2*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   (2040*CA^2*G[0, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (2040*CA^2*G[0, 0, 1, 1, 0, 0, 1, zb])/zb + 
   2040*CA^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   2040*CA^2*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   3856*CA^2*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   (1928*CA^2*G[0, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (1928*CA^2*G[0, 0, 1, 1, 0, 1, 0, zb])/zb + 
   1928*CA^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   1928*CA^2*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   2768*CA^2*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   (1384*CA^2*G[0, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (1384*CA^2*G[0, 0, 1, 1, 0, 1, 1, zb])/zb - 
   1384*CA^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   1384*CA^2*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   3312*CA^2*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   (1656*CA^2*G[0, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (1656*CA^2*G[0, 0, 1, 1, 1, 0, 0, zb])/zb + 
   1656*CA^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   1656*CA^2*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   2352*CA^2*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   (1176*CA^2*G[0, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1176*CA^2*G[0, 0, 1, 1, 1, 0, 1, zb])/zb - 
   1176*CA^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   1176*CA^2*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   2096*CA^2*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   (1048*CA^2*G[0, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (1048*CA^2*G[0, 0, 1, 1, 1, 1, 0, zb])/zb - 
   1048*CA^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   1048*CA^2*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   1448*CA^2*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   (724*CA^2*G[0, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (724*CA^2*G[0, 0, 1, 1, 1, 1, 1, zb])/zb + 
   724*CA^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   724*CA^2*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   9906*CA^2*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   (4953*CA^2*G[0, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (4953*CA^2*G[0, 1, 0, 0, 0, 0, 0, zb])/zb + 
   4953*CA^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   4953*CA^2*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   7308*CA^2*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   (3654*CA^2*G[0, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (3654*CA^2*G[0, 1, 0, 0, 0, 0, 1, zb])/zb - 
   3654*CA^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   3654*CA^2*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   6828*CA^2*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   (3414*CA^2*G[0, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (3414*CA^2*G[0, 1, 0, 0, 0, 1, 0, zb])/zb - 
   3414*CA^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   3414*CA^2*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   4936*CA^2*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   (2468*CA^2*G[0, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (2468*CA^2*G[0, 1, 0, 0, 0, 1, 1, zb])/zb + 
   2468*CA^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   2468*CA^2*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   6492*CA^2*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   (3246*CA^2*G[0, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (3246*CA^2*G[0, 1, 0, 0, 1, 0, 0, zb])/zb - 
   3246*CA^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   3246*CA^2*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   4712*CA^2*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   (2356*CA^2*G[0, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (2356*CA^2*G[0, 1, 0, 0, 1, 0, 1, zb])/zb + 
   2356*CA^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   2356*CA^2*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   4200*CA^2*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   (2100*CA^2*G[0, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (2100*CA^2*G[0, 1, 0, 0, 1, 1, 0, zb])/zb + 
   2100*CA^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   2100*CA^2*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   2928*CA^2*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   (1464*CA^2*G[0, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (1464*CA^2*G[0, 1, 0, 0, 1, 1, 1, zb])/zb - 
   1464*CA^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   1464*CA^2*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   6276*CA^2*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   (3138*CA^2*G[0, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (3138*CA^2*G[0, 1, 0, 1, 0, 0, 0, zb])/zb - 
   3138*CA^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   3138*CA^2*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   4568*CA^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   (2284*CA^2*G[0, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (2284*CA^2*G[0, 1, 0, 1, 0, 0, 1, zb])/zb + 
   2284*CA^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   2284*CA^2*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   4344*CA^2*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   (2172*CA^2*G[0, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (2172*CA^2*G[0, 1, 0, 1, 0, 1, 0, zb])/zb + 
   2172*CA^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   2172*CA^2*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   3120*CA^2*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   (1560*CA^2*G[0, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (1560*CA^2*G[0, 1, 0, 1, 0, 1, 1, zb])/zb - 
   1560*CA^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   1560*CA^2*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   3800*CA^2*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   (1900*CA^2*G[0, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (1900*CA^2*G[0, 1, 0, 1, 1, 0, 0, zb])/zb + 
   1900*CA^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   1900*CA^2*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   2704*CA^2*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   (1352*CA^2*G[0, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1352*CA^2*G[0, 1, 0, 1, 1, 0, 1, zb])/zb - 
   1352*CA^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   1352*CA^2*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   2448*CA^2*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   (1224*CA^2*G[0, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (1224*CA^2*G[0, 1, 0, 1, 1, 1, 0, zb])/zb - 
   1224*CA^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   1224*CA^2*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   1696*CA^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   (848*CA^2*G[0, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (848*CA^2*G[0, 1, 0, 1, 1, 1, 1, zb])/zb + 
   848*CA^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   848*CA^2*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   5388*CA^2*G[0, 1, 1, 0, 0, 0, 0, zb] + 
   (2694*CA^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (2694*CA^2*G[0, 1, 1, 0, 0, 0, 0, zb])/zb - 
   2694*CA^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb] + 
   2694*CA^2*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   3944*CA^2*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   (1972*CA^2*G[0, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1972*CA^2*G[0, 1, 1, 0, 0, 0, 1, zb])/zb + 
   1972*CA^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   1972*CA^2*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   3720*CA^2*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   (1860*CA^2*G[0, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (1860*CA^2*G[0, 1, 1, 0, 0, 1, 0, zb])/zb + 
   1860*CA^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   1860*CA^2*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   2688*CA^2*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   (1344*CA^2*G[0, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (1344*CA^2*G[0, 1, 1, 0, 0, 1, 1, zb])/zb - 
   1344*CA^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   1344*CA^2*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   3576*CA^2*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   (1788*CA^2*G[0, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1788*CA^2*G[0, 1, 1, 0, 1, 0, 0, zb])/zb + 
   1788*CA^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   1788*CA^2*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   2592*CA^2*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   (1296*CA^2*G[0, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (1296*CA^2*G[0, 1, 1, 0, 1, 0, 1, zb])/zb - 
   1296*CA^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   1296*CA^2*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   2336*CA^2*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   (1168*CA^2*G[0, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (1168*CA^2*G[0, 1, 1, 0, 1, 1, 0, zb])/zb - 
   1168*CA^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   1168*CA^2*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   1640*CA^2*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   (820*CA^2*G[0, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (820*CA^2*G[0, 1, 1, 0, 1, 1, 1, zb])/zb + 
   820*CA^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   820*CA^2*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   3048*CA^2*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   (1524*CA^2*G[0, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1524*CA^2*G[0, 1, 1, 1, 0, 0, 0, zb])/zb + 
   1524*CA^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   1524*CA^2*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   2208*CA^2*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   (1104*CA^2*G[0, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (1104*CA^2*G[0, 1, 1, 1, 0, 0, 1, zb])/zb - 
   1104*CA^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   1104*CA^2*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   2112*CA^2*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   (1056*CA^2*G[0, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1056*CA^2*G[0, 1, 1, 1, 0, 1, 0, zb])/zb - 
   1056*CA^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   1056*CA^2*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   1528*CA^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   (764*CA^2*G[0, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (764*CA^2*G[0, 1, 1, 1, 0, 1, 1, zb])/zb + 
   764*CA^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   764*CA^2*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   1824*CA^2*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   (912*CA^2*G[0, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (912*CA^2*G[0, 1, 1, 1, 1, 0, 0, zb])/zb - 
   912*CA^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   912*CA^2*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   1304*CA^2*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   (652*CA^2*G[0, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (652*CA^2*G[0, 1, 1, 1, 1, 0, 1, zb])/zb + 
   652*CA^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   652*CA^2*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   1176*CA^2*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   (588*CA^2*G[0, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (588*CA^2*G[0, 1, 1, 1, 1, 1, 0, zb])/zb + 
   588*CA^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   588*CA^2*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   828*CA^2*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   (414*CA^2*G[0, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (414*CA^2*G[0, 1, 1, 1, 1, 1, 1, zb])/zb - 
   414*CA^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   414*CA^2*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb] - 
   9906*CA^2*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   (4953*CA^2*G[1, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (4953*CA^2*G[1, 0, 0, 0, 0, 0, 0, zb])/zb + 
   4953*CA^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   4953*CA^2*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   7308*CA^2*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   (3654*CA^2*G[1, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (3654*CA^2*G[1, 0, 0, 0, 0, 0, 1, zb])/zb - 
   3654*CA^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   3654*CA^2*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   6828*CA^2*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   (3414*CA^2*G[1, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (3414*CA^2*G[1, 0, 0, 0, 0, 1, 0, zb])/zb - 
   3414*CA^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   3414*CA^2*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   4936*CA^2*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   (2468*CA^2*G[1, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (2468*CA^2*G[1, 0, 0, 0, 0, 1, 1, zb])/zb + 
   2468*CA^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   2468*CA^2*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   6492*CA^2*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (3246*CA^2*G[1, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (3246*CA^2*G[1, 0, 0, 0, 1, 0, 0, zb])/zb - 
   3246*CA^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   3246*CA^2*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   4712*CA^2*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   (2356*CA^2*G[1, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (2356*CA^2*G[1, 0, 0, 0, 1, 0, 1, zb])/zb + 
   2356*CA^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   2356*CA^2*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   4200*CA^2*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   (2100*CA^2*G[1, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (2100*CA^2*G[1, 0, 0, 0, 1, 1, 0, zb])/zb + 
   2100*CA^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   2100*CA^2*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   2928*CA^2*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   (1464*CA^2*G[1, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (1464*CA^2*G[1, 0, 0, 0, 1, 1, 1, zb])/zb - 
   1464*CA^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   1464*CA^2*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   6276*CA^2*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   (3138*CA^2*G[1, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (3138*CA^2*G[1, 0, 0, 1, 0, 0, 0, zb])/zb - 
   3138*CA^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   3138*CA^2*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   4568*CA^2*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   (2284*CA^2*G[1, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (2284*CA^2*G[1, 0, 0, 1, 0, 0, 1, zb])/zb + 
   2284*CA^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   2284*CA^2*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   4344*CA^2*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   (2172*CA^2*G[1, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (2172*CA^2*G[1, 0, 0, 1, 0, 1, 0, zb])/zb + 
   2172*CA^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   2172*CA^2*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   3120*CA^2*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   (1560*CA^2*G[1, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (1560*CA^2*G[1, 0, 0, 1, 0, 1, 1, zb])/zb - 
   1560*CA^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   1560*CA^2*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   3800*CA^2*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   (1900*CA^2*G[1, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (1900*CA^2*G[1, 0, 0, 1, 1, 0, 0, zb])/zb + 
   1900*CA^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   1900*CA^2*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   2704*CA^2*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   (1352*CA^2*G[1, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1352*CA^2*G[1, 0, 0, 1, 1, 0, 1, zb])/zb - 
   1352*CA^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   1352*CA^2*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   2448*CA^2*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   (1224*CA^2*G[1, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (1224*CA^2*G[1, 0, 0, 1, 1, 1, 0, zb])/zb - 
   1224*CA^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   1224*CA^2*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   1696*CA^2*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   (848*CA^2*G[1, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (848*CA^2*G[1, 0, 0, 1, 1, 1, 1, zb])/zb + 
   848*CA^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   848*CA^2*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   6168*CA^2*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   (3084*CA^2*G[1, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (3084*CA^2*G[1, 0, 1, 0, 0, 0, 0, zb])/zb - 
   3084*CA^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   3084*CA^2*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   4496*CA^2*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   (2248*CA^2*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (2248*CA^2*G[1, 0, 1, 0, 0, 0, 1, zb])/zb + 
   2248*CA^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   2248*CA^2*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   4272*CA^2*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   (2136*CA^2*G[1, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (2136*CA^2*G[1, 0, 1, 0, 0, 1, 0, zb])/zb + 
   2136*CA^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   2136*CA^2*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   3072*CA^2*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   (1536*CA^2*G[1, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (1536*CA^2*G[1, 0, 1, 0, 0, 1, 1, zb])/zb - 
   1536*CA^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   1536*CA^2*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   4128*CA^2*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   (2064*CA^2*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (2064*CA^2*G[1, 0, 1, 0, 1, 0, 0, zb])/zb + 
   2064*CA^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   2064*CA^2*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   2976*CA^2*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   (1488*CA^2*G[1, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (1488*CA^2*G[1, 0, 1, 0, 1, 0, 1, zb])/zb - 
   1488*CA^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   1488*CA^2*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   2720*CA^2*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   (1360*CA^2*G[1, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (1360*CA^2*G[1, 0, 1, 0, 1, 1, 0, zb])/zb - 
   1360*CA^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   1360*CA^2*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   1904*CA^2*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   (952*CA^2*G[1, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (952*CA^2*G[1, 0, 1, 0, 1, 1, 1, zb])/zb + 
   952*CA^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   952*CA^2*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   3600*CA^2*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   (1800*CA^2*G[1, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1800*CA^2*G[1, 0, 1, 1, 0, 0, 0, zb])/zb + 
   1800*CA^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   1800*CA^2*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   2592*CA^2*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   (1296*CA^2*G[1, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (1296*CA^2*G[1, 0, 1, 1, 0, 0, 1, zb])/zb - 
   1296*CA^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   1296*CA^2*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   2496*CA^2*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   (1248*CA^2*G[1, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1248*CA^2*G[1, 0, 1, 1, 0, 1, 0, zb])/zb - 
   1248*CA^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   1248*CA^2*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   1792*CA^2*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   (896*CA^2*G[1, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (896*CA^2*G[1, 0, 1, 1, 0, 1, 1, zb])/zb + 
   896*CA^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   896*CA^2*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   2208*CA^2*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   (1104*CA^2*G[1, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (1104*CA^2*G[1, 0, 1, 1, 1, 0, 0, zb])/zb - 
   1104*CA^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   1104*CA^2*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   1568*CA^2*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   (784*CA^2*G[1, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (784*CA^2*G[1, 0, 1, 1, 1, 0, 1, zb])/zb + 
   784*CA^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   784*CA^2*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   1440*CA^2*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   (720*CA^2*G[1, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (720*CA^2*G[1, 0, 1, 1, 1, 1, 0, zb])/zb + 
   720*CA^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   720*CA^2*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   1008*CA^2*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   (504*CA^2*G[1, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (504*CA^2*G[1, 0, 1, 1, 1, 1, 1, zb])/zb - 
   504*CA^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   504*CA^2*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   5324*CA^2*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   (2662*CA^2*G[1, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (2662*CA^2*G[1, 1, 0, 0, 0, 0, 0, zb])/zb - 
   2662*CA^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   2662*CA^2*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   3912*CA^2*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   (1956*CA^2*G[1, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1956*CA^2*G[1, 1, 0, 0, 0, 0, 1, zb])/zb + 
   1956*CA^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   1956*CA^2*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   3688*CA^2*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   (1844*CA^2*G[1, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (1844*CA^2*G[1, 1, 0, 0, 0, 1, 0, zb])/zb + 
   1844*CA^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   1844*CA^2*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   2672*CA^2*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   (1336*CA^2*G[1, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (1336*CA^2*G[1, 1, 0, 0, 0, 1, 1, zb])/zb - 
   1336*CA^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   1336*CA^2*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   3544*CA^2*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   (1772*CA^2*G[1, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1772*CA^2*G[1, 1, 0, 0, 1, 0, 0, zb])/zb + 
   1772*CA^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   1772*CA^2*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   2576*CA^2*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   (1288*CA^2*G[1, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (1288*CA^2*G[1, 1, 0, 0, 1, 0, 1, zb])/zb - 
   1288*CA^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   1288*CA^2*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   2320*CA^2*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   (1160*CA^2*G[1, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (1160*CA^2*G[1, 1, 0, 0, 1, 1, 0, zb])/zb - 
   1160*CA^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   1160*CA^2*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   1632*CA^2*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   (816*CA^2*G[1, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (816*CA^2*G[1, 1, 0, 0, 1, 1, 1, zb])/zb + 
   816*CA^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   816*CA^2*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   3472*CA^2*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   (1736*CA^2*G[1, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1736*CA^2*G[1, 1, 0, 1, 0, 0, 0, zb])/zb + 
   1736*CA^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   1736*CA^2*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   2528*CA^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   (1264*CA^2*G[1, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (1264*CA^2*G[1, 1, 0, 1, 0, 0, 1, zb])/zb - 
   1264*CA^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   1264*CA^2*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   2432*CA^2*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   (1216*CA^2*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1216*CA^2*G[1, 1, 0, 1, 0, 1, 0, zb])/zb - 
   1216*CA^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   1216*CA^2*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   1760*CA^2*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   (880*CA^2*G[1, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (880*CA^2*G[1, 1, 0, 1, 0, 1, 1, zb])/zb + 
   880*CA^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   880*CA^2*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   2144*CA^2*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   (1072*CA^2*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (1072*CA^2*G[1, 1, 0, 1, 1, 0, 0, zb])/zb - 
   1072*CA^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   1072*CA^2*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   1536*CA^2*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   (768*CA^2*G[1, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (768*CA^2*G[1, 1, 0, 1, 1, 0, 1, zb])/zb + 
   768*CA^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   768*CA^2*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   1408*CA^2*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   (704*CA^2*G[1, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (704*CA^2*G[1, 1, 0, 1, 1, 1, 0, zb])/zb + 
   704*CA^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   704*CA^2*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   992*CA^2*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   (496*CA^2*G[1, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (496*CA^2*G[1, 1, 0, 1, 1, 1, 1, zb])/zb - 
   496*CA^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   496*CA^2*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   2952*CA^2*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   (1476*CA^2*G[1, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (1476*CA^2*G[1, 1, 1, 0, 0, 0, 0, zb])/zb + 
   1476*CA^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   1476*CA^2*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   2160*CA^2*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   (1080*CA^2*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (1080*CA^2*G[1, 1, 1, 0, 0, 0, 1, zb])/zb - 
   1080*CA^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   1080*CA^2*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   2064*CA^2*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   (1032*CA^2*G[1, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (1032*CA^2*G[1, 1, 1, 0, 0, 1, 0, zb])/zb - 
   1032*CA^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   1032*CA^2*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   1504*CA^2*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   (752*CA^2*G[1, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (752*CA^2*G[1, 1, 1, 0, 0, 1, 1, zb])/zb + 
   752*CA^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   752*CA^2*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   2016*CA^2*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   (1008*CA^2*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (1008*CA^2*G[1, 1, 1, 0, 1, 0, 0, zb])/zb - 
   1008*CA^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   1008*CA^2*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   1472*CA^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   (736*CA^2*G[1, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (736*CA^2*G[1, 1, 1, 0, 1, 0, 1, zb])/zb + 
   736*CA^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   736*CA^2*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   1344*CA^2*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   (672*CA^2*G[1, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (672*CA^2*G[1, 1, 1, 0, 1, 1, 0, zb])/zb + 
   672*CA^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   672*CA^2*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   960*CA^2*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   (480*CA^2*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (480*CA^2*G[1, 1, 1, 0, 1, 1, 1, zb])/zb - 
   480*CA^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   480*CA^2*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   1712*CA^2*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   (856*CA^2*G[1, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (856*CA^2*G[1, 1, 1, 1, 0, 0, 0, zb])/zb - 
   856*CA^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   856*CA^2*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   1248*CA^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   (624*CA^2*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (624*CA^2*G[1, 1, 1, 1, 0, 0, 1, zb])/zb + 
   624*CA^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   624*CA^2*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   1216*CA^2*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   (608*CA^2*G[1, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (608*CA^2*G[1, 1, 1, 1, 0, 1, 0, zb])/zb + 
   608*CA^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   608*CA^2*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   896*CA^2*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   (448*CA^2*G[1, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (448*CA^2*G[1, 1, 1, 1, 0, 1, 1, zb])/zb - 
   448*CA^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   448*CA^2*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   1056*CA^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   (528*CA^2*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (528*CA^2*G[1, 1, 1, 1, 1, 0, 0, zb])/zb + 
   528*CA^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   528*CA^2*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   768*CA^2*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   (384*CA^2*G[1, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (384*CA^2*G[1, 1, 1, 1, 1, 0, 1, zb])/zb - 
   384*CA^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   384*CA^2*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   704*CA^2*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   (352*CA^2*G[1, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (352*CA^2*G[1, 1, 1, 1, 1, 1, 0, zb])/zb - 
   352*CA^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   352*CA^2*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   512*CA^2*G[1, 1, 1, 1, 1, 1, 1, zb] - 
   (256*CA^2*G[1, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (256*CA^2*G[1, 1, 1, 1, 1, 1, 1, zb])/zb + 
   256*CA^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb] - 
   256*CA^2*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb] + (12309343*CA^2*Log[Q2dmu2])/
    11664 - (71485*CA*nf*Log[Q2dmu2])/3888 - (591787*CA^2*Pi^2*Log[Q2dmu2])/
    1944 - (7*CA*nf*Pi^2*Log[Q2dmu2])/216 + (8071*CA^2*Pi^4*Log[Q2dmu2])/
    1620 - (11*CA*nf*Pi^4*Log[Q2dmu2])/720 - (485*CA^2*Pi^6*Log[Q2dmu2])/
    1512 + (11031367*CA^2*Log[Q2dmu2])/(11664*(-1 + zb)) - 
   (53159*CA*nf*Log[Q2dmu2])/(1296*(-1 + zb)) - 
   (559405*CA^2*Pi^2*Log[Q2dmu2])/(1944*(-1 + zb)) + 
   (349*CA*nf*Pi^2*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (27739*CA^2*Pi^4*Log[Q2dmu2])/(6480*(-1 + zb)) - 
   (485*CA^2*Pi^6*Log[Q2dmu2])/(3024*(-1 + zb)) + 
   (6700303*CA^2*zb*Log[Q2dmu2])/11664 - (58925*CA*nf*zb*Log[Q2dmu2])/3888 - 
   (185287*CA^2*Pi^2*zb*Log[Q2dmu2])/1944 + (101*CA*nf*Pi^2*zb*Log[Q2dmu2])/
    216 + (1283*CA^2*Pi^4*zb*Log[Q2dmu2])/810 + 
   (11*CA*nf*Pi^4*zb*Log[Q2dmu2])/720 + (485*CA^2*Pi^6*zb*Log[Q2dmu2])/3024 + 
   (773035*CA^2*zb^2*Log[Q2dmu2])/729 - (3095*CA*nf*zb^2*Log[Q2dmu2])/162 - 
   (69749*CA^2*Pi^2*zb^2*Log[Q2dmu2])/243 + (55*CA*nf*Pi^2*zb^2*Log[Q2dmu2])/
    54 + (27739*CA^2*Pi^4*zb^2*Log[Q2dmu2])/6480 - 
   (485*CA^2*Pi^6*zb^2*Log[Q2dmu2])/3024 + (465*CA^2*del[zb]*Log[Q2dmu2])/4 - 
   (487*CA^2*Pi^2*del[zb]*Log[Q2dmu2])/24 + 
   (1051*CA^2*Pi^4*del[zb]*Log[Q2dmu2])/1440 - 
   (187*CA^2*Pi^6*del[zb]*Log[Q2dmu2])/4032 - 
   (1883549*CA^2*G[0, zb]*Log[Q2dmu2])/1944 + (13*CA*nf*G[0, zb]*Log[Q2dmu2])/
    216 + (83743*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2])/324 + 
   (8*CA*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/9 - 
   (931*CA^2*Pi^4*G[0, zb]*Log[Q2dmu2])/270 - 
   (1715789*CA^2*G[0, zb]*Log[Q2dmu2])/(1944*(-1 + zb)) + 
   (1991*CA*nf*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (78289*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(324*(-1 + zb)) - 
   (19*CA*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (296*CA^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(135*(-1 + zb)) - 
   (1205957*CA^2*zb*G[0, zb]*Log[Q2dmu2])/1944 + 
   (3709*CA*nf*zb*G[0, zb]*Log[Q2dmu2])/216 + 
   (32785*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/324 - 
   (8*CA*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/9 + 
   (43*CA^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/135 - 
   (237625*CA^2*zb^2*G[0, zb]*Log[Q2dmu2])/243 + 
   (98*CA*nf*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (19534*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/81 - 
   (5*CA*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (296*CA^2*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/135 + 
   (733103*CA^2*G[1, zb]*Log[Q2dmu2])/972 - (1189*CA*nf*G[1, zb]*Log[Q2dmu2])/
    324 - (12116*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/81 - 
   (CA*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/2 + (601*CA^2*Pi^4*G[1, zb]*Log[Q2dmu2])/
    360 + (705695*CA^2*G[1, zb]*Log[Q2dmu2])/(972*(-1 + zb)) - 
   (2383*CA*nf*G[1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (4439*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (4*CA*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1723*CA^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(1080*(-1 + zb)) - 
   (38*CA^2*G[1, zb]*Log[Q2dmu2])/zb + (10*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2])/
    zb - (4*CA^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(9*zb) + 
   (533459*CA^2*zb*G[1, zb]*Log[Q2dmu2])/972 - 
   (2909*CA*nf*zb*G[1, zb]*Log[Q2dmu2])/324 - 
   (16249*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/162 + 
   (CA*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/2 + 
   (107*CA^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/120 + 
   (192392*CA^2*zb^2*G[1, zb]*Log[Q2dmu2])/243 - 
   (98*CA*nf*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (10775*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/81 + 
   (5*CA*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/18 - 
   (53*CA^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/120 + 
   (413293*CA^2*G[0, 0, zb]*Log[Q2dmu2])/324 + 
   (505*CA*nf*G[0, 0, zb]*Log[Q2dmu2])/36 - 
   (28597*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/108 - 
   (3*CA*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (184*CA^2*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/45 + 
   (389047*CA^2*G[0, 0, zb]*Log[Q2dmu2])/(324*(-1 + zb)) - 
   (563*CA*nf*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (12611*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (92*CA^2*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(45*(-1 + zb)) + 
   (248329*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2])/324 - 
   (233*CA*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (11683*CA^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/108 + 
   (3*CA*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (92*CA^2*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/45 + 
   (105013*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
   (44*CA*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (12611*CA^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/54 + 
   (92*CA^2*Pi^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/45 - 
   (169601*CA^2*G[0, 1, zb]*Log[Q2dmu2])/162 - 
   (139*CA*nf*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (4501*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (CA*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/2 - 
   (17*CA^2*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (163787*CA^2*G[0, 1, zb]*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (217*CA*nf*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (8003*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (17*CA^2*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (50*CA^2*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (19*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/zb + 
   (17*CA^2*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(36*zb) - 
   (107849*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2])/162 + 
   (209*CA*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (1966*CA^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (CA*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (17*CA^2*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (87595*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (44*CA*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (8003*CA^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/54 - 
   (17*CA^2*Pi^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (161779*CA^2*G[1, 0, zb]*Log[Q2dmu2])/162 - 
   (139*CA*nf*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (321*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (CA*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (17*CA^2*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (117421*CA^2*G[1, 0, zb]*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (217*CA*nf*G[1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (1306*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (17*CA^2*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (50*CA^2*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (19*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/zb + 
   (17*CA^2*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(36*zb) - 
   (44737*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2])/162 + 
   (209*CA*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (656*CA^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (CA*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (17*CA^2*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (91937*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/81 + 
   (44*CA*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (841*CA^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/6 - 
   (17*CA^2*Pi^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/36 + 
   (23333*CA^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
   (95*CA*nf*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (3232*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (CA*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CA^2*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (1829*CA^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (29*CA*nf*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2797*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (8*CA^2*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (26*CA^2*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (40*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (8*CA^2*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (5023*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (173*CA*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (2699*CA^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/54 + 
   (CA*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CA^2*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (26992*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (44*CA*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (5861*CA^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/54 + 
   (8*CA^2*Pi^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (32771*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (59*CA*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 364*CA^2*Pi^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] - (30845*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (35*CA*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (788*CA^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16961*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (59*CA*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   60*CA^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (16204*CA^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (4*CA*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (788*CA^2*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (39097*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (38*CA*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (2005*CA^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (37207*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (13*CA*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1459*CA^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (84*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (182*CA^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (21079*CA^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (38*CA*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (367*CA^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (38926*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (4*CA*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (1459*CA^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (11585*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (38*CA*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1954*CA^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (10973*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (13*CA*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1417*CA^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (82*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (179*CA^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (6281*CA^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (38*CA*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (343*CA^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (11546*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (4*CA*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1417*CA^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (27595*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 - 8*CA*nf*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (2731*CA^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/18 - 
   (26335*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (10*CA*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1987*CA^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (56*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (124*CA^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (15265*CA^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
   8*CA*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (499*CA^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/18 - 
   (27559*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (4*CA*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1987*CA^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/18 + 
   (4123*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (38*CA*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1924*CA^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (25531*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (13*CA*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1373*CA^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (82*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (179*CA^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (607*CA^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (38*CA*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (292*CA^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (4480*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CA*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1450*CA^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (29900*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 - 8*CA*nf*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (409*CA^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (20848*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (10*CA*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (875*CA^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (56*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (112*CA^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (4790*CA^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   8*CA*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (65*CA^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (32528*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (4*CA*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   107*CA^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (25450*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 - 8*CA*nf*G[1, 1, 0, zb]*
    Log[Q2dmu2] + (1228*CA^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (1834*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (10*CA*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (290*CA^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (52*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (38*CA^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2608*CA^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   8*CA*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (178*CA^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (28186*CA^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (4*CA*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (958*CA^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (20032*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (44*CA*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (868*CA^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (13384*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (8*CA*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (614*CA^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (36*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (80*CA^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (2611*CA^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (44*CA*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (127*CA^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (22081*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (4*CA*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (691*CA^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (5391*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (27*CA*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   704*CA^2*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2389*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (352*CA^2*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6979*CA^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (27*CA*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   352*CA^2*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2389*CA^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   352*CA^2*Pi^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2057*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 9*CA*nf*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] + 424*CA^2*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1834*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (212*CA^2*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (232*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (212*CA^2*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (2749*CA^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   9*CA*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   212*CA^2*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1834*CA^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   212*CA^2*Pi^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16961*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   9*CA*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 412*CA^2*Pi^2*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] - (15062*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (206*CA^2*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (220*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (206*CA^2*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (7451*CA^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   9*CA*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   206*CA^2*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (15062*CA^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   206*CA^2*Pi^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (12772*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   6*CA*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (848*CA^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (11386*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (424*CA^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (160*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (424*CA^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (5740*CA^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   6*CA*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (424*CA^2*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (11386*CA^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (424*CA^2*Pi^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (15851*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   9*CA*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 406*CA^2*Pi^2*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] - (14006*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (203*CA^2*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (214*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (203*CA^2*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (6827*CA^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   9*CA*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   203*CA^2*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (14006*CA^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   203*CA^2*Pi^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (12032*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   6*CA*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 252*CA^2*Pi^2*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (10682*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (126*CA^2*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (156*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (126*CA^2*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (5324*CA^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   6*CA*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   126*CA^2*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (10682*CA^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   126*CA^2*Pi^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (10408*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   6*CA*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 252*CA^2*Pi^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (9202*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (126*CA^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (140*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (126*CA^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (4564*CA^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   6*CA*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   126*CA^2*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (9202*CA^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   126*CA^2*Pi^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (2557*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 4*CA*nf*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] + 172*CA^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (2269*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (86*CA^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (100*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (86*CA^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (1151*CA^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   4*CA*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   86*CA^2*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (2269*CA^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   86*CA^2*Pi^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (16705*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   9*CA*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 406*CA^2*Pi^2*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] - (11668*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (203*CA^2*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (214*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (203*CA^2*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (3022*CA^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   9*CA*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   203*CA^2*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (16741*CA^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   203*CA^2*Pi^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (4238*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 6*CA*nf*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] - 252*CA^2*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (3004*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (126*CA^2*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (156*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (126*CA^2*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   284*CA^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 6*CA*nf*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 126*CA^2*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (4250*CA^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   126*CA^2*Pi^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (11974*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   6*CA*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 248*CA^2*Pi^2*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (8308*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (124*CA^2*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (152*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (124*CA^2*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (2140*CA^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   6*CA*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   124*CA^2*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (12046*CA^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   124*CA^2*Pi^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (3022*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 4*CA*nf*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] + 176*CA^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (2138*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (88*CA^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (112*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (88*CA^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   204*CA^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 4*CA*nf*zb*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - 88*CA^2*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (3028*CA^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   88*CA^2*Pi^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1142*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 6*CA*nf*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] - (716*CA^2*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (2264*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (358*CA^2*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (132*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (358*CA^2*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (472*CA^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   6*CA*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (358*CA^2*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   1170*CA^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (358*CA^2*Pi^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   864*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 4*CA*nf*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] + (448*CA^2*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (1756*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (224*CA^2*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (96*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (224*CA^2*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (434*CA^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   4*CA*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (224*CA^2*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   882*CA^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (224*CA^2*Pi^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (6964*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 4*CA*nf*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] + 152*CA^2*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (4528*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (76*CA^2*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (88*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (76*CA^2*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (922*CA^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   4*CA*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   76*CA^2*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (7198*CA^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   76*CA^2*Pi^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (5240*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (8*CA*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (320*CA^2*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (3512*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (160*CA^2*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (64*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (160*CA^2*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (881*CA^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CA*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (160*CA^2*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (5381*CA^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (160*CA^2*Pi^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (12896*CA^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (9440*CA^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2528*CA^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (9440*CA^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   3192*CA^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2344*CA^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (848*CA^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   648*CA^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2344*CA^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (8888*CA^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (6512*CA^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (792*CA^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (1760*CA^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (6512*CA^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   2164*CA^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1588*CA^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (576*CA^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   436*CA^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   1588*CA^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8408*CA^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (6140*CA^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (756*CA^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (1604*CA^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (6140*CA^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (6172*CA^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4516*CA^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (552*CA^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1204*CA^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4516*CA^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   1812*CA^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1324*CA^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (488*CA^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   348*CA^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   1324*CA^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   1282*CA^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (938*CA^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (344*CA^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   250*CA^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   938*CA^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (8102*CA^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (5888*CA^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (738*CA^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (1460*CA^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (5888*CA^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (5968*CA^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4348*CA^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (540*CA^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1108*CA^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4348*CA^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (5648*CA^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4100*CA^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (516*CA^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (1004*CA^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4100*CA^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (4126*CA^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2998*CA^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (376*CA^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (742*CA^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2998*CA^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4864*CA^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (3532*CA^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (444*CA^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (868*CA^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (3532*CA^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (3526*CA^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (2566*CA^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (320*CA^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (646*CA^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (2566*CA^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (3158*CA^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2294*CA^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (288*CA^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (566*CA^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2294*CA^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   749*CA^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (545*CA^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (204*CA^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   137*CA^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   545*CA^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (7856*CA^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (1794*CA^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (738*CA^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (824*CA^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (6812*CA^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (5800*CA^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (1332*CA^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (540*CA^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (664*CA^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (5008*CA^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (5480*CA^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (3748*CA^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (516*CA^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (560*CA^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4760*CA^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (4012*CA^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2756*CA^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (376*CA^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (436*CA^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (3460*CA^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (5276*CA^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (3580*CA^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (504*CA^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (464*CA^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (4592*CA^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   1292*CA^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (2644*CA^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (368*CA^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   124*CA^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   1116*CA^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (3508*CA^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2372*CA^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (336*CA^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (292*CA^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (3076*CA^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (2518*CA^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (570*CA^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (240*CA^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (226*CA^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (2194*CA^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   1504*CA^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (3044*CA^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (428*CA^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   128*CA^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1352*CA^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (3320*CA^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (752*CA^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (312*CA^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (320*CA^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (2960*CA^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (3184*CA^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2144*CA^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (304*CA^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (256*CA^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2848*CA^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (2356*CA^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (532*CA^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (224*CA^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (208*CA^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (2080*CA^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2768*CA^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (616*CA^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (264*CA^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (200*CA^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (2552*CA^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (2032*CA^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (456*CA^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (192*CA^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (172*CA^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (1852*CA^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   616*CA^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1232*CA^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (176*CA^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   44*CA^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   572*CA^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   452*CA^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (304*CA^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (128*CA^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   38*CA^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   414*CA^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   8704*CA^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (4352*CA^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   4352*CA^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4352*CA^2*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   6464*CA^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (3232*CA^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3232*CA^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   3232*CA^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   3232*CA^2*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   5984*CA^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (2992*CA^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2992*CA^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   2992*CA^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2992*CA^2*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   4352*CA^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (2176*CA^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2176*CA^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   2176*CA^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   2176*CA^2*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   5648*CA^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (2824*CA^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2824*CA^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   2824*CA^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2824*CA^2*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4128*CA^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (2064*CA^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2064*CA^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   2064*CA^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2064*CA^2*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   3616*CA^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (1808*CA^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1808*CA^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   1808*CA^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   1808*CA^2*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2528*CA^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1264*CA^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1264*CA^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   1264*CA^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   1264*CA^2*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   5432*CA^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2716*CA^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2716*CA^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   2716*CA^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2716*CA^2*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   3984*CA^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1992*CA^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1992*CA^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   1992*CA^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1992*CA^2*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   3760*CA^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1880*CA^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1880*CA^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   1880*CA^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1880*CA^2*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2720*CA^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1360*CA^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1360*CA^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   1360*CA^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   1360*CA^2*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   3216*CA^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1608*CA^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1608*CA^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1608*CA^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1608*CA^2*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2304*CA^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1152*CA^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1152*CA^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1152*CA^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   1152*CA^2*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2048*CA^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1024*CA^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1024*CA^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1024*CA^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   1024*CA^2*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   1424*CA^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (712*CA^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (712*CA^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   712*CA^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   712*CA^2*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   5324*CA^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2662*CA^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2662*CA^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   2662*CA^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2662*CA^2*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   3912*CA^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1956*CA^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1956*CA^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   1956*CA^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1956*CA^2*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   3688*CA^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1844*CA^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1844*CA^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   1844*CA^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1844*CA^2*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2672*CA^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1336*CA^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1336*CA^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   1336*CA^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   1336*CA^2*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   3544*CA^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1772*CA^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1772*CA^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1772*CA^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1772*CA^2*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2576*CA^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1288*CA^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1288*CA^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1288*CA^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   1288*CA^2*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2320*CA^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1160*CA^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1160*CA^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1160*CA^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   1160*CA^2*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   1632*CA^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (816*CA^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (816*CA^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   816*CA^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   816*CA^2*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   3016*CA^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1508*CA^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1508*CA^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1508*CA^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1508*CA^2*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2192*CA^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1096*CA^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1096*CA^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1096*CA^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1096*CA^2*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2096*CA^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1048*CA^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1048*CA^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1048*CA^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1048*CA^2*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1520*CA^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (760*CA^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (760*CA^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   760*CA^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   760*CA^2*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   1808*CA^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (904*CA^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (904*CA^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   904*CA^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   904*CA^2*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1296*CA^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (648*CA^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (648*CA^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   648*CA^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   648*CA^2*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   1168*CA^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (584*CA^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (584*CA^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   584*CA^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   584*CA^2*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   824*CA^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (412*CA^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (412*CA^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   412*CA^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   412*CA^2*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   5324*CA^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2662*CA^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2662*CA^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   2662*CA^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2662*CA^2*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   3912*CA^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1956*CA^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1956*CA^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   1956*CA^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1956*CA^2*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   3688*CA^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1844*CA^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1844*CA^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   1844*CA^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1844*CA^2*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2672*CA^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1336*CA^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1336*CA^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   1336*CA^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   1336*CA^2*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   3544*CA^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1772*CA^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1772*CA^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1772*CA^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1772*CA^2*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2576*CA^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1288*CA^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1288*CA^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1288*CA^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   1288*CA^2*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2320*CA^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1160*CA^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1160*CA^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1160*CA^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   1160*CA^2*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   1632*CA^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (816*CA^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (816*CA^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   816*CA^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   816*CA^2*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   3472*CA^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1736*CA^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1736*CA^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1736*CA^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1736*CA^2*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2528*CA^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1264*CA^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1264*CA^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1264*CA^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1264*CA^2*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2432*CA^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1216*CA^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1216*CA^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1216*CA^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1216*CA^2*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1760*CA^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (880*CA^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (880*CA^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   880*CA^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   880*CA^2*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2144*CA^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1072*CA^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1072*CA^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1072*CA^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1072*CA^2*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1536*CA^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (768*CA^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (768*CA^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   768*CA^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   768*CA^2*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   1408*CA^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (704*CA^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (704*CA^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   704*CA^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   704*CA^2*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   992*CA^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (496*CA^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (496*CA^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   496*CA^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   496*CA^2*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   2952*CA^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1476*CA^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1476*CA^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1476*CA^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1476*CA^2*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2160*CA^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1080*CA^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1080*CA^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1080*CA^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1080*CA^2*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2064*CA^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1032*CA^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1032*CA^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1032*CA^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1032*CA^2*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1504*CA^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (752*CA^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (752*CA^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   752*CA^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   752*CA^2*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2016*CA^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1008*CA^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1008*CA^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1008*CA^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1008*CA^2*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1472*CA^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (736*CA^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (736*CA^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   736*CA^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   736*CA^2*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   1344*CA^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (672*CA^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (672*CA^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   672*CA^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   672*CA^2*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   960*CA^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (480*CA^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (480*CA^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   480*CA^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   480*CA^2*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   1712*CA^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (856*CA^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (856*CA^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   856*CA^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   856*CA^2*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1248*CA^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (624*CA^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (624*CA^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   624*CA^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   624*CA^2*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1216*CA^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (608*CA^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (608*CA^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   608*CA^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   608*CA^2*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   896*CA^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (448*CA^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (448*CA^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   448*CA^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   448*CA^2*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1056*CA^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (528*CA^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (528*CA^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   528*CA^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   528*CA^2*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   768*CA^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (384*CA^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (384*CA^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   384*CA^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   384*CA^2*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   704*CA^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (352*CA^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (352*CA^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   352*CA^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   352*CA^2*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   512*CA^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (256*CA^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (256*CA^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   256*CA^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   256*CA^2*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (880847*CA^2*Log[Q2dmu2]^2)/1944 + (1189*CA*nf*Log[Q2dmu2]^2)/648 + 
   (2578*CA^2*Pi^2*Log[Q2dmu2]^2)/27 + (CA*nf*Pi^2*Log[Q2dmu2]^2)/4 - 
   (4207*CA^2*Pi^4*Log[Q2dmu2]^2)/2160 - (793175*CA^2*Log[Q2dmu2]^2)/
    (1944*(-1 + zb)) + (2383*CA*nf*Log[Q2dmu2]^2)/(216*(-1 + zb)) + 
   (2377*CA^2*Pi^2*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (2*CA*nf*Pi^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) - (545*CA^2*Pi^4*Log[Q2dmu2]^2)/
    (432*(-1 + zb)) - (317063*CA^2*zb*Log[Q2dmu2]^2)/1944 + 
   (2909*CA*nf*zb*Log[Q2dmu2]^2)/648 + (1721*CA^2*Pi^2*zb*Log[Q2dmu2]^2)/54 - 
   (CA*nf*Pi^2*zb*Log[Q2dmu2]^2)/4 + (239*CA^2*Pi^4*zb*Log[Q2dmu2]^2)/2160 - 
   (106330*CA^2*zb^2*Log[Q2dmu2]^2)/243 + (49*CA*nf*zb^2*Log[Q2dmu2]^2)/9 + 
   (9361*CA^2*Pi^2*zb^2*Log[Q2dmu2]^2)/108 - 
   (5*CA*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/36 - (545*CA^2*Pi^4*zb^2*Log[Q2dmu2]^2)/
    432 - (217*CA^2*del[zb]*Log[Q2dmu2]^2)/4 + 
   (69*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^2)/8 - 
   (103*CA^2*Pi^4*del[zb]*Log[Q2dmu2]^2)/288 + 
   (187*CA^2*Pi^6*del[zb]*Log[Q2dmu2]^2)/4032 + 
   (134899*CA^2*G[0, zb]*Log[Q2dmu2]^2)/324 + 
   (139*CA*nf*G[0, zb]*Log[Q2dmu2]^2)/36 - 
   (3077*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/36 - 
   (CA*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (113*CA^2*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/45 + 
   (122929*CA^2*G[0, zb]*Log[Q2dmu2]^2)/(324*(-1 + zb)) - 
   (217*CA*nf*G[0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
   (1339*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
   (113*CA^2*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(90*(-1 + zb)) + 
   (60535*CA^2*zb*G[0, zb]*Log[Q2dmu2]^2)/324 - 
   (209*CA*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/36 - 
   (389*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (CA*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (113*CA^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/90 + 
   (32782*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/81 - 
   (22*CA*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (1339*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/18 + 
   (113*CA^2*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/90 - 
   (17395*CA^2*G[1, zb]*Log[Q2dmu2]^2)/54 - (95*CA*nf*G[1, zb]*Log[Q2dmu2]^2)/
    54 + (1406*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (CA*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/6 - 
   (8*CA^2*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (1829*CA^2*G[1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (29*CA*nf*G[1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (2797*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) - 
   (4*CA^2*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (22*CA^2*G[1, zb]*Log[Q2dmu2]^2)/zb - 
   (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (4*CA^2*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(9*zb) - 
   (9517*CA^2*zb*G[1, zb]*Log[Q2dmu2]^2)/54 + 
   (173*CA*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/54 + 
   (806*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (CA*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (4*CA^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/9 - 325*CA^2*zb^2*G[1, zb]*
    Log[Q2dmu2]^2 + (22*CA*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (2263*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/54 - 
   (4*CA^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (27475*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2)/54 - 
   (19*CA*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (994*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (25261*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) + 
   (13*CA*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (706*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (12697*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/54 + 
   (19*CA*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (130*CA^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (13256*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (2*CA*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (706*CA^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (10838*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 + 4*CA*nf*G[0, 1, zb]*
    Log[Q2dmu2]^2 - (1223*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/18 + 
   (10154*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (5*CA*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (881*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (30*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (19*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (5564*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
   4*CA*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (197*CA^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/18 + 
   (10649*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (2*CA*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (881*CA^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/18 + 
   (10885*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 + 4*CA*nf*G[1, 0, zb]*
    Log[Q2dmu2]^2 - (604*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (917*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (5*CA*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (145*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (30*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (19*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (2659*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   4*CA*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (94*CA^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (11362*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (2*CA*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (424*CA^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (3032*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (22*CA*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (143*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (6692*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (4*CA*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (307*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (20*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (40*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (661*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (22*CA*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (22*CA^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1075*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CA*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (106*CA^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (13117*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/18 + 
   (9*CA*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (608*CA^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (5735*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (304*CA^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (5347*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/18 - 
   (9*CA*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (304*CA^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (5735*CA^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (304*CA^2*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (1667*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 3*CA*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (364*CA^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1472*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (182*CA^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (182*CA^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (721*CA^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   3*CA*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (182*CA^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1472*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (182*CA^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4631*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 3*CA*nf*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (358*CA^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4064*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (179*CA^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (66*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (179*CA^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (1955*CA^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   3*CA*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (179*CA^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4064*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (179*CA^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1183*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 2*CA*nf*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (248*CA^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (1045*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (124*CA^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (48*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (124*CA^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (521*CA^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   2*CA*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (124*CA^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (1045*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (124*CA^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1601*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 3*CA*nf*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (358*CA^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (1132*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (179*CA^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (66*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (179*CA^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   102*CA^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 3*CA*nf*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (179*CA^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (1577*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (179*CA^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1240*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 2*CA*nf*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (224*CA^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (878*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (112*CA^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (48*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (112*CA^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   84*CA^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 2*CA*nf*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 + (112*CA^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (1234*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (112*CA^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (3314*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 2*CA*nf*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 - 76*CA^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (2264*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (38*CA^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (38*CA^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (566*CA^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   2*CA*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 38*CA^2*Pi^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (3332*CA^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   38*CA^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (2536*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (4*CA*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (160*CA^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1756*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (80*CA^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (80*CA^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (493*CA^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CA*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (80*CA^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (2557*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (80*CA^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   1168*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (848*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   208*CA^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   848*CA^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   860*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (628*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (232*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   164*CA^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   628*CA^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (2420*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1760*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (220*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (440*CA^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1760*CA^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (1774*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1294*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (160*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (334*CA^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1294*CA^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2318*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1676*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (214*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (392*CA^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1676*CA^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (1706*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1238*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (156*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (302*CA^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1238*CA^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1522*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (1102*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (140*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (262*CA^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (1102*CA^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   365*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (265*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (100*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   65*CA^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   265*CA^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (2240*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1522*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (214*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (200*CA^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1940*CA^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (1652*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (376*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (156*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (164*CA^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1436*CA^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   528*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (1072*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (152*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   44*CA^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   460*CA^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (1174*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (266*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (112*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (106*CA^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (1018*CA^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1376*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (308*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (132*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (104*CA^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (1232*CA^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1012*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (228*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (96*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (88*CA^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (904*CA^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (920*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (616*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (88*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (68*CA^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (836*CA^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (676*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (152*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (64*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (58*CA^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (610*CA^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   2304*CA^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1152*CA^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   1152*CA^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   1152*CA^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   1696*CA^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (848*CA^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (848*CA^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   848*CA^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   848*CA^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   1584*CA^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (792*CA^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (792*CA^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   792*CA^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   792*CA^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   1152*CA^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (576*CA^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (576*CA^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   576*CA^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   576*CA^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   1512*CA^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (756*CA^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (756*CA^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   756*CA^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   756*CA^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   1104*CA^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (552*CA^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (552*CA^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   552*CA^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   552*CA^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   976*CA^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (488*CA^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (488*CA^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   488*CA^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   488*CA^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   688*CA^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (344*CA^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (344*CA^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   344*CA^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   344*CA^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   1476*CA^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (738*CA^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (738*CA^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   738*CA^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   738*CA^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   1080*CA^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (540*CA^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (540*CA^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   540*CA^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   540*CA^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   1032*CA^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (516*CA^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (516*CA^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   516*CA^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   516*CA^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   752*CA^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (376*CA^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (376*CA^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   376*CA^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   376*CA^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   888*CA^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (444*CA^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (444*CA^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   444*CA^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   444*CA^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   640*CA^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (320*CA^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (320*CA^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   320*CA^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   320*CA^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   576*CA^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (288*CA^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (288*CA^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   288*CA^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   288*CA^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   408*CA^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (204*CA^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (204*CA^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   204*CA^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   204*CA^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   1476*CA^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (738*CA^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (738*CA^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   738*CA^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   738*CA^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   1080*CA^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (540*CA^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (540*CA^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   540*CA^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   540*CA^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   1032*CA^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (516*CA^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (516*CA^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   516*CA^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   516*CA^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   752*CA^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (376*CA^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (376*CA^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   376*CA^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   376*CA^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   1008*CA^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (504*CA^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (504*CA^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   504*CA^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   504*CA^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   736*CA^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (368*CA^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (368*CA^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   368*CA^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   368*CA^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   672*CA^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (336*CA^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (336*CA^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   336*CA^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   336*CA^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   480*CA^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (240*CA^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (240*CA^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   240*CA^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   240*CA^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   856*CA^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (428*CA^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (428*CA^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   428*CA^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   428*CA^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   624*CA^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (312*CA^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (312*CA^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   312*CA^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   312*CA^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   608*CA^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (304*CA^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (304*CA^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   304*CA^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   304*CA^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   448*CA^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (224*CA^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (224*CA^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   224*CA^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   224*CA^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   528*CA^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (264*CA^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (264*CA^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   264*CA^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   264*CA^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   384*CA^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (192*CA^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (192*CA^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   192*CA^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   192*CA^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   352*CA^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (176*CA^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (176*CA^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   176*CA^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   176*CA^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   256*CA^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (128*CA^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (128*CA^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   128*CA^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   128*CA^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (20311*CA^2*Log[Q2dmu2]^3)/162 + (95*CA*nf*Log[Q2dmu2]^3)/162 - 
   (1700*CA^2*Pi^2*Log[Q2dmu2]^3)/81 - (CA*nf*Pi^2*Log[Q2dmu2]^3)/18 + 
   (247*CA^2*Pi^4*Log[Q2dmu2]^3)/270 + (2033*CA^2*Log[Q2dmu2]^3)/
    (18*(-1 + zb)) - (29*CA*nf*Log[Q2dmu2]^3)/(18*(-1 + zb)) - 
   (2923*CA^2*Pi^2*Log[Q2dmu2]^3)/(162*(-1 + zb)) + 
   (247*CA^2*Pi^4*Log[Q2dmu2]^3)/(540*(-1 + zb)) + 
   (5795*CA^2*zb*Log[Q2dmu2]^3)/162 - (173*CA*nf*zb*Log[Q2dmu2]^3)/162 - 
   (596*CA^2*Pi^2*zb*Log[Q2dmu2]^3)/81 + (CA*nf*Pi^2*zb*Log[Q2dmu2]^3)/18 - 
   (247*CA^2*Pi^4*zb*Log[Q2dmu2]^3)/540 + (3142*CA^2*zb^2*Log[Q2dmu2]^3)/27 - 
   (22*CA*nf*zb^2*Log[Q2dmu2]^3)/27 - (2923*CA^2*Pi^2*zb^2*Log[Q2dmu2]^3)/
    162 + (247*CA^2*Pi^4*zb^2*Log[Q2dmu2]^3)/540 + 
   (97*CA^2*del[zb]*Log[Q2dmu2]^3)/6 - (29*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^3)/
    12 + (103*CA^2*Pi^4*del[zb]*Log[Q2dmu2]^3)/432 - 
   117*CA^2*G[0, zb]*Log[Q2dmu2]^3 - (4*CA*nf*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (224*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (947*CA^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (5*CA*nf*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (52*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (395*CA^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CA*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (20*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (976*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (2*CA*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (52*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (7256*CA^2*G[1, zb]*Log[Q2dmu2]^3)/81 + (22*CA*nf*G[1, zb]*Log[Q2dmu2]^3)/
    27 - (419*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (6692*CA^2*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (4*CA*nf*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (307*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (8*CA^2*G[1, zb]*Log[Q2dmu2]^3)/zb + (40*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/
    (9*zb) + (3338*CA^2*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (22*CA*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (71*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (6944*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (2*CA*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (263*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (1309*CA^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 + CA*nf*G[0, 0, zb]*
    Log[Q2dmu2]^3 - (128*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (1126*CA^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (64*CA^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (491*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - CA*nf*zb*G[0, 0, zb]*
    Log[Q2dmu2]^3 + (64*CA^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (1126*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (64*CA^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (992*CA^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CA*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (76*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (866*CA^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (38*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (44*CA^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (38*CA^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (412*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (2*CA*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (38*CA^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (866*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (38*CA^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2978*CA^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (2*CA*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (76*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2264*CA^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (38*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (44*CA^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (38*CA^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (776*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (2*CA*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (38*CA^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2798*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (38*CA^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2368*CA^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (4*CA*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (160*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (1756*CA^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (80*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (32*CA^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (80*CA^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*zb) + 
   (598*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (4*CA*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (80*CA^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (2290*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (80*CA^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2032*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (1456*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (304*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (1456*CA^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   164*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (356*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (136*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   28*CA^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (356*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (1408*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (1012*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (44*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/zb + 
   (220*CA^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (1012*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (346*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (250*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (32*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (58*CA^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (250*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (1360*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (308*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (44*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/zb + 
   (112*CA^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (1144*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (1004*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (76*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (32*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/zb - 
   (92*CA^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (860*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (304*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (616*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (88*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   8*CA^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3 - 88*CA^2*zb^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^3 + (224*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (152*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (64*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (20*CA^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (196*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (1280*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (640*CA^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (640*CA^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (640*CA^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (928*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (464*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (464*CA^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (464*CA^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (464*CA^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (880*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (440*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (440*CA^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (440*CA^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (440*CA^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (640*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (320*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (320*CA^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (320*CA^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (320*CA^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (856*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (428*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (428*CA^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (428*CA^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (428*CA^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   208*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (104*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (104*CA^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/zb - 
   104*CA^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 + 
   104*CA^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (560*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (280*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (280*CA^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (280*CA^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (280*CA^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (400*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (200*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (200*CA^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (200*CA^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (200*CA^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (856*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (428*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (428*CA^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (428*CA^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (428*CA^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   208*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (104*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (104*CA^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/zb - 
   104*CA^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   104*CA^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (608*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (304*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (304*CA^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (304*CA^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (304*CA^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (448*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (224*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (224*CA^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (224*CA^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (224*CA^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   176*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (88*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (88*CA^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/zb - 
   88*CA^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   88*CA^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   128*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (64*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (64*CA^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/zb + 
   64*CA^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   64*CA^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (352*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (176*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (176*CA^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (176*CA^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (176*CA^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (256*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (128*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (128*CA^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (128*CA^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (128*CA^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2030*CA^2*Log[Q2dmu2]^4)/81 - (11*CA*nf*Log[Q2dmu2]^4)/54 + 
   (511*CA^2*Pi^2*Log[Q2dmu2]^4)/108 - (1808*CA^2*Log[Q2dmu2]^4)/
    (81*(-1 + zb)) + (CA*nf*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (349*CA^2*Pi^2*Log[Q2dmu2]^4)/(108*(-1 + zb)) - 
   (605*CA^2*zb*Log[Q2dmu2]^4)/81 + (11*CA*nf*zb*Log[Q2dmu2]^4)/54 + 
   (25*CA^2*Pi^2*zb*Log[Q2dmu2]^4)/108 - (3625*CA^2*zb^2*Log[Q2dmu2]^4)/162 + 
   (CA*nf*zb^2*Log[Q2dmu2]^4)/18 + (349*CA^2*Pi^2*zb^2*Log[Q2dmu2]^4)/108 - 
   (41*CA^2*del[zb]*Log[Q2dmu2]^4)/12 + (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^4)/
    72 - (103*CA^2*Pi^4*del[zb]*Log[Q2dmu2]^4)/864 + 
   (1357*CA^2*G[0, zb]*Log[Q2dmu2]^4)/54 + (CA*nf*G[0, zb]*Log[Q2dmu2]^4)/6 - 
   (68*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/9 + 
   (575*CA^2*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
   (34*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (463*CA^2*zb*G[0, zb]*Log[Q2dmu2]^4)/54 - 
   (CA*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/6 + 
   (34*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/9 + 
   (575*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
   (34*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (508*CA^2*G[1, zb]*Log[Q2dmu2]^4)/27 - (CA*nf*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (40*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/9 - 
   (439*CA^2*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
   (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (8*CA^2*G[1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (20*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(9*zb) - 
   (202*CA^2*zb*G[1, zb]*Log[Q2dmu2]^4)/27 + 
   (CA*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/9 - 
   (20*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/9 - 
   (439*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
   (20*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/9 - 
   36*CA^2*G[0, 0, zb]*Log[Q2dmu2]^4 - (76*CA^2*G[0, 0, zb]*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) - 4*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4 - 
   (76*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (77*CA^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (55*CA^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (22*CA^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (11*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (55*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (224*CA^2*G[1, 0, zb]*Log[Q2dmu2]^4)/9 + 
   (154*CA^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
   (22*CA^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (20*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/9 + 
   (176*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/9 - 
   (166*CA^2*G[1, 1, zb]*Log[Q2dmu2]^4)/9 - 
   (38*CA^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (16*CA^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (16*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/9 - 
   (136*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
   64*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4 + 
   (32*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   32*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4 + 32*CA^2*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^4 - (136*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (68*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (68*CA^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (68*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   44*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4 - 
   (22*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (22*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/zb + 22*CA^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^4 - 22*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4 + 
   32*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4 + 
   (16*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (16*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/zb - 16*CA^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^4 + 16*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4 - 
   44*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4 - 
   (22*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (22*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/zb + 22*CA^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^4 - 22*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4 + 
   32*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4 + 
   (16*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (16*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/zb - 16*CA^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^4 + 16*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4 + 
   (88*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (44*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
   (44*CA^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (44*CA^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (64*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (32*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (32*CA^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (32*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (544*CA^2*Log[Q2dmu2]^5)/135 + (CA*nf*Log[Q2dmu2]^5)/45 - 
   (6*CA^2*Pi^2*Log[Q2dmu2]^5)/5 + (457*CA^2*Log[Q2dmu2]^5)/(135*(-1 + zb)) - 
   (3*CA^2*Pi^2*Log[Q2dmu2]^5)/(5*(-1 + zb)) + (172*CA^2*zb*Log[Q2dmu2]^5)/
    135 - (CA*nf*zb*Log[Q2dmu2]^5)/45 + (3*CA^2*Pi^2*zb*Log[Q2dmu2]^5)/5 + 
   (457*CA^2*zb^2*Log[Q2dmu2]^5)/135 - (3*CA^2*Pi^2*zb^2*Log[Q2dmu2]^5)/5 + 
   (17*CA^2*del[zb]*Log[Q2dmu2]^5)/30 - (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^5)/
    180 - (232*CA^2*G[0, zb]*Log[Q2dmu2]^5)/45 - 
   (32*CA^2*G[0, zb]*Log[Q2dmu2]^5)/(9*(-1 + zb)) - 
   (16*CA^2*zb*G[0, zb]*Log[Q2dmu2]^5)/45 - 
   (32*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/9 + (18*CA^2*G[1, zb]*Log[Q2dmu2]^5)/
    5 + (38*CA^2*G[1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) - 
   (16*CA^2*G[1, zb]*Log[Q2dmu2]^5)/(15*zb) + 
   (2*CA^2*zb*G[1, zb]*Log[Q2dmu2]^5)/5 + 
   (38*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (128*CA^2*G[0, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (64*CA^2*G[0, 0, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) - 
   (64*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (64*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5)/15 - 
   (88*CA^2*G[0, 1, zb]*Log[Q2dmu2]^5)/15 - 
   (44*CA^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (44*CA^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(15*zb) + 
   (44*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/15 - 
   (44*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/15 - 
   (88*CA^2*G[1, 0, zb]*Log[Q2dmu2]^5)/15 - 
   (44*CA^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (44*CA^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(15*zb) + 
   (44*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/15 - 
   (44*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (64*CA^2*G[1, 1, zb]*Log[Q2dmu2]^5)/15 + 
   (32*CA^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) - 
   (32*CA^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(15*zb) - 
   (32*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/15 + 
   (32*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/15 - (31*CA^2*Log[Q2dmu2]^6)/45 - 
   (7*CA^2*Log[Q2dmu2]^6)/(15*(-1 + zb)) - (CA^2*zb*Log[Q2dmu2]^6)/45 - 
   (7*CA^2*zb^2*Log[Q2dmu2]^6)/15 - (CA^2*del[zb]*Log[Q2dmu2]^6)/10 + 
   (47*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^6)/540 + 
   (16*CA^2*G[0, zb]*Log[Q2dmu2]^6)/15 + (8*CA^2*G[0, zb]*Log[Q2dmu2]^6)/
    (15*(-1 + zb)) - (8*CA^2*zb*G[0, zb]*Log[Q2dmu2]^6)/15 + 
   (8*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^6)/15 - (32*CA^2*G[1, zb]*Log[Q2dmu2]^6)/
    45 - (16*CA^2*G[1, zb]*Log[Q2dmu2]^6)/(45*(-1 + zb)) + 
   (16*CA^2*G[1, zb]*Log[Q2dmu2]^6)/(45*zb) + 
   (16*CA^2*zb*G[1, zb]*Log[Q2dmu2]^6)/45 - 
   (16*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^6)/45 + (8*CA^2*Log[Q2dmu2]^7)/63 + 
   (4*CA^2*Log[Q2dmu2]^7)/(63*(-1 + zb)) - (4*CA^2*zb*Log[Q2dmu2]^7)/63 + 
   (4*CA^2*zb^2*Log[Q2dmu2]^7)/63 + (CA^2*del[zb]*Log[Q2dmu2]^7)/35 - 
   (CA^2*del[zb]*Log[Q2dmu2]^8)/140 + (233*CA^2*PlusD[zb, 0])/2 - 
   (247*CA^2*Pi^2*PlusD[zb, 0])/12 + (103*CA^2*Pi^4*PlusD[zb, 0])/144 - 
   (485*CA^2*Pi^6*PlusD[zb, 0])/6048 - 109*CA^2*Log[Q2dmu2]*PlusD[zb, 0] + 
   (107*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/6 - 
   (247*CA^2*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/360 + 
   (485*CA^2*Pi^6*Log[Q2dmu2]*PlusD[zb, 0])/3024 + 
   49*CA^2*Log[Q2dmu2]^2*PlusD[zb, 0] - 
   (47*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/6 + 
   (247*CA^2*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/360 - 
   14*CA^2*Log[Q2dmu2]^3*PlusD[zb, 0] + 3*CA^2*Pi^2*Log[Q2dmu2]^3*
    PlusD[zb, 0] - (247*CA^2*Pi^4*Log[Q2dmu2]^3*PlusD[zb, 0])/540 + 
   3*CA^2*Log[Q2dmu2]^4*PlusD[zb, 0] - 
   (3*CA^2*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/2 - 
   (2*CA^2*Log[Q2dmu2]^5*PlusD[zb, 0])/3 + 
   (3*CA^2*Pi^2*Log[Q2dmu2]^5*PlusD[zb, 0])/5 + 
   (2*CA^2*Log[Q2dmu2]^6*PlusD[zb, 0])/9 - 
   (4*CA^2*Log[Q2dmu2]^7*PlusD[zb, 0])/63 - 110*CA^2*PlusD[zb, 1] + 
   19*CA^2*Pi^2*PlusD[zb, 1] - (113*CA^2*Pi^4*PlusD[zb, 1])/180 + 
   (149*CA^2*Pi^6*PlusD[zb, 1])/504 + 100*CA^2*Log[Q2dmu2]*PlusD[zb, 1] - 
   18*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 1] + 
   (113*CA^2*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/90 - 
   44*CA^2*Log[Q2dmu2]^2*PlusD[zb, 1] + 
   (34*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/3 - 
   (113*CA^2*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 1])/90 + 
   (40*CA^2*Log[Q2dmu2]^3*PlusD[zb, 1])/3 - 
   (68*CA^2*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/9 - 
   4*CA^2*Log[Q2dmu2]^4*PlusD[zb, 1] + 
   (34*CA^2*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 1])/9 + 
   (8*CA^2*Log[Q2dmu2]^5*PlusD[zb, 1])/5 - 
   (8*CA^2*Log[Q2dmu2]^6*PlusD[zb, 1])/15 + 52*CA^2*PlusD[zb, 2] - 
   (34*CA^2*Pi^2*PlusD[zb, 2])/3 + (23*CA^2*Pi^4*PlusD[zb, 2])/45 - 
   48*CA^2*Log[Q2dmu2]*PlusD[zb, 2] + 16*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 2] - 
   (46*CA^2*Pi^4*Log[Q2dmu2]*PlusD[zb, 2])/45 + 24*CA^2*Log[Q2dmu2]^2*
    PlusD[zb, 2] - 16*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2] - 
   (32*CA^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 + 
   (32*CA^2*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 2])/3 + 
   (16*CA^2*Log[Q2dmu2]^4*PlusD[zb, 2])/3 - 
   (32*CA^2*Log[Q2dmu2]^5*PlusD[zb, 2])/15 - (56*CA^2*PlusD[zb, 3])/3 + 
   (76*CA^2*Pi^2*PlusD[zb, 3])/9 - (5*CA^2*Pi^4*PlusD[zb, 3])/27 + 
   (64*CA^2*Log[Q2dmu2]*PlusD[zb, 3])/3 - 
   (152*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/9 - 16*CA^2*Log[Q2dmu2]^2*
    PlusD[zb, 3] + (152*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 3])/9 + 
   (32*CA^2*Log[Q2dmu2]^3*PlusD[zb, 3])/3 - 
   (16*CA^2*Log[Q2dmu2]^4*PlusD[zb, 3])/3 + 8*CA^2*PlusD[zb, 4] - 
   (22*CA^2*Pi^2*PlusD[zb, 4])/3 - (40*CA^2*Log[Q2dmu2]*PlusD[zb, 4])/3 + 
   (44*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 4])/3 + 
   (40*CA^2*Log[Q2dmu2]^2*PlusD[zb, 4])/3 - 
   (80*CA^2*Log[Q2dmu2]^3*PlusD[zb, 4])/9 - (24*CA^2*PlusD[zb, 5])/5 + 
   (244*CA^2*Pi^2*PlusD[zb, 5])/45 + (48*CA^2*Log[Q2dmu2]*PlusD[zb, 5])/5 - 
   (48*CA^2*Log[Q2dmu2]^2*PlusD[zb, 5])/5 + (136*CA^2*PlusD[zb, 6])/45 - 
   (272*CA^2*Log[Q2dmu2]*PlusD[zb, 6])/45 - (176*CA^2*PlusD[zb, 7])/105 + 
   (12031*CA^2*Zeta[3])/12 + (2027*CA*nf*Zeta[3])/324 - 
   (51175*CA^2*Pi^2*Zeta[3])/324 - (13*CA*nf*Pi^2*Zeta[3])/36 + 
   (322*CA^2*Pi^4*Zeta[3])/135 + (309995*CA^2*Zeta[3])/(324*(-1 + zb)) - 
   (289*CA*nf*Zeta[3])/(36*(-1 + zb)) - (11311*CA^2*Pi^2*Zeta[3])/
    (81*(-1 + zb)) + (161*CA^2*Pi^4*Zeta[3])/(135*(-1 + zb)) + 
   (167041*CA^2*zb*Zeta[3])/324 - (2897*CA*nf*zb*Zeta[3])/324 - 
   (21031*CA^2*Pi^2*zb*Zeta[3])/324 + (13*CA*nf*Pi^2*zb*Zeta[3])/36 - 
   (161*CA^2*Pi^4*zb*Zeta[3])/135 + (161809*CA^2*zb^2*Zeta[3])/162 - 
   (77*CA*nf*zb^2*Zeta[3])/27 - (11311*CA^2*Pi^2*zb^2*Zeta[3])/81 + 
   (161*CA^2*Pi^4*zb^2*Zeta[3])/135 + (175*CA^2*del[zb]*Zeta[3])/3 - 
   (21*CA^2*Pi^2*del[zb]*Zeta[3])/2 + (791*CA^2*Pi^4*del[zb]*Zeta[3])/1080 - 
   (65855*CA^2*G[0, zb]*Zeta[3])/54 - (28*CA*nf*G[0, zb]*Zeta[3])/3 + 
   (637*CA^2*Pi^2*G[0, zb]*Zeta[3])/3 - (62369*CA^2*G[0, zb]*Zeta[3])/
    (54*(-1 + zb)) + (53*CA*nf*G[0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (1379*CA^2*Pi^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (32561*CA^2*zb*G[0, zb]*Zeta[3])/54 + (28*CA*nf*zb*G[0, zb]*Zeta[3])/3 + 
   35*CA^2*Pi^2*zb*G[0, zb]*Zeta[3] - (32218*CA^2*zb^2*G[0, zb]*Zeta[3])/27 + 
   (7*CA*nf*zb^2*G[0, zb]*Zeta[3])/9 + (1379*CA^2*Pi^2*zb^2*G[0, zb]*Zeta[3])/
    9 + (67195*CA^2*G[1, zb]*Zeta[3])/81 + (161*CA*nf*G[1, zb]*Zeta[3])/27 - 
   (3301*CA^2*Pi^2*G[1, zb]*Zeta[3])/27 + (52327*CA^2*G[1, zb]*Zeta[3])/
    (81*(-1 + zb)) - (20*CA*nf*G[1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (2378*CA^2*Pi^2*G[1, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (46*CA^2*G[1, zb]*Zeta[3])/zb + (305*CA^2*Pi^2*G[1, zb]*Zeta[3])/(9*zb) + 
   (17428*CA^2*zb*G[1, zb]*Zeta[3])/81 - (161*CA*nf*zb*G[1, zb]*Zeta[3])/27 - 
   (544*CA^2*Pi^2*zb*G[1, zb]*Zeta[3])/27 + 
   (70351*CA^2*zb^2*G[1, zb]*Zeta[3])/81 - (7*CA*nf*zb^2*G[1, zb]*Zeta[3])/
    9 - (2422*CA^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/27 + 
   (9811*CA^2*G[0, 0, zb]*Zeta[3])/6 + (13*CA*nf*G[0, 0, zb]*Zeta[3])/2 - 
   (1232*CA^2*Pi^2*G[0, 0, zb]*Zeta[3])/3 + (1455*CA^2*G[0, 0, zb]*Zeta[3])/
    (-1 + zb) - (616*CA^2*Pi^2*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (12799*CA^2*zb*G[0, 0, zb]*Zeta[3])/18 - (13*CA*nf*zb*G[0, 0, zb]*Zeta[3])/
    2 + (616*CA^2*Pi^2*zb*G[0, 0, zb]*Zeta[3])/3 + 
   1455*CA^2*zb^2*G[0, 0, zb]*Zeta[3] - 
   (616*CA^2*Pi^2*zb^2*G[0, 0, zb]*Zeta[3])/3 - 
   (9218*CA^2*G[0, 1, zb]*Zeta[3])/9 - (13*CA*nf*G[0, 1, zb]*Zeta[3])/3 + 
   (694*CA^2*Pi^2*G[0, 1, zb]*Zeta[3])/3 - (8183*CA^2*G[0, 1, zb]*Zeta[3])/
    (9*(-1 + zb)) + (347*CA^2*Pi^2*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (358*CA^2*G[0, 1, zb]*Zeta[3])/(3*zb) - 
   (347*CA^2*Pi^2*G[0, 1, zb]*Zeta[3])/(3*zb) - 
   (1340*CA^2*zb*G[0, 1, zb]*Zeta[3])/3 + (13*CA*nf*zb*G[0, 1, zb]*Zeta[3])/
    3 - (347*CA^2*Pi^2*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (8183*CA^2*zb^2*G[0, 1, zb]*Zeta[3])/9 + 
   (347*CA^2*Pi^2*zb^2*G[0, 1, zb]*Zeta[3])/3 - 
   (28681*CA^2*G[1, 0, zb]*Zeta[3])/27 - (13*CA*nf*G[1, 0, zb]*Zeta[3])/3 + 
   (694*CA^2*Pi^2*G[1, 0, zb]*Zeta[3])/3 - (21376*CA^2*G[1, 0, zb]*Zeta[3])/
    (27*(-1 + zb)) + (347*CA^2*Pi^2*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (358*CA^2*G[1, 0, zb]*Zeta[3])/(3*zb) - 
   (347*CA^2*Pi^2*G[1, 0, zb]*Zeta[3])/(3*zb) - 
   (6988*CA^2*zb*G[1, 0, zb]*Zeta[3])/27 + (13*CA*nf*zb*G[1, 0, zb]*Zeta[3])/
    3 - (347*CA^2*Pi^2*zb*G[1, 0, zb]*Zeta[3])/3 - 
   (28051*CA^2*zb^2*G[1, 0, zb]*Zeta[3])/27 + 
   (347*CA^2*Pi^2*zb^2*G[1, 0, zb]*Zeta[3])/3 + 
   (17618*CA^2*G[1, 1, zb]*Zeta[3])/27 + (26*CA*nf*G[1, 1, zb]*Zeta[3])/9 - 
   (1220*CA^2*Pi^2*G[1, 1, zb]*Zeta[3])/9 + (12524*CA^2*G[1, 1, zb]*Zeta[3])/
    (27*(-1 + zb)) - (610*CA^2*Pi^2*G[1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (220*CA^2*G[1, 1, zb]*Zeta[3])/(3*zb) + 
   (610*CA^2*Pi^2*G[1, 1, zb]*Zeta[3])/(9*zb) + 
   (3611*CA^2*zb*G[1, 1, zb]*Zeta[3])/27 - (26*CA*nf*zb*G[1, 1, zb]*Zeta[3])/
    9 + (610*CA^2*Pi^2*zb*G[1, 1, zb]*Zeta[3])/9 + 
   (17597*CA^2*zb^2*G[1, 1, zb]*Zeta[3])/27 - 
   (610*CA^2*Pi^2*zb^2*G[1, 1, zb]*Zeta[3])/9 - 
   (22568*CA^2*G[0, 0, 0, zb]*Zeta[3])/9 - 
   (16520*CA^2*G[0, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (4424*CA^2*zb*G[0, 0, 0, zb]*Zeta[3])/9 - 
   (16520*CA^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/9 + 
   (4714*CA^2*G[0, 0, 1, zb]*Zeta[3])/3 + (3446*CA^2*G[0, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (1268*CA^2*G[0, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (910*CA^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (3446*CA^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (13700*CA^2*G[0, 1, 0, zb]*Zeta[3])/9 + (9974*CA^2*G[0, 1, 0, zb]*Zeta[3])/
    (9*(-1 + zb)) - (414*CA^2*G[0, 1, 0, zb]*Zeta[3])/zb + 
   (2522*CA^2*zb*G[0, 1, 0, zb]*Zeta[3])/9 + 
   (9974*CA^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/9 - 
   (2731*CA^2*G[0, 1, 1, zb]*Zeta[3])/3 - (1987*CA^2*G[0, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (248*CA^2*G[0, 1, 1, zb]*Zeta[3])/zb - 
   (499*CA^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (1987*CA^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (13352*CA^2*G[1, 0, 0, zb]*Zeta[3])/9 + (1030*CA^2*G[1, 0, 0, zb]*Zeta[3])/
    (-1 + zb) - (414*CA^2*G[1, 0, 0, zb]*Zeta[3])/zb + 
   (1640*CA^2*zb*G[1, 0, 0, zb]*Zeta[3])/9 + 
   (11228*CA^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/9 - 
   (8650*CA^2*G[1, 0, 1, zb]*Zeta[3])/9 - (1982*CA^2*G[1, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (272*CA^2*G[1, 0, 1, zb]*Zeta[3])/zb - 
   (922*CA^2*zb*G[1, 0, 1, zb]*Zeta[3])/9 - 
   (7354*CA^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/9 - 848*CA^2*G[1, 1, 0, zb]*
    Zeta[3] - (5228*CA^2*G[1, 1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (716*CA^2*G[1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (268*CA^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (2212*CA^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (1556*CA^2*G[1, 1, 1, zb]*Zeta[3])/3 + (352*CA^2*G[1, 1, 1, zb]*Zeta[3])/
    (-1 + zb) - (440*CA^2*G[1, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (146*CA^2*zb*G[1, 1, 1, zb]*Zeta[3])/3 + 462*CA^2*zb^2*G[1, 1, 1, zb]*
    Zeta[3] + (15232*CA^2*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (7616*CA^2*G[0, 0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (7616*CA^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (7616*CA^2*zb^2*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (9488*CA^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   (4744*CA^2*G[0, 0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (4744*CA^2*G[0, 0, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (4744*CA^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   (4744*CA^2*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 
   (9176*CA^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (4588*CA^2*G[0, 0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (4588*CA^2*G[0, 0, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (4588*CA^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (4588*CA^2*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (5408*CA^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (2704*CA^2*G[0, 0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (2704*CA^2*G[0, 0, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (2704*CA^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (2704*CA^2*zb^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   (9020*CA^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (4510*CA^2*G[0, 1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (4510*CA^2*G[0, 1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (4510*CA^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (4510*CA^2*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   1928*CA^2*G[0, 1, 0, 1, zb]*Zeta[3] + (964*CA^2*G[0, 1, 0, 1, zb]*Zeta[3])/
    (-1 + zb) - (964*CA^2*G[0, 1, 0, 1, zb]*Zeta[3])/zb - 
   964*CA^2*zb*G[0, 1, 0, 1, zb]*Zeta[3] + 964*CA^2*zb^2*G[0, 1, 0, 1, zb]*
    Zeta[3] + (5080*CA^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (2540*CA^2*G[0, 1, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (2540*CA^2*G[0, 1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (2540*CA^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (2540*CA^2*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (3032*CA^2*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 
   (1516*CA^2*G[0, 1, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (1516*CA^2*G[0, 1, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (1516*CA^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 
   (1516*CA^2*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 
   (9020*CA^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (4510*CA^2*G[1, 0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (4510*CA^2*G[1, 0, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (4510*CA^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (4510*CA^2*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   1928*CA^2*G[1, 0, 0, 1, zb]*Zeta[3] + (964*CA^2*G[1, 0, 0, 1, zb]*Zeta[3])/
    (-1 + zb) - (964*CA^2*G[1, 0, 0, 1, zb]*Zeta[3])/zb - 
   964*CA^2*zb*G[1, 0, 0, 1, zb]*Zeta[3] + 964*CA^2*zb^2*G[1, 0, 0, 1, zb]*
    Zeta[3] + (5680*CA^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   (2840*CA^2*G[1, 0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (2840*CA^2*G[1, 0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (2840*CA^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   (2840*CA^2*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (3488*CA^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (1744*CA^2*G[1, 0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (1744*CA^2*G[1, 0, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (1744*CA^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (1744*CA^2*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 + 
   1656*CA^2*G[1, 1, 0, 0, zb]*Zeta[3] + (828*CA^2*G[1, 1, 0, 0, zb]*Zeta[3])/
    (-1 + zb) - (828*CA^2*G[1, 1, 0, 0, zb]*Zeta[3])/zb - 
   828*CA^2*zb*G[1, 1, 0, 0, zb]*Zeta[3] + 828*CA^2*zb^2*G[1, 1, 0, 0, zb]*
    Zeta[3] - 1088*CA^2*G[1, 1, 0, 1, zb]*Zeta[3] - 
   (544*CA^2*G[1, 1, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (544*CA^2*G[1, 1, 0, 1, zb]*Zeta[3])/zb + 544*CA^2*zb*G[1, 1, 0, 1, zb]*
    Zeta[3] - 544*CA^2*zb^2*G[1, 1, 0, 1, zb]*Zeta[3] - 
   (2864*CA^2*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   (1432*CA^2*G[1, 1, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (1432*CA^2*G[1, 1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (1432*CA^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   (1432*CA^2*zb^2*G[1, 1, 1, 0, zb]*Zeta[3])/3 + 
   (1760*CA^2*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   (880*CA^2*G[1, 1, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (880*CA^2*G[1, 1, 1, 1, zb]*Zeta[3])/(3*zb) - 
   (880*CA^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   (880*CA^2*zb^2*G[1, 1, 1, 1, zb]*Zeta[3])/3 - 
   (56587*CA^2*Log[Q2dmu2]*Zeta[3])/81 - (161*CA*nf*Log[Q2dmu2]*Zeta[3])/27 + 
   (3479*CA^2*Pi^2*Log[Q2dmu2]*Zeta[3])/27 - (52597*CA^2*Log[Q2dmu2]*Zeta[3])/
    (81*(-1 + zb)) + (20*CA*nf*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (2471*CA^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (25099*CA^2*zb*Log[Q2dmu2]*Zeta[3])/81 + 
   (161*CA*nf*zb*Log[Q2dmu2]*Zeta[3])/27 + 
   (455*CA^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/27 - 
   (54118*CA^2*zb^2*Log[Q2dmu2]*Zeta[3])/81 + 
   (7*CA*nf*zb^2*Log[Q2dmu2]*Zeta[3])/9 + 
   (2471*CA^2*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/27 - 
   (154*CA^2*del[zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (119*CA^2*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (791*CA^2*Pi^4*del[zb]*Log[Q2dmu2]*Zeta[3])/540 + 
   (24085*CA^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (13*CA*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (2128*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (21178*CA^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (1064*CA^2*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (9943*CA^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (13*CA*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1064*CA^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (21178*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (1064*CA^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (16442*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (26*CA*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (1220*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (12524*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (610*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (220*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (610*CA^2*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*zb) - 
   (4346*CA^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (26*CA*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (610*CA^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (15728*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (610*CA^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (4088*CA^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (2968*CA^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (728*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (2968*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   866*CA^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1882*CA^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (716*CA^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   150*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1882*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7576*CA^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (5228*CA^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (716*CA^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (832*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (6328*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (4640*CA^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (352*CA^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (440*CA^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (452*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (4004*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   2688*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1344*CA^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   1344*CA^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   1344*CA^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (5072*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (2536*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (2536*CA^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (2536*CA^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (2536*CA^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   1656*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (828*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (828*CA^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   828*CA^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   828*CA^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   992*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (496*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (496*CA^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   496*CA^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   496*CA^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   1656*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (828*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (828*CA^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   828*CA^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   828*CA^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   1088*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (544*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (544*CA^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   544*CA^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   544*CA^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (2864*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1432*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (1432*CA^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (1432*CA^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1432*CA^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1760*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (880*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (880*CA^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) + 
   (880*CA^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (880*CA^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7249*CA^2*Log[Q2dmu2]^2*Zeta[3])/27 + (13*CA*nf*Log[Q2dmu2]^2*Zeta[3])/
    9 - (224*CA^2*Pi^2*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (6280*CA^2*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) - 
   (112*CA^2*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (2773*CA^2*zb*Log[Q2dmu2]^2*Zeta[3])/27 - 
   (13*CA*nf*zb*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (112*CA^2*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (6280*CA^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 - 
   (112*CA^2*Pi^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (70*CA^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (119*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (3556*CA^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (2548*CA^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) - 
   (532*CA^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (2548*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (764*CA^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (176*CA^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (220*CA^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (80*CA^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (616*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (2240*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (1120*CA^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (1120*CA^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (1120*CA^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (1432*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (716*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (716*CA^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (716*CA^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (716*CA^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (1432*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (716*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (716*CA^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) + 
   (716*CA^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (716*CA^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (880*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (440*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (440*CA^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*zb) - 
   (440*CA^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (440*CA^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   84*CA^2*Log[Q2dmu2]^3*Zeta[3] - (532*CA^2*Log[Q2dmu2]^3*Zeta[3])/
    (9*(-1 + zb)) - (28*CA^2*zb*Log[Q2dmu2]^3*Zeta[3])/3 - 
   (532*CA^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (28*CA^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/3 + 
   (238*CA^2*Pi^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/27 + 
   (448*CA^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/3 + 
   (224*CA^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(3*(-1 + zb)) - 
   (224*CA^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/3 + 
   (224*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/3 - 
   (880*CA^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (440*CA^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*(-1 + zb)) + 
   (440*CA^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*zb) + 
   (440*CA^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (440*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (224*CA^2*Log[Q2dmu2]^4*Zeta[3])/9 + (112*CA^2*Log[Q2dmu2]^4*Zeta[3])/
    (9*(-1 + zb)) - (112*CA^2*zb*Log[Q2dmu2]^4*Zeta[3])/9 + 
   (112*CA^2*zb^2*Log[Q2dmu2]^4*Zeta[3])/9 + 
   (14*CA^2*del[zb]*Log[Q2dmu2]^4*Zeta[3])/3 - 
   (28*CA^2*del[zb]*Log[Q2dmu2]^5*Zeta[3])/15 - 
   56*CA^2*PlusD[zb, 0]*Zeta[3] + (56*CA^2*Pi^2*PlusD[zb, 0]*Zeta[3])/3 - 
   (161*CA^2*Pi^4*PlusD[zb, 0]*Zeta[3])/135 + 56*CA^2*Log[Q2dmu2]*
    PlusD[zb, 0]*Zeta[3] - (112*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/
    3 - (112*CA^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (112*CA^2*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 + 
   (224*CA^2*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/9 - 
   (112*CA^2*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/9 + 
   (224*CA^2*PlusD[zb, 1]*Zeta[3])/3 - (532*CA^2*Pi^2*PlusD[zb, 1]*Zeta[3])/
    9 - 112*CA^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] + 
   (1064*CA^2*Pi^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/9 + 
   112*CA^2*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3] - 
   (224*CA^2*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3])/3 - 
   (280*CA^2*PlusD[zb, 2]*Zeta[3])/3 + (308*CA^2*Pi^2*PlusD[zb, 2]*Zeta[3])/
    3 + (560*CA^2*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 - 
   (560*CA^2*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3])/3 + 
   112*CA^2*PlusD[zb, 3]*Zeta[3] - 224*CA^2*Log[Q2dmu2]*PlusD[zb, 3]*
    Zeta[3] - (952*CA^2*PlusD[zb, 4]*Zeta[3])/9 - (3577*CA^2*Zeta[3]^2)/9 - 
   (2597*CA^2*Zeta[3]^2)/(9*(-1 + zb)) - (637*CA^2*zb*Zeta[3]^2)/9 - 
   (2597*CA^2*zb^2*Zeta[3]^2)/9 - (98*CA^2*del[zb]*Zeta[3]^2)/3 + 
   (931*CA^2*Pi^2*del[zb]*Zeta[3]^2)/27 + 784*CA^2*G[0, zb]*Zeta[3]^2 + 
   (392*CA^2*G[0, zb]*Zeta[3]^2)/(-1 + zb) - 392*CA^2*zb*G[0, zb]*Zeta[3]^2 + 
   392*CA^2*zb^2*G[0, zb]*Zeta[3]^2 - (4204*CA^2*G[1, zb]*Zeta[3]^2)/9 - 
   (2102*CA^2*G[1, zb]*Zeta[3]^2)/(9*(-1 + zb)) + 
   (2102*CA^2*G[1, zb]*Zeta[3]^2)/(9*zb) + (2102*CA^2*zb*G[1, zb]*Zeta[3]^2)/
    9 - (2102*CA^2*zb^2*G[1, zb]*Zeta[3]^2)/9 + 
   (3920*CA^2*Log[Q2dmu2]*Zeta[3]^2)/9 + (1960*CA^2*Log[Q2dmu2]*Zeta[3]^2)/
    (9*(-1 + zb)) - (1960*CA^2*zb*Log[Q2dmu2]*Zeta[3]^2)/9 + 
   (1960*CA^2*zb^2*Log[Q2dmu2]*Zeta[3]^2)/9 + 
   (196*CA^2*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/3 - 
   (196*CA^2*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/3 + 
   (980*CA^2*PlusD[zb, 0]*Zeta[3]^2)/9 - 
   (1960*CA^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/9 - 
   392*CA^2*PlusD[zb, 1]*Zeta[3]^2 + (98929*CA^2*Zeta[5])/90 + 
   (121*CA*nf*Zeta[5])/30 - (1364*CA^2*Pi^2*Zeta[5])/5 + 
   (44066*CA^2*Zeta[5])/(45*(-1 + zb)) - (682*CA^2*Pi^2*Zeta[5])/
    (5*(-1 + zb)) + (43117*CA^2*zb*Zeta[5])/90 - (121*CA*nf*zb*Zeta[5])/30 + 
   (682*CA^2*Pi^2*zb*Zeta[5])/5 + (44066*CA^2*zb^2*Zeta[5])/45 - 
   (682*CA^2*Pi^2*zb^2*Zeta[5])/5 + (248*CA^2*del[zb]*Zeta[5])/5 - 
   (589*CA^2*Pi^2*del[zb]*Zeta[5])/15 - (24986*CA^2*G[0, zb]*Zeta[5])/15 - 
   (3658*CA^2*G[0, zb]*Zeta[5])/(3*(-1 + zb)) - 
   (4898*CA^2*zb*G[0, zb]*Zeta[5])/15 - (3658*CA^2*zb^2*G[0, zb]*Zeta[5])/3 + 
   (4882*CA^2*G[1, zb]*Zeta[5])/5 + (3404*CA^2*G[1, zb]*Zeta[5])/
    (5*(-1 + zb)) - (1358*CA^2*G[1, zb]*Zeta[5])/(5*zb) + 
   (628*CA^2*zb*G[1, zb]*Zeta[5])/5 + (4064*CA^2*zb^2*G[1, zb]*Zeta[5])/5 + 
   (16864*CA^2*G[0, 0, zb]*Zeta[5])/5 + (8432*CA^2*G[0, 0, zb]*Zeta[5])/
    (5*(-1 + zb)) - (8432*CA^2*zb*G[0, 0, zb]*Zeta[5])/5 + 
   (8432*CA^2*zb^2*G[0, 0, zb]*Zeta[5])/5 - (9884*CA^2*G[0, 1, zb]*Zeta[5])/
    5 - (4942*CA^2*G[0, 1, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (4942*CA^2*G[0, 1, zb]*Zeta[5])/(5*zb) + 
   (4942*CA^2*zb*G[0, 1, zb]*Zeta[5])/5 - 
   (4942*CA^2*zb^2*G[0, 1, zb]*Zeta[5])/5 - (9884*CA^2*G[1, 0, zb]*Zeta[5])/
    5 - (4942*CA^2*G[1, 0, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (4942*CA^2*G[1, 0, zb]*Zeta[5])/(5*zb) + 
   (4942*CA^2*zb*G[1, 0, zb]*Zeta[5])/5 - 
   (4942*CA^2*zb^2*G[1, 0, zb]*Zeta[5])/5 + (5432*CA^2*G[1, 1, zb]*Zeta[5])/
    5 + (2716*CA^2*G[1, 1, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (2716*CA^2*G[1, 1, zb]*Zeta[5])/(5*zb) - 
   (2716*CA^2*zb*G[1, 1, zb]*Zeta[5])/5 + 
   (2716*CA^2*zb^2*G[1, 1, zb]*Zeta[5])/5 - (4526*CA^2*Log[Q2dmu2]*Zeta[5])/
    5 - (3286*CA^2*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (806*CA^2*zb*Log[Q2dmu2]*Zeta[5])/5 - (3286*CA^2*zb^2*Log[Q2dmu2]*Zeta[5])/
    5 - (372*CA^2*del[zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (1178*CA^2*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[5])/15 + 
   (8928*CA^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (4464*CA^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (4464*CA^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (4464*CA^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (5432*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (2716*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) + 
   (2716*CA^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*zb) + 
   (2716*CA^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (2716*CA^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   496*CA^2*Log[Q2dmu2]^2*Zeta[5] + (248*CA^2*Log[Q2dmu2]^2*Zeta[5])/
    (-1 + zb) - 248*CA^2*zb*Log[Q2dmu2]^2*Zeta[5] + 
   248*CA^2*zb^2*Log[Q2dmu2]^2*Zeta[5] + 
   (372*CA^2*del[zb]*Log[Q2dmu2]^2*Zeta[5])/5 - 
   (248*CA^2*del[zb]*Log[Q2dmu2]^3*Zeta[5])/5 - 124*CA^2*PlusD[zb, 0]*
    Zeta[5] + (682*CA^2*Pi^2*PlusD[zb, 0]*Zeta[5])/5 + 
   248*CA^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5] - 248*CA^2*Log[Q2dmu2]^2*
    PlusD[zb, 0]*Zeta[5] + (2232*CA^2*PlusD[zb, 1]*Zeta[5])/5 - 
   (4464*CA^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/5 - 
   (4216*CA^2*PlusD[zb, 2]*Zeta[5])/5 - (2604*CA^2*del[zb]*Zeta[3]*Zeta[5])/
    5 + (17272*CA^2*Zeta[7])/7 + (8636*CA^2*Zeta[7])/(7*(-1 + zb)) - 
   (8636*CA^2*zb*Zeta[7])/7 + (8636*CA^2*zb^2*Zeta[7])/7 + 
   (2286*CA^2*del[zb]*Zeta[7])/7 - (4572*CA^2*del[zb]*Log[Q2dmu2]*Zeta[7])/
    7 - (8636*CA^2*PlusD[zb, 0]*Zeta[7])/7)


==> anc/XS_Higgs_gg_RV2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2456513*CA^3)/15552 - (14795*CA^2*nf)/15552 + (133*CA*nf^2)/2592 - 
 (92485*CA^3*Pi^2)/2592 - (647*CA^2*nf*Pi^2)/2592 + (55577*CA^3*Pi^4)/46080 + 
 (9259*CA^3)/(64*(-1 + zb)) - (21041*CA^2*nf)/(5184*(-1 + zb)) + 
 (133*CA*nf^2)/(2592*(-1 + zb)) - (3665*CA^3*Pi^2)/(108*(-1 + zb)) + 
 (113*CA^2*nf*Pi^2)/(864*(-1 + zb)) + (40213*CA^3*Pi^4)/(46080*(-1 + zb)) + 
 (1435213*CA^3*zb)/15552 - (11419*CA^2*nf*zb)/15552 + (5*CA*nf^2*zb)/864 - 
 (47387*CA^3*Pi^2*zb)/2592 + (295*CA^2*nf*Pi^2*zb)/1296 + 
 (1897*CA^3*Pi^4*zb)/9216 + (5077*CA^3*zb^2)/32 - (175*CA^2*nf*zb^2)/72 - 
 (CA*nf^2*zb^2)/864 - (58969*CA^3*Pi^2*zb^2)/1728 + 
 (43*CA^2*nf*Pi^2*zb^2)/576 + (40213*CA^3*Pi^4*zb^2)/46080 + 
 (547*CA^3*del[zb])/36 + (23*CA^3*del[zb])/(72*ep^6) - 
 (1561*CA^3*Pi^2*del[zb])/864 + (3029*CA^3*Pi^4*del[zb])/34560 - 
 (84281*CA^3*Pi^6*del[zb])/2903040 - (385045*CA^3*G[0, zb])/2592 - 
 (3575*CA^2*nf*G[0, zb])/2592 - (CA*nf^2*G[0, zb])/54 + 
 (8369*CA^3*Pi^2*G[0, zb])/216 + (53*CA^2*nf*Pi^2*G[0, zb])/216 - 
 (753*CA^3*Pi^4*G[0, zb])/320 - (39469*CA^3*G[0, zb])/(288*(-1 + zb)) + 
 (2131*CA^2*nf*G[0, zb])/(864*(-1 + zb)) - 
 (CA*nf^2*G[0, zb])/(54*(-1 + zb)) + (15323*CA^3*Pi^2*G[0, zb])/
  (432*(-1 + zb)) - (753*CA^3*Pi^4*G[0, zb])/(640*(-1 + zb)) - 
 (250589*CA^3*zb*G[0, zb])/2592 + (4361*CA^2*nf*zb*G[0, zb])/2592 + 
 (727*CA^3*Pi^2*zb*G[0, zb])/36 - (53*CA^2*nf*Pi^2*zb*G[0, zb])/216 + 
 (753*CA^3*Pi^4*zb*G[0, zb])/640 - (5359*CA^3*zb^2*G[0, zb])/36 + 
 (47*CA^2*nf*zb^2*G[0, zb])/36 + (15323*CA^3*Pi^2*zb^2*G[0, zb])/432 - 
 (753*CA^3*Pi^4*zb^2*G[0, zb])/640 + (387457*CA^3*G[1, zb])/2592 + 
 (1733*CA^2*nf*G[1, zb])/2592 + (CA*nf^2*G[1, zb])/72 - 
 (51695*CA^3*Pi^2*G[1, zb])/1728 - (17*CA^2*nf*Pi^2*G[1, zb])/96 + 
 (4511*CA^3*Pi^4*G[1, zb])/3456 + (123203*CA^3*G[1, zb])/(864*(-1 + zb)) - 
 (2033*CA^2*nf*G[1, zb])/(864*(-1 + zb)) + 
 (CA*nf^2*G[1, zb])/(72*(-1 + zb)) - (15221*CA^3*Pi^2*G[1, zb])/
  (576*(-1 + zb)) + (4511*CA^3*Pi^4*G[1, zb])/(6912*(-1 + zb)) - 
 (217*CA^3*G[1, zb])/(24*zb) + (739*CA^3*Pi^2*G[1, zb])/(288*zb) - 
 (4511*CA^3*Pi^4*G[1, zb])/(6912*zb) + (272537*CA^3*zb*G[1, zb])/2592 - 
 (2243*CA^2*nf*zb*G[1, zb])/2592 - (25595*CA^3*Pi^2*zb*G[1, zb])/1728 + 
 (17*CA^2*nf*Pi^2*zb*G[1, zb])/96 - (4511*CA^3*Pi^4*zb*G[1, zb])/6912 + 
 (22051*CA^3*zb^2*G[1, zb])/144 - (3*CA^2*nf*zb^2*G[1, zb])/2 - 
 (48875*CA^3*Pi^2*zb^2*G[1, zb])/1728 + (4511*CA^3*Pi^4*zb^2*G[1, zb])/6912 + 
 (84485*CA^3*G[0, 0, zb])/432 + (1315*CA^2*nf*G[0, 0, zb])/432 - 
 (15751*CA^3*Pi^2*G[0, 0, zb])/288 + (2935*CA^3*G[0, 0, zb])/(16*(-1 + zb)) - 
 (151*CA^2*nf*G[0, 0, zb])/(144*(-1 + zb)) - (11731*CA^3*Pi^2*G[0, 0, zb])/
  (288*(-1 + zb)) + (52345*CA^3*zb*G[0, 0, zb])/432 - 
 (1165*CA^2*nf*zb*G[0, 0, zb])/432 - (3691*CA^3*Pi^2*zb*G[0, 0, zb])/288 + 
 (7019*CA^3*zb^2*G[0, 0, zb])/36 - (CA^2*nf*zb^2*G[0, 0, zb])/2 - 
 (11731*CA^3*Pi^2*zb^2*G[0, 0, zb])/288 - (79859*CA^3*G[0, 1, zb])/432 - 
 (983*CA^2*nf*G[0, 1, zb])/432 + (2545*CA^3*Pi^2*G[0, 1, zb])/64 - 
 (76003*CA^3*G[0, 1, zb])/(432*(-1 + zb)) + (137*CA^2*nf*G[0, 1, zb])/
  (144*(-1 + zb)) + (17189*CA^3*Pi^2*G[0, 1, zb])/(576*(-1 + zb)) + 
 (139*CA^3*G[0, 1, zb])/(12*zb) - (1429*CA^3*Pi^2*G[0, 1, zb])/(144*zb) - 
 (17497*CA^3*zb*G[0, 1, zb])/144 + (845*CA^2*nf*zb*G[0, 1, zb])/432 + 
 (1919*CA^3*Pi^2*zb*G[0, 1, zb])/192 - (40217*CA^3*zb^2*G[0, 1, zb])/216 + 
 (13*CA^2*nf*zb^2*G[0, 1, zb])/24 + (17189*CA^3*Pi^2*zb^2*G[0, 1, zb])/576 - 
 (77533*CA^3*G[1, 0, zb])/432 - (911*CA^2*nf*G[1, 0, zb])/432 + 
 (22655*CA^3*Pi^2*G[1, 0, zb])/576 - (20399*CA^3*G[1, 0, zb])/
  (144*(-1 + zb)) + (137*CA^2*nf*G[1, 0, zb])/(144*(-1 + zb)) + 
 (16771*CA^3*Pi^2*G[1, 0, zb])/(576*(-1 + zb)) + 
 (139*CA^3*G[1, 0, zb])/(12*zb) - (1429*CA^3*Pi^2*G[1, 0, zb])/(144*zb) - 
 (30755*CA^3*zb*G[1, 0, zb])/432 + (773*CA^2*nf*zb*G[1, 0, zb])/432 + 
 (5255*CA^3*Pi^2*zb*G[1, 0, zb])/576 - (14461*CA^3*zb^2*G[1, 0, zb])/72 + 
 (7*CA^2*nf*zb^2*G[1, 0, zb])/12 + (17695*CA^3*Pi^2*zb^2*G[1, 0, zb])/576 + 
 179*CA^3*G[1, 1, zb] + (109*CA^2*nf*G[1, 1, zb])/72 - 
 (34451*CA^3*Pi^2*G[1, 1, zb])/1152 + (3433*CA^3*G[1, 1, zb])/
  (24*(-1 + zb)) - (11*CA^2*nf*G[1, 1, zb])/(12*(-1 + zb)) - 
 (2807*CA^3*Pi^2*G[1, 1, zb])/(128*(-1 + zb)) - 
 (221*CA^3*G[1, 1, zb])/(24*zb) + (237*CA^3*Pi^2*G[1, 1, zb])/(32*zb) + 
 (673*CA^3*zb*G[1, 1, zb])/9 - (11*CA^2*nf*zb*G[1, 1, zb])/9 - 
 (7871*CA^3*Pi^2*zb*G[1, 1, zb])/1152 + (28943*CA^3*zb^2*G[1, 1, zb])/144 - 
 (31*CA^2*nf*zb^2*G[1, 1, zb])/48 - (28871*CA^3*Pi^2*zb^2*G[1, 1, zb])/1152 - 
 (35*CA^3*Pi^2*G[2, 1, zb])/36 - (55*CA^3*Pi^2*G[2, 1, zb])/(36*(-1 + zb)) - 
 (65*CA^3*Pi^2*zb*G[2, 1, zb])/36 + (55*CA^3*Pi^2*zb^2*G[2, 1, zb])/36 - 
 (21461*CA^3*G[0, 0, 0, zb])/72 - (103*CA^2*nf*G[0, 0, 0, zb])/36 + 
 (701*CA^3*Pi^2*G[0, 0, 0, zb])/6 - (19579*CA^3*G[0, 0, 0, zb])/
  (72*(-1 + zb)) + (701*CA^3*Pi^2*G[0, 0, 0, zb])/(12*(-1 + zb)) - 
 (3889*CA^3*zb*G[0, 0, 0, zb])/24 + (103*CA^2*nf*zb*G[0, 0, 0, zb])/36 - 
 (701*CA^3*Pi^2*zb*G[0, 0, 0, zb])/12 - (19579*CA^3*zb^2*G[0, 0, 0, zb])/72 + 
 (701*CA^3*Pi^2*zb^2*G[0, 0, 0, zb])/12 + (4765*CA^3*G[0, 0, 1, zb])/18 + 
 (163*CA^2*nf*G[0, 0, 1, zb])/72 - (2987*CA^3*Pi^2*G[0, 0, 1, zb])/36 + 
 (17507*CA^3*G[0, 0, 1, zb])/(72*(-1 + zb)) - (2987*CA^3*Pi^2*G[0, 0, 1, zb])/
  (72*(-1 + zb)) - (143*CA^3*G[0, 0, 1, zb])/(6*zb) + 
 (2987*CA^3*Pi^2*G[0, 0, 1, zb])/(72*zb) + (449*CA^3*zb*G[0, 0, 1, zb])/3 - 
 (163*CA^2*nf*zb*G[0, 0, 1, zb])/72 + (2987*CA^3*Pi^2*zb*G[0, 0, 1, zb])/72 + 
 (17507*CA^3*zb^2*G[0, 0, 1, zb])/72 - (2987*CA^3*Pi^2*zb^2*G[0, 0, 1, zb])/
  72 + (5921*CA^3*G[0, 1, 0, zb])/24 + (161*CA^2*nf*G[0, 1, 0, zb])/72 - 
 (2929*CA^3*Pi^2*G[0, 1, 0, zb])/36 + (2032*CA^3*G[0, 1, 0, zb])/
  (9*(-1 + zb)) - (2929*CA^3*Pi^2*G[0, 1, 0, zb])/(72*(-1 + zb)) - 
 (139*CA^3*G[0, 1, 0, zb])/(6*zb) + (2929*CA^3*Pi^2*G[0, 1, 0, zb])/(72*zb) + 
 (9943*CA^3*zb*G[0, 1, 0, zb])/72 - (161*CA^2*nf*zb*G[0, 1, 0, zb])/72 + 
 (2929*CA^3*Pi^2*zb*G[0, 1, 0, zb])/72 + (2032*CA^3*zb^2*G[0, 1, 0, zb])/9 - 
 (2929*CA^3*Pi^2*zb^2*G[0, 1, 0, zb])/72 - (2012*CA^3*G[0, 1, 1, zb])/9 - 
 (43*CA^2*nf*G[0, 1, 1, zb])/24 + (495*CA^3*Pi^2*G[0, 1, 1, zb])/8 - 
 (14815*CA^3*G[0, 1, 1, zb])/(72*(-1 + zb)) + (495*CA^3*Pi^2*G[0, 1, 1, zb])/
  (16*(-1 + zb)) + (235*CA^3*G[0, 1, 1, zb])/(12*zb) - 
 (495*CA^3*Pi^2*G[0, 1, 1, zb])/(16*zb) - (1166*CA^3*zb*G[0, 1, 1, zb])/9 + 
 (43*CA^2*nf*zb*G[0, 1, 1, zb])/24 - (495*CA^3*Pi^2*zb*G[0, 1, 1, zb])/16 - 
 (14815*CA^3*zb^2*G[0, 1, 1, zb])/72 + (495*CA^3*Pi^2*zb^2*G[0, 1, 1, zb])/
  16 + (9013*CA^3*G[1, 0, 0, zb])/36 + (161*CA^2*nf*G[1, 0, 0, zb])/72 - 
 (2929*CA^3*Pi^2*G[1, 0, 0, zb])/36 + (1487*CA^3*G[1, 0, 0, zb])/
  (8*(-1 + zb)) - (2929*CA^3*Pi^2*G[1, 0, 0, zb])/(72*(-1 + zb)) - 
 (139*CA^3*G[1, 0, 0, zb])/(6*zb) + (2929*CA^3*Pi^2*G[1, 0, 0, zb])/(72*zb) + 
 (1913*CA^3*zb*G[1, 0, 0, zb])/24 - (161*CA^2*nf*zb*G[1, 0, 0, zb])/72 + 
 (2929*CA^3*Pi^2*zb*G[1, 0, 0, zb])/72 + (9563*CA^3*zb^2*G[1, 0, 0, zb])/36 - 
 (2929*CA^3*Pi^2*zb^2*G[1, 0, 0, zb])/72 - (16357*CA^3*G[1, 0, 1, zb])/72 - 
 (43*CA^2*nf*G[1, 0, 1, zb])/24 + (483*CA^3*Pi^2*G[1, 0, 1, zb])/8 - 
 (341*CA^3*G[1, 0, 1, zb])/(2*(-1 + zb)) + (483*CA^3*Pi^2*G[1, 0, 1, zb])/
  (16*(-1 + zb)) + (235*CA^3*G[1, 0, 1, zb])/(12*zb) - 
 (483*CA^3*Pi^2*G[1, 0, 1, zb])/(16*zb) - (698*CA^3*zb*G[1, 0, 1, zb])/9 + 
 (43*CA^2*nf*zb*G[1, 0, 1, zb])/24 - (483*CA^3*Pi^2*zb*G[1, 0, 1, zb])/16 - 
 (17485*CA^3*zb^2*G[1, 0, 1, zb])/72 + (483*CA^3*Pi^2*zb^2*G[1, 0, 1, zb])/
  16 - (4925*CA^3*G[1, 1, 0, zb])/24 - (41*CA^2*nf*G[1, 1, 0, zb])/24 + 
 (1399*CA^3*Pi^2*G[1, 1, 0, zb])/24 - (436*CA^3*G[1, 1, 0, zb])/
  (3*(-1 + zb)) + (1399*CA^3*Pi^2*G[1, 1, 0, zb])/(48*(-1 + zb)) + 
 (217*CA^3*G[1, 1, 0, zb])/(12*zb) - (1399*CA^3*Pi^2*G[1, 1, 0, zb])/
  (48*zb) - (176*CA^3*zb*G[1, 1, 0, zb])/3 + (41*CA^2*nf*zb*G[1, 1, 0, zb])/
  24 - (1399*CA^3*Pi^2*zb*G[1, 1, 0, zb])/48 - 
 (5447*CA^3*zb^2*G[1, 1, 0, zb])/24 + (1399*CA^3*Pi^2*zb^2*G[1, 1, 0, zb])/
  48 + (9157*CA^3*G[1, 1, 1, zb])/48 + (11*CA^2*nf*G[1, 1, 1, zb])/8 - 
 (711*CA^3*Pi^2*G[1, 1, 1, zb])/16 + (2203*CA^3*G[1, 1, 1, zb])/
  (16*(-1 + zb)) - (711*CA^3*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) - 
 (125*CA^3*G[1, 1, 1, zb])/(8*zb) + (711*CA^3*Pi^2*G[1, 1, 1, zb])/(32*zb) + 
 (969*CA^3*zb*G[1, 1, 1, zb])/16 - (11*CA^2*nf*zb*G[1, 1, 1, zb])/8 + 
 (711*CA^3*Pi^2*zb*G[1, 1, 1, zb])/32 + (10171*CA^3*zb^2*G[1, 1, 1, zb])/48 - 
 (711*CA^3*Pi^2*zb^2*G[1, 1, 1, zb])/32 - (10*CA^3*Pi^2*G[1, 2, 1, zb])/3 - 
 (5*CA^3*Pi^2*G[1, 2, 1, zb])/(3*(-1 + zb)) + (5*CA^3*Pi^2*G[1, 2, 1, zb])/
  (3*zb) + (5*CA^3*Pi^2*zb*G[1, 2, 1, zb])/3 - 
 (5*CA^3*Pi^2*zb^2*G[1, 2, 1, zb])/3 + (3151*CA^3*G[0, 0, 0, 0, zb])/6 + 
 (2395*CA^3*G[0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
 (883*CA^3*zb*G[0, 0, 0, 0, zb])/6 + (2395*CA^3*zb^2*G[0, 0, 0, 0, zb])/6 - 
 (5309*CA^3*G[0, 0, 0, 1, zb])/12 - (4057*CA^3*G[0, 0, 0, 1, zb])/
  (12*(-1 + zb)) + (313*CA^3*G[0, 0, 0, 1, zb])/(3*zb) - 
 (1553*CA^3*zb*G[0, 0, 0, 1, zb])/12 - (4057*CA^3*zb^2*G[0, 0, 0, 1, zb])/
  12 - (1258*CA^3*G[0, 0, 1, 0, zb])/3 - (959*CA^3*G[0, 0, 1, 0, zb])/
  (3*(-1 + zb)) + (299*CA^3*G[0, 0, 1, 0, zb])/(3*zb) - 
 (361*CA^3*zb*G[0, 0, 1, 0, zb])/3 - (959*CA^3*zb^2*G[0, 0, 1, 0, zb])/3 + 
 (8551*CA^3*G[0, 0, 1, 1, zb])/24 + (6547*CA^3*G[0, 0, 1, 1, zb])/
  (24*(-1 + zb)) - (167*CA^3*G[0, 0, 1, 1, zb])/(2*zb) + 
 (2539*CA^3*zb*G[0, 0, 1, 1, zb])/24 + (6547*CA^3*zb^2*G[0, 0, 1, 1, zb])/
  24 - (4855*CA^3*G[0, 1, 0, 0, zb])/12 - (1229*CA^3*G[0, 1, 0, 0, zb])/
  (4*(-1 + zb)) + (292*CA^3*G[0, 1, 0, 0, zb])/(3*zb) - 
 (1351*CA^3*zb*G[0, 1, 0, 0, zb])/12 - (1229*CA^3*zb^2*G[0, 1, 0, 0, zb])/4 + 
 (8279*CA^3*G[0, 1, 0, 1, zb])/24 + (2109*CA^3*G[0, 1, 0, 1, zb])/
  (8*(-1 + zb)) - (245*CA^3*G[0, 1, 0, 1, zb])/(3*zb) + 
 (2411*CA^3*zb*G[0, 1, 0, 1, zb])/24 + (6283*CA^3*zb^2*G[0, 1, 0, 1, zb])/
  24 + (7523*CA^3*G[0, 1, 1, 0, zb])/24 + (5755*CA^3*G[0, 1, 1, 0, zb])/
  (24*(-1 + zb)) - (223*CA^3*G[0, 1, 1, 0, zb])/(3*zb) + 
 (2195*CA^3*zb*G[0, 1, 1, 0, zb])/24 + (1889*CA^3*zb^2*G[0, 1, 1, 0, zb])/8 - 
 (12917*CA^3*G[0, 1, 1, 1, zb])/48 - (9953*CA^3*G[0, 1, 1, 1, zb])/
  (48*(-1 + zb)) + (251*CA^3*G[0, 1, 1, 1, zb])/(4*zb) - 
 (3953*CA^3*zb*G[0, 1, 1, 1, zb])/48 - (9689*CA^3*zb^2*G[0, 1, 1, 1, zb])/
  48 - (4613*CA^3*G[1, 0, 0, 0, zb])/12 - (3247*CA^3*G[1, 0, 0, 0, zb])/
  (12*(-1 + zb)) + (292*CA^3*G[1, 0, 0, 0, zb])/(3*zb) - 
 (203*CA^3*zb*G[1, 0, 0, 0, zb])/3 - (1084*CA^3*zb^2*G[1, 0, 0, 0, zb])/3 + 
 (2619*CA^3*G[1, 0, 0, 1, zb])/8 + (5557*CA^3*G[1, 0, 0, 1, zb])/
  (24*(-1 + zb)) - (245*CA^3*G[1, 0, 0, 1, zb])/(3*zb) + 
 (489*CA^3*zb*G[1, 0, 0, 1, zb])/8 + (7427*CA^3*zb^2*G[1, 0, 0, 1, zb])/24 + 
 (7571*CA^3*G[1, 0, 1, 0, zb])/24 + (5315*CA^3*G[1, 0, 1, 0, zb])/
  (24*(-1 + zb)) - (479*CA^3*G[1, 0, 1, 0, zb])/(6*zb) + 
 (1313*CA^3*zb*G[1, 0, 1, 0, zb])/24 + (2395*CA^3*zb^2*G[1, 0, 1, 0, zb])/8 - 
 (13109*CA^3*G[1, 0, 1, 1, zb])/48 - (3083*CA^3*G[1, 0, 1, 1, zb])/
  (16*(-1 + zb)) + (273*CA^3*G[1, 0, 1, 1, zb])/(4*zb) - 
 (2405*CA^3*zb*G[1, 0, 1, 1, zb])/48 - (12461*CA^3*zb^2*G[1, 0, 1, 1, zb])/
  48 + (2209*CA^3*G[1, 1, 0, 0, zb])/8 + (4559*CA^3*G[1, 1, 0, 0, zb])/
  (24*(-1 + zb)) - (211*CA^3*G[1, 1, 0, 0, zb])/(3*zb) + 
 (331*CA^3*zb*G[1, 1, 0, 0, zb])/8 + (6649*CA^3*zb^2*G[1, 1, 0, 0, zb])/24 - 
 (3811*CA^3*G[1, 1, 0, 1, zb])/16 - (2639*CA^3*G[1, 1, 0, 1, zb])/
  (16*(-1 + zb)) + (239*CA^3*G[1, 1, 0, 1, zb])/(4*zb) - 
 (619*CA^3*zb*G[1, 1, 0, 1, zb])/16 - (3827*CA^3*zb^2*G[1, 1, 0, 1, zb])/16 - 
 (10295*CA^3*G[1, 1, 1, 0, zb])/48 - (2353*CA^3*G[1, 1, 1, 0, zb])/
  (16*(-1 + zb)) + (217*CA^3*G[1, 1, 1, 0, zb])/(4*zb) - 
 (1535*CA^3*zb*G[1, 1, 1, 0, zb])/48 - (10535*CA^3*zb^2*G[1, 1, 1, 0, zb])/
  48 + (18091*CA^3*G[1, 1, 1, 1, zb])/96 + (4173*CA^3*G[1, 1, 1, 1, zb])/
  (32*(-1 + zb)) - (375*CA^3*G[1, 1, 1, 1, zb])/(8*zb) + 
 (2983*CA^3*zb*G[1, 1, 1, 1, zb])/96 + (18415*CA^3*zb^2*G[1, 1, 1, 1, zb])/
  96 - (7*CA^3*G[2, 1, 0, 0, zb])/3 - (11*CA^3*G[2, 1, 0, 0, zb])/
  (3*(-1 + zb)) - (13*CA^3*zb*G[2, 1, 0, 0, zb])/3 + 
 (11*CA^3*zb^2*G[2, 1, 0, 0, zb])/3 + (7*CA^3*G[2, 1, 0, 1, zb])/3 + 
 (11*CA^3*G[2, 1, 0, 1, zb])/(3*(-1 + zb)) + (13*CA^3*zb*G[2, 1, 0, 1, zb])/
  3 - (11*CA^3*zb^2*G[2, 1, 0, 1, zb])/3 + (7*CA^3*G[2, 1, 1, 0, zb])/2 + 
 (11*CA^3*G[2, 1, 1, 0, zb])/(2*(-1 + zb)) + (13*CA^3*zb*G[2, 1, 1, 0, zb])/
  2 - (11*CA^3*zb^2*G[2, 1, 1, 0, zb])/2 - (7*CA^3*G[2, 1, 1, 1, zb])/2 - 
 (11*CA^3*G[2, 1, 1, 1, zb])/(2*(-1 + zb)) - (13*CA^3*zb*G[2, 1, 1, 1, zb])/
  2 + (11*CA^3*zb^2*G[2, 1, 1, 1, zb])/2 - 1192*CA^3*G[0, 0, 0, 0, 0, zb] - 
 (596*CA^3*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
 596*CA^3*zb*G[0, 0, 0, 0, 0, zb] - 596*CA^3*zb^2*G[0, 0, 0, 0, 0, zb] + 
 (2972*CA^3*G[0, 0, 0, 0, 1, zb])/3 + (1486*CA^3*G[0, 0, 0, 0, 1, zb])/
  (3*(-1 + zb)) - (1486*CA^3*G[0, 0, 0, 0, 1, zb])/(3*zb) - 
 (1486*CA^3*zb*G[0, 0, 0, 0, 1, zb])/3 + 
 (1486*CA^3*zb^2*G[0, 0, 0, 0, 1, zb])/3 + (2812*CA^3*G[0, 0, 0, 1, 0, zb])/
  3 + (1406*CA^3*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (1406*CA^3*G[0, 0, 0, 1, 0, zb])/(3*zb) - 
 (1406*CA^3*zb*G[0, 0, 0, 1, 0, zb])/3 + 
 (1406*CA^3*zb^2*G[0, 0, 0, 1, 0, zb])/3 - (2342*CA^3*G[0, 0, 0, 1, 1, zb])/
  3 - (1171*CA^3*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (1171*CA^3*G[0, 0, 0, 1, 1, zb])/(3*zb) + 
 (1171*CA^3*zb*G[0, 0, 0, 1, 1, zb])/3 - 
 (1171*CA^3*zb^2*G[0, 0, 0, 1, 1, zb])/3 + (2708*CA^3*G[0, 0, 1, 0, 0, zb])/
  3 + (1354*CA^3*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (1354*CA^3*G[0, 0, 1, 0, 0, zb])/(3*zb) - 
 (1354*CA^3*zb*G[0, 0, 1, 0, 0, zb])/3 + 
 (1354*CA^3*zb^2*G[0, 0, 1, 0, 0, zb])/3 - (2260*CA^3*G[0, 0, 1, 0, 1, zb])/
  3 - (1130*CA^3*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (1130*CA^3*G[0, 0, 1, 0, 1, zb])/(3*zb) + 
 (1130*CA^3*zb*G[0, 0, 1, 0, 1, zb])/3 - 
 (1130*CA^3*zb^2*G[0, 0, 1, 0, 1, zb])/3 - 680*CA^3*G[0, 0, 1, 1, 0, zb] - 
 (340*CA^3*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + (340*CA^3*G[0, 0, 1, 1, 0, zb])/
  zb + 340*CA^3*zb*G[0, 0, 1, 1, 0, zb] - 
 340*CA^3*zb^2*G[0, 0, 1, 1, 0, zb] + 565*CA^3*G[0, 0, 1, 1, 1, zb] + 
 (565*CA^3*G[0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (565*CA^3*G[0, 0, 1, 1, 1, zb])/(2*zb) - (565*CA^3*zb*G[0, 0, 1, 1, 1, zb])/
  2 + (565*CA^3*zb^2*G[0, 0, 1, 1, 1, zb])/2 + 
 (2656*CA^3*G[0, 1, 0, 0, 0, zb])/3 + (1328*CA^3*G[0, 1, 0, 0, 0, zb])/
  (3*(-1 + zb)) - (1328*CA^3*G[0, 1, 0, 0, 0, zb])/(3*zb) - 
 (1328*CA^3*zb*G[0, 1, 0, 0, 0, zb])/3 + 
 (1328*CA^3*zb^2*G[0, 1, 0, 0, 0, zb])/3 - (2219*CA^3*G[0, 1, 0, 0, 1, zb])/
  3 - (2219*CA^3*G[0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
 (2219*CA^3*G[0, 1, 0, 0, 1, zb])/(6*zb) + 
 (2219*CA^3*zb*G[0, 1, 0, 0, 1, zb])/6 - 
 (2219*CA^3*zb^2*G[0, 1, 0, 0, 1, zb])/6 - (2137*CA^3*G[0, 1, 0, 1, 0, zb])/
  3 - (2137*CA^3*G[0, 1, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (2137*CA^3*G[0, 1, 0, 1, 0, zb])/(6*zb) + 
 (2137*CA^3*zb*G[0, 1, 0, 1, 0, zb])/6 - 
 (2137*CA^3*zb^2*G[0, 1, 0, 1, 0, zb])/6 + 600*CA^3*G[0, 1, 0, 1, 1, zb] + 
 (300*CA^3*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - (300*CA^3*G[0, 1, 0, 1, 1, zb])/
  zb - 300*CA^3*zb*G[0, 1, 0, 1, 1, zb] + 
 300*CA^3*zb^2*G[0, 1, 0, 1, 1, zb] - (1871*CA^3*G[0, 1, 1, 0, 0, zb])/3 - 
 (1871*CA^3*G[0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
 (1871*CA^3*G[0, 1, 1, 0, 0, zb])/(6*zb) + 
 (1871*CA^3*zb*G[0, 1, 1, 0, 0, zb])/6 - 
 (1871*CA^3*zb^2*G[0, 1, 1, 0, 0, zb])/6 + 522*CA^3*G[0, 1, 1, 0, 1, zb] + 
 (261*CA^3*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - (261*CA^3*G[0, 1, 1, 0, 1, zb])/
  zb - 261*CA^3*zb*G[0, 1, 1, 0, 1, zb] + 
 261*CA^3*zb^2*G[0, 1, 1, 0, 1, zb] + 468*CA^3*G[0, 1, 1, 1, 0, zb] + 
 (234*CA^3*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - (234*CA^3*G[0, 1, 1, 1, 0, zb])/
  zb - 234*CA^3*zb*G[0, 1, 1, 1, 0, zb] + 
 234*CA^3*zb^2*G[0, 1, 1, 1, 0, zb] - (785*CA^3*G[0, 1, 1, 1, 1, zb])/2 - 
 (785*CA^3*G[0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (785*CA^3*G[0, 1, 1, 1, 1, zb])/(4*zb) + (785*CA^3*zb*G[0, 1, 1, 1, 1, zb])/
  4 - (785*CA^3*zb^2*G[0, 1, 1, 1, 1, zb])/4 + 
 (2656*CA^3*G[1, 0, 0, 0, 0, zb])/3 + (1328*CA^3*G[1, 0, 0, 0, 0, zb])/
  (3*(-1 + zb)) - (1328*CA^3*G[1, 0, 0, 0, 0, zb])/(3*zb) - 
 (1328*CA^3*zb*G[1, 0, 0, 0, 0, zb])/3 + 
 (1328*CA^3*zb^2*G[1, 0, 0, 0, 0, zb])/3 - (2219*CA^3*G[1, 0, 0, 0, 1, zb])/
  3 - (2219*CA^3*G[1, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
 (2219*CA^3*G[1, 0, 0, 0, 1, zb])/(6*zb) + 
 (2219*CA^3*zb*G[1, 0, 0, 0, 1, zb])/6 - 
 (2219*CA^3*zb^2*G[1, 0, 0, 0, 1, zb])/6 - (2137*CA^3*G[1, 0, 0, 1, 0, zb])/
  3 - (2137*CA^3*G[1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (2137*CA^3*G[1, 0, 0, 1, 0, zb])/(6*zb) + 
 (2137*CA^3*zb*G[1, 0, 0, 1, 0, zb])/6 - 
 (2137*CA^3*zb^2*G[1, 0, 0, 1, 0, zb])/6 + 600*CA^3*G[1, 0, 0, 1, 1, zb] + 
 (300*CA^3*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - (300*CA^3*G[1, 0, 0, 1, 1, zb])/
  zb - 300*CA^3*zb*G[1, 0, 0, 1, 1, zb] + 
 300*CA^3*zb^2*G[1, 0, 0, 1, 1, zb] - (2096*CA^3*G[1, 0, 1, 0, 0, zb])/3 - 
 (1048*CA^3*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (1048*CA^3*G[1, 0, 1, 0, 0, zb])/(3*zb) + 
 (1048*CA^3*zb*G[1, 0, 1, 0, 0, zb])/3 - 
 (1048*CA^3*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 591*CA^3*G[1, 0, 1, 0, 1, zb] + 
 (591*CA^3*G[1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
 (591*CA^3*G[1, 0, 1, 0, 1, zb])/(2*zb) - (591*CA^3*zb*G[1, 0, 1, 0, 1, zb])/
  2 + (591*CA^3*zb^2*G[1, 0, 1, 0, 1, zb])/2 + 
 549*CA^3*G[1, 0, 1, 1, 0, zb] + (549*CA^3*G[1, 0, 1, 1, 0, zb])/
  (2*(-1 + zb)) - (549*CA^3*G[1, 0, 1, 1, 0, zb])/(2*zb) - 
 (549*CA^3*zb*G[1, 0, 1, 1, 0, zb])/2 + (549*CA^3*zb^2*G[1, 0, 1, 1, 0, zb])/
  2 - (935*CA^3*G[1, 0, 1, 1, 1, zb])/2 - (935*CA^3*G[1, 0, 1, 1, 1, zb])/
  (4*(-1 + zb)) + (935*CA^3*G[1, 0, 1, 1, 1, zb])/(4*zb) + 
 (935*CA^3*zb*G[1, 0, 1, 1, 1, zb])/4 - (935*CA^3*zb^2*G[1, 0, 1, 1, 1, zb])/
  4 - (1799*CA^3*G[1, 1, 0, 0, 0, zb])/3 - (1799*CA^3*G[1, 1, 0, 0, 0, zb])/
  (6*(-1 + zb)) + (1799*CA^3*G[1, 1, 0, 0, 0, zb])/(6*zb) + 
 (1799*CA^3*zb*G[1, 1, 0, 0, 0, zb])/6 - 
 (1799*CA^3*zb^2*G[1, 1, 0, 0, 0, zb])/6 + 504*CA^3*G[1, 1, 0, 0, 1, zb] + 
 (252*CA^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - (252*CA^3*G[1, 1, 0, 0, 1, zb])/
  zb - 252*CA^3*zb*G[1, 1, 0, 0, 1, zb] + 
 252*CA^3*zb^2*G[1, 1, 0, 0, 1, zb] + 493*CA^3*G[1, 1, 0, 1, 0, zb] + 
 (493*CA^3*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (493*CA^3*G[1, 1, 0, 1, 0, zb])/(2*zb) - (493*CA^3*zb*G[1, 1, 0, 1, 0, zb])/
  2 + (493*CA^3*zb^2*G[1, 1, 0, 1, 0, zb])/2 - 
 (843*CA^3*G[1, 1, 0, 1, 1, zb])/2 - (843*CA^3*G[1, 1, 0, 1, 1, zb])/
  (4*(-1 + zb)) + (843*CA^3*G[1, 1, 0, 1, 1, zb])/(4*zb) + 
 (843*CA^3*zb*G[1, 1, 0, 1, 1, zb])/4 - (843*CA^3*zb^2*G[1, 1, 0, 1, 1, zb])/
  4 + 422*CA^3*G[1, 1, 1, 0, 0, zb] + (211*CA^3*G[1, 1, 1, 0, 0, zb])/
  (-1 + zb) - (211*CA^3*G[1, 1, 1, 0, 0, zb])/zb - 
 211*CA^3*zb*G[1, 1, 1, 0, 0, zb] + 211*CA^3*zb^2*G[1, 1, 1, 0, 0, zb] - 
 (717*CA^3*G[1, 1, 1, 0, 1, zb])/2 - (717*CA^3*G[1, 1, 1, 0, 1, zb])/
  (4*(-1 + zb)) + (717*CA^3*G[1, 1, 1, 0, 1, zb])/(4*zb) + 
 (717*CA^3*zb*G[1, 1, 1, 0, 1, zb])/4 - (717*CA^3*zb^2*G[1, 1, 1, 0, 1, zb])/
  4 - (651*CA^3*G[1, 1, 1, 1, 0, zb])/2 - (651*CA^3*G[1, 1, 1, 1, 0, zb])/
  (4*(-1 + zb)) + (651*CA^3*G[1, 1, 1, 1, 0, zb])/(4*zb) + 
 (651*CA^3*zb*G[1, 1, 1, 1, 0, zb])/4 - (651*CA^3*zb^2*G[1, 1, 1, 1, 0, zb])/
  4 + (1125*CA^3*G[1, 1, 1, 1, 1, zb])/4 + (1125*CA^3*G[1, 1, 1, 1, 1, zb])/
  (8*(-1 + zb)) - (1125*CA^3*G[1, 1, 1, 1, 1, zb])/(8*zb) - 
 (1125*CA^3*zb*G[1, 1, 1, 1, 1, zb])/8 + 
 (1125*CA^3*zb^2*G[1, 1, 1, 1, 1, zb])/8 - 8*CA^3*G[1, 2, 1, 0, 0, zb] - 
 (4*CA^3*G[1, 2, 1, 0, 0, zb])/(-1 + zb) + (4*CA^3*G[1, 2, 1, 0, 0, zb])/zb + 
 4*CA^3*zb*G[1, 2, 1, 0, 0, zb] - 4*CA^3*zb^2*G[1, 2, 1, 0, 0, zb] + 
 8*CA^3*G[1, 2, 1, 0, 1, zb] + (4*CA^3*G[1, 2, 1, 0, 1, zb])/(-1 + zb) - 
 (4*CA^3*G[1, 2, 1, 0, 1, zb])/zb - 4*CA^3*zb*G[1, 2, 1, 0, 1, zb] + 
 4*CA^3*zb^2*G[1, 2, 1, 0, 1, zb] + 12*CA^3*G[1, 2, 1, 1, 0, zb] + 
 (6*CA^3*G[1, 2, 1, 1, 0, zb])/(-1 + zb) - (6*CA^3*G[1, 2, 1, 1, 0, zb])/zb - 
 6*CA^3*zb*G[1, 2, 1, 1, 0, zb] + 6*CA^3*zb^2*G[1, 2, 1, 1, 0, zb] - 
 12*CA^3*G[1, 2, 1, 1, 1, zb] - (6*CA^3*G[1, 2, 1, 1, 1, zb])/(-1 + zb) + 
 (6*CA^3*G[1, 2, 1, 1, 1, zb])/zb + 6*CA^3*zb*G[1, 2, 1, 1, 1, zb] - 
 6*CA^3*zb^2*G[1, 2, 1, 1, 1, zb] - (148031*CA^3*Log[Q2dmu2])/864 - 
 (679*CA^2*nf*Log[Q2dmu2])/864 - (CA*nf^2*Log[Q2dmu2])/72 + 
 (16927*CA^3*Pi^2*Log[Q2dmu2])/576 + (29*CA^2*nf*Pi^2*Log[Q2dmu2])/144 - 
 (3841*CA^3*Pi^4*Log[Q2dmu2])/1920 - (45017*CA^3*Log[Q2dmu2])/
  (288*(-1 + zb)) + (241*CA^2*nf*Log[Q2dmu2])/(96*(-1 + zb)) - 
 (CA*nf^2*Log[Q2dmu2])/(72*(-1 + zb)) + (5131*CA^3*Pi^2*Log[Q2dmu2])/
  (192*(-1 + zb)) - (3841*CA^3*Pi^4*Log[Q2dmu2])/(3840*(-1 + zb)) - 
 (64519*CA^3*zb*Log[Q2dmu2])/864 + (985*CA^2*nf*zb*Log[Q2dmu2])/864 + 
 (8567*CA^3*Pi^2*zb*Log[Q2dmu2])/576 - (29*CA^2*nf*Pi^2*zb*Log[Q2dmu2])/144 + 
 (3841*CA^3*Pi^4*zb*Log[Q2dmu2])/3840 - (7817*CA^3*zb^2*Log[Q2dmu2])/48 + 
 (3*CA^2*nf*zb^2*Log[Q2dmu2])/2 + (5131*CA^3*Pi^2*zb^2*Log[Q2dmu2])/192 - 
 (3841*CA^3*Pi^4*zb^2*Log[Q2dmu2])/3840 - (937*CA^3*del[zb]*Log[Q2dmu2])/48 + 
 (1151*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/576 - 
 (3029*CA^3*Pi^4*del[zb]*Log[Q2dmu2])/11520 + 
 (22951*CA^3*G[0, zb]*Log[Q2dmu2])/144 + (335*CA^2*nf*G[0, zb]*Log[Q2dmu2])/
  144 - (7741*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/192 + 
 (7025*CA^3*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
 (47*CA^2*nf*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
 (5713*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
 (11879*CA^3*zb*G[0, zb]*Log[Q2dmu2])/144 - 
 (305*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2])/144 - 
 (1657*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/192 + 
 (1217*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/8 - 
 (CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/2 - 
 (5713*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/192 - 
 (2771*CA^3*G[1, zb]*Log[Q2dmu2])/18 - (121*CA^2*nf*G[1, zb]*Log[Q2dmu2])/
  72 + (11521*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/384 - 
 (3473*CA^3*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (11*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (8533*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) + 
 (91*CA^3*G[1, zb]*Log[Q2dmu2])/(8*zb) - (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/
  (96*zb) - (6535*CA^3*zb*G[1, zb]*Log[Q2dmu2])/72 + 
 (53*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2])/36 + 
 (2605*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/384 - 
 (7217*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/48 + 
 (9*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/16 + 
 (2903*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 - 
 (4933*CA^3*G[0, 0, zb]*Log[Q2dmu2])/24 - 
 (13*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/6 + 
 (335*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
 (4445*CA^3*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (335*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (849*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/8 + 
 (13*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/6 - 
 (335*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
 (4445*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/24 + 
 (335*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
 (4457*CA^3*G[0, 1, zb]*Log[Q2dmu2])/24 + 
 (41*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/24 - 
 (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/24 + 
 (1015*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
 (73*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
 (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(48*zb) + 
 (819*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
 (41*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/24 + 
 (1429*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/48 + 
 (1015*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/6 - 
 (1429*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/48 + 
 (1467*CA^3*G[1, 0, zb]*Log[Q2dmu2])/8 + (41*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/
  24 - (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/24 + 
 (291*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
 (73*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
 (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(48*zb) + 
 (212*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
 (41*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/24 + 
 (1429*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/48 + 
 (4427*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
 (1429*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/48 - 
 (8317*CA^3*G[1, 1, zb]*Log[Q2dmu2])/48 - 
 (11*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (711*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
 (2203*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (711*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
 (125*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
 (711*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
 (3367*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/48 + 
 (11*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
 (711*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (8479*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/48 + 
 (711*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
 (1389*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (1041*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (345*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (1041*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (2343*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (1771*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (143*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (627*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (1771*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (2245*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (1689*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (139*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (577*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (1689*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (3871*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (2931*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (235*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
 (1051*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (2931*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (2145*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (1513*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (139*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (363*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (1931*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (3699*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (2623*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (235*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
 (675*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (3371*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (3373*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (2353*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (217*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
 (541*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (3189*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (5945*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (4173*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
 (375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
 (1037*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (5669*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 756*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (378*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 378*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 378*CA^3*zb^2*G[0, 0, 0, 0, zb]*
  Log[Q2dmu2] + 626*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (313*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (313*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
 313*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 313*CA^3*zb^2*G[0, 0, 0, 1, zb]*
  Log[Q2dmu2] + 598*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (299*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (299*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
 299*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 299*CA^3*zb^2*G[0, 0, 1, 0, zb]*
  Log[Q2dmu2] - 501*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (501*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (501*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (501*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (501*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 584*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (292*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (292*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
 292*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 292*CA^3*zb^2*G[0, 1, 0, 0, zb]*
  Log[Q2dmu2] - 490*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (245*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (245*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 245*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 245*CA^3*zb^2*G[0, 1, 0, 1, zb]*
  Log[Q2dmu2] - 446*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (223*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (223*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 223*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 223*CA^3*zb^2*G[0, 1, 1, 0, zb]*
  Log[Q2dmu2] + (753*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (753*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (753*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (753*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (753*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 584*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (292*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (292*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
 292*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 292*CA^3*zb^2*G[1, 0, 0, 0, zb]*
  Log[Q2dmu2] - 490*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (245*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (245*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
 245*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 245*CA^3*zb^2*G[1, 0, 0, 1, zb]*
  Log[Q2dmu2] - 479*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (479*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (479*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (479*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (479*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (819*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (819*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (819*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (819*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (819*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 422*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (211*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (211*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
 211*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 211*CA^3*zb^2*G[1, 1, 0, 0, zb]*
  Log[Q2dmu2] + (717*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (717*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (717*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (717*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (717*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (651*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (651*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (651*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
 (651*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (651*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (1125*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (1125*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (1125*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
 (1125*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (1125*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (517*CA^3*Log[Q2dmu2]^2)/6 + (11*CA^2*nf*Log[Q2dmu2]^2)/12 - 
 (4059*CA^3*Pi^2*Log[Q2dmu2]^2)/256 + (3751*CA^3*Log[Q2dmu2]^2)/
  (48*(-1 + zb)) - (CA^2*nf*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (2959*CA^3*Pi^2*Log[Q2dmu2]^2)/(256*(-1 + zb)) + 
 (281*CA^3*zb*Log[Q2dmu2]^2)/8 - (41*CA^2*nf*zb*Log[Q2dmu2]^2)/48 - 
 (759*CA^3*Pi^2*zb*Log[Q2dmu2]^2)/256 + (7535*CA^3*zb^2*Log[Q2dmu2]^2)/96 - 
 (9*CA^2*nf*zb^2*Log[Q2dmu2]^2)/32 - (2959*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2)/
  256 + (185*CA^3*del[zb]*Log[Q2dmu2]^2)/16 - 
 (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/192 + 
 (3029*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^2)/7680 - 
 83*CA^3*G[0, zb]*Log[Q2dmu2]^2 - (7*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (507*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/16 - 
 (295*CA^3*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (507*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (159*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
 (7*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
 (507*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
 (295*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
 (507*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
 (2447*CA^3*G[1, zb]*Log[Q2dmu2]^2)/32 + (11*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/
  16 - (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
 (2211*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
 (129*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
 (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
 (1303*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
 (11*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
 (739*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (2211*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/32 - 
 (739*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (2037*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (1497*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (417*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (1497*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (3435*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (2559*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
 (807*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (2559*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (3309*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (2361*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
 (573*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (2757*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (5817*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (4173*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
 (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
 (1101*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (4965*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
 261*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (261*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (261*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 (261*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (429*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (429*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (417*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (417*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (705*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (705*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (417*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (417*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (705*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (705*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (651*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (651*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
 (1125*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (1125*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (871*CA^3*Log[Q2dmu2]^3)/32 - (CA^2*nf*Log[Q2dmu2]^3)/4 + 
 (275*CA^3*Pi^2*Log[Q2dmu2]^3)/32 - (765*CA^3*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
 (275*CA^3*Pi^2*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
 (383*CA^3*zb*Log[Q2dmu2]^3)/32 + (CA^2*nf*zb*Log[Q2dmu2]^3)/4 - 
 (275*CA^3*Pi^2*zb*Log[Q2dmu2]^3)/64 - (765*CA^3*zb^2*Log[Q2dmu2]^3)/32 + 
 (275*CA^3*Pi^2*zb^2*Log[Q2dmu2]^3)/64 - (127*CA^3*del[zb]*Log[Q2dmu2]^3)/
  32 + (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3)/192 + 
 (1143*CA^3*G[0, zb]*Log[Q2dmu2]^3)/32 + (819*CA^3*G[0, zb]*Log[Q2dmu2]^3)/
  (32*(-1 + zb)) + (171*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
 (819*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
 (1923*CA^3*G[1, zb]*Log[Q2dmu2]^3)/64 - (1407*CA^3*G[1, zb]*Log[Q2dmu2]^3)/
  (64*(-1 + zb)) + (129*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
 (375*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
 (1407*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
 (135*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
 (135*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (135*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
 (135*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
 (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
 (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
 (219*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
 (219*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
 (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/4 + 
 (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
 (219*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 + 
 (219*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
 (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/8 - 
 (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
 (375*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (375*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
 (2259*CA^3*Log[Q2dmu2]^4)/256 + (1575*CA^3*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
 (207*CA^3*zb*Log[Q2dmu2]^4)/256 + (1575*CA^3*zb^2*Log[Q2dmu2]^4)/256 + 
 (69*CA^3*del[zb]*Log[Q2dmu2]^4)/64 - (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^4)/
  256 - (243*CA^3*G[0, zb]*Log[Q2dmu2]^4)/16 - 
 (243*CA^3*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
 (243*CA^3*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
 (243*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
 (387*CA^3*G[1, zb]*Log[Q2dmu2]^4)/32 + (387*CA^3*G[1, zb]*Log[Q2dmu2]^4)/
  (64*(-1 + zb)) - (387*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
 (387*CA^3*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
 (387*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/64 - (513*CA^3*Log[Q2dmu2]^5)/160 - 
 (513*CA^3*Log[Q2dmu2]^5)/(320*(-1 + zb)) + (513*CA^3*zb*Log[Q2dmu2]^5)/320 - 
 (513*CA^3*zb^2*Log[Q2dmu2]^5)/320 - (207*CA^3*del[zb]*Log[Q2dmu2]^5)/320 + 
 (207*CA^3*del[zb]*Log[Q2dmu2]^6)/640 - (349*CA^3*PlusD[zb, 0])/24 + 
 (593*CA^3*Pi^2*PlusD[zb, 0])/288 - (3841*CA^3*Pi^4*PlusD[zb, 0])/11520 + 
 (139*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/8 - 
 (275*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/96 + 
 (3841*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/3840 - 
 (147*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + 
 (275*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 + 
 (57*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/16 - 
 (275*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/64 - 
 (171*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0])/64 + 
 (513*CA^3*Log[Q2dmu2]^5*PlusD[zb, 0])/320 + 
 ((19*CA^3)/12 + (19*CA^3)/(24*(-1 + zb)) - (19*CA^3*zb)/24 + 
   (19*CA^3*zb^2)/24 + (23*CA^3*del[zb])/72 - (23*CA^3*del[zb]*Log[Q2dmu2])/
    24 - (19*CA^3*PlusD[zb, 0])/24)/ep^5 + (57*CA^3*PlusD[zb, 1])/4 - 
 (169*CA^3*Pi^2*PlusD[zb, 1])/48 + (753*CA^3*Pi^4*PlusD[zb, 1])/640 - 
 (63*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
 (169*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/16 + 
 (81*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - 
 (507*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/32 - 
 (81*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1])/8 + 
 (243*CA^3*Log[Q2dmu2]^4*PlusD[zb, 1])/32 + 
 ((251*CA^3)/96 + (175*CA^3)/(96*(-1 + zb)) + (23*CA^3*zb)/96 + 
   (175*CA^3*zb^2)/96 + (23*CA^3*del[zb])/72 - (247*CA^3*Pi^2*del[zb])/864 - 
   (9*CA^3*G[0, zb])/2 - (9*CA^3*G[0, zb])/(4*(-1 + zb)) + 
   (9*CA^3*zb*G[0, zb])/4 - (9*CA^3*zb^2*G[0, zb])/4 + 
   (43*CA^3*G[1, zb])/12 + (43*CA^3*G[1, zb])/(24*(-1 + zb)) - 
   (43*CA^3*G[1, zb])/(24*zb) - (43*CA^3*zb*G[1, zb])/24 + 
   (43*CA^3*zb^2*G[1, zb])/24 - (19*CA^3*Log[Q2dmu2])/4 - 
   (19*CA^3*Log[Q2dmu2])/(8*(-1 + zb)) + (19*CA^3*zb*Log[Q2dmu2])/8 - 
   (19*CA^3*zb^2*Log[Q2dmu2])/8 - (23*CA^3*del[zb]*Log[Q2dmu2])/24 + 
   (23*CA^3*del[zb]*Log[Q2dmu2]^2)/16 - (19*CA^3*PlusD[zb, 0])/24 + 
   (19*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/8 + (9*CA^3*PlusD[zb, 1])/4)/ep^4 - 
 (31*CA^3*PlusD[zb, 2])/4 + (335*CA^3*Pi^2*PlusD[zb, 2])/48 + 
 (45*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/4 - 
 (335*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/16 - 
 (135*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2])/8 + 
 (135*CA^3*Log[Q2dmu2]^3*PlusD[zb, 2])/8 + (29*CA^3*PlusD[zb, 3])/6 - 
 (701*CA^3*Pi^2*PlusD[zb, 3])/72 - (29*CA^3*Log[Q2dmu2]*PlusD[zb, 3])/2 + 
 (87*CA^3*Log[Q2dmu2]^2*PlusD[zb, 3])/4 - (21*CA^3*PlusD[zb, 4])/4 + 
 (63*CA^3*Log[Q2dmu2]*PlusD[zb, 4])/4 + (149*CA^3*PlusD[zb, 5])/30 - 
 (15461*CA^3*Zeta[3])/144 - (17*CA^2*nf*Zeta[3])/18 + 
 (5581*CA^3*Pi^2*Zeta[3])/144 - (4661*CA^3*Zeta[3])/(48*(-1 + zb)) + 
 (5581*CA^3*Pi^2*Zeta[3])/(288*(-1 + zb)) - (7945*CA^3*zb*Zeta[3])/144 + 
 (17*CA^2*nf*zb*Zeta[3])/18 - (5581*CA^3*Pi^2*zb*Zeta[3])/288 - 
 (4661*CA^3*zb^2*Zeta[3])/48 + (5581*CA^3*Pi^2*zb^2*Zeta[3])/288 - 
 (1193*CA^3*del[zb]*Zeta[3])/144 + (2125*CA^3*Pi^2*del[zb]*Zeta[3])/432 + 
 (8207*CA^3*G[0, zb]*Zeta[3])/48 + (6155*CA^3*G[0, zb]*Zeta[3])/
  (48*(-1 + zb)) + (2051*CA^3*zb*G[0, zb]*Zeta[3])/48 + 
 (6155*CA^3*zb^2*G[0, zb]*Zeta[3])/48 - (12275*CA^3*G[1, zb]*Zeta[3])/96 - 
 (8783*CA^3*G[1, zb]*Zeta[3])/(96*(-1 + zb)) + 
 (785*CA^3*G[1, zb]*Zeta[3])/(24*zb) - (2327*CA^3*zb*G[1, zb]*Zeta[3])/96 - 
 (3573*CA^3*zb^2*G[1, zb]*Zeta[3])/32 - 373*CA^3*G[0, 0, zb]*Zeta[3] - 
 (373*CA^3*G[0, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
 (373*CA^3*zb*G[0, 0, zb]*Zeta[3])/2 - (373*CA^3*zb^2*G[0, 0, zb]*Zeta[3])/
  2 + (1667*CA^3*G[0, 1, zb]*Zeta[3])/6 + (1667*CA^3*G[0, 1, zb]*Zeta[3])/
  (12*(-1 + zb)) - (1667*CA^3*G[0, 1, zb]*Zeta[3])/(12*zb) - 
 (1667*CA^3*zb*G[0, 1, zb]*Zeta[3])/12 + (1667*CA^3*zb^2*G[0, 1, zb]*Zeta[3])/
  12 + (1667*CA^3*G[1, 0, zb]*Zeta[3])/6 + (1667*CA^3*G[1, 0, zb]*Zeta[3])/
  (12*(-1 + zb)) - (1667*CA^3*G[1, 0, zb]*Zeta[3])/(12*zb) - 
 (1667*CA^3*zb*G[1, 0, zb]*Zeta[3])/12 + (1667*CA^3*zb^2*G[1, 0, zb]*Zeta[3])/
  12 - (2359*CA^3*G[1, 1, zb]*Zeta[3])/12 - (2359*CA^3*G[1, 1, zb]*Zeta[3])/
  (24*(-1 + zb)) + (2359*CA^3*G[1, 1, zb]*Zeta[3])/(24*zb) + 
 (2359*CA^3*zb*G[1, 1, zb]*Zeta[3])/24 - (2359*CA^3*zb^2*G[1, 1, zb]*Zeta[3])/
  24 + (4033*CA^3*Log[Q2dmu2]*Zeta[3])/32 + (2957*CA^3*Log[Q2dmu2]*Zeta[3])/
  (32*(-1 + zb)) + (805*CA^3*zb*Log[Q2dmu2]*Zeta[3])/32 + 
 (2957*CA^3*zb^2*Log[Q2dmu2]*Zeta[3])/32 + 
 (125*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/12 - 
 (2125*CA^3*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/144 - 
 (513*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (513*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
 (513*CA^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
 (513*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
 (785*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
 (785*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
 (785*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) - 
 (785*CA^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 (785*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (807*CA^3*Log[Q2dmu2]^2*Zeta[3])/8 - (807*CA^3*Log[Q2dmu2]^2*Zeta[3])/
  (16*(-1 + zb)) + (807*CA^3*zb*Log[Q2dmu2]^2*Zeta[3])/16 - 
 (807*CA^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 - 
 (125*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
 (125*CA^3*del[zb]*Log[Q2dmu2]^3*Zeta[3])/8 + (269*CA^3*PlusD[zb, 0]*Zeta[3])/
  24 - (5581*CA^3*Pi^2*PlusD[zb, 0]*Zeta[3])/288 - 
 (269*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 + 
 (807*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 - 
 (171*CA^3*PlusD[zb, 1]*Zeta[3])/4 + 
 (513*CA^3*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 + 
 (373*CA^3*PlusD[zb, 2]*Zeta[3])/4 + (4607*CA^3*del[zb]*Zeta[3]^2)/144 + 
 ((871*CA^3)/144 + (CA^2*nf)/18 - (275*CA^3*Pi^2)/144 + 
   (85*CA^3)/(16*(-1 + zb)) - (275*CA^3*Pi^2)/(288*(-1 + zb)) + 
   (383*CA^3*zb)/144 - (CA^2*nf*zb)/18 + (275*CA^3*Pi^2*zb)/288 + 
   (85*CA^3*zb^2)/16 - (275*CA^3*Pi^2*zb^2)/288 + (127*CA^3*del[zb])/144 - 
   (247*CA^3*Pi^2*del[zb])/864 - (127*CA^3*G[0, zb])/16 - 
   (91*CA^3*G[0, zb])/(16*(-1 + zb)) - (19*CA^3*zb*G[0, zb])/16 - 
   (91*CA^3*zb^2*G[0, zb])/16 + (641*CA^3*G[1, zb])/96 + 
   (469*CA^3*G[1, zb])/(96*(-1 + zb)) - (43*CA^3*G[1, zb])/(24*zb) + 
   (125*CA^3*zb*G[1, zb])/96 + (469*CA^3*zb^2*G[1, zb])/96 + 
   15*CA^3*G[0, 0, zb] + (15*CA^3*G[0, 0, zb])/(2*(-1 + zb)) - 
   (15*CA^3*zb*G[0, 0, zb])/2 + (15*CA^3*zb^2*G[0, 0, zb])/2 - 
   (73*CA^3*G[0, 1, zb])/6 - (73*CA^3*G[0, 1, zb])/(12*(-1 + zb)) + 
   (73*CA^3*G[0, 1, zb])/(12*zb) + (73*CA^3*zb*G[0, 1, zb])/12 - 
   (73*CA^3*zb^2*G[0, 1, zb])/12 - (73*CA^3*G[1, 0, zb])/6 - 
   (73*CA^3*G[1, 0, zb])/(12*(-1 + zb)) + (73*CA^3*G[1, 0, zb])/(12*zb) + 
   (73*CA^3*zb*G[1, 0, zb])/12 - (73*CA^3*zb^2*G[1, 0, zb])/12 + 
   (125*CA^3*G[1, 1, zb])/12 + (125*CA^3*G[1, 1, zb])/(24*(-1 + zb)) - 
   (125*CA^3*G[1, 1, zb])/(24*zb) - (125*CA^3*zb*G[1, 1, zb])/24 + 
   (125*CA^3*zb^2*G[1, 1, zb])/24 - (251*CA^3*Log[Q2dmu2])/32 - 
   (175*CA^3*Log[Q2dmu2])/(32*(-1 + zb)) - (23*CA^3*zb*Log[Q2dmu2])/32 - 
   (175*CA^3*zb^2*Log[Q2dmu2])/32 - (23*CA^3*del[zb]*Log[Q2dmu2])/24 + 
   (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/288 + (27*CA^3*G[0, zb]*Log[Q2dmu2])/
    2 + (27*CA^3*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (27*CA^3*zb*G[0, zb]*Log[Q2dmu2])/4 + (27*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/
    4 - (43*CA^3*G[1, zb]*Log[Q2dmu2])/4 - (43*CA^3*G[1, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (43*CA^3*G[1, zb]*Log[Q2dmu2])/(8*zb) + 
   (43*CA^3*zb*G[1, zb]*Log[Q2dmu2])/8 - (43*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/
    8 + (57*CA^3*Log[Q2dmu2]^2)/8 + (57*CA^3*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (57*CA^3*zb*Log[Q2dmu2]^2)/16 + (57*CA^3*zb^2*Log[Q2dmu2]^2)/16 + 
   (23*CA^3*del[zb]*Log[Q2dmu2]^2)/16 - (23*CA^3*del[zb]*Log[Q2dmu2]^3)/16 - 
   (19*CA^3*PlusD[zb, 0])/24 + (275*CA^3*Pi^2*PlusD[zb, 0])/288 + 
   (19*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/8 - 
   (57*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + (9*CA^3*PlusD[zb, 1])/4 - 
   (27*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/4 - (15*CA^3*PlusD[zb, 2])/4 - 
   (125*CA^3*del[zb]*Zeta[3])/36)/ep^3 + 
 ((517*CA^3)/27 + (11*CA^2*nf)/54 - (451*CA^3*Pi^2)/128 + 
   (3751*CA^3)/(216*(-1 + zb)) - (CA^2*nf)/(9*(-1 + zb)) - 
   (2959*CA^3*Pi^2)/(1152*(-1 + zb)) + (281*CA^3*zb)/36 - 
   (41*CA^2*nf*zb)/216 - (253*CA^3*Pi^2*zb)/384 + (7535*CA^3*zb^2)/432 - 
   (CA^2*nf*zb^2)/16 - (2959*CA^3*Pi^2*zb^2)/1152 + (185*CA^3*del[zb])/72 - 
   (247*CA^3*Pi^2*del[zb])/864 + (3029*CA^3*Pi^4*del[zb])/34560 - 
   (166*CA^3*G[0, zb])/9 - (7*CA^2*nf*G[0, zb])/36 + 
   (169*CA^3*Pi^2*G[0, zb])/24 - (295*CA^3*G[0, zb])/(18*(-1 + zb)) + 
   (169*CA^3*Pi^2*G[0, zb])/(48*(-1 + zb)) - (53*CA^3*zb*G[0, zb])/6 + 
   (7*CA^2*nf*zb*G[0, zb])/36 - (169*CA^3*Pi^2*zb*G[0, zb])/48 - 
   (295*CA^3*zb^2*G[0, zb])/18 + (169*CA^3*Pi^2*zb^2*G[0, zb])/48 + 
   (2447*CA^3*G[1, zb])/144 + (11*CA^2*nf*G[1, zb])/72 - 
   (739*CA^3*Pi^2*G[1, zb])/144 + (737*CA^3*G[1, zb])/(48*(-1 + zb)) - 
   (739*CA^3*Pi^2*G[1, zb])/(288*(-1 + zb)) - (43*CA^3*G[1, zb])/(24*zb) + 
   (739*CA^3*Pi^2*G[1, zb])/(288*zb) + (1303*CA^3*zb*G[1, zb])/144 - 
   (11*CA^2*nf*zb*G[1, zb])/72 + (739*CA^3*Pi^2*zb*G[1, zb])/288 + 
   (737*CA^3*zb^2*G[1, zb])/48 - (739*CA^3*Pi^2*zb^2*G[1, zb])/288 + 
   (679*CA^3*G[0, 0, zb])/24 + (499*CA^3*G[0, 0, zb])/(24*(-1 + zb)) + 
   (139*CA^3*zb*G[0, 0, zb])/24 + (499*CA^3*zb^2*G[0, 0, zb])/24 - 
   (1145*CA^3*G[0, 1, zb])/48 - (853*CA^3*G[0, 1, zb])/(48*(-1 + zb)) + 
   (73*CA^3*G[0, 1, zb])/(12*zb) - (269*CA^3*zb*G[0, 1, zb])/48 - 
   (853*CA^3*zb^2*G[0, 1, zb])/48 - (1103*CA^3*G[1, 0, zb])/48 - 
   (787*CA^3*G[1, 0, zb])/(48*(-1 + zb)) + (73*CA^3*G[1, 0, zb])/(12*zb) - 
   (191*CA^3*zb*G[1, 0, zb])/48 - (919*CA^3*zb^2*G[1, 0, zb])/48 + 
   (1939*CA^3*G[1, 1, zb])/96 + (1391*CA^3*G[1, 1, zb])/(96*(-1 + zb)) - 
   (125*CA^3*G[1, 1, zb])/(24*zb) + (367*CA^3*zb*G[1, 1, zb])/96 + 
   (1655*CA^3*zb^2*G[1, 1, zb])/96 - 58*CA^3*G[0, 0, 0, zb] - 
   (29*CA^3*G[0, 0, 0, zb])/(-1 + zb) + 29*CA^3*zb*G[0, 0, 0, zb] - 
   29*CA^3*zb^2*G[0, 0, 0, zb] + (143*CA^3*G[0, 0, 1, zb])/3 + 
   (143*CA^3*G[0, 0, 1, zb])/(6*(-1 + zb)) - (143*CA^3*G[0, 0, 1, zb])/
    (6*zb) - (143*CA^3*zb*G[0, 0, 1, zb])/6 + (143*CA^3*zb^2*G[0, 0, 1, zb])/
    6 + (139*CA^3*G[0, 1, 0, zb])/3 + (139*CA^3*G[0, 1, 0, zb])/
    (6*(-1 + zb)) - (139*CA^3*G[0, 1, 0, zb])/(6*zb) - 
   (139*CA^3*zb*G[0, 1, 0, zb])/6 + (139*CA^3*zb^2*G[0, 1, 0, zb])/6 - 
   (235*CA^3*G[0, 1, 1, zb])/6 - (235*CA^3*G[0, 1, 1, zb])/(12*(-1 + zb)) + 
   (235*CA^3*G[0, 1, 1, zb])/(12*zb) + (235*CA^3*zb*G[0, 1, 1, zb])/12 - 
   (235*CA^3*zb^2*G[0, 1, 1, zb])/12 + (139*CA^3*G[1, 0, 0, zb])/3 + 
   (139*CA^3*G[1, 0, 0, zb])/(6*(-1 + zb)) - (139*CA^3*G[1, 0, 0, zb])/
    (6*zb) - (139*CA^3*zb*G[1, 0, 0, zb])/6 + (139*CA^3*zb^2*G[1, 0, 0, zb])/
    6 - (235*CA^3*G[1, 0, 1, zb])/6 - (235*CA^3*G[1, 0, 1, zb])/
    (12*(-1 + zb)) + (235*CA^3*G[1, 0, 1, zb])/(12*zb) + 
   (235*CA^3*zb*G[1, 0, 1, zb])/12 - (235*CA^3*zb^2*G[1, 0, 1, zb])/12 - 
   (217*CA^3*G[1, 1, 0, zb])/6 - (217*CA^3*G[1, 1, 0, zb])/(12*(-1 + zb)) + 
   (217*CA^3*G[1, 1, 0, zb])/(12*zb) + (217*CA^3*zb*G[1, 1, 0, zb])/12 - 
   (217*CA^3*zb^2*G[1, 1, 0, zb])/12 + (125*CA^3*G[1, 1, 1, zb])/4 + 
   (125*CA^3*G[1, 1, 1, zb])/(8*(-1 + zb)) - (125*CA^3*G[1, 1, 1, zb])/
    (8*zb) - (125*CA^3*zb*G[1, 1, 1, zb])/8 + (125*CA^3*zb^2*G[1, 1, 1, zb])/
    8 - (871*CA^3*Log[Q2dmu2])/48 - (CA^2*nf*Log[Q2dmu2])/6 + 
   (275*CA^3*Pi^2*Log[Q2dmu2])/48 - (255*CA^3*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (275*CA^3*Pi^2*Log[Q2dmu2])/(96*(-1 + zb)) - (383*CA^3*zb*Log[Q2dmu2])/
    48 + (CA^2*nf*zb*Log[Q2dmu2])/6 - (275*CA^3*Pi^2*zb*Log[Q2dmu2])/96 - 
   (255*CA^3*zb^2*Log[Q2dmu2])/16 + (275*CA^3*Pi^2*zb^2*Log[Q2dmu2])/96 - 
   (127*CA^3*del[zb]*Log[Q2dmu2])/48 + (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/
    288 + (381*CA^3*G[0, zb]*Log[Q2dmu2])/16 + 
   (273*CA^3*G[0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (57*CA^3*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (273*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/16 - (641*CA^3*G[1, zb]*Log[Q2dmu2])/
    32 - (469*CA^3*G[1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (43*CA^3*G[1, zb]*Log[Q2dmu2])/(8*zb) - (125*CA^3*zb*G[1, zb]*Log[Q2dmu2])/
    32 - (469*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/32 - 
   45*CA^3*G[0, 0, zb]*Log[Q2dmu2] - (45*CA^3*G[0, 0, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (45*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (45*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (73*CA^3*G[0, 1, zb]*Log[Q2dmu2])/2 + (73*CA^3*G[0, 1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (73*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (73*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (73*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (73*CA^3*G[1, 0, zb]*Log[Q2dmu2])/2 + (73*CA^3*G[1, 0, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (73*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (73*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (73*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (125*CA^3*G[1, 1, zb]*Log[Q2dmu2])/4 - (125*CA^3*G[1, 1, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (125*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (125*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (125*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + (753*CA^3*Log[Q2dmu2]^2)/64 + 
   (525*CA^3*Log[Q2dmu2]^2)/(64*(-1 + zb)) + (69*CA^3*zb*Log[Q2dmu2]^2)/64 + 
   (525*CA^3*zb^2*Log[Q2dmu2]^2)/64 + (23*CA^3*del[zb]*Log[Q2dmu2]^2)/16 - 
   (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/192 - 
   (81*CA^3*G[0, zb]*Log[Q2dmu2]^2)/4 - (81*CA^3*G[0, zb]*Log[Q2dmu2]^2)/
    (8*(-1 + zb)) + (81*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (129*CA^3*G[1, zb]*Log[Q2dmu2]^2)/8 + (129*CA^3*G[1, zb]*Log[Q2dmu2]^2)/
    (16*(-1 + zb)) - (129*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (129*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (129*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - (57*CA^3*Log[Q2dmu2]^3)/8 - 
   (57*CA^3*Log[Q2dmu2]^3)/(16*(-1 + zb)) + (57*CA^3*zb*Log[Q2dmu2]^3)/16 - 
   (57*CA^3*zb^2*Log[Q2dmu2]^3)/16 - (23*CA^3*del[zb]*Log[Q2dmu2]^3)/16 + 
   (69*CA^3*del[zb]*Log[Q2dmu2]^4)/64 - (49*CA^3*PlusD[zb, 0])/24 + 
   (275*CA^3*Pi^2*PlusD[zb, 0])/288 + (19*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/8 - 
   (275*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/96 - 
   (57*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + 
   (57*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/16 + (9*CA^3*PlusD[zb, 1])/4 - 
   (169*CA^3*Pi^2*PlusD[zb, 1])/48 - (27*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
   (81*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - (15*CA^3*PlusD[zb, 2])/4 + 
   (45*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/4 + (29*CA^3*PlusD[zb, 3])/6 - 
   (269*CA^3*Zeta[3])/12 - (269*CA^3*Zeta[3])/(24*(-1 + zb)) + 
   (269*CA^3*zb*Zeta[3])/24 - (269*CA^3*zb^2*Zeta[3])/24 - 
   (125*CA^3*del[zb]*Zeta[3])/36 + (125*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/
    12 + (269*CA^3*PlusD[zb, 0]*Zeta[3])/24)/ep^2 - (4869*CA^3*Zeta[5])/20 - 
 (4869*CA^3*Zeta[5])/(40*(-1 + zb)) + (4869*CA^3*zb*Zeta[5])/40 - 
 (4869*CA^3*zb^2*Zeta[5])/40 - (553*CA^3*del[zb]*Zeta[5])/20 + 
 (1659*CA^3*del[zb]*Log[Q2dmu2]*Zeta[5])/20 + 
 (4869*CA^3*PlusD[zb, 0]*Zeta[5])/40 + 
 ((148031*CA^3)/2592 + (679*CA^2*nf)/2592 + (CA*nf^2)/216 - 
   (16927*CA^3*Pi^2)/1728 - (29*CA^2*nf*Pi^2)/432 + (3841*CA^3*Pi^4)/5760 + 
   (45017*CA^3)/(864*(-1 + zb)) - (241*CA^2*nf)/(288*(-1 + zb)) + 
   (CA*nf^2)/(216*(-1 + zb)) - (5131*CA^3*Pi^2)/(576*(-1 + zb)) + 
   (3841*CA^3*Pi^4)/(11520*(-1 + zb)) + (64519*CA^3*zb)/2592 - 
   (985*CA^2*nf*zb)/2592 - (8567*CA^3*Pi^2*zb)/1728 + 
   (29*CA^2*nf*Pi^2*zb)/432 - (3841*CA^3*Pi^4*zb)/11520 + 
   (7817*CA^3*zb^2)/144 - (CA^2*nf*zb^2)/2 - (5131*CA^3*Pi^2*zb^2)/576 + 
   (3841*CA^3*Pi^4*zb^2)/11520 + (937*CA^3*del[zb])/144 - 
   (1151*CA^3*Pi^2*del[zb])/1728 + (3029*CA^3*Pi^4*del[zb])/34560 - 
   (22951*CA^3*G[0, zb])/432 - (335*CA^2*nf*G[0, zb])/432 + 
   (7741*CA^3*Pi^2*G[0, zb])/576 - (7025*CA^3*G[0, zb])/(144*(-1 + zb)) + 
   (47*CA^2*nf*G[0, zb])/(144*(-1 + zb)) + (5713*CA^3*Pi^2*G[0, zb])/
    (576*(-1 + zb)) - (11879*CA^3*zb*G[0, zb])/432 + 
   (305*CA^2*nf*zb*G[0, zb])/432 + (1657*CA^3*Pi^2*zb*G[0, zb])/576 - 
   (1217*CA^3*zb^2*G[0, zb])/24 + (CA^2*nf*zb^2*G[0, zb])/6 + 
   (5713*CA^3*Pi^2*zb^2*G[0, zb])/576 + (2771*CA^3*G[1, zb])/54 + 
   (121*CA^2*nf*G[1, zb])/216 - (11521*CA^3*Pi^2*G[1, zb])/1152 + 
   (3473*CA^3*G[1, zb])/(72*(-1 + zb)) - (11*CA^2*nf*G[1, zb])/
    (36*(-1 + zb)) - (8533*CA^3*Pi^2*G[1, zb])/(1152*(-1 + zb)) - 
   (91*CA^3*G[1, zb])/(24*zb) + (739*CA^3*Pi^2*G[1, zb])/(288*zb) + 
   (6535*CA^3*zb*G[1, zb])/216 - (53*CA^2*nf*zb*G[1, zb])/108 - 
   (2605*CA^3*Pi^2*zb*G[1, zb])/1152 + (7217*CA^3*zb^2*G[1, zb])/144 - 
   (3*CA^2*nf*zb^2*G[1, zb])/16 - (2903*CA^3*Pi^2*zb^2*G[1, zb])/384 + 
   (4933*CA^3*G[0, 0, zb])/72 + (13*CA^2*nf*G[0, 0, zb])/18 - 
   (335*CA^3*Pi^2*G[0, 0, zb])/12 + (4445*CA^3*G[0, 0, zb])/(72*(-1 + zb)) - 
   (335*CA^3*Pi^2*G[0, 0, zb])/(24*(-1 + zb)) + (283*CA^3*zb*G[0, 0, zb])/8 - 
   (13*CA^2*nf*zb*G[0, 0, zb])/18 + (335*CA^3*Pi^2*zb*G[0, 0, zb])/24 + 
   (4445*CA^3*zb^2*G[0, 0, zb])/72 - (335*CA^3*Pi^2*zb^2*G[0, 0, zb])/24 - 
   (4457*CA^3*G[0, 1, zb])/72 - (41*CA^2*nf*G[0, 1, zb])/72 + 
   (1429*CA^3*Pi^2*G[0, 1, zb])/72 - (1015*CA^3*G[0, 1, zb])/(18*(-1 + zb)) + 
   (1429*CA^3*Pi^2*G[0, 1, zb])/(144*(-1 + zb)) + 
   (73*CA^3*G[0, 1, zb])/(12*zb) - (1429*CA^3*Pi^2*G[0, 1, zb])/(144*zb) - 
   (273*CA^3*zb*G[0, 1, zb])/8 + (41*CA^2*nf*zb*G[0, 1, zb])/72 - 
   (1429*CA^3*Pi^2*zb*G[0, 1, zb])/144 - (1015*CA^3*zb^2*G[0, 1, zb])/18 + 
   (1429*CA^3*Pi^2*zb^2*G[0, 1, zb])/144 - (489*CA^3*G[1, 0, zb])/8 - 
   (41*CA^2*nf*G[1, 0, zb])/72 + (1429*CA^3*Pi^2*G[1, 0, zb])/72 - 
   (97*CA^3*G[1, 0, zb])/(2*(-1 + zb)) + (1429*CA^3*Pi^2*G[1, 0, zb])/
    (144*(-1 + zb)) + (73*CA^3*G[1, 0, zb])/(12*zb) - 
   (1429*CA^3*Pi^2*G[1, 0, zb])/(144*zb) - (212*CA^3*zb*G[1, 0, zb])/9 + 
   (41*CA^2*nf*zb*G[1, 0, zb])/72 - (1429*CA^3*Pi^2*zb*G[1, 0, zb])/144 - 
   (4427*CA^3*zb^2*G[1, 0, zb])/72 + (1429*CA^3*Pi^2*zb^2*G[1, 0, zb])/144 + 
   (8317*CA^3*G[1, 1, zb])/144 + (11*CA^2*nf*G[1, 1, zb])/24 - 
   (237*CA^3*Pi^2*G[1, 1, zb])/16 + (2203*CA^3*G[1, 1, zb])/(48*(-1 + zb)) - 
   (237*CA^3*Pi^2*G[1, 1, zb])/(32*(-1 + zb)) - (125*CA^3*G[1, 1, zb])/
    (24*zb) + (237*CA^3*Pi^2*G[1, 1, zb])/(32*zb) + 
   (3367*CA^3*zb*G[1, 1, zb])/144 - (11*CA^2*nf*zb*G[1, 1, zb])/24 + 
   (237*CA^3*Pi^2*zb*G[1, 1, zb])/32 + (8479*CA^3*zb^2*G[1, 1, zb])/144 - 
   (237*CA^3*Pi^2*zb^2*G[1, 1, zb])/32 - (463*CA^3*G[0, 0, 0, zb])/4 - 
   (347*CA^3*G[0, 0, 0, zb])/(4*(-1 + zb)) - (115*CA^3*zb*G[0, 0, 0, zb])/4 - 
   (347*CA^3*zb^2*G[0, 0, 0, zb])/4 + (781*CA^3*G[0, 0, 1, zb])/8 + 
   (1771*CA^3*G[0, 0, 1, zb])/(24*(-1 + zb)) - (143*CA^3*G[0, 0, 1, zb])/
    (6*zb) + (209*CA^3*zb*G[0, 0, 1, zb])/8 + (1771*CA^3*zb^2*G[0, 0, 1, zb])/
    24 + (2245*CA^3*G[0, 1, 0, zb])/24 + (563*CA^3*G[0, 1, 0, zb])/
    (8*(-1 + zb)) - (139*CA^3*G[0, 1, 0, zb])/(6*zb) + 
   (577*CA^3*zb*G[0, 1, 0, zb])/24 + (563*CA^3*zb^2*G[0, 1, 0, zb])/8 - 
   (3871*CA^3*G[0, 1, 1, zb])/48 - (977*CA^3*G[0, 1, 1, zb])/(16*(-1 + zb)) + 
   (235*CA^3*G[0, 1, 1, zb])/(12*zb) - (1051*CA^3*zb*G[0, 1, 1, zb])/48 - 
   (977*CA^3*zb^2*G[0, 1, 1, zb])/16 + (715*CA^3*G[1, 0, 0, zb])/8 + 
   (1513*CA^3*G[1, 0, 0, zb])/(24*(-1 + zb)) - (139*CA^3*G[1, 0, 0, zb])/
    (6*zb) + (121*CA^3*zb*G[1, 0, 0, zb])/8 + (1931*CA^3*zb^2*G[1, 0, 0, zb])/
    24 - (1233*CA^3*G[1, 0, 1, zb])/16 - (2623*CA^3*G[1, 0, 1, zb])/
    (48*(-1 + zb)) + (235*CA^3*G[1, 0, 1, zb])/(12*zb) - 
   (225*CA^3*zb*G[1, 0, 1, zb])/16 - (3371*CA^3*zb^2*G[1, 0, 1, zb])/48 - 
   (3373*CA^3*G[1, 1, 0, zb])/48 - (2353*CA^3*G[1, 1, 0, zb])/
    (48*(-1 + zb)) + (217*CA^3*G[1, 1, 0, zb])/(12*zb) - 
   (541*CA^3*zb*G[1, 1, 0, zb])/48 - (1063*CA^3*zb^2*G[1, 1, 0, zb])/16 + 
   (5945*CA^3*G[1, 1, 1, zb])/96 + (1391*CA^3*G[1, 1, 1, zb])/
    (32*(-1 + zb)) - (125*CA^3*G[1, 1, 1, zb])/(8*zb) + 
   (1037*CA^3*zb*G[1, 1, 1, zb])/96 + (5669*CA^3*zb^2*G[1, 1, 1, zb])/96 + 
   252*CA^3*G[0, 0, 0, 0, zb] + (126*CA^3*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   126*CA^3*zb*G[0, 0, 0, 0, zb] + 126*CA^3*zb^2*G[0, 0, 0, 0, zb] - 
   (626*CA^3*G[0, 0, 0, 1, zb])/3 - (313*CA^3*G[0, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (313*CA^3*G[0, 0, 0, 1, zb])/(3*zb) + 
   (313*CA^3*zb*G[0, 0, 0, 1, zb])/3 - (313*CA^3*zb^2*G[0, 0, 0, 1, zb])/3 - 
   (598*CA^3*G[0, 0, 1, 0, zb])/3 - (299*CA^3*G[0, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (299*CA^3*G[0, 0, 1, 0, zb])/(3*zb) + 
   (299*CA^3*zb*G[0, 0, 1, 0, zb])/3 - (299*CA^3*zb^2*G[0, 0, 1, 0, zb])/3 + 
   167*CA^3*G[0, 0, 1, 1, zb] + (167*CA^3*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (167*CA^3*G[0, 0, 1, 1, zb])/(2*zb) - (167*CA^3*zb*G[0, 0, 1, 1, zb])/2 + 
   (167*CA^3*zb^2*G[0, 0, 1, 1, zb])/2 - (584*CA^3*G[0, 1, 0, 0, zb])/3 - 
   (292*CA^3*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + (292*CA^3*G[0, 1, 0, 0, zb])/
    (3*zb) + (292*CA^3*zb*G[0, 1, 0, 0, zb])/3 - 
   (292*CA^3*zb^2*G[0, 1, 0, 0, zb])/3 + (490*CA^3*G[0, 1, 0, 1, zb])/3 + 
   (245*CA^3*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - (245*CA^3*G[0, 1, 0, 1, zb])/
    (3*zb) - (245*CA^3*zb*G[0, 1, 0, 1, zb])/3 + 
   (245*CA^3*zb^2*G[0, 1, 0, 1, zb])/3 + (446*CA^3*G[0, 1, 1, 0, zb])/3 + 
   (223*CA^3*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - (223*CA^3*G[0, 1, 1, 0, zb])/
    (3*zb) - (223*CA^3*zb*G[0, 1, 1, 0, zb])/3 + 
   (223*CA^3*zb^2*G[0, 1, 1, 0, zb])/3 - (251*CA^3*G[0, 1, 1, 1, zb])/2 - 
   (251*CA^3*G[0, 1, 1, 1, zb])/(4*(-1 + zb)) + (251*CA^3*G[0, 1, 1, 1, zb])/
    (4*zb) + (251*CA^3*zb*G[0, 1, 1, 1, zb])/4 - 
   (251*CA^3*zb^2*G[0, 1, 1, 1, zb])/4 - (584*CA^3*G[1, 0, 0, 0, zb])/3 - 
   (292*CA^3*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + (292*CA^3*G[1, 0, 0, 0, zb])/
    (3*zb) + (292*CA^3*zb*G[1, 0, 0, 0, zb])/3 - 
   (292*CA^3*zb^2*G[1, 0, 0, 0, zb])/3 + (490*CA^3*G[1, 0, 0, 1, zb])/3 + 
   (245*CA^3*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - (245*CA^3*G[1, 0, 0, 1, zb])/
    (3*zb) - (245*CA^3*zb*G[1, 0, 0, 1, zb])/3 + 
   (245*CA^3*zb^2*G[1, 0, 0, 1, zb])/3 + (479*CA^3*G[1, 0, 1, 0, zb])/3 + 
   (479*CA^3*G[1, 0, 1, 0, zb])/(6*(-1 + zb)) - (479*CA^3*G[1, 0, 1, 0, zb])/
    (6*zb) - (479*CA^3*zb*G[1, 0, 1, 0, zb])/6 + 
   (479*CA^3*zb^2*G[1, 0, 1, 0, zb])/6 - (273*CA^3*G[1, 0, 1, 1, zb])/2 - 
   (273*CA^3*G[1, 0, 1, 1, zb])/(4*(-1 + zb)) + (273*CA^3*G[1, 0, 1, 1, zb])/
    (4*zb) + (273*CA^3*zb*G[1, 0, 1, 1, zb])/4 - 
   (273*CA^3*zb^2*G[1, 0, 1, 1, zb])/4 + (422*CA^3*G[1, 1, 0, 0, zb])/3 + 
   (211*CA^3*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - (211*CA^3*G[1, 1, 0, 0, zb])/
    (3*zb) - (211*CA^3*zb*G[1, 1, 0, 0, zb])/3 + 
   (211*CA^3*zb^2*G[1, 1, 0, 0, zb])/3 - (239*CA^3*G[1, 1, 0, 1, zb])/2 - 
   (239*CA^3*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) + (239*CA^3*G[1, 1, 0, 1, zb])/
    (4*zb) + (239*CA^3*zb*G[1, 1, 0, 1, zb])/4 - 
   (239*CA^3*zb^2*G[1, 1, 0, 1, zb])/4 - (217*CA^3*G[1, 1, 1, 0, zb])/2 - 
   (217*CA^3*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) + (217*CA^3*G[1, 1, 1, 0, zb])/
    (4*zb) + (217*CA^3*zb*G[1, 1, 1, 0, zb])/4 - 
   (217*CA^3*zb^2*G[1, 1, 1, 0, zb])/4 + (375*CA^3*G[1, 1, 1, 1, zb])/4 + 
   (375*CA^3*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - (375*CA^3*G[1, 1, 1, 1, zb])/
    (8*zb) - (375*CA^3*zb*G[1, 1, 1, 1, zb])/8 + 
   (375*CA^3*zb^2*G[1, 1, 1, 1, zb])/8 - (517*CA^3*Log[Q2dmu2])/9 - 
   (11*CA^2*nf*Log[Q2dmu2])/18 + (1353*CA^3*Pi^2*Log[Q2dmu2])/128 - 
   (3751*CA^3*Log[Q2dmu2])/(72*(-1 + zb)) + (CA^2*nf*Log[Q2dmu2])/
    (3*(-1 + zb)) + (2959*CA^3*Pi^2*Log[Q2dmu2])/(384*(-1 + zb)) - 
   (281*CA^3*zb*Log[Q2dmu2])/12 + (41*CA^2*nf*zb*Log[Q2dmu2])/72 + 
   (253*CA^3*Pi^2*zb*Log[Q2dmu2])/128 - (7535*CA^3*zb^2*Log[Q2dmu2])/144 + 
   (3*CA^2*nf*zb^2*Log[Q2dmu2])/16 + (2959*CA^3*Pi^2*zb^2*Log[Q2dmu2])/384 - 
   (185*CA^3*del[zb]*Log[Q2dmu2])/24 + (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/
    288 - (3029*CA^3*Pi^4*del[zb]*Log[Q2dmu2])/11520 + 
   (166*CA^3*G[0, zb]*Log[Q2dmu2])/3 + (7*CA^2*nf*G[0, zb]*Log[Q2dmu2])/12 - 
   (169*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/8 + (295*CA^3*G[0, zb]*Log[Q2dmu2])/
    (6*(-1 + zb)) - (169*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (53*CA^3*zb*G[0, zb]*Log[Q2dmu2])/2 - (7*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2])/
    12 + (169*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (295*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/6 - 
   (169*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (2447*CA^3*G[1, zb]*Log[Q2dmu2])/48 - (11*CA^2*nf*G[1, zb]*Log[Q2dmu2])/
    24 + (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/48 - 
   (737*CA^3*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (43*CA^3*G[1, zb]*Log[Q2dmu2])/(8*zb) - 
   (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*zb) - 
   (1303*CA^3*zb*G[1, zb]*Log[Q2dmu2])/48 + 
   (11*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2])/24 - 
   (739*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/96 - 
   (737*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/16 + 
   (739*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/96 - 
   (679*CA^3*G[0, 0, zb]*Log[Q2dmu2])/8 - (499*CA^3*G[0, 0, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) - (139*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (499*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (1145*CA^3*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (853*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (73*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (269*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (853*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (1103*CA^3*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (787*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (73*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (191*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (919*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (1939*CA^3*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (1391*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (125*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (367*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (1655*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   174*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2] + (87*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - 87*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   87*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 143*CA^3*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (143*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (143*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (143*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (143*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   139*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (139*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (139*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (139*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (139*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (235*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (235*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (235*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (235*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (235*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   139*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (139*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (139*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (139*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (139*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (235*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (235*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (235*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (235*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (235*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (217*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (217*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (217*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (217*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (217*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (375*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (375*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (871*CA^3*Log[Q2dmu2]^2)/32 + (CA^2*nf*Log[Q2dmu2]^2)/4 - 
   (275*CA^3*Pi^2*Log[Q2dmu2]^2)/32 + (765*CA^3*Log[Q2dmu2]^2)/
    (32*(-1 + zb)) - (275*CA^3*Pi^2*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (383*CA^3*zb*Log[Q2dmu2]^2)/32 - (CA^2*nf*zb*Log[Q2dmu2]^2)/4 + 
   (275*CA^3*Pi^2*zb*Log[Q2dmu2]^2)/64 + (765*CA^3*zb^2*Log[Q2dmu2]^2)/32 - 
   (275*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2)/64 + (127*CA^3*del[zb]*Log[Q2dmu2]^2)/
    32 - (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/192 - 
   (1143*CA^3*G[0, zb]*Log[Q2dmu2]^2)/32 - (819*CA^3*G[0, zb]*Log[Q2dmu2]^2)/
    (32*(-1 + zb)) - (171*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (819*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (1923*CA^3*G[1, zb]*Log[Q2dmu2]^2)/64 + (1407*CA^3*G[1, zb]*Log[Q2dmu2]^2)/
    (64*(-1 + zb)) - (129*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (375*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (1407*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (135*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (135*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (135*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (135*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (219*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (219*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (219*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (219*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (375*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (375*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (753*CA^3*Log[Q2dmu2]^3)/64 - (525*CA^3*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (69*CA^3*zb*Log[Q2dmu2]^3)/64 - (525*CA^3*zb^2*Log[Q2dmu2]^3)/64 - 
   (23*CA^3*del[zb]*Log[Q2dmu2]^3)/16 + (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3)/
    192 + (81*CA^3*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^3*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (81*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (81*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (129*CA^3*G[1, zb]*Log[Q2dmu2]^3)/8 - (129*CA^3*G[1, zb]*Log[Q2dmu2]^3)/
    (16*(-1 + zb)) + (129*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (129*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (129*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + (171*CA^3*Log[Q2dmu2]^4)/32 + 
   (171*CA^3*Log[Q2dmu2]^4)/(64*(-1 + zb)) - (171*CA^3*zb*Log[Q2dmu2]^4)/64 + 
   (171*CA^3*zb^2*Log[Q2dmu2]^4)/64 + (69*CA^3*del[zb]*Log[Q2dmu2]^4)/64 - 
   (207*CA^3*del[zb]*Log[Q2dmu2]^5)/320 - (139*CA^3*PlusD[zb, 0])/24 + 
   (275*CA^3*Pi^2*PlusD[zb, 0])/288 - (3841*CA^3*Pi^4*PlusD[zb, 0])/11520 + 
   (49*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/8 - 
   (275*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/96 - 
   (57*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + 
   (275*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 + 
   (57*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/16 - 
   (171*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0])/64 + (21*CA^3*PlusD[zb, 1])/4 - 
   (169*CA^3*Pi^2*PlusD[zb, 1])/48 - (27*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
   (169*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/16 + 
   (81*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - 
   (81*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1])/8 - (15*CA^3*PlusD[zb, 2])/4 + 
   (335*CA^3*Pi^2*PlusD[zb, 2])/48 + (45*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/4 - 
   (135*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2])/8 + (29*CA^3*PlusD[zb, 3])/6 - 
   (29*CA^3*Log[Q2dmu2]*PlusD[zb, 3])/2 - (21*CA^3*PlusD[zb, 4])/4 - 
   (4033*CA^3*Zeta[3])/96 - (2957*CA^3*Zeta[3])/(96*(-1 + zb)) - 
   (805*CA^3*zb*Zeta[3])/96 - (2957*CA^3*zb^2*Zeta[3])/96 - 
   (125*CA^3*del[zb]*Zeta[3])/36 + (2125*CA^3*Pi^2*del[zb]*Zeta[3])/432 + 
   (171*CA^3*G[0, zb]*Zeta[3])/2 + (171*CA^3*G[0, zb]*Zeta[3])/
    (4*(-1 + zb)) - (171*CA^3*zb*G[0, zb]*Zeta[3])/4 + 
   (171*CA^3*zb^2*G[0, zb]*Zeta[3])/4 - (785*CA^3*G[1, zb]*Zeta[3])/12 - 
   (785*CA^3*G[1, zb]*Zeta[3])/(24*(-1 + zb)) + (785*CA^3*G[1, zb]*Zeta[3])/
    (24*zb) + (785*CA^3*zb*G[1, zb]*Zeta[3])/24 - 
   (785*CA^3*zb^2*G[1, zb]*Zeta[3])/24 + (269*CA^3*Log[Q2dmu2]*Zeta[3])/4 + 
   (269*CA^3*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (269*CA^3*zb*Log[Q2dmu2]*Zeta[3])/8 + (269*CA^3*zb^2*Log[Q2dmu2]*Zeta[3])/
    8 + (125*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (125*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (269*CA^3*PlusD[zb, 0]*Zeta[3])/24 - 
   (269*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 - 
   (171*CA^3*PlusD[zb, 1]*Zeta[3])/4 - (553*CA^3*del[zb]*Zeta[5])/20)/ep + 
 ep*((38691577*CA^3)/93312 - (793829*CA^2*nf)/93312 + (893*CA*nf^2)/2592 - 
   (154507*CA^3*Pi^2)/1152 - (11269*CA^2*nf*Pi^2)/31104 - 
   (CA*nf^2*Pi^2)/288 + (903943*CA^3*Pi^4)/207360 + 
   (139*CA^2*nf*Pi^4)/25920 - (166309*CA^3*Pi^6)/483840 + 
   (35480633*CA^3)/(93312*(-1 + zb)) - (510487*CA^2*nf)/(31104*(-1 + zb)) + 
   (893*CA*nf^2)/(2592*(-1 + zb)) - (4034077*CA^3*Pi^2)/(31104*(-1 + zb)) + 
   (10009*CA^2*nf*Pi^2)/(10368*(-1 + zb)) - (CA*nf^2*Pi^2)/(288*(-1 + zb)) + 
   (278639*CA^3*Pi^4)/(69120*(-1 + zb)) - (166309*CA^3*Pi^6)/
    (967680*(-1 + zb)) + (11288963*CA^3*zb)/31104 - 
   (250309*CA^2*nf*zb)/93312 + (67*CA*nf^2*zb)/864 - 
   (2320073*CA^3*Pi^2*zb)/31104 + (12595*CA^2*nf*Pi^2*zb)/31104 + 
   (90355*CA^3*Pi^4*zb)/41472 - (139*CA^2*nf*Pi^4*zb)/25920 + 
   (166309*CA^3*Pi^6*zb)/967680 + (5147449*CA^3*zb^2)/11664 - 
   (505*CA^2*nf*zb^2)/54 - (5*CA*nf^2*zb^2)/432 - 
   (2052317*CA^3*Pi^2*zb^2)/15552 + (131*CA^2*nf*Pi^2*zb^2)/216 + 
   (278639*CA^3*Pi^4*zb^2)/69120 - (166309*CA^3*Pi^6*zb^2)/967680 - 
   (CA^3*Pi^2*zb^3)/144 + (CA^2*nf*Pi^2*zb^3)/144 + (4915*CA^3*del[zb])/144 - 
   (7721*CA^3*Pi^2*del[zb])/1728 + (12709*CA^3*Pi^4*del[zb])/69120 - 
   (84281*CA^3*Pi^6*del[zb])/2903040 - (6120527*CA^3*G[0, zb])/15552 + 
   (18367*CA^2*nf*G[0, zb])/15552 - (65*CA*nf^2*G[0, zb])/324 + 
   (751645*CA^3*Pi^2*G[0, zb])/5184 + (4853*CA^2*nf*Pi^2*G[0, zb])/5184 - 
   (18563*CA^3*Pi^4*G[0, zb])/4608 - (5655415*CA^3*G[0, zb])/
    (15552*(-1 + zb)) + (2311*CA^2*nf*G[0, zb])/(192*(-1 + zb)) - 
   (65*CA*nf^2*G[0, zb])/(324*(-1 + zb)) + (240251*CA^3*Pi^2*G[0, zb])/
    (1728*(-1 + zb)) - (785*CA^2*nf*Pi^2*G[0, zb])/(1728*(-1 + zb)) - 
   (65707*CA^3*Pi^4*G[0, zb])/(23040*(-1 + zb)) - 
   (643175*CA^3*zb*G[0, zb])/1728 + (69167*CA^2*nf*zb*G[0, zb])/15552 - 
   (CA*nf^2*zb*G[0, zb])/54 + (404477*CA^3*Pi^2*zb*G[0, zb])/5184 - 
   (4283*CA^2*nf*Pi^2*zb*G[0, zb])/5184 - (11491*CA^3*Pi^4*zb*G[0, zb])/
    23040 - (1616785*CA^3*zb^2*G[0, zb])/3888 + (449*CA^2*nf*zb^2*G[0, zb])/
    72 + (CA*nf^2*zb^2*G[0, zb])/432 + (40433*CA^3*Pi^2*zb^2*G[0, zb])/288 - 
   (19*CA^2*nf*Pi^2*zb^2*G[0, zb])/72 - (65707*CA^3*Pi^4*zb^2*G[0, zb])/
    23040 + (6393907*CA^3*G[1, zb])/15552 - (46465*CA^2*nf*G[1, zb])/15552 + 
   (133*CA*nf^2*G[1, zb])/864 - (296705*CA^3*Pi^2*G[1, zb])/2592 - 
   (5*CA^2*nf*Pi^2*G[1, zb])/9 + (73597*CA^3*Pi^4*G[1, zb])/27648 - 
   (5*CA^3*Pi^2*G[1, zb])/(3*(-2 + zb)) + (2059553*CA^3*G[1, zb])/
    (5184*(-1 + zb)) - (60275*CA^2*nf*G[1, zb])/(5184*(-1 + zb)) + 
   (133*CA*nf^2*G[1, zb])/(864*(-1 + zb)) - (4765*CA^3*Pi^2*G[1, zb])/
    (48*(-1 + zb)) + (11*CA^2*nf*Pi^2*G[1, zb])/(32*(-1 + zb)) + 
   (313861*CA^3*Pi^4*G[1, zb])/(138240*(-1 + zb)) - 
   (147*CA^3*G[1, zb])/(8*zb) + (1411*CA^3*Pi^2*G[1, zb])/(288*zb) - 
   (4511*CA^3*Pi^4*G[1, zb])/(6912*zb) + (5962847*CA^3*zb*G[1, zb])/15552 - 
   (24281*CA^2*nf*zb*G[1, zb])/15552 + (5*CA*nf^2*zb*G[1, zb])/288 - 
   (67459*CA^3*Pi^2*zb*G[1, zb])/1296 + (131*CA^2*nf*Pi^2*zb*G[1, zb])/288 + 
   (151469*CA^3*Pi^4*zb*G[1, zb])/138240 + (382001*CA^3*zb^2*G[1, zb])/864 - 
   (263*CA^2*nf*zb^2*G[1, zb])/36 - (CA*nf^2*zb^2*G[1, zb])/288 - 
   (581119*CA^3*Pi^2*zb^2*G[1, zb])/5184 + (161*CA^2*nf*Pi^2*zb^2*G[1, zb])/
    576 + (115333*CA^3*Pi^4*zb^2*G[1, zb])/138240 + 
   (1504753*CA^3*G[0, 0, zb])/2592 + (16135*CA^2*nf*G[0, 0, zb])/2592 + 
   (2*CA*nf^2*G[0, 0, zb])/27 - (139825*CA^3*Pi^2*G[0, 0, zb])/864 - 
   (413*CA^2*nf*Pi^2*G[0, 0, zb])/432 + (3509*CA^3*Pi^4*G[0, 0, zb])/480 + 
   (1428785*CA^3*G[0, 0, zb])/(2592*(-1 + zb)) - (2321*CA^2*nf*G[0, 0, zb])/
    (288*(-1 + zb)) + (2*CA*nf^2*G[0, 0, zb])/(27*(-1 + zb)) - 
   (128591*CA^3*Pi^2*G[0, 0, zb])/(864*(-1 + zb)) + 
   (3509*CA^3*Pi^4*G[0, 0, zb])/(960*(-1 + zb)) + 
   (406619*CA^3*zb*G[0, 0, zb])/864 - (17737*CA^2*nf*zb*G[0, 0, zb])/2592 - 
   (24797*CA^3*Pi^2*zb*G[0, 0, zb])/288 + (413*CA^2*nf*Pi^2*zb*G[0, 0, zb])/
    432 - (3509*CA^3*Pi^4*zb*G[0, 0, zb])/960 + 
   (394493*CA^3*zb^2*G[0, 0, zb])/648 - (47*CA^2*nf*zb^2*G[0, 0, zb])/12 - 
   (128591*CA^3*Pi^2*zb^2*G[0, 0, zb])/864 + 
   (3509*CA^3*Pi^4*zb^2*G[0, 0, zb])/960 + (CA^3*zb^3*G[0, 0, zb])/72 - 
   (CA^2*nf*zb^3*G[0, 0, zb])/72 - (1474993*CA^3*G[0, 1, zb])/2592 - 
   (10079*CA^2*nf*G[0, 1, zb])/2592 - (CA*nf^2*G[0, 1, zb])/18 + 
   (104071*CA^3*Pi^2*G[0, 1, zb])/864 + (67*CA^2*nf*Pi^2*G[0, 1, zb])/96 - 
   (32809*CA^3*Pi^4*G[0, 1, zb])/8640 - (475783*CA^3*G[0, 1, zb])/
    (864*(-1 + zb)) + (6371*CA^2*nf*G[0, 1, zb])/(864*(-1 + zb)) - 
   (CA*nf^2*G[0, 1, zb])/(18*(-1 + zb)) + (24025*CA^3*Pi^2*G[0, 1, zb])/
    (216*(-1 + zb)) - (32809*CA^3*Pi^4*G[0, 1, zb])/(17280*(-1 + zb)) + 
   (317*CA^3*G[0, 1, zb])/(12*zb) - (1429*CA^3*Pi^2*G[0, 1, zb])/(144*zb) + 
   (32809*CA^3*Pi^4*G[0, 1, zb])/(17280*zb) - (1205897*CA^3*zb*G[0, 1, zb])/
    2592 + (10841*CA^2*nf*zb*G[0, 1, zb])/2592 + 
   (58207*CA^3*Pi^2*zb*G[0, 1, zb])/864 - (67*CA^2*nf*Pi^2*zb*G[0, 1, zb])/
    96 + (32809*CA^3*Pi^4*zb*G[0, 1, zb])/17280 - 
   (64855*CA^3*zb^2*G[0, 1, zb])/108 + (155*CA^2*nf*zb^2*G[0, 1, zb])/36 + 
   (24025*CA^3*Pi^2*zb^2*G[0, 1, zb])/216 - 
   (32809*CA^3*Pi^4*zb^2*G[0, 1, zb])/17280 - (CA^3*zb^3*G[0, 1, zb])/72 + 
   (CA^2*nf*zb^3*G[0, 1, zb])/72 - (1324819*CA^3*G[1, 0, zb])/2592 - 
   (6893*CA^2*nf*G[1, 0, zb])/2592 - (CA*nf^2*G[1, 0, zb])/18 + 
   (104129*CA^3*Pi^2*G[1, 0, zb])/864 + (197*CA^2*nf*Pi^2*G[1, 0, zb])/288 - 
   (32809*CA^3*Pi^4*G[1, 0, zb])/8640 - (340709*CA^3*G[1, 0, zb])/
    (864*(-1 + zb)) + (6257*CA^2*nf*G[1, 0, zb])/(864*(-1 + zb)) - 
   (CA*nf^2*G[1, 0, zb])/(18*(-1 + zb)) + (5077*CA^3*Pi^2*G[1, 0, zb])/
    (48*(-1 + zb)) - (32809*CA^3*Pi^4*G[1, 0, zb])/(17280*(-1 + zb)) + 
   (107*CA^3*G[1, 0, zb])/(4*zb) - (1429*CA^3*Pi^2*G[1, 0, zb])/(144*zb) + 
   (32809*CA^3*Pi^4*G[1, 0, zb])/(17280*zb) - (669827*CA^3*zb*G[1, 0, zb])/
    2592 + (7763*CA^2*nf*zb*G[1, 0, zb])/2592 + 
   (25555*CA^3*Pi^2*zb*G[1, 0, zb])/432 - (197*CA^2*nf*Pi^2*zb*G[1, 0, zb])/
    288 + (32809*CA^3*Pi^4*zb*G[1, 0, zb])/17280 - 
   (137729*CA^3*zb^2*G[1, 0, zb])/216 + (83*CA^2*nf*zb^2*G[1, 0, zb])/18 + 
   (99539*CA^3*Pi^2*zb^2*G[1, 0, zb])/864 - 
   (32809*CA^3*Pi^4*zb^2*G[1, 0, zb])/17280 - (CA^3*zb^3*G[1, 0, zb])/72 + 
   (CA^2*nf*zb^3*G[1, 0, zb])/72 + (51041*CA^3*G[1, 1, zb])/96 + 
   (557*CA^2*nf*G[1, 1, zb])/864 + (CA*nf^2*G[1, 1, zb])/24 - 
   (164573*CA^3*Pi^2*G[1, 1, zb])/1728 - (17*CA^2*nf*Pi^2*G[1, 1, zb])/32 + 
   (20047*CA^3*Pi^4*G[1, 1, zb])/5760 + (121427*CA^3*G[1, 1, zb])/
    (288*(-1 + zb)) - (2033*CA^2*nf*G[1, 1, zb])/(288*(-1 + zb)) + 
   (CA*nf^2*G[1, 1, zb])/(24*(-1 + zb)) - (5055*CA^3*Pi^2*G[1, 1, zb])/
    (64*(-1 + zb)) + (20047*CA^3*Pi^4*G[1, 1, zb])/(11520*(-1 + zb)) - 
   (443*CA^3*G[1, 1, zb])/(24*zb) + (237*CA^3*Pi^2*G[1, 1, zb])/(32*zb) - 
   (20047*CA^3*Pi^4*G[1, 1, zb])/(11520*zb) + (76259*CA^3*zb*G[1, 1, zb])/
    288 - (707*CA^2*nf*zb*G[1, 1, zb])/864 - (72443*CA^3*Pi^2*zb*G[1, 1, zb])/
    1728 + (17*CA^2*nf*Pi^2*zb*G[1, 1, zb])/32 - 
   (20047*CA^3*Pi^4*zb*G[1, 1, zb])/11520 + (284461*CA^3*zb^2*G[1, 1, zb])/
    432 - (187*CA^2*nf*zb^2*G[1, 1, zb])/36 - 
   (170975*CA^3*Pi^2*zb^2*G[1, 1, zb])/1728 + 
   (20047*CA^3*Pi^4*zb^2*G[1, 1, zb])/11520 + (CA^3*zb^3*G[1, 1, zb])/72 - 
   (CA^2*nf*zb^3*G[1, 1, zb])/72 + (205*CA^3*Pi^2*G[2, 1, zb])/108 - 
   (835*CA^3*Pi^2*G[2, 1, zb])/(108*(-1 + zb)) - 
   (1265*CA^3*Pi^2*zb*G[2, 1, zb])/108 + (835*CA^3*Pi^2*zb^2*G[2, 1, zb])/
    108 - (386881*CA^3*G[0, 0, 0, zb])/432 - (5423*CA^2*nf*G[0, 0, 0, zb])/
    432 + (33709*CA^3*Pi^2*G[0, 0, 0, zb])/144 - (123251*CA^3*G[0, 0, 0, zb])/
    (144*(-1 + zb)) + (527*CA^2*nf*G[0, 0, 0, zb])/(144*(-1 + zb)) + 
   (25297*CA^3*Pi^2*G[0, 0, 0, zb])/(144*(-1 + zb)) - 
   (261749*CA^3*zb*G[0, 0, 0, zb])/432 + (4673*CA^2*nf*zb*G[0, 0, 0, zb])/
    432 + (8473*CA^3*Pi^2*zb*G[0, 0, 0, zb])/144 - 
   915*CA^3*zb^2*G[0, 0, 0, zb] + (5*CA^2*nf*zb^2*G[0, 0, 0, zb])/3 + 
   (25297*CA^3*Pi^2*zb^2*G[0, 0, 0, zb])/144 + (119045*CA^3*G[0, 0, 1, zb])/
    144 + (4135*CA^2*nf*G[0, 0, 1, zb])/432 - 
   (49339*CA^3*Pi^2*G[0, 0, 1, zb])/288 + (344059*CA^3*G[0, 0, 1, zb])/
    (432*(-1 + zb)) - (469*CA^2*nf*G[0, 0, 1, zb])/(144*(-1 + zb)) - 
   (37391*CA^3*Pi^2*G[0, 0, 1, zb])/(288*(-1 + zb)) - 
   (245*CA^3*G[0, 0, 1, zb])/(6*zb) + (2987*CA^3*Pi^2*G[0, 0, 1, zb])/
    (72*zb) + (247319*CA^3*zb*G[0, 0, 1, zb])/432 - 
   (3481*CA^2*nf*zb*G[0, 0, 1, zb])/432 - (13495*CA^3*Pi^2*zb*G[0, 0, 1, zb])/
    288 + (91477*CA^3*zb^2*G[0, 0, 1, zb])/108 - 
   (7*CA^2*nf*zb^2*G[0, 0, 1, zb])/4 - (37391*CA^3*Pi^2*zb^2*G[0, 0, 1, zb])/
    288 + (35635*CA^3*G[0, 1, 0, zb])/48 + (4127*CA^2*nf*G[0, 1, 0, zb])/
    432 - (47885*CA^3*Pi^2*G[0, 1, 0, zb])/288 + (308123*CA^3*G[0, 1, 0, zb])/
    (432*(-1 + zb)) - (461*CA^2*nf*G[0, 1, 0, zb])/(144*(-1 + zb)) - 
   (36169*CA^3*Pi^2*G[0, 1, 0, zb])/(288*(-1 + zb)) - 
   (119*CA^3*G[0, 1, 0, zb])/(3*zb) + (2929*CA^3*Pi^2*G[0, 1, 0, zb])/
    (72*zb) + (225559*CA^3*zb*G[0, 1, 0, zb])/432 - 
   (3485*CA^2*nf*zb*G[0, 1, 0, zb])/432 - (12737*CA^3*Pi^2*zb*G[0, 1, 0, zb])/
    288 + (41227*CA^3*zb^2*G[0, 1, 0, zb])/54 - 
   (5*CA^2*nf*zb^2*G[0, 1, 0, zb])/3 - (36169*CA^3*Pi^2*zb^2*G[0, 1, 0, zb])/
    288 - (100957*CA^3*G[0, 1, 1, zb])/144 - (1045*CA^2*nf*G[0, 1, 1, zb])/
    144 + (8455*CA^3*Pi^2*G[0, 1, 1, zb])/64 - (97625*CA^3*G[0, 1, 1, zb])/
    (144*(-1 + zb)) + (143*CA^2*nf*G[0, 1, 1, zb])/(48*(-1 + zb)) + 
   (58531*CA^3*Pi^2*G[0, 1, 1, zb])/(576*(-1 + zb)) + 
   (379*CA^3*G[0, 1, 1, zb])/(12*zb) - (495*CA^3*Pi^2*G[0, 1, 1, zb])/
    (16*zb) - (24019*CA^3*zb*G[0, 1, 1, zb])/48 + 
   (859*CA^2*nf*zb*G[0, 1, 1, zb])/144 + (7673*CA^3*Pi^2*zb*G[0, 1, 1, zb])/
    192 - (51907*CA^3*zb^2*G[0, 1, 1, zb])/72 + 
   (43*CA^2*nf*zb^2*G[0, 1, 1, zb])/24 + (6347*CA^3*Pi^2*zb^2*G[0, 1, 1, zb])/
    64 + (107197*CA^3*G[1, 0, 0, zb])/144 + (3695*CA^2*nf*G[1, 0, 0, zb])/
    432 - (47129*CA^3*Pi^2*G[1, 0, 0, zb])/288 - 
   (4*CA^3*G[1, 0, 0, zb])/(-2 + zb) + (79649*CA^3*G[1, 0, 0, zb])/
    (144*(-1 + zb)) - (473*CA^2*nf*G[1, 0, 0, zb])/(144*(-1 + zb)) - 
   (34849*CA^3*Pi^2*G[1, 0, 0, zb])/(288*(-1 + zb)) - 
   (119*CA^3*G[1, 0, 0, zb])/(3*zb) + (2929*CA^3*Pi^2*G[1, 0, 0, zb])/
    (72*zb) + (108385*CA^3*zb*G[1, 0, 0, zb])/432 - 
   (3053*CA^2*nf*zb*G[1, 0, 0, zb])/432 - (11135*CA^3*Pi^2*zb*G[1, 0, 0, zb])/
    288 + (96617*CA^3*zb^2*G[1, 0, 0, zb])/108 - 
   (23*CA^2*nf*zb^2*G[1, 0, 0, zb])/12 - 
   (37951*CA^3*Pi^2*zb^2*G[1, 0, 0, zb])/288 - (303793*CA^3*G[1, 0, 1, zb])/
    432 - (907*CA^2*nf*G[1, 0, 1, zb])/144 + (7851*CA^3*Pi^2*G[1, 0, 1, zb])/
    64 + (4*CA^3*G[1, 0, 1, zb])/(-2 + zb) - (77083*CA^3*G[1, 0, 1, zb])/
    (144*(-1 + zb)) + (145*CA^2*nf*G[1, 0, 1, zb])/(48*(-1 + zb)) + 
   (17269*CA^3*Pi^2*G[1, 0, 1, zb])/(192*(-1 + zb)) + 
   (CA^3*G[1, 0, 1, zb])/(3*zb^2) + (373*CA^3*G[1, 0, 1, zb])/(12*zb) - 
   (483*CA^3*Pi^2*G[1, 0, 1, zb])/(16*zb) - (110491*CA^3*zb*G[1, 0, 1, zb])/
    432 + (721*CA^2*nf*zb*G[1, 0, 1, zb])/144 + 
   (1811*CA^3*Pi^2*zb*G[1, 0, 1, zb])/64 - (182621*CA^3*zb^2*G[1, 0, 1, zb])/
    216 + (49*CA^2*nf*zb^2*G[1, 0, 1, zb])/24 + 
   (6651*CA^3*Pi^2*zb^2*G[1, 0, 1, zb])/64 - (261245*CA^3*G[1, 1, 0, zb])/
    432 - (845*CA^2*nf*G[1, 1, 0, zb])/144 + (68413*CA^3*Pi^2*G[1, 1, 0, zb])/
    576 + (6*CA^3*G[1, 1, 0, zb])/(-2 + zb) - (6773*CA^3*G[1, 1, 0, zb])/
    (16*(-1 + zb)) + (137*CA^2*nf*G[1, 1, 0, zb])/(48*(-1 + zb)) + 
   (16651*CA^3*Pi^2*G[1, 1, 0, zb])/(192*(-1 + zb)) + 
   (2*CA^3*G[1, 1, 0, zb])/(3*zb^2) + (337*CA^3*G[1, 1, 0, zb])/(12*zb) - 
   (1399*CA^3*Pi^2*G[1, 1, 0, zb])/(48*zb) - (72887*CA^3*zb*G[1, 1, 0, zb])/
    432 + (659*CA^2*nf*zb*G[1, 1, 0, zb])/144 + 
   (15541*CA^3*Pi^2*zb*G[1, 1, 0, zb])/576 - 
   (166027*CA^3*zb^2*G[1, 1, 0, zb])/216 + 2*CA^2*nf*zb^2*G[1, 1, 0, zb] + 
   (59149*CA^3*Pi^2*zb^2*G[1, 1, 0, zb])/576 + (127283*CA^3*G[1, 1, 1, zb])/
    216 + (49*CA^2*nf*G[1, 1, 1, zb])/12 - (105145*CA^3*Pi^2*G[1, 1, 1, zb])/
    1152 - (6*CA^3*G[1, 1, 1, zb])/(-2 + zb) + (3433*CA^3*G[1, 1, 1, zb])/
    (8*(-1 + zb)) - (11*CA^2*nf*G[1, 1, 1, zb])/(4*(-1 + zb)) - 
   (8421*CA^3*Pi^2*G[1, 1, 1, zb])/(128*(-1 + zb)) - 
   (CA^3*G[1, 1, 1, zb])/zb^2 - (177*CA^3*G[1, 1, 1, zb])/(8*zb) + 
   (711*CA^3*Pi^2*G[1, 1, 1, zb])/(32*zb) + (40613*CA^3*zb*G[1, 1, 1, zb])/
    216 - (71*CA^2*nf*zb*G[1, 1, 1, zb])/24 - 
   (22717*CA^3*Pi^2*zb*G[1, 1, 1, zb])/1152 + 
   (321571*CA^3*zb^2*G[1, 1, 1, zb])/432 - (35*CA^2*nf*zb^2*G[1, 1, 1, zb])/
    16 - (96469*CA^3*Pi^2*zb^2*G[1, 1, 1, zb])/1152 - 
   (265*CA^3*Pi^2*G[1, 2, 1, zb])/36 - (25*CA^3*Pi^2*G[1, 2, 1, zb])/
    (4*(-1 + zb)) + (5*CA^3*Pi^2*G[1, 2, 1, zb])/(3*zb) - 
   (115*CA^3*Pi^2*zb*G[1, 2, 1, zb])/36 - (115*CA^3*Pi^2*zb^2*G[1, 2, 1, zb])/
    36 + (7*CA^3*Pi^2*G[2, 1, 0, zb])/3 + (11*CA^3*Pi^2*G[2, 1, 0, zb])/
    (3*(-1 + zb)) + (13*CA^3*Pi^2*zb*G[2, 1, 0, zb])/3 - 
   (11*CA^3*Pi^2*zb^2*G[2, 1, 0, zb])/3 - (14*CA^3*Pi^2*G[2, 1, 1, zb])/9 - 
   (22*CA^3*Pi^2*G[2, 1, 1, zb])/(9*(-1 + zb)) - 
   (26*CA^3*Pi^2*zb*G[2, 1, 1, zb])/9 + (22*CA^3*Pi^2*zb^2*G[2, 1, 1, zb])/
    9 + (104011*CA^3*G[0, 0, 0, 0, zb])/72 + (217*CA^2*nf*G[0, 0, 0, 0, zb])/
    18 - (1535*CA^3*Pi^2*G[0, 0, 0, 0, zb])/3 + 
   (95807*CA^3*G[0, 0, 0, 0, zb])/(72*(-1 + zb)) - 
   (1535*CA^3*Pi^2*G[0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (6485*CA^3*zb*G[0, 0, 0, 0, zb])/8 - (217*CA^2*nf*zb*G[0, 0, 0, 0, zb])/
    18 + (1535*CA^3*Pi^2*zb*G[0, 0, 0, 0, zb])/6 + 
   (95807*CA^3*zb^2*G[0, 0, 0, 0, zb])/72 - 
   (1535*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, zb])/6 - (45565*CA^3*G[0, 0, 0, 1, zb])/
    36 - (689*CA^2*nf*G[0, 0, 0, 1, zb])/72 + 
   (6637*CA^3*Pi^2*G[0, 0, 0, 1, zb])/18 - (84307*CA^3*G[0, 0, 0, 1, zb])/
    (72*(-1 + zb)) + (6637*CA^3*Pi^2*G[0, 0, 0, 1, zb])/(36*(-1 + zb)) + 
   (313*CA^3*G[0, 0, 0, 1, zb])/(3*zb) - (6637*CA^3*Pi^2*G[0, 0, 0, 1, zb])/
    (36*zb) - (8729*CA^3*zb*G[0, 0, 0, 1, zb])/12 + 
   (689*CA^2*nf*zb*G[0, 0, 0, 1, zb])/72 - 
   (6637*CA^3*Pi^2*zb*G[0, 0, 0, 1, zb])/36 - 
   (84307*CA^3*zb^2*G[0, 0, 0, 1, zb])/72 + 
   (6637*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, zb])/36 - (7055*CA^3*G[0, 0, 1, 0, zb])/
    6 - (673*CA^2*nf*G[0, 0, 1, 0, zb])/72 + 
   (6425*CA^3*Pi^2*G[0, 0, 1, 0, zb])/18 - (78157*CA^3*G[0, 0, 1, 0, zb])/
    (72*(-1 + zb)) + (6425*CA^3*Pi^2*G[0, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (299*CA^3*G[0, 0, 1, 0, zb])/(3*zb) - (6425*CA^3*Pi^2*G[0, 0, 1, 0, zb])/
    (36*zb) - (12107*CA^3*zb*G[0, 0, 1, 0, zb])/18 + 
   (673*CA^2*nf*zb*G[0, 0, 1, 0, zb])/72 - 
   (6425*CA^3*Pi^2*zb*G[0, 0, 1, 0, zb])/36 - 
   (78157*CA^3*zb^2*G[0, 0, 1, 0, zb])/72 + 
   (6425*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, zb])/36 + (9337*CA^3*G[0, 0, 1, 1, zb])/
    9 + (179*CA^2*nf*G[0, 0, 1, 1, zb])/24 - 
   (3355*CA^3*Pi^2*G[0, 0, 1, 1, zb])/12 + (69221*CA^3*G[0, 0, 1, 1, zb])/
    (72*(-1 + zb)) - (3355*CA^3*Pi^2*G[0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (167*CA^3*G[0, 0, 1, 1, zb])/(2*zb) + (3355*CA^3*Pi^2*G[0, 0, 1, 1, zb])/
    (24*zb) + (10925*CA^3*zb*G[0, 0, 1, 1, zb])/18 - 
   (179*CA^2*nf*zb*G[0, 0, 1, 1, zb])/24 + 
   (3355*CA^3*Pi^2*zb*G[0, 0, 1, 1, zb])/24 + 
   (69221*CA^3*zb^2*G[0, 0, 1, 1, zb])/72 - 
   (3355*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, zb])/24 - 
   (79921*CA^3*G[0, 1, 0, 0, zb])/72 - (665*CA^2*nf*G[0, 1, 0, 0, zb])/72 + 
   (6319*CA^3*Pi^2*G[0, 1, 0, 0, zb])/18 - (12263*CA^3*G[0, 1, 0, 0, zb])/
    (12*(-1 + zb)) + (6319*CA^3*Pi^2*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) + 
   (292*CA^3*G[0, 1, 0, 0, zb])/(3*zb) - (6319*CA^3*Pi^2*G[0, 1, 0, 0, zb])/
    (36*zb) - (45317*CA^3*zb*G[0, 1, 0, 0, zb])/72 + 
   (665*CA^2*nf*zb*G[0, 1, 0, 0, zb])/72 - 
   (6319*CA^3*Pi^2*zb*G[0, 1, 0, 0, zb])/36 - 
   (12263*CA^3*zb^2*G[0, 1, 0, 0, zb])/12 + 
   (6319*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, zb])/36 + 
   (70621*CA^3*G[0, 1, 0, 1, zb])/72 + (59*CA^2*nf*G[0, 1, 0, 1, zb])/8 - 
   (779*CA^3*Pi^2*G[0, 1, 0, 1, zb])/3 + (8210*CA^3*G[0, 1, 0, 1, zb])/
    (9*(-1 + zb)) - (779*CA^3*Pi^2*G[0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (245*CA^3*G[0, 1, 0, 1, zb])/(3*zb) + (779*CA^3*Pi^2*G[0, 1, 0, 1, zb])/
    (6*zb) + (41503*CA^3*zb*G[0, 1, 0, 1, zb])/72 - 
   (59*CA^2*nf*zb*G[0, 1, 0, 1, zb])/8 + (779*CA^3*Pi^2*zb*G[0, 1, 0, 1, zb])/
    6 + (32573*CA^3*zb^2*G[0, 1, 0, 1, zb])/36 - 
   (779*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, zb])/6 + (62231*CA^3*G[0, 1, 1, 0, zb])/
    72 + (169*CA^2*nf*G[0, 1, 1, 0, zb])/24 - 
   255*CA^3*Pi^2*G[0, 1, 1, 0, zb] + (29101*CA^3*G[0, 1, 1, 0, zb])/
    (36*(-1 + zb)) - (255*CA^3*Pi^2*G[0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (223*CA^3*G[0, 1, 1, 0, zb])/(3*zb) + (255*CA^3*Pi^2*G[0, 1, 1, 0, zb])/
    (2*zb) + (37187*CA^3*zb*G[0, 1, 1, 0, zb])/72 - 
   (169*CA^2*nf*zb*G[0, 1, 1, 0, zb])/24 + 
   (255*CA^3*Pi^2*zb*G[0, 1, 1, 0, zb])/2 + 
   (28567*CA^3*zb^2*G[0, 1, 1, 0, zb])/36 - 
   (255*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, zb])/2 - (13843*CA^3*G[0, 1, 1, 1, zb])/
    18 - (45*CA^2*nf*G[0, 1, 1, 1, zb])/8 + 
   (4679*CA^3*Pi^2*G[0, 1, 1, 1, zb])/24 - (52483*CA^3*G[0, 1, 1, 1, zb])/
    (72*(-1 + zb)) + (4679*CA^3*Pi^2*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (251*CA^3*G[0, 1, 1, 1, zb])/(4*zb) - (4679*CA^3*Pi^2*G[0, 1, 1, 1, zb])/
    (48*zb) - (17273*CA^3*zb*G[0, 1, 1, 1, zb])/36 + 
   (45*CA^2*nf*zb*G[0, 1, 1, 1, zb])/8 - 
   (4679*CA^3*Pi^2*zb*G[0, 1, 1, 1, zb])/48 - 
   (50881*CA^3*zb^2*G[0, 1, 1, 1, zb])/72 + 
   (4679*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, zb])/48 + 
   (40*CA^3*Pi^2*G[0, 1, 2, 1, zb])/3 + (20*CA^3*Pi^2*G[0, 1, 2, 1, zb])/
    (3*(-1 + zb)) - (20*CA^3*Pi^2*G[0, 1, 2, 1, zb])/(3*zb) - 
   (20*CA^3*Pi^2*zb*G[0, 1, 2, 1, zb])/3 + 
   (20*CA^3*Pi^2*zb^2*G[0, 1, 2, 1, zb])/3 - 1139*CA^3*G[1, 0, 0, 0, zb] - 
   (665*CA^2*nf*G[1, 0, 0, 0, zb])/72 + (6319*CA^3*Pi^2*G[1, 0, 0, 0, zb])/
    18 - (6609*CA^3*G[1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (6319*CA^3*Pi^2*G[1, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (292*CA^3*G[1, 0, 0, 0, zb])/(3*zb) - (6319*CA^3*Pi^2*G[1, 0, 0, 0, zb])/
    (36*zb) - (24229*CA^3*zb*G[1, 0, 0, 0, zb])/72 + 
   (665*CA^2*nf*zb*G[1, 0, 0, 0, zb])/72 - 
   (6319*CA^3*Pi^2*zb*G[1, 0, 0, 0, zb])/36 - 
   (11158*CA^3*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (6319*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, zb])/36 + 
   (36265*CA^3*G[1, 0, 0, 1, zb])/36 + (59*CA^2*nf*G[1, 0, 0, 1, zb])/8 - 
   (779*CA^3*Pi^2*G[1, 0, 0, 1, zb])/3 + (5917*CA^3*G[1, 0, 0, 1, zb])/
    (8*(-1 + zb)) - (779*CA^3*Pi^2*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (245*CA^3*G[1, 0, 0, 1, zb])/(3*zb) + (779*CA^3*Pi^2*G[1, 0, 0, 1, zb])/
    (6*zb) + (22865*CA^3*zb*G[1, 0, 0, 1, zb])/72 - 
   (59*CA^2*nf*zb*G[1, 0, 0, 1, zb])/8 + (779*CA^3*Pi^2*zb*G[1, 0, 0, 1, zb])/
    6 + (39649*CA^3*zb^2*G[1, 0, 0, 1, zb])/36 - 
   (779*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, zb])/6 + (22885*CA^3*G[1, 0, 1, 0, zb])/
    24 + (175*CA^2*nf*G[1, 0, 1, 0, zb])/24 - 
   (3065*CA^3*Pi^2*G[1, 0, 1, 0, zb])/12 + (2063*CA^3*G[1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (3065*CA^3*Pi^2*G[1, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (479*CA^3*G[1, 0, 1, 0, zb])/(6*zb) + (3065*CA^3*Pi^2*G[1, 0, 1, 0, zb])/
    (24*zb) + 282*CA^3*zb*G[1, 0, 1, 0, zb] - 
   (175*CA^2*nf*zb*G[1, 0, 1, 0, zb])/24 + 
   (3065*CA^3*Pi^2*zb*G[1, 0, 1, 0, zb])/24 + 
   (25141*CA^3*zb^2*G[1, 0, 1, 0, zb])/24 - 
   (3065*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, zb])/24 - (5135*CA^3*G[1, 0, 1, 1, zb])/
    6 - (47*CA^2*nf*G[1, 0, 1, 1, zb])/8 + (4985*CA^3*Pi^2*G[1, 0, 1, 1, zb])/
    24 - (15043*CA^3*G[1, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (4985*CA^3*Pi^2*G[1, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (273*CA^3*G[1, 0, 1, 1, zb])/(4*zb) - (4985*CA^3*Pi^2*G[1, 0, 1, 1, zb])/
    (48*zb) - (6551*CA^3*zb*G[1, 0, 1, 1, zb])/24 + 
   (47*CA^2*nf*zb*G[1, 0, 1, 1, zb])/8 - 
   (4985*CA^3*Pi^2*zb*G[1, 0, 1, 1, zb])/48 - 
   (5653*CA^3*zb^2*G[1, 0, 1, 1, zb])/6 + 
   (4985*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, zb])/48 + 
   (30125*CA^3*G[1, 1, 0, 0, zb])/36 + (161*CA^2*nf*G[1, 1, 0, 0, zb])/24 - 
   (727*CA^3*Pi^2*G[1, 1, 0, 0, zb])/3 + (13403*CA^3*G[1, 1, 0, 0, zb])/
    (24*(-1 + zb)) - (727*CA^3*Pi^2*G[1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (211*CA^3*G[1, 1, 0, 0, zb])/(3*zb) + (727*CA^3*Pi^2*G[1, 1, 0, 0, zb])/
    (6*zb) + (13717*CA^3*zb*G[1, 1, 0, 0, zb])/72 - 
   (161*CA^2*nf*zb*G[1, 1, 0, 0, zb])/24 + 
   (727*CA^3*Pi^2*zb*G[1, 1, 0, 0, zb])/6 + 
   (34529*CA^3*zb^2*G[1, 1, 0, 0, zb])/36 - 
   (727*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, zb])/6 - (53995*CA^3*G[1, 1, 0, 1, zb])/
    72 - (43*CA^2*nf*G[1, 1, 0, 1, zb])/8 + 
   (4295*CA^3*Pi^2*G[1, 1, 0, 1, zb])/24 - (1025*CA^3*G[1, 1, 0, 1, zb])/
    (2*(-1 + zb)) + (4295*CA^3*Pi^2*G[1, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (239*CA^3*G[1, 1, 0, 1, zb])/(4*zb) - (4295*CA^3*Pi^2*G[1, 1, 0, 1, zb])/
    (48*zb) - (3487*CA^3*zb*G[1, 1, 0, 1, zb])/18 + 
   (43*CA^2*nf*zb*G[1, 1, 0, 1, zb])/8 - 
   (4295*CA^3*Pi^2*zb*G[1, 1, 0, 1, zb])/48 - 
   (62011*CA^3*zb^2*G[1, 1, 0, 1, zb])/72 + 
   (4295*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, zb])/48 - (5289*CA^3*G[1, 1, 1, 0, zb])/
    8 - (41*CA^2*nf*G[1, 1, 1, 0, zb])/8 + (1399*CA^3*Pi^2*G[1, 1, 1, 0, zb])/
    8 - (436*CA^3*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (1399*CA^3*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (217*CA^3*G[1, 1, 1, 0, zb])/(4*zb) - (1399*CA^3*Pi^2*G[1, 1, 1, 0, zb])/
    (16*zb) - (1825*CA^3*zb*G[1, 1, 1, 0, zb])/12 + 
   (41*CA^2*nf*zb*G[1, 1, 1, 0, zb])/8 - 
   (1399*CA^3*Pi^2*zb*G[1, 1, 1, 0, zb])/16 - 
   (6189*CA^3*zb^2*G[1, 1, 1, 0, zb])/8 + 
   (1399*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, zb])/16 + (9677*CA^3*G[1, 1, 1, 1, zb])/
    16 + (33*CA^2*nf*G[1, 1, 1, 1, zb])/8 - 
   (2133*CA^3*Pi^2*G[1, 1, 1, 1, zb])/16 + (6609*CA^3*G[1, 1, 1, 1, zb])/
    (16*(-1 + zb)) - (2133*CA^3*Pi^2*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (375*CA^3*G[1, 1, 1, 1, zb])/(8*zb) + (2133*CA^3*Pi^2*G[1, 1, 1, 1, zb])/
    (32*zb) + (7921*CA^3*zb*G[1, 1, 1, 1, zb])/48 - 
   (33*CA^2*nf*zb*G[1, 1, 1, 1, zb])/8 + 
   (2133*CA^3*Pi^2*zb*G[1, 1, 1, 1, zb])/32 + 
   (11299*CA^3*zb^2*G[1, 1, 1, 1, zb])/16 - 
   (2133*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, zb])/32 - 
   (40*CA^3*Pi^2*G[1, 1, 2, 1, zb])/3 - (20*CA^3*Pi^2*G[1, 1, 2, 1, zb])/
    (3*(-1 + zb)) + (20*CA^3*Pi^2*G[1, 1, 2, 1, zb])/(3*zb) + 
   (20*CA^3*Pi^2*zb*G[1, 1, 2, 1, zb])/3 - 
   (20*CA^3*Pi^2*zb^2*G[1, 1, 2, 1, zb])/3 + 8*CA^3*Pi^2*G[1, 2, 1, 0, zb] + 
   (4*CA^3*Pi^2*G[1, 2, 1, 0, zb])/(-1 + zb) - 
   (4*CA^3*Pi^2*G[1, 2, 1, 0, zb])/zb - 4*CA^3*Pi^2*zb*G[1, 2, 1, 0, zb] + 
   4*CA^3*Pi^2*zb^2*G[1, 2, 1, 0, zb] - (16*CA^3*Pi^2*G[1, 2, 1, 1, zb])/3 - 
   (8*CA^3*Pi^2*G[1, 2, 1, 1, zb])/(3*(-1 + zb)) + 
   (8*CA^3*Pi^2*G[1, 2, 1, 1, zb])/(3*zb) + 
   (8*CA^3*Pi^2*zb*G[1, 2, 1, 1, zb])/3 - 
   (8*CA^3*Pi^2*zb^2*G[1, 2, 1, 1, zb])/3 + (41*CA^3*G[2, 1, 0, 0, zb])/9 - 
   (167*CA^3*G[2, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (253*CA^3*zb*G[2, 1, 0, 0, zb])/9 + (167*CA^3*zb^2*G[2, 1, 0, 0, zb])/9 - 
   (41*CA^3*G[2, 1, 0, 1, zb])/9 + (167*CA^3*G[2, 1, 0, 1, zb])/
    (9*(-1 + zb)) + (253*CA^3*zb*G[2, 1, 0, 1, zb])/9 - 
   (167*CA^3*zb^2*G[2, 1, 0, 1, zb])/9 - (41*CA^3*G[2, 1, 1, 0, zb])/6 + 
   (167*CA^3*G[2, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (253*CA^3*zb*G[2, 1, 1, 0, zb])/6 - (167*CA^3*zb^2*G[2, 1, 1, 0, zb])/6 + 
   (41*CA^3*G[2, 1, 1, 1, zb])/6 - (167*CA^3*G[2, 1, 1, 1, zb])/
    (6*(-1 + zb)) - (253*CA^3*zb*G[2, 1, 1, 1, zb])/6 + 
   (167*CA^3*zb^2*G[2, 1, 1, 1, zb])/6 - 2567*CA^3*G[0, 0, 0, 0, 0, zb] - 
   (1971*CA^3*G[0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   779*CA^3*zb*G[0, 0, 0, 0, 0, zb] - 1971*CA^3*zb^2*G[0, 0, 0, 0, 0, zb] + 
   (4317*CA^3*G[0, 0, 0, 0, 1, zb])/2 + (9979*CA^3*G[0, 0, 0, 0, 1, zb])/
    (6*(-1 + zb)) - (1486*CA^3*G[0, 0, 0, 0, 1, zb])/(3*zb) + 
   (1345*CA^3*zb*G[0, 0, 0, 0, 1, zb])/2 + 
   (9979*CA^3*zb^2*G[0, 0, 0, 0, 1, zb])/6 + (6101*CA^3*G[0, 0, 0, 1, 0, zb])/
    3 + (1565*CA^3*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (1406*CA^3*G[0, 0, 0, 1, 0, zb])/(3*zb) + 
   (1883*CA^3*zb*G[0, 0, 0, 1, 0, zb])/3 + 
   1565*CA^3*zb^2*G[0, 0, 0, 1, 0, zb] - (20533*CA^3*G[0, 0, 0, 1, 1, zb])/
    12 - (5283*CA^3*G[0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1171*CA^3*G[0, 0, 0, 1, 1, zb])/(3*zb) - 
   (6481*CA^3*zb*G[0, 0, 0, 1, 1, zb])/12 - 
   (5283*CA^3*zb^2*G[0, 0, 0, 1, 1, zb])/4 + 
   (23339*CA^3*G[0, 0, 1, 0, 0, zb])/12 + (17923*CA^3*G[0, 0, 1, 0, 0, zb])/
    (12*(-1 + zb)) - (1354*CA^3*G[0, 0, 1, 0, 0, zb])/(3*zb) + 
   (7091*CA^3*zb*G[0, 0, 1, 0, 0, zb])/12 + 
   (17923*CA^3*zb^2*G[0, 0, 1, 0, 0, zb])/12 - 
   (4922*CA^3*G[0, 0, 1, 0, 1, zb])/3 - (1264*CA^3*G[0, 0, 1, 0, 1, zb])/
    (-1 + zb) + (1130*CA^3*G[0, 0, 1, 0, 1, zb])/(3*zb) - 
   (1532*CA^3*zb*G[0, 0, 1, 0, 1, zb])/3 - 
   1264*CA^3*zb^2*G[0, 0, 1, 0, 1, zb] - (4438*CA^3*G[0, 0, 1, 1, 0, zb])/3 - 
   (3418*CA^3*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (340*CA^3*G[0, 0, 1, 1, 0, zb])/zb - (1378*CA^3*zb*G[0, 0, 1, 1, 0, zb])/
    3 - (3418*CA^3*zb^2*G[0, 0, 1, 1, 0, zb])/3 + 
   (9943*CA^3*G[0, 0, 1, 1, 1, zb])/8 + (7683*CA^3*G[0, 0, 1, 1, 1, zb])/
    (8*(-1 + zb)) - (565*CA^3*G[0, 0, 1, 1, 1, zb])/(2*zb) + 
   (3163*CA^3*zb*G[0, 0, 1, 1, 1, zb])/8 + 
   (7683*CA^3*zb^2*G[0, 0, 1, 1, 1, zb])/8 + 
   (11329*CA^3*G[0, 1, 0, 0, 0, zb])/6 + (2891*CA^3*G[0, 1, 0, 0, 0, zb])/
    (2*(-1 + zb)) - (1328*CA^3*G[0, 1, 0, 0, 0, zb])/(3*zb) + 
   (3361*CA^3*zb*G[0, 1, 0, 0, 0, zb])/6 + 
   (2891*CA^3*zb^2*G[0, 1, 0, 0, 0, zb])/2 - 
   (19163*CA^3*G[0, 1, 0, 0, 1, zb])/12 - (4915*CA^3*G[0, 1, 0, 0, 1, zb])/
    (4*(-1 + zb)) + (2219*CA^3*G[0, 1, 0, 0, 1, zb])/(6*zb) - 
   (5879*CA^3*zb*G[0, 1, 0, 0, 1, zb])/12 - 
   (14635*CA^3*zb^2*G[0, 1, 0, 0, 1, zb])/12 - 
   (3053*CA^3*G[0, 1, 0, 1, 0, zb])/2 - (1172*CA^3*G[0, 1, 0, 1, 0, zb])/
    (-1 + zb) + (2137*CA^3*G[0, 1, 0, 1, 0, zb])/(6*zb) - 
   (921*CA^3*zb*G[0, 1, 0, 1, 0, zb])/2 - 
   (6977*CA^3*zb^2*G[0, 1, 0, 1, 0, zb])/6 + 
   (10397*CA^3*G[0, 1, 0, 1, 1, zb])/8 + (8021*CA^3*G[0, 1, 0, 1, 1, zb])/
    (8*(-1 + zb)) - (300*CA^3*G[0, 1, 0, 1, 1, zb])/zb + 
   (3233*CA^3*zb*G[0, 1, 0, 1, 1, zb])/8 + 
   (7889*CA^3*zb^2*G[0, 1, 0, 1, 1, zb])/8 - 
   (16079*CA^3*G[0, 1, 1, 0, 0, zb])/12 - (12377*CA^3*G[0, 1, 1, 0, 0, zb])/
    (12*(-1 + zb)) + (1871*CA^3*G[0, 1, 1, 0, 0, zb])/(6*zb) - 
   (4913*CA^3*zb*G[0, 1, 1, 0, 0, zb])/12 - 
   (12157*CA^3*zb^2*G[0, 1, 1, 0, 0, zb])/12 + 
   (27277*CA^3*G[0, 1, 1, 0, 1, zb])/24 + (21125*CA^3*G[0, 1, 1, 0, 1, zb])/
    (24*(-1 + zb)) - (261*CA^3*G[0, 1, 1, 0, 1, zb])/zb + 
   (8653*CA^3*zb*G[0, 1, 1, 0, 1, zb])/24 + 
   (20509*CA^3*zb^2*G[0, 1, 1, 0, 1, zb])/24 + 
   (24433*CA^3*G[0, 1, 1, 1, 0, zb])/24 + (18937*CA^3*G[0, 1, 1, 1, 0, zb])/
    (24*(-1 + zb)) - (234*CA^3*G[0, 1, 1, 1, 0, zb])/zb + 
   (7765*CA^3*zb*G[0, 1, 1, 1, 0, zb])/24 + 
   (18277*CA^3*zb^2*G[0, 1, 1, 1, 0, zb])/24 - 
   (41575*CA^3*G[0, 1, 1, 1, 1, zb])/48 - (32443*CA^3*G[0, 1, 1, 1, 1, zb])/
    (48*(-1 + zb)) + (785*CA^3*G[0, 1, 1, 1, 1, zb])/(4*zb) - 
   (13747*CA^3*zb*G[0, 1, 1, 1, 1, zb])/48 - 
   (30859*CA^3*zb^2*G[0, 1, 1, 1, 1, zb])/48 + 
   1788*CA^3*G[1, 0, 0, 0, 0, zb] + (7573*CA^3*G[1, 0, 0, 0, 0, zb])/
    (6*(-1 + zb)) - (1328*CA^3*G[1, 0, 0, 0, 0, zb])/(3*zb) + 
   (1341*CA^3*zb*G[1, 0, 0, 0, 0, zb])/4 + 
   (20635*CA^3*zb^2*G[1, 0, 0, 0, 0, zb])/12 - 
   (6043*CA^3*G[1, 0, 0, 0, 1, zb])/4 - (12853*CA^3*G[1, 0, 0, 0, 1, zb])/
    (12*(-1 + zb)) + (2219*CA^3*G[1, 0, 0, 0, 1, zb])/(6*zb) - 
   (593*CA^3*zb*G[1, 0, 0, 0, 1, zb])/2 - 
   (8731*CA^3*zb^2*G[1, 0, 0, 0, 1, zb])/6 - (8647*CA^3*G[1, 0, 0, 1, 0, zb])/
    6 - (6097*CA^3*G[1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (2137*CA^3*G[1, 0, 0, 1, 0, zb])/(6*zb) - 
   (3233*CA^3*zb*G[1, 0, 0, 1, 0, zb])/12 - 
   (5579*CA^3*zb^2*G[1, 0, 0, 1, 0, zb])/4 + 
   (29417*CA^3*G[1, 0, 0, 1, 1, zb])/24 + (6943*CA^3*G[1, 0, 0, 1, 1, zb])/
    (8*(-1 + zb)) - (300*CA^3*G[1, 0, 0, 1, 1, zb])/zb + 
   (5735*CA^3*zb*G[1, 0, 0, 1, 1, zb])/24 + 
   (28463*CA^3*zb^2*G[1, 0, 0, 1, 1, zb])/24 - 
   (16759*CA^3*G[1, 0, 1, 0, 0, zb])/12 - (11749*CA^3*G[1, 0, 1, 0, 0, zb])/
    (12*(-1 + zb)) + (1048*CA^3*G[1, 0, 1, 0, 0, zb])/(3*zb) - 
   (739*CA^3*zb*G[1, 0, 1, 0, 0, zb])/3 - 1354*CA^3*zb^2*
    G[1, 0, 1, 0, 0, zb] + (28649*CA^3*G[1, 0, 1, 0, 1, zb])/24 + 
   (6731*CA^3*G[1, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (591*CA^3*G[1, 0, 1, 0, 1, zb])/(2*zb) + 
   (5327*CA^3*zb*G[1, 0, 1, 0, 1, zb])/24 + 
   (27695*CA^3*zb^2*G[1, 0, 1, 0, 1, zb])/24 + 
   (26405*CA^3*G[1, 0, 1, 1, 0, zb])/24 + (6167*CA^3*G[1, 0, 1, 1, 0, zb])/
    (8*(-1 + zb)) - (549*CA^3*G[1, 0, 1, 1, 0, zb])/(2*zb) + 
   (4667*CA^3*zb*G[1, 0, 1, 1, 0, zb])/24 + 
   (25739*CA^3*zb^2*G[1, 0, 1, 1, 0, zb])/24 - 
   (15149*CA^3*G[1, 0, 1, 1, 1, zb])/16 - (10681*CA^3*G[1, 0, 1, 1, 1, zb])/
    (16*(-1 + zb)) + (935*CA^3*G[1, 0, 1, 1, 1, zb])/(4*zb) - 
   (2837*CA^3*zb*G[1, 0, 1, 1, 1, zb])/16 - 
   (14685*CA^3*zb^2*G[1, 0, 1, 1, 1, zb])/16 - 
   (14335*CA^3*G[1, 1, 0, 0, 0, zb])/12 - (9835*CA^3*G[1, 1, 0, 0, 0, zb])/
    (12*(-1 + zb)) + (1799*CA^3*G[1, 1, 0, 0, 0, zb])/(6*zb) - 
   (547*CA^3*zb*G[1, 1, 0, 0, 0, zb])/3 - 1233*CA^3*zb^2*
    G[1, 1, 0, 0, 0, zb] + (8129*CA^3*G[1, 1, 0, 0, 1, zb])/8 + 
   (5613*CA^3*G[1, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (252*CA^3*G[1, 1, 0, 0, 1, zb])/zb + (1331*CA^3*zb*G[1, 1, 0, 0, 1, zb])/
    8 + (8363*CA^3*zb^2*G[1, 1, 0, 0, 1, zb])/8 + 
   (23521*CA^3*G[1, 1, 0, 1, 0, zb])/24 + (5371*CA^3*G[1, 1, 0, 1, 0, zb])/
    (8*(-1 + zb)) - (493*CA^3*G[1, 1, 0, 1, 0, zb])/(2*zb) + 
   (3535*CA^3*zb*G[1, 1, 0, 1, 0, zb])/24 + 
   (24319*CA^3*zb^2*G[1, 1, 0, 1, 0, zb])/24 - 
   (40639*CA^3*G[1, 1, 0, 1, 1, zb])/48 - (9345*CA^3*G[1, 1, 0, 1, 1, zb])/
    (16*(-1 + zb)) + (843*CA^3*G[1, 1, 0, 1, 1, zb])/(4*zb) - 
   (6559*CA^3*zb*G[1, 1, 0, 1, 1, zb])/48 - 
   (41719*CA^3*zb^2*G[1, 1, 0, 1, 1, zb])/48 + 
   (6715*CA^3*G[1, 1, 1, 0, 0, zb])/8 + (4559*CA^3*G[1, 1, 1, 0, 0, zb])/
    (8*(-1 + zb)) - (211*CA^3*G[1, 1, 1, 0, 0, zb])/zb + 
   (949*CA^3*zb*G[1, 1, 1, 0, 0, zb])/8 + 
   (7133*CA^3*zb^2*G[1, 1, 1, 0, 0, zb])/8 - 
   (11561*CA^3*G[1, 1, 1, 0, 1, zb])/16 - (7917*CA^3*G[1, 1, 1, 0, 1, zb])/
    (16*(-1 + zb)) + (717*CA^3*G[1, 1, 1, 0, 1, zb])/(4*zb) - 
   (1793*CA^3*zb*G[1, 1, 1, 0, 1, zb])/16 - 
   (12185*CA^3*zb^2*G[1, 1, 1, 0, 1, zb])/16 - 
   (31237*CA^3*G[1, 1, 1, 1, 0, zb])/48 - (7059*CA^3*G[1, 1, 1, 1, 0, zb])/
    (16*(-1 + zb)) + (651*CA^3*G[1, 1, 1, 1, 0, zb])/(4*zb) - 
   (4429*CA^3*zb*G[1, 1, 1, 1, 0, zb])/48 - 
   (33541*CA^3*zb^2*G[1, 1, 1, 1, 0, zb])/48 + 
   (54785*CA^3*G[1, 1, 1, 1, 1, zb])/96 + (12519*CA^3*G[1, 1, 1, 1, 1, zb])/
    (32*(-1 + zb)) - (1125*CA^3*G[1, 1, 1, 1, 1, zb])/(8*zb) + 
   (8693*CA^3*zb*G[1, 1, 1, 1, 1, zb])/96 + 
   (58061*CA^3*zb^2*G[1, 1, 1, 1, 1, zb])/96 - (53*CA^3*G[1, 2, 1, 0, 0, zb])/
    3 - (15*CA^3*G[1, 2, 1, 0, 0, zb])/(-1 + zb) + 
   (4*CA^3*G[1, 2, 1, 0, 0, zb])/zb - (23*CA^3*zb*G[1, 2, 1, 0, 0, zb])/3 - 
   (23*CA^3*zb^2*G[1, 2, 1, 0, 0, zb])/3 + (53*CA^3*G[1, 2, 1, 0, 1, zb])/3 + 
   (15*CA^3*G[1, 2, 1, 0, 1, zb])/(-1 + zb) - (4*CA^3*G[1, 2, 1, 0, 1, zb])/
    zb + (23*CA^3*zb*G[1, 2, 1, 0, 1, zb])/3 + 
   (23*CA^3*zb^2*G[1, 2, 1, 0, 1, zb])/3 + (53*CA^3*G[1, 2, 1, 1, 0, zb])/2 + 
   (45*CA^3*G[1, 2, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (6*CA^3*G[1, 2, 1, 1, 0, zb])/zb + (23*CA^3*zb*G[1, 2, 1, 1, 0, zb])/2 + 
   (23*CA^3*zb^2*G[1, 2, 1, 1, 0, zb])/2 - (53*CA^3*G[1, 2, 1, 1, 1, zb])/2 - 
   (45*CA^3*G[1, 2, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (6*CA^3*G[1, 2, 1, 1, 1, zb])/zb - (23*CA^3*zb*G[1, 2, 1, 1, 1, zb])/2 - 
   (23*CA^3*zb^2*G[1, 2, 1, 1, 1, zb])/2 + 21*CA^3*G[2, 1, 0, 0, 0, zb] + 
   (33*CA^3*G[2, 1, 0, 0, 0, zb])/(-1 + zb) + 
   39*CA^3*zb*G[2, 1, 0, 0, 0, zb] - 33*CA^3*zb^2*G[2, 1, 0, 0, 0, zb] - 
   (56*CA^3*G[2, 1, 0, 0, 1, zb])/3 - (88*CA^3*G[2, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (104*CA^3*zb*G[2, 1, 0, 0, 1, zb])/3 + 
   (88*CA^3*zb^2*G[2, 1, 0, 0, 1, zb])/3 - (56*CA^3*G[2, 1, 0, 1, 0, zb])/3 - 
   (88*CA^3*G[2, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (104*CA^3*zb*G[2, 1, 0, 1, 0, zb])/3 + (88*CA^3*zb^2*G[2, 1, 0, 1, 0, zb])/
    3 + (49*CA^3*G[2, 1, 0, 1, 1, zb])/3 + (77*CA^3*G[2, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (91*CA^3*zb*G[2, 1, 0, 1, 1, zb])/3 - 
   (77*CA^3*zb^2*G[2, 1, 0, 1, 1, zb])/3 - (161*CA^3*G[2, 1, 1, 0, 0, zb])/
    6 - (253*CA^3*G[2, 1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (299*CA^3*zb*G[2, 1, 1, 0, 0, zb])/6 + 
   (253*CA^3*zb^2*G[2, 1, 1, 0, 0, zb])/6 + (70*CA^3*G[2, 1, 1, 0, 1, zb])/
    3 + (110*CA^3*G[2, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (130*CA^3*zb*G[2, 1, 1, 0, 1, zb])/3 - 
   (110*CA^3*zb^2*G[2, 1, 1, 0, 1, zb])/3 + (49*CA^3*G[2, 1, 1, 1, 0, zb])/
    2 + (77*CA^3*G[2, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (91*CA^3*zb*G[2, 1, 1, 1, 0, zb])/2 - (77*CA^3*zb^2*G[2, 1, 1, 1, 0, zb])/
    2 - 21*CA^3*G[2, 1, 1, 1, 1, zb] - (33*CA^3*G[2, 1, 1, 1, 1, zb])/
    (-1 + zb) - 39*CA^3*zb*G[2, 1, 1, 1, 1, zb] + 
   33*CA^3*zb^2*G[2, 1, 1, 1, 1, zb] + 6000*CA^3*G[0, 0, 0, 0, 0, 0, zb] + 
   (3000*CA^3*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   3000*CA^3*zb*G[0, 0, 0, 0, 0, 0, zb] + 3000*CA^3*zb^2*
    G[0, 0, 0, 0, 0, 0, zb] - (14984*CA^3*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (7492*CA^3*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (7492*CA^3*G[0, 0, 0, 0, 0, 1, zb])/(3*zb) + 
   (7492*CA^3*zb*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (7492*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (14104*CA^3*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (7052*CA^3*G[0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (7052*CA^3*G[0, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (7052*CA^3*zb*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (7052*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   3900*CA^3*G[0, 0, 0, 0, 1, 1, zb] + (1950*CA^3*G[0, 0, 0, 0, 1, 1, zb])/
    (-1 + zb) - (1950*CA^3*G[0, 0, 0, 0, 1, 1, zb])/zb - 
   1950*CA^3*zb*G[0, 0, 0, 0, 1, 1, zb] + 1950*CA^3*zb^2*
    G[0, 0, 0, 0, 1, 1, zb] - (13472*CA^3*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (6736*CA^3*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (6736*CA^3*G[0, 0, 0, 1, 0, 0, zb])/(3*zb) + 
   (6736*CA^3*zb*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (6736*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (11200*CA^3*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (5600*CA^3*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (5600*CA^3*G[0, 0, 0, 1, 0, 1, zb])/(3*zb) - 
   (5600*CA^3*zb*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (5600*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (10064*CA^3*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (5032*CA^3*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (5032*CA^3*G[0, 0, 0, 1, 1, 0, zb])/(3*zb) - 
   (5032*CA^3*zb*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (5032*CA^3*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   2758*CA^3*G[0, 0, 0, 1, 1, 1, zb] - (1379*CA^3*G[0, 0, 0, 1, 1, 1, zb])/
    (-1 + zb) + (1379*CA^3*G[0, 0, 0, 1, 1, 1, zb])/zb + 
   1379*CA^3*zb*G[0, 0, 0, 1, 1, 1, zb] - 1379*CA^3*zb^2*
    G[0, 0, 0, 1, 1, 1, zb] - (13060*CA^3*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (6530*CA^3*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (6530*CA^3*G[0, 0, 1, 0, 0, 0, zb])/(3*zb) + 
   (6530*CA^3*zb*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (6530*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (10874*CA^3*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (5437*CA^3*G[0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (5437*CA^3*G[0, 0, 1, 0, 0, 1, zb])/(3*zb) - 
   (5437*CA^3*zb*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (5437*CA^3*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (10378*CA^3*G[0, 0, 1, 0, 1, 0, zb])/3 + 
   (5189*CA^3*G[0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (5189*CA^3*G[0, 0, 1, 0, 1, 0, zb])/(3*zb) - 
   (5189*CA^3*zb*G[0, 0, 1, 0, 1, 0, zb])/3 + 
   (5189*CA^3*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   2884*CA^3*G[0, 0, 1, 0, 1, 1, zb] - (1442*CA^3*G[0, 0, 1, 0, 1, 1, zb])/
    (-1 + zb) + (1442*CA^3*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   1442*CA^3*zb*G[0, 0, 1, 0, 1, 1, zb] - 1442*CA^3*zb^2*
    G[0, 0, 1, 0, 1, 1, zb] + 3018*CA^3*G[0, 0, 1, 1, 0, 0, zb] + 
   (1509*CA^3*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (1509*CA^3*G[0, 0, 1, 1, 0, 0, zb])/zb - 
   1509*CA^3*zb*G[0, 0, 1, 1, 0, 0, zb] + 1509*CA^3*zb^2*
    G[0, 0, 1, 1, 0, 0, zb] - 2500*CA^3*G[0, 0, 1, 1, 0, 1, zb] - 
   (1250*CA^3*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (1250*CA^3*G[0, 0, 1, 1, 0, 1, zb])/zb + 
   1250*CA^3*zb*G[0, 0, 1, 1, 0, 1, zb] - 1250*CA^3*zb^2*
    G[0, 0, 1, 1, 0, 1, zb] - 2224*CA^3*G[0, 0, 1, 1, 1, 0, zb] - 
   (1112*CA^3*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (1112*CA^3*G[0, 0, 1, 1, 1, 0, zb])/zb + 
   1112*CA^3*zb*G[0, 0, 1, 1, 1, 0, zb] - 1112*CA^3*zb^2*
    G[0, 0, 1, 1, 1, 0, zb] + 1827*CA^3*G[0, 0, 1, 1, 1, 1, zb] + 
   (1827*CA^3*G[0, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (1827*CA^3*G[0, 0, 1, 1, 1, 1, zb])/(2*zb) - 
   (1827*CA^3*zb*G[0, 0, 1, 1, 1, 1, zb])/2 + 
   (1827*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, zb])/2 - 
   (12854*CA^3*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (6427*CA^3*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (6427*CA^3*G[0, 1, 0, 0, 0, 0, zb])/(3*zb) + 
   (6427*CA^3*zb*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (6427*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (10711*CA^3*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (10711*CA^3*G[0, 1, 0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (10711*CA^3*G[0, 1, 0, 0, 0, 1, zb])/(6*zb) - 
   (10711*CA^3*zb*G[0, 1, 0, 0, 0, 1, zb])/6 + 
   (10711*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, zb])/6 + 
   (10217*CA^3*G[0, 1, 0, 0, 1, 0, zb])/3 + 
   (10217*CA^3*G[0, 1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (10217*CA^3*G[0, 1, 0, 0, 1, 0, zb])/(6*zb) - 
   (10217*CA^3*zb*G[0, 1, 0, 0, 1, 0, zb])/6 + 
   (10217*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, zb])/6 - 
   2841*CA^3*G[0, 1, 0, 0, 1, 1, zb] - (2841*CA^3*G[0, 1, 0, 0, 1, 1, zb])/
    (2*(-1 + zb)) + (2841*CA^3*G[0, 1, 0, 0, 1, 1, zb])/(2*zb) + 
   (2841*CA^3*zb*G[0, 1, 0, 0, 1, 1, zb])/2 - 
   (2841*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, zb])/2 + 
   (9895*CA^3*G[0, 1, 0, 1, 0, 0, zb])/3 + 
   (9895*CA^3*G[0, 1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (9895*CA^3*G[0, 1, 0, 1, 0, 0, zb])/(6*zb) - 
   (9895*CA^3*zb*G[0, 1, 0, 1, 0, 0, zb])/6 + 
   (9895*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, zb])/6 - 
   2761*CA^3*G[0, 1, 0, 1, 0, 1, zb] - (2761*CA^3*G[0, 1, 0, 1, 0, 1, zb])/
    (2*(-1 + zb)) + (2761*CA^3*G[0, 1, 0, 1, 0, 1, zb])/(2*zb) + 
   (2761*CA^3*zb*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   (2761*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   2537*CA^3*G[0, 1, 0, 1, 1, 0, zb] - (2537*CA^3*G[0, 1, 0, 1, 1, 0, zb])/
    (2*(-1 + zb)) + (2537*CA^3*G[0, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (2537*CA^3*zb*G[0, 1, 0, 1, 1, 0, zb])/2 - 
   (2537*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, zb])/2 + 
   2118*CA^3*G[0, 1, 0, 1, 1, 1, zb] + (1059*CA^3*G[0, 1, 0, 1, 1, 1, zb])/
    (-1 + zb) - (1059*CA^3*G[0, 1, 0, 1, 1, 1, zb])/zb - 
   1059*CA^3*zb*G[0, 1, 0, 1, 1, 1, zb] + 1059*CA^3*zb^2*
    G[0, 1, 0, 1, 1, 1, zb] + (8477*CA^3*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (8477*CA^3*G[0, 1, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (8477*CA^3*G[0, 1, 1, 0, 0, 0, zb])/(6*zb) - 
   (8477*CA^3*zb*G[0, 1, 1, 0, 0, 0, zb])/6 + 
   (8477*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, zb])/6 - 
   2353*CA^3*G[0, 1, 1, 0, 0, 1, zb] - (2353*CA^3*G[0, 1, 1, 0, 0, 1, zb])/
    (2*(-1 + zb)) + (2353*CA^3*G[0, 1, 1, 0, 0, 1, zb])/(2*zb) + 
   (2353*CA^3*zb*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   (2353*CA^3*zb^2*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   2269*CA^3*G[0, 1, 1, 0, 1, 0, zb] - (2269*CA^3*G[0, 1, 1, 0, 1, 0, zb])/
    (2*(-1 + zb)) + (2269*CA^3*G[0, 1, 1, 0, 1, 0, zb])/(2*zb) + 
   (2269*CA^3*zb*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   (2269*CA^3*zb^2*G[0, 1, 1, 0, 1, 0, zb])/2 + 
   1904*CA^3*G[0, 1, 1, 0, 1, 1, zb] + (952*CA^3*G[0, 1, 1, 0, 1, 1, zb])/
    (-1 + zb) - (952*CA^3*G[0, 1, 1, 0, 1, 1, zb])/zb - 
   952*CA^3*zb*G[0, 1, 1, 0, 1, 1, zb] + 952*CA^3*zb^2*
    G[0, 1, 1, 0, 1, 1, zb] - 1937*CA^3*G[0, 1, 1, 1, 0, 0, zb] - 
   (1937*CA^3*G[0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (1937*CA^3*G[0, 1, 1, 1, 0, 0, zb])/(2*zb) + 
   (1937*CA^3*zb*G[0, 1, 1, 1, 0, 0, zb])/2 - 
   (1937*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, zb])/2 + 
   1614*CA^3*G[0, 1, 1, 1, 0, 1, zb] + (807*CA^3*G[0, 1, 1, 1, 0, 1, zb])/
    (-1 + zb) - (807*CA^3*G[0, 1, 1, 1, 0, 1, zb])/zb - 
   807*CA^3*zb*G[0, 1, 1, 1, 0, 1, zb] + 807*CA^3*zb^2*
    G[0, 1, 1, 1, 0, 1, zb] + 1448*CA^3*G[0, 1, 1, 1, 1, 0, zb] + 
   (724*CA^3*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (724*CA^3*G[0, 1, 1, 1, 1, 0, zb])/zb - 
   724*CA^3*zb*G[0, 1, 1, 1, 1, 0, zb] + 724*CA^3*zb^2*
    G[0, 1, 1, 1, 1, 0, zb] - (2419*CA^3*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (2419*CA^3*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2419*CA^3*G[0, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (2419*CA^3*zb*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (2419*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   32*CA^3*G[0, 1, 2, 1, 0, 0, zb] + (16*CA^3*G[0, 1, 2, 1, 0, 0, zb])/
    (-1 + zb) - (16*CA^3*G[0, 1, 2, 1, 0, 0, zb])/zb - 
   16*CA^3*zb*G[0, 1, 2, 1, 0, 0, zb] + 
   16*CA^3*zb^2*G[0, 1, 2, 1, 0, 0, zb] - 32*CA^3*G[0, 1, 2, 1, 0, 1, zb] - 
   (16*CA^3*G[0, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CA^3*G[0, 1, 2, 1, 0, 1, zb])/zb + 
   16*CA^3*zb*G[0, 1, 2, 1, 0, 1, zb] - 
   16*CA^3*zb^2*G[0, 1, 2, 1, 0, 1, zb] - 48*CA^3*G[0, 1, 2, 1, 1, 0, zb] - 
   (24*CA^3*G[0, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   (24*CA^3*G[0, 1, 2, 1, 1, 0, zb])/zb + 
   24*CA^3*zb*G[0, 1, 2, 1, 1, 0, zb] - 
   24*CA^3*zb^2*G[0, 1, 2, 1, 1, 0, zb] + 48*CA^3*G[0, 1, 2, 1, 1, 1, zb] + 
   (24*CA^3*G[0, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (24*CA^3*G[0, 1, 2, 1, 1, 1, zb])/zb - 
   24*CA^3*zb*G[0, 1, 2, 1, 1, 1, zb] + 
   24*CA^3*zb^2*G[0, 1, 2, 1, 1, 1, zb] - 
   (12854*CA^3*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   (6427*CA^3*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (6427*CA^3*G[1, 0, 0, 0, 0, 0, zb])/(3*zb) + 
   (6427*CA^3*zb*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   (6427*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (10711*CA^3*G[1, 0, 0, 0, 0, 1, zb])/3 + 
   (10711*CA^3*G[1, 0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (10711*CA^3*G[1, 0, 0, 0, 0, 1, zb])/(6*zb) - 
   (10711*CA^3*zb*G[1, 0, 0, 0, 0, 1, zb])/6 + 
   (10711*CA^3*zb^2*G[1, 0, 0, 0, 0, 1, zb])/6 + 
   (10217*CA^3*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (10217*CA^3*G[1, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (10217*CA^3*G[1, 0, 0, 0, 1, 0, zb])/(6*zb) - 
   (10217*CA^3*zb*G[1, 0, 0, 0, 1, 0, zb])/6 + 
   (10217*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, zb])/6 - 
   2841*CA^3*G[1, 0, 0, 0, 1, 1, zb] - (2841*CA^3*G[1, 0, 0, 0, 1, 1, zb])/
    (2*(-1 + zb)) + (2841*CA^3*G[1, 0, 0, 0, 1, 1, zb])/(2*zb) + 
   (2841*CA^3*zb*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   (2841*CA^3*zb^2*G[1, 0, 0, 0, 1, 1, zb])/2 + 
   (9895*CA^3*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (9895*CA^3*G[1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (9895*CA^3*G[1, 0, 0, 1, 0, 0, zb])/(6*zb) - 
   (9895*CA^3*zb*G[1, 0, 0, 1, 0, 0, zb])/6 + 
   (9895*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, zb])/6 - 
   2755*CA^3*G[1, 0, 0, 1, 0, 1, zb] - (2755*CA^3*G[1, 0, 0, 1, 0, 1, zb])/
    (2*(-1 + zb)) + (2755*CA^3*G[1, 0, 0, 1, 0, 1, zb])/(2*zb) + 
   (2755*CA^3*zb*G[1, 0, 0, 1, 0, 1, zb])/2 - 
   (2755*CA^3*zb^2*G[1, 0, 0, 1, 0, 1, zb])/2 - 
   2525*CA^3*G[1, 0, 0, 1, 1, 0, zb] - (2525*CA^3*G[1, 0, 0, 1, 1, 0, zb])/
    (2*(-1 + zb)) + (2525*CA^3*G[1, 0, 0, 1, 1, 0, zb])/(2*zb) + 
   (2525*CA^3*zb*G[1, 0, 0, 1, 1, 0, zb])/2 - 
   (2525*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, zb])/2 + 
   2100*CA^3*G[1, 0, 0, 1, 1, 1, zb] + (1050*CA^3*G[1, 0, 0, 1, 1, 1, zb])/
    (-1 + zb) - (1050*CA^3*G[1, 0, 0, 1, 1, 1, zb])/zb - 
   1050*CA^3*zb*G[1, 0, 0, 1, 1, 1, zb] + 1050*CA^3*zb^2*
    G[1, 0, 0, 1, 1, 1, zb] + (9734*CA^3*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (4867*CA^3*G[1, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (4867*CA^3*G[1, 0, 1, 0, 0, 0, zb])/(3*zb) - 
   (4867*CA^3*zb*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (4867*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   2722*CA^3*G[1, 0, 1, 0, 0, 1, zb] - (1361*CA^3*G[1, 0, 1, 0, 0, 1, zb])/
    (-1 + zb) + (1361*CA^3*G[1, 0, 1, 0, 0, 1, zb])/zb + 
   1361*CA^3*zb*G[1, 0, 1, 0, 0, 1, zb] - 1361*CA^3*zb^2*
    G[1, 0, 1, 0, 0, 1, zb] - 2636*CA^3*G[1, 0, 1, 0, 1, 0, zb] - 
   (1318*CA^3*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (1318*CA^3*G[1, 0, 1, 0, 1, 0, zb])/zb + 
   1318*CA^3*zb*G[1, 0, 1, 0, 1, 0, zb] - 1318*CA^3*zb^2*
    G[1, 0, 1, 0, 1, 0, zb] + 2227*CA^3*G[1, 0, 1, 0, 1, 1, zb] + 
   (2227*CA^3*G[1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (2227*CA^3*G[1, 0, 1, 0, 1, 1, zb])/(2*zb) - 
   (2227*CA^3*zb*G[1, 0, 1, 0, 1, 1, zb])/2 + 
   (2227*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, zb])/2 - 
   2366*CA^3*G[1, 0, 1, 1, 0, 0, zb] - (1183*CA^3*G[1, 0, 1, 1, 0, 0, zb])/
    (-1 + zb) + (1183*CA^3*G[1, 0, 1, 1, 0, 0, zb])/zb + 
   1183*CA^3*zb*G[1, 0, 1, 1, 0, 0, zb] - 1183*CA^3*zb^2*
    G[1, 0, 1, 1, 0, 0, zb] + 1989*CA^3*G[1, 0, 1, 1, 0, 1, zb] + 
   (1989*CA^3*G[1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1989*CA^3*G[1, 0, 1, 1, 0, 1, zb])/(2*zb) - 
   (1989*CA^3*zb*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   (1989*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   1817*CA^3*G[1, 0, 1, 1, 1, 0, zb] + (1817*CA^3*G[1, 0, 1, 1, 1, 0, zb])/
    (2*(-1 + zb)) - (1817*CA^3*G[1, 0, 1, 1, 1, 0, zb])/(2*zb) - 
   (1817*CA^3*zb*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (1817*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, zb])/2 - 
   (3061*CA^3*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (3061*CA^3*G[1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (3061*CA^3*G[1, 0, 1, 1, 1, 1, zb])/(4*zb) + 
   (3061*CA^3*zb*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (3061*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (8237*CA^3*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (8237*CA^3*G[1, 1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (8237*CA^3*G[1, 1, 0, 0, 0, 0, zb])/(6*zb) - 
   (8237*CA^3*zb*G[1, 1, 0, 0, 0, 0, zb])/6 + 
   (8237*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, zb])/6 - 
   2293*CA^3*G[1, 1, 0, 0, 0, 1, zb] - (2293*CA^3*G[1, 1, 0, 0, 0, 1, zb])/
    (2*(-1 + zb)) + (2293*CA^3*G[1, 1, 0, 0, 0, 1, zb])/(2*zb) + 
   (2293*CA^3*zb*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   (2293*CA^3*zb^2*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   2213*CA^3*G[1, 1, 0, 0, 1, 0, zb] - (2213*CA^3*G[1, 1, 0, 0, 1, 0, zb])/
    (2*(-1 + zb)) + (2213*CA^3*G[1, 1, 0, 0, 1, 0, zb])/(2*zb) + 
   (2213*CA^3*zb*G[1, 1, 0, 0, 1, 0, zb])/2 - 
   (2213*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, zb])/2 + 
   1862*CA^3*G[1, 1, 0, 0, 1, 1, zb] + (931*CA^3*G[1, 1, 0, 0, 1, 1, zb])/
    (-1 + zb) - (931*CA^3*G[1, 1, 0, 0, 1, 1, zb])/zb - 
   931*CA^3*zb*G[1, 1, 0, 0, 1, 1, zb] + 931*CA^3*zb^2*
    G[1, 1, 0, 0, 1, 1, zb] - 2174*CA^3*G[1, 1, 0, 1, 0, 0, zb] - 
   (1087*CA^3*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1087*CA^3*G[1, 1, 0, 1, 0, 0, zb])/zb + 
   1087*CA^3*zb*G[1, 1, 0, 1, 0, 0, zb] - 1087*CA^3*zb^2*
    G[1, 1, 0, 1, 0, 0, zb] + 1839*CA^3*G[1, 1, 0, 1, 0, 1, zb] + 
   (1839*CA^3*G[1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1839*CA^3*G[1, 1, 0, 1, 0, 1, zb])/(2*zb) - 
   (1839*CA^3*zb*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (1839*CA^3*zb^2*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   1717*CA^3*G[1, 1, 0, 1, 1, 0, zb] + (1717*CA^3*G[1, 1, 0, 1, 1, 0, zb])/
    (2*(-1 + zb)) - (1717*CA^3*G[1, 1, 0, 1, 1, 0, zb])/(2*zb) - 
   (1717*CA^3*zb*G[1, 1, 0, 1, 1, 0, zb])/2 + 
   (1717*CA^3*zb^2*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (2925*CA^3*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   (2925*CA^3*G[1, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2925*CA^3*G[1, 1, 0, 1, 1, 1, zb])/(4*zb) + 
   (2925*CA^3*zb*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   (2925*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   1799*CA^3*G[1, 1, 1, 0, 0, 0, zb] - (1799*CA^3*G[1, 1, 1, 0, 0, 0, zb])/
    (2*(-1 + zb)) + (1799*CA^3*G[1, 1, 1, 0, 0, 0, zb])/(2*zb) + 
   (1799*CA^3*zb*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   (1799*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, zb])/2 + 
   1512*CA^3*G[1, 1, 1, 0, 0, 1, zb] + (756*CA^3*G[1, 1, 1, 0, 0, 1, zb])/
    (-1 + zb) - (756*CA^3*G[1, 1, 1, 0, 0, 1, zb])/zb - 
   756*CA^3*zb*G[1, 1, 1, 0, 0, 1, zb] + 756*CA^3*zb^2*
    G[1, 1, 1, 0, 0, 1, zb] + 1479*CA^3*G[1, 1, 1, 0, 1, 0, zb] + 
   (1479*CA^3*G[1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (1479*CA^3*G[1, 1, 1, 0, 1, 0, zb])/(2*zb) - 
   (1479*CA^3*zb*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (1479*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (2529*CA^3*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   (2529*CA^3*G[1, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (2529*CA^3*G[1, 1, 1, 0, 1, 1, zb])/(4*zb) + 
   (2529*CA^3*zb*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (2529*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   1266*CA^3*G[1, 1, 1, 1, 0, 0, zb] + (633*CA^3*G[1, 1, 1, 1, 0, 0, zb])/
    (-1 + zb) - (633*CA^3*G[1, 1, 1, 1, 0, 0, zb])/zb - 
   633*CA^3*zb*G[1, 1, 1, 1, 0, 0, zb] + 633*CA^3*zb^2*
    G[1, 1, 1, 1, 0, 0, zb] - (2151*CA^3*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   (2151*CA^3*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (2151*CA^3*G[1, 1, 1, 1, 0, 1, zb])/(4*zb) + 
   (2151*CA^3*zb*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (2151*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (1953*CA^3*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   (1953*CA^3*G[1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1953*CA^3*G[1, 1, 1, 1, 1, 0, zb])/(4*zb) + 
   (1953*CA^3*zb*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (1953*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (3375*CA^3*G[1, 1, 1, 1, 1, 1, zb])/4 + 
   (3375*CA^3*G[1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (3375*CA^3*G[1, 1, 1, 1, 1, 1, zb])/(8*zb) - 
   (3375*CA^3*zb*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (3375*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   32*CA^3*G[1, 1, 2, 1, 0, 0, zb] - (16*CA^3*G[1, 1, 2, 1, 0, 0, zb])/
    (-1 + zb) + (16*CA^3*G[1, 1, 2, 1, 0, 0, zb])/zb + 
   16*CA^3*zb*G[1, 1, 2, 1, 0, 0, zb] - 
   16*CA^3*zb^2*G[1, 1, 2, 1, 0, 0, zb] + 32*CA^3*G[1, 1, 2, 1, 0, 1, zb] + 
   (16*CA^3*G[1, 1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   (16*CA^3*G[1, 1, 2, 1, 0, 1, zb])/zb - 
   16*CA^3*zb*G[1, 1, 2, 1, 0, 1, zb] + 
   16*CA^3*zb^2*G[1, 1, 2, 1, 0, 1, zb] + 48*CA^3*G[1, 1, 2, 1, 1, 0, zb] + 
   (24*CA^3*G[1, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   (24*CA^3*G[1, 1, 2, 1, 1, 0, zb])/zb - 
   24*CA^3*zb*G[1, 1, 2, 1, 1, 0, zb] + 
   24*CA^3*zb^2*G[1, 1, 2, 1, 1, 0, zb] - 48*CA^3*G[1, 1, 2, 1, 1, 1, zb] - 
   (24*CA^3*G[1, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   (24*CA^3*G[1, 1, 2, 1, 1, 1, zb])/zb + 
   24*CA^3*zb*G[1, 1, 2, 1, 1, 1, zb] - 
   24*CA^3*zb^2*G[1, 1, 2, 1, 1, 1, zb] + 72*CA^3*G[1, 2, 1, 0, 0, 0, zb] + 
   (36*CA^3*G[1, 2, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (36*CA^3*G[1, 2, 1, 0, 0, 0, zb])/zb - 
   36*CA^3*zb*G[1, 2, 1, 0, 0, 0, zb] + 
   36*CA^3*zb^2*G[1, 2, 1, 0, 0, 0, zb] - 64*CA^3*G[1, 2, 1, 0, 0, 1, zb] - 
   (32*CA^3*G[1, 2, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (32*CA^3*G[1, 2, 1, 0, 0, 1, zb])/zb + 
   32*CA^3*zb*G[1, 2, 1, 0, 0, 1, zb] - 
   32*CA^3*zb^2*G[1, 2, 1, 0, 0, 1, zb] - 64*CA^3*G[1, 2, 1, 0, 1, 0, zb] - 
   (32*CA^3*G[1, 2, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (32*CA^3*G[1, 2, 1, 0, 1, 0, zb])/zb + 
   32*CA^3*zb*G[1, 2, 1, 0, 1, 0, zb] - 
   32*CA^3*zb^2*G[1, 2, 1, 0, 1, 0, zb] + 56*CA^3*G[1, 2, 1, 0, 1, 1, zb] + 
   (28*CA^3*G[1, 2, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (28*CA^3*G[1, 2, 1, 0, 1, 1, zb])/zb - 
   28*CA^3*zb*G[1, 2, 1, 0, 1, 1, zb] + 
   28*CA^3*zb^2*G[1, 2, 1, 0, 1, 1, zb] - 92*CA^3*G[1, 2, 1, 1, 0, 0, zb] - 
   (46*CA^3*G[1, 2, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (46*CA^3*G[1, 2, 1, 1, 0, 0, zb])/zb + 
   46*CA^3*zb*G[1, 2, 1, 1, 0, 0, zb] - 
   46*CA^3*zb^2*G[1, 2, 1, 1, 0, 0, zb] + 80*CA^3*G[1, 2, 1, 1, 0, 1, zb] + 
   (40*CA^3*G[1, 2, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (40*CA^3*G[1, 2, 1, 1, 0, 1, zb])/zb - 
   40*CA^3*zb*G[1, 2, 1, 1, 0, 1, zb] + 
   40*CA^3*zb^2*G[1, 2, 1, 1, 0, 1, zb] + 84*CA^3*G[1, 2, 1, 1, 1, 0, zb] + 
   (42*CA^3*G[1, 2, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (42*CA^3*G[1, 2, 1, 1, 1, 0, zb])/zb - 
   42*CA^3*zb*G[1, 2, 1, 1, 1, 0, zb] + 
   42*CA^3*zb^2*G[1, 2, 1, 1, 1, 0, zb] - 72*CA^3*G[1, 2, 1, 1, 1, 1, zb] - 
   (36*CA^3*G[1, 2, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (36*CA^3*G[1, 2, 1, 1, 1, 1, zb])/zb + 
   36*CA^3*zb*G[1, 2, 1, 1, 1, 1, zb] - 
   36*CA^3*zb^2*G[1, 2, 1, 1, 1, 1, zb] - (2456513*CA^3*Log[Q2dmu2])/5184 + 
   (14795*CA^2*nf*Log[Q2dmu2])/5184 - (133*CA*nf^2*Log[Q2dmu2])/864 + 
   (92485*CA^3*Pi^2*Log[Q2dmu2])/864 + (647*CA^2*nf*Pi^2*Log[Q2dmu2])/864 - 
   (55577*CA^3*Pi^4*Log[Q2dmu2])/15360 - (27777*CA^3*Log[Q2dmu2])/
    (64*(-1 + zb)) + (21041*CA^2*nf*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (133*CA*nf^2*Log[Q2dmu2])/(864*(-1 + zb)) + (3665*CA^3*Pi^2*Log[Q2dmu2])/
    (36*(-1 + zb)) - (113*CA^2*nf*Pi^2*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (40213*CA^3*Pi^4*Log[Q2dmu2])/(15360*(-1 + zb)) - 
   (1435213*CA^3*zb*Log[Q2dmu2])/5184 + (11419*CA^2*nf*zb*Log[Q2dmu2])/5184 - 
   (5*CA*nf^2*zb*Log[Q2dmu2])/288 + (47387*CA^3*Pi^2*zb*Log[Q2dmu2])/864 - 
   (295*CA^2*nf*Pi^2*zb*Log[Q2dmu2])/432 - (1897*CA^3*Pi^4*zb*Log[Q2dmu2])/
    3072 - (15231*CA^3*zb^2*Log[Q2dmu2])/32 + (175*CA^2*nf*zb^2*Log[Q2dmu2])/
    24 + (CA*nf^2*zb^2*Log[Q2dmu2])/288 + (58969*CA^3*Pi^2*zb^2*Log[Q2dmu2])/
    576 - (43*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2])/192 - 
   (40213*CA^3*Pi^4*zb^2*Log[Q2dmu2])/15360 - (547*CA^3*del[zb]*Log[Q2dmu2])/
    12 + (1561*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/288 - 
   (3029*CA^3*Pi^4*del[zb]*Log[Q2dmu2])/11520 + 
   (84281*CA^3*Pi^6*del[zb]*Log[Q2dmu2])/967680 + 
   (385045*CA^3*G[0, zb]*Log[Q2dmu2])/864 + 
   (3575*CA^2*nf*G[0, zb]*Log[Q2dmu2])/864 + (CA*nf^2*G[0, zb]*Log[Q2dmu2])/
    18 - (8369*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/72 - 
   (53*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/72 + 
   (2259*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2])/320 + 
   (39469*CA^3*G[0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (2131*CA^2*nf*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (CA*nf^2*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (15323*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (2259*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(640*(-1 + zb)) + 
   (250589*CA^3*zb*G[0, zb]*Log[Q2dmu2])/864 - 
   (4361*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2])/864 - 
   (727*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/12 + 
   (53*CA^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/72 - 
   (2259*CA^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/640 + 
   (5359*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/12 - 
   (47*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/12 - 
   (15323*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (2259*CA^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/640 - 
   (387457*CA^3*G[1, zb]*Log[Q2dmu2])/864 - 
   (1733*CA^2*nf*G[1, zb]*Log[Q2dmu2])/864 - (CA*nf^2*G[1, zb]*Log[Q2dmu2])/
    24 + (51695*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/576 + 
   (17*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (4511*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/1152 - 
   (123203*CA^3*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (2033*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (CA*nf^2*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (15221*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (4511*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(2304*(-1 + zb)) + 
   (217*CA^3*G[1, zb]*Log[Q2dmu2])/(8*zb) - 
   (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*zb) + 
   (4511*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(2304*zb) - 
   (272537*CA^3*zb*G[1, zb]*Log[Q2dmu2])/864 + 
   (2243*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2])/864 + 
   (25595*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/576 - 
   (17*CA^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/32 + 
   (4511*CA^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/2304 - 
   (22051*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/48 + 
   (9*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/2 + 
   (48875*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/576 - 
   (4511*CA^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/2304 - 
   (84485*CA^3*G[0, 0, zb]*Log[Q2dmu2])/144 - 
   (1315*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (15751*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/96 - 
   (8805*CA^3*G[0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (151*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (11731*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (52345*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (1165*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (3691*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/96 - 
   (7019*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (3*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (11731*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/96 + 
   (79859*CA^3*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (983*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (7635*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/64 + 
   (76003*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (137*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (17189*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (139*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(48*zb) + 
   (17497*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/48 - 
   (845*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (1919*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/64 + 
   (40217*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (13*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (17189*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/192 + 
   (77533*CA^3*G[1, 0, zb]*Log[Q2dmu2])/144 + 
   (911*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (22655*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/192 + 
   (20399*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (137*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (16771*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (139*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(48*zb) + 
   (30755*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (773*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (5255*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 + 
   (14461*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (7*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (17695*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   537*CA^3*G[1, 1, zb]*Log[Q2dmu2] - (109*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/
    24 + (34451*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/384 - 
   (3433*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (11*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (8421*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (221*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (711*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (673*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (11*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (7871*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/384 - 
   (28943*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/48 + 
   (31*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (28871*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (35*CA^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/12 + 
   (55*CA^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (65*CA^3*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/12 - 
   (55*CA^3*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/12 + 
   (21461*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (103*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (701*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (19579*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (701*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3889*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (103*CA^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (701*CA^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (19579*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (701*CA^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (4765*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (163*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (2987*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (17507*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (2987*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (143*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (2987*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   449*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (163*CA^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (2987*CA^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (17507*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (2987*CA^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (5921*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (161*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (2929*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (2032*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2929*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (139*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (2929*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (9943*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (161*CA^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (2929*CA^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (2032*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2929*CA^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (2012*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (43*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1485*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (14815*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1485*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (235*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1485*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (1166*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (43*CA^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1485*CA^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (14815*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (1485*CA^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (9013*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (161*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (2929*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (4461*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (2929*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (139*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (2929*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (1913*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (161*CA^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (2929*CA^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (9563*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (2929*CA^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (16357*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (43*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1449*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1023*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1449*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (235*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1449*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (698*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (43*CA^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1449*CA^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (17485*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (1449*CA^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (4925*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (41*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1399*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (436*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1399*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (217*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (1399*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   176*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (41*CA^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1399*CA^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (5447*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1399*CA^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (9157*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (33*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2133*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (6609*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (2133*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (2133*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (2907*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (33*CA^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2133*CA^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (10171*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (2133*CA^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   10*CA^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2] + 
   (5*CA^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5*CA^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/zb - 
   5*CA^3*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2] + 
   5*CA^3*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2] - 
   (3151*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2395*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (883*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2395*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (5309*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (4057*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (313*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (1553*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (4057*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   1258*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (959*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (299*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   361*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   959*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (8551*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (6547*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (501*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (2539*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (6547*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4855*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3687*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (292*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (1351*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3687*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (8279*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (6327*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (245*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (2411*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (6283*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (7523*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5755*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (223*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2195*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5667*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (12917*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (9953*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (753*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (3953*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (9689*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (4613*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3247*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (292*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   203*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1084*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (7857*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5557*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (245*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (1467*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (7427*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (7571*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5315*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (479*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1313*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (7185*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (13109*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (9249*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (819*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (2405*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (12461*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (6627*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (4559*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (211*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (993*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (6649*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (11433*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (7917*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (717*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1857*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (11481*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (10295*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (7059*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (651*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (1535*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (10535*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (18091*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (12519*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1125*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (2983*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (18415*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   7*CA^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (11*CA^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   13*CA^3*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 11*CA^3*zb^2*G[2, 1, 0, 0, zb]*
    Log[Q2dmu2] - 7*CA^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (11*CA^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   13*CA^3*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 11*CA^3*zb^2*G[2, 1, 0, 1, zb]*
    Log[Q2dmu2] - (21*CA^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (33*CA^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (39*CA^3*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (33*CA^3*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (21*CA^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (33*CA^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (39*CA^3*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (33*CA^3*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   3576*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1788*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   1788*CA^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1788*CA^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2972*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1486*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1486*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1486*CA^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1486*CA^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2812*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1406*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1406*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1406*CA^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1406*CA^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2342*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1171*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1171*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   1171*CA^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1171*CA^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2708*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1354*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1354*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1354*CA^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1354*CA^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   2260*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (1130*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1130*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   1130*CA^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   1130*CA^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   2040*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (1020*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1020*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   1020*CA^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   1020*CA^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   1695*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1695*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1695*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (1695*CA^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1695*CA^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   2656*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1328*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1328*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1328*CA^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1328*CA^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2219*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2219*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2219*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (2219*CA^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (2219*CA^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   2137*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2137*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2137*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (2137*CA^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2137*CA^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   1800*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (900*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (900*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   900*CA^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   900*CA^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1871*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1871*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1871*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1871*CA^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1871*CA^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   1566*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (783*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (783*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   783*CA^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   783*CA^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   1404*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (702*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (702*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   702*CA^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   702*CA^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (2355*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2355*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2355*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2355*CA^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2355*CA^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   2656*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1328*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1328*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1328*CA^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1328*CA^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2219*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2219*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2219*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (2219*CA^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (2219*CA^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   2137*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2137*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2137*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (2137*CA^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2137*CA^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   1800*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (900*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (900*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   900*CA^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   900*CA^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   2096*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1048*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1048*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1048*CA^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1048*CA^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1773*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1773*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1773*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (1773*CA^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1773*CA^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   1647*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1647*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1647*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (1647*CA^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1647*CA^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2805*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2805*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2805*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2805*CA^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2805*CA^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   1799*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1799*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1799*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1799*CA^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1799*CA^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   1512*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (756*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (756*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   756*CA^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   756*CA^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1479*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1479*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1479*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (1479*CA^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1479*CA^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2529*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2529*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2529*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2529*CA^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2529*CA^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   1266*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (633*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (633*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   633*CA^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   633*CA^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (2151*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (2151*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2151*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2151*CA^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2151*CA^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1953*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1953*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1953*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (1953*CA^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1953*CA^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (3375*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3375*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (3375*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (3375*CA^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3375*CA^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   24*CA^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (12*CA^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (12*CA^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   12*CA^3*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   12*CA^3*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   24*CA^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (12*CA^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CA^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   12*CA^3*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   12*CA^3*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   36*CA^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (18*CA^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (18*CA^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   18*CA^3*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   18*CA^3*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   36*CA^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (18*CA^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (18*CA^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   18*CA^3*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   18*CA^3*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (148031*CA^3*Log[Q2dmu2]^2)/576 + (679*CA^2*nf*Log[Q2dmu2]^2)/576 + 
   (CA*nf^2*Log[Q2dmu2]^2)/48 - (16927*CA^3*Pi^2*Log[Q2dmu2]^2)/384 - 
   (29*CA^2*nf*Pi^2*Log[Q2dmu2]^2)/96 + (3841*CA^3*Pi^4*Log[Q2dmu2]^2)/1280 + 
   (45017*CA^3*Log[Q2dmu2]^2)/(192*(-1 + zb)) - (241*CA^2*nf*Log[Q2dmu2]^2)/
    (64*(-1 + zb)) + (CA*nf^2*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (5131*CA^3*Pi^2*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (3841*CA^3*Pi^4*Log[Q2dmu2]^2)/(2560*(-1 + zb)) + 
   (64519*CA^3*zb*Log[Q2dmu2]^2)/576 - (985*CA^2*nf*zb*Log[Q2dmu2]^2)/576 - 
   (8567*CA^3*Pi^2*zb*Log[Q2dmu2]^2)/384 + (29*CA^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/
    96 - (3841*CA^3*Pi^4*zb*Log[Q2dmu2]^2)/2560 + 
   (7817*CA^3*zb^2*Log[Q2dmu2]^2)/32 - (9*CA^2*nf*zb^2*Log[Q2dmu2]^2)/4 - 
   (5131*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2)/128 + 
   (3841*CA^3*Pi^4*zb^2*Log[Q2dmu2]^2)/2560 + 
   (937*CA^3*del[zb]*Log[Q2dmu2]^2)/32 - 
   (1151*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/384 + 
   (3029*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^2)/7680 - 
   (22951*CA^3*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (335*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/96 + 
   (7741*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/128 - 
   (7025*CA^3*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (47*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (5713*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (11879*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/96 + 
   (305*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/96 + 
   (1657*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 - 
   (3651*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (5713*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (2771*CA^3*G[1, zb]*Log[Q2dmu2]^2)/12 + 
   (121*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (11521*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/256 + 
   (3473*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (11*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (8533*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (273*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (6535*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (53*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/24 - 
   (2605*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 + 
   (7217*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (27*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (8709*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/256 + 
   (4933*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (13*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1005*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (4445*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1005*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (2547*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (13*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1005*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4445*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1005*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (4457*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (41*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1015*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (2457*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (41*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1429*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1015*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1429*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (4401*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (41*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (873*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   106*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (41*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1429*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (4427*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1429*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (8317*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (33*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2133*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (6609*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (2133*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (2133*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (3367*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (33*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2133*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (8479*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (2133*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (4167*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3123*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (1035*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3123*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7029*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (5313*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (1881*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (5313*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (6735*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (5067*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (1731*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (5067*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (11613*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (8793*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (3153*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (8793*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (6435*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4539*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (1089*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (5793*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (11097*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (7869*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (2025*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (10113*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (10119*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (7059*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (1623*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9567*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (17835*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (12519*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (3111*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (17007*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   1134*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (567*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   567*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   567*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (939*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (939*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (897*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (897*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (1503*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1503*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   876*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (438*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (438*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   438*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   438*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (735*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (735*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (669*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (669*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (2259*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2259*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   876*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (438*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (438*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   438*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   438*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (735*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (735*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (1437*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1437*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (2457*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2457*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (633*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (633*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (2151*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2151*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (1953*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1953*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (3375*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (3375*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (517*CA^3*Log[Q2dmu2]^3)/6 - (11*CA^2*nf*Log[Q2dmu2]^3)/12 + 
   (4059*CA^3*Pi^2*Log[Q2dmu2]^3)/256 - (3751*CA^3*Log[Q2dmu2]^3)/
    (48*(-1 + zb)) + (CA^2*nf*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (2959*CA^3*Pi^2*Log[Q2dmu2]^3)/(256*(-1 + zb)) - 
   (281*CA^3*zb*Log[Q2dmu2]^3)/8 + (41*CA^2*nf*zb*Log[Q2dmu2]^3)/48 + 
   (759*CA^3*Pi^2*zb*Log[Q2dmu2]^3)/256 - (7535*CA^3*zb^2*Log[Q2dmu2]^3)/96 + 
   (9*CA^2*nf*zb^2*Log[Q2dmu2]^3)/32 + (2959*CA^3*Pi^2*zb^2*Log[Q2dmu2]^3)/
    256 - (185*CA^3*del[zb]*Log[Q2dmu2]^3)/16 + 
   (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3)/192 - 
   (3029*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^3)/7680 + 
   83*CA^3*G[0, zb]*Log[Q2dmu2]^3 + (7*CA^2*nf*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (507*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (295*CA^3*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (507*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (159*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (7*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (507*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (295*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (507*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (2447*CA^3*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (11*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (2211*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (129*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(64*zb) - 
   (1303*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (11*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (739*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (2211*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (739*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (2037*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (1497*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (417*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (1497*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (3435*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (2559*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (807*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (2559*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (3309*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (2361*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (573*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (2757*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (5817*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (4173*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (1101*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (4965*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   261*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (261*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (261*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (261*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (429*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (429*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (417*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (417*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (705*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (705*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (417*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (417*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (705*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (705*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (651*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (651*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (1125*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (1125*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (2613*CA^3*Log[Q2dmu2]^4)/128 + (3*CA^2*nf*Log[Q2dmu2]^4)/16 - 
   (825*CA^3*Pi^2*Log[Q2dmu2]^4)/128 + (2295*CA^3*Log[Q2dmu2]^4)/
    (128*(-1 + zb)) - (825*CA^3*Pi^2*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (1149*CA^3*zb*Log[Q2dmu2]^4)/128 - (3*CA^2*nf*zb*Log[Q2dmu2]^4)/16 + 
   (825*CA^3*Pi^2*zb*Log[Q2dmu2]^4)/256 + (2295*CA^3*zb^2*Log[Q2dmu2]^4)/
    128 - (825*CA^3*Pi^2*zb^2*Log[Q2dmu2]^4)/256 + 
   (381*CA^3*del[zb]*Log[Q2dmu2]^4)/128 - 
   (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^4)/256 - 
   (3429*CA^3*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (2457*CA^3*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (513*CA^3*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (2457*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (5769*CA^3*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (4221*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (387*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) + 
   (1125*CA^3*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (4221*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (405*CA^3*G[0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (405*CA^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (405*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (405*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (657*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (657*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (657*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (657*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (657*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (657*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (657*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (657*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (657*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (657*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (1125*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (1125*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (1125*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
   (1125*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (1125*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (6777*CA^3*Log[Q2dmu2]^5)/1280 - (945*CA^3*Log[Q2dmu2]^5)/
    (256*(-1 + zb)) - (621*CA^3*zb*Log[Q2dmu2]^5)/1280 - 
   (945*CA^3*zb^2*Log[Q2dmu2]^5)/256 - (207*CA^3*del[zb]*Log[Q2dmu2]^5)/320 + 
   (741*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^5)/1280 + 
   (729*CA^3*G[0, zb]*Log[Q2dmu2]^5)/80 + (729*CA^3*G[0, zb]*Log[Q2dmu2]^5)/
    (160*(-1 + zb)) - (729*CA^3*zb*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (729*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^5)/160 - 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^5)/(320*zb) + 
   (1161*CA^3*zb*G[1, zb]*Log[Q2dmu2]^5)/320 - 
   (1161*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (513*CA^3*Log[Q2dmu2]^6)/320 + (513*CA^3*Log[Q2dmu2]^6)/(640*(-1 + zb)) - 
   (513*CA^3*zb*Log[Q2dmu2]^6)/640 + (513*CA^3*zb^2*Log[Q2dmu2]^6)/640 + 
   (207*CA^3*del[zb]*Log[Q2dmu2]^6)/640 - (621*CA^3*del[zb]*Log[Q2dmu2]^7)/
    4480 - (811*CA^3*PlusD[zb, 0])/24 + (1547*CA^3*Pi^2*PlusD[zb, 0])/288 - 
   (3841*CA^3*Pi^4*PlusD[zb, 0])/11520 + (166309*CA^3*Pi^6*PlusD[zb, 0])/
    967680 + (349*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/8 - 
   (593*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/96 + 
   (3841*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/3840 - 
   (417*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + 
   (275*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 - 
   (3841*CA^3*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/2560 + 
   (147*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/16 - 
   (275*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/64 - 
   (171*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0])/64 + 
   (825*CA^3*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/256 + 
   (513*CA^3*Log[Q2dmu2]^5*PlusD[zb, 0])/320 - 
   (513*CA^3*Log[Q2dmu2]^6*PlusD[zb, 0])/640 + (141*CA^3*PlusD[zb, 1])/4 - 
   (341*CA^3*Pi^2*PlusD[zb, 1])/48 + (753*CA^3*Pi^4*PlusD[zb, 1])/640 - 
   (171*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
   (169*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/16 - 
   (2259*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/640 + 
   (189*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - 
   (507*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/32 - 
   (81*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1])/8 + 
   (507*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/32 + 
   (243*CA^3*Log[Q2dmu2]^4*PlusD[zb, 1])/32 - 
   (729*CA^3*Log[Q2dmu2]^5*PlusD[zb, 1])/160 - (79*CA^3*PlusD[zb, 2])/4 + 
   (335*CA^3*Pi^2*PlusD[zb, 2])/48 - (3509*CA^3*Pi^4*PlusD[zb, 2])/1920 + 
   (93*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/4 - 
   (335*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/16 - 
   (135*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2])/8 + 
   (1005*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/32 + 
   (135*CA^3*Log[Q2dmu2]^3*PlusD[zb, 2])/8 - 
   (405*CA^3*Log[Q2dmu2]^4*PlusD[zb, 2])/32 + (53*CA^3*PlusD[zb, 3])/6 - 
   (701*CA^3*Pi^2*PlusD[zb, 3])/72 - (29*CA^3*Log[Q2dmu2]*PlusD[zb, 3])/2 + 
   (701*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/24 + 
   (87*CA^3*Log[Q2dmu2]^2*PlusD[zb, 3])/4 - 
   (87*CA^3*Log[Q2dmu2]^3*PlusD[zb, 3])/4 - (21*CA^3*PlusD[zb, 4])/4 + 
   (1535*CA^3*Pi^2*PlusD[zb, 4])/144 + (63*CA^3*Log[Q2dmu2]*PlusD[zb, 4])/4 - 
   (189*CA^3*Log[Q2dmu2]^2*PlusD[zb, 4])/8 + (149*CA^3*PlusD[zb, 5])/30 - 
   (149*CA^3*Log[Q2dmu2]*PlusD[zb, 5])/10 - (25*CA^3*PlusD[zb, 6])/6 - 
   (36929*CA^3*Zeta[3])/108 - (847*CA^2*nf*Zeta[3])/216 + 
   (87713*CA^3*Pi^2*Zeta[3])/1152 - (69743*CA^3*Zeta[3])/(216*(-1 + zb)) + 
   (103*CA^2*nf*Zeta[3])/(72*(-1 + zb)) + (65389*CA^3*Pi^2*Zeta[3])/
    (1152*(-1 + zb)) - (7201*CA^3*zb*Zeta[3])/36 + 
   (371*CA^2*nf*zb*Zeta[3])/108 + (20741*CA^3*Pi^2*zb*Zeta[3])/1152 - 
   (145357*CA^3*zb^2*Zeta[3])/432 + (35*CA^2*nf*zb^2*Zeta[3])/48 + 
   (65389*CA^3*Pi^2*zb^2*Zeta[3])/1152 - (409*CA^3*del[zb]*Zeta[3])/18 + 
   (2125*CA^3*Pi^2*del[zb]*Zeta[3])/432 - (23363*CA^3*Pi^4*del[zb]*Zeta[3])/
    17280 + (4172*CA^3*G[0, zb]*Zeta[3])/9 + (137*CA^2*nf*G[0, zb]*Zeta[3])/
    36 - (1305*CA^3*Pi^2*G[0, zb]*Zeta[3])/8 + (7643*CA^3*G[0, zb]*Zeta[3])/
    (18*(-1 + zb)) - (1305*CA^3*Pi^2*G[0, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (1513*CA^3*zb*G[0, zb]*Zeta[3])/6 - (137*CA^2*nf*zb*G[0, zb]*Zeta[3])/36 + 
   (1305*CA^3*Pi^2*zb*G[0, zb]*Zeta[3])/16 + 
   (7643*CA^3*zb^2*G[0, zb]*Zeta[3])/18 - 
   (1305*CA^3*Pi^2*zb^2*G[0, zb]*Zeta[3])/16 - (53461*CA^3*G[1, zb]*Zeta[3])/
    144 - (205*CA^2*nf*G[1, zb]*Zeta[3])/72 + 
   (16121*CA^3*Pi^2*G[1, zb]*Zeta[3])/144 - (13939*CA^3*G[1, zb]*Zeta[3])/
    (48*(-1 + zb)) + (16121*CA^3*Pi^2*G[1, zb]*Zeta[3])/(288*(-1 + zb)) + 
   (785*CA^3*G[1, zb]*Zeta[3])/(24*zb) - (16121*CA^3*Pi^2*G[1, zb]*Zeta[3])/
    (288*zb) - (19805*CA^3*zb*G[1, zb]*Zeta[3])/144 + 
   (205*CA^2*nf*zb*G[1, zb]*Zeta[3])/72 - 
   (16121*CA^3*Pi^2*zb*G[1, zb]*Zeta[3])/288 - 
   (18391*CA^3*zb^2*G[1, zb]*Zeta[3])/48 + 
   (16121*CA^3*Pi^2*zb^2*G[1, zb]*Zeta[3])/288 - 
   (18797*CA^3*G[0, 0, zb]*Zeta[3])/24 - (14321*CA^3*G[0, 0, zb]*Zeta[3])/
    (24*(-1 + zb)) - (5369*CA^3*zb*G[0, 0, zb]*Zeta[3])/24 - 
   (14321*CA^3*zb^2*G[0, 0, zb]*Zeta[3])/24 + (9333*CA^3*G[0, 1, zb]*Zeta[3])/
    16 + (21331*CA^3*G[0, 1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (1667*CA^3*G[0, 1, zb]*Zeta[3])/(12*zb) + 
   (2665*CA^3*zb*G[0, 1, zb]*Zeta[3])/16 + 
   (21331*CA^3*zb^2*G[0, 1, zb]*Zeta[3])/48 + 
   (26677*CA^3*G[1, 0, zb]*Zeta[3])/48 + (18977*CA^3*G[1, 0, zb]*Zeta[3])/
    (48*(-1 + zb)) - (1667*CA^3*G[1, 0, zb]*Zeta[3])/(12*zb) + 
   (5125*CA^3*zb*G[1, 0, zb]*Zeta[3])/48 + 
   (24653*CA^3*zb^2*G[1, 0, zb]*Zeta[3])/48 - 
   (37609*CA^3*G[1, 1, zb]*Zeta[3])/96 - (26365*CA^3*G[1, 1, zb]*Zeta[3])/
    (96*(-1 + zb)) + (2359*CA^3*G[1, 1, zb]*Zeta[3])/(24*zb) - 
   (6589*CA^3*zb*G[1, 1, zb]*Zeta[3])/96 - 
   (12103*CA^3*zb^2*G[1, 1, zb]*Zeta[3])/32 + 7*CA^3*G[2, 1, zb]*Zeta[3] + 
   (11*CA^3*G[2, 1, zb]*Zeta[3])/(-1 + zb) + 13*CA^3*zb*G[2, 1, zb]*Zeta[3] - 
   11*CA^3*zb^2*G[2, 1, zb]*Zeta[3] + 1790*CA^3*G[0, 0, 0, zb]*Zeta[3] + 
   (895*CA^3*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 895*CA^3*zb*G[0, 0, 0, zb]*
    Zeta[3] + 895*CA^3*zb^2*G[0, 0, 0, zb]*Zeta[3] - 
   (3925*CA^3*G[0, 0, 1, zb]*Zeta[3])/3 - (3925*CA^3*G[0, 0, 1, zb]*Zeta[3])/
    (6*(-1 + zb)) + (3925*CA^3*G[0, 0, 1, zb]*Zeta[3])/(6*zb) + 
   (3925*CA^3*zb*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (3925*CA^3*zb^2*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (3857*CA^3*G[0, 1, 0, zb]*Zeta[3])/3 - (3857*CA^3*G[0, 1, 0, zb]*Zeta[3])/
    (6*(-1 + zb)) + (3857*CA^3*G[0, 1, 0, zb]*Zeta[3])/(6*zb) + 
   (3857*CA^3*zb*G[0, 1, 0, zb]*Zeta[3])/6 - 
   (3857*CA^3*zb^2*G[0, 1, 0, zb]*Zeta[3])/6 + 
   (5285*CA^3*G[0, 1, 1, zb]*Zeta[3])/6 + (5285*CA^3*G[0, 1, 1, zb]*Zeta[3])/
    (12*(-1 + zb)) - (5285*CA^3*G[0, 1, 1, zb]*Zeta[3])/(12*zb) - 
   (5285*CA^3*zb*G[0, 1, 1, zb]*Zeta[3])/12 + 
   (5285*CA^3*zb^2*G[0, 1, 1, zb]*Zeta[3])/12 - 
   (3857*CA^3*G[1, 0, 0, zb]*Zeta[3])/3 - (3857*CA^3*G[1, 0, 0, zb]*Zeta[3])/
    (6*(-1 + zb)) + (3857*CA^3*G[1, 0, 0, zb]*Zeta[3])/(6*zb) + 
   (3857*CA^3*zb*G[1, 0, 0, zb]*Zeta[3])/6 - 
   (3857*CA^3*zb^2*G[1, 0, 0, zb]*Zeta[3])/6 + 
   (5897*CA^3*G[1, 0, 1, zb]*Zeta[3])/6 + (5897*CA^3*G[1, 0, 1, zb]*Zeta[3])/
    (12*(-1 + zb)) - (5897*CA^3*G[1, 0, 1, zb]*Zeta[3])/(12*zb) - 
   (5897*CA^3*zb*G[1, 0, 1, zb]*Zeta[3])/12 + 
   (5897*CA^3*zb^2*G[1, 0, 1, zb]*Zeta[3])/12 + 
   (5075*CA^3*G[1, 1, 0, zb]*Zeta[3])/6 + (5075*CA^3*G[1, 1, 0, zb]*Zeta[3])/
    (12*(-1 + zb)) - (5075*CA^3*G[1, 1, 0, zb]*Zeta[3])/(12*zb) - 
   (5075*CA^3*zb*G[1, 1, 0, zb]*Zeta[3])/12 + 
   (5075*CA^3*zb^2*G[1, 1, 0, zb]*Zeta[3])/12 - 
   (2359*CA^3*G[1, 1, 1, zb]*Zeta[3])/4 - (2359*CA^3*G[1, 1, 1, zb]*Zeta[3])/
    (8*(-1 + zb)) + (2359*CA^3*G[1, 1, 1, zb]*Zeta[3])/(8*zb) + 
   (2359*CA^3*zb*G[1, 1, 1, zb]*Zeta[3])/8 - 
   (2359*CA^3*zb^2*G[1, 1, 1, zb]*Zeta[3])/8 + 24*CA^3*G[1, 2, 1, zb]*
    Zeta[3] + (12*CA^3*G[1, 2, 1, zb]*Zeta[3])/(-1 + zb) - 
   (12*CA^3*G[1, 2, 1, zb]*Zeta[3])/zb - 12*CA^3*zb*G[1, 2, 1, zb]*Zeta[3] + 
   12*CA^3*zb^2*G[1, 2, 1, zb]*Zeta[3] + (15461*CA^3*Log[Q2dmu2]*Zeta[3])/
    48 + (17*CA^2*nf*Log[Q2dmu2]*Zeta[3])/6 - 
   (5581*CA^3*Pi^2*Log[Q2dmu2]*Zeta[3])/48 + (4661*CA^3*Log[Q2dmu2]*Zeta[3])/
    (16*(-1 + zb)) - (5581*CA^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(96*(-1 + zb)) + 
   (7945*CA^3*zb*Log[Q2dmu2]*Zeta[3])/48 - 
   (17*CA^2*nf*zb*Log[Q2dmu2]*Zeta[3])/6 + 
   (5581*CA^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/96 + 
   (4661*CA^3*zb^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (5581*CA^3*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/96 + 
   (1193*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (2125*CA^3*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/144 - 
   (8207*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (6155*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (2051*CA^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (6155*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (12275*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (8783*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(32*(-1 + zb)) - 
   (785*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) + 
   (2327*CA^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (10719*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   1119*CA^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1119*CA^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (1119*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (1119*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1667*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1667*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (1667*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (1667*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1667*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1667*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1667*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (1667*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (1667*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (1667*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (2359*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (2359*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (2359*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) - 
   (2359*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (2359*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (12099*CA^3*Log[Q2dmu2]^2*Zeta[3])/64 - (8871*CA^3*Log[Q2dmu2]^2*Zeta[3])/
    (64*(-1 + zb)) - (2415*CA^3*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (8871*CA^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (125*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (2125*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/96 + 
   (1539*CA^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (1539*CA^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (1539*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (1539*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (2355*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (2355*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (2355*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*zb) + 
   (2355*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (2355*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (807*CA^3*Log[Q2dmu2]^3*Zeta[3])/8 + (807*CA^3*Log[Q2dmu2]^3*Zeta[3])/
    (16*(-1 + zb)) - (807*CA^3*zb*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (807*CA^3*zb^2*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (125*CA^3*del[zb]*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (375*CA^3*del[zb]*Log[Q2dmu2]^4*Zeta[3])/32 + 
   (563*CA^3*PlusD[zb, 0]*Zeta[3])/24 - (5581*CA^3*Pi^2*PlusD[zb, 0]*Zeta[3])/
    288 - (269*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 + 
   (5581*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/96 + 
   (807*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 - 
   (807*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/16 - 
   (171*CA^3*PlusD[zb, 1]*Zeta[3])/4 + (1305*CA^3*Pi^2*PlusD[zb, 1]*Zeta[3])/
    16 + (513*CA^3*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 - 
   (1539*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/8 + 
   (373*CA^3*PlusD[zb, 2]*Zeta[3])/4 - 
   (1119*CA^3*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/4 - 
   (895*CA^3*PlusD[zb, 3]*Zeta[3])/6 + (6715*CA^3*Zeta[3]^2)/24 + 
   (6715*CA^3*Zeta[3]^2)/(48*(-1 + zb)) - (6715*CA^3*zb*Zeta[3]^2)/48 + 
   (6715*CA^3*zb^2*Zeta[3]^2)/48 + (4607*CA^3*del[zb]*Zeta[3]^2)/144 - 
   (4607*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/48 - 
   (6715*CA^3*PlusD[zb, 0]*Zeta[3]^2)/48 - (82281*CA^3*Zeta[5])/160 - 
   (12561*CA^3*Zeta[5])/(32*(-1 + zb)) - (23853*CA^3*zb*Zeta[5])/160 - 
   (12561*CA^3*zb^2*Zeta[5])/32 - (553*CA^3*del[zb]*Zeta[5])/20 + 
   (12377*CA^3*Pi^2*del[zb]*Zeta[5])/240 + (11817*CA^3*G[0, zb]*Zeta[5])/10 + 
   (11817*CA^3*G[0, zb]*Zeta[5])/(20*(-1 + zb)) - 
   (11817*CA^3*zb*G[0, zb]*Zeta[5])/20 + (11817*CA^3*zb^2*G[0, zb]*Zeta[5])/
    20 - (16793*CA^3*G[1, zb]*Zeta[5])/20 - (16793*CA^3*G[1, zb]*Zeta[5])/
    (40*(-1 + zb)) + (16793*CA^3*G[1, zb]*Zeta[5])/(40*zb) + 
   (16793*CA^3*zb*G[1, zb]*Zeta[5])/40 - (16793*CA^3*zb^2*G[1, zb]*Zeta[5])/
    40 + (14607*CA^3*Log[Q2dmu2]*Zeta[5])/20 + 
   (14607*CA^3*Log[Q2dmu2]*Zeta[5])/(40*(-1 + zb)) - 
   (14607*CA^3*zb*Log[Q2dmu2]*Zeta[5])/40 + 
   (14607*CA^3*zb^2*Log[Q2dmu2]*Zeta[5])/40 + 
   (1659*CA^3*del[zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (4977*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[5])/40 + 
   (4869*CA^3*PlusD[zb, 0]*Zeta[5])/40 - 
   (14607*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/40 - 
   (11817*CA^3*PlusD[zb, 1]*Zeta[5])/20 - (36415*CA^3*del[zb]*Zeta[7])/84) + 
 ep^2*((584491955*CA^3)/559872 - (23140679*CA^2*nf)/559872 + 
   (85099*CA*nf^2)/46656 - (95496923*CA^3*Pi^2)/186624 + 
   (176549*CA^2*nf*Pi^2)/186624 - (415*CA*nf^2*Pi^2)/10368 + 
   (426337*CA^3*Pi^4)/19440 - (1009*CA^2*nf*Pi^4)/77760 - 
   (9400567*CA^3*Pi^6)/11612160 + (5*CA^3*Pi^2)/(6*(-2 + zb)^2) + 
   (5*CA^3*Pi^2)/(12*(-2 + zb)) + (178763569*CA^3)/(186624*(-1 + zb)) - 
   (1251461*CA^2*nf)/(20736*(-1 + zb)) + (85099*CA*nf^2)/(46656*(-1 + zb)) - 
   (31126105*CA^3*Pi^2)/(62208*(-1 + zb)) + (292111*CA^2*nf*Pi^2)/
    (62208*(-1 + zb)) - (415*CA*nf^2*Pi^2)/(10368*(-1 + zb)) + 
   (2199109*CA^3*Pi^4)/(103680*(-1 + zb)) - (281*CA^2*nf*Pi^4)/
    (6480*(-1 + zb)) - (1057837*CA^3*Pi^6)/(1658880*(-1 + zb)) + 
   (796300627*CA^3*zb)/559872 - (8350231*CA^2*nf*zb)/559872 + 
   (3035*CA*nf^2*zb)/5184 - (61368751*CA^3*Pi^2*zb)/186624 + 
   (88405*CA^2*nf*Pi^2*zb)/186624 - (73*CA*nf^2*Pi^2*zb)/10368 + 
   (1457383*CA^3*Pi^4*zb)/155520 + (491*CA^2*nf*Pi^4*zb)/62208 - 
   (3413443*CA^3*Pi^6*zb)/11612160 + (3443915*CA^3*zb^2)/2916 - 
   (6781*CA^2*nf*zb^2)/216 - (173*CA*nf^2*zb^2)/2592 - 
   (5378515*CA^3*Pi^2*zb^2)/10368 + (2665*CA^2*nf*Pi^2*zb^2)/864 + 
   (5*CA*nf^2*Pi^2*zb^2)/10368 + (4221781*CA^3*Pi^4*zb^2)/207360 - 
   (817*CA^2*nf*Pi^4*zb^2)/23040 - (1057837*CA^3*Pi^6*zb^2)/1658880 - 
   (CA^3*Pi^2*zb^3)/18 + (CA^2*nf*Pi^2*zb^3)/16 + (113*CA^3*Pi^4*zb^3)/8640 - 
   (113*CA^3*Pi^4*zb^4)/8640 + (5423*CA^3*del[zb])/72 - 
   (4439*CA^3*Pi^2*del[zb])/432 + (16331*CA^3*Pi^4*del[zb])/34560 - 
   (84281*CA^3*Pi^6*del[zb])/2903040 - (114369749*CA^3*Pi^8*del[zb])/
    2090188800 - (92847361*CA^3*G[0, zb])/93312 + 
   (2000365*CA^2*nf*G[0, zb])/93312 - (3401*CA*nf^2*G[0, zb])/2592 + 
   (17709979*CA^3*Pi^2*G[0, zb])/31104 + (43937*CA^2*nf*Pi^2*G[0, zb])/
    31104 + (CA*nf^2*Pi^2*G[0, zb])/72 - (37661*CA^3*Pi^4*G[0, zb])/2592 - 
   (307*CA^2*nf*Pi^4*G[0, zb])/51840 + (491741*CA^3*Pi^6*G[0, zb])/241920 + 
   (CA^3*G[0, zb])/(-2 + zb) - (9551369*CA^3*G[0, zb])/(10368*(-1 + zb)) + 
   (1521743*CA^2*nf*G[0, zb])/(31104*(-1 + zb)) - 
   (3401*CA*nf^2*G[0, zb])/(2592*(-1 + zb)) + (5754113*CA^3*Pi^2*G[0, zb])/
    (10368*(-1 + zb)) - (35669*CA^2*nf*Pi^2*G[0, zb])/(10368*(-1 + zb)) + 
   (CA*nf^2*Pi^2*G[0, zb])/(72*(-1 + zb)) - (346267*CA^3*Pi^4*G[0, zb])/
    (25920*(-1 + zb)) + (491741*CA^3*Pi^6*G[0, zb])/(483840*(-1 + zb)) - 
   (134822033*CA^3*zb*G[0, zb])/93312 + (1589021*CA^2*nf*zb*G[0, zb])/93312 - 
   (211*CA*nf^2*zb*G[0, zb])/864 + (10202867*CA^3*Pi^2*zb*G[0, zb])/31104 - 
   (44303*CA^2*nf*Pi^2*zb*G[0, zb])/31104 - (59899*CA^3*Pi^4*zb*G[0, zb])/
    8640 + (307*CA^2*nf*Pi^4*zb*G[0, zb])/51840 - 
   (491741*CA^3*Pi^6*zb*G[0, zb])/483840 - (2174095*CA^3*zb^2*G[0, zb])/
    1944 + (1912*CA^2*nf*zb^2*G[0, zb])/81 + (5*CA*nf^2*zb^2*G[0, zb])/216 + 
   (244801*CA^3*Pi^2*zb^2*G[0, zb])/432 - (947*CA^2*nf*Pi^2*zb^2*G[0, zb])/
    432 - (346267*CA^3*Pi^4*zb^2*G[0, zb])/25920 + 
   (491741*CA^3*Pi^6*zb^2*G[0, zb])/483840 + (23*CA^3*Pi^2*zb^3*G[0, zb])/
    216 - (CA^2*nf*Pi^2*zb^3*G[0, zb])/27 + (100508851*CA^3*G[1, zb])/93312 - 
   (2352871*CA^2*nf*G[1, zb])/93312 + (893*CA*nf^2*G[1, zb])/864 - 
   (4687021*CA^3*Pi^2*G[1, zb])/10368 + (145*CA^2*nf*Pi^2*G[1, zb])/3456 - 
   (CA*nf^2*Pi^2*G[1, zb])/96 + (1831199*CA^3*Pi^4*G[1, zb])/207360 - 
   (71*CA^2*nf*Pi^4*G[1, zb])/34560 - (206023*CA^3*Pi^6*G[1, zb])/161280 - 
   (5*CA^3*Pi^2*G[1, zb])/(6*(-2 + zb)^3) - (5*CA^3*Pi^2*G[1, zb])/
    (6*(-2 + zb)^2) - (CA^3*G[1, zb])/(-2 + zb) - 
   (55*CA^3*Pi^2*G[1, zb])/(6*(-2 + zb)) + (32749177*CA^3*G[1, zb])/
    (31104*(-1 + zb)) - (1476005*CA^2*nf*G[1, zb])/(31104*(-1 + zb)) + 
   (893*CA*nf^2*G[1, zb])/(864*(-1 + zb)) - (3906805*CA^3*Pi^2*G[1, zb])/
    (10368*(-1 + zb)) + (3019*CA^2*nf*Pi^2*G[1, zb])/(1152*(-1 + zb)) - 
   (CA*nf^2*Pi^2*G[1, zb])/(96*(-1 + zb)) + (811889*CA^3*Pi^4*G[1, zb])/
    (69120*(-1 + zb)) - (206023*CA^3*Pi^6*G[1, zb])/(322560*(-1 + zb)) - 
   (261*CA^3*G[1, zb])/(8*zb) + (1099*CA^3*Pi^2*G[1, zb])/(96*zb) - 
   (4511*CA^3*Pi^4*G[1, zb])/(6912*zb) + (206023*CA^3*Pi^6*G[1, zb])/
    (322560*zb) + (132212843*CA^3*zb*G[1, zb])/93312 - 
   (671711*CA^2*nf*zb*G[1, zb])/93312 + (67*CA*nf^2*zb*G[1, zb])/288 - 
   (2064133*CA^3*Pi^2*zb*G[1, zb])/10368 - (23*CA^2*nf*Pi^2*zb*G[1, zb])/
    384 + (397339*CA^3*Pi^4*zb*G[1, zb])/41472 + 
   (71*CA^2*nf*Pi^4*zb*G[1, zb])/34560 + (206023*CA^3*Pi^6*zb*G[1, zb])/
    322560 + (4749667*CA^3*zb^2*G[1, zb])/3888 - (1013*CA^2*nf*zb^2*G[1, zb])/
    36 - (5*CA*nf^2*zb^2*G[1, zb])/144 - (2313173*CA^3*Pi^2*zb^2*G[1, zb])/
    5184 + (493*CA^2*nf*Pi^2*zb^2*G[1, zb])/216 + 
   (206743*CA^3*Pi^4*zb^2*G[1, zb])/41472 - (206023*CA^3*Pi^6*zb^2*G[1, zb])/
    322560 - (43*CA^3*Pi^2*zb^3*G[1, zb])/432 + 
   (13*CA^2*nf*Pi^2*zb^3*G[1, zb])/432 + (27924515*CA^3*G[0, 0, zb])/15552 + 
   (1993*CA^2*nf*G[0, 0, zb])/15552 + (1019*CA*nf^2*G[0, 0, zb])/1296 - 
   (1061489*CA^3*Pi^2*G[0, 0, zb])/1728 - (19441*CA^2*nf*Pi^2*G[0, 0, zb])/
    5184 + (126973*CA^3*Pi^4*G[0, 0, zb])/11520 + 
   (2*CA^3*G[0, 0, zb])/(-2 + zb)^2 + (CA^3*G[0, 0, zb])/(-2 + zb) + 
   (8925145*CA^3*G[0, 0, zb])/(5184*(-1 + zb)) - (207893*CA^2*nf*G[0, 0, zb])/
    (5184*(-1 + zb)) + (1019*CA*nf^2*G[0, 0, zb])/(1296*(-1 + zb)) - 
   (3069571*CA^3*Pi^2*G[0, 0, zb])/(5184*(-1 + zb)) + 
   (2881*CA^2*nf*Pi^2*G[0, 0, zb])/(1728*(-1 + zb)) + 
   (16973*CA^3*Pi^4*G[0, 0, zb])/(2304*(-1 + zb)) + 
   (29820067*CA^3*zb*G[0, 0, zb])/15552 - (298279*CA^2*nf*zb*G[0, 0, zb])/
    15552 + (25*CA*nf^2*zb*G[0, 0, zb])/432 - 
   (1777511*CA^3*Pi^2*zb*G[0, 0, zb])/5184 + 
   (16591*CA^2*nf*Pi^2*zb*G[0, 0, zb])/5184 + (649*CA^3*Pi^4*zb*G[0, 0, zb])/
    11520 + (626995*CA^3*zb^2*G[0, 0, zb])/324 - 
   (1021*CA^2*nf*zb^2*G[0, 0, zb])/54 - (CA*nf^2*zb^2*G[0, 0, zb])/216 - 
   (777949*CA^3*Pi^2*zb^2*G[0, 0, zb])/1296 + 
   (71*CA^2*nf*Pi^2*zb^2*G[0, 0, zb])/72 + (16973*CA^3*Pi^4*zb^2*G[0, 0, zb])/
    2304 + (CA^3*zb^3*G[0, 0, zb])/9 - (CA^2*nf*zb^3*G[0, 0, zb])/8 + 
   (5*CA^3*Pi^2*zb^3*G[0, 0, zb])/72 - (5*CA^3*Pi^2*zb^4*G[0, 0, zb])/72 - 
   (9371165*CA^3*G[0, 1, zb])/5184 + (75055*CA^2*nf*G[0, 1, zb])/15552 - 
   (65*CA*nf^2*G[0, 1, zb])/108 + (2356621*CA^3*Pi^2*G[0, 1, zb])/5184 + 
   (499*CA^2*nf*Pi^2*G[0, 1, zb])/192 - (430057*CA^3*Pi^4*G[0, 1, zb])/
    69120 - (2*CA^3*G[0, 1, zb])/(-2 + zb)^2 - (CA^3*G[0, 1, zb])/(-2 + zb) - 
   (27511439*CA^3*G[0, 1, zb])/(15552*(-1 + zb)) + 
   (191165*CA^2*nf*G[0, 1, zb])/(5184*(-1 + zb)) - 
   (65*CA*nf^2*G[0, 1, zb])/(108*(-1 + zb)) + (2280733*CA^3*Pi^2*G[0, 1, zb])/
    (5184*(-1 + zb)) - (773*CA^2*nf*Pi^2*G[0, 1, zb])/(576*(-1 + zb)) - 
   (99607*CA^3*Pi^4*G[0, 1, zb])/(23040*(-1 + zb)) + 
   (683*CA^3*G[0, 1, zb])/(12*zb) - (2575*CA^3*Pi^2*G[0, 1, zb])/(144*zb) + 
   (32809*CA^3*Pi^4*G[0, 1, zb])/(17280*zb) - (28699567*CA^3*zb*G[0, 1, zb])/
    15552 + (156071*CA^2*nf*zb*G[0, 1, zb])/15552 - 
   (CA*nf^2*zb*G[0, 1, zb])/18 + (1426621*CA^3*Pi^2*zb*G[0, 1, zb])/5184 - 
   (139*CA^2*nf*Pi^2*zb*G[0, 1, zb])/64 - (36349*CA^3*Pi^4*zb*G[0, 1, zb])/
    69120 - (7585643*CA^3*zb^2*G[0, 1, zb])/3888 + 
   (2273*CA^2*nf*zb^2*G[0, 1, zb])/108 + (CA*nf^2*zb^2*G[0, 1, zb])/144 + 
   (1166021*CA^3*Pi^2*zb^2*G[0, 1, zb])/2592 - 
   (83*CA^2*nf*Pi^2*zb^2*G[0, 1, zb])/96 - (99607*CA^3*Pi^4*zb^2*G[0, 1, zb])/
    23040 - (CA^3*zb^3*G[0, 1, zb])/9 + (CA^2*nf*zb^3*G[0, 1, zb])/8 - 
   (22204861*CA^3*G[1, 0, zb])/15552 + (166045*CA^2*nf*G[1, 0, zb])/15552 - 
   (65*CA*nf^2*G[1, 0, zb])/108 + (2388991*CA^3*Pi^2*G[1, 0, zb])/5184 + 
   (3875*CA^2*nf*Pi^2*G[1, 0, zb])/1728 - (175477*CA^3*Pi^4*G[1, 0, zb])/
    23040 - (3*CA^3*G[1, 0, zb])/(-2 + zb)^2 - (3*CA^3*G[1, 0, zb])/
    (2*(-2 + zb)) + (4*CA^3*Pi^2*G[1, 0, zb])/(-2 + zb) - 
   (1807277*CA^3*G[1, 0, zb])/(1728*(-1 + zb)) + (184343*CA^2*nf*G[1, 0, zb])/
    (5184*(-1 + zb)) - (65*CA*nf^2*G[1, 0, zb])/(108*(-1 + zb)) + 
   (26247*CA^3*Pi^2*G[1, 0, zb])/(64*(-1 + zb)) - 
   (725*CA^2*nf*Pi^2*G[1, 0, zb])/(576*(-1 + zb)) - 
   (478627*CA^3*Pi^4*G[1, 0, zb])/(69120*(-1 + zb)) + 
   (739*CA^3*G[1, 0, zb])/(12*zb) - (2575*CA^3*Pi^2*G[1, 0, zb])/(144*zb) + 
   (32809*CA^3*Pi^4*G[1, 0, zb])/(17280*zb) - (15534485*CA^3*zb*G[1, 0, zb])/
    15552 + (72173*CA^2*nf*zb*G[1, 0, zb])/15552 - 
   (CA*nf^2*zb*G[1, 0, zb])/18 + (1174729*CA^3*Pi^2*zb*G[1, 0, zb])/5184 - 
   (3065*CA^2*nf*Pi^2*zb*G[1, 0, zb])/1728 - (85957*CA^3*Pi^4*zb*G[1, 0, zb])/
    23040 - (881651*CA^3*zb^2*G[1, 0, zb])/432 + 
   (2417*CA^2*nf*zb^2*G[1, 0, zb])/108 + (CA*nf^2*zb^2*G[1, 0, zb])/144 + 
   (1188563*CA^3*Pi^2*zb^2*G[1, 0, zb])/2592 - 
   (143*CA^2*nf*Pi^2*zb^2*G[1, 0, zb])/144 - 
   (19751*CA^3*Pi^4*zb^2*G[1, 0, zb])/69120 - (CA^3*zb^3*G[1, 0, zb])/9 + 
   (CA^2*nf*zb^3*G[1, 0, zb])/8 - (5*CA^3*Pi^2*zb^3*G[1, 0, zb])/72 + 
   (5*CA^3*Pi^2*zb^4*G[1, 0, zb])/72 + (2648593*CA^3*G[1, 1, zb])/1728 - 
   (82753*CA^2*nf*G[1, 1, zb])/5184 + (133*CA*nf^2*G[1, 1, zb])/288 - 
   (310003*CA^3*Pi^2*G[1, 1, zb])/864 - (71*CA^2*nf*Pi^2*G[1, 1, zb])/48 + 
   (1058659*CA^3*Pi^4*G[1, 1, zb])/138240 + (3*CA^3*G[1, 1, zb])/
    (-2 + zb)^2 + (3*CA^3*G[1, 1, zb])/(2*(-2 + zb)) - 
   (8*CA^3*Pi^2*G[1, 1, zb])/(3*(-2 + zb)) + (2030753*CA^3*G[1, 1, zb])/
    (1728*(-1 + zb)) - (60275*CA^2*nf*G[1, 1, zb])/(1728*(-1 + zb)) + 
   (133*CA*nf^2*G[1, 1, zb])/(288*(-1 + zb)) - (14155*CA^3*Pi^2*G[1, 1, zb])/
    (48*(-1 + zb)) + (33*CA^2*nf*Pi^2*G[1, 1, zb])/(32*(-1 + zb)) + 
   (303829*CA^3*Pi^4*G[1, 1, zb])/(46080*(-1 + zb)) + 
   (4*CA^3*Pi^2*G[1, 1, zb])/(9*zb^2) - (277*CA^3*G[1, 1, zb])/(8*zb) + 
   (373*CA^3*Pi^2*G[1, 1, zb])/(32*zb) - (20047*CA^3*Pi^4*G[1, 1, zb])/
    (11520*zb) + (5038159*CA^3*zb*G[1, 1, zb])/5184 + 
   (16639*CA^2*nf*zb*G[1, 1, zb])/5184 + (5*CA*nf^2*zb*G[1, 1, zb])/96 - 
   (126541*CA^3*Pi^2*zb*G[1, 1, zb])/864 + (317*CA^2*nf*Pi^2*zb*G[1, 1, zb])/
    288 + (95411*CA^3*Pi^4*zb*G[1, 1, zb])/27648 + 
   (5562649*CA^3*zb^2*G[1, 1, zb])/2592 - (5527*CA^2*nf*zb^2*G[1, 1, zb])/
    216 - (CA*nf^2*zb^2*G[1, 1, zb])/96 - (231017*CA^3*Pi^2*zb^2*G[1, 1, zb])/
    576 + (535*CA^2*nf*Pi^2*zb^2*G[1, 1, zb])/576 + 
   (397831*CA^3*Pi^4*zb^2*G[1, 1, zb])/138240 + (CA^3*zb^3*G[1, 1, zb])/9 - 
   (CA^2*nf*zb^3*G[1, 1, zb])/8 - (5*CA^3*Pi^2*zb^3*G[1, 1, zb])/72 + 
   (5*CA^3*Pi^2*zb^4*G[1, 1, zb])/72 + (2735*CA^3*Pi^2*G[2, 1, zb])/216 + 
   (203*CA^3*Pi^4*G[2, 1, zb])/216 - (7025*CA^3*Pi^2*G[2, 1, zb])/
    (216*(-1 + zb)) + (319*CA^3*Pi^4*G[2, 1, zb])/(216*(-1 + zb)) - 
   (13015*CA^3*Pi^2*zb*G[2, 1, zb])/216 + (377*CA^3*Pi^4*zb*G[2, 1, zb])/
    216 + (7835*CA^3*Pi^2*zb^2*G[2, 1, zb])/216 - 
   (319*CA^3*Pi^4*zb^2*G[2, 1, zb])/216 + (5*CA^3*Pi^2*zb^3*G[2, 1, zb])/72 - 
   (5*CA^3*Pi^2*zb^4*G[2, 1, zb])/72 - (7667089*CA^3*G[0, 0, 0, zb])/2592 - 
   (72383*CA^2*nf*G[0, 0, 0, zb])/2592 - (8*CA*nf^2*G[0, 0, 0, zb])/27 + 
   (609737*CA^3*Pi^2*G[0, 0, 0, zb])/864 + (857*CA^2*nf*Pi^2*G[0, 0, 0, zb])/
    216 - (3887*CA^3*Pi^4*G[0, 0, 0, zb])/240 - (2482579*CA^3*G[0, 0, 0, zb])/
    (864*(-1 + zb)) + (24763*CA^2*nf*G[0, 0, 0, zb])/(864*(-1 + zb)) - 
   (8*CA*nf^2*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
   (562693*CA^3*Pi^2*G[0, 0, 0, zb])/(864*(-1 + zb)) - 
   (3887*CA^3*Pi^4*G[0, 0, 0, zb])/(480*(-1 + zb)) - 
   (6551729*CA^3*zb*G[0, 0, 0, zb])/2592 + (72161*CA^2*nf*zb*G[0, 0, 0, zb])/
    2592 + (109957*CA^3*Pi^2*zb*G[0, 0, 0, zb])/288 - 
   (857*CA^2*nf*Pi^2*zb*G[0, 0, 0, zb])/216 + 
   (3887*CA^3*Pi^4*zb*G[0, 0, 0, zb])/480 - (679699*CA^3*zb^2*G[0, 0, 0, zb])/
    216 + (479*CA^2*nf*zb^2*G[0, 0, 0, zb])/36 + 
   (562693*CA^3*Pi^2*zb^2*G[0, 0, 0, zb])/864 - 
   (3887*CA^3*Pi^4*zb^2*G[0, 0, 0, zb])/480 + (3*CA^3*zb^3*G[0, 0, 0, zb])/
    8 + (CA^2*nf*zb^3*G[0, 0, 0, zb])/8 + (7279135*CA^3*G[0, 0, 1, zb])/
    2592 + (49813*CA^2*nf*G[0, 0, 1, zb])/2592 + (2*CA*nf^2*G[0, 0, 1, zb])/
    9 - (14464*CA^3*Pi^2*G[0, 0, 1, zb])/27 - 
   (827*CA^2*nf*Pi^2*G[0, 0, 1, zb])/288 + (32111*CA^3*Pi^4*G[0, 0, 1, zb])/
    4320 + (7135139*CA^3*G[0, 0, 1, zb])/(2592*(-1 + zb)) - 
   (22081*CA^2*nf*G[0, 0, 1, zb])/(864*(-1 + zb)) + 
   (2*CA*nf^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (429485*CA^3*Pi^2*G[0, 0, 1, zb])/(864*(-1 + zb)) + 
   (32111*CA^3*Pi^4*G[0, 0, 1, zb])/(8640*(-1 + zb)) - 
   (175*CA^3*G[0, 0, 1, zb])/(2*zb) + (2987*CA^3*Pi^2*G[0, 0, 1, zb])/
    (72*zb) - (32111*CA^3*Pi^4*G[0, 0, 1, zb])/(8640*zb) + 
   (2047349*CA^3*zb*G[0, 0, 1, zb])/864 - (47683*CA^2*nf*zb*G[0, 0, 1, zb])/
    2592 - (65663*CA^3*Pi^2*zb*G[0, 0, 1, zb])/216 + 
   (827*CA^2*nf*Pi^2*zb*G[0, 0, 1, zb])/288 - 
   (32111*CA^3*Pi^4*zb*G[0, 0, 1, zb])/8640 + 
   (1933409*CA^3*zb^2*G[0, 0, 1, zb])/648 - (169*CA^2*nf*zb^2*G[0, 0, 1, zb])/
    12 - (429485*CA^3*Pi^2*zb^2*G[0, 0, 1, zb])/864 + 
   (32111*CA^3*Pi^4*zb^2*G[0, 0, 1, zb])/8640 - (3*CA^3*zb^3*G[0, 0, 1, zb])/
    8 - (CA^2*nf*zb^3*G[0, 0, 1, zb])/8 + (6290369*CA^3*G[0, 1, 0, zb])/
    2592 + (50411*CA^2*nf*G[0, 1, 0, zb])/2592 + (2*CA*nf^2*G[0, 1, 0, zb])/
    9 - (441821*CA^3*Pi^2*G[0, 1, 0, zb])/864 - 
   (821*CA^2*nf*Pi^2*G[0, 1, 0, zb])/288 + (6311*CA^3*Pi^4*G[0, 1, 0, zb])/
    864 + (6151981*CA^3*G[0, 1, 0, zb])/(2592*(-1 + zb)) - 
   (21599*CA^2*nf*G[0, 1, 0, zb])/(864*(-1 + zb)) + 
   (2*CA*nf^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (25571*CA^3*Pi^2*G[0, 1, 0, zb])/(54*(-1 + zb)) + 
   (6311*CA^3*Pi^4*G[0, 1, 0, zb])/(1728*(-1 + zb)) - 
   (509*CA^3*G[0, 1, 0, zb])/(6*zb) + (2929*CA^3*Pi^2*G[0, 1, 0, zb])/
    (72*zb) - (6311*CA^3*Pi^4*G[0, 1, 0, zb])/(1728*zb) + 
   (1850083*CA^3*zb*G[0, 1, 0, zb])/864 - (49373*CA^2*nf*zb*G[0, 1, 0, zb])/
    2592 - (249113*CA^3*Pi^2*zb*G[0, 1, 0, zb])/864 + 
   (821*CA^2*nf*Pi^2*zb*G[0, 1, 0, zb])/288 - 
   (6311*CA^3*Pi^4*zb*G[0, 1, 0, zb])/1728 + 
   (1684579*CA^3*zb^2*G[0, 1, 0, zb])/648 - (479*CA^2*nf*zb^2*G[0, 1, 0, zb])/
    36 - (25571*CA^3*Pi^2*zb^2*G[0, 1, 0, zb])/54 + 
   (6311*CA^3*Pi^4*zb^2*G[0, 1, 0, zb])/1728 - (23*CA^3*zb^3*G[0, 1, 0, zb])/
    72 - (7*CA^2*nf*zb^3*G[0, 1, 0, zb])/72 - (2034365*CA^3*G[0, 1, 1, zb])/
    864 - (10627*CA^2*nf*G[0, 1, 1, zb])/864 - (CA*nf^2*G[0, 1, 1, zb])/6 + 
   (59981*CA^3*Pi^2*G[0, 1, 1, zb])/144 + (625*CA^2*nf*Pi^2*G[0, 1, 1, zb])/
    288 - (3713*CA^3*Pi^4*G[0, 1, 1, zb])/320 - (222737*CA^3*G[0, 1, 1, zb])/
    (96*(-1 + zb)) + (6727*CA^2*nf*G[0, 1, 1, zb])/(288*(-1 + zb)) - 
   (CA*nf^2*G[0, 1, 1, zb])/(6*(-1 + zb)) + (37951*CA^3*Pi^2*G[0, 1, 1, zb])/
    (96*(-1 + zb)) - (3713*CA^3*Pi^4*G[0, 1, 1, zb])/(640*(-1 + zb)) + 
   (715*CA^3*G[0, 1, 1, zb])/(12*zb) - (495*CA^3*Pi^2*G[0, 1, 1, zb])/
    (16*zb) + (3713*CA^3*Pi^4*G[0, 1, 1, zb])/(640*zb) - 
   (1753117*CA^3*zb*G[0, 1, 1, zb])/864 + (10021*CA^2*nf*zb*G[0, 1, 1, zb])/
    864 + (36389*CA^3*Pi^2*zb*G[0, 1, 1, zb])/144 - 
   (625*CA^2*nf*Pi^2*zb*G[0, 1, 1, zb])/288 + 
   (3713*CA^3*Pi^4*zb*G[0, 1, 1, zb])/640 - (45209*CA^3*zb^2*G[0, 1, 1, zb])/
    18 + (521*CA^2*nf*zb^2*G[0, 1, 1, zb])/36 + 
   (111005*CA^3*Pi^2*zb^2*G[0, 1, 1, zb])/288 - 
   (3713*CA^3*Pi^4*zb^2*G[0, 1, 1, zb])/640 + (23*CA^3*zb^3*G[0, 1, 1, zb])/
    72 + (7*CA^2*nf*zb^3*G[0, 1, 1, zb])/72 + (5732383*CA^3*G[1, 0, 0, zb])/
    2592 + (32717*CA^2*nf*G[1, 0, 0, zb])/2592 + (2*CA*nf^2*G[1, 0, 0, zb])/
    9 - (221533*CA^3*Pi^2*G[1, 0, 0, zb])/432 - 
   (805*CA^2*nf*Pi^2*G[1, 0, 0, zb])/288 + (6311*CA^3*Pi^4*G[1, 0, 0, zb])/
    864 - (2*CA^3*G[1, 0, 0, zb])/(-2 + zb)^3 - (2*CA^3*G[1, 0, 0, zb])/
    (-2 + zb)^2 - (22*CA^3*G[1, 0, 0, zb])/(-2 + zb) + 
   (1442017*CA^3*G[1, 0, 0, zb])/(864*(-1 + zb)) - 
   (21569*CA^2*nf*G[1, 0, 0, zb])/(864*(-1 + zb)) + 
   (2*CA*nf^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (42749*CA^3*Pi^2*G[1, 0, 0, zb])/(96*(-1 + zb)) + 
   (6311*CA^3*Pi^4*G[1, 0, 0, zb])/(1728*(-1 + zb)) - 
   (173*CA^3*G[1, 0, 0, zb])/(2*zb) + (2929*CA^3*Pi^2*G[1, 0, 0, zb])/
    (72*zb) - (6311*CA^3*Pi^4*G[1, 0, 0, zb])/(1728*zb) + 
   (2780975*CA^3*zb*G[1, 0, 0, zb])/2592 - (31499*CA^2*nf*zb*G[1, 0, 0, zb])/
    2592 - (212969*CA^3*Pi^2*zb*G[1, 0, 0, zb])/864 + 
   (805*CA^2*nf*Pi^2*zb*G[1, 0, 0, zb])/288 - 
   (6311*CA^3*Pi^4*zb*G[1, 0, 0, zb])/1728 + (81476*CA^3*zb^2*G[1, 0, 0, zb])/
    27 - (137*CA^2*nf*zb^2*G[1, 0, 0, zb])/9 - 
   (214879*CA^3*Pi^2*zb^2*G[1, 0, 0, zb])/432 + 
   (6311*CA^3*Pi^4*zb^2*G[1, 0, 0, zb])/1728 - (7*CA^3*zb^3*G[1, 0, 0, zb])/
    18 - (CA^2*nf*zb^3*G[1, 0, 0, zb])/9 - (1866137*CA^3*G[1, 0, 1, zb])/
    864 - (4879*CA^2*nf*G[1, 0, 1, zb])/864 - (CA*nf^2*G[1, 0, 1, zb])/6 + 
   (346111*CA^3*Pi^2*G[1, 0, 1, zb])/864 + (199*CA^2*nf*Pi^2*G[1, 0, 1, zb])/
    96 - (7657*CA^3*Pi^4*G[1, 0, 1, zb])/2880 + (2*CA^3*G[1, 0, 1, zb])/
    (-2 + zb)^3 + (2*CA^3*G[1, 0, 1, zb])/(-2 + zb)^2 + 
   (22*CA^3*G[1, 0, 1, zb])/(-2 + zb) - (161677*CA^3*G[1, 0, 1, zb])/
    (96*(-1 + zb)) + (6643*CA^2*nf*G[1, 0, 1, zb])/(288*(-1 + zb)) - 
   (CA*nf^2*G[1, 0, 1, zb])/(6*(-1 + zb)) + (24055*CA^3*Pi^2*G[1, 0, 1, zb])/
    (72*(-1 + zb)) - (7657*CA^3*Pi^4*G[1, 0, 1, zb])/(5760*(-1 + zb)) + 
   (14*CA^3*G[1, 0, 1, zb])/(3*zb^2) + (217*CA^3*G[1, 0, 1, zb])/(4*zb) - 
   (483*CA^3*Pi^2*G[1, 0, 1, zb])/(16*zb) + (7657*CA^3*Pi^4*G[1, 0, 1, zb])/
    (5760*zb) - (304207*CA^3*zb*G[1, 0, 1, zb])/288 + 
   (4213*CA^2*nf*zb*G[1, 0, 1, zb])/864 + (19391*CA^3*Pi^2*zb*G[1, 0, 1, zb])/
    108 - (199*CA^2*nf*Pi^2*zb*G[1, 0, 1, zb])/96 + 
   (7657*CA^3*Pi^4*zb*G[1, 0, 1, zb])/5760 - 
   (209899*CA^3*zb^2*G[1, 0, 1, zb])/72 + (295*CA^2*nf*zb^2*G[1, 0, 1, zb])/
    18 + (351055*CA^3*Pi^2*zb^2*G[1, 0, 1, zb])/864 - 
   (7657*CA^3*Pi^4*zb^2*G[1, 0, 1, zb])/5760 + (7*CA^3*zb^3*G[1, 0, 1, zb])/
    18 + (CA^2*nf*zb^3*G[1, 0, 1, zb])/9 - (1465583*CA^3*G[1, 1, 0, zb])/
    864 - (3713*CA^2*nf*G[1, 1, 0, zb])/864 - (CA*nf^2*G[1, 1, 0, zb])/6 + 
   (334615*CA^3*Pi^2*G[1, 1, 0, zb])/864 + (197*CA^2*nf*Pi^2*G[1, 1, 0, zb])/
    96 - (1901*CA^3*Pi^4*G[1, 1, 0, zb])/192 + (3*CA^3*G[1, 1, 0, zb])/
    (-2 + zb)^3 + (3*CA^3*G[1, 1, 0, zb])/(-2 + zb)^2 + 
   (33*CA^3*G[1, 1, 0, zb])/(-2 + zb) - (338933*CA^3*G[1, 1, 0, zb])/
    (288*(-1 + zb)) + (6257*CA^2*nf*G[1, 1, 0, zb])/(288*(-1 + zb)) - 
   (CA*nf^2*G[1, 1, 0, zb])/(6*(-1 + zb)) + (5067*CA^3*Pi^2*G[1, 1, 0, zb])/
    (16*(-1 + zb)) - (1901*CA^3*Pi^4*G[1, 1, 0, zb])/(384*(-1 + zb)) + 
   (28*CA^3*G[1, 1, 0, zb])/(3*zb^2) + (505*CA^3*G[1, 1, 0, zb])/(12*zb) - 
   (1399*CA^3*Pi^2*G[1, 1, 0, zb])/(48*zb) + (1901*CA^3*Pi^4*G[1, 1, 0, zb])/
    (384*zb) - (193369*CA^3*zb*G[1, 1, 0, zb])/288 + 
   (2951*CA^2*nf*zb*G[1, 1, 0, zb])/864 + (70937*CA^3*Pi^2*zb*G[1, 1, 0, zb])/
    432 - (197*CA^2*nf*Pi^2*zb*G[1, 1, 0, zb])/96 + 
   (1901*CA^3*Pi^4*zb*G[1, 1, 0, zb])/384 - (275417*CA^3*zb^2*G[1, 1, 0, zb])/
    108 + (191*CA^2*nf*zb^2*G[1, 1, 0, zb])/12 + 
   (349789*CA^3*Pi^2*zb^2*G[1, 1, 0, zb])/864 - 
   (1901*CA^3*Pi^4*zb^2*G[1, 1, 0, zb])/384 + (CA^3*zb^3*G[1, 1, 0, zb])/3 + 
   (CA^2*nf*zb^3*G[1, 1, 0, zb])/12 + (1488623*CA^3*G[1, 1, 1, zb])/864 - 
   (527*CA^2*nf*G[1, 1, 1, zb])/288 + (CA*nf^2*G[1, 1, 1, zb])/8 - 
   (529711*CA^3*Pi^2*G[1, 1, 1, zb])/1728 - (51*CA^2*nf*Pi^2*G[1, 1, 1, zb])/
    32 + (20047*CA^3*Pi^4*G[1, 1, 1, zb])/1920 - 
   (3*CA^3*G[1, 1, 1, zb])/(-2 + zb)^3 - (3*CA^3*G[1, 1, 1, zb])/
    (-2 + zb)^2 - (33*CA^3*G[1, 1, 1, zb])/(-2 + zb) + 
   (121427*CA^3*G[1, 1, 1, zb])/(96*(-1 + zb)) - 
   (2033*CA^2*nf*G[1, 1, 1, zb])/(96*(-1 + zb)) + 
   (CA*nf^2*G[1, 1, 1, zb])/(8*(-1 + zb)) - (15165*CA^3*Pi^2*G[1, 1, 1, zb])/
    (64*(-1 + zb)) + (20047*CA^3*Pi^4*G[1, 1, 1, zb])/(3840*(-1 + zb)) - 
   (14*CA^3*G[1, 1, 1, zb])/zb^2 - (135*CA^3*G[1, 1, 1, zb])/(8*zb) + 
   (711*CA^3*Pi^2*G[1, 1, 1, zb])/(32*zb) - (20047*CA^3*Pi^4*G[1, 1, 1, zb])/
    (3840*zb) + (612647*CA^3*zb*G[1, 1, 1, zb])/864 + 
   (773*CA^2*nf*zb*G[1, 1, 1, zb])/288 - (197413*CA^3*Pi^2*zb*G[1, 1, 1, zb])/
    1728 + (51*CA^2*nf*Pi^2*zb*G[1, 1, 1, zb])/32 - 
   (20047*CA^3*Pi^4*zb*G[1, 1, 1, zb])/3840 + 
   (1091713*CA^3*zb^2*G[1, 1, 1, zb])/432 - (53*CA^2*nf*zb^2*G[1, 1, 1, zb])/
    3 - (585865*CA^3*Pi^2*zb^2*G[1, 1, 1, zb])/1728 + 
   (20047*CA^3*Pi^4*zb^2*G[1, 1, 1, zb])/3840 - (CA^3*zb^3*G[1, 1, 1, zb])/
    3 - (CA^2*nf*zb^3*G[1, 1, 1, zb])/12 - (205*CA^3*Pi^2*G[1, 2, 1, zb])/
    12 + (29*CA^3*Pi^4*G[1, 2, 1, zb])/9 - (895*CA^3*Pi^2*G[1, 2, 1, zb])/
    (36*(-1 + zb)) + (29*CA^3*Pi^4*G[1, 2, 1, zb])/(18*(-1 + zb)) + 
   (5*CA^3*Pi^2*G[1, 2, 1, zb])/(3*zb) - (29*CA^3*Pi^4*G[1, 2, 1, zb])/
    (18*zb) - (170*CA^3*Pi^2*zb*G[1, 2, 1, zb])/9 - 
   (29*CA^3*Pi^4*zb*G[1, 2, 1, zb])/18 - (25*CA^3*Pi^2*zb^2*G[1, 2, 1, zb])/
    2 + (29*CA^3*Pi^4*zb^2*G[1, 2, 1, zb])/18 - (41*CA^3*Pi^2*G[2, 1, 0, zb])/
    9 + (167*CA^3*Pi^2*G[2, 1, 0, zb])/(9*(-1 + zb)) + 
   (253*CA^3*Pi^2*zb*G[2, 1, 0, zb])/9 - (167*CA^3*Pi^2*zb^2*G[2, 1, 0, zb])/
    9 + (82*CA^3*Pi^2*G[2, 1, 1, zb])/27 - (334*CA^3*Pi^2*G[2, 1, 1, zb])/
    (27*(-1 + zb)) - (506*CA^3*Pi^2*zb*G[2, 1, 1, zb])/27 + 
   (334*CA^3*Pi^2*zb^2*G[2, 1, 1, zb])/27 + (2012633*CA^3*G[0, 0, 0, 0, zb])/
    432 + (23587*CA^2*nf*G[0, 0, 0, 0, zb])/432 - 
   (75439*CA^3*Pi^2*G[0, 0, 0, 0, zb])/72 + (649315*CA^3*G[0, 0, 0, 0, zb])/
    (144*(-1 + zb)) - (1975*CA^2*nf*G[0, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (57019*CA^3*Pi^2*G[0, 0, 0, 0, zb])/(72*(-1 + zb)) + 
   (1403605*CA^3*zb*G[0, 0, 0, 0, zb])/432 - 
   (19837*CA^2*nf*zb*G[0, 0, 0, 0, zb])/432 - 
   (20179*CA^3*Pi^2*zb*G[0, 0, 0, 0, zb])/72 + 
   (9609*CA^3*zb^2*G[0, 0, 0, 0, zb])/2 - 6*CA^2*nf*zb^2*G[0, 0, 0, 0, zb] - 
   (57019*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, zb])/72 + 
   (CA^3*zb^3*G[0, 0, 0, 0, zb])/2 - (CA^3*zb^4*G[0, 0, 0, 0, zb])/2 - 
   (1821689*CA^3*G[0, 0, 0, 1, zb])/432 - (18209*CA^2*nf*G[0, 0, 0, 1, zb])/
    432 + (37451*CA^3*Pi^2*G[0, 0, 0, 1, zb])/48 - 
   (1770853*CA^3*G[0, 0, 0, 1, zb])/(432*(-1 + zb)) + 
   (1739*CA^2*nf*G[0, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (85805*CA^3*Pi^2*G[0, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (487*CA^3*G[0, 0, 0, 1, zb])/(3*zb) - (6637*CA^3*Pi^2*G[0, 0, 0, 1, zb])/
    (36*zb) - (142217*CA^3*zb*G[0, 0, 0, 1, zb])/48 + 
   (15047*CA^2*nf*zb*G[0, 0, 0, 1, zb])/432 + 
   (10903*CA^3*Pi^2*zb*G[0, 0, 0, 1, zb])/48 - 
   (117361*CA^3*zb^2*G[0, 0, 0, 1, zb])/27 + 
   (37*CA^2*nf*zb^2*G[0, 0, 0, 1, zb])/6 + 
   (85805*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, zb])/144 - 
   (CA^3*zb^3*G[0, 0, 0, 1, zb])/2 + (CA^3*zb^4*G[0, 0, 0, 1, zb])/2 - 
   (1647983*CA^3*G[0, 0, 1, 0, zb])/432 - (17911*CA^2*nf*G[0, 0, 1, 0, zb])/
    432 + (54025*CA^3*Pi^2*G[0, 0, 1, 0, zb])/72 - 
   (177791*CA^3*G[0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (1693*CA^2*nf*G[0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
   (4575*CA^3*Pi^2*G[0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (464*CA^3*G[0, 0, 1, 0, zb])/(3*zb) - (6425*CA^3*Pi^2*G[0, 0, 1, 0, zb])/
    (36*zb) - (1174015*CA^3*zb*G[0, 0, 1, 0, zb])/432 + 
   (14845*CA^2*nf*zb*G[0, 0, 1, 0, zb])/432 + 
   (15475*CA^3*Pi^2*zb*G[0, 0, 1, 0, zb])/72 - 
   (35519*CA^3*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (35*CA^2*nf*zb^2*G[0, 0, 1, 0, zb])/6 + 
   (4575*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, zb])/8 - 
   (5*CA^3*zb^3*G[0, 0, 1, 0, zb])/12 + (5*CA^3*zb^4*G[0, 0, 1, 0, zb])/12 + 
   (1501337*CA^3*G[0, 0, 1, 1, zb])/432 + (4583*CA^2*nf*G[0, 0, 1, 1, zb])/
    144 - (175571*CA^3*Pi^2*G[0, 0, 1, 1, zb])/288 + 
   (1463129*CA^3*G[0, 0, 1, 1, zb])/(432*(-1 + zb)) - 
   (171*CA^2*nf*G[0, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (135311*CA^3*Pi^2*G[0, 0, 1, 1, zb])/(288*(-1 + zb)) - 
   (247*CA^3*G[0, 0, 1, 1, zb])/(2*zb) + (3355*CA^3*Pi^2*G[0, 0, 1, 1, zb])/
    (24*zb) + (1075169*CA^3*zb*G[0, 0, 1, 1, zb])/432 - 
   (3725*CA^2*nf*zb*G[0, 0, 1, 1, zb])/144 - 
   (54791*CA^3*Pi^2*zb*G[0, 0, 1, 1, zb])/288 + 
   (387731*CA^3*zb^2*G[0, 0, 1, 1, zb])/108 - 
   (73*CA^2*nf*zb^2*G[0, 0, 1, 1, zb])/12 - 
   (135311*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, zb])/288 + 
   (5*CA^3*zb^3*G[0, 0, 1, 1, zb])/12 - (5*CA^3*zb^4*G[0, 0, 1, 1, zb])/12 - 
   (1515271*CA^3*G[0, 1, 0, 0, zb])/432 - (17843*CA^2*nf*G[0, 1, 0, 0, zb])/
    432 + (105299*CA^3*Pi^2*G[0, 1, 0, 0, zb])/144 - 
   (489661*CA^3*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (1673*CA^2*nf*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (80023*CA^3*Pi^2*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (905*CA^3*G[0, 1, 0, 0, zb])/(6*zb) - (6319*CA^3*Pi^2*G[0, 1, 0, 0, zb])/
    (36*zb) - (1090499*CA^3*zb*G[0, 1, 0, 0, zb])/432 + 
   (14825*CA^2*nf*zb*G[0, 1, 0, 0, zb])/432 + 
   (29471*CA^3*Pi^2*zb*G[0, 1, 0, 0, zb])/144 - 
   (131009*CA^3*zb^2*G[0, 1, 0, 0, zb])/36 + 
   (67*CA^2*nf*zb^2*G[0, 1, 0, 0, zb])/12 + 
   (80023*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, zb])/144 - 
   (CA^3*zb^3*G[0, 1, 0, 0, zb])/3 + (CA^3*zb^4*G[0, 1, 0, 0, zb])/3 + 
   (1383937*CA^3*G[0, 1, 0, 1, zb])/432 + (1525*CA^2*nf*G[0, 1, 0, 1, zb])/
    48 - (53249*CA^3*Pi^2*G[0, 1, 0, 1, zb])/96 + 
   (1356845*CA^3*G[0, 1, 0, 1, zb])/(432*(-1 + zb)) - 
   (505*CA^2*nf*G[0, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (122587*CA^3*Pi^2*G[0, 1, 0, 1, zb])/(288*(-1 + zb)) - 
   (362*CA^3*G[0, 1, 0, 1, zb])/(3*zb) + (779*CA^3*Pi^2*G[0, 1, 0, 1, zb])/
    (6*zb) + (1013437*CA^3*zb*G[0, 1, 0, 1, zb])/432 - 
   (1243*CA^2*nf*zb*G[0, 1, 0, 1, zb])/48 - 
   (15973*CA^3*Pi^2*zb*G[0, 1, 0, 1, zb])/96 + 
   (358177*CA^3*zb^2*G[0, 1, 0, 1, zb])/108 - 
   (35*CA^2*nf*zb^2*G[0, 1, 0, 1, zb])/6 - 
   (13479*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, zb])/32 + 
   (CA^3*zb^3*G[0, 1, 0, 1, zb])/3 - (CA^3*zb^4*G[0, 1, 0, 1, zb])/3 + 
   (1162951*CA^3*G[0, 1, 1, 0, zb])/432 + (4393*CA^2*nf*G[0, 1, 1, 0, zb])/
    144 - (158347*CA^3*Pi^2*G[0, 1, 1, 0, zb])/288 + 
   (383357*CA^3*G[0, 1, 1, 0, zb])/(144*(-1 + zb)) - 
   (479*CA^2*nf*G[0, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (40697*CA^3*Pi^2*G[0, 1, 1, 0, zb])/(96*(-1 + zb)) - 
   (328*CA^3*G[0, 1, 1, 0, zb])/(3*zb) + (255*CA^3*Pi^2*G[0, 1, 1, 0, zb])/
    (2*zb) + (893899*CA^3*zb*G[0, 1, 1, 0, zb])/432 - 
   (3595*CA^2*nf*zb*G[0, 1, 1, 0, zb])/144 - 
   (48883*CA^3*Pi^2*zb*G[0, 1, 1, 0, zb])/288 + 
   (75793*CA^3*zb^2*G[0, 1, 1, 0, zb])/27 - 
   (65*CA^2*nf*zb^2*G[0, 1, 1, 0, zb])/12 - 
   (119539*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, zb])/288 + 
   (CA^3*zb^3*G[0, 1, 1, 0, zb])/6 - (CA^3*zb^4*G[0, 1, 1, 0, zb])/6 - 
   (1071289*CA^3*G[0, 1, 1, 1, zb])/432 - (1105*CA^2*nf*G[0, 1, 1, 1, zb])/
    48 + (27565*CA^3*Pi^2*G[0, 1, 1, 1, zb])/64 - 
   (1074793*CA^3*G[0, 1, 1, 1, zb])/(432*(-1 + zb)) + 
   (449*CA^2*nf*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (21481*CA^3*Pi^2*G[0, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (351*CA^3*G[0, 1, 1, 1, zb])/(4*zb) - (4679*CA^3*Pi^2*G[0, 1, 1, 1, zb])/
    (48*zb) - (841789*CA^3*zb*G[0, 1, 1, 1, zb])/432 + 
   (883*CA^2*nf*zb*G[0, 1, 1, 1, zb])/48 + 
   (9081*CA^3*Pi^2*zb*G[0, 1, 1, 1, zb])/64 - 
   (556637*CA^3*zb^2*G[0, 1, 1, 1, zb])/216 + 
   (139*CA^2*nf*zb^2*G[0, 1, 1, 1, zb])/24 + 
   (61891*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, zb])/192 - 
   (CA^3*zb^3*G[0, 1, 1, 1, zb])/6 + (CA^3*zb^4*G[0, 1, 1, 1, zb])/6 + 
   (230*CA^3*Pi^2*G[0, 1, 2, 1, zb])/9 + (170*CA^3*Pi^2*G[0, 1, 2, 1, zb])/
    (9*(-1 + zb)) - (20*CA^3*Pi^2*G[0, 1, 2, 1, zb])/(3*zb) + 
   (50*CA^3*Pi^2*zb*G[0, 1, 2, 1, zb])/9 + 
   (170*CA^3*Pi^2*zb^2*G[0, 1, 2, 1, zb])/9 - 
   (1529803*CA^3*G[1, 0, 0, 0, zb])/432 - (15935*CA^2*nf*G[1, 0, 0, 0, zb])/
    432 + (102977*CA^3*Pi^2*G[1, 0, 0, 0, zb])/144 + 
   (36*CA^3*G[1, 0, 0, 0, zb])/(-2 + zb) - (379061*CA^3*G[1, 0, 0, 0, zb])/
    (144*(-1 + zb)) + (1769*CA^2*nf*G[1, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (75931*CA^3*Pi^2*G[1, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (905*CA^3*G[1, 0, 0, 0, zb])/(6*zb) - (6319*CA^3*Pi^2*G[1, 0, 0, 0, zb])/
    (36*zb) - (504101*CA^3*zb*G[1, 0, 0, 0, zb])/432 + 
   (12917*CA^2*nf*zb*G[1, 0, 0, 0, zb])/432 + 
   (12247*CA^3*Pi^2*zb*G[1, 0, 0, 0, zb])/72 - 
   (39550*CA^3*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (79*CA^2*nf*zb^2*G[1, 0, 0, 0, zb])/12 + 
   (42833*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, zb])/72 - 
   (CA^3*zb^3*G[1, 0, 0, 0, zb])/2 + (CA^3*zb^4*G[1, 0, 0, 0, zb])/2 + 
   (1399253*CA^3*G[1, 0, 0, 1, zb])/432 + (443*CA^2*nf*G[1, 0, 0, 1, zb])/
    16 - (154853*CA^3*Pi^2*G[1, 0, 0, 1, zb])/288 - 
   (32*CA^3*G[1, 0, 0, 1, zb])/(-2 + zb) + (353683*CA^3*G[1, 0, 0, 1, zb])/
    (144*(-1 + zb)) - (175*CA^2*nf*G[1, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (37907*CA^3*Pi^2*G[1, 0, 0, 1, zb])/(96*(-1 + zb)) - 
   (5*CA^3*G[1, 0, 0, 1, zb])/(3*zb^2) - (709*CA^3*G[1, 0, 0, 1, zb])/
    (6*zb) + (779*CA^3*Pi^2*G[1, 0, 0, 1, zb])/(6*zb) + 
   (487811*CA^3*zb*G[1, 0, 0, 1, zb])/432 - 
   (349*CA^2*nf*zb*G[1, 0, 0, 1, zb])/16 - 
   (37067*CA^3*Pi^2*zb*G[1, 0, 0, 1, zb])/288 + 
   (433319*CA^3*zb^2*G[1, 0, 0, 1, zb])/108 - 
   (41*CA^2*nf*zb^2*G[1, 0, 0, 1, zb])/6 - 
   (134291*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, zb])/288 + 
   (CA^3*zb^3*G[1, 0, 0, 1, zb])/2 - (CA^3*zb^4*G[1, 0, 0, 1, zb])/2 + 
   (143237*CA^3*G[1, 0, 1, 0, zb])/48 + (3979*CA^2*nf*G[1, 0, 1, 0, zb])/
    144 - (150707*CA^3*Pi^2*G[1, 0, 1, 0, zb])/288 - 
   (32*CA^3*G[1, 0, 1, 0, zb])/(-2 + zb) + (317987*CA^3*G[1, 0, 1, 0, zb])/
    (144*(-1 + zb)) - (517*CA^2*nf*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (36713*CA^3*Pi^2*G[1, 0, 1, 0, zb])/(96*(-1 + zb)) - 
   (5*CA^3*G[1, 0, 1, 0, zb])/(3*zb^2) - (1381*CA^3*G[1, 0, 1, 0, zb])/
    (12*zb) + (3065*CA^3*Pi^2*G[1, 0, 1, 0, zb])/(24*zb) + 
   (46807*CA^3*zb*G[1, 0, 1, 0, zb])/48 - (3145*CA^2*nf*zb*G[1, 0, 1, 0, zb])/
    144 - (34685*CA^3*Pi^2*zb*G[1, 0, 1, 0, zb])/288 + 
   (14979*CA^3*zb^2*G[1, 0, 1, 0, zb])/4 - 
   (79*CA^2*nf*zb^2*G[1, 0, 1, 0, zb])/12 - 
   (130973*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, zb])/288 + 
   (5*CA^3*zb^3*G[1, 0, 1, 0, zb])/12 - (5*CA^3*zb^4*G[1, 0, 1, 0, zb])/12 - 
   (399403*CA^3*G[1, 0, 1, 1, zb])/144 - (327*CA^2*nf*G[1, 0, 1, 1, zb])/16 + 
   (249413*CA^3*Pi^2*G[1, 0, 1, 1, zb])/576 + (28*CA^3*G[1, 0, 1, 1, zb])/
    (-2 + zb) - (100793*CA^3*G[1, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (159*CA^2*nf*G[1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (20217*CA^3*Pi^2*G[1, 0, 1, 1, zb])/(64*(-1 + zb)) + 
   (3*CA^3*G[1, 0, 1, 1, zb])/zb^2 + (183*CA^3*G[1, 0, 1, 1, zb])/(2*zb) - 
   (4985*CA^3*Pi^2*G[1, 0, 1, 1, zb])/(48*zb) - 
   (139477*CA^3*zb*G[1, 0, 1, 1, zb])/144 + 
   (249*CA^2*nf*zb*G[1, 0, 1, 1, zb])/16 + 
   (58493*CA^3*Pi^2*zb*G[1, 0, 1, 1, zb])/576 - 
   (249241*CA^3*zb^2*G[1, 0, 1, 1, zb])/72 + 
   (167*CA^2*nf*zb^2*G[1, 0, 1, 1, zb])/24 + 
   (223973*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, zb])/576 - 
   (5*CA^3*zb^3*G[1, 0, 1, 1, zb])/12 + (5*CA^3*zb^4*G[1, 0, 1, 1, zb])/12 + 
   (1072535*CA^3*G[1, 1, 0, 0, zb])/432 + (3521*CA^2*nf*G[1, 1, 0, 0, zb])/
    144 - (143371*CA^3*Pi^2*G[1, 1, 0, 0, zb])/288 - 
   (46*CA^3*G[1, 1, 0, 0, zb])/(-2 + zb) + (26683*CA^3*G[1, 1, 0, 0, zb])/
    (16*(-1 + zb)) - (473*CA^2*nf*G[1, 1, 0, 0, zb])/(48*(-1 + zb)) - 
   (34765*CA^3*Pi^2*G[1, 1, 0, 0, zb])/(96*(-1 + zb)) - 
   (10*CA^3*G[1, 1, 0, 0, zb])/(3*zb^2) - (587*CA^3*G[1, 1, 0, 0, zb])/
    (6*zb) + (727*CA^3*Pi^2*G[1, 1, 0, 0, zb])/(6*zb) + 
   (246485*CA^3*zb*G[1, 1, 0, 0, zb])/432 - 
   (2687*CA^2*nf*zb*G[1, 1, 0, 0, zb])/144 - 
   (32413*CA^3*Pi^2*zb*G[1, 1, 0, 0, zb])/288 + 
   (179437*CA^3*zb^2*G[1, 1, 0, 0, zb])/54 - 
   (13*CA^2*nf*zb^2*G[1, 1, 0, 0, zb])/2 - 
   (127285*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, zb])/288 + 
   (CA^3*zb^3*G[1, 1, 0, 0, zb])/6 - (CA^3*zb^4*G[1, 1, 0, 0, zb])/6 - 
   (1000123*CA^3*G[1, 1, 0, 1, zb])/432 - (847*CA^2*nf*G[1, 1, 0, 1, zb])/
    48 + (71315*CA^3*Pi^2*G[1, 1, 0, 1, zb])/192 + 
   (40*CA^3*G[1, 1, 0, 1, zb])/(-2 + zb) - (77563*CA^3*G[1, 1, 0, 1, zb])/
    (48*(-1 + zb)) + (145*CA^2*nf*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (51599*CA^3*Pi^2*G[1, 1, 0, 1, zb])/(192*(-1 + zb)) + 
   (14*CA^3*G[1, 1, 0, 1, zb])/(3*zb^2) + (153*CA^3*G[1, 1, 0, 1, zb])/
    (2*zb) - (4295*CA^3*Pi^2*G[1, 1, 0, 1, zb])/(48*zb) - 
   (265117*CA^3*zb*G[1, 1, 0, 1, zb])/432 + 
   (613*CA^2*nf*zb*G[1, 1, 0, 1, zb])/48 + 
   (15971*CA^3*Pi^2*zb*G[1, 1, 0, 1, zb])/192 - 
   (664115*CA^3*zb^2*G[1, 1, 0, 1, zb])/216 + 
   (55*CA^2*nf*zb^2*G[1, 1, 0, 1, zb])/8 + 
   (21849*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, zb])/64 - 
   (CA^3*zb^3*G[1, 1, 0, 1, zb])/6 + (CA^3*zb^4*G[1, 1, 0, 1, zb])/6 - 
   (276533*CA^3*G[1, 1, 1, 0, zb])/144 - (797*CA^2*nf*G[1, 1, 1, 0, zb])/48 + 
   (208295*CA^3*Pi^2*G[1, 1, 1, 0, zb])/576 + (42*CA^3*G[1, 1, 1, 0, zb])/
    (-2 + zb) - (20319*CA^3*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (137*CA^2*nf*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (16651*CA^3*Pi^2*G[1, 1, 1, 0, zb])/(64*(-1 + zb)) + 
   (5*CA^3*G[1, 1, 1, 0, zb])/zb^2 + (275*CA^3*G[1, 1, 1, 0, zb])/(4*zb) - 
   (1399*CA^3*Pi^2*G[1, 1, 1, 0, zb])/(16*zb) - 
   (62695*CA^3*zb*G[1, 1, 1, 0, zb])/144 + (571*CA^2*nf*zb*G[1, 1, 1, 0, zb])/
    48 + (45095*CA^3*Pi^2*zb*G[1, 1, 1, 0, zb])/576 - 
   (191629*CA^3*zb^2*G[1, 1, 1, 0, zb])/72 + 
   (79*CA^2*nf*zb^2*G[1, 1, 1, 0, zb])/12 + 
   (194255*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, zb])/576 + 
   (CA^3*zb^3*G[1, 1, 1, 0, zb])/12 - (CA^3*zb^4*G[1, 1, 1, 0, zb])/12 + 
   1844*CA^3*G[1, 1, 1, 1, zb] + (269*CA^2*nf*G[1, 1, 1, 1, zb])/24 - 
   (319019*CA^3*Pi^2*G[1, 1, 1, 1, zb])/1152 - (36*CA^3*G[1, 1, 1, 1, zb])/
    (-2 + zb) + (10299*CA^3*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (33*CA^2*nf*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (25263*CA^3*Pi^2*G[1, 1, 1, 1, zb])/(128*(-1 + zb)) - 
   (6*CA^3*G[1, 1, 1, 1, zb])/zb^2 - (433*CA^3*G[1, 1, 1, 1, zb])/(8*zb) + 
   (2133*CA^3*Pi^2*G[1, 1, 1, 1, zb])/(32*zb) + 
   (2053*CA^3*zb*G[1, 1, 1, 1, zb])/4 - (29*CA^2*nf*zb*G[1, 1, 1, 1, zb])/4 - 
   (66359*CA^3*Pi^2*zb*G[1, 1, 1, 1, zb])/1152 + 
   (120601*CA^3*zb^2*G[1, 1, 1, 1, zb])/48 - 
   (343*CA^2*nf*zb^2*G[1, 1, 1, 1, zb])/48 - 
   (309119*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, zb])/1152 - 
   (CA^3*zb^3*G[1, 1, 1, 1, zb])/12 + (CA^3*zb^4*G[1, 1, 1, 1, zb])/12 - 
   (935*CA^3*Pi^2*G[1, 1, 2, 1, zb])/36 - (245*CA^3*Pi^2*G[1, 1, 2, 1, zb])/
    (12*(-1 + zb)) + (20*CA^3*Pi^2*G[1, 1, 2, 1, zb])/(3*zb) - 
   (275*CA^3*Pi^2*zb*G[1, 1, 2, 1, zb])/36 - 
   (515*CA^3*Pi^2*zb^2*G[1, 1, 2, 1, zb])/36 + 
   (53*CA^3*Pi^2*G[1, 2, 1, 0, zb])/3 + (15*CA^3*Pi^2*G[1, 2, 1, 0, zb])/
    (-1 + zb) - (4*CA^3*Pi^2*G[1, 2, 1, 0, zb])/zb + 
   (23*CA^3*Pi^2*zb*G[1, 2, 1, 0, zb])/3 + 
   (23*CA^3*Pi^2*zb^2*G[1, 2, 1, 0, zb])/3 - 
   (106*CA^3*Pi^2*G[1, 2, 1, 1, zb])/9 - (10*CA^3*Pi^2*G[1, 2, 1, 1, zb])/
    (-1 + zb) + (8*CA^3*Pi^2*G[1, 2, 1, 1, zb])/(3*zb) - 
   (46*CA^3*Pi^2*zb*G[1, 2, 1, 1, zb])/9 - 
   (46*CA^3*Pi^2*zb^2*G[1, 2, 1, 1, zb])/9 + (547*CA^3*G[2, 1, 0, 0, zb])/
    18 - (133*CA^3*Pi^2*G[2, 1, 0, 0, zb])/36 - (1405*CA^3*G[2, 1, 0, 0, zb])/
    (18*(-1 + zb)) - (209*CA^3*Pi^2*G[2, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (2603*CA^3*zb*G[2, 1, 0, 0, zb])/18 - (247*CA^3*Pi^2*zb*G[2, 1, 0, 0, zb])/
    36 + (1567*CA^3*zb^2*G[2, 1, 0, 0, zb])/18 + 
   (209*CA^3*Pi^2*zb^2*G[2, 1, 0, 0, zb])/36 + (CA^3*zb^3*G[2, 1, 0, 0, zb])/
    6 - (CA^3*zb^4*G[2, 1, 0, 0, zb])/6 - (547*CA^3*G[2, 1, 0, 1, zb])/18 + 
   (49*CA^3*Pi^2*G[2, 1, 0, 1, zb])/36 + (1405*CA^3*G[2, 1, 0, 1, zb])/
    (18*(-1 + zb)) + (77*CA^3*Pi^2*G[2, 1, 0, 1, zb])/(36*(-1 + zb)) + 
   (2603*CA^3*zb*G[2, 1, 0, 1, zb])/18 + (91*CA^3*Pi^2*zb*G[2, 1, 0, 1, zb])/
    36 - (1567*CA^3*zb^2*G[2, 1, 0, 1, zb])/18 - 
   (77*CA^3*Pi^2*zb^2*G[2, 1, 0, 1, zb])/36 - (CA^3*zb^3*G[2, 1, 0, 1, zb])/
    6 + (CA^3*zb^4*G[2, 1, 0, 1, zb])/6 - (547*CA^3*G[2, 1, 1, 0, zb])/12 + 
   (7*CA^3*Pi^2*G[2, 1, 1, 0, zb])/8 + (1405*CA^3*G[2, 1, 1, 0, zb])/
    (12*(-1 + zb)) + (11*CA^3*Pi^2*G[2, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (2603*CA^3*zb*G[2, 1, 1, 0, zb])/12 + (13*CA^3*Pi^2*zb*G[2, 1, 1, 0, zb])/
    8 - (1567*CA^3*zb^2*G[2, 1, 1, 0, zb])/12 - 
   (11*CA^3*Pi^2*zb^2*G[2, 1, 1, 0, zb])/8 - (CA^3*zb^3*G[2, 1, 1, 0, zb])/
    4 + (CA^3*zb^4*G[2, 1, 1, 0, zb])/4 + (547*CA^3*G[2, 1, 1, 1, zb])/12 + 
   (35*CA^3*Pi^2*G[2, 1, 1, 1, zb])/72 - (1405*CA^3*G[2, 1, 1, 1, zb])/
    (12*(-1 + zb)) + (55*CA^3*Pi^2*G[2, 1, 1, 1, zb])/(72*(-1 + zb)) - 
   (2603*CA^3*zb*G[2, 1, 1, 1, zb])/12 + (65*CA^3*Pi^2*zb*G[2, 1, 1, 1, zb])/
    72 + (1567*CA^3*zb^2*G[2, 1, 1, 1, zb])/12 - 
   (55*CA^3*Pi^2*zb^2*G[2, 1, 1, 1, zb])/72 + (CA^3*zb^3*G[2, 1, 1, 1, zb])/
    4 - (CA^3*zb^4*G[2, 1, 1, 1, zb])/4 - (542033*CA^3*G[0, 0, 0, 0, 0, zb])/
    72 - (1927*CA^2*nf*G[0, 0, 0, 0, 0, zb])/36 + 
   (7018*CA^3*Pi^2*G[0, 0, 0, 0, 0, zb])/3 - 
   (502975*CA^3*G[0, 0, 0, 0, 0, zb])/(72*(-1 + zb)) + 
   (3509*CA^3*Pi^2*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (103357*CA^3*zb*G[0, 0, 0, 0, 0, zb])/24 + 
   (1927*CA^2*nf*zb*G[0, 0, 0, 0, 0, zb])/36 - 
   (3509*CA^3*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/3 - 
   (502975*CA^3*zb^2*G[0, 0, 0, 0, 0, zb])/72 + 
   (3509*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (234929*CA^3*G[0, 0, 0, 0, 1, zb])/36 + 
   (3067*CA^2*nf*G[0, 0, 0, 0, 1, zb])/72 - 
   (15539*CA^3*Pi^2*G[0, 0, 0, 0, 1, zb])/9 + 
   (437261*CA^3*G[0, 0, 0, 0, 1, zb])/(72*(-1 + zb)) - 
   (15539*CA^3*Pi^2*G[0, 0, 0, 0, 1, zb])/(18*(-1 + zb)) - 
   (1486*CA^3*G[0, 0, 0, 0, 1, zb])/(3*zb) + 
   (15539*CA^3*Pi^2*G[0, 0, 0, 0, 1, zb])/(18*zb) + 
   (45473*CA^3*zb*G[0, 0, 0, 0, 1, zb])/12 - 
   (3067*CA^2*nf*zb*G[0, 0, 0, 0, 1, zb])/72 + 
   (15539*CA^3*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/18 + 
   (437261*CA^3*zb^2*G[0, 0, 0, 0, 1, zb])/72 - 
   (15539*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, 1, zb])/18 + 
   (54539*CA^3*G[0, 0, 0, 1, 0, zb])/9 + (2969*CA^2*nf*G[0, 0, 0, 1, 0, zb])/
    72 - (14905*CA^3*Pi^2*G[0, 0, 0, 1, 0, zb])/9 + 
   (135179*CA^3*G[0, 0, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (14905*CA^3*Pi^2*G[0, 0, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (1406*CA^3*G[0, 0, 0, 1, 0, zb])/(3*zb) + 
   (14905*CA^3*Pi^2*G[0, 0, 0, 1, 0, zb])/(18*zb) + 
   (31600*CA^3*zb*G[0, 0, 0, 1, 0, zb])/9 - 
   (2969*CA^2*nf*zb*G[0, 0, 0, 1, 0, zb])/72 + 
   (14905*CA^3*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/18 + 
   (135179*CA^3*zb^2*G[0, 0, 0, 1, 0, zb])/24 - 
   (14905*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, 0, zb])/18 - 
   (189025*CA^3*G[0, 0, 0, 1, 1, zb])/36 - (787*CA^2*nf*G[0, 0, 0, 1, 1, zb])/
    24 + (2687*CA^3*Pi^2*G[0, 0, 0, 1, 1, zb])/2 - 
   (352307*CA^3*G[0, 0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (2687*CA^3*Pi^2*G[0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1171*CA^3*G[0, 0, 0, 1, 1, zb])/(3*zb) - 
   (2687*CA^3*Pi^2*G[0, 0, 0, 1, 1, zb])/(4*zb) - 
   (111151*CA^3*zb*G[0, 0, 0, 1, 1, zb])/36 + 
   (787*CA^2*nf*zb*G[0, 0, 0, 1, 1, zb])/24 - 
   (2687*CA^3*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/4 - 
   (352307*CA^3*zb^2*G[0, 0, 0, 1, 1, zb])/72 + 
   (2687*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, 1, zb])/4 + 
   (51353*CA^3*G[0, 0, 1, 0, 0, zb])/9 + (2905*CA^2*nf*G[0, 0, 1, 0, 0, zb])/
    72 - (14492*CA^3*Pi^2*G[0, 0, 1, 0, 0, zb])/9 + 
   (381233*CA^3*G[0, 0, 1, 0, 0, zb])/(72*(-1 + zb)) - 
   (7246*CA^3*Pi^2*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (1354*CA^3*G[0, 0, 1, 0, 0, zb])/(3*zb) + 
   (7246*CA^3*Pi^2*G[0, 0, 1, 0, 0, zb])/(9*zb) + 
   (9872*CA^3*zb*G[0, 0, 1, 0, 0, zb])/3 - 
   (2905*CA^2*nf*zb*G[0, 0, 1, 0, 0, zb])/72 + 
   (7246*CA^3*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (381233*CA^3*zb^2*G[0, 0, 1, 0, 0, zb])/72 - 
   (7246*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
   (14884*CA^3*G[0, 0, 1, 0, 1, zb])/3 - (257*CA^2*nf*G[0, 0, 1, 0, 1, zb])/
    8 + (3604*CA^3*Pi^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (110803*CA^3*G[0, 0, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (1802*CA^3*Pi^2*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (1130*CA^3*G[0, 0, 1, 0, 1, zb])/(3*zb) - 
   (1802*CA^3*Pi^2*G[0, 0, 1, 0, 1, zb])/(3*zb) - 
   (8711*CA^3*zb*G[0, 0, 1, 0, 1, zb])/3 + 
   (257*CA^2*nf*zb*G[0, 0, 1, 0, 1, zb])/8 - 
   (1802*CA^3*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/3 - 
   (110803*CA^3*zb^2*G[0, 0, 1, 0, 1, zb])/24 + 
   (1802*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (157721*CA^3*G[0, 0, 1, 1, 0, zb])/36 - (243*CA^2*nf*G[0, 0, 1, 1, 0, zb])/
    8 + (3583*CA^3*Pi^2*G[0, 0, 1, 1, 0, zb])/3 - 
   (293149*CA^3*G[0, 0, 1, 1, 0, zb])/(72*(-1 + zb)) + 
   (3583*CA^3*Pi^2*G[0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (340*CA^3*G[0, 0, 1, 1, 0, zb])/zb - (3583*CA^3*Pi^2*G[0, 0, 1, 1, 0, zb])/
    (6*zb) - (92435*CA^3*zb*G[0, 0, 1, 1, 0, zb])/36 + 
   (243*CA^2*nf*zb*G[0, 0, 1, 1, 0, zb])/8 - 
   (3583*CA^3*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/6 - 
   (293149*CA^3*zb^2*G[0, 0, 1, 1, 0, zb])/72 + 
   (3583*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, 0, zb])/6 + 
   (136673*CA^3*G[0, 0, 1, 1, 1, zb])/36 + (577*CA^2*nf*G[0, 0, 1, 1, 1, zb])/
    24 - (3691*CA^3*Pi^2*G[0, 0, 1, 1, 1, zb])/4 + 
   (254737*CA^3*G[0, 0, 1, 1, 1, zb])/(72*(-1 + zb)) - 
   (3691*CA^3*Pi^2*G[0, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (565*CA^3*G[0, 0, 1, 1, 1, zb])/(2*zb) + 
   (3691*CA^3*Pi^2*G[0, 0, 1, 1, 1, zb])/(8*zb) + 
   (81425*CA^3*zb*G[0, 0, 1, 1, 1, zb])/36 - 
   (577*CA^2*nf*zb*G[0, 0, 1, 1, 1, zb])/24 + 
   (3691*CA^3*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/8 + 
   (254737*CA^3*zb^2*G[0, 0, 1, 1, 1, zb])/72 - 
   (3691*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, 1, zb])/8 - 
   60*CA^3*Pi^2*G[0, 0, 1, 2, 1, zb] - (30*CA^3*Pi^2*G[0, 0, 1, 2, 1, zb])/
    (-1 + zb) + (30*CA^3*Pi^2*G[0, 0, 1, 2, 1, zb])/zb + 
   30*CA^3*Pi^2*zb*G[0, 0, 1, 2, 1, zb] - 30*CA^3*Pi^2*zb^2*
    G[0, 0, 1, 2, 1, zb] + (130699*CA^3*G[0, 1, 0, 0, 0, zb])/24 + 
   (2873*CA^2*nf*G[0, 1, 0, 0, 0, zb])/72 - 
   (28571*CA^3*Pi^2*G[0, 1, 0, 0, 0, zb])/18 + 
   (181549*CA^3*G[0, 1, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (28571*CA^3*Pi^2*G[0, 1, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (1328*CA^3*G[0, 1, 0, 0, 0, zb])/(3*zb) + 
   (28571*CA^3*Pi^2*G[0, 1, 0, 0, 0, zb])/(36*zb) + 
   (224389*CA^3*zb*G[0, 1, 0, 0, 0, zb])/72 - 
   (2873*CA^2*nf*zb*G[0, 1, 0, 0, 0, zb])/72 + 
   (28571*CA^3*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/36 + 
   (181549*CA^3*zb^2*G[0, 1, 0, 0, 0, zb])/36 - 
   (28571*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, 0, zb])/36 - 
   (340847*CA^3*G[0, 1, 0, 0, 1, zb])/72 - (763*CA^2*nf*G[0, 1, 0, 0, 1, zb])/
    24 + (14215*CA^3*Pi^2*G[0, 1, 0, 0, 1, zb])/12 - 
   (79637*CA^3*G[0, 1, 0, 0, 1, zb])/(18*(-1 + zb)) + 
   (14215*CA^3*Pi^2*G[0, 1, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (2219*CA^3*G[0, 1, 0, 0, 1, zb])/(6*zb) - 
   (14215*CA^3*Pi^2*G[0, 1, 0, 0, 1, zb])/(24*zb) - 
   (200681*CA^3*zb*G[0, 1, 0, 0, 1, zb])/72 + 
   (763*CA^2*nf*zb*G[0, 1, 0, 0, 1, zb])/24 - 
   (14215*CA^3*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/24 - 
   (157939*CA^3*zb^2*G[0, 1, 0, 0, 1, zb])/36 + 
   (14215*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, 1, zb])/24 - 
   (320281*CA^3*G[0, 1, 0, 1, 0, zb])/72 - (249*CA^2*nf*G[0, 1, 0, 1, 0, zb])/
    8 + (13817*CA^3*Pi^2*G[0, 1, 0, 1, 0, zb])/12 - 
   (149459*CA^3*G[0, 1, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (13817*CA^3*Pi^2*G[0, 1, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (2137*CA^3*G[0, 1, 0, 1, 0, zb])/(6*zb) - 
   (13817*CA^3*Pi^2*G[0, 1, 0, 1, 0, zb])/(24*zb) - 
   (187711*CA^3*zb*G[0, 1, 0, 1, 0, zb])/72 + 
   (249*CA^2*nf*zb*G[0, 1, 0, 1, 0, zb])/8 - 
   (13817*CA^3*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/24 - 
   (37031*CA^3*zb^2*G[0, 1, 0, 1, 0, zb])/9 + 
   (13817*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, 0, zb])/24 + 
   (93293*CA^3*G[0, 1, 0, 1, 1, zb])/24 + (199*CA^2*nf*G[0, 1, 0, 1, 1, zb])/
    8 - (5689*CA^3*Pi^2*G[0, 1, 0, 1, 1, zb])/6 + 
   (43957*CA^3*G[0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (5689*CA^3*Pi^2*G[0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (300*CA^3*G[0, 1, 0, 1, 1, zb])/zb + (5689*CA^3*Pi^2*G[0, 1, 0, 1, 1, zb])/
    (12*zb) + (56311*CA^3*zb*G[0, 1, 0, 1, 1, zb])/24 - 
   (199*CA^2*nf*zb*G[0, 1, 0, 1, 1, zb])/8 + 
   (5689*CA^3*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/12 + 
   (10789*CA^3*zb^2*G[0, 1, 0, 1, 1, zb])/3 - 
   (5689*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, 1, zb])/12 - 
   (90883*CA^3*G[0, 1, 1, 0, 0, zb])/24 - (697*CA^2*nf*G[0, 1, 1, 0, 0, zb])/
    24 + (4413*CA^3*Pi^2*G[0, 1, 1, 0, 0, zb])/4 - 
   (10682*CA^3*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (4413*CA^3*Pi^2*G[0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (1871*CA^3*G[0, 1, 1, 0, 0, zb])/(6*zb) - 
   (4413*CA^3*Pi^2*G[0, 1, 1, 0, 0, zb])/(8*zb) - 
   (54583*CA^3*zb*G[0, 1, 1, 0, 0, zb])/24 + 
   (697*CA^2*nf*zb*G[0, 1, 1, 0, 0, zb])/24 - 
   (4413*CA^3*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/8 - 
   (6973*CA^3*zb^2*G[0, 1, 1, 0, 0, zb])/2 + 
   (4413*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, 0, zb])/8 + 
   (79267*CA^3*G[0, 1, 1, 0, 1, zb])/24 + (185*CA^2*nf*G[0, 1, 1, 0, 1, zb])/
    8 - (2426*CA^3*Pi^2*G[0, 1, 1, 0, 1, zb])/3 + 
   (12577*CA^3*G[0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (1213*CA^3*Pi^2*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (261*CA^3*G[0, 1, 1, 0, 1, zb])/zb + (1213*CA^3*Pi^2*G[0, 1, 1, 0, 1, zb])/
    (3*zb) + (49331*CA^3*zb*G[0, 1, 1, 0, 1, zb])/24 - 
   (185*CA^2*nf*zb*G[0, 1, 1, 0, 1, zb])/8 + 
   (1213*CA^3*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/3 + 
   (36485*CA^3*zb^2*G[0, 1, 1, 0, 1, zb])/12 - 
   (1213*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, 1, zb])/3 + 
   (68819*CA^3*G[0, 1, 1, 1, 0, zb])/24 + (527*CA^2*nf*G[0, 1, 1, 1, 0, zb])/
    24 - (4781*CA^3*Pi^2*G[0, 1, 1, 1, 0, zb])/6 + 
   (32885*CA^3*G[0, 1, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (4781*CA^3*Pi^2*G[0, 1, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (234*CA^3*G[0, 1, 1, 1, 0, zb])/zb + (4781*CA^3*Pi^2*G[0, 1, 1, 1, 0, zb])/
    (12*zb) + (43433*CA^3*zb*G[0, 1, 1, 1, 0, zb])/24 - 
   (527*CA^2*nf*zb*G[0, 1, 1, 1, 0, zb])/24 + 
   (4781*CA^3*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/12 + 
   (15775*CA^3*zb^2*G[0, 1, 1, 1, 0, zb])/6 - 
   (4781*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, 0, zb])/12 - 
   (90395*CA^3*G[0, 1, 1, 1, 1, zb])/36 - (419*CA^2*nf*G[0, 1, 1, 1, 1, zb])/
    24 + (14485*CA^3*Pi^2*G[0, 1, 1, 1, 1, zb])/24 - 
   (175261*CA^3*G[0, 1, 1, 1, 1, zb])/(72*(-1 + zb)) + 
   (14485*CA^3*Pi^2*G[0, 1, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (785*CA^3*G[0, 1, 1, 1, 1, zb])/(4*zb) - 
   (14485*CA^3*Pi^2*G[0, 1, 1, 1, 1, zb])/(48*zb) - 
   (59429*CA^3*zb*G[0, 1, 1, 1, 1, zb])/36 + 
   (419*CA^2*nf*zb*G[0, 1, 1, 1, 1, zb])/24 - 
   (14485*CA^3*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/48 - 
   (165649*CA^3*zb^2*G[0, 1, 1, 1, 1, zb])/72 + 
   (14485*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, 1, zb])/48 + 
   50*CA^3*Pi^2*G[0, 1, 1, 2, 1, zb] + (25*CA^3*Pi^2*G[0, 1, 1, 2, 1, zb])/
    (-1 + zb) - (25*CA^3*Pi^2*G[0, 1, 1, 2, 1, zb])/zb - 
   25*CA^3*Pi^2*zb*G[0, 1, 1, 2, 1, zb] + 25*CA^3*Pi^2*zb^2*
    G[0, 1, 1, 2, 1, zb] - 32*CA^3*Pi^2*G[0, 1, 2, 1, 0, zb] - 
   (16*CA^3*Pi^2*G[0, 1, 2, 1, 0, zb])/(-1 + zb) + 
   (16*CA^3*Pi^2*G[0, 1, 2, 1, 0, zb])/zb + 16*CA^3*Pi^2*zb*
    G[0, 1, 2, 1, 0, zb] - 16*CA^3*Pi^2*zb^2*G[0, 1, 2, 1, 0, zb] + 
   (64*CA^3*Pi^2*G[0, 1, 2, 1, 1, zb])/3 + 
   (32*CA^3*Pi^2*G[0, 1, 2, 1, 1, zb])/(3*(-1 + zb)) - 
   (32*CA^3*Pi^2*G[0, 1, 2, 1, 1, zb])/(3*zb) - 
   (32*CA^3*Pi^2*zb*G[0, 1, 2, 1, 1, zb])/3 + 
   (32*CA^3*Pi^2*zb^2*G[0, 1, 2, 1, 1, zb])/3 + 
   (100961*CA^3*G[1, 0, 0, 0, 0, zb])/18 + 
   (2873*CA^2*nf*G[1, 0, 0, 0, 0, zb])/72 - 
   (28571*CA^3*Pi^2*G[1, 0, 0, 0, 0, zb])/18 + 
   (32453*CA^3*G[1, 0, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (28571*CA^3*Pi^2*G[1, 0, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (1328*CA^3*G[1, 0, 0, 0, 0, zb])/(3*zb) + 
   (28571*CA^3*Pi^2*G[1, 0, 0, 0, 0, zb])/(36*zb) + 
   (13049*CA^3*zb*G[1, 0, 0, 0, 0, zb])/8 - 
   (2873*CA^2*nf*zb*G[1, 0, 0, 0, 0, zb])/72 + 
   (28571*CA^3*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/36 + 
   (111319*CA^3*zb^2*G[1, 0, 0, 0, 0, zb])/18 - 
   (28571*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, 0, zb])/36 - 
   (43910*CA^3*G[1, 0, 0, 0, 1, zb])/9 - (763*CA^2*nf*G[1, 0, 0, 0, 1, zb])/
    24 + (14215*CA^3*Pi^2*G[1, 0, 0, 0, 1, zb])/12 - 
   (28557*CA^3*G[1, 0, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (14215*CA^3*Pi^2*G[1, 0, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (2219*CA^3*G[1, 0, 0, 0, 1, zb])/(6*zb) - 
   (14215*CA^3*Pi^2*G[1, 0, 0, 0, 1, zb])/(24*zb) - 
   (107857*CA^3*zb*G[1, 0, 0, 0, 1, zb])/72 + 
   (763*CA^2*nf*zb*G[1, 0, 0, 0, 1, zb])/24 - 
   (14215*CA^3*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/24 - 
   (48506*CA^3*zb^2*G[1, 0, 0, 0, 1, zb])/9 + 
   (14215*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, 1, zb])/24 - 
   (165311*CA^3*G[1, 0, 0, 1, 0, zb])/36 - (249*CA^2*nf*G[1, 0, 0, 1, 0, zb])/
    8 + (13817*CA^3*Pi^2*G[1, 0, 0, 1, 0, zb])/12 - 
   (79529*CA^3*G[1, 0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (13817*CA^3*Pi^2*G[1, 0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (2137*CA^3*G[1, 0, 0, 1, 0, zb])/(6*zb) - 
   (13817*CA^3*Pi^2*G[1, 0, 0, 1, 0, zb])/(24*zb) - 
   (96739*CA^3*zb*G[1, 0, 0, 1, 0, zb])/72 + 
   (249*CA^2*nf*zb*G[1, 0, 0, 1, 0, zb])/8 - 
   (13817*CA^3*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/24 - 
   (183407*CA^3*zb^2*G[1, 0, 0, 1, 0, zb])/36 + 
   (13817*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, 0, zb])/24 + 
   (72271*CA^3*G[1, 0, 0, 1, 1, zb])/18 + (199*CA^2*nf*G[1, 0, 0, 1, 1, zb])/
    8 - (5641*CA^3*Pi^2*G[1, 0, 0, 1, 1, zb])/6 + 
   (70409*CA^3*G[1, 0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (5641*CA^3*Pi^2*G[1, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (300*CA^3*G[1, 0, 0, 1, 1, zb])/zb + (5641*CA^3*Pi^2*G[1, 0, 0, 1, 1, zb])/
    (12*zb) + (89635*CA^3*zb*G[1, 0, 0, 1, 1, zb])/72 - 
   (199*CA^2*nf*zb*G[1, 0, 0, 1, 1, zb])/8 + 
   (5641*CA^3*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/12 + 
   (80257*CA^3*zb^2*G[1, 0, 0, 1, 1, zb])/18 - 
   (5641*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, 1, zb])/12 - 
   (35061*CA^3*G[1, 0, 1, 0, 0, zb])/8 - (739*CA^2*nf*G[1, 0, 1, 0, 0, zb])/
    24 + 1135*CA^3*Pi^2*G[1, 0, 1, 0, 0, zb] - 
   (37477*CA^3*G[1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (1135*CA^3*Pi^2*G[1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (1048*CA^3*G[1, 0, 1, 0, 0, zb])/(3*zb) - 
   (1135*CA^3*Pi^2*G[1, 0, 1, 0, 0, zb])/(2*zb) - 
   (14645*CA^3*zb*G[1, 0, 1, 0, 0, zb])/12 + 
   (739*CA^2*nf*zb*G[1, 0, 1, 0, 0, zb])/24 - 
   (1135*CA^3*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/2 - 
   (116983*CA^3*zb^2*G[1, 0, 1, 0, 0, zb])/24 + 
   (1135*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, 0, zb])/2 + 
   (276947*CA^3*G[1, 0, 1, 0, 1, zb])/72 + (197*CA^2*nf*G[1, 0, 1, 0, 1, zb])/
    8 - (10399*CA^3*Pi^2*G[1, 0, 1, 0, 1, zb])/12 + 
   (16723*CA^3*G[1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (10399*CA^3*Pi^2*G[1, 0, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (591*CA^3*G[1, 0, 1, 0, 1, zb])/(2*zb) + 
   (10399*CA^3*Pi^2*G[1, 0, 1, 0, 1, zb])/(24*zb) + 
   (41449*CA^3*zb*G[1, 0, 1, 0, 1, zb])/36 - 
   (197*CA^2*nf*zb*G[1, 0, 1, 0, 1, zb])/8 + 
   (10399*CA^3*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/24 + 
   (307937*CA^3*zb^2*G[1, 0, 1, 0, 1, zb])/72 - 
   (10399*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, 1, zb])/24 + 
   (250609*CA^3*G[1, 0, 1, 1, 0, zb])/72 + (189*CA^2*nf*G[1, 0, 1, 1, 0, zb])/
    8 - (10457*CA^3*Pi^2*G[1, 0, 1, 1, 0, zb])/12 + 
   (29719*CA^3*G[1, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (10457*CA^3*Pi^2*G[1, 0, 1, 1, 0, zb])/(24*(-1 + zb)) - 
   (549*CA^3*G[1, 0, 1, 1, 0, zb])/(2*zb) + 
   (10457*CA^3*Pi^2*G[1, 0, 1, 1, 0, zb])/(24*zb) + 
   (35327*CA^3*zb*G[1, 0, 1, 1, 0, zb])/36 - 
   (189*CA^2*nf*zb*G[1, 0, 1, 1, 0, zb])/8 + 
   (10457*CA^3*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/24 + 
   (280897*CA^3*zb^2*G[1, 0, 1, 1, 0, zb])/72 - 
   (10457*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, 0, zb])/24 - 
   (6149*CA^3*G[1, 0, 1, 1, 1, zb])/2 - (151*CA^2*nf*G[1, 0, 1, 1, 1, zb])/
    8 + (5565*CA^3*Pi^2*G[1, 0, 1, 1, 1, zb])/8 - 
   (53575*CA^3*G[1, 0, 1, 1, 1, zb])/(24*(-1 + zb)) + 
   (5565*CA^3*Pi^2*G[1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (935*CA^3*G[1, 0, 1, 1, 1, zb])/(4*zb) - 
   (5565*CA^3*Pi^2*G[1, 0, 1, 1, 1, zb])/(16*zb) - 
   (22669*CA^3*zb*G[1, 0, 1, 1, 1, zb])/24 + 
   (151*CA^2*nf*zb*G[1, 0, 1, 1, 1, zb])/8 - 
   (5565*CA^3*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/16 - 
   (41281*CA^3*zb^2*G[1, 0, 1, 1, 1, zb])/12 + 
   (5565*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, 1, zb])/16 + 
   40*CA^3*Pi^2*G[1, 0, 1, 2, 1, zb] + (20*CA^3*Pi^2*G[1, 0, 1, 2, 1, zb])/
    (-1 + zb) - (20*CA^3*Pi^2*G[1, 0, 1, 2, 1, zb])/zb - 
   20*CA^3*Pi^2*zb*G[1, 0, 1, 2, 1, zb] + 20*CA^3*Pi^2*zb^2*
    G[1, 0, 1, 2, 1, zb] - (7567*CA^3*G[1, 1, 0, 0, 0, zb])/2 - 
   (665*CA^2*nf*G[1, 1, 0, 0, 0, zb])/24 + 
   (12671*CA^3*Pi^2*G[1, 1, 0, 0, 0, zb])/12 - 
   (59669*CA^3*G[1, 1, 0, 0, 0, zb])/(24*(-1 + zb)) + 
   (12671*CA^3*Pi^2*G[1, 1, 0, 0, 0, zb])/(24*(-1 + zb)) + 
   (1799*CA^3*G[1, 1, 0, 0, 0, zb])/(6*zb) - 
   (12671*CA^3*Pi^2*G[1, 1, 0, 0, 0, zb])/(24*zb) - 
   (19049*CA^3*zb*G[1, 1, 0, 0, 0, zb])/24 + 
   (665*CA^2*nf*zb*G[1, 1, 0, 0, 0, zb])/24 - 
   (12671*CA^3*Pi^2*zb*G[1, 1, 0, 0, 0, zb])/24 - 
   4382*CA^3*zb^2*G[1, 1, 0, 0, 0, zb] + 
   (12671*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, 0, zb])/24 + 
   (119185*CA^3*G[1, 1, 0, 0, 1, zb])/36 + (177*CA^2*nf*G[1, 1, 0, 0, 1, zb])/
    8 - (4679*CA^3*Pi^2*G[1, 1, 0, 0, 1, zb])/6 + 
   (17807*CA^3*G[1, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (4679*CA^3*Pi^2*G[1, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (252*CA^3*G[1, 1, 0, 0, 1, zb])/zb + (4679*CA^3*Pi^2*G[1, 1, 0, 0, 1, zb])/
    (12*zb) + (56297*CA^3*zb*G[1, 1, 0, 0, 1, zb])/72 - 
   (177*CA^2*nf*zb*G[1, 1, 0, 0, 1, zb])/8 + 
   (4679*CA^3*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/12 + 
   (34525*CA^3*zb^2*G[1, 1, 0, 0, 1, zb])/9 - 
   (4679*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, 1, zb])/12 + 
   (25145*CA^3*G[1, 1, 0, 1, 0, zb])/8 + (175*CA^2*nf*G[1, 1, 0, 1, 0, zb])/
    8 - (3067*CA^3*Pi^2*G[1, 1, 0, 1, 0, zb])/4 + 
   (2070*CA^3*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (3067*CA^3*Pi^2*G[1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (493*CA^3*G[1, 1, 0, 1, 0, zb])/(2*zb) + 
   (3067*CA^3*Pi^2*G[1, 1, 0, 1, 0, zb])/(8*zb) + 
   (4069*CA^3*zb*G[1, 1, 0, 1, 0, zb])/6 - 
   (175*CA^2*nf*zb*G[1, 1, 0, 1, 0, zb])/8 + 
   (3067*CA^3*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/8 + 
   (87835*CA^3*zb^2*G[1, 1, 0, 1, 0, zb])/24 - 
   (3067*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, 0, zb])/8 - 
   (25105*CA^3*G[1, 1, 0, 1, 1, zb])/9 - (141*CA^2*nf*G[1, 1, 0, 1, 1, zb])/
    8 + (5025*CA^3*Pi^2*G[1, 1, 0, 1, 1, zb])/8 - 
   (15091*CA^3*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (5025*CA^3*Pi^2*G[1, 1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (843*CA^3*G[1, 1, 0, 1, 1, zb])/(4*zb) - 
   (5025*CA^3*Pi^2*G[1, 1, 0, 1, 1, zb])/(16*zb) - 
   (49421*CA^3*zb*G[1, 1, 0, 1, 1, zb])/72 + 
   (141*CA^2*nf*zb*G[1, 1, 0, 1, 1, zb])/8 - 
   (5025*CA^3*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/16 - 
   (116731*CA^3*zb^2*G[1, 1, 0, 1, 1, zb])/36 + 
   (5025*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, 1, zb])/16 + 
   (95153*CA^3*G[1, 1, 1, 0, 0, zb])/36 + (161*CA^2*nf*G[1, 1, 1, 0, 0, zb])/
    8 - 727*CA^3*Pi^2*G[1, 1, 1, 0, 0, zb] + 
   (13403*CA^3*G[1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (727*CA^3*Pi^2*G[1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (211*CA^3*G[1, 1, 1, 0, 0, zb])/zb + (727*CA^3*Pi^2*G[1, 1, 1, 0, 0, zb])/
    (2*zb) + (36265*CA^3*zb*G[1, 1, 1, 0, 0, zb])/72 - 
   (161*CA^2*nf*zb*G[1, 1, 1, 0, 0, zb])/8 + 
   (727*CA^3*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/2 + 
   (28334*CA^3*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 
   (727*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, 0, zb])/2 - 
   (18765*CA^3*G[1, 1, 1, 0, 1, zb])/8 - (129*CA^2*nf*G[1, 1, 1, 0, 1, zb])/
    8 + (12805*CA^3*Pi^2*G[1, 1, 1, 0, 1, zb])/24 - 
   (3075*CA^3*G[1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (12805*CA^3*Pi^2*G[1, 1, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (717*CA^3*G[1, 1, 1, 0, 1, zb])/(4*zb) - 
   (12805*CA^3*Pi^2*G[1, 1, 1, 0, 1, zb])/(48*zb) - 
   (6395*CA^3*zb*G[1, 1, 1, 0, 1, zb])/12 + 
   (129*CA^2*nf*zb*G[1, 1, 1, 0, 1, zb])/8 - 
   (12805*CA^3*Pi^2*zb*G[1, 1, 1, 0, 1, zb])/48 - 
   (66953*CA^3*zb^2*G[1, 1, 1, 0, 1, zb])/24 + 
   (12805*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, 1, zb])/48 - 
   (149023*CA^3*G[1, 1, 1, 1, 0, zb])/72 - (123*CA^2*nf*G[1, 1, 1, 1, 0, zb])/
    8 + (4197*CA^3*Pi^2*G[1, 1, 1, 1, 0, zb])/8 - 
   (1308*CA^3*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (4197*CA^3*Pi^2*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (651*CA^3*G[1, 1, 1, 1, 0, zb])/(4*zb) - 
   (4197*CA^3*Pi^2*G[1, 1, 1, 1, 0, zb])/(16*zb) - 
   (7435*CA^3*zb*G[1, 1, 1, 1, 0, zb])/18 + 
   (123*CA^2*nf*zb*G[1, 1, 1, 1, 0, zb])/8 - 
   (4197*CA^3*Pi^2*zb*G[1, 1, 1, 1, 0, zb])/16 - 
   (180325*CA^3*zb^2*G[1, 1, 1, 1, 0, zb])/72 + 
   (4197*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, 0, zb])/16 + 
   (30031*CA^3*G[1, 1, 1, 1, 1, zb])/16 + (99*CA^2*nf*G[1, 1, 1, 1, 1, zb])/
    8 - (6399*CA^3*Pi^2*G[1, 1, 1, 1, 1, zb])/16 + 
   (19827*CA^3*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (6399*CA^3*Pi^2*G[1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (1125*CA^3*G[1, 1, 1, 1, 1, zb])/(8*zb) + 
   (6399*CA^3*Pi^2*G[1, 1, 1, 1, 1, zb])/(32*zb) + 
   (22283*CA^3*zb*G[1, 1, 1, 1, 1, zb])/48 - 
   (99*CA^2*nf*zb*G[1, 1, 1, 1, 1, zb])/8 + 
   (6399*CA^3*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (36153*CA^3*zb^2*G[1, 1, 1, 1, 1, zb])/16 - 
   (6399*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, 1, zb])/32 - 
   (140*CA^3*Pi^2*G[1, 1, 1, 2, 1, zb])/3 - 
   (70*CA^3*Pi^2*G[1, 1, 1, 2, 1, zb])/(3*(-1 + zb)) + 
   (70*CA^3*Pi^2*G[1, 1, 1, 2, 1, zb])/(3*zb) + 
   (70*CA^3*Pi^2*zb*G[1, 1, 1, 2, 1, zb])/3 - 
   (70*CA^3*Pi^2*zb^2*G[1, 1, 1, 2, 1, zb])/3 + 
   32*CA^3*Pi^2*G[1, 1, 2, 1, 0, zb] + (16*CA^3*Pi^2*G[1, 1, 2, 1, 0, zb])/
    (-1 + zb) - (16*CA^3*Pi^2*G[1, 1, 2, 1, 0, zb])/zb - 
   16*CA^3*Pi^2*zb*G[1, 1, 2, 1, 0, zb] + 16*CA^3*Pi^2*zb^2*
    G[1, 1, 2, 1, 0, zb] - (64*CA^3*Pi^2*G[1, 1, 2, 1, 1, zb])/3 - 
   (32*CA^3*Pi^2*G[1, 1, 2, 1, 1, zb])/(3*(-1 + zb)) + 
   (32*CA^3*Pi^2*G[1, 1, 2, 1, 1, zb])/(3*zb) + 
   (32*CA^3*Pi^2*zb*G[1, 1, 2, 1, 1, zb])/3 - 
   (32*CA^3*Pi^2*zb^2*G[1, 1, 2, 1, 1, zb])/3 - 
   41*CA^3*G[1, 2, 1, 0, 0, zb] - (38*CA^3*Pi^2*G[1, 2, 1, 0, 0, zb])/3 - 
   (179*CA^3*G[1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (19*CA^3*Pi^2*G[1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (4*CA^3*G[1, 2, 1, 0, 0, zb])/zb + (19*CA^3*Pi^2*G[1, 2, 1, 0, 0, zb])/
    (3*zb) - (136*CA^3*zb*G[1, 2, 1, 0, 0, zb])/3 + 
   (19*CA^3*Pi^2*zb*G[1, 2, 1, 0, 0, zb])/3 - 
   30*CA^3*zb^2*G[1, 2, 1, 0, 0, zb] - 
   (19*CA^3*Pi^2*zb^2*G[1, 2, 1, 0, 0, zb])/3 + 
   41*CA^3*G[1, 2, 1, 0, 1, zb] + (14*CA^3*Pi^2*G[1, 2, 1, 0, 1, zb])/3 + 
   (179*CA^3*G[1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (7*CA^3*Pi^2*G[1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (4*CA^3*G[1, 2, 1, 0, 1, zb])/zb - (7*CA^3*Pi^2*G[1, 2, 1, 0, 1, zb])/
    (3*zb) + (136*CA^3*zb*G[1, 2, 1, 0, 1, zb])/3 - 
   (7*CA^3*Pi^2*zb*G[1, 2, 1, 0, 1, zb])/3 + 
   30*CA^3*zb^2*G[1, 2, 1, 0, 1, zb] + 
   (7*CA^3*Pi^2*zb^2*G[1, 2, 1, 0, 1, zb])/3 + 
   (123*CA^3*G[1, 2, 1, 1, 0, zb])/2 + 3*CA^3*Pi^2*G[1, 2, 1, 1, 0, zb] + 
   (179*CA^3*G[1, 2, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (3*CA^3*Pi^2*G[1, 2, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (6*CA^3*G[1, 2, 1, 1, 0, zb])/zb - (3*CA^3*Pi^2*G[1, 2, 1, 1, 0, zb])/
    (2*zb) + 68*CA^3*zb*G[1, 2, 1, 1, 0, zb] - 
   (3*CA^3*Pi^2*zb*G[1, 2, 1, 1, 0, zb])/2 + 
   45*CA^3*zb^2*G[1, 2, 1, 1, 0, zb] + 
   (3*CA^3*Pi^2*zb^2*G[1, 2, 1, 1, 0, zb])/2 - 
   (123*CA^3*G[1, 2, 1, 1, 1, zb])/2 + (5*CA^3*Pi^2*G[1, 2, 1, 1, 1, zb])/3 - 
   (179*CA^3*G[1, 2, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (5*CA^3*Pi^2*G[1, 2, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (6*CA^3*G[1, 2, 1, 1, 1, zb])/zb - (5*CA^3*Pi^2*G[1, 2, 1, 1, 1, zb])/
    (6*zb) - 68*CA^3*zb*G[1, 2, 1, 1, 1, zb] - 
   (5*CA^3*Pi^2*zb*G[1, 2, 1, 1, 1, zb])/6 - 
   45*CA^3*zb^2*G[1, 2, 1, 1, 1, zb] + 
   (5*CA^3*Pi^2*zb^2*G[1, 2, 1, 1, 1, zb])/6 - 41*CA^3*G[2, 1, 0, 0, 0, zb] + 
   (167*CA^3*G[2, 1, 0, 0, 0, zb])/(-1 + zb) + 
   253*CA^3*zb*G[2, 1, 0, 0, 0, zb] - 167*CA^3*zb^2*G[2, 1, 0, 0, 0, zb] + 
   (328*CA^3*G[2, 1, 0, 0, 1, zb])/9 - (1336*CA^3*G[2, 1, 0, 0, 1, zb])/
    (9*(-1 + zb)) - (2024*CA^3*zb*G[2, 1, 0, 0, 1, zb])/9 + 
   (1336*CA^3*zb^2*G[2, 1, 0, 0, 1, zb])/9 + (328*CA^3*G[2, 1, 0, 1, 0, zb])/
    9 - (1336*CA^3*G[2, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (2024*CA^3*zb*G[2, 1, 0, 1, 0, zb])/9 + 
   (1336*CA^3*zb^2*G[2, 1, 0, 1, 0, zb])/9 - (287*CA^3*G[2, 1, 0, 1, 1, zb])/
    9 + (1169*CA^3*G[2, 1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (1771*CA^3*zb*G[2, 1, 0, 1, 1, zb])/9 - 
   (1169*CA^3*zb^2*G[2, 1, 0, 1, 1, zb])/9 + (943*CA^3*G[2, 1, 1, 0, 0, zb])/
    18 - (3841*CA^3*G[2, 1, 1, 0, 0, zb])/(18*(-1 + zb)) - 
   (5819*CA^3*zb*G[2, 1, 1, 0, 0, zb])/18 + 
   (3841*CA^3*zb^2*G[2, 1, 1, 0, 0, zb])/18 - (410*CA^3*G[2, 1, 1, 0, 1, zb])/
    9 + (1670*CA^3*G[2, 1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (2530*CA^3*zb*G[2, 1, 1, 0, 1, zb])/9 - 
   (1670*CA^3*zb^2*G[2, 1, 1, 0, 1, zb])/9 - (287*CA^3*G[2, 1, 1, 1, 0, zb])/
    6 + (1169*CA^3*G[2, 1, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (1771*CA^3*zb*G[2, 1, 1, 1, 0, zb])/6 - 
   (1169*CA^3*zb^2*G[2, 1, 1, 1, 0, zb])/6 + 41*CA^3*G[2, 1, 1, 1, 1, zb] - 
   (167*CA^3*G[2, 1, 1, 1, 1, zb])/(-1 + zb) - 
   253*CA^3*zb*G[2, 1, 1, 1, 1, zb] + 167*CA^3*zb^2*G[2, 1, 1, 1, 1, zb] + 
   (39758*CA^3*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (30758*CA^3*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (12758*CA^3*zb*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (30758*CA^3*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (33365*CA^3*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (25873*CA^3*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (7492*CA^3*G[0, 0, 0, 0, 0, 1, zb])/(3*zb) - 
   (10889*CA^3*zb*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (25873*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (31330*CA^3*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (24278*CA^3*G[0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (7052*CA^3*G[0, 0, 0, 0, 1, 0, zb])/(3*zb) - 
   (10174*CA^3*zb*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (24278*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   (52363*CA^3*G[0, 0, 0, 0, 1, 1, zb])/6 + 
   (40663*CA^3*G[0, 0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (1950*CA^3*G[0, 0, 0, 0, 1, 1, zb])/zb + 
   (17263*CA^3*zb*G[0, 0, 0, 0, 1, 1, zb])/6 + 
   (40663*CA^3*zb^2*G[0, 0, 0, 0, 1, 1, zb])/6 - 
   (59603*CA^3*G[0, 0, 0, 1, 0, 0, zb])/6 - 
   (15377*CA^3*G[0, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (6736*CA^3*G[0, 0, 0, 1, 0, 0, zb])/(3*zb) - 
   (19187*CA^3*zb*G[0, 0, 0, 1, 0, 0, zb])/6 - 
   (15377*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, zb])/2 + 
   (24961*CA^3*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (19361*CA^3*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (5600*CA^3*G[0, 0, 0, 1, 0, 1, zb])/(3*zb) + 
   (8161*CA^3*zb*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (19361*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (22417*CA^3*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (5795*CA^3*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (5032*CA^3*G[0, 0, 0, 1, 1, 0, zb])/(3*zb) + 
   (7321*CA^3*zb*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   5795*CA^3*zb^2*G[0, 0, 0, 1, 1, 0, zb] - 
   (74291*CA^3*G[0, 0, 0, 1, 1, 1, zb])/12 - 
   (57743*CA^3*G[0, 0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (1379*CA^3*G[0, 0, 0, 1, 1, 1, zb])/zb - 
   (24647*CA^3*zb*G[0, 0, 0, 1, 1, 1, zb])/12 - 
   (57743*CA^3*zb^2*G[0, 0, 0, 1, 1, 1, zb])/12 - 
   (114841*CA^3*G[0, 0, 1, 0, 0, 0, zb])/12 - 
   (88721*CA^3*G[0, 0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (6530*CA^3*G[0, 0, 1, 0, 0, 0, zb])/(3*zb) - 
   (36481*CA^3*zb*G[0, 0, 1, 0, 0, 0, zb])/12 - 
   (88721*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, zb])/12 + 
   (96373*CA^3*G[0, 0, 1, 0, 0, 1, zb])/12 + 
   (24875*CA^3*G[0, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (5437*CA^3*G[0, 0, 1, 0, 0, 1, zb])/(3*zb) + 
   (31129*CA^3*zb*G[0, 0, 1, 0, 0, 1, zb])/12 + 
   (24875*CA^3*zb^2*G[0, 0, 1, 0, 0, 1, zb])/4 + 
   (30517*CA^3*G[0, 0, 1, 0, 1, 0, zb])/4 + 
   (70795*CA^3*G[0, 0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (5189*CA^3*G[0, 0, 1, 0, 1, 0, zb])/(3*zb) + 
   (9761*CA^3*zb*G[0, 0, 1, 0, 1, 0, zb])/4 + 
   (70795*CA^3*zb^2*G[0, 0, 1, 0, 1, 0, zb])/12 - 
   6404*CA^3*G[0, 0, 1, 0, 1, 1, zb] - (4962*CA^3*G[0, 0, 1, 0, 1, 1, zb])/
    (-1 + zb) + (1442*CA^3*G[0, 0, 1, 0, 1, 1, zb])/zb - 
   2078*CA^3*zb*G[0, 0, 1, 0, 1, 1, zb] - 4962*CA^3*zb^2*
    G[0, 0, 1, 0, 1, 1, zb] + (79985*CA^3*G[0, 0, 1, 1, 0, 0, zb])/12 + 
   (61877*CA^3*G[0, 0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (1509*CA^3*G[0, 0, 1, 1, 0, 0, zb])/zb + 
   (25661*CA^3*zb*G[0, 0, 1, 1, 0, 0, zb])/12 + 
   (61877*CA^3*zb^2*G[0, 0, 1, 1, 0, 0, zb])/12 - 
   (33403*CA^3*G[0, 0, 1, 1, 0, 1, zb])/6 - 
   (25903*CA^3*G[0, 0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (1250*CA^3*G[0, 0, 1, 1, 0, 1, zb])/zb - 
   (10903*CA^3*zb*G[0, 0, 1, 1, 0, 1, zb])/6 - 
   (25903*CA^3*zb^2*G[0, 0, 1, 1, 0, 1, zb])/6 - 
   (14845*CA^3*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (11509*CA^3*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (1112*CA^3*G[0, 0, 1, 1, 1, 0, zb])/zb - 
   (4837*CA^3*zb*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (11509*CA^3*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (98419*CA^3*G[0, 0, 1, 1, 1, 1, zb])/24 + 
   (76495*CA^3*G[0, 0, 1, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (1827*CA^3*G[0, 0, 1, 1, 1, 1, zb])/(2*zb) + 
   (32647*CA^3*zb*G[0, 0, 1, 1, 1, 1, zb])/24 + 
   (76495*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, zb])/24 - 
   (28012*CA^3*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (7195*CA^3*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (6427*CA^3*G[0, 1, 0, 0, 0, 0, zb])/(3*zb) - 
   (8731*CA^3*zb*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   7195*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (23551*CA^3*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (12143*CA^3*G[0, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (10711*CA^3*G[0, 1, 0, 0, 0, 1, zb])/(6*zb) + 
   (7513*CA^3*zb*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (18110*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (44717*CA^3*G[0, 1, 0, 0, 1, 0, zb])/6 + 
   (17269*CA^3*G[0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (10217*CA^3*G[0, 1, 0, 0, 1, 0, zb])/(6*zb) + 
   (14123*CA^3*zb*G[0, 1, 0, 0, 1, 0, zb])/6 + 
   (11443*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   (75199*CA^3*G[0, 1, 0, 0, 1, 1, zb])/12 - 
   (58285*CA^3*G[0, 1, 0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (2841*CA^3*G[0, 1, 0, 0, 1, 1, zb])/(2*zb) - 
   (24259*CA^3*zb*G[0, 1, 0, 0, 1, 1, zb])/12 - 
   (57559*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, zb])/12 + 
   (86045*CA^3*G[0, 1, 0, 1, 0, 0, zb])/12 + 
   (66331*CA^3*G[0, 1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (9895*CA^3*G[0, 1, 0, 1, 0, 0, zb])/(6*zb) + 
   (26789*CA^3*zb*G[0, 1, 0, 1, 0, 0, zb])/12 + 
   (21971*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, zb])/4 - 
   (36289*CA^3*G[0, 1, 0, 1, 0, 1, zb])/6 - 
   (14036*CA^3*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (2761*CA^3*G[0, 1, 0, 1, 0, 1, zb])/(2*zb) - 
   (11539*CA^3*zb*G[0, 1, 0, 1, 0, 1, zb])/6 - 
   (27709*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, zb])/6 - 
   (16609*CA^3*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (25673*CA^3*G[0, 1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (2537*CA^3*G[0, 1, 0, 1, 1, 0, zb])/(2*zb) - 
   (5242*CA^3*zb*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (12655*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (111725*CA^3*G[0, 1, 0, 1, 1, 1, zb])/24 + 
   (86653*CA^3*G[0, 1, 0, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (1059*CA^3*G[0, 1, 0, 1, 1, 1, zb])/zb + 
   (35993*CA^3*zb*G[0, 1, 0, 1, 1, 1, zb])/24 + 
   (84761*CA^3*zb^2*G[0, 1, 0, 1, 1, 1, zb])/24 + 
   (18493*CA^3*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (28585*CA^3*G[0, 1, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (8477*CA^3*G[0, 1, 1, 0, 0, 0, zb])/(6*zb) + 
   (11669*CA^3*zb*G[0, 1, 1, 0, 0, 0, zb])/6 + 
   (9389*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, zb])/2 - 
   (62227*CA^3*G[0, 1, 1, 0, 0, 1, zb])/12 - 
   (48317*CA^3*G[0, 1, 1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (2353*CA^3*G[0, 1, 1, 0, 0, 1, zb])/(2*zb) - 
   (20185*CA^3*zb*G[0, 1, 1, 0, 0, 1, zb])/12 - 
   (47173*CA^3*zb^2*G[0, 1, 1, 0, 0, 1, zb])/12 - 
   4965*CA^3*G[0, 1, 1, 0, 1, 0, zb] - (23087*CA^3*G[0, 1, 1, 0, 1, 0, zb])/
    (6*(-1 + zb)) + (2269*CA^3*G[0, 1, 1, 0, 1, 0, zb])/(2*zb) - 
   (3175*CA^3*zb*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   (7505*CA^3*zb^2*G[0, 1, 1, 0, 1, 0, zb])/2 + 
   (33631*CA^3*G[0, 1, 1, 0, 1, 1, zb])/8 + 
   (78541*CA^3*G[0, 1, 1, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (952*CA^3*G[0, 1, 1, 0, 1, 1, zb])/zb + 
   (11031*CA^3*zb*G[0, 1, 1, 0, 1, 1, zb])/8 + 
   (25271*CA^3*zb^2*G[0, 1, 1, 0, 1, 1, zb])/8 - 
   (51121*CA^3*G[0, 1, 1, 1, 0, 0, zb])/12 - 
   (39727*CA^3*G[0, 1, 1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (1937*CA^3*G[0, 1, 1, 1, 0, 0, zb])/(2*zb) - 
   (16597*CA^3*zb*G[0, 1, 1, 1, 0, 0, zb])/12 - 
   (38473*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, zb])/12 + 
   (86171*CA^3*G[0, 1, 1, 1, 0, 1, zb])/24 + 
   (67339*CA^3*G[0, 1, 1, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (807*CA^3*G[0, 1, 1, 1, 0, 1, zb])/zb + 
   (28871*CA^3*zb*G[0, 1, 1, 1, 0, 1, zb])/24 + 
   (64391*CA^3*zb^2*G[0, 1, 1, 1, 0, 1, zb])/24 + 
   (77207*CA^3*G[0, 1, 1, 1, 1, 0, zb])/24 + 
   (20125*CA^3*G[0, 1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (724*CA^3*G[0, 1, 1, 1, 1, 0, zb])/zb + 
   (25895*CA^3*zb*G[0, 1, 1, 1, 1, 0, zb])/24 + 
   (57383*CA^3*zb^2*G[0, 1, 1, 1, 1, 0, zb])/24 - 
   (130589*CA^3*G[0, 1, 1, 1, 1, 1, zb])/48 - 
   (102761*CA^3*G[0, 1, 1, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (2419*CA^3*G[0, 1, 1, 1, 1, 1, zb])/(4*zb) - 
   (45305*CA^3*zb*G[0, 1, 1, 1, 1, 1, zb])/48 - 
   (96161*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, zb])/48 + 
   (184*CA^3*G[0, 1, 2, 1, 0, 0, zb])/3 + (136*CA^3*G[0, 1, 2, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (16*CA^3*G[0, 1, 2, 1, 0, 0, zb])/zb + 
   (40*CA^3*zb*G[0, 1, 2, 1, 0, 0, zb])/3 + 
   (136*CA^3*zb^2*G[0, 1, 2, 1, 0, 0, zb])/3 - 
   (184*CA^3*G[0, 1, 2, 1, 0, 1, zb])/3 - (136*CA^3*G[0, 1, 2, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CA^3*G[0, 1, 2, 1, 0, 1, zb])/zb - 
   (40*CA^3*zb*G[0, 1, 2, 1, 0, 1, zb])/3 - 
   (136*CA^3*zb^2*G[0, 1, 2, 1, 0, 1, zb])/3 - 
   92*CA^3*G[0, 1, 2, 1, 1, 0, zb] - (68*CA^3*G[0, 1, 2, 1, 1, 0, zb])/
    (-1 + zb) + (24*CA^3*G[0, 1, 2, 1, 1, 0, zb])/zb - 
   20*CA^3*zb*G[0, 1, 2, 1, 1, 0, zb] - 
   68*CA^3*zb^2*G[0, 1, 2, 1, 1, 0, zb] + 92*CA^3*G[0, 1, 2, 1, 1, 1, zb] + 
   (68*CA^3*G[0, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (24*CA^3*G[0, 1, 2, 1, 1, 1, zb])/zb + 
   20*CA^3*zb*G[0, 1, 2, 1, 1, 1, zb] + 
   68*CA^3*zb^2*G[0, 1, 2, 1, 1, 1, zb] - 
   (52981*CA^3*G[1, 0, 0, 0, 0, 0, zb])/6 - 
   (18802*CA^3*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (6427*CA^3*G[1, 0, 0, 0, 0, 0, zb])/(3*zb) - 
   (21269*CA^3*zb*G[1, 0, 0, 0, 0, 0, zb])/12 - 
   (102961*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, zb])/12 + 
   7422*CA^3*G[1, 0, 0, 0, 0, 1, zb] + (15866*CA^3*G[1, 0, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (10711*CA^3*G[1, 0, 0, 0, 0, 1, zb])/(6*zb) + 
   (6177*CA^3*zb*G[1, 0, 0, 0, 0, 1, zb])/4 + 
   (86443*CA^3*zb^2*G[1, 0, 0, 0, 0, 1, zb])/12 + 
   (42205*CA^3*G[1, 0, 0, 0, 1, 0, zb])/6 + 
   (29951*CA^3*G[1, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (10217*CA^3*G[1, 0, 0, 0, 1, 0, zb])/(6*zb) + 
   (16997*CA^3*zb*G[1, 0, 0, 0, 1, 0, zb])/12 + 
   (82309*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, zb])/12 - 
   (23651*CA^3*G[1, 0, 0, 0, 1, 1, zb])/4 - 
   (16847*CA^3*G[1, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (2841*CA^3*G[1, 0, 0, 0, 1, 1, zb])/(2*zb) - 
   (2461*CA^3*zb*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   (11509*CA^3*zb^2*G[1, 0, 0, 0, 1, 1, zb])/2 + 
   (81095*CA^3*G[1, 0, 0, 1, 0, 0, zb])/12 + 
   (57311*CA^3*G[1, 0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (9895*CA^3*G[1, 0, 0, 1, 0, 0, zb])/(6*zb) + 
   (7867*CA^3*zb*G[1, 0, 0, 1, 0, 0, zb])/6 + 
   (13213*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, zb])/2 - 
   (34151*CA^3*G[1, 0, 0, 1, 0, 1, zb])/6 - 
   (8079*CA^3*G[1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (2755*CA^3*G[1, 0, 0, 1, 0, 1, zb])/(2*zb) - 
   (13765*CA^3*zb*G[1, 0, 0, 1, 0, 1, zb])/12 - 
   (66613*CA^3*zb^2*G[1, 0, 0, 1, 0, 1, zb])/12 - 
   (10373*CA^3*G[1, 0, 0, 1, 1, 0, zb])/2 - 
   (7321*CA^3*G[1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (2525*CA^3*G[1, 0, 0, 1, 1, 0, zb])/(2*zb) - 
   (4015*CA^3*zb*G[1, 0, 0, 1, 1, 0, zb])/4 - 
   (20439*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, zb])/4 + 
   (34801*CA^3*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (24669*CA^3*G[1, 0, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (1050*CA^3*G[1, 0, 0, 1, 1, 1, zb])/zb + 
   (7003*CA^3*zb*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (34195*CA^3*zb^2*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (19744*CA^3*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (27785*CA^3*G[1, 0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (4867*CA^3*G[1, 0, 1, 0, 0, 0, zb])/(3*zb) + 
   (14665*CA^3*zb*G[1, 0, 1, 0, 0, 0, zb])/12 + 
   (25743*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, zb])/4 - 
   (66815*CA^3*G[1, 0, 1, 0, 0, 1, zb])/12 - 
   (15751*CA^3*G[1, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (1361*CA^3*G[1, 0, 1, 0, 0, 1, zb])/zb - 
   (6487*CA^3*zb*G[1, 0, 1, 0, 0, 1, zb])/6 - 
   (32509*CA^3*zb^2*G[1, 0, 1, 0, 0, 1, zb])/6 - 
   5347*CA^3*G[1, 0, 1, 0, 1, 0, zb] - (7531*CA^3*G[1, 0, 1, 0, 1, 0, zb])/
    (2*(-1 + zb)) + (1318*CA^3*G[1, 0, 1, 0, 1, 0, zb])/zb - 
   (3991*CA^3*zb*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (20859*CA^3*zb^2*G[1, 0, 1, 0, 1, 0, zb])/4 + 
   (109217*CA^3*G[1, 0, 1, 0, 1, 1, zb])/24 + 
   (25771*CA^3*G[1, 0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (2227*CA^3*G[1, 0, 1, 0, 1, 1, zb])/(2*zb) + 
   (21275*CA^3*zb*G[1, 0, 1, 0, 1, 1, zb])/24 + 
   (105803*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, zb])/24 - 
   (57275*CA^3*G[1, 0, 1, 1, 0, 0, zb])/12 - 
   (13367*CA^3*G[1, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1183*CA^3*G[1, 0, 1, 1, 0, 0, zb])/zb - 
   (2555*CA^3*zb*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (14120*CA^3*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 + 
   (97171*CA^3*G[1, 0, 1, 1, 0, 1, zb])/24 + 
   (22817*CA^3*G[1, 0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (1989*CA^3*G[1, 0, 1, 1, 0, 1, zb])/(2*zb) + 
   (18289*CA^3*zb*G[1, 0, 1, 1, 0, 1, zb])/24 + 
   (95137*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, zb])/24 + 
   (88199*CA^3*G[1, 0, 1, 1, 1, 0, zb])/24 + 
   (20589*CA^3*G[1, 0, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (1817*CA^3*G[1, 0, 1, 1, 1, 0, zb])/(2*zb) + 
   (15845*CA^3*zb*G[1, 0, 1, 1, 1, 0, zb])/24 + 
   (87221*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, zb])/24 - 
   (150029*CA^3*G[1, 0, 1, 1, 1, 1, zb])/48 - 
   (35267*CA^3*G[1, 0, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (3061*CA^3*G[1, 0, 1, 1, 1, 1, zb])/(4*zb) - 
   (28589*CA^3*zb*G[1, 0, 1, 1, 1, 1, zb])/48 - 
   (147029*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, zb])/48 + 
   5560*CA^3*G[1, 1, 0, 0, 0, 0, zb] + (11494*CA^3*G[1, 1, 0, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (8237*CA^3*G[1, 1, 0, 0, 0, 0, zb])/(6*zb) + 
   (3631*CA^3*zb*G[1, 1, 0, 0, 0, 0, zb])/4 + 
   (69461*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, zb])/12 - 
   (18753*CA^3*G[1, 1, 0, 0, 0, 1, zb])/4 - 
   (13001*CA^3*G[1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (2293*CA^3*G[1, 1, 0, 0, 0, 1, zb])/(2*zb) - 
   (1623*CA^3*zb*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   (9707*CA^3*zb^2*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   (26879*CA^3*G[1, 1, 0, 0, 1, 0, zb])/6 - 
   (6173*CA^3*G[1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (2213*CA^3*G[1, 1, 0, 0, 1, 0, zb])/(2*zb) - 
   (8761*CA^3*zb*G[1, 1, 0, 0, 1, 0, zb])/12 - 
   (55969*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, zb])/12 + 
   (91219*CA^3*G[1, 1, 0, 0, 1, 1, zb])/24 + 
   (21077*CA^3*G[1, 1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (931*CA^3*G[1, 1, 0, 0, 1, 1, zb])/zb + 
   (15721*CA^3*zb*G[1, 1, 0, 0, 1, 1, zb])/24 + 
   (94273*CA^3*zb^2*G[1, 1, 0, 0, 1, 1, zb])/24 - 
   (52169*CA^3*G[1, 1, 0, 1, 0, 0, zb])/12 - 
   (11905*CA^3*G[1, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1087*CA^3*G[1, 1, 0, 1, 0, 0, zb])/zb - 
   (3961*CA^3*zb*G[1, 1, 0, 1, 0, 0, zb])/6 - 
   (27235*CA^3*zb^2*G[1, 1, 0, 1, 0, 0, zb])/6 + 
   (89011*CA^3*G[1, 1, 0, 1, 0, 1, zb])/24 + 
   (20457*CA^3*G[1, 1, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (1839*CA^3*G[1, 1, 0, 1, 0, 1, zb])/(2*zb) + 
   (14449*CA^3*zb*G[1, 1, 0, 1, 0, 1, zb])/24 + 
   (92017*CA^3*zb^2*G[1, 1, 0, 1, 0, 1, zb])/24 + 
   (82327*CA^3*G[1, 1, 0, 1, 1, 0, zb])/24 + 
   (18781*CA^3*G[1, 1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (1717*CA^3*G[1, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (12445*CA^3*zb*G[1, 1, 0, 1, 1, 0, zb])/24 + 
   (85933*CA^3*zb^2*G[1, 1, 0, 1, 1, 0, zb])/24 - 
   (47143*CA^3*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   (32523*CA^3*G[1, 1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (2925*CA^3*G[1, 1, 0, 1, 1, 1, zb])/(4*zb) - 
   (7663*CA^3*zb*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   (48583*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   (43433*CA^3*G[1, 1, 1, 0, 0, 0, zb])/12 - 
   (9835*CA^3*G[1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (1799*CA^3*G[1, 1, 1, 0, 0, 0, zb])/(2*zb) - 
   (3175*CA^3*zb*G[1, 1, 1, 0, 0, 0, zb])/6 - 
   (23371*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, zb])/6 + 
   (24595*CA^3*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   (16839*CA^3*G[1, 1, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (756*CA^3*G[1, 1, 1, 0, 0, 1, zb])/zb + 
   (3889*CA^3*zb*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   (26233*CA^3*zb^2*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   (71171*CA^3*G[1, 1, 1, 0, 1, 0, zb])/24 + 
   (16113*CA^3*G[1, 1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (1479*CA^3*G[1, 1, 1, 0, 1, 0, zb])/(2*zb) + 
   (10301*CA^3*zb*G[1, 1, 1, 0, 1, 0, zb])/24 + 
   (76301*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, zb])/24 - 
   (122813*CA^3*G[1, 1, 1, 0, 1, 1, zb])/48 - 
   (28035*CA^3*G[1, 1, 1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (2529*CA^3*G[1, 1, 1, 0, 1, 1, zb])/(4*zb) - 
   (19229*CA^3*zb*G[1, 1, 1, 0, 1, 1, zb])/48 - 
   (130085*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, zb])/48 + 
   (20321*CA^3*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   (13677*CA^3*G[1, 1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (633*CA^3*G[1, 1, 1, 1, 0, 0, zb])/zb + 
   (2759*CA^3*zb*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   (22367*CA^3*zb^2*G[1, 1, 1, 1, 0, 0, zb])/8 - 
   (34939*CA^3*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (23751*CA^3*G[1, 1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (2151*CA^3*G[1, 1, 1, 1, 0, 1, zb])/(4*zb) - 
   (5251*CA^3*zb*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (37963*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (94415*CA^3*G[1, 1, 1, 1, 1, 0, zb])/48 - 
   (21177*CA^3*G[1, 1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (1953*CA^3*G[1, 1, 1, 1, 1, 0, zb])/(4*zb) - 
   (12935*CA^3*zb*G[1, 1, 1, 1, 1, 0, zb])/48 - 
   (104495*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, zb])/48 + 
   (165379*CA^3*G[1, 1, 1, 1, 1, 1, zb])/96 + 
   (37557*CA^3*G[1, 1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (3375*CA^3*G[1, 1, 1, 1, 1, 1, zb])/(8*zb) + 
   (25567*CA^3*zb*G[1, 1, 1, 1, 1, 1, zb])/96 + 
   (179815*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, zb])/96 - 
   (187*CA^3*G[1, 1, 2, 1, 0, 0, zb])/3 - (49*CA^3*G[1, 1, 2, 1, 0, 0, zb])/
    (-1 + zb) + (16*CA^3*G[1, 1, 2, 1, 0, 0, zb])/zb - 
   (55*CA^3*zb*G[1, 1, 2, 1, 0, 0, zb])/3 - 
   (103*CA^3*zb^2*G[1, 1, 2, 1, 0, 0, zb])/3 + 
   (187*CA^3*G[1, 1, 2, 1, 0, 1, zb])/3 + (49*CA^3*G[1, 1, 2, 1, 0, 1, zb])/
    (-1 + zb) - (16*CA^3*G[1, 1, 2, 1, 0, 1, zb])/zb + 
   (55*CA^3*zb*G[1, 1, 2, 1, 0, 1, zb])/3 + 
   (103*CA^3*zb^2*G[1, 1, 2, 1, 0, 1, zb])/3 + 
   (187*CA^3*G[1, 1, 2, 1, 1, 0, zb])/2 + (147*CA^3*G[1, 1, 2, 1, 1, 0, zb])/
    (2*(-1 + zb)) - (24*CA^3*G[1, 1, 2, 1, 1, 0, zb])/zb + 
   (55*CA^3*zb*G[1, 1, 2, 1, 1, 0, zb])/2 + 
   (103*CA^3*zb^2*G[1, 1, 2, 1, 1, 0, zb])/2 - 
   (187*CA^3*G[1, 1, 2, 1, 1, 1, zb])/2 - (147*CA^3*G[1, 1, 2, 1, 1, 1, zb])/
    (2*(-1 + zb)) + (24*CA^3*G[1, 1, 2, 1, 1, 1, zb])/zb - 
   (55*CA^3*zb*G[1, 1, 2, 1, 1, 1, zb])/2 - 
   (103*CA^3*zb^2*G[1, 1, 2, 1, 1, 1, zb])/2 + 
   159*CA^3*G[1, 2, 1, 0, 0, 0, zb] + (135*CA^3*G[1, 2, 1, 0, 0, 0, zb])/
    (-1 + zb) - (36*CA^3*G[1, 2, 1, 0, 0, 0, zb])/zb + 
   69*CA^3*zb*G[1, 2, 1, 0, 0, 0, zb] + 
   69*CA^3*zb^2*G[1, 2, 1, 0, 0, 0, zb] - (424*CA^3*G[1, 2, 1, 0, 0, 1, zb])/
    3 - (120*CA^3*G[1, 2, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (32*CA^3*G[1, 2, 1, 0, 0, 1, zb])/zb - 
   (184*CA^3*zb*G[1, 2, 1, 0, 0, 1, zb])/3 - 
   (184*CA^3*zb^2*G[1, 2, 1, 0, 0, 1, zb])/3 - 
   (424*CA^3*G[1, 2, 1, 0, 1, 0, zb])/3 - (120*CA^3*G[1, 2, 1, 0, 1, 0, zb])/
    (-1 + zb) + (32*CA^3*G[1, 2, 1, 0, 1, 0, zb])/zb - 
   (184*CA^3*zb*G[1, 2, 1, 0, 1, 0, zb])/3 - 
   (184*CA^3*zb^2*G[1, 2, 1, 0, 1, 0, zb])/3 + 
   (371*CA^3*G[1, 2, 1, 0, 1, 1, zb])/3 + (105*CA^3*G[1, 2, 1, 0, 1, 1, zb])/
    (-1 + zb) - (28*CA^3*G[1, 2, 1, 0, 1, 1, zb])/zb + 
   (161*CA^3*zb*G[1, 2, 1, 0, 1, 1, zb])/3 + 
   (161*CA^3*zb^2*G[1, 2, 1, 0, 1, 1, zb])/3 - 
   (1219*CA^3*G[1, 2, 1, 1, 0, 0, zb])/6 - (345*CA^3*G[1, 2, 1, 1, 0, 0, zb])/
    (2*(-1 + zb)) + (46*CA^3*G[1, 2, 1, 1, 0, 0, zb])/zb - 
   (529*CA^3*zb*G[1, 2, 1, 1, 0, 0, zb])/6 - 
   (529*CA^3*zb^2*G[1, 2, 1, 1, 0, 0, zb])/6 + 
   (530*CA^3*G[1, 2, 1, 1, 0, 1, zb])/3 + (150*CA^3*G[1, 2, 1, 1, 0, 1, zb])/
    (-1 + zb) - (40*CA^3*G[1, 2, 1, 1, 0, 1, zb])/zb + 
   (230*CA^3*zb*G[1, 2, 1, 1, 0, 1, zb])/3 + 
   (230*CA^3*zb^2*G[1, 2, 1, 1, 0, 1, zb])/3 + 
   (371*CA^3*G[1, 2, 1, 1, 1, 0, zb])/2 + (315*CA^3*G[1, 2, 1, 1, 1, 0, zb])/
    (2*(-1 + zb)) - (42*CA^3*G[1, 2, 1, 1, 1, 0, zb])/zb + 
   (161*CA^3*zb*G[1, 2, 1, 1, 1, 0, zb])/2 + 
   (161*CA^3*zb^2*G[1, 2, 1, 1, 1, 0, zb])/2 - 
   159*CA^3*G[1, 2, 1, 1, 1, 1, zb] - (135*CA^3*G[1, 2, 1, 1, 1, 1, zb])/
    (-1 + zb) + (36*CA^3*G[1, 2, 1, 1, 1, 1, zb])/zb - 
   69*CA^3*zb*G[1, 2, 1, 1, 1, 1, zb] - 
   69*CA^3*zb^2*G[1, 2, 1, 1, 1, 1, zb] - (385*CA^3*G[2, 1, 0, 0, 0, 0, zb])/
    3 - (605*CA^3*G[2, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (715*CA^3*zb*G[2, 1, 0, 0, 0, 0, zb])/3 + 
   (605*CA^3*zb^2*G[2, 1, 0, 0, 0, 0, zb])/3 + 
   (322*CA^3*G[2, 1, 0, 0, 0, 1, zb])/3 + (506*CA^3*G[2, 1, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (598*CA^3*zb*G[2, 1, 0, 0, 0, 1, zb])/3 - 
   (506*CA^3*zb^2*G[2, 1, 0, 0, 0, 1, zb])/3 + 
   (322*CA^3*G[2, 1, 0, 0, 1, 0, zb])/3 + (506*CA^3*G[2, 1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (598*CA^3*zb*G[2, 1, 0, 0, 1, 0, zb])/3 - 
   (506*CA^3*zb^2*G[2, 1, 0, 0, 1, 0, zb])/3 - 
   (266*CA^3*G[2, 1, 0, 0, 1, 1, zb])/3 - (418*CA^3*G[2, 1, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (494*CA^3*zb*G[2, 1, 0, 0, 1, 1, zb])/3 + 
   (418*CA^3*zb^2*G[2, 1, 0, 0, 1, 1, zb])/3 + 
   (322*CA^3*G[2, 1, 0, 1, 0, 0, zb])/3 + (506*CA^3*G[2, 1, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (598*CA^3*zb*G[2, 1, 0, 1, 0, 0, zb])/3 - 
   (506*CA^3*zb^2*G[2, 1, 0, 1, 0, 0, zb])/3 - 
   (266*CA^3*G[2, 1, 0, 1, 0, 1, zb])/3 - (418*CA^3*G[2, 1, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (494*CA^3*zb*G[2, 1, 0, 1, 0, 1, zb])/3 + 
   (418*CA^3*zb^2*G[2, 1, 0, 1, 0, 1, zb])/3 - 
   (266*CA^3*G[2, 1, 0, 1, 1, 0, zb])/3 - (418*CA^3*G[2, 1, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (494*CA^3*zb*G[2, 1, 0, 1, 1, 0, zb])/3 + 
   (418*CA^3*zb^2*G[2, 1, 0, 1, 1, 0, zb])/3 + 
   (217*CA^3*G[2, 1, 0, 1, 1, 1, zb])/3 + (341*CA^3*G[2, 1, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (403*CA^3*zb*G[2, 1, 0, 1, 1, 1, zb])/3 - 
   (341*CA^3*zb^2*G[2, 1, 0, 1, 1, 1, zb])/3 + 
   (301*CA^3*G[2, 1, 1, 0, 0, 0, zb])/2 + (473*CA^3*G[2, 1, 1, 0, 0, 0, zb])/
    (2*(-1 + zb)) + (559*CA^3*zb*G[2, 1, 1, 0, 0, 0, zb])/2 - 
   (473*CA^3*zb^2*G[2, 1, 1, 0, 0, 0, zb])/2 - 
   (371*CA^3*G[2, 1, 1, 0, 0, 1, zb])/3 - (583*CA^3*G[2, 1, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (689*CA^3*zb*G[2, 1, 1, 0, 0, 1, zb])/3 + 
   (583*CA^3*zb^2*G[2, 1, 1, 0, 0, 1, zb])/3 - 
   (371*CA^3*G[2, 1, 1, 0, 1, 0, zb])/3 - (583*CA^3*G[2, 1, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (689*CA^3*zb*G[2, 1, 1, 0, 1, 0, zb])/3 + 
   (583*CA^3*zb^2*G[2, 1, 1, 0, 1, 0, zb])/3 + 
   (301*CA^3*G[2, 1, 1, 0, 1, 1, zb])/3 + (473*CA^3*G[2, 1, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (559*CA^3*zb*G[2, 1, 1, 0, 1, 1, zb])/3 - 
   (473*CA^3*zb^2*G[2, 1, 1, 0, 1, 1, zb])/3 - 
   (791*CA^3*G[2, 1, 1, 1, 0, 0, zb])/6 - (1243*CA^3*G[2, 1, 1, 1, 0, 0, zb])/
    (6*(-1 + zb)) - (1469*CA^3*zb*G[2, 1, 1, 1, 0, 0, zb])/6 + 
   (1243*CA^3*zb^2*G[2, 1, 1, 1, 0, 0, zb])/6 + 
   (322*CA^3*G[2, 1, 1, 1, 0, 1, zb])/3 + (506*CA^3*G[2, 1, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (598*CA^3*zb*G[2, 1, 1, 1, 0, 1, zb])/3 - 
   (506*CA^3*zb^2*G[2, 1, 1, 1, 0, 1, zb])/3 + 
   (217*CA^3*G[2, 1, 1, 1, 1, 0, zb])/2 + (341*CA^3*G[2, 1, 1, 1, 1, 0, zb])/
    (2*(-1 + zb)) + (403*CA^3*zb*G[2, 1, 1, 1, 1, 0, zb])/2 - 
   (341*CA^3*zb^2*G[2, 1, 1, 1, 1, 0, zb])/2 - 
   (175*CA^3*G[2, 1, 1, 1, 1, 1, zb])/2 - (275*CA^3*G[2, 1, 1, 1, 1, 1, zb])/
    (2*(-1 + zb)) - (325*CA^3*zb*G[2, 1, 1, 1, 1, 1, zb])/2 + 
   (275*CA^3*zb^2*G[2, 1, 1, 1, 1, 1, zb])/2 - 
   31648*CA^3*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   (15824*CA^3*G[0, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   15824*CA^3*zb*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   15824*CA^3*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb] + 
   (79088*CA^3*G[0, 0, 0, 0, 0, 0, 1, zb])/3 + 
   (39544*CA^3*G[0, 0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (39544*CA^3*G[0, 0, 0, 0, 0, 0, 1, zb])/(3*zb) - 
   (39544*CA^3*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/3 + 
   (39544*CA^3*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb])/3 + 
   (74224*CA^3*G[0, 0, 0, 0, 0, 1, 0, zb])/3 + 
   (37112*CA^3*G[0, 0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (37112*CA^3*G[0, 0, 0, 0, 0, 1, 0, zb])/(3*zb) - 
   (37112*CA^3*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/3 + 
   (37112*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb])/3 - 
   (61400*CA^3*G[0, 0, 0, 0, 0, 1, 1, zb])/3 - 
   (30700*CA^3*G[0, 0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (30700*CA^3*G[0, 0, 0, 0, 0, 1, 1, zb])/(3*zb) + 
   (30700*CA^3*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/3 - 
   (30700*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb])/3 + 
   (70544*CA^3*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   (35272*CA^3*G[0, 0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (35272*CA^3*G[0, 0, 0, 0, 1, 0, 0, zb])/(3*zb) - 
   (35272*CA^3*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   (35272*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb])/3 - 
   (58480*CA^3*G[0, 0, 0, 0, 1, 0, 1, zb])/3 - 
   (29240*CA^3*G[0, 0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (29240*CA^3*G[0, 0, 0, 0, 1, 0, 1, zb])/(3*zb) + 
   (29240*CA^3*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/3 - 
   (29240*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb])/3 - 
   17472*CA^3*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   (8736*CA^3*G[0, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (8736*CA^3*G[0, 0, 0, 0, 1, 1, 0, zb])/zb + 
   8736*CA^3*zb*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   8736*CA^3*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   14260*CA^3*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   (7130*CA^3*G[0, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (7130*CA^3*G[0, 0, 0, 0, 1, 1, 1, zb])/zb - 
   7130*CA^3*zb*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   7130*CA^3*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   (67888*CA^3*G[0, 0, 0, 1, 0, 0, 0, zb])/3 + 
   (33944*CA^3*G[0, 0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (33944*CA^3*G[0, 0, 0, 1, 0, 0, 0, zb])/(3*zb) - 
   (33944*CA^3*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/3 + 
   (33944*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb])/3 - 
   (56372*CA^3*G[0, 0, 0, 1, 0, 0, 1, zb])/3 - 
   (28186*CA^3*G[0, 0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (28186*CA^3*G[0, 0, 0, 1, 0, 0, 1, zb])/(3*zb) + 
   (28186*CA^3*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/3 - 
   (28186*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb])/3 - 
   (53500*CA^3*G[0, 0, 0, 1, 0, 1, 0, zb])/3 - 
   (26750*CA^3*G[0, 0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (26750*CA^3*G[0, 0, 0, 1, 0, 1, 0, zb])/(3*zb) + 
   (26750*CA^3*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/3 - 
   (26750*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb])/3 + 
   14760*CA^3*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   (7380*CA^3*G[0, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (7380*CA^3*G[0, 0, 0, 1, 0, 1, 1, zb])/zb - 
   7380*CA^3*zb*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   7380*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   (46580*CA^3*G[0, 0, 0, 1, 1, 0, 0, zb])/3 - 
   (23290*CA^3*G[0, 0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (23290*CA^3*G[0, 0, 0, 1, 1, 0, 0, zb])/(3*zb) + 
   (23290*CA^3*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/3 - 
   (23290*CA^3*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb])/3 + 
   12768*CA^3*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   (6384*CA^3*G[0, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (6384*CA^3*G[0, 0, 0, 1, 1, 0, 1, zb])/zb - 
   6384*CA^3*zb*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   6384*CA^3*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   11304*CA^3*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   (5652*CA^3*G[0, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (5652*CA^3*G[0, 0, 0, 1, 1, 1, 0, zb])/zb - 
   5652*CA^3*zb*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   5652*CA^3*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   9154*CA^3*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   (4577*CA^3*G[0, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (4577*CA^3*G[0, 0, 0, 1, 1, 1, 1, zb])/zb + 
   4577*CA^3*zb*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   4577*CA^3*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   (66152*CA^3*G[0, 0, 1, 0, 0, 0, 0, zb])/3 + 
   (33076*CA^3*G[0, 0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (33076*CA^3*G[0, 0, 1, 0, 0, 0, 0, zb])/(3*zb) - 
   (33076*CA^3*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/3 + 
   (33076*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb])/3 - 
   (54994*CA^3*G[0, 0, 1, 0, 0, 0, 1, zb])/3 - 
   (27497*CA^3*G[0, 0, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (27497*CA^3*G[0, 0, 1, 0, 0, 0, 1, zb])/(3*zb) + 
   (27497*CA^3*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/3 - 
   (27497*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb])/3 - 
   (52154*CA^3*G[0, 0, 1, 0, 0, 1, 0, zb])/3 - 
   (26077*CA^3*G[0, 0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (26077*CA^3*G[0, 0, 1, 0, 0, 1, 0, zb])/(3*zb) + 
   (26077*CA^3*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/3 - 
   (26077*CA^3*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb])/3 + 
   14402*CA^3*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   (7201*CA^3*G[0, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (7201*CA^3*G[0, 0, 1, 0, 0, 1, 1, zb])/zb - 
   7201*CA^3*zb*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   7201*CA^3*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   (50110*CA^3*G[0, 0, 1, 0, 1, 0, 0, zb])/3 - 
   (25055*CA^3*G[0, 0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (25055*CA^3*G[0, 0, 1, 0, 1, 0, 0, zb])/(3*zb) + 
   (25055*CA^3*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/3 - 
   (25055*CA^3*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb])/3 + 
   13878*CA^3*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   (6939*CA^3*G[0, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (6939*CA^3*G[0, 0, 1, 0, 1, 0, 1, zb])/zb - 
   6939*CA^3*zb*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   6939*CA^3*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   12666*CA^3*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   (6333*CA^3*G[0, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (6333*CA^3*G[0, 0, 1, 0, 1, 1, 0, zb])/zb - 
   6333*CA^3*zb*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   6333*CA^3*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   10428*CA^3*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   (5214*CA^3*G[0, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (5214*CA^3*G[0, 0, 1, 0, 1, 1, 1, zb])/zb + 
   5214*CA^3*zb*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   5214*CA^3*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   14294*CA^3*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   (7147*CA^3*G[0, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (7147*CA^3*G[0, 0, 1, 1, 0, 0, 0, zb])/zb + 
   7147*CA^3*zb*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   7147*CA^3*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   11822*CA^3*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (5911*CA^3*G[0, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (5911*CA^3*G[0, 0, 1, 1, 0, 0, 1, zb])/zb - 
   5911*CA^3*zb*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   5911*CA^3*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   11298*CA^3*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   (5649*CA^3*G[0, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (5649*CA^3*G[0, 0, 1, 1, 0, 1, 0, zb])/zb - 
   5649*CA^3*zb*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   5649*CA^3*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   9356*CA^3*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   (4678*CA^3*G[0, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (4678*CA^3*G[0, 0, 1, 1, 0, 1, 1, zb])/zb + 
   4678*CA^3*zb*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   4678*CA^3*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   9630*CA^3*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   (4815*CA^3*G[0, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (4815*CA^3*G[0, 0, 1, 1, 1, 0, 0, zb])/zb - 
   4815*CA^3*zb*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   4815*CA^3*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   7916*CA^3*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   (3958*CA^3*G[0, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (3958*CA^3*G[0, 0, 1, 1, 1, 0, 1, zb])/zb + 
   3958*CA^3*zb*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   3958*CA^3*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   7048*CA^3*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   (3524*CA^3*G[0, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (3524*CA^3*G[0, 0, 1, 1, 1, 1, 0, zb])/zb + 
   3524*CA^3*zb*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   3524*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   5749*CA^3*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   (5749*CA^3*G[0, 0, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (5749*CA^3*G[0, 0, 1, 1, 1, 1, 1, zb])/(2*zb) - 
   (5749*CA^3*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/2 + 
   (5749*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb])/2 - 
   144*CA^3*G[0, 0, 1, 2, 1, 0, 0, zb] - (72*CA^3*G[0, 0, 1, 2, 1, 0, 0, zb])/
    (-1 + zb) + (72*CA^3*G[0, 0, 1, 2, 1, 0, 0, zb])/zb + 
   72*CA^3*zb*G[0, 0, 1, 2, 1, 0, 0, zb] - 
   72*CA^3*zb^2*G[0, 0, 1, 2, 1, 0, 0, zb] + 
   144*CA^3*G[0, 0, 1, 2, 1, 0, 1, zb] + (72*CA^3*G[0, 0, 1, 2, 1, 0, 1, zb])/
    (-1 + zb) - (72*CA^3*G[0, 0, 1, 2, 1, 0, 1, zb])/zb - 
   72*CA^3*zb*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   72*CA^3*zb^2*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   216*CA^3*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   (108*CA^3*G[0, 0, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   (108*CA^3*G[0, 0, 1, 2, 1, 1, 0, zb])/zb - 
   108*CA^3*zb*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   108*CA^3*zb^2*G[0, 0, 1, 2, 1, 1, 0, zb] - 
   216*CA^3*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   (108*CA^3*G[0, 0, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   (108*CA^3*G[0, 0, 1, 2, 1, 1, 1, zb])/zb + 
   108*CA^3*zb*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   108*CA^3*zb^2*G[0, 0, 1, 2, 1, 1, 1, zb] + 
   (65284*CA^3*G[0, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (32642*CA^3*G[0, 1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32642*CA^3*G[0, 1, 0, 0, 0, 0, 0, zb])/(3*zb) - 
   (32642*CA^3*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (32642*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb])/3 - 
   (54305*CA^3*G[0, 1, 0, 0, 0, 0, 1, zb])/3 - 
   (54305*CA^3*G[0, 1, 0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (54305*CA^3*G[0, 1, 0, 0, 0, 0, 1, zb])/(6*zb) + 
   (54305*CA^3*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/6 - 
   (54305*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb])/6 - 
   (51481*CA^3*G[0, 1, 0, 0, 0, 1, 0, zb])/3 - 
   (51481*CA^3*G[0, 1, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (51481*CA^3*G[0, 1, 0, 0, 0, 1, 0, zb])/(6*zb) + 
   (51481*CA^3*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/6 - 
   (51481*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb])/6 + 
   14223*CA^3*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   (14223*CA^3*G[0, 1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (14223*CA^3*G[0, 1, 0, 0, 0, 1, 1, zb])/(2*zb) - 
   (14223*CA^3*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/2 + 
   (14223*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb])/2 - 
   (49445*CA^3*G[0, 1, 0, 0, 1, 0, 0, zb])/3 - 
   (49445*CA^3*G[0, 1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (49445*CA^3*G[0, 1, 0, 0, 1, 0, 0, zb])/(6*zb) + 
   (49445*CA^3*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/6 - 
   (49445*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb])/6 + 
   13681*CA^3*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   (13681*CA^3*G[0, 1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (13681*CA^3*G[0, 1, 0, 0, 1, 0, 1, zb])/(2*zb) - 
   (13681*CA^3*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/2 + 
   (13681*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb])/2 + 
   12457*CA^3*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   (12457*CA^3*G[0, 1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (12457*CA^3*G[0, 1, 0, 0, 1, 1, 0, zb])/(2*zb) - 
   (12457*CA^3*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/2 + 
   (12457*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb])/2 - 
   10233*CA^3*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   (10233*CA^3*G[0, 1, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (10233*CA^3*G[0, 1, 0, 0, 1, 1, 1, zb])/(2*zb) + 
   (10233*CA^3*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/2 - 
   (10233*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb])/2 - 
   (48115*CA^3*G[0, 1, 0, 1, 0, 0, 0, zb])/3 - 
   (48115*CA^3*G[0, 1, 0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (48115*CA^3*G[0, 1, 0, 1, 0, 0, 0, zb])/(6*zb) + 
   (48115*CA^3*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/6 - 
   (48115*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb])/6 + 
   13357*CA^3*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   (13357*CA^3*G[0, 1, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (13357*CA^3*G[0, 1, 0, 1, 0, 0, 1, zb])/(2*zb) - 
   (13357*CA^3*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/2 + 
   (13357*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb])/2 + 
   12819*CA^3*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   (12819*CA^3*G[0, 1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (12819*CA^3*G[0, 1, 0, 1, 0, 1, 0, zb])/(2*zb) - 
   (12819*CA^3*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/2 + 
   (12819*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb])/2 - 
   10687*CA^3*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   (10687*CA^3*G[0, 1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (10687*CA^3*G[0, 1, 0, 1, 0, 1, 1, zb])/(2*zb) + 
   (10687*CA^3*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/2 - 
   (10687*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb])/2 + 
   11415*CA^3*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   (11415*CA^3*G[0, 1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (11415*CA^3*G[0, 1, 0, 1, 1, 0, 0, zb])/(2*zb) - 
   (11415*CA^3*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/2 + 
   (11415*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb])/2 - 
   9465*CA^3*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   (9465*CA^3*G[0, 1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (9465*CA^3*G[0, 1, 0, 1, 1, 0, 1, zb])/(2*zb) + 
   (9465*CA^3*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/2 - 
   (9465*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb])/2 - 
   8565*CA^3*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   (8565*CA^3*G[0, 1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (8565*CA^3*G[0, 1, 0, 1, 1, 1, 0, zb])/(2*zb) + 
   (8565*CA^3*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/2 - 
   (8565*CA^3*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb])/2 + 
   7052*CA^3*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   (3526*CA^3*G[0, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (3526*CA^3*G[0, 1, 0, 1, 1, 1, 1, zb])/zb - 
   3526*CA^3*zb*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   3526*CA^3*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   (40745*CA^3*G[0, 1, 1, 0, 0, 0, 0, zb])/3 - 
   (40745*CA^3*G[0, 1, 1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (40745*CA^3*G[0, 1, 1, 0, 0, 0, 0, zb])/(6*zb) + 
   (40745*CA^3*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/6 - 
   (40745*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb])/6 + 
   11277*CA^3*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   (11277*CA^3*G[0, 1, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (11277*CA^3*G[0, 1, 1, 0, 0, 0, 1, zb])/(2*zb) - 
   (11277*CA^3*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/2 + 
   (11277*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb])/2 + 
   10777*CA^3*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   (10777*CA^3*G[0, 1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (10777*CA^3*G[0, 1, 1, 0, 0, 1, 0, zb])/(2*zb) - 
   (10777*CA^3*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/2 + 
   (10777*CA^3*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb])/2 - 
   8957*CA^3*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   (8957*CA^3*G[0, 1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (8957*CA^3*G[0, 1, 1, 0, 0, 1, 1, zb])/(2*zb) + 
   (8957*CA^3*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/2 - 
   (8957*CA^3*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb])/2 + 
   10455*CA^3*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   (10455*CA^3*G[0, 1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (10455*CA^3*G[0, 1, 1, 0, 1, 0, 0, zb])/(2*zb) - 
   (10455*CA^3*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/2 + 
   (10455*CA^3*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb])/2 - 
   8725*CA^3*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   (8725*CA^3*G[0, 1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (8725*CA^3*G[0, 1, 1, 0, 1, 0, 1, zb])/(2*zb) + 
   (8725*CA^3*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/2 - 
   (8725*CA^3*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb])/2 - 
   8049*CA^3*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   (8049*CA^3*G[0, 1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (8049*CA^3*G[0, 1, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (8049*CA^3*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/2 - 
   (8049*CA^3*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb])/2 + 
   6702*CA^3*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (3351*CA^3*G[0, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (3351*CA^3*G[0, 1, 1, 0, 1, 1, 1, zb])/zb - 
   3351*CA^3*zb*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   3351*CA^3*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   8691*CA^3*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   (8691*CA^3*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (8691*CA^3*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*zb) - 
   (8691*CA^3*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/2 + 
   (8691*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb])/2 - 
   7215*CA^3*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   (7215*CA^3*G[0, 1, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (7215*CA^3*G[0, 1, 1, 1, 0, 0, 1, zb])/(2*zb) + 
   (7215*CA^3*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/2 - 
   (7215*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb])/2 - 
   6959*CA^3*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   (6959*CA^3*G[0, 1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (6959*CA^3*G[0, 1, 1, 1, 0, 1, 0, zb])/(2*zb) + 
   (6959*CA^3*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/2 - 
   (6959*CA^3*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb])/2 + 
   5824*CA^3*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (2912*CA^3*G[0, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (2912*CA^3*G[0, 1, 1, 1, 0, 1, 1, zb])/zb - 
   2912*CA^3*zb*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   2912*CA^3*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   5943*CA^3*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   (5943*CA^3*G[0, 1, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (5943*CA^3*G[0, 1, 1, 1, 1, 0, 0, zb])/(2*zb) + 
   (5943*CA^3*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/2 - 
   (5943*CA^3*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb])/2 + 
   4938*CA^3*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   (2469*CA^3*G[0, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (2469*CA^3*G[0, 1, 1, 1, 1, 0, 1, zb])/zb - 
   2469*CA^3*zb*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   2469*CA^3*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   4432*CA^3*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   (2216*CA^3*G[0, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (2216*CA^3*G[0, 1, 1, 1, 1, 1, 0, zb])/zb - 
   2216*CA^3*zb*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   2216*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   (7385*CA^3*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (7385*CA^3*G[0, 1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (7385*CA^3*G[0, 1, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (7385*CA^3*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/4 - 
   (7385*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb])/4 + 
   120*CA^3*G[0, 1, 1, 2, 1, 0, 0, zb] + (60*CA^3*G[0, 1, 1, 2, 1, 0, 0, zb])/
    (-1 + zb) - (60*CA^3*G[0, 1, 1, 2, 1, 0, 0, zb])/zb - 
   60*CA^3*zb*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   60*CA^3*zb^2*G[0, 1, 1, 2, 1, 0, 0, zb] - 
   120*CA^3*G[0, 1, 1, 2, 1, 0, 1, zb] - (60*CA^3*G[0, 1, 1, 2, 1, 0, 1, zb])/
    (-1 + zb) + (60*CA^3*G[0, 1, 1, 2, 1, 0, 1, zb])/zb + 
   60*CA^3*zb*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   60*CA^3*zb^2*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   180*CA^3*G[0, 1, 1, 2, 1, 1, 0, zb] - (90*CA^3*G[0, 1, 1, 2, 1, 1, 0, zb])/
    (-1 + zb) + (90*CA^3*G[0, 1, 1, 2, 1, 1, 0, zb])/zb + 
   90*CA^3*zb*G[0, 1, 1, 2, 1, 1, 0, zb] - 
   90*CA^3*zb^2*G[0, 1, 1, 2, 1, 1, 0, zb] + 
   180*CA^3*G[0, 1, 1, 2, 1, 1, 1, zb] + (90*CA^3*G[0, 1, 1, 2, 1, 1, 1, zb])/
    (-1 + zb) - (90*CA^3*G[0, 1, 1, 2, 1, 1, 1, zb])/zb - 
   90*CA^3*zb*G[0, 1, 1, 2, 1, 1, 1, zb] + 
   90*CA^3*zb^2*G[0, 1, 1, 2, 1, 1, 1, zb] - 
   288*CA^3*G[0, 1, 2, 1, 0, 0, 0, zb] - 
   (144*CA^3*G[0, 1, 2, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (144*CA^3*G[0, 1, 2, 1, 0, 0, 0, zb])/zb + 
   144*CA^3*zb*G[0, 1, 2, 1, 0, 0, 0, zb] - 
   144*CA^3*zb^2*G[0, 1, 2, 1, 0, 0, 0, zb] + 
   256*CA^3*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   (128*CA^3*G[0, 1, 2, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (128*CA^3*G[0, 1, 2, 1, 0, 0, 1, zb])/zb - 
   128*CA^3*zb*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   128*CA^3*zb^2*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   256*CA^3*G[0, 1, 2, 1, 0, 1, 0, zb] + 
   (128*CA^3*G[0, 1, 2, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (128*CA^3*G[0, 1, 2, 1, 0, 1, 0, zb])/zb - 
   128*CA^3*zb*G[0, 1, 2, 1, 0, 1, 0, zb] + 
   128*CA^3*zb^2*G[0, 1, 2, 1, 0, 1, 0, zb] - 
   224*CA^3*G[0, 1, 2, 1, 0, 1, 1, zb] - 
   (112*CA^3*G[0, 1, 2, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (112*CA^3*G[0, 1, 2, 1, 0, 1, 1, zb])/zb + 
   112*CA^3*zb*G[0, 1, 2, 1, 0, 1, 1, zb] - 
   112*CA^3*zb^2*G[0, 1, 2, 1, 0, 1, 1, zb] + 
   368*CA^3*G[0, 1, 2, 1, 1, 0, 0, zb] + 
   (184*CA^3*G[0, 1, 2, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (184*CA^3*G[0, 1, 2, 1, 1, 0, 0, zb])/zb - 
   184*CA^3*zb*G[0, 1, 2, 1, 1, 0, 0, zb] + 
   184*CA^3*zb^2*G[0, 1, 2, 1, 1, 0, 0, zb] - 
   320*CA^3*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   (160*CA^3*G[0, 1, 2, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (160*CA^3*G[0, 1, 2, 1, 1, 0, 1, zb])/zb + 
   160*CA^3*zb*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   160*CA^3*zb^2*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   336*CA^3*G[0, 1, 2, 1, 1, 1, 0, zb] - 
   (168*CA^3*G[0, 1, 2, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (168*CA^3*G[0, 1, 2, 1, 1, 1, 0, zb])/zb + 
   168*CA^3*zb*G[0, 1, 2, 1, 1, 1, 0, zb] - 
   168*CA^3*zb^2*G[0, 1, 2, 1, 1, 1, 0, zb] + 
   288*CA^3*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   (144*CA^3*G[0, 1, 2, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (144*CA^3*G[0, 1, 2, 1, 1, 1, 1, zb])/zb - 
   144*CA^3*zb*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   144*CA^3*zb^2*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   (65284*CA^3*G[1, 0, 0, 0, 0, 0, 0, zb])/3 + 
   (32642*CA^3*G[1, 0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32642*CA^3*G[1, 0, 0, 0, 0, 0, 0, zb])/(3*zb) - 
   (32642*CA^3*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/3 + 
   (32642*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb])/3 - 
   (54305*CA^3*G[1, 0, 0, 0, 0, 0, 1, zb])/3 - 
   (54305*CA^3*G[1, 0, 0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (54305*CA^3*G[1, 0, 0, 0, 0, 0, 1, zb])/(6*zb) + 
   (54305*CA^3*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/6 - 
   (54305*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb])/6 - 
   (51481*CA^3*G[1, 0, 0, 0, 0, 1, 0, zb])/3 - 
   (51481*CA^3*G[1, 0, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (51481*CA^3*G[1, 0, 0, 0, 0, 1, 0, zb])/(6*zb) + 
   (51481*CA^3*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/6 - 
   (51481*CA^3*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb])/6 + 
   14223*CA^3*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   (14223*CA^3*G[1, 0, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (14223*CA^3*G[1, 0, 0, 0, 0, 1, 1, zb])/(2*zb) - 
   (14223*CA^3*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/2 + 
   (14223*CA^3*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb])/2 - 
   (49445*CA^3*G[1, 0, 0, 0, 1, 0, 0, zb])/3 - 
   (49445*CA^3*G[1, 0, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (49445*CA^3*G[1, 0, 0, 0, 1, 0, 0, zb])/(6*zb) + 
   (49445*CA^3*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/6 - 
   (49445*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb])/6 + 
   13681*CA^3*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   (13681*CA^3*G[1, 0, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (13681*CA^3*G[1, 0, 0, 0, 1, 0, 1, zb])/(2*zb) - 
   (13681*CA^3*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/2 + 
   (13681*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb])/2 + 
   12457*CA^3*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   (12457*CA^3*G[1, 0, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (12457*CA^3*G[1, 0, 0, 0, 1, 1, 0, zb])/(2*zb) - 
   (12457*CA^3*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/2 + 
   (12457*CA^3*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb])/2 - 
   10233*CA^3*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   (10233*CA^3*G[1, 0, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (10233*CA^3*G[1, 0, 0, 0, 1, 1, 1, zb])/(2*zb) + 
   (10233*CA^3*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/2 - 
   (10233*CA^3*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb])/2 - 
   (48115*CA^3*G[1, 0, 0, 1, 0, 0, 0, zb])/3 - 
   (48115*CA^3*G[1, 0, 0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (48115*CA^3*G[1, 0, 0, 1, 0, 0, 0, zb])/(6*zb) + 
   (48115*CA^3*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/6 - 
   (48115*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb])/6 + 
   13327*CA^3*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   (13327*CA^3*G[1, 0, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (13327*CA^3*G[1, 0, 0, 1, 0, 0, 1, zb])/(2*zb) - 
   (13327*CA^3*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/2 + 
   (13327*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb])/2 + 
   12789*CA^3*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   (12789*CA^3*G[1, 0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (12789*CA^3*G[1, 0, 0, 1, 0, 1, 0, zb])/(2*zb) - 
   (12789*CA^3*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/2 + 
   (12789*CA^3*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb])/2 - 
   10633*CA^3*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   (10633*CA^3*G[1, 0, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (10633*CA^3*G[1, 0, 0, 1, 0, 1, 1, zb])/(2*zb) + 
   (10633*CA^3*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/2 - 
   (10633*CA^3*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb])/2 + 
   11355*CA^3*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   (11355*CA^3*G[1, 0, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (11355*CA^3*G[1, 0, 0, 1, 1, 0, 0, zb])/(2*zb) - 
   (11355*CA^3*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/2 + 
   (11355*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb])/2 - 
   9381*CA^3*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   (9381*CA^3*G[1, 0, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (9381*CA^3*G[1, 0, 0, 1, 1, 0, 1, zb])/(2*zb) + 
   (9381*CA^3*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/2 - 
   (9381*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb])/2 - 
   8475*CA^3*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   (8475*CA^3*G[1, 0, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (8475*CA^3*G[1, 0, 0, 1, 1, 1, 0, zb])/(2*zb) + 
   (8475*CA^3*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/2 - 
   (8475*CA^3*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb])/2 + 
   6944*CA^3*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   (3472*CA^3*G[1, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (3472*CA^3*G[1, 0, 0, 1, 1, 1, 1, zb])/zb - 
   3472*CA^3*zb*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   3472*CA^3*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   (47450*CA^3*G[1, 0, 1, 0, 0, 0, 0, zb])/3 - 
   (23725*CA^3*G[1, 0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (23725*CA^3*G[1, 0, 1, 0, 0, 0, 0, zb])/(3*zb) + 
   (23725*CA^3*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/3 - 
   (23725*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb])/3 + 
   13188*CA^3*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   (6594*CA^3*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (6594*CA^3*G[1, 0, 1, 0, 0, 0, 1, zb])/zb - 
   6594*CA^3*zb*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   6594*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   12652*CA^3*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   (6326*CA^3*G[1, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (6326*CA^3*G[1, 0, 1, 0, 0, 1, 0, zb])/zb - 
   6326*CA^3*zb*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   6326*CA^3*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   10558*CA^3*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   (5279*CA^3*G[1, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (5279*CA^3*G[1, 0, 1, 0, 0, 1, 1, zb])/zb + 
   5279*CA^3*zb*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   5279*CA^3*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   12302*CA^3*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   (6151*CA^3*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (6151*CA^3*G[1, 0, 1, 0, 1, 0, 0, zb])/zb - 
   6151*CA^3*zb*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   6151*CA^3*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   10294*CA^3*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   (5147*CA^3*G[1, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (5147*CA^3*G[1, 0, 1, 0, 1, 0, 1, zb])/zb + 
   5147*CA^3*zb*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   5147*CA^3*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   9560*CA^3*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   (4780*CA^3*G[1, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (4780*CA^3*G[1, 0, 1, 0, 1, 1, 0, zb])/zb + 
   4780*CA^3*zb*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   4780*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   7979*CA^3*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   (7979*CA^3*G[1, 0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (7979*CA^3*G[1, 0, 1, 0, 1, 1, 1, zb])/(2*zb) - 
   (7979*CA^3*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   (7979*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   10800*CA^3*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   (5400*CA^3*G[1, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (5400*CA^3*G[1, 0, 1, 1, 0, 0, 0, zb])/zb - 
   5400*CA^3*zb*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   5400*CA^3*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   9000*CA^3*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   (4500*CA^3*G[1, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (4500*CA^3*G[1, 0, 1, 1, 0, 0, 1, zb])/zb + 
   4500*CA^3*zb*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   4500*CA^3*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   8724*CA^3*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   (4362*CA^3*G[1, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (4362*CA^3*G[1, 0, 1, 1, 0, 1, 0, zb])/zb + 
   4362*CA^3*zb*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   4362*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   7319*CA^3*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   (7319*CA^3*G[1, 0, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (7319*CA^3*G[1, 0, 1, 1, 0, 1, 1, zb])/(2*zb) - 
   (7319*CA^3*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/2 + 
   (7319*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb])/2 - 
   7632*CA^3*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   (3816*CA^3*G[1, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (3816*CA^3*G[1, 0, 1, 1, 1, 0, 0, zb])/zb + 
   3816*CA^3*zb*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   3816*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   6365*CA^3*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   (6365*CA^3*G[1, 0, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (6365*CA^3*G[1, 0, 1, 1, 1, 0, 1, zb])/(2*zb) - 
   (6365*CA^3*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/2 + 
   (6365*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb])/2 + 
   5813*CA^3*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   (5813*CA^3*G[1, 0, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (5813*CA^3*G[1, 0, 1, 1, 1, 1, 0, zb])/(2*zb) - 
   (5813*CA^3*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/2 + 
   (5813*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb])/2 - 
   (9719*CA^3*G[1, 0, 1, 1, 1, 1, 1, zb])/2 - 
   (9719*CA^3*G[1, 0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (9719*CA^3*G[1, 0, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (9719*CA^3*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/4 - 
   (9719*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb])/4 + 
   96*CA^3*G[1, 0, 1, 2, 1, 0, 0, zb] + (48*CA^3*G[1, 0, 1, 2, 1, 0, 0, zb])/
    (-1 + zb) - (48*CA^3*G[1, 0, 1, 2, 1, 0, 0, zb])/zb - 
   48*CA^3*zb*G[1, 0, 1, 2, 1, 0, 0, zb] + 
   48*CA^3*zb^2*G[1, 0, 1, 2, 1, 0, 0, zb] - 
   96*CA^3*G[1, 0, 1, 2, 1, 0, 1, zb] - (48*CA^3*G[1, 0, 1, 2, 1, 0, 1, zb])/
    (-1 + zb) + (48*CA^3*G[1, 0, 1, 2, 1, 0, 1, zb])/zb + 
   48*CA^3*zb*G[1, 0, 1, 2, 1, 0, 1, zb] - 
   48*CA^3*zb^2*G[1, 0, 1, 2, 1, 0, 1, zb] - 
   144*CA^3*G[1, 0, 1, 2, 1, 1, 0, zb] - (72*CA^3*G[1, 0, 1, 2, 1, 1, 0, zb])/
    (-1 + zb) + (72*CA^3*G[1, 0, 1, 2, 1, 1, 0, zb])/zb + 
   72*CA^3*zb*G[1, 0, 1, 2, 1, 1, 0, zb] - 
   72*CA^3*zb^2*G[1, 0, 1, 2, 1, 1, 0, zb] + 
   144*CA^3*G[1, 0, 1, 2, 1, 1, 1, zb] + (72*CA^3*G[1, 0, 1, 2, 1, 1, 1, zb])/
    (-1 + zb) - (72*CA^3*G[1, 0, 1, 2, 1, 1, 1, zb])/zb - 
   72*CA^3*zb*G[1, 0, 1, 2, 1, 1, 1, zb] + 
   72*CA^3*zb^2*G[1, 0, 1, 2, 1, 1, 1, zb] - 
   (39881*CA^3*G[1, 1, 0, 0, 0, 0, 0, zb])/3 - 
   (39881*CA^3*G[1, 1, 0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (39881*CA^3*G[1, 1, 0, 0, 0, 0, 0, zb])/(6*zb) + 
   (39881*CA^3*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/6 - 
   (39881*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb])/6 + 
   11061*CA^3*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (11061*CA^3*G[1, 1, 0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (11061*CA^3*G[1, 1, 0, 0, 0, 0, 1, zb])/(2*zb) - 
   (11061*CA^3*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/2 + 
   (11061*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb])/2 + 
   10577*CA^3*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   (10577*CA^3*G[1, 1, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (10577*CA^3*G[1, 1, 0, 0, 0, 1, 0, zb])/(2*zb) - 
   (10577*CA^3*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/2 + 
   (10577*CA^3*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb])/2 - 
   8809*CA^3*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   (8809*CA^3*G[1, 1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (8809*CA^3*G[1, 1, 0, 0, 0, 1, 1, zb])/(2*zb) + 
   (8809*CA^3*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/2 - 
   (8809*CA^3*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb])/2 + 
   10267*CA^3*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   (10267*CA^3*G[1, 1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (10267*CA^3*G[1, 1, 0, 0, 1, 0, 0, zb])/(2*zb) - 
   (10267*CA^3*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/2 + 
   (10267*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb])/2 - 
   8561*CA^3*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   (8561*CA^3*G[1, 1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (8561*CA^3*G[1, 1, 0, 0, 1, 0, 1, zb])/(2*zb) + 
   (8561*CA^3*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/2 - 
   (8561*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb])/2 - 
   7877*CA^3*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   (7877*CA^3*G[1, 1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (7877*CA^3*G[1, 1, 0, 0, 1, 1, 0, zb])/(2*zb) + 
   (7877*CA^3*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/2 - 
   (7877*CA^3*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb])/2 + 
   6540*CA^3*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   (3270*CA^3*G[1, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (3270*CA^3*G[1, 1, 0, 0, 1, 1, 1, zb])/zb - 
   3270*CA^3*zb*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   3270*CA^3*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   10120*CA^3*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (5060*CA^3*G[1, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (5060*CA^3*G[1, 1, 0, 1, 0, 0, 0, zb])/zb - 
   5060*CA^3*zb*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   5060*CA^3*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   8484*CA^3*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   (4242*CA^3*G[1, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (4242*CA^3*G[1, 1, 0, 1, 0, 0, 1, zb])/zb + 
   4242*CA^3*zb*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   4242*CA^3*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   8236*CA^3*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   (4118*CA^3*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (4118*CA^3*G[1, 1, 0, 1, 0, 1, 0, zb])/zb + 
   4118*CA^3*zb*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   4118*CA^3*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   6953*CA^3*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   (6953*CA^3*G[1, 1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (6953*CA^3*G[1, 1, 0, 1, 0, 1, 1, zb])/(2*zb) - 
   (6953*CA^3*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/2 + 
   (6953*CA^3*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb])/2 - 
   7440*CA^3*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   (3720*CA^3*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (3720*CA^3*G[1, 1, 0, 1, 1, 0, 0, zb])/zb + 
   3720*CA^3*zb*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   3720*CA^3*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   6251*CA^3*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   (6251*CA^3*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (6251*CA^3*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*zb) - 
   (6251*CA^3*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/2 + 
   (6251*CA^3*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb])/2 + 
   5739*CA^3*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   (5739*CA^3*G[1, 1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (5739*CA^3*G[1, 1, 0, 1, 1, 1, 0, zb])/(2*zb) - 
   (5739*CA^3*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/2 + 
   (5739*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb])/2 - 
   (9663*CA^3*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (9663*CA^3*G[1, 1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (9663*CA^3*G[1, 1, 0, 1, 1, 1, 1, zb])/(4*zb) + 
   (9663*CA^3*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/4 - 
   (9663*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb])/4 + 
   8237*CA^3*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (8237*CA^3*G[1, 1, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (8237*CA^3*G[1, 1, 1, 0, 0, 0, 0, zb])/(2*zb) - 
   (8237*CA^3*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/2 + 
   (8237*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb])/2 - 
   6879*CA^3*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (6879*CA^3*G[1, 1, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (6879*CA^3*G[1, 1, 1, 0, 0, 0, 1, zb])/(2*zb) + 
   (6879*CA^3*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/2 - 
   (6879*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb])/2 - 
   6643*CA^3*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   (6643*CA^3*G[1, 1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (6643*CA^3*G[1, 1, 1, 0, 0, 1, 0, zb])/(2*zb) + 
   (6643*CA^3*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/2 - 
   (6643*CA^3*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb])/2 + 
   5590*CA^3*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   (2795*CA^3*G[1, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (2795*CA^3*G[1, 1, 1, 0, 0, 1, 1, zb])/zb - 
   2795*CA^3*zb*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   2795*CA^3*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   6530*CA^3*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   (3265*CA^3*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (3265*CA^3*G[1, 1, 1, 0, 1, 0, 0, zb])/zb + 
   3265*CA^3*zb*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   3265*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   5529*CA^3*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   (5529*CA^3*G[1, 1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (5529*CA^3*G[1, 1, 1, 0, 1, 0, 1, zb])/(2*zb) - 
   (5529*CA^3*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (5529*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb])/2 + 
   5171*CA^3*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   (5171*CA^3*G[1, 1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (5171*CA^3*G[1, 1, 1, 0, 1, 1, 0, zb])/(2*zb) - 
   (5171*CA^3*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/2 + 
   (5171*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb])/2 - 
   (8823*CA^3*G[1, 1, 1, 0, 1, 1, 1, zb])/2 - 
   (8823*CA^3*G[1, 1, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (8823*CA^3*G[1, 1, 1, 0, 1, 1, 1, zb])/(4*zb) + 
   (8823*CA^3*zb*G[1, 1, 1, 0, 1, 1, 1, zb])/4 - 
   (8823*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb])/4 - 
   5397*CA^3*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   (5397*CA^3*G[1, 1, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (5397*CA^3*G[1, 1, 1, 1, 0, 0, 0, zb])/(2*zb) + 
   (5397*CA^3*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/2 - 
   (5397*CA^3*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb])/2 + 
   4536*CA^3*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (2268*CA^3*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (2268*CA^3*G[1, 1, 1, 1, 0, 0, 1, zb])/zb - 
   2268*CA^3*zb*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   2268*CA^3*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   4437*CA^3*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   (4437*CA^3*G[1, 1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (4437*CA^3*G[1, 1, 1, 1, 0, 1, 0, zb])/(2*zb) - 
   (4437*CA^3*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/2 + 
   (4437*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb])/2 - 
   (7587*CA^3*G[1, 1, 1, 1, 0, 1, 1, zb])/2 - 
   (7587*CA^3*G[1, 1, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (7587*CA^3*G[1, 1, 1, 1, 0, 1, 1, zb])/(4*zb) + 
   (7587*CA^3*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (7587*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb])/4 + 
   3798*CA^3*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (1899*CA^3*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (1899*CA^3*G[1, 1, 1, 1, 1, 0, 0, zb])/zb - 
   1899*CA^3*zb*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   1899*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   (6453*CA^3*G[1, 1, 1, 1, 1, 0, 1, zb])/2 - 
   (6453*CA^3*G[1, 1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (6453*CA^3*G[1, 1, 1, 1, 1, 0, 1, zb])/(4*zb) + 
   (6453*CA^3*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (6453*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (5859*CA^3*G[1, 1, 1, 1, 1, 1, 0, zb])/2 - 
   (5859*CA^3*G[1, 1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (5859*CA^3*G[1, 1, 1, 1, 1, 1, 0, zb])/(4*zb) + 
   (5859*CA^3*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/4 - 
   (5859*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb])/4 + 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, 1, zb])/4 + 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, 1, zb])/(8*zb) - 
   (10125*CA^3*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   (10125*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb])/8 - 
   112*CA^3*G[1, 1, 1, 2, 1, 0, 0, zb] - (56*CA^3*G[1, 1, 1, 2, 1, 0, 0, zb])/
    (-1 + zb) + (56*CA^3*G[1, 1, 1, 2, 1, 0, 0, zb])/zb + 
   56*CA^3*zb*G[1, 1, 1, 2, 1, 0, 0, zb] - 
   56*CA^3*zb^2*G[1, 1, 1, 2, 1, 0, 0, zb] + 
   112*CA^3*G[1, 1, 1, 2, 1, 0, 1, zb] + (56*CA^3*G[1, 1, 1, 2, 1, 0, 1, zb])/
    (-1 + zb) - (56*CA^3*G[1, 1, 1, 2, 1, 0, 1, zb])/zb - 
   56*CA^3*zb*G[1, 1, 1, 2, 1, 0, 1, zb] + 
   56*CA^3*zb^2*G[1, 1, 1, 2, 1, 0, 1, zb] + 
   168*CA^3*G[1, 1, 1, 2, 1, 1, 0, zb] + (84*CA^3*G[1, 1, 1, 2, 1, 1, 0, zb])/
    (-1 + zb) - (84*CA^3*G[1, 1, 1, 2, 1, 1, 0, zb])/zb - 
   84*CA^3*zb*G[1, 1, 1, 2, 1, 1, 0, zb] + 
   84*CA^3*zb^2*G[1, 1, 1, 2, 1, 1, 0, zb] - 
   168*CA^3*G[1, 1, 1, 2, 1, 1, 1, zb] - (84*CA^3*G[1, 1, 1, 2, 1, 1, 1, zb])/
    (-1 + zb) + (84*CA^3*G[1, 1, 1, 2, 1, 1, 1, zb])/zb + 
   84*CA^3*zb*G[1, 1, 1, 2, 1, 1, 1, zb] - 
   84*CA^3*zb^2*G[1, 1, 1, 2, 1, 1, 1, zb] + 
   288*CA^3*G[1, 1, 2, 1, 0, 0, 0, zb] + 
   (144*CA^3*G[1, 1, 2, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (144*CA^3*G[1, 1, 2, 1, 0, 0, 0, zb])/zb - 
   144*CA^3*zb*G[1, 1, 2, 1, 0, 0, 0, zb] + 
   144*CA^3*zb^2*G[1, 1, 2, 1, 0, 0, 0, zb] - 
   256*CA^3*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   (128*CA^3*G[1, 1, 2, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (128*CA^3*G[1, 1, 2, 1, 0, 0, 1, zb])/zb + 
   128*CA^3*zb*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   128*CA^3*zb^2*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   256*CA^3*G[1, 1, 2, 1, 0, 1, 0, zb] - 
   (128*CA^3*G[1, 1, 2, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (128*CA^3*G[1, 1, 2, 1, 0, 1, 0, zb])/zb + 
   128*CA^3*zb*G[1, 1, 2, 1, 0, 1, 0, zb] - 
   128*CA^3*zb^2*G[1, 1, 2, 1, 0, 1, 0, zb] + 
   224*CA^3*G[1, 1, 2, 1, 0, 1, 1, zb] + 
   (112*CA^3*G[1, 1, 2, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (112*CA^3*G[1, 1, 2, 1, 0, 1, 1, zb])/zb - 
   112*CA^3*zb*G[1, 1, 2, 1, 0, 1, 1, zb] + 
   112*CA^3*zb^2*G[1, 1, 2, 1, 0, 1, 1, zb] - 
   368*CA^3*G[1, 1, 2, 1, 1, 0, 0, zb] - 
   (184*CA^3*G[1, 1, 2, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (184*CA^3*G[1, 1, 2, 1, 1, 0, 0, zb])/zb + 
   184*CA^3*zb*G[1, 1, 2, 1, 1, 0, 0, zb] - 
   184*CA^3*zb^2*G[1, 1, 2, 1, 1, 0, 0, zb] + 
   320*CA^3*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   (160*CA^3*G[1, 1, 2, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (160*CA^3*G[1, 1, 2, 1, 1, 0, 1, zb])/zb - 
   160*CA^3*zb*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   160*CA^3*zb^2*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   336*CA^3*G[1, 1, 2, 1, 1, 1, 0, zb] + 
   (168*CA^3*G[1, 1, 2, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (168*CA^3*G[1, 1, 2, 1, 1, 1, 0, zb])/zb - 
   168*CA^3*zb*G[1, 1, 2, 1, 1, 1, 0, zb] + 
   168*CA^3*zb^2*G[1, 1, 2, 1, 1, 1, 0, zb] - 
   288*CA^3*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   (144*CA^3*G[1, 1, 2, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (144*CA^3*G[1, 1, 2, 1, 1, 1, 1, zb])/zb + 
   144*CA^3*zb*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   144*CA^3*zb^2*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   440*CA^3*G[1, 2, 1, 0, 0, 0, 0, zb] - 
   (220*CA^3*G[1, 2, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (220*CA^3*G[1, 2, 1, 0, 0, 0, 0, zb])/zb + 
   220*CA^3*zb*G[1, 2, 1, 0, 0, 0, 0, zb] - 
   220*CA^3*zb^2*G[1, 2, 1, 0, 0, 0, 0, zb] + 
   368*CA^3*G[1, 2, 1, 0, 0, 0, 1, zb] + 
   (184*CA^3*G[1, 2, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (184*CA^3*G[1, 2, 1, 0, 0, 0, 1, zb])/zb - 
   184*CA^3*zb*G[1, 2, 1, 0, 0, 0, 1, zb] + 
   184*CA^3*zb^2*G[1, 2, 1, 0, 0, 0, 1, zb] + 
   368*CA^3*G[1, 2, 1, 0, 0, 1, 0, zb] + 
   (184*CA^3*G[1, 2, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (184*CA^3*G[1, 2, 1, 0, 0, 1, 0, zb])/zb - 
   184*CA^3*zb*G[1, 2, 1, 0, 0, 1, 0, zb] + 
   184*CA^3*zb^2*G[1, 2, 1, 0, 0, 1, 0, zb] - 
   304*CA^3*G[1, 2, 1, 0, 0, 1, 1, zb] - 
   (152*CA^3*G[1, 2, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (152*CA^3*G[1, 2, 1, 0, 0, 1, 1, zb])/zb + 
   152*CA^3*zb*G[1, 2, 1, 0, 0, 1, 1, zb] - 
   152*CA^3*zb^2*G[1, 2, 1, 0, 0, 1, 1, zb] + 
   368*CA^3*G[1, 2, 1, 0, 1, 0, 0, zb] + 
   (184*CA^3*G[1, 2, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (184*CA^3*G[1, 2, 1, 0, 1, 0, 0, zb])/zb - 
   184*CA^3*zb*G[1, 2, 1, 0, 1, 0, 0, zb] + 
   184*CA^3*zb^2*G[1, 2, 1, 0, 1, 0, 0, zb] - 
   304*CA^3*G[1, 2, 1, 0, 1, 0, 1, zb] - 
   (152*CA^3*G[1, 2, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (152*CA^3*G[1, 2, 1, 0, 1, 0, 1, zb])/zb + 
   152*CA^3*zb*G[1, 2, 1, 0, 1, 0, 1, zb] - 
   152*CA^3*zb^2*G[1, 2, 1, 0, 1, 0, 1, zb] - 
   304*CA^3*G[1, 2, 1, 0, 1, 1, 0, zb] - 
   (152*CA^3*G[1, 2, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (152*CA^3*G[1, 2, 1, 0, 1, 1, 0, zb])/zb + 
   152*CA^3*zb*G[1, 2, 1, 0, 1, 1, 0, zb] - 
   152*CA^3*zb^2*G[1, 2, 1, 0, 1, 1, 0, zb] + 
   248*CA^3*G[1, 2, 1, 0, 1, 1, 1, zb] + 
   (124*CA^3*G[1, 2, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (124*CA^3*G[1, 2, 1, 0, 1, 1, 1, zb])/zb - 
   124*CA^3*zb*G[1, 2, 1, 0, 1, 1, 1, zb] + 
   124*CA^3*zb^2*G[1, 2, 1, 0, 1, 1, 1, zb] + 
   516*CA^3*G[1, 2, 1, 1, 0, 0, 0, zb] + 
   (258*CA^3*G[1, 2, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (258*CA^3*G[1, 2, 1, 1, 0, 0, 0, zb])/zb - 
   258*CA^3*zb*G[1, 2, 1, 1, 0, 0, 0, zb] + 
   258*CA^3*zb^2*G[1, 2, 1, 1, 0, 0, 0, zb] - 
   424*CA^3*G[1, 2, 1, 1, 0, 0, 1, zb] - 
   (212*CA^3*G[1, 2, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (212*CA^3*G[1, 2, 1, 1, 0, 0, 1, zb])/zb + 
   212*CA^3*zb*G[1, 2, 1, 1, 0, 0, 1, zb] - 
   212*CA^3*zb^2*G[1, 2, 1, 1, 0, 0, 1, zb] - 
   424*CA^3*G[1, 2, 1, 1, 0, 1, 0, zb] - 
   (212*CA^3*G[1, 2, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (212*CA^3*G[1, 2, 1, 1, 0, 1, 0, zb])/zb + 
   212*CA^3*zb*G[1, 2, 1, 1, 0, 1, 0, zb] - 
   212*CA^3*zb^2*G[1, 2, 1, 1, 0, 1, 0, zb] + 
   344*CA^3*G[1, 2, 1, 1, 0, 1, 1, zb] + 
   (172*CA^3*G[1, 2, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (172*CA^3*G[1, 2, 1, 1, 0, 1, 1, zb])/zb - 
   172*CA^3*zb*G[1, 2, 1, 1, 0, 1, 1, zb] + 
   172*CA^3*zb^2*G[1, 2, 1, 1, 0, 1, 1, zb] - 
   452*CA^3*G[1, 2, 1, 1, 1, 0, 0, zb] - 
   (226*CA^3*G[1, 2, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (226*CA^3*G[1, 2, 1, 1, 1, 0, 0, zb])/zb + 
   226*CA^3*zb*G[1, 2, 1, 1, 1, 0, 0, zb] - 
   226*CA^3*zb^2*G[1, 2, 1, 1, 1, 0, 0, zb] + 
   368*CA^3*G[1, 2, 1, 1, 1, 0, 1, zb] + 
   (184*CA^3*G[1, 2, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (184*CA^3*G[1, 2, 1, 1, 1, 0, 1, zb])/zb - 
   184*CA^3*zb*G[1, 2, 1, 1, 1, 0, 1, zb] + 
   184*CA^3*zb^2*G[1, 2, 1, 1, 1, 0, 1, zb] + 
   372*CA^3*G[1, 2, 1, 1, 1, 1, 0, zb] + 
   (186*CA^3*G[1, 2, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (186*CA^3*G[1, 2, 1, 1, 1, 1, 0, zb])/zb - 
   186*CA^3*zb*G[1, 2, 1, 1, 1, 1, 0, zb] + 
   186*CA^3*zb^2*G[1, 2, 1, 1, 1, 1, 0, zb] - 
   300*CA^3*G[1, 2, 1, 1, 1, 1, 1, zb] - 
   (150*CA^3*G[1, 2, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (150*CA^3*G[1, 2, 1, 1, 1, 1, 1, zb])/zb + 
   150*CA^3*zb*G[1, 2, 1, 1, 1, 1, 1, zb] - 
   150*CA^3*zb^2*G[1, 2, 1, 1, 1, 1, 1, zb] - (38691577*CA^3*Log[Q2dmu2])/
    31104 + (793829*CA^2*nf*Log[Q2dmu2])/31104 - (893*CA*nf^2*Log[Q2dmu2])/
    864 + (154507*CA^3*Pi^2*Log[Q2dmu2])/384 + 
   (11269*CA^2*nf*Pi^2*Log[Q2dmu2])/10368 + (CA*nf^2*Pi^2*Log[Q2dmu2])/96 - 
   (903943*CA^3*Pi^4*Log[Q2dmu2])/69120 - (139*CA^2*nf*Pi^4*Log[Q2dmu2])/
    8640 + (166309*CA^3*Pi^6*Log[Q2dmu2])/161280 - 
   (35480633*CA^3*Log[Q2dmu2])/(31104*(-1 + zb)) + 
   (510487*CA^2*nf*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (893*CA*nf^2*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (4034077*CA^3*Pi^2*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (10009*CA^2*nf*Pi^2*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (CA*nf^2*Pi^2*Log[Q2dmu2])/(96*(-1 + zb)) - (278639*CA^3*Pi^4*Log[Q2dmu2])/
    (23040*(-1 + zb)) + (166309*CA^3*Pi^6*Log[Q2dmu2])/(322560*(-1 + zb)) - 
   (11288963*CA^3*zb*Log[Q2dmu2])/10368 + (250309*CA^2*nf*zb*Log[Q2dmu2])/
    31104 - (67*CA*nf^2*zb*Log[Q2dmu2])/288 + 
   (2320073*CA^3*Pi^2*zb*Log[Q2dmu2])/10368 - 
   (12595*CA^2*nf*Pi^2*zb*Log[Q2dmu2])/10368 - 
   (90355*CA^3*Pi^4*zb*Log[Q2dmu2])/13824 + (139*CA^2*nf*Pi^4*zb*Log[Q2dmu2])/
    8640 - (166309*CA^3*Pi^6*zb*Log[Q2dmu2])/322560 - 
   (5147449*CA^3*zb^2*Log[Q2dmu2])/3888 + (505*CA^2*nf*zb^2*Log[Q2dmu2])/18 + 
   (5*CA*nf^2*zb^2*Log[Q2dmu2])/144 + (2052317*CA^3*Pi^2*zb^2*Log[Q2dmu2])/
    5184 - (131*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2])/72 - 
   (278639*CA^3*Pi^4*zb^2*Log[Q2dmu2])/23040 + 
   (166309*CA^3*Pi^6*zb^2*Log[Q2dmu2])/322560 + (CA^3*Pi^2*zb^3*Log[Q2dmu2])/
    48 - (CA^2*nf*Pi^2*zb^3*Log[Q2dmu2])/48 - (4915*CA^3*del[zb]*Log[Q2dmu2])/
    48 + (7721*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/576 - 
   (12709*CA^3*Pi^4*del[zb]*Log[Q2dmu2])/23040 + 
   (84281*CA^3*Pi^6*del[zb]*Log[Q2dmu2])/967680 + 
   (6120527*CA^3*G[0, zb]*Log[Q2dmu2])/5184 - 
   (18367*CA^2*nf*G[0, zb]*Log[Q2dmu2])/5184 + 
   (65*CA*nf^2*G[0, zb]*Log[Q2dmu2])/108 - 
   (751645*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/1728 - 
   (4853*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/1728 + 
   (18563*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2])/1536 + 
   (5655415*CA^3*G[0, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) - 
   (2311*CA^2*nf*G[0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (65*CA*nf^2*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (240251*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (785*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (65707*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(7680*(-1 + zb)) + 
   (643175*CA^3*zb*G[0, zb]*Log[Q2dmu2])/576 - 
   (69167*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2])/5184 + 
   (CA*nf^2*zb*G[0, zb]*Log[Q2dmu2])/18 - 
   (404477*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/1728 + 
   (4283*CA^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/1728 + 
   (11491*CA^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/7680 + 
   (1616785*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/1296 - 
   (449*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/24 - 
   (CA*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/144 - 
   (40433*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/96 + 
   (19*CA^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/24 + 
   (65707*CA^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/7680 - 
   (6393907*CA^3*G[1, zb]*Log[Q2dmu2])/5184 + 
   (46465*CA^2*nf*G[1, zb]*Log[Q2dmu2])/5184 - 
   (133*CA*nf^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (296705*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/864 + 
   (5*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/3 - 
   (73597*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/9216 + 
   (5*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (2059553*CA^3*G[1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (60275*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (133*CA*nf^2*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (4765*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (33*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (313861*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(46080*(-1 + zb)) + 
   (441*CA^3*G[1, zb]*Log[Q2dmu2])/(8*zb) - 
   (1411*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*zb) + 
   (4511*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(2304*zb) - 
   (5962847*CA^3*zb*G[1, zb]*Log[Q2dmu2])/5184 + 
   (24281*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2])/5184 - 
   (5*CA*nf^2*zb*G[1, zb]*Log[Q2dmu2])/96 + 
   (67459*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/432 - 
   (131*CA^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/96 - 
   (151469*CA^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/46080 - 
   (382001*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (263*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/12 + 
   (CA*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/96 + 
   (581119*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/1728 - 
   (161*CA^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/192 - 
   (115333*CA^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/46080 - 
   (1504753*CA^3*G[0, 0, zb]*Log[Q2dmu2])/864 - 
   (16135*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/864 - 
   (2*CA*nf^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (139825*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/288 + 
   (413*CA^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/144 - 
   (3509*CA^3*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/160 - 
   (1428785*CA^3*G[0, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (2321*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (2*CA*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (128591*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (3509*CA^3*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(320*(-1 + zb)) - 
   (406619*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/288 + 
   (17737*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/864 + 
   (24797*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/96 - 
   (413*CA^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (3509*CA^3*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/320 - 
   (394493*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/216 + 
   (47*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (128591*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/288 - 
   (3509*CA^3*Pi^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/320 - 
   (CA^3*zb^3*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (CA^2*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (1474993*CA^3*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (10079*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (CA*nf^2*G[0, 1, zb]*Log[Q2dmu2])/6 - 
   (104071*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/288 - 
   (67*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (32809*CA^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/2880 + 
   (475783*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (6371*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (CA*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (24025*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (32809*CA^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(5760*(-1 + zb)) - 
   (317*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(48*zb) - 
   (32809*CA^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(5760*zb) + 
   (1205897*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/864 - 
   (10841*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/864 - 
   (58207*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/288 + 
   (67*CA^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (32809*CA^3*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/5760 + 
   (64855*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (155*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 - 
   (24025*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/72 + 
   (32809*CA^3*Pi^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/5760 + 
   (CA^3*zb^3*G[0, 1, zb]*Log[Q2dmu2])/24 - 
   (CA^2*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (1324819*CA^3*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (6893*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (CA*nf^2*G[1, 0, zb]*Log[Q2dmu2])/6 - 
   (104129*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/288 - 
   (197*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/96 + 
   (32809*CA^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/2880 + 
   (340709*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (6257*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (CA*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (5077*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (32809*CA^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(5760*(-1 + zb)) - 
   (321*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(48*zb) - 
   (32809*CA^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(5760*zb) + 
   (669827*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/864 - 
   (7763*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/864 - 
   (25555*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/144 + 
   (197*CA^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (32809*CA^3*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/5760 + 
   (137729*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (83*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/6 - 
   (99539*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/288 + 
   (32809*CA^3*Pi^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/5760 + 
   (CA^3*zb^3*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (CA^2*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (51041*CA^3*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (557*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/288 - 
   (CA*nf^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (164573*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/576 + 
   (51*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (20047*CA^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/1920 - 
   (121427*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (2033*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (CA*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (15165*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (20047*CA^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(3840*(-1 + zb)) + 
   (443*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (711*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) + 
   (20047*CA^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(3840*zb) - 
   (76259*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (707*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/288 + 
   (72443*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/576 - 
   (51*CA^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (20047*CA^3*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/3840 - 
   (284461*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/144 + 
   (187*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (170975*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/576 - 
   (20047*CA^3*Pi^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3840 - 
   (CA^3*zb^3*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (CA^2*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (205*CA^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/36 + 
   (835*CA^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (1265*CA^3*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/36 - 
   (835*CA^3*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/36 + 
   (386881*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (5423*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (33709*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (123251*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (527*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (25297*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (261749*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (4673*CA^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (8473*CA^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   2745*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 5*CA^2*nf*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] - (25297*CA^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (119045*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (4135*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (49339*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (344059*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (469*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (37391*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (245*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (2987*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (247319*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (3481*CA^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (13495*CA^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (91477*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (21*CA^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (37391*CA^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (35635*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4127*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (47885*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (308123*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (461*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (36169*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (119*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2929*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (225559*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (3485*CA^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (12737*CA^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (41227*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/18 + 
   5*CA^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (36169*CA^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (100957*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (1045*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (25365*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (97625*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (143*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (58531*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (379*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1485*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (24019*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (859*CA^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (7673*CA^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (51907*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (43*CA^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (19041*CA^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (107197*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (3695*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (47129*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (12*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (79649*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (473*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (34849*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (119*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (2929*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (108385*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (3053*CA^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (11135*CA^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (96617*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (23*CA^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (37951*CA^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (303793*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (907*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (23553*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (12*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (77083*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (145*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (17269*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/zb^2 - 
   (373*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1449*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (110491*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (721*CA^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (5433*CA^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (182621*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (49*CA^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (19953*CA^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (261245*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (845*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (68413*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/192 - 
   (18*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (20319*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (137*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (16651*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (2*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/zb^2 - 
   (337*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (1399*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (72887*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (659*CA^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (15541*CA^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/192 + 
   (166027*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/72 - 
   6*CA^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (59149*CA^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/192 - 
   (127283*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (49*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (105145*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/384 + 
   (18*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (10299*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (33*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (25263*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (3*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/zb^2 + 
   (531*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (2133*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (40613*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (71*CA^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (22717*CA^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/384 - 
   (321571*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/144 + 
   (105*CA^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (96469*CA^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/384 + 
   (265*CA^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/12 + 
   (75*CA^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5*CA^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/zb + 
   (115*CA^3*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/12 + 
   (115*CA^3*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/12 - 
   7*CA^3*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2] - 
   (11*CA^3*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   13*CA^3*Pi^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2] + 
   11*CA^3*Pi^2*zb^2*G[2, 1, 0, zb]*Log[Q2dmu2] + 
   (14*CA^3*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (22*CA^3*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (26*CA^3*Pi^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (22*CA^3*Pi^2*zb^2*G[2, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (104011*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (217*CA^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   1535*CA^3*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (95807*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (1535*CA^3*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (19455*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (217*CA^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (1535*CA^3*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (95807*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (1535*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (45565*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (689*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (6637*CA^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (84307*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (6637*CA^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (313*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (6637*CA^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (8729*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (689*CA^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (6637*CA^3*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (84307*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (6637*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (7055*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (673*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (6425*CA^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (78157*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (6425*CA^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (299*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (6425*CA^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (12107*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (673*CA^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (6425*CA^3*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (78157*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (6425*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (9337*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (179*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3355*CA^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (69221*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (3355*CA^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (501*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (3355*CA^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (10925*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (179*CA^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3355*CA^3*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (69221*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (3355*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (79921*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (665*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (6319*CA^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (12263*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6319*CA^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (292*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (6319*CA^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (45317*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (665*CA^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (6319*CA^3*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (12263*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (6319*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (70621*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (177*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   779*CA^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (8210*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (779*CA^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (245*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (779*CA^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (41503*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (177*CA^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (779*CA^3*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (32573*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (779*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (62231*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (169*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   765*CA^3*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (29101*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (765*CA^3*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (223*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (765*CA^3*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (37187*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (169*CA^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (765*CA^3*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (28567*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (765*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (13843*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (135*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (4679*CA^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (52483*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (4679*CA^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (753*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (4679*CA^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (17273*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (135*CA^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4679*CA^3*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (50881*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (4679*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   40*CA^3*Pi^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2] - 
   (20*CA^3*Pi^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (20*CA^3*Pi^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/zb + 
   20*CA^3*Pi^2*zb*G[0, 1, 2, 1, zb]*Log[Q2dmu2] - 
   20*CA^3*Pi^2*zb^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2] + 
   3417*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (665*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (6319*CA^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (19827*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (6319*CA^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (292*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (6319*CA^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (24229*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (665*CA^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (6319*CA^3*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (11158*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (6319*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (36265*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (177*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   779*CA^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (17751*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (779*CA^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (245*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (779*CA^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (22865*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (177*CA^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (779*CA^3*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (39649*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (779*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (22885*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (175*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (3065*CA^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2063*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3065*CA^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (479*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (3065*CA^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   846*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (175*CA^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (3065*CA^3*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (25141*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (3065*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (5135*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (141*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (4985*CA^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (15043*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (4985*CA^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (819*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (4985*CA^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (6551*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (141*CA^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4985*CA^3*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (5653*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (4985*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (30125*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (161*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   727*CA^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (13403*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (727*CA^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (211*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (727*CA^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (13717*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (161*CA^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (727*CA^3*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (34529*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (727*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (53995*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (129*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (4295*CA^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3075*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (4295*CA^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (717*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (4295*CA^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (3487*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (129*CA^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (4295*CA^3*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (62011*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (4295*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (15867*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (123*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4197*CA^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1308*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4197*CA^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (651*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (4197*CA^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (1825*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (123*CA^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (4197*CA^3*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (18567*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4197*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (29031*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (99*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (6399*CA^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (19827*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (6399*CA^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1125*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (6399*CA^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (7921*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (99*CA^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (6399*CA^3*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (33897*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (6399*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   40*CA^3*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2] + 
   (20*CA^3*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (20*CA^3*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/zb - 
   20*CA^3*Pi^2*zb*G[1, 1, 2, 1, zb]*Log[Q2dmu2] + 
   20*CA^3*Pi^2*zb^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2] - 
   24*CA^3*Pi^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2] - 
   (12*CA^3*Pi^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CA^3*Pi^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/zb + 
   12*CA^3*Pi^2*zb*G[1, 2, 1, 0, zb]*Log[Q2dmu2] - 
   12*CA^3*Pi^2*zb^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA^3*Pi^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2] + 
   (8*CA^3*Pi^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CA^3*Pi^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/zb - 
   8*CA^3*Pi^2*zb*G[1, 2, 1, 1, zb]*Log[Q2dmu2] + 
   8*CA^3*Pi^2*zb^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2] - 
   (41*CA^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (167*CA^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (253*CA^3*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (167*CA^3*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (41*CA^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (167*CA^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (253*CA^3*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (167*CA^3*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (41*CA^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (167*CA^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (253*CA^3*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (167*CA^3*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (41*CA^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (167*CA^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (253*CA^3*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (167*CA^3*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   7701*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (5913*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   2337*CA^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   5913*CA^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (12951*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (9979*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1486*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (4035*CA^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (9979*CA^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   6101*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (4695*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1406*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   1883*CA^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   4695*CA^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (20533*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (15849*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1171*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (6481*CA^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (15849*CA^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (23339*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (17923*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1354*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (7091*CA^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (17923*CA^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   4922*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (3792*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1130*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1532*CA^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   3792*CA^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4438*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (3418*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1020*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1378*CA^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   3418*CA^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (29829*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (23049*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1695*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (9489*CA^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (23049*CA^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (11329*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (8673*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1328*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (3361*CA^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (8673*CA^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (19163*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (14745*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2219*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (5879*CA^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (14635*CA^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (9159*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3516*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2137*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (2763*CA^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (6977*CA^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (31191*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (24063*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (900*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (9699*CA^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (23667*CA^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (16079*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (12377*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1871*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (4913*CA^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (12157*CA^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (27277*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (21125*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (783*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (8653*CA^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (20509*CA^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (24433*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (18937*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (702*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (7765*CA^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (18277*CA^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (41575*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (32443*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2355*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (13747*CA^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (30859*CA^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   5364*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (7573*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1328*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (4023*CA^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (20635*CA^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (18129*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (12853*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2219*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (1779*CA^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (8731*CA^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (8647*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (6097*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2137*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (3233*CA^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (16737*CA^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (29417*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (20829*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (900*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (5735*CA^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (28463*CA^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (16759*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (11749*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1048*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   739*CA^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   4062*CA^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (28649*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (20193*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1773*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (5327*CA^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (27695*CA^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (26405*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (18501*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1647*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (4667*CA^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (25739*CA^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (45447*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (32043*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2805*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (8511*CA^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (44055*CA^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (14335*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (9835*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1799*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   547*CA^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   3699*CA^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (24387*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (16839*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (756*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (3993*CA^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (25089*CA^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (23521*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (16113*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1479*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (3535*CA^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (24319*CA^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (40639*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (28035*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2529*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (6559*CA^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (41719*CA^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (20145*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (13677*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (633*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (2847*CA^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (21399*CA^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (34683*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (23751*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2151*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (5379*CA^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (36555*CA^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (31237*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (21177*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1953*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (4429*CA^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (33541*CA^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (54785*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (37557*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (3375*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (8693*CA^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (58061*CA^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   53*CA^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (45*CA^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (12*CA^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   23*CA^3*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   23*CA^3*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   53*CA^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (45*CA^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CA^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   23*CA^3*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   23*CA^3*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (159*CA^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (135*CA^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (18*CA^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (69*CA^3*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (69*CA^3*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (159*CA^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (135*CA^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (18*CA^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (69*CA^3*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (69*CA^3*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   63*CA^3*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (99*CA^3*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   117*CA^3*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   99*CA^3*zb^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   56*CA^3*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (88*CA^3*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   104*CA^3*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   88*CA^3*zb^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   56*CA^3*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (88*CA^3*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   104*CA^3*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   88*CA^3*zb^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   49*CA^3*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (77*CA^3*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   91*CA^3*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   77*CA^3*zb^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (161*CA^3*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (253*CA^3*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (299*CA^3*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (253*CA^3*zb^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   70*CA^3*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (110*CA^3*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   130*CA^3*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   110*CA^3*zb^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (147*CA^3*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (231*CA^3*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (273*CA^3*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (231*CA^3*zb^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   63*CA^3*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (99*CA^3*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   117*CA^3*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   99*CA^3*zb^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   18000*CA^3*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (9000*CA^3*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   9000*CA^3*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   9000*CA^3*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   14984*CA^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (7492*CA^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7492*CA^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   7492*CA^3*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   7492*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   14104*CA^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (7052*CA^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7052*CA^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   7052*CA^3*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   7052*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   11700*CA^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (5850*CA^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5850*CA^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   5850*CA^3*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   5850*CA^3*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   13472*CA^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (6736*CA^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6736*CA^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   6736*CA^3*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   6736*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   11200*CA^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (5600*CA^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5600*CA^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   5600*CA^3*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   5600*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   10064*CA^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (5032*CA^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5032*CA^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   5032*CA^3*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   5032*CA^3*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8274*CA^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4137*CA^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4137*CA^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4137*CA^3*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4137*CA^3*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   13060*CA^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (6530*CA^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6530*CA^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   6530*CA^3*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6530*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   10874*CA^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (5437*CA^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5437*CA^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   5437*CA^3*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   5437*CA^3*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   10378*CA^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (5189*CA^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5189*CA^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   5189*CA^3*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   5189*CA^3*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8652*CA^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (4326*CA^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4326*CA^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4326*CA^3*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4326*CA^3*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   9054*CA^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (4527*CA^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4527*CA^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   4527*CA^3*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   4527*CA^3*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   7500*CA^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (3750*CA^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3750*CA^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   3750*CA^3*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   3750*CA^3*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   6672*CA^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (3336*CA^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3336*CA^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   3336*CA^3*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   3336*CA^3*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   5481*CA^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (5481*CA^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5481*CA^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (5481*CA^3*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (5481*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   12854*CA^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (6427*CA^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6427*CA^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   6427*CA^3*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6427*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   10711*CA^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (10711*CA^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (10711*CA^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (10711*CA^3*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (10711*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   10217*CA^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (10217*CA^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (10217*CA^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (10217*CA^3*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (10217*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   8523*CA^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8523*CA^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8523*CA^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (8523*CA^3*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8523*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   9895*CA^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (9895*CA^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9895*CA^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (9895*CA^3*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9895*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   8283*CA^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (8283*CA^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8283*CA^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (8283*CA^3*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (8283*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   7611*CA^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7611*CA^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (7611*CA^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (7611*CA^3*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7611*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   6354*CA^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (3177*CA^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3177*CA^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   3177*CA^3*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   3177*CA^3*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8477*CA^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (8477*CA^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (8477*CA^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (8477*CA^3*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (8477*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   7059*CA^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (7059*CA^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (7059*CA^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (7059*CA^3*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (7059*CA^3*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   6807*CA^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (6807*CA^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (6807*CA^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (6807*CA^3*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (6807*CA^3*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   5712*CA^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (2856*CA^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2856*CA^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2856*CA^3*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2856*CA^3*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   5811*CA^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (5811*CA^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (5811*CA^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (5811*CA^3*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (5811*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   4842*CA^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (2421*CA^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2421*CA^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   2421*CA^3*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2421*CA^3*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   4344*CA^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (2172*CA^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2172*CA^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   2172*CA^3*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2172*CA^3*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7257*CA^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7257*CA^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (7257*CA^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (7257*CA^3*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (7257*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   96*CA^3*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (48*CA^3*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (48*CA^3*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   48*CA^3*zb*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   48*CA^3*zb^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   96*CA^3*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (48*CA^3*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (48*CA^3*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   48*CA^3*zb*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   48*CA^3*zb^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   144*CA^3*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (72*CA^3*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (72*CA^3*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   72*CA^3*zb*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   72*CA^3*zb^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   144*CA^3*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (72*CA^3*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (72*CA^3*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   72*CA^3*zb*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   72*CA^3*zb^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   12854*CA^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (6427*CA^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6427*CA^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   6427*CA^3*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6427*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   10711*CA^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (10711*CA^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (10711*CA^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (10711*CA^3*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (10711*CA^3*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   10217*CA^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (10217*CA^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (10217*CA^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (10217*CA^3*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (10217*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   8523*CA^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8523*CA^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8523*CA^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (8523*CA^3*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8523*CA^3*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   9895*CA^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (9895*CA^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9895*CA^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (9895*CA^3*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9895*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   8265*CA^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (8265*CA^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8265*CA^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (8265*CA^3*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (8265*CA^3*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   7575*CA^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7575*CA^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (7575*CA^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (7575*CA^3*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7575*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   6300*CA^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (3150*CA^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3150*CA^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   3150*CA^3*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   3150*CA^3*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   9734*CA^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (4867*CA^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4867*CA^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   4867*CA^3*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   4867*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   8166*CA^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (4083*CA^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4083*CA^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4083*CA^3*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4083*CA^3*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   7908*CA^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (3954*CA^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3954*CA^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   3954*CA^3*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   3954*CA^3*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   6681*CA^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (6681*CA^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (6681*CA^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (6681*CA^3*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (6681*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   7098*CA^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (3549*CA^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3549*CA^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   3549*CA^3*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   3549*CA^3*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   5967*CA^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (5967*CA^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5967*CA^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (5967*CA^3*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (5967*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   5451*CA^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (5451*CA^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5451*CA^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (5451*CA^3*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (5451*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (9183*CA^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (9183*CA^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (9183*CA^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (9183*CA^3*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (9183*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   8237*CA^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (8237*CA^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (8237*CA^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (8237*CA^3*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (8237*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   6879*CA^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (6879*CA^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (6879*CA^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (6879*CA^3*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (6879*CA^3*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   6639*CA^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (6639*CA^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (6639*CA^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (6639*CA^3*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (6639*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   5586*CA^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (2793*CA^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2793*CA^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2793*CA^3*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2793*CA^3*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   6522*CA^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (3261*CA^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3261*CA^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   3261*CA^3*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   3261*CA^3*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   5517*CA^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (5517*CA^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5517*CA^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (5517*CA^3*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (5517*CA^3*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   5151*CA^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (5151*CA^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5151*CA^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (5151*CA^3*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (5151*CA^3*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (8775*CA^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8775*CA^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (8775*CA^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (8775*CA^3*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (8775*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   5397*CA^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (5397*CA^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (5397*CA^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (5397*CA^3*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (5397*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   4536*CA^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (2268*CA^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2268*CA^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   2268*CA^3*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2268*CA^3*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4437*CA^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (4437*CA^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (4437*CA^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (4437*CA^3*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (4437*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7587*CA^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7587*CA^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (7587*CA^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (7587*CA^3*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (7587*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   3798*CA^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1899*CA^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1899*CA^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1899*CA^3*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1899*CA^3*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (6453*CA^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (6453*CA^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6453*CA^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (6453*CA^3*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (6453*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (5859*CA^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (5859*CA^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5859*CA^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (5859*CA^3*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (5859*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (10125*CA^3*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (10125*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   96*CA^3*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (48*CA^3*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (48*CA^3*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   48*CA^3*zb*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   48*CA^3*zb^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   96*CA^3*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (48*CA^3*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (48*CA^3*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   48*CA^3*zb*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   48*CA^3*zb^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   144*CA^3*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (72*CA^3*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (72*CA^3*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   72*CA^3*zb*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   72*CA^3*zb^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   144*CA^3*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (72*CA^3*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (72*CA^3*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   72*CA^3*zb*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   72*CA^3*zb^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   216*CA^3*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (108*CA^3*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (108*CA^3*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   108*CA^3*zb*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   108*CA^3*zb^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   192*CA^3*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (96*CA^3*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (96*CA^3*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   96*CA^3*zb*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   96*CA^3*zb^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   192*CA^3*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (96*CA^3*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (96*CA^3*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   96*CA^3*zb*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   96*CA^3*zb^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   168*CA^3*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (84*CA^3*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (84*CA^3*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   84*CA^3*zb*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   84*CA^3*zb^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   276*CA^3*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (138*CA^3*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (138*CA^3*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   138*CA^3*zb*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   138*CA^3*zb^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   240*CA^3*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (120*CA^3*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (120*CA^3*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   120*CA^3*zb*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   120*CA^3*zb^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   252*CA^3*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (126*CA^3*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (126*CA^3*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   126*CA^3*zb*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   126*CA^3*zb^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   216*CA^3*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (108*CA^3*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (108*CA^3*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   108*CA^3*zb*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   108*CA^3*zb^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (2456513*CA^3*Log[Q2dmu2]^2)/3456 - (14795*CA^2*nf*Log[Q2dmu2]^2)/3456 + 
   (133*CA*nf^2*Log[Q2dmu2]^2)/576 - (92485*CA^3*Pi^2*Log[Q2dmu2]^2)/576 - 
   (647*CA^2*nf*Pi^2*Log[Q2dmu2]^2)/576 + (55577*CA^3*Pi^4*Log[Q2dmu2]^2)/
    10240 + (83331*CA^3*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (21041*CA^2*nf*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
   (133*CA*nf^2*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (3665*CA^3*Pi^2*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (113*CA^2*nf*Pi^2*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (40213*CA^3*Pi^4*Log[Q2dmu2]^2)/(10240*(-1 + zb)) + 
   (1435213*CA^3*zb*Log[Q2dmu2]^2)/3456 - (11419*CA^2*nf*zb*Log[Q2dmu2]^2)/
    3456 + (5*CA*nf^2*zb*Log[Q2dmu2]^2)/192 - 
   (47387*CA^3*Pi^2*zb*Log[Q2dmu2]^2)/576 + 
   (295*CA^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/288 + 
   (1897*CA^3*Pi^4*zb*Log[Q2dmu2]^2)/2048 + (45693*CA^3*zb^2*Log[Q2dmu2]^2)/
    64 - (175*CA^2*nf*zb^2*Log[Q2dmu2]^2)/16 - (CA*nf^2*zb^2*Log[Q2dmu2]^2)/
    192 - (58969*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2)/384 + 
   (43*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/128 + 
   (40213*CA^3*Pi^4*zb^2*Log[Q2dmu2]^2)/10240 + 
   (547*CA^3*del[zb]*Log[Q2dmu2]^2)/8 - 
   (1561*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/192 + 
   (3029*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^2)/7680 - 
   (84281*CA^3*Pi^6*del[zb]*Log[Q2dmu2]^2)/645120 - 
   (385045*CA^3*G[0, zb]*Log[Q2dmu2]^2)/576 - 
   (3575*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/576 - 
   (CA*nf^2*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (8369*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (53*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/48 - 
   (6777*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/640 - 
   (39469*CA^3*G[0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (2131*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (CA*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (15323*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (6777*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(1280*(-1 + zb)) - 
   (250589*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/576 + 
   (4361*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/576 + 
   (727*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (53*CA^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (6777*CA^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/1280 - 
   (5359*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (47*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (15323*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (6777*CA^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/1280 + 
   (387457*CA^3*G[1, zb]*Log[Q2dmu2]^2)/576 + 
   (1733*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/576 + 
   (CA*nf^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (51695*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/384 - 
   (51*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (4511*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/768 + 
   (123203*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (2033*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (CA*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (15221*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (4511*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(1536*(-1 + zb)) - 
   (651*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) - 
   (4511*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(1536*zb) + 
   (272537*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/576 - 
   (2243*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/576 - 
   (25595*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/384 + 
   (51*CA^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (4511*CA^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/1536 + 
   (22051*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (27*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (48875*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/384 + 
   (4511*CA^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/1536 + 
   (84485*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (1315*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (15751*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (26415*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (151*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (11731*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (52345*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (1165*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (3691*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (7019*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (9*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (11731*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (79859*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (983*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/96 + 
   (22905*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (76003*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (137*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (17189*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (417*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (17497*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (845*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/96 + 
   (5757*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (40217*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (39*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (17189*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (77533*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (911*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (22655*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (20399*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (137*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (16771*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (417*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (30755*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (773*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (5255*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (14461*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (21*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (17695*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1611*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (109*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (34451*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (10299*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (33*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (25263*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (663*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (2133*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (673*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (11*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (7871*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (28943*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (93*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (28871*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (35*CA^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (55*CA^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (65*CA^3*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (55*CA^3*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (21461*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (103*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (2103*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (19579*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (2103*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (11667*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (103*CA^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2103*CA^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (19579*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2103*CA^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (4765*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (163*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2987*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (17507*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (2987*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (2987*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (1347*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (163*CA^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2987*CA^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (17507*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2987*CA^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (17763*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (161*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2929*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1016*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2929*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (2929*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (9943*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (161*CA^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2929*CA^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   1016*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (2929*CA^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   1006*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (129*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4455*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (14815*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (4455*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (4455*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   583*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (129*CA^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (4455*CA^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (14815*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4455*CA^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (9013*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (161*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2929*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (13383*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (2929*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (2929*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (5739*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (161*CA^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2929*CA^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (9563*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2929*CA^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (16357*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (129*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4347*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3069*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (4347*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (4347*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   349*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (129*CA^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (4347*CA^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (17485*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4347*CA^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (14775*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (123*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4197*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (654*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (4197*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (4197*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   264*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (123*CA^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (4197*CA^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (16341*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4197*CA^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (27471*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (99*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (6399*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (19827*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (6399*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (6399*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (8721*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (99*CA^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (6399*CA^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (30513*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (6399*CA^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   15*CA^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2 - 
   (15*CA^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (15*CA^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (15*CA^3*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (15*CA^3*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (9453*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (7185*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (2649*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (7185*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (15927*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (12171*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (4659*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (12171*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   1887*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (2877*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (1083*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (2877*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (25653*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (19641*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (7617*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (19641*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (14565*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (11061*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (438*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (4053*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (11061*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (24837*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (18981*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (7233*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (18849*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (22569*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (17265*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (6585*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (17001*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (38751*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (29859*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (11859*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (29067*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (13839*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (9741*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (438*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (609*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   1626*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (23571*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (16671*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (4401*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (22281*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (22713*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (15945*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (3939*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (21555*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (39327*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (27747*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (7215*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (37383*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (19881*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (13677*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (2979*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (19947*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (34299*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (23751*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (5571*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (34443*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (30885*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (21177*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (4605*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (31605*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (54273*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (37557*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (8949*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (55245*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (21*CA^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (33*CA^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (39*CA^3*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (33*CA^3*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (21*CA^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (33*CA^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (39*CA^3*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (33*CA^3*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (63*CA^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (99*CA^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (117*CA^3*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (99*CA^3*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (63*CA^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (99*CA^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (117*CA^3*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (99*CA^3*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   5364*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (2682*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   2682*CA^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   2682*CA^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4458*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (2229*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2229*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2229*CA^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   2229*CA^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4218*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (2109*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2109*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2109*CA^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   2109*CA^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   3513*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (3513*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3513*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (3513*CA^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3513*CA^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   4062*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (2031*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2031*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2031*CA^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   2031*CA^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   3390*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (1695*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1695*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   1695*CA^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   1695*CA^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   3060*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (1530*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1530*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   1530*CA^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   1530*CA^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (5085*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (5085*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (5085*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (5085*CA^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (5085*CA^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   3984*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1992*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1992*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   1992*CA^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   1992*CA^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (6657*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (6657*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (6657*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (6657*CA^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (6657*CA^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (6411*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (6411*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (6411*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (6411*CA^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (6411*CA^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   2700*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (1350*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1350*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   1350*CA^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   1350*CA^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (5613*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (5613*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (5613*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (5613*CA^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5613*CA^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   2349*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (2349*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (2349*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (2349*CA^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (2349*CA^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   2106*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (1053*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1053*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   1053*CA^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   1053*CA^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (7065*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7065*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (7065*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (7065*CA^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7065*CA^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   3984*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1992*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1992*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   1992*CA^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   1992*CA^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (6657*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (6657*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (6657*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (6657*CA^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (6657*CA^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (6411*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (6411*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (6411*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (6411*CA^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (6411*CA^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   2700*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (1350*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1350*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   1350*CA^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   1350*CA^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   3144*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1572*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1572*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   1572*CA^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   1572*CA^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (5319*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (5319*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (5319*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (5319*CA^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (5319*CA^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (4941*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (4941*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (4941*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (4941*CA^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (4941*CA^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (8415*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (8415*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (8415*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (8415*CA^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (8415*CA^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (5397*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (5397*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (5397*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (5397*CA^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5397*CA^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   2268*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1134*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1134*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   1134*CA^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   1134*CA^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4437*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (4437*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (4437*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (4437*CA^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (4437*CA^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7587*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7587*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (7587*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (7587*CA^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7587*CA^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   1899*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1899*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1899*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (1899*CA^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1899*CA^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (6453*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (6453*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (6453*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (6453*CA^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (6453*CA^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (5859*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5859*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (5859*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (5859*CA^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (5859*CA^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (10125*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (10125*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (10125*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (10125*CA^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (10125*CA^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   36*CA^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (18*CA^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (18*CA^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   18*CA^3*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   18*CA^3*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   36*CA^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (18*CA^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (18*CA^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   18*CA^3*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   18*CA^3*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   54*CA^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (27*CA^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (27*CA^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   27*CA^3*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   27*CA^3*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   54*CA^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (27*CA^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (27*CA^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   27*CA^3*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   27*CA^3*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (148031*CA^3*Log[Q2dmu2]^3)/576 - (679*CA^2*nf*Log[Q2dmu2]^3)/576 - 
   (CA*nf^2*Log[Q2dmu2]^3)/48 + (16927*CA^3*Pi^2*Log[Q2dmu2]^3)/384 + 
   (29*CA^2*nf*Pi^2*Log[Q2dmu2]^3)/96 - (3841*CA^3*Pi^4*Log[Q2dmu2]^3)/1280 - 
   (45017*CA^3*Log[Q2dmu2]^3)/(192*(-1 + zb)) + (241*CA^2*nf*Log[Q2dmu2]^3)/
    (64*(-1 + zb)) - (CA*nf^2*Log[Q2dmu2]^3)/(48*(-1 + zb)) + 
   (5131*CA^3*Pi^2*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (3841*CA^3*Pi^4*Log[Q2dmu2]^3)/(2560*(-1 + zb)) - 
   (64519*CA^3*zb*Log[Q2dmu2]^3)/576 + (985*CA^2*nf*zb*Log[Q2dmu2]^3)/576 + 
   (8567*CA^3*Pi^2*zb*Log[Q2dmu2]^3)/384 - (29*CA^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/
    96 + (3841*CA^3*Pi^4*zb*Log[Q2dmu2]^3)/2560 - 
   (7817*CA^3*zb^2*Log[Q2dmu2]^3)/32 + (9*CA^2*nf*zb^2*Log[Q2dmu2]^3)/4 + 
   (5131*CA^3*Pi^2*zb^2*Log[Q2dmu2]^3)/128 - 
   (3841*CA^3*Pi^4*zb^2*Log[Q2dmu2]^3)/2560 - 
   (937*CA^3*del[zb]*Log[Q2dmu2]^3)/32 + 
   (1151*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3)/384 - 
   (3029*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^3)/7680 + 
   (22951*CA^3*G[0, zb]*Log[Q2dmu2]^3)/96 + 
   (335*CA^2*nf*G[0, zb]*Log[Q2dmu2]^3)/96 - 
   (7741*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/128 + 
   (7025*CA^3*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (47*CA^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (5713*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (11879*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3)/96 - 
   (305*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/96 - 
   (1657*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 + 
   (3651*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (3*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (5713*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (2771*CA^3*G[1, zb]*Log[Q2dmu2]^3)/12 - 
   (121*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/48 + 
   (11521*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/256 - 
   (3473*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (11*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (8533*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(256*(-1 + zb)) + 
   (273*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (739*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(64*zb) - 
   (6535*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3)/48 + 
   (53*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/24 + 
   (2605*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/256 - 
   (7217*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (27*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (8709*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/256 - 
   (4933*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (13*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (1005*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (4445*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (1005*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (2547*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (13*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (1005*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (4445*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (1005*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (4457*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (41*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (1015*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (1429*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*zb) + 
   (2457*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (41*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (1429*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (1015*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (1429*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (4401*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (41*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (873*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (1429*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*zb) + 
   106*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3 - 
   (41*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (1429*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (4427*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (1429*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (8317*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (33*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (2133*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (6609*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (2133*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (2133*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*zb) - 
   (3367*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (33*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (2133*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (8479*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (2133*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (4167*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (3123*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (1035*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (3123*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (7029*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (5313*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (1881*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (5313*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (6735*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (5067*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (1731*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (5067*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (11613*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (8793*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (3153*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (8793*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (6435*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (4539*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (1089*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (5793*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (11097*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (7869*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (2025*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (10113*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (10119*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (7059*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (1623*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (9567*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (17835*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (12519*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (3111*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (17007*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   1134*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (567*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   567*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   567*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (939*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (939*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (897*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (897*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (1503*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (1503*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   876*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (438*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (438*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/zb - 
   438*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   438*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (735*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (735*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (669*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (669*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (2259*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (2259*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   876*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (438*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (438*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/zb - 
   438*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   438*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (735*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (735*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (1437*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (1437*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (2457*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (2457*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (633*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (633*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (2151*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (2151*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (1953*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (1953*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (3375*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (3375*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (517*CA^3*Log[Q2dmu2]^4)/8 + (11*CA^2*nf*Log[Q2dmu2]^4)/16 - 
   (12177*CA^3*Pi^2*Log[Q2dmu2]^4)/1024 + (3751*CA^3*Log[Q2dmu2]^4)/
    (64*(-1 + zb)) - (3*CA^2*nf*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (8877*CA^3*Pi^2*Log[Q2dmu2]^4)/(1024*(-1 + zb)) + 
   (843*CA^3*zb*Log[Q2dmu2]^4)/32 - (41*CA^2*nf*zb*Log[Q2dmu2]^4)/64 - 
   (2277*CA^3*Pi^2*zb*Log[Q2dmu2]^4)/1024 + (7535*CA^3*zb^2*Log[Q2dmu2]^4)/
    128 - (27*CA^2*nf*zb^2*Log[Q2dmu2]^4)/128 - 
   (8877*CA^3*Pi^2*zb^2*Log[Q2dmu2]^4)/1024 + 
   (555*CA^3*del[zb]*Log[Q2dmu2]^4)/64 - 
   (247*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^4)/256 + 
   (3029*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^4)/10240 - 
   (249*CA^3*G[0, zb]*Log[Q2dmu2]^4)/4 - (21*CA^2*nf*G[0, zb]*Log[Q2dmu2]^4)/
    32 + (1521*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/64 - 
   (885*CA^3*G[0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (1521*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (477*CA^3*zb*G[0, zb]*Log[Q2dmu2]^4)/16 + 
   (21*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
   (1521*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (885*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/16 + 
   (1521*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (7341*CA^3*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (33*CA^2*nf*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (2217*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (6633*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (2217*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (387*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) + 
   (2217*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(256*zb) + 
   (3909*CA^3*zb*G[1, zb]*Log[Q2dmu2]^4)/128 - 
   (33*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (2217*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (6633*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/128 - 
   (2217*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (6111*CA^3*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (4491*CA^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (1251*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (4491*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (10305*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (7677*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (657*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) - 
   (2421*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (7677*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (9927*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (7083*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (657*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) - 
   (1719*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (8271*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (17451*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (12519*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (1125*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*zb) + 
   (3303*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (14895*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/256 - 
   (783*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (783*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (783*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (783*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (1287*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (1287*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (1287*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (1287*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (1287*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (1251*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (1251*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (1251*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (1251*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (1251*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (2115*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (2115*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (2115*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (2115*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (2115*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (1251*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (1251*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (1251*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (1251*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (1251*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (2115*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (2115*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (2115*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (2115*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (2115*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (1953*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (1953*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (1953*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (1953*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (1953*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (3375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (3375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (3375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
   (3375*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (3375*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (7839*CA^3*Log[Q2dmu2]^5)/640 - (9*CA^2*nf*Log[Q2dmu2]^5)/80 + 
   (495*CA^3*Pi^2*Log[Q2dmu2]^5)/128 - (1377*CA^3*Log[Q2dmu2]^5)/
    (128*(-1 + zb)) + (495*CA^3*Pi^2*Log[Q2dmu2]^5)/(256*(-1 + zb)) - 
   (3447*CA^3*zb*Log[Q2dmu2]^5)/640 + (9*CA^2*nf*zb*Log[Q2dmu2]^5)/80 - 
   (495*CA^3*Pi^2*zb*Log[Q2dmu2]^5)/256 - (1377*CA^3*zb^2*Log[Q2dmu2]^5)/
    128 + (495*CA^3*Pi^2*zb^2*Log[Q2dmu2]^5)/256 - 
   (1143*CA^3*del[zb]*Log[Q2dmu2]^5)/640 + 
   (741*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^5)/1280 + 
   (10287*CA^3*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (7371*CA^3*G[0, zb]*Log[Q2dmu2]^5)/(640*(-1 + zb)) + 
   (1539*CA^3*zb*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (7371*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^5)/640 - 
   (17307*CA^3*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (12663*CA^3*G[1, zb]*Log[Q2dmu2]^5)/(1280*(-1 + zb)) + 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^5)/(320*zb) - 
   (675*CA^3*zb*G[1, zb]*Log[Q2dmu2]^5)/256 - 
   (12663*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (243*CA^3*G[0, 0, zb]*Log[Q2dmu2]^5)/8 - 
   (243*CA^3*G[0, 0, zb]*Log[Q2dmu2]^5)/(16*(-1 + zb)) + 
   (243*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/16 - 
   (243*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5)/16 + 
   (1971*CA^3*G[0, 1, zb]*Log[Q2dmu2]^5)/80 + 
   (1971*CA^3*G[0, 1, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (1971*CA^3*G[0, 1, zb]*Log[Q2dmu2]^5)/(160*zb) - 
   (1971*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/160 + 
   (1971*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/160 + 
   (1971*CA^3*G[1, 0, zb]*Log[Q2dmu2]^5)/80 + 
   (1971*CA^3*G[1, 0, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (1971*CA^3*G[1, 0, zb]*Log[Q2dmu2]^5)/(160*zb) - 
   (1971*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/160 + 
   (1971*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/160 - 
   (675*CA^3*G[1, 1, zb]*Log[Q2dmu2]^5)/32 - 
   (675*CA^3*G[1, 1, zb]*Log[Q2dmu2]^5)/(64*(-1 + zb)) + 
   (675*CA^3*G[1, 1, zb]*Log[Q2dmu2]^5)/(64*zb) + 
   (675*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/64 - 
   (675*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/64 + 
   (6777*CA^3*Log[Q2dmu2]^6)/2560 + (945*CA^3*Log[Q2dmu2]^6)/
    (512*(-1 + zb)) + (621*CA^3*zb*Log[Q2dmu2]^6)/2560 + 
   (945*CA^3*zb^2*Log[Q2dmu2]^6)/512 + (207*CA^3*del[zb]*Log[Q2dmu2]^6)/640 - 
   (741*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^6)/2560 - 
   (729*CA^3*G[0, zb]*Log[Q2dmu2]^6)/160 - (729*CA^3*G[0, zb]*Log[Q2dmu2]^6)/
    (320*(-1 + zb)) + (729*CA^3*zb*G[0, zb]*Log[Q2dmu2]^6)/320 - 
   (729*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^6)/320 + 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^6)/320 + 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^6)/(640*(-1 + zb)) - 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^6)/(640*zb) - 
   (1161*CA^3*zb*G[1, zb]*Log[Q2dmu2]^6)/640 + 
   (1161*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^6)/640 - (1539*CA^3*Log[Q2dmu2]^7)/
    2240 - (1539*CA^3*Log[Q2dmu2]^7)/(4480*(-1 + zb)) + 
   (1539*CA^3*zb*Log[Q2dmu2]^7)/4480 - (1539*CA^3*zb^2*Log[Q2dmu2]^7)/4480 - 
   (621*CA^3*del[zb]*Log[Q2dmu2]^7)/4480 + (1863*CA^3*del[zb]*Log[Q2dmu2]^8)/
    35840 - (1813*CA^3*PlusD[zb, 0])/24 + (3773*CA^3*Pi^2*PlusD[zb, 0])/288 - 
   (8587*CA^3*Pi^4*PlusD[zb, 0])/11520 + (166309*CA^3*Pi^6*PlusD[zb, 0])/
    967680 + (811*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/8 - 
   (1547*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/96 + 
   (3841*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/3840 - 
   (166309*CA^3*Pi^6*Log[Q2dmu2]*PlusD[zb, 0])/322560 - 
   (1047*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + 
   (593*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 - 
   (3841*CA^3*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/2560 + 
   (417*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/16 - 
   (275*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/64 + 
   (3841*CA^3*Pi^4*Log[Q2dmu2]^3*PlusD[zb, 0])/2560 - 
   (441*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0])/64 + 
   (825*CA^3*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/256 + 
   (513*CA^3*Log[Q2dmu2]^5*PlusD[zb, 0])/320 - 
   (495*CA^3*Pi^2*Log[Q2dmu2]^5*PlusD[zb, 0])/256 - 
   (513*CA^3*Log[Q2dmu2]^6*PlusD[zb, 0])/640 + 
   (1539*CA^3*Log[Q2dmu2]^7*PlusD[zb, 0])/4480 + (325*CA^3*PlusD[zb, 1])/4 - 
   (857*CA^3*Pi^2*PlusD[zb, 1])/48 + (753*CA^3*Pi^4*PlusD[zb, 1])/640 - 
   (491741*CA^3*Pi^6*PlusD[zb, 1])/483840 - 
   (423*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
   (341*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/16 - 
   (2259*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/640 + 
   (513*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - 
   (507*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/32 + 
   (6777*CA^3*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 1])/1280 - 
   (189*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1])/8 + 
   (507*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/32 + 
   (243*CA^3*Log[Q2dmu2]^4*PlusD[zb, 1])/32 - 
   (1521*CA^3*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 1])/128 - 
   (729*CA^3*Log[Q2dmu2]^5*PlusD[zb, 1])/160 + 
   (729*CA^3*Log[Q2dmu2]^6*PlusD[zb, 1])/320 - (191*CA^3*PlusD[zb, 2])/4 + 
   (213*CA^3*Pi^2*PlusD[zb, 2])/16 - (3509*CA^3*Pi^4*PlusD[zb, 2])/1920 + 
   (237*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/4 - 
   (335*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/16 + 
   (3509*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 2])/640 - 
   (279*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2])/8 + 
   (1005*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/32 + 
   (135*CA^3*Log[Q2dmu2]^3*PlusD[zb, 2])/8 - 
   (1005*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 2])/32 - 
   (405*CA^3*Log[Q2dmu2]^4*PlusD[zb, 2])/32 + 
   (243*CA^3*Log[Q2dmu2]^5*PlusD[zb, 2])/32 + (125*CA^3*PlusD[zb, 3])/6 - 
   (701*CA^3*Pi^2*PlusD[zb, 3])/72 + (3887*CA^3*Pi^4*PlusD[zb, 3])/2880 - 
   (53*CA^3*Log[Q2dmu2]*PlusD[zb, 3])/2 + 
   (701*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/24 + 
   (87*CA^3*Log[Q2dmu2]^2*PlusD[zb, 3])/4 - 
   (701*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 3])/16 - 
   (87*CA^3*Log[Q2dmu2]^3*PlusD[zb, 3])/4 + 
   (261*CA^3*Log[Q2dmu2]^4*PlusD[zb, 3])/16 - (103*CA^3*PlusD[zb, 4])/12 + 
   (1535*CA^3*Pi^2*PlusD[zb, 4])/144 + (63*CA^3*Log[Q2dmu2]*PlusD[zb, 4])/4 - 
   (1535*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 4])/48 - 
   (189*CA^3*Log[Q2dmu2]^2*PlusD[zb, 4])/8 + 
   (189*CA^3*Log[Q2dmu2]^3*PlusD[zb, 4])/8 + (149*CA^3*PlusD[zb, 5])/30 - 
   (3509*CA^3*Pi^2*PlusD[zb, 5])/360 - (149*CA^3*Log[Q2dmu2]*PlusD[zb, 5])/
    10 + (447*CA^3*Log[Q2dmu2]^2*PlusD[zb, 5])/20 - 
   (25*CA^3*PlusD[zb, 6])/6 + (25*CA^3*Log[Q2dmu2]*PlusD[zb, 6])/2 + 
   (989*CA^3*PlusD[zb, 7])/315 - (994063*CA^3*Zeta[3])/864 - 
   (19661*CA^2*nf*Zeta[3])/2592 - (17*CA*nf^2*Zeta[3])/216 + 
   (395405*CA^3*Pi^2*Zeta[3])/1728 + (547*CA^2*nf*Pi^2*Zeta[3])/432 - 
   (42527*CA^3*Pi^4*Zeta[3])/5760 - (2860673*CA^3*Zeta[3])/(2592*(-1 + zb)) + 
   (355*CA^2*nf*Zeta[3])/(32*(-1 + zb)) - (17*CA*nf^2*Zeta[3])/
    (216*(-1 + zb)) + (121369*CA^3*Pi^2*Zeta[3])/(576*(-1 + zb)) - 
   (42527*CA^3*Pi^4*Zeta[3])/(11520*(-1 + zb)) - (2092909*CA^3*zb*Zeta[3])/
    2592 + (20579*CA^2*nf*zb*Zeta[3])/2592 + (210865*CA^3*Pi^2*zb*Zeta[3])/
    1728 - (547*CA^2*nf*Pi^2*zb*Zeta[3])/432 + (42527*CA^3*Pi^4*zb*Zeta[3])/
    11520 - (1524403*CA^3*zb^2*Zeta[3])/1296 + (53*CA^2*nf*zb^2*Zeta[3])/9 + 
   (121369*CA^3*Pi^2*zb^2*Zeta[3])/576 - (42527*CA^3*Pi^4*zb^2*Zeta[3])/
    11520 + (CA^3*zb^3*Zeta[3])/8 + (CA^2*nf*zb^3*Zeta[3])/24 - 
   (8123*CA^3*del[zb]*Zeta[3])/144 + (17257*CA^3*Pi^2*del[zb]*Zeta[3])/1728 - 
   (23363*CA^3*Pi^4*del[zb]*Zeta[3])/17280 + (218423*CA^3*G[0, zb]*Zeta[3])/
    144 + (7189*CA^2*nf*G[0, zb]*Zeta[3])/432 - 
   (189583*CA^3*Pi^2*G[0, zb]*Zeta[3])/576 + (629353*CA^3*G[0, zb]*Zeta[3])/
    (432*(-1 + zb)) - (709*CA^2*nf*G[0, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (142603*CA^3*Pi^2*G[0, zb]*Zeta[3])/(576*(-1 + zb)) + 
   (426389*CA^3*zb*G[0, zb]*Zeta[3])/432 - (6139*CA^2*nf*zb*G[0, zb]*Zeta[3])/
    432 - (48643*CA^3*Pi^2*zb*G[0, zb]*Zeta[3])/576 + 
   (331379*CA^3*zb^2*G[0, zb]*Zeta[3])/216 - 
   (7*CA^2*nf*zb^2*G[0, zb]*Zeta[3])/3 - 
   (142603*CA^3*Pi^2*zb^2*G[0, zb]*Zeta[3])/576 + 
   (CA^3*zb^3*G[0, zb]*Zeta[3])/6 - (CA^3*zb^4*G[0, zb]*Zeta[3])/6 - 
   (128159*CA^3*G[1, zb]*Zeta[3])/108 - (611*CA^2*nf*G[1, zb]*Zeta[3])/54 + 
   (29019*CA^3*Pi^2*G[1, zb]*Zeta[3])/128 + (12*CA^3*G[1, zb]*Zeta[3])/
    (-2 + zb) - (69373*CA^3*G[1, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (311*CA^2*nf*G[1, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (193679*CA^3*Pi^2*G[1, zb]*Zeta[3])/(1152*(-1 + zb)) + 
   (1337*CA^3*G[1, zb]*Zeta[3])/(24*zb) - (16121*CA^3*Pi^2*G[1, zb]*Zeta[3])/
    (288*zb) - (105773*CA^3*zb*G[1, zb]*Zeta[3])/216 + 
   (1955*CA^2*nf*zb*G[1, zb]*Zeta[3])/216 + 
   (7023*CA^3*Pi^2*zb*G[1, zb]*Zeta[3])/128 - 
   (21951*CA^3*zb^2*G[1, zb]*Zeta[3])/16 + 
   (121*CA^2*nf*zb^2*G[1, zb]*Zeta[3])/48 + 
   (210223*CA^3*Pi^2*zb^2*G[1, zb]*Zeta[3])/1152 - 
   (CA^3*zb^3*G[1, zb]*Zeta[3])/6 + (CA^3*zb^4*G[1, zb]*Zeta[3])/6 - 
   (163223*CA^3*G[0, 0, zb]*Zeta[3])/72 - (293*CA^2*nf*G[0, 0, zb]*Zeta[3])/
    18 + (8693*CA^3*Pi^2*G[0, 0, zb]*Zeta[3])/12 - 
   (150967*CA^3*G[0, 0, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (8693*CA^3*Pi^2*G[0, 0, zb]*Zeta[3])/(24*(-1 + zb)) - 
   (30619*CA^3*zb*G[0, 0, zb]*Zeta[3])/24 + 
   (293*CA^2*nf*zb*G[0, 0, zb]*Zeta[3])/18 - 
   (8693*CA^3*Pi^2*zb*G[0, 0, zb]*Zeta[3])/24 - 
   (150967*CA^3*zb^2*G[0, 0, zb]*Zeta[3])/72 + 
   (8693*CA^3*Pi^2*zb^2*G[0, 0, zb]*Zeta[3])/24 + 
   (120745*CA^3*G[0, 1, zb]*Zeta[3])/72 + (883*CA^2*nf*G[0, 1, zb]*Zeta[3])/
    72 - (35303*CA^3*Pi^2*G[0, 1, zb]*Zeta[3])/72 + 
   (55813*CA^3*G[0, 1, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (35303*CA^3*Pi^2*G[0, 1, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (1667*CA^3*G[0, 1, zb]*Zeta[3])/(12*zb) + 
   (35303*CA^3*Pi^2*G[0, 1, zb]*Zeta[3])/(144*zb) + 
   (22891*CA^3*zb*G[0, 1, zb]*Zeta[3])/24 - 
   (883*CA^2*nf*zb*G[0, 1, zb]*Zeta[3])/72 + 
   (35303*CA^3*Pi^2*zb*G[0, 1, zb]*Zeta[3])/144 + 
   (55813*CA^3*zb^2*G[0, 1, zb]*Zeta[3])/36 - 
   (35303*CA^3*Pi^2*zb^2*G[0, 1, zb]*Zeta[3])/144 + 
   (123547*CA^3*G[1, 0, zb]*Zeta[3])/72 + (859*CA^2*nf*G[1, 0, zb]*Zeta[3])/
    72 - (35303*CA^3*Pi^2*G[1, 0, zb]*Zeta[3])/72 + 
   (2569*CA^3*G[1, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (35303*CA^3*Pi^2*G[1, 0, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (1667*CA^3*G[1, 0, zb]*Zeta[3])/(12*zb) + 
   (35303*CA^3*Pi^2*G[1, 0, zb]*Zeta[3])/(144*zb) + 
   (1667*CA^3*zb*G[1, 0, zb]*Zeta[3])/3 - 
   (859*CA^2*nf*zb*G[1, 0, zb]*Zeta[3])/72 + 
   (35303*CA^3*Pi^2*zb*G[1, 0, zb]*Zeta[3])/144 + 
   (132689*CA^3*zb^2*G[1, 0, zb]*Zeta[3])/72 - 
   (35303*CA^3*Pi^2*zb^2*G[1, 0, zb]*Zeta[3])/144 - 
   (175711*CA^3*G[1, 1, zb]*Zeta[3])/144 - (205*CA^2*nf*G[1, 1, zb]*Zeta[3])/
    24 + (5319*CA^3*Pi^2*G[1, 1, zb]*Zeta[3])/16 - 
   (41825*CA^3*G[1, 1, zb]*Zeta[3])/(48*(-1 + zb)) + 
   (5319*CA^3*Pi^2*G[1, 1, zb]*Zeta[3])/(32*(-1 + zb)) + 
   (2359*CA^3*G[1, 1, zb]*Zeta[3])/(24*zb) - 
   (5319*CA^3*Pi^2*G[1, 1, zb]*Zeta[3])/(32*zb) - 
   (50833*CA^3*zb*G[1, 1, zb]*Zeta[3])/144 + 
   (205*CA^2*nf*zb*G[1, 1, zb]*Zeta[3])/24 - 
   (5319*CA^3*Pi^2*zb*G[1, 1, zb]*Zeta[3])/32 - 
   (194125*CA^3*zb^2*G[1, 1, zb]*Zeta[3])/144 + 
   (5319*CA^3*Pi^2*zb^2*G[1, 1, zb]*Zeta[3])/32 - 
   (41*CA^3*G[2, 1, zb]*Zeta[3])/3 + (167*CA^3*G[2, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (253*CA^3*zb*G[2, 1, zb]*Zeta[3])/3 - 
   (167*CA^3*zb^2*G[2, 1, zb]*Zeta[3])/3 + 
   (46703*CA^3*G[0, 0, 0, zb]*Zeta[3])/12 + 
   (35963*CA^3*G[0, 0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (14483*CA^3*zb*G[0, 0, 0, zb]*Zeta[3])/12 + 
   (35963*CA^3*zb^2*G[0, 0, 0, zb]*Zeta[3])/12 - 
   (68261*CA^3*G[0, 0, 1, zb]*Zeta[3])/24 - 
   (52561*CA^3*G[0, 0, 1, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (3925*CA^3*G[0, 0, 1, zb]*Zeta[3])/(6*zb) - 
   (21161*CA^3*zb*G[0, 0, 1, zb]*Zeta[3])/24 - 
   (52561*CA^3*zb^2*G[0, 0, 1, zb]*Zeta[3])/24 - 
   (66463*CA^3*G[0, 1, 0, zb]*Zeta[3])/24 - 
   (51035*CA^3*G[0, 1, 0, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (3857*CA^3*G[0, 1, 0, zb]*Zeta[3])/(6*zb) - 
   (20179*CA^3*zb*G[0, 1, 0, zb]*Zeta[3])/24 - 
   (51035*CA^3*zb^2*G[0, 1, 0, zb]*Zeta[3])/24 + 
   (30459*CA^3*G[0, 1, 1, zb]*Zeta[3])/16 + 
   (23455*CA^3*G[0, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (5285*CA^3*G[0, 1, 1, zb]*Zeta[3])/(12*zb) + 
   (9383*CA^3*zb*G[0, 1, 1, zb]*Zeta[3])/16 + 
   (69661*CA^3*zb^2*G[0, 1, 1, zb]*Zeta[3])/48 - 
   (63115*CA^3*G[1, 0, 0, zb]*Zeta[3])/24 - 
   (44963*CA^3*G[1, 0, 0, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (3857*CA^3*G[1, 0, 0, zb]*Zeta[3])/(6*zb) - 
   (12745*CA^3*zb*G[1, 0, 0, zb]*Zeta[3])/24 - 
   (59945*CA^3*zb^2*G[1, 0, 0, zb]*Zeta[3])/24 + 
   (95509*CA^3*G[1, 0, 1, zb]*Zeta[3])/48 + 
   (67577*CA^3*G[1, 0, 1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (5897*CA^3*G[1, 0, 1, zb]*Zeta[3])/(12*zb) + 
   (18229*CA^3*zb*G[1, 0, 1, zb]*Zeta[3])/48 + 
   (91469*CA^3*zb^2*G[1, 0, 1, zb]*Zeta[3])/48 + 
   (82079*CA^3*G[1, 1, 0, zb]*Zeta[3])/48 + 
   (57227*CA^3*G[1, 1, 0, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (5075*CA^3*G[1, 1, 0, zb]*Zeta[3])/(12*zb) + 
   (14351*CA^3*zb*G[1, 1, 0, zb]*Zeta[3])/48 + 
   (27421*CA^3*zb^2*G[1, 1, 0, zb]*Zeta[3])/16 - 
   (114299*CA^3*G[1, 1, 1, zb]*Zeta[3])/96 - 
   (26365*CA^3*G[1, 1, 1, zb]*Zeta[3])/(32*(-1 + zb)) + 
   (2359*CA^3*G[1, 1, 1, zb]*Zeta[3])/(8*zb) - 
   (19031*CA^3*zb*G[1, 1, 1, zb]*Zeta[3])/96 - 
   (117023*CA^3*zb^2*G[1, 1, 1, zb]*Zeta[3])/96 + 
   53*CA^3*G[1, 2, 1, zb]*Zeta[3] + (45*CA^3*G[1, 2, 1, zb]*Zeta[3])/
    (-1 + zb) - (12*CA^3*G[1, 2, 1, zb]*Zeta[3])/zb + 
   23*CA^3*zb*G[1, 2, 1, zb]*Zeta[3] + 23*CA^3*zb^2*G[1, 2, 1, zb]*Zeta[3] - 
   (112*CA^3*G[2, 1, 0, zb]*Zeta[3])/3 - (176*CA^3*G[2, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (208*CA^3*zb*G[2, 1, 0, zb]*Zeta[3])/3 + 
   (176*CA^3*zb^2*G[2, 1, 0, zb]*Zeta[3])/3 + 42*CA^3*G[2, 1, 1, zb]*
    Zeta[3] + (66*CA^3*G[2, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   78*CA^3*zb*G[2, 1, 1, zb]*Zeta[3] - 66*CA^3*zb^2*G[2, 1, 1, zb]*Zeta[3] - 
   9172*CA^3*G[0, 0, 0, 0, zb]*Zeta[3] - 
   (4586*CA^3*G[0, 0, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   4586*CA^3*zb*G[0, 0, 0, 0, zb]*Zeta[3] - 4586*CA^3*zb^2*G[0, 0, 0, 0, zb]*
    Zeta[3] + (19846*CA^3*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (9923*CA^3*G[0, 0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (9923*CA^3*G[0, 0, 0, 1, zb]*Zeta[3])/(3*zb) - 
   (9923*CA^3*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (9923*CA^3*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (19298*CA^3*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (9649*CA^3*G[0, 0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (9649*CA^3*G[0, 0, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (9649*CA^3*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (9649*CA^3*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   4313*CA^3*G[0, 0, 1, 1, zb]*Zeta[3] - 
   (4313*CA^3*G[0, 0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (4313*CA^3*G[0, 0, 1, 1, zb]*Zeta[3])/(2*zb) + 
   (4313*CA^3*zb*G[0, 0, 1, 1, zb]*Zeta[3])/2 - 
   (4313*CA^3*zb^2*G[0, 0, 1, 1, zb]*Zeta[3])/2 + 
   (19024*CA^3*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   (9512*CA^3*G[0, 1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (9512*CA^3*G[0, 1, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (9512*CA^3*zb*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   (9512*CA^3*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (14162*CA^3*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (7081*CA^3*G[0, 1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (7081*CA^3*G[0, 1, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (7081*CA^3*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (7081*CA^3*zb^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (12154*CA^3*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (6077*CA^3*G[0, 1, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (6077*CA^3*G[0, 1, 1, 0, zb]*Zeta[3])/(3*zb) + 
   (6077*CA^3*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (6077*CA^3*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (5469*CA^3*G[0, 1, 1, 1, zb]*Zeta[3])/2 + 
   (5469*CA^3*G[0, 1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (5469*CA^3*G[0, 1, 1, 1, zb]*Zeta[3])/(4*zb) - 
   (5469*CA^3*zb*G[0, 1, 1, 1, zb]*Zeta[3])/4 + 
   (5469*CA^3*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/4 - 
   96*CA^3*G[0, 1, 2, 1, zb]*Zeta[3] - (48*CA^3*G[0, 1, 2, 1, zb]*Zeta[3])/
    (-1 + zb) + (48*CA^3*G[0, 1, 2, 1, zb]*Zeta[3])/zb + 
   48*CA^3*zb*G[0, 1, 2, 1, zb]*Zeta[3] - 48*CA^3*zb^2*G[0, 1, 2, 1, zb]*
    Zeta[3] + (19024*CA^3*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   (9512*CA^3*G[1, 0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (9512*CA^3*G[1, 0, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (9512*CA^3*zb*G[1, 0, 0, 0, zb]*Zeta[3])/3 + 
   (9512*CA^3*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (14162*CA^3*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (7081*CA^3*G[1, 0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (7081*CA^3*G[1, 0, 0, 1, zb]*Zeta[3])/(3*zb) + 
   (7081*CA^3*zb*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (7081*CA^3*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (13957*CA^3*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (13957*CA^3*G[1, 0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (13957*CA^3*G[1, 0, 1, 0, zb]*Zeta[3])/(6*zb) + 
   (13957*CA^3*zb*G[1, 0, 1, 0, zb]*Zeta[3])/6 - 
   (13957*CA^3*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/6 + 
   (6559*CA^3*G[1, 0, 1, 1, zb]*Zeta[3])/2 + 
   (6559*CA^3*G[1, 0, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (6559*CA^3*G[1, 0, 1, 1, zb]*Zeta[3])/(4*zb) - 
   (6559*CA^3*zb*G[1, 0, 1, 1, zb]*Zeta[3])/4 + 
   (6559*CA^3*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/4 - 
   (11818*CA^3*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (5909*CA^3*G[1, 1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (5909*CA^3*G[1, 1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (5909*CA^3*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (5909*CA^3*zb^2*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (6061*CA^3*G[1, 1, 0, 1, zb]*Zeta[3])/2 + 
   (6061*CA^3*G[1, 1, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (6061*CA^3*G[1, 1, 0, 1, zb]*Zeta[3])/(4*zb) - 
   (6061*CA^3*zb*G[1, 1, 0, 1, zb]*Zeta[3])/4 + 
   (6061*CA^3*zb^2*G[1, 1, 0, 1, zb]*Zeta[3])/4 + 
   (5075*CA^3*G[1, 1, 1, 0, zb]*Zeta[3])/2 + 
   (5075*CA^3*G[1, 1, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (5075*CA^3*G[1, 1, 1, 0, zb]*Zeta[3])/(4*zb) - 
   (5075*CA^3*zb*G[1, 1, 1, 0, zb]*Zeta[3])/4 + 
   (5075*CA^3*zb^2*G[1, 1, 1, 0, zb]*Zeta[3])/4 - 
   (7077*CA^3*G[1, 1, 1, 1, zb]*Zeta[3])/4 - 
   (7077*CA^3*G[1, 1, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (7077*CA^3*G[1, 1, 1, 1, zb]*Zeta[3])/(8*zb) + 
   (7077*CA^3*zb*G[1, 1, 1, 1, zb]*Zeta[3])/8 - 
   (7077*CA^3*zb^2*G[1, 1, 1, 1, zb]*Zeta[3])/8 + 
   96*CA^3*G[1, 1, 2, 1, zb]*Zeta[3] + (48*CA^3*G[1, 1, 2, 1, zb]*Zeta[3])/
    (-1 + zb) - (48*CA^3*G[1, 1, 2, 1, zb]*Zeta[3])/zb - 
   48*CA^3*zb*G[1, 1, 2, 1, zb]*Zeta[3] + 48*CA^3*zb^2*G[1, 1, 2, 1, zb]*
    Zeta[3] - 128*CA^3*G[1, 2, 1, 0, zb]*Zeta[3] - 
   (64*CA^3*G[1, 2, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (64*CA^3*G[1, 2, 1, 0, zb]*Zeta[3])/zb + 64*CA^3*zb*G[1, 2, 1, 0, zb]*
    Zeta[3] - 64*CA^3*zb^2*G[1, 2, 1, 0, zb]*Zeta[3] + 
   144*CA^3*G[1, 2, 1, 1, zb]*Zeta[3] + (72*CA^3*G[1, 2, 1, 1, zb]*Zeta[3])/
    (-1 + zb) - (72*CA^3*G[1, 2, 1, 1, zb]*Zeta[3])/zb - 
   72*CA^3*zb*G[1, 2, 1, 1, zb]*Zeta[3] + 72*CA^3*zb^2*G[1, 2, 1, 1, zb]*
    Zeta[3] + (36929*CA^3*Log[Q2dmu2]*Zeta[3])/36 + 
   (847*CA^2*nf*Log[Q2dmu2]*Zeta[3])/72 - 
   (87713*CA^3*Pi^2*Log[Q2dmu2]*Zeta[3])/384 + 
   (69743*CA^3*Log[Q2dmu2]*Zeta[3])/(72*(-1 + zb)) - 
   (103*CA^2*nf*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) - 
   (65389*CA^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(384*(-1 + zb)) + 
   (7201*CA^3*zb*Log[Q2dmu2]*Zeta[3])/12 - 
   (371*CA^2*nf*zb*Log[Q2dmu2]*Zeta[3])/36 - 
   (20741*CA^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/384 + 
   (145357*CA^3*zb^2*Log[Q2dmu2]*Zeta[3])/144 - 
   (35*CA^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (65389*CA^3*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/384 + 
   (409*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (2125*CA^3*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/144 + 
   (23363*CA^3*Pi^4*del[zb]*Log[Q2dmu2]*Zeta[3])/5760 - 
   (4172*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (137*CA^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (3915*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (7643*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) + 
   (3915*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (1513*CA^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (137*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (3915*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (7643*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (3915*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (53461*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (205*CA^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (16121*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (13939*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (16121*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(96*(-1 + zb)) - 
   (785*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) + 
   (16121*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(96*zb) + 
   (19805*CA^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (205*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (16121*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/96 + 
   (18391*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (16121*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/96 + 
   (18797*CA^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (14321*CA^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
   (5369*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (14321*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (27999*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (21331*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (1667*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) - 
   (7995*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (21331*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (26677*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (18977*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (1667*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) - 
   (5125*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (24653*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (37609*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (26365*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(32*(-1 + zb)) - 
   (2359*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) + 
   (6589*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (36309*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   21*CA^3*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (33*CA^3*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   39*CA^3*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 33*CA^3*zb^2*G[2, 1, zb]*
    Log[Q2dmu2]*Zeta[3] - 5370*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (2685*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   2685*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   2685*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   3925*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (3925*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (3925*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (3925*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (3925*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   3857*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (3857*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (3857*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (3857*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (3857*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (5285*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (5285*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (5285*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (5285*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (5285*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   3857*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (3857*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (3857*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (3857*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (3857*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (5897*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (5897*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (5897*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (5897*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (5897*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (5075*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (5075*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (5075*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
   (5075*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (5075*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (7077*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (7077*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (7077*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) - 
   (7077*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (7077*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   72*CA^3*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (36*CA^3*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (36*CA^3*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   36*CA^3*zb*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   36*CA^3*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (15461*CA^3*Log[Q2dmu2]^2*Zeta[3])/32 - (17*CA^2*nf*Log[Q2dmu2]^2*Zeta[3])/
    4 + (5581*CA^3*Pi^2*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (13983*CA^3*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) + 
   (5581*CA^3*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(64*(-1 + zb)) - 
   (7945*CA^3*zb*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (17*CA^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (5581*CA^3*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (13983*CA^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (5581*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (1193*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (2125*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/96 + 
   (24621*CA^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (18465*CA^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) + 
   (6153*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (18465*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (36825*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (26349*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(64*(-1 + zb)) + 
   (2355*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*zb) - 
   (6981*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (32157*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (3357*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (3357*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (3357*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (3357*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (5001*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (5001*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (5001*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*zb) - 
   (5001*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (5001*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (5001*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (5001*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (5001*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*zb) - 
   (5001*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (5001*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (7077*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (7077*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (7077*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*zb) + 
   (7077*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (7077*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (12099*CA^3*Log[Q2dmu2]^3*Zeta[3])/64 + (8871*CA^3*Log[Q2dmu2]^3*Zeta[3])/
    (64*(-1 + zb)) + (2415*CA^3*zb*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (8871*CA^3*zb^2*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (125*CA^3*del[zb]*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (2125*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/96 - 
   (1539*CA^3*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (1539*CA^3*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) + 
   (1539*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (1539*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/8 + 
   (2355*CA^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/8 + 
   (2355*CA^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(16*(-1 + zb)) - 
   (2355*CA^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(16*zb) - 
   (2355*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (2355*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (2421*CA^3*Log[Q2dmu2]^4*Zeta[3])/32 - (2421*CA^3*Log[Q2dmu2]^4*Zeta[3])/
    (64*(-1 + zb)) + (2421*CA^3*zb*Log[Q2dmu2]^4*Zeta[3])/64 - 
   (2421*CA^3*zb^2*Log[Q2dmu2]^4*Zeta[3])/64 - 
   (375*CA^3*del[zb]*Log[Q2dmu2]^4*Zeta[3])/32 + 
   (225*CA^3*del[zb]*Log[Q2dmu2]^5*Zeta[3])/32 + 
   (1445*CA^3*PlusD[zb, 0]*Zeta[3])/24 - 
   (5581*CA^3*Pi^2*PlusD[zb, 0]*Zeta[3])/288 + 
   (42527*CA^3*Pi^4*PlusD[zb, 0]*Zeta[3])/11520 - 
   (563*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 + 
   (5581*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/96 + 
   (807*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 - 
   (5581*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/64 - 
   (807*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/16 + 
   (2421*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/64 - 
   (311*CA^3*PlusD[zb, 1]*Zeta[3])/4 + (1305*CA^3*Pi^2*PlusD[zb, 1]*Zeta[3])/
    16 + (513*CA^3*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 - 
   (3915*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/16 - 
   (1539*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/8 + 
   (1539*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3])/8 + 
   (373*CA^3*PlusD[zb, 2]*Zeta[3])/4 - (8693*CA^3*Pi^2*PlusD[zb, 2]*Zeta[3])/
    48 - (1119*CA^3*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/4 + 
   (3357*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3])/8 - 
   (895*CA^3*PlusD[zb, 3]*Zeta[3])/6 + 
   (895*CA^3*Log[Q2dmu2]*PlusD[zb, 3]*Zeta[3])/2 + 
   (2293*CA^3*PlusD[zb, 4]*Zeta[3])/12 + (37857*CA^3*Zeta[3]^2)/64 + 
   (86711*CA^3*Zeta[3]^2)/(192*(-1 + zb)) + (10997*CA^3*zb*Zeta[3]^2)/64 + 
   (86711*CA^3*zb^2*Zeta[3]^2)/192 + (4607*CA^3*del[zb]*Zeta[3]^2)/144 - 
   (99487*CA^3*Pi^2*del[zb]*Zeta[3]^2)/1728 - (5441*CA^3*G[0, zb]*Zeta[3]^2)/
    4 - (5441*CA^3*G[0, zb]*Zeta[3]^2)/(8*(-1 + zb)) + 
   (5441*CA^3*zb*G[0, zb]*Zeta[3]^2)/8 - (5441*CA^3*zb^2*G[0, zb]*Zeta[3]^2)/
    8 + (22675*CA^3*G[1, zb]*Zeta[3]^2)/24 + (22675*CA^3*G[1, zb]*Zeta[3]^2)/
    (48*(-1 + zb)) - (22675*CA^3*G[1, zb]*Zeta[3]^2)/(48*zb) - 
   (22675*CA^3*zb*G[1, zb]*Zeta[3]^2)/48 + 
   (22675*CA^3*zb^2*G[1, zb]*Zeta[3]^2)/48 - 
   (6715*CA^3*Log[Q2dmu2]*Zeta[3]^2)/8 - (6715*CA^3*Log[Q2dmu2]*Zeta[3]^2)/
    (16*(-1 + zb)) + (6715*CA^3*zb*Log[Q2dmu2]*Zeta[3]^2)/16 - 
   (6715*CA^3*zb^2*Log[Q2dmu2]*Zeta[3]^2)/16 - 
   (4607*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/48 + 
   (4607*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/32 - 
   (6715*CA^3*PlusD[zb, 0]*Zeta[3]^2)/48 + 
   (6715*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/16 + 
   (5441*CA^3*PlusD[zb, 1]*Zeta[3]^2)/8 - (120767*CA^3*Zeta[5])/80 - 
   (311*CA^2*nf*Zeta[5])/30 + (7403*CA^3*Pi^2*Zeta[5])/16 - 
   (67115*CA^3*Zeta[5])/(48*(-1 + zb)) + (7403*CA^3*Pi^2*Zeta[5])/
    (32*(-1 + zb)) - (204593*CA^3*zb*Zeta[5])/240 + 
   (311*CA^2*nf*zb*Zeta[5])/30 - (7403*CA^3*Pi^2*zb*Zeta[5])/32 - 
   (67115*CA^3*zb^2*Zeta[5])/48 + (7403*CA^3*Pi^2*zb^2*Zeta[5])/32 - 
   (3979*CA^3*del[zb]*Zeta[5])/80 + (12377*CA^3*Pi^2*del[zb]*Zeta[5])/240 + 
   (206791*CA^3*G[0, zb]*Zeta[5])/80 + (159523*CA^3*G[0, zb]*Zeta[5])/
    (80*(-1 + zb)) + (64987*CA^3*zb*G[0, zb]*Zeta[5])/80 + 
   (159523*CA^3*zb^2*G[0, zb]*Zeta[5])/80 - (276331*CA^3*G[1, zb]*Zeta[5])/
    160 - (197159*CA^3*G[1, zb]*Zeta[5])/(160*(-1 + zb)) + 
   (16793*CA^3*G[1, zb]*Zeta[5])/(40*zb) - (11363*CA^3*zb*G[1, zb]*Zeta[5])/
    32 - (263159*CA^3*zb^2*G[1, zb]*Zeta[5])/160 - 
   6123*CA^3*G[0, 0, zb]*Zeta[5] - (6123*CA^3*G[0, 0, zb]*Zeta[5])/
    (2*(-1 + zb)) + (6123*CA^3*zb*G[0, 0, zb]*Zeta[5])/2 - 
   (6123*CA^3*zb^2*G[0, 0, zb]*Zeta[5])/2 + (41963*CA^3*G[0, 1, zb]*Zeta[5])/
    10 + (41963*CA^3*G[0, 1, zb]*Zeta[5])/(20*(-1 + zb)) - 
   (41963*CA^3*G[0, 1, zb]*Zeta[5])/(20*zb) - 
   (41963*CA^3*zb*G[0, 1, zb]*Zeta[5])/20 + 
   (41963*CA^3*zb^2*G[0, 1, zb]*Zeta[5])/20 + 
   (41963*CA^3*G[1, 0, zb]*Zeta[5])/10 + (41963*CA^3*G[1, 0, zb]*Zeta[5])/
    (20*(-1 + zb)) - (41963*CA^3*G[1, 0, zb]*Zeta[5])/(20*zb) - 
   (41963*CA^3*zb*G[1, 0, zb]*Zeta[5])/20 + 
   (41963*CA^3*zb^2*G[1, 0, zb]*Zeta[5])/20 - 
   (10307*CA^3*G[1, 1, zb]*Zeta[5])/4 - (10307*CA^3*G[1, 1, zb]*Zeta[5])/
    (8*(-1 + zb)) + (10307*CA^3*G[1, 1, zb]*Zeta[5])/(8*zb) + 
   (10307*CA^3*zb*G[1, 1, zb]*Zeta[5])/8 - 
   (10307*CA^3*zb^2*G[1, 1, zb]*Zeta[5])/8 + 
   (246843*CA^3*Log[Q2dmu2]*Zeta[5])/160 + (37683*CA^3*Log[Q2dmu2]*Zeta[5])/
    (32*(-1 + zb)) + (71559*CA^3*zb*Log[Q2dmu2]*Zeta[5])/160 + 
   (37683*CA^3*zb^2*Log[Q2dmu2]*Zeta[5])/32 + 
   (1659*CA^3*del[zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (12377*CA^3*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[5])/80 - 
   (35451*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 - 
   (35451*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) + 
   (35451*CA^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (35451*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/20 + 
   (50379*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/20 + 
   (50379*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(40*(-1 + zb)) - 
   (50379*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(40*zb) - 
   (50379*CA^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/40 + 
   (50379*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/40 - 
   (43821*CA^3*Log[Q2dmu2]^2*Zeta[5])/40 - (43821*CA^3*Log[Q2dmu2]^2*Zeta[5])/
    (80*(-1 + zb)) + (43821*CA^3*zb*Log[Q2dmu2]^2*Zeta[5])/80 - 
   (43821*CA^3*zb^2*Log[Q2dmu2]^2*Zeta[5])/80 - 
   (4977*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[5])/40 + 
   (4977*CA^3*del[zb]*Log[Q2dmu2]^3*Zeta[5])/40 + 
   (4869*CA^3*PlusD[zb, 0]*Zeta[5])/40 - 
   (7403*CA^3*Pi^2*PlusD[zb, 0]*Zeta[5])/32 - 
   (14607*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/40 + 
   (43821*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/80 - 
   (11817*CA^3*PlusD[zb, 1]*Zeta[5])/20 + 
   (35451*CA^3*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/20 + 
   (6123*CA^3*PlusD[zb, 2]*Zeta[5])/4 + (7229*CA^3*del[zb]*Zeta[3]*Zeta[5])/
    8 - (126229*CA^3*Zeta[7])/28 - (126229*CA^3*Zeta[7])/(56*(-1 + zb)) + 
   (126229*CA^3*zb*Zeta[7])/56 - (126229*CA^3*zb^2*Zeta[7])/56 - 
   (36415*CA^3*del[zb]*Zeta[7])/84 + (36415*CA^3*del[zb]*Log[Q2dmu2]*Zeta[7])/
    28 + (126229*CA^3*PlusD[zb, 0]*Zeta[7])/56)


==> anc/XS_Higgs_gg_RVV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8594225*CA^3)/46656 - (2137207*CA^2*nf)/93312 - (10807*CA*CF*nf)/288 + 
 (41*CA*nf^2)/324 - (1164061*CA^3*Pi^2)/62208 - 
 (539693*CA^2*nf*Pi^2)/155520 + (131*CA*CF*nf*Pi^2)/90 - (CA*nf^2*Pi^2)/144 - 
 (238487*CA^3*Pi^4)/414720 + (17077*CA^2*nf*Pi^4)/51840 + 
 (2*CA*CF*nf*Pi^4)/27 + (6140305*CA^3)/(46656*(-1 + zb)) - 
 (647591*CA^2*nf)/(93312*(-1 + zb)) - (5975*CA*CF*nf)/(288*(-1 + zb)) - 
 (14*CA*nf^2)/(81*(-1 + zb)) - (1367717*CA^3*Pi^2)/(62208*(-1 + zb)) - 
 (436933*CA^2*nf*Pi^2)/(155520*(-1 + zb)) + 
 (583*CA*CF*nf*Pi^2)/(720*(-1 + zb)) + (1807*CA^3*Pi^4)/(414720*(-1 + zb)) + 
 (3211*CA^2*nf*Pi^4)/(20736*(-1 + zb)) + (CA*CF*nf*Pi^4)/(27*(-1 + zb)) + 
 (1048673*CA^3*zb)/46656 + (10101973*CA^2*nf*zb)/466560 + 
 (6421*CA*CF*nf*zb)/480 - (17*CA*nf^2*zb)/162 - (832753*CA^3*Pi^2*zb)/62208 - 
 (219833*CA^2*nf*Pi^2*zb)/155520 - (179*CA*CF*nf*Pi^2*zb)/240 + 
 (CA*nf^2*Pi^2*zb)/144 + (443851*CA^3*Pi^4*zb)/414720 - 
 (18391*CA^2*nf*Pi^4*zb)/103680 - (CA*CF*nf*Pi^4*zb)/27 + 
 (216173*CA^3*zb^2)/1458 - (4928371*CA^2*nf*zb^2)/466560 - 
 (29441*CA*CF*nf*zb^2)/1440 - (CA*nf^2*zb^2)/8 - 
 (1215113*CA^3*Pi^2*zb^2)/62208 - (568963*CA^2*nf*Pi^2*zb^2)/155520 + 
 (463*CA*CF*nf*Pi^2*zb^2)/720 - (11041*CA^3*Pi^4*zb^2)/414720 + 
 (16639*CA^2*nf*Pi^4*zb^2)/103680 + (CA*CF*nf*Pi^4*zb^2)/27 - 
 (229*CA^3*Pi^2*zb^3)/288 + (47*CA^2*nf*Pi^2*zb^3)/120 + 
 (11*CA*CF*nf*Pi^2*zb^3)/90 + (CA^3*Pi^2*zb^4)/18 - (CA^2*nf*Pi^2*zb^4)/15 + 
 (CA*CF*nf*Pi^2*zb^4)/90 + (42133207*CA^3*del[zb])/419904 + 
 (23*CA^3*del[zb])/(72*ep^6) - (6373967*CA^2*nf*del[zb])/209952 - 
 (62281*CA*CF*nf*del[zb])/1728 - (611743*CA^3*Pi^2*del[zb])/69984 + 
 (188263*CA^2*nf*Pi^2*del[zb])/69984 + (6415*CA*CF*nf*Pi^2*del[zb])/1728 - 
 (44537*CA^3*Pi^4*del[zb])/31104 + (14873*CA^2*nf*Pi^4*del[zb])/77760 + 
 (29*CA*CF*nf*Pi^4*del[zb])/324 - (19625*CA^3*Pi^6*del[zb])/373248 - 
 (87941*CA^3*G[0, zb])/864 - (21353*CA^2*nf*G[0, zb])/5184 + 
 (295*CA*CF*nf*G[0, zb])/24 - (73*CA*nf^2*G[0, zb])/324 + 
 (45205*CA^3*Pi^2*G[0, zb])/10368 + (27781*CA^2*nf*Pi^2*G[0, zb])/5184 - 
 (6133*CA^3*Pi^4*G[0, zb])/2880 - (75925*CA^3*G[0, zb])/(864*(-1 + zb)) - 
 (4033*CA^2*nf*G[0, zb])/(576*(-1 + zb)) + (163*CA*CF*nf*G[0, zb])/
  (24*(-1 + zb)) + (5*CA*nf^2*G[0, zb])/(108*(-1 + zb)) + 
 (136381*CA^3*Pi^2*G[0, zb])/(10368*(-1 + zb)) + 
 (16249*CA^2*nf*Pi^2*G[0, zb])/(5184*(-1 + zb)) - 
 (6133*CA^3*Pi^4*G[0, zb])/(5760*(-1 + zb)) - (44585*CA^3*zb*G[0, zb])/864 - 
 (387641*CA^2*nf*zb*G[0, zb])/25920 - (791*CA*CF*nf*zb*G[0, zb])/180 + 
 (61*CA*nf^2*zb*G[0, zb])/324 + (238093*CA^3*Pi^2*zb*G[0, zb])/10368 - 
 (5483*CA^2*nf*Pi^2*zb*G[0, zb])/5184 + (6133*CA^3*Pi^4*zb*G[0, zb])/5760 - 
 (1647*CA^3*zb^2*G[0, zb])/16 - (6331*CA^2*nf*zb^2*G[0, zb])/2880 + 
 (2177*CA*CF*nf*zb^2*G[0, zb])/360 + (CA*nf^2*zb^2*G[0, zb])/36 + 
 (135581*CA^3*Pi^2*zb^2*G[0, zb])/10368 + (16313*CA^2*nf*Pi^2*zb^2*G[0, zb])/
  5184 - (6133*CA^3*Pi^4*zb^2*G[0, zb])/5760 + (CA^3*zb^3*G[0, zb])/9 - 
 (2*CA^2*nf*zb^3*G[0, zb])/15 + (CA*CF*nf*zb^3*G[0, zb])/45 + 
 (92275*CA^3*G[1, zb])/972 + (3857*CA^2*nf*G[1, zb])/972 - 
 (89*CA*CF*nf*G[1, zb])/16 + (4*CA*nf^2*G[1, zb])/27 - 
 (189089*CA^3*Pi^2*G[1, zb])/20736 - (35237*CA^2*nf*Pi^2*G[1, zb])/10368 + 
 (6533*CA^3*Pi^4*G[1, zb])/5760 + (180163*CA^3*G[1, zb])/(1944*(-1 + zb)) + 
 (7409*CA^2*nf*G[1, zb])/(1944*(-1 + zb)) - (155*CA*CF*nf*G[1, zb])/
  (48*(-1 + zb)) - (CA*nf^2*G[1, zb])/(18*(-1 + zb)) - 
 (125803*CA^3*Pi^2*G[1, zb])/(6912*(-1 + zb)) - 
 (7339*CA^2*nf*Pi^2*G[1, zb])/(3456*(-1 + zb)) + 
 (6533*CA^3*Pi^4*G[1, zb])/(11520*(-1 + zb)) - 
 (1717*CA^3*G[1, zb])/(486*zb) + (227*CA^2*nf*G[1, zb])/(243*zb) + 
 (8*CA*CF*nf*G[1, zb])/(3*zb) - (11585*CA^3*Pi^2*G[1, zb])/(2592*zb) + 
 (373*CA^2*nf*Pi^2*G[1, zb])/(324*zb) - (6533*CA^3*Pi^4*G[1, zb])/
  (11520*zb) + (265771*CA^3*zb*G[1, zb])/3888 + 
 (100391*CA^2*nf*zb*G[1, zb])/9720 + (569*CA*CF*nf*zb*G[1, zb])/720 - 
 (13*CA*nf^2*zb*G[1, zb])/108 - (486185*CA^3*Pi^2*zb*G[1, zb])/20736 + 
 (3259*CA^2*nf*Pi^2*zb*G[1, zb])/10368 - (6533*CA^3*Pi^4*zb*G[1, zb])/11520 + 
 (761629*CA^3*zb^2*G[1, zb])/7776 + (434987*CA^2*nf*zb^2*G[1, zb])/77760 - 
 (1999*CA*CF*nf*zb^2*G[1, zb])/720 - (CA*nf^2*zb^2*G[1, zb])/24 - 
 (249577*CA^3*Pi^2*zb^2*G[1, zb])/20736 - (16057*CA^2*nf*Pi^2*zb^2*G[1, zb])/
  10368 + (6533*CA^3*Pi^4*zb^2*G[1, zb])/11520 - (CA^3*zb^3*G[1, zb])/9 + 
 (2*CA^2*nf*zb^3*G[1, zb])/15 - (CA*CF*nf*zb^3*G[1, zb])/45 + 
 (6259*CA^3*G[0, 0, zb])/72 + (35773*CA^2*nf*G[0, 0, zb])/2160 - 
 (23*CA*CF*nf*G[0, 0, zb])/10 + (4*CA*nf^2*G[0, 0, zb])/27 - 
 (16955*CA^3*Pi^2*G[0, 0, zb])/864 - (1129*CA^2*nf*Pi^2*G[0, 0, zb])/216 + 
 (21617*CA^3*G[0, 0, zb])/(216*(-1 + zb)) + (24013*CA^2*nf*G[0, 0, zb])/
  (2160*(-1 + zb)) - (13*CA*CF*nf*G[0, 0, zb])/(10*(-1 + zb)) - 
 (18833*CA^3*Pi^2*G[0, 0, zb])/(864*(-1 + zb)) - 
 (547*CA^2*nf*Pi^2*G[0, 0, zb])/(216*(-1 + zb)) + 
 (7013*CA^3*zb*G[0, 0, zb])/72 + (7913*CA^2*nf*zb*G[0, 0, zb])/2160 + 
 (6*CA*CF*nf*zb*G[0, 0, zb])/5 - (4*CA*nf^2*zb*G[0, 0, zb])/27 - 
 (21929*CA^3*Pi^2*zb*G[0, 0, zb])/864 + (587*CA^2*nf*Pi^2*zb*G[0, 0, zb])/
  216 + (46597*CA^3*zb^2*G[0, 0, zb])/432 + (3611*CA^2*nf*zb^2*G[0, 0, zb])/
  270 - (29*CA*CF*nf*zb^2*G[0, 0, zb])/30 - 
 (18613*CA^3*Pi^2*zb^2*G[0, 0, zb])/864 - (557*CA^2*nf*Pi^2*zb^2*G[0, 0, zb])/
  216 + (229*CA^3*zb^3*G[0, 0, zb])/144 - (47*CA^2*nf*zb^3*G[0, 0, zb])/60 - 
 (11*CA*CF*nf*zb^3*G[0, 0, zb])/45 - (CA^3*zb^4*G[0, 0, zb])/9 + 
 (2*CA^2*nf*zb^4*G[0, 0, zb])/15 - (CA*CF*nf*zb^4*G[0, 0, zb])/45 - 
 (232807*CA^3*G[0, 1, zb])/2592 - (48937*CA^2*nf*G[0, 1, zb])/3240 + 
 (13*CA*CF*nf*G[0, 1, zb])/10 - (CA*nf^2*G[0, 1, zb])/9 + 
 (34297*CA^3*Pi^2*G[0, 1, zb])/1728 + (1295*CA^2*nf*Pi^2*G[0, 1, zb])/432 - 
 (263855*CA^3*G[0, 1, zb])/(2592*(-1 + zb)) - 
 (4204*CA^2*nf*G[0, 1, zb])/(405*(-1 + zb)) + 
 (4*CA*CF*nf*G[0, 1, zb])/(5*(-1 + zb)) + (33959*CA^3*Pi^2*G[0, 1, zb])/
  (1728*(-1 + zb)) + (583*CA^2*nf*Pi^2*G[0, 1, zb])/(432*(-1 + zb)) - 
 (809*CA^3*G[0, 1, zb])/(81*zb) + (737*CA^2*nf*G[0, 1, zb])/(324*zb) - 
 (CA*CF*nf*G[0, 1, zb])/(2*zb) - (793*CA^3*Pi^2*G[0, 1, zb])/(864*zb) - 
 (643*CA^2*nf*Pi^2*G[0, 1, zb])/(432*zb) - (252115*CA^3*zb*G[0, 1, zb])/
  2592 - (21659*CA^2*nf*zb*G[0, 1, zb])/6480 - 
 (7*CA*CF*nf*zb*G[0, 1, zb])/10 + (CA*nf^2*zb*G[0, 1, zb])/9 + 
 (30511*CA^3*Pi^2*zb*G[0, 1, zb])/1728 - (715*CA^2*nf*Pi^2*zb*G[0, 1, zb])/
  432 - (279029*CA^3*zb^2*G[0, 1, zb])/2592 - 
 (163013*CA^2*nf*zb^2*G[0, 1, zb])/12960 + (7*CA*CF*nf*zb^2*G[0, 1, zb])/15 + 
 (33035*CA^3*Pi^2*zb^2*G[0, 1, zb])/1728 + 
 (625*CA^2*nf*Pi^2*zb^2*G[0, 1, zb])/432 - (229*CA^3*zb^3*G[0, 1, zb])/144 + 
 (47*CA^2*nf*zb^3*G[0, 1, zb])/60 + (11*CA*CF*nf*zb^3*G[0, 1, zb])/45 + 
 (CA^3*zb^4*G[0, 1, zb])/9 - (2*CA^2*nf*zb^4*G[0, 1, zb])/15 + 
 (CA*CF*nf*zb^4*G[0, 1, zb])/45 - (248887*CA^3*G[1, 0, zb])/2592 - 
 (72419*CA^2*nf*G[1, 0, zb])/6480 + (106*CA*CF*nf*G[1, 0, zb])/45 - 
 (CA*nf^2*G[1, 0, zb])/9 + (10625*CA^3*Pi^2*G[1, 0, zb])/576 + 
 (229*CA^2*nf*Pi^2*G[1, 0, zb])/72 - (222467*CA^3*G[1, 0, zb])/
  (2592*(-1 + zb)) - (2231*CA^2*nf*G[1, 0, zb])/(324*(-1 + zb)) + 
 (CA*CF*nf*G[1, 0, zb])/(-1 + zb) + (10579*CA^3*Pi^2*G[1, 0, zb])/
  (576*(-1 + zb)) + (209*CA^2*nf*Pi^2*G[1, 0, zb])/(144*(-1 + zb)) - 
 (1357*CA^3*G[1, 0, zb])/(162*zb) + (593*CA^2*nf*G[1, 0, zb])/(324*zb) - 
 (11*CA*CF*nf*G[1, 0, zb])/(12*zb) - (49*CA^3*Pi^2*G[1, 0, zb])/(96*zb) - 
 (25*CA^2*nf*Pi^2*G[1, 0, zb])/(16*zb) - (184639*CA^3*zb*G[1, 0, zb])/2592 + 
 (30587*CA^2*nf*zb*G[1, 0, zb])/12960 - (211*CA*CF*nf*zb*G[1, 0, zb])/180 + 
 (CA*nf^2*zb*G[1, 0, zb])/9 + (9955*CA^3*Pi^2*zb*G[1, 0, zb])/576 - 
 (83*CA^2*nf*Pi^2*zb*G[1, 0, zb])/48 - (296957*CA^3*zb^2*G[1, 0, zb])/2592 - 
 (89299*CA^2*nf*zb^2*G[1, 0, zb])/6480 + (7*CA*CF*nf*zb^2*G[1, 0, zb])/15 + 
 (10975*CA^3*Pi^2*zb^2*G[1, 0, zb])/576 + (25*CA^2*nf*Pi^2*zb^2*G[1, 0, zb])/
  16 - (229*CA^3*zb^3*G[1, 0, zb])/144 + (47*CA^2*nf*zb^3*G[1, 0, zb])/60 + 
 (11*CA*CF*nf*zb^3*G[1, 0, zb])/45 + (CA^3*zb^4*G[1, 0, zb])/9 - 
 (2*CA^2*nf*zb^4*G[1, 0, zb])/15 + (CA*CF*nf*zb^4*G[1, 0, zb])/45 + 
 (173791*CA^3*G[1, 1, zb])/1728 + (45881*CA^2*nf*G[1, 1, zb])/4320 - 
 (167*CA*CF*nf*G[1, 1, zb])/90 + (CA*nf^2*G[1, 1, zb])/12 - 
 (19093*CA^3*Pi^2*G[1, 1, zb])/1152 - (203*CA^2*nf*Pi^2*G[1, 1, zb])/72 + 
 (155695*CA^3*G[1, 1, zb])/(1728*(-1 + zb)) + 
 (5899*CA^2*nf*G[1, 1, zb])/(864*(-1 + zb)) - 
 (3*CA*CF*nf*G[1, 1, zb])/(4*(-1 + zb)) - (6581*CA^3*Pi^2*G[1, 1, zb])/
  (384*(-1 + zb)) - (119*CA^2*nf*Pi^2*G[1, 1, zb])/(96*(-1 + zb)) + 
 (230*CA^3*G[1, 1, zb])/(27*zb) - (397*CA^2*nf*G[1, 1, zb])/(216*zb) + 
 (2*CA*CF*nf*G[1, 1, zb])/(3*zb) + (131*CA^3*Pi^2*G[1, 1, zb])/(576*zb) + 
 (401*CA^2*nf*Pi^2*G[1, 1, zb])/(288*zb) + (126539*CA^3*zb*G[1, 1, zb])/
  1728 - (307*CA^2*nf*zb*G[1, 1, zb])/135 + (83*CA*CF*nf*zb*G[1, 1, zb])/90 - 
 (CA*nf^2*zb*G[1, 1, zb])/12 - (6385*CA^3*Pi^2*zb*G[1, 1, zb])/384 + 
 (51*CA^2*nf*Pi^2*zb*G[1, 1, zb])/32 + (202091*CA^3*zb^2*G[1, 1, zb])/1728 + 
 (29603*CA^2*nf*zb^2*G[1, 1, zb])/2160 - (13*CA*CF*nf*zb^2*G[1, 1, zb])/60 - 
 (6229*CA^3*Pi^2*zb^2*G[1, 1, zb])/384 - (131*CA^2*nf*Pi^2*zb^2*G[1, 1, zb])/
  96 + (229*CA^3*zb^3*G[1, 1, zb])/144 - (47*CA^2*nf*zb^3*G[1, 1, zb])/60 - 
 (11*CA*CF*nf*zb^3*G[1, 1, zb])/45 - (CA^3*zb^4*G[1, 1, zb])/9 + 
 (2*CA^2*nf*zb^4*G[1, 1, zb])/15 - (CA*CF*nf*zb^4*G[1, 1, zb])/45 - 
 (1144*CA^3*G[0, 0, 0, zb])/9 - (563*CA^2*nf*G[0, 0, 0, zb])/18 + 
 (607*CA^3*Pi^2*G[0, 0, 0, zb])/6 - (1945*CA^3*G[0, 0, 0, zb])/
  (12*(-1 + zb)) - (671*CA^2*nf*G[0, 0, 0, zb])/(36*(-1 + zb)) + 
 (607*CA^3*Pi^2*G[0, 0, 0, zb])/(12*(-1 + zb)) - 
 (2093*CA^3*zb*G[0, 0, 0, zb])/12 + (34*CA^2*nf*zb*G[0, 0, 0, zb])/9 - 
 (607*CA^3*Pi^2*zb*G[0, 0, 0, zb])/12 - (1945*CA^3*zb^2*G[0, 0, 0, zb])/12 - 
 (671*CA^2*nf*zb^2*G[0, 0, 0, zb])/36 + (607*CA^3*Pi^2*zb^2*G[0, 0, 0, zb])/
  12 + (54167*CA^3*G[0, 0, 1, zb])/432 + (5501*CA^2*nf*G[0, 0, 1, zb])/216 - 
 (297*CA^3*Pi^2*G[0, 0, 1, zb])/4 + (66055*CA^3*G[0, 0, 1, zb])/
  (432*(-1 + zb)) + (3313*CA^2*nf*G[0, 0, 1, zb])/(216*(-1 + zb)) - 
 (297*CA^3*Pi^2*G[0, 0, 1, zb])/(8*(-1 + zb)) + 
 (1363*CA^3*G[0, 0, 1, zb])/(54*zb) - (212*CA^2*nf*G[0, 0, 1, zb])/(27*zb) + 
 (297*CA^3*Pi^2*G[0, 0, 1, zb])/(8*zb) + (68135*CA^3*zb*G[0, 0, 1, zb])/432 - 
 (601*CA^2*nf*zb*G[0, 0, 1, zb])/216 + (297*CA^3*Pi^2*zb*G[0, 0, 1, zb])/8 + 
 (66055*CA^3*zb^2*G[0, 0, 1, zb])/432 + (3313*CA^2*nf*zb^2*G[0, 0, 1, zb])/
  216 - (297*CA^3*Pi^2*zb^2*G[0, 0, 1, zb])/8 + 
 (28297*CA^3*G[0, 1, 0, zb])/216 + (478*CA^2*nf*G[0, 1, 0, zb])/27 + 
 (CA*CF*nf*G[0, 1, 0, zb])/6 - (871*CA^3*Pi^2*G[0, 1, 0, zb])/12 + 
 (16643*CA^3*G[0, 1, 0, zb])/(108*(-1 + zb)) + 
 (925*CA^2*nf*G[0, 1, 0, zb])/(108*(-1 + zb)) - 
 (871*CA^3*Pi^2*G[0, 1, 0, zb])/(24*(-1 + zb)) + 
 (383*CA^3*G[0, 1, 0, zb])/(18*zb) - (64*CA^2*nf*G[0, 1, 0, zb])/(9*zb) + 
 (871*CA^3*Pi^2*G[0, 1, 0, zb])/(24*zb) + (4118*CA^3*zb*G[0, 1, 0, zb])/27 - 
 (253*CA^2*nf*zb*G[0, 1, 0, zb])/54 - (2*CA*CF*nf*zb*G[0, 1, 0, zb])/3 + 
 (871*CA^3*Pi^2*zb*G[0, 1, 0, zb])/24 + (32171*CA^3*zb^2*G[0, 1, 0, zb])/
  216 + (1403*CA^2*nf*zb^2*G[0, 1, 0, zb])/108 - 
 (871*CA^3*Pi^2*zb^2*G[0, 1, 0, zb])/24 - (111491*CA^3*G[0, 1, 1, zb])/864 - 
 (5945*CA^2*nf*G[0, 1, 1, zb])/432 - (CA*CF*nf*G[0, 1, 1, zb])/6 + 
 (493*CA^3*Pi^2*G[0, 1, 1, zb])/8 - (42457*CA^3*G[0, 1, 1, zb])/
  (288*(-1 + zb)) - (101*CA^2*nf*G[0, 1, 1, zb])/(16*(-1 + zb)) + 
 (493*CA^3*Pi^2*G[0, 1, 1, zb])/(16*(-1 + zb)) - 
 (1835*CA^3*G[0, 1, 1, zb])/(108*zb) + (158*CA^2*nf*G[0, 1, 1, zb])/(27*zb) - 
 (493*CA^3*Pi^2*G[0, 1, 1, zb])/(16*zb) - (122447*CA^3*zb*G[0, 1, 1, zb])/
  864 + (1783*CA^2*nf*zb*G[0, 1, 1, zb])/432 + 
 (2*CA*CF*nf*zb*G[0, 1, 1, zb])/3 - (493*CA^3*Pi^2*zb*G[0, 1, 1, zb])/16 - 
 (122911*CA^3*zb^2*G[0, 1, 1, zb])/864 - (4639*CA^2*nf*zb^2*G[0, 1, 1, zb])/
  432 + (493*CA^3*Pi^2*zb^2*G[0, 1, 1, zb])/16 + 
 (55621*CA^3*G[1, 0, 0, zb])/432 + (608*CA^2*nf*G[1, 0, 0, zb])/27 - 
 (2615*CA^3*Pi^2*G[1, 0, 0, zb])/36 + (48719*CA^3*G[1, 0, 0, zb])/
  (432*(-1 + zb)) + (2657*CA^2*nf*G[1, 0, 0, zb])/(216*(-1 + zb)) - 
 (2615*CA^3*Pi^2*G[1, 0, 0, zb])/(72*(-1 + zb)) + 
 (1199*CA^3*G[1, 0, 0, zb])/(54*zb) - (196*CA^2*nf*G[1, 0, 0, zb])/(27*zb) + 
 (2615*CA^3*Pi^2*G[1, 0, 0, zb])/(72*zb) + (42241*CA^3*zb*G[1, 0, 0, zb])/
  432 - (124*CA^2*nf*zb*G[1, 0, 0, zb])/27 + 
 (2615*CA^3*Pi^2*zb*G[1, 0, 0, zb])/72 + (75191*CA^3*zb^2*G[1, 0, 0, zb])/
  432 + (3383*CA^2*nf*zb^2*G[1, 0, 0, zb])/216 - 
 (2615*CA^3*Pi^2*zb^2*G[1, 0, 0, zb])/72 - (110041*CA^3*G[1, 0, 1, zb])/864 - 
 (3953*CA^2*nf*G[1, 0, 1, zb])/216 + (3845*CA^3*Pi^2*G[1, 0, 1, zb])/72 - 
 (10469*CA^3*G[1, 0, 1, zb])/(96*(-1 + zb)) - (497*CA^2*nf*G[1, 0, 1, zb])/
  (48*(-1 + zb)) + (3845*CA^3*Pi^2*G[1, 0, 1, zb])/(144*(-1 + zb)) - 
 (1885*CA^3*G[1, 0, 1, zb])/(108*zb) + (160*CA^2*nf*G[1, 0, 1, zb])/(27*zb) - 
 (3845*CA^3*Pi^2*G[1, 0, 1, zb])/(144*zb) - (76969*CA^3*zb*G[1, 0, 1, zb])/
  864 + (347*CA^2*nf*zb*G[1, 0, 1, zb])/108 - 
 (3845*CA^3*Pi^2*zb*G[1, 0, 1, zb])/144 - (145913*CA^3*zb^2*G[1, 0, 1, zb])/
  864 - (5465*CA^2*nf*zb^2*G[1, 0, 1, zb])/432 + 
 (3845*CA^3*Pi^2*zb^2*G[1, 0, 1, zb])/144 - (106181*CA^3*G[1, 1, 0, zb])/
  864 - (6767*CA^2*nf*G[1, 1, 0, zb])/432 + (427*CA^3*Pi^2*G[1, 1, 0, zb])/
  8 - (27211*CA^3*G[1, 1, 0, zb])/(288*(-1 + zb)) - 
 (1231*CA^2*nf*G[1, 1, 0, zb])/(144*(-1 + zb)) + 
 (427*CA^3*Pi^2*G[1, 1, 0, zb])/(16*(-1 + zb)) - 
 (1397*CA^3*G[1, 1, 0, zb])/(108*zb) + (134*CA^2*nf*G[1, 1, 0, zb])/(27*zb) - 
 (427*CA^3*Pi^2*G[1, 1, 0, zb])/(16*zb) - (60203*CA^3*zb*G[1, 1, 0, zb])/
  864 + (1339*CA^2*nf*zb*G[1, 1, 0, zb])/432 - 
 (427*CA^3*Pi^2*zb*G[1, 1, 0, zb])/16 - (141667*CA^3*zb^2*G[1, 1, 0, zb])/
  864 - (4651*CA^2*nf*zb^2*G[1, 1, 0, zb])/432 + 
 (427*CA^3*Pi^2*zb^2*G[1, 1, 0, zb])/16 + (23489*CA^3*G[1, 1, 1, zb])/192 + 
 (1235*CA^2*nf*G[1, 1, 1, zb])/96 - (757*CA^3*Pi^2*G[1, 1, 1, zb])/16 + 
 (17969*CA^3*G[1, 1, 1, zb])/(192*(-1 + zb)) + 
 (713*CA^2*nf*G[1, 1, 1, zb])/(96*(-1 + zb)) - 
 (757*CA^3*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) + 
 (725*CA^3*G[1, 1, 1, zb])/(72*zb) - (37*CA^2*nf*G[1, 1, 1, zb])/(9*zb) + 
 (757*CA^3*Pi^2*G[1, 1, 1, zb])/(32*zb) + (12701*CA^3*zb*G[1, 1, 1, zb])/
  192 - (63*CA^2*nf*zb*G[1, 1, 1, zb])/32 + (757*CA^3*Pi^2*zb*G[1, 1, 1, zb])/
  32 + (93095*CA^3*zb^2*G[1, 1, 1, zb])/576 + 
 (2471*CA^2*nf*zb^2*G[1, 1, 1, zb])/288 - (757*CA^3*Pi^2*zb^2*G[1, 1, 1, zb])/
  32 + (625*CA^3*G[0, 0, 0, 0, zb])/2 + (116*CA^2*nf*G[0, 0, 0, 0, zb])/3 + 
 (1757*CA^3*G[0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
 (58*CA^2*nf*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (507*CA^3*zb*G[0, 0, 0, 0, zb])/2 - (58*CA^2*nf*zb*G[0, 0, 0, 0, zb])/3 + 
 (1757*CA^3*zb^2*G[0, 0, 0, 0, zb])/6 + (58*CA^2*nf*zb^2*G[0, 0, 0, 0, zb])/
  3 - (535*CA^3*G[0, 0, 0, 1, zb])/2 - (763*CA^2*nf*G[0, 0, 0, 1, zb])/24 - 
 (4507*CA^3*G[0, 0, 0, 1, zb])/(18*(-1 + zb)) - 
 (287*CA^2*nf*G[0, 0, 0, 1, zb])/(18*(-1 + zb)) + 
 (305*CA^3*G[0, 0, 0, 1, zb])/(18*zb) + (143*CA^2*nf*G[0, 0, 0, 1, zb])/
  (9*zb) - (1733*CA^3*zb*G[0, 0, 0, 1, zb])/8 + 
 (95*CA^2*nf*zb*G[0, 0, 0, 1, zb])/6 - (6013*CA^3*zb^2*G[0, 0, 0, 1, zb])/
  24 - (191*CA^2*nf*zb^2*G[0, 0, 0, 1, zb])/12 - 
 (19229*CA^3*G[0, 0, 1, 0, zb])/72 - (983*CA^2*nf*G[0, 0, 1, 0, zb])/36 - 
 (17417*CA^3*G[0, 0, 1, 0, zb])/(72*(-1 + zb)) - 
 (497*CA^2*nf*G[0, 0, 1, 0, zb])/(36*(-1 + zb)) + 
 (49*CA^3*G[0, 0, 1, 0, zb])/(2*zb) + (41*CA^2*nf*G[0, 0, 1, 0, zb])/(3*zb) - 
 (13925*CA^3*zb*G[0, 0, 1, 0, zb])/72 + (487*CA^2*nf*zb*G[0, 0, 1, 0, zb])/
  36 - (17461*CA^3*zb^2*G[0, 0, 1, 0, zb])/72 - 
 (493*CA^2*nf*zb^2*G[0, 0, 1, 0, zb])/36 + (4187*CA^3*G[0, 0, 1, 1, zb])/18 + 
 (1591*CA^2*nf*G[0, 0, 1, 1, zb])/72 + (2509*CA^3*G[0, 0, 1, 1, zb])/
  (12*(-1 + zb)) + (45*CA^2*nf*G[0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
 (817*CA^3*G[0, 0, 1, 1, zb])/(36*zb) - (199*CA^2*nf*G[0, 0, 1, 1, zb])/
  (18*zb) + (11831*CA^3*zb*G[0, 0, 1, 1, zb])/72 - 
 (391*CA^2*nf*zb*G[0, 0, 1, 1, zb])/36 + (15109*CA^3*zb^2*G[0, 0, 1, 1, zb])/
  72 + (100*CA^2*nf*zb^2*G[0, 0, 1, 1, zb])/9 - 
 (9463*CA^3*G[0, 1, 0, 0, zb])/36 - (457*CA^2*nf*G[0, 1, 0, 0, zb])/18 - 
 (8443*CA^3*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
 (116*CA^2*nf*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (83*CA^3*G[0, 1, 0, 0, zb])/(3*zb) + (38*CA^2*nf*G[0, 1, 0, 0, zb])/(3*zb) - 
 (6469*CA^3*zb*G[0, 1, 0, 0, zb])/36 + (112*CA^2*nf*zb*G[0, 1, 0, 0, zb])/9 - 
 (8465*CA^3*zb^2*G[0, 1, 0, 0, zb])/36 - (115*CA^2*nf*zb^2*G[0, 1, 0, 0, zb])/
  9 + (16591*CA^3*G[0, 1, 0, 1, zb])/72 + (733*CA^2*nf*G[0, 1, 0, 1, zb])/
  36 + (1835*CA^3*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (373*CA^2*nf*G[0, 1, 0, 1, zb])/(36*(-1 + zb)) - 
 (607*CA^3*G[0, 1, 0, 1, zb])/(24*zb) - (41*CA^2*nf*G[0, 1, 0, 1, zb])/
  (4*zb) + (11023*CA^3*zb*G[0, 1, 0, 1, zb])/72 - 
 (181*CA^2*nf*zb*G[0, 1, 0, 1, zb])/18 + (14735*CA^3*zb^2*G[0, 1, 0, 1, zb])/
  72 + (92*CA^2*nf*zb^2*G[0, 1, 0, 1, zb])/9 + 
 (16049*CA^3*G[0, 1, 1, 0, zb])/72 + (569*CA^2*nf*G[0, 1, 1, 0, zb])/36 + 
 (13679*CA^3*G[0, 1, 1, 0, zb])/(72*(-1 + zb)) + 
 (151*CA^2*nf*G[0, 1, 1, 0, zb])/(18*(-1 + zb)) - 
 (125*CA^3*G[0, 1, 1, 0, zb])/(4*zb) - (47*CA^2*nf*G[0, 1, 1, 0, zb])/
  (6*zb) + (9269*CA^3*zb*G[0, 1, 1, 0, zb])/72 - 
 (131*CA^2*nf*zb*G[0, 1, 1, 0, zb])/18 + (13789*CA^3*zb^2*G[0, 1, 1, 0, zb])/
  72 + (73*CA^2*nf*zb^2*G[0, 1, 1, 0, zb])/9 - 
 (28615*CA^3*G[0, 1, 1, 1, zb])/144 - (217*CA^2*nf*G[0, 1, 1, 1, zb])/18 - 
 (8017*CA^3*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
 (13*CA^2*nf*G[0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
 (265*CA^3*G[0, 1, 1, 1, zb])/(9*zb) + (109*CA^2*nf*G[0, 1, 1, 1, zb])/
  (18*zb) - (15649*CA^3*zb*G[0, 1, 1, 1, zb])/144 + 
 (199*CA^2*nf*zb*G[0, 1, 1, 1, zb])/36 - (24293*CA^3*zb^2*G[0, 1, 1, 1, zb])/
  144 - (223*CA^2*nf*zb^2*G[0, 1, 1, 1, zb])/36 - 
 (8603*CA^3*G[1, 0, 0, 0, zb])/36 - (238*CA^2*nf*G[1, 0, 0, 0, zb])/9 - 
 (7123*CA^3*G[1, 0, 0, 0, zb])/(36*(-1 + zb)) - 
 (119*CA^2*nf*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
 (443*CA^3*G[1, 0, 0, 0, zb])/(18*zb) + (119*CA^2*nf*G[1, 0, 0, 0, zb])/
  (9*zb) - (2527*CA^3*zb*G[1, 0, 0, 0, zb])/18 + 
 (119*CA^2*nf*zb*G[1, 0, 0, 0, zb])/9 - (5195*CA^3*zb^2*G[1, 0, 0, 0, zb])/
  18 - (119*CA^2*nf*zb^2*G[1, 0, 0, 0, zb])/9 + 
 (15235*CA^3*G[1, 0, 0, 1, zb])/72 + (1505*CA^2*nf*G[1, 0, 0, 1, zb])/72 + 
 (4127*CA^3*G[1, 0, 0, 1, zb])/(24*(-1 + zb)) + 
 (65*CA^2*nf*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
 (839*CA^3*G[1, 0, 0, 1, zb])/(36*zb) - (191*CA^2*nf*G[1, 0, 0, 1, zb])/
  (18*zb) + (2113*CA^3*zb*G[1, 0, 0, 1, zb])/18 - 
 (365*CA^2*nf*zb*G[1, 0, 0, 1, zb])/36 + (9067*CA^3*zb^2*G[1, 0, 0, 1, zb])/
  36 + (377*CA^2*nf*zb^2*G[1, 0, 0, 1, zb])/36 + 
 (4937*CA^3*G[1, 0, 1, 0, zb])/24 + (119*CA^2*nf*G[1, 0, 1, 0, zb])/6 + 
 (1339*CA^3*G[1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
 (59*CA^2*nf*G[1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
 (103*CA^3*G[1, 0, 1, 0, zb])/(4*zb) - (59*CA^2*nf*G[1, 0, 1, 0, zb])/
  (6*zb) + 110*CA^3*zb*G[1, 0, 1, 0, zb] - (239*CA^2*nf*zb*G[1, 0, 1, 0, zb])/
  24 + (1447*CA^3*zb^2*G[1, 0, 1, 0, zb])/6 + 
 (119*CA^2*nf*zb^2*G[1, 0, 1, 0, zb])/12 - (26783*CA^3*G[1, 0, 1, 1, zb])/
  144 - (1121*CA^2*nf*G[1, 0, 1, 1, zb])/72 - (7115*CA^3*G[1, 0, 1, 1, zb])/
  (48*(-1 + zb)) - (97*CA^2*nf*G[1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
 (1801*CA^3*G[1, 0, 1, 1, zb])/(72*zb) + (283*CA^2*nf*G[1, 0, 1, 1, zb])/
  (36*zb) - (13313*CA^3*zb*G[1, 0, 1, 1, zb])/144 + 
 (541*CA^2*nf*zb*G[1, 0, 1, 1, zb])/72 - (30673*CA^3*zb^2*G[1, 0, 1, 1, zb])/
  144 - (281*CA^2*nf*zb^2*G[1, 0, 1, 1, zb])/36 + 
 (13549*CA^3*G[1, 1, 0, 0, zb])/72 + (287*CA^2*nf*G[1, 1, 0, 0, zb])/18 + 
 (3481*CA^3*G[1, 1, 0, 0, zb])/(24*(-1 + zb)) + 
 (49*CA^2*nf*G[1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (959*CA^3*G[1, 1, 0, 0, zb])/(36*zb) - (143*CA^2*nf*G[1, 1, 0, 0, zb])/
  (18*zb) + (6073*CA^3*zb*G[1, 1, 0, 0, zb])/72 - 
 (139*CA^2*nf*zb*G[1, 1, 0, 0, zb])/18 + (16757*CA^3*zb^2*G[1, 1, 0, 0, zb])/
  72 + (145*CA^2*nf*zb^2*G[1, 1, 0, 0, zb])/18 - 
 (24163*CA^3*G[1, 1, 0, 1, zb])/144 - (455*CA^2*nf*G[1, 1, 0, 1, zb])/36 - 
 (2045*CA^3*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
 (27*CA^2*nf*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
 (1739*CA^3*G[1, 1, 0, 1, zb])/(72*zb) + (233*CA^2*nf*G[1, 1, 0, 1, zb])/
  (36*zb) - (10369*CA^3*zb*G[1, 1, 0, 1, zb])/144 + 
 (107*CA^2*nf*zb*G[1, 1, 0, 1, zb])/18 - (29405*CA^3*zb^2*G[1, 1, 0, 1, zb])/
  144 - (229*CA^2*nf*zb^2*G[1, 1, 0, 1, zb])/36 - 
 (22369*CA^3*G[1, 1, 1, 0, zb])/144 - (193*CA^2*nf*G[1, 1, 1, 0, zb])/18 - 
 (1847*CA^3*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
 (23*CA^2*nf*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
 (1805*CA^3*G[1, 1, 1, 0, zb])/(72*zb) + (191*CA^2*nf*G[1, 1, 1, 0, zb])/
  (36*zb) - (8575*CA^3*zb*G[1, 1, 1, 0, zb])/144 + 
 (175*CA^2*nf*zb*G[1, 1, 1, 0, zb])/36 - (27491*CA^3*zb^2*G[1, 1, 1, 0, zb])/
  144 - (199*CA^2*nf*zb^2*G[1, 1, 1, 0, zb])/36 + 
 (4509*CA^3*G[1, 1, 1, 1, zb])/32 + (17*CA^2*nf*G[1, 1, 1, 1, zb])/2 + 
 (3315*CA^3*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
 (39*CA^2*nf*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (365*CA^3*G[1, 1, 1, 1, zb])/(16*zb) - (35*CA^2*nf*G[1, 1, 1, 1, zb])/
  (8*zb) + (1663*CA^3*zb*G[1, 1, 1, 1, zb])/32 - 
 (29*CA^2*nf*zb*G[1, 1, 1, 1, zb])/8 + (5427*CA^3*zb^2*G[1, 1, 1, 1, zb])/
  32 + (35*CA^2*nf*zb^2*G[1, 1, 1, 1, zb])/8 - 
 1192*CA^3*G[0, 0, 0, 0, 0, zb] - (596*CA^3*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
 596*CA^3*zb*G[0, 0, 0, 0, 0, zb] - 596*CA^3*zb^2*G[0, 0, 0, 0, 0, zb] + 
 (2972*CA^3*G[0, 0, 0, 0, 1, zb])/3 + (1486*CA^3*G[0, 0, 0, 0, 1, zb])/
  (3*(-1 + zb)) - (1486*CA^3*G[0, 0, 0, 0, 1, zb])/(3*zb) - 
 (1486*CA^3*zb*G[0, 0, 0, 0, 1, zb])/3 + 
 (1486*CA^3*zb^2*G[0, 0, 0, 0, 1, zb])/3 + 936*CA^3*G[0, 0, 0, 1, 0, zb] + 
 (468*CA^3*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - (468*CA^3*G[0, 0, 0, 1, 0, zb])/
  zb - 468*CA^3*zb*G[0, 0, 0, 1, 0, zb] + 
 468*CA^3*zb^2*G[0, 0, 0, 1, 0, zb] - (2338*CA^3*G[0, 0, 0, 1, 1, zb])/3 - 
 (1169*CA^3*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (1169*CA^3*G[0, 0, 0, 1, 1, zb])/(3*zb) + 
 (1169*CA^3*zb*G[0, 0, 0, 1, 1, zb])/3 - 
 (1169*CA^3*zb^2*G[0, 0, 0, 1, 1, zb])/3 + (2708*CA^3*G[0, 0, 1, 0, 0, zb])/
  3 + (1354*CA^3*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (1354*CA^3*G[0, 0, 1, 0, 0, zb])/(3*zb) - 
 (1354*CA^3*zb*G[0, 0, 1, 0, 0, zb])/3 + 
 (1354*CA^3*zb^2*G[0, 0, 1, 0, 0, zb])/3 - 753*CA^3*G[0, 0, 1, 0, 1, zb] - 
 (753*CA^3*G[0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
 (753*CA^3*G[0, 0, 1, 0, 1, zb])/(2*zb) + (753*CA^3*zb*G[0, 0, 1, 0, 1, zb])/
  2 - (753*CA^3*zb^2*G[0, 0, 1, 0, 1, zb])/2 - 
 (2038*CA^3*G[0, 0, 1, 1, 0, zb])/3 - (1019*CA^3*G[0, 0, 1, 1, 0, zb])/
  (3*(-1 + zb)) + (1019*CA^3*G[0, 0, 1, 1, 0, zb])/(3*zb) + 
 (1019*CA^3*zb*G[0, 0, 1, 1, 0, zb])/3 - 
 (1019*CA^3*zb^2*G[0, 0, 1, 1, 0, zb])/3 + 564*CA^3*G[0, 0, 1, 1, 1, zb] + 
 (282*CA^3*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - (282*CA^3*G[0, 0, 1, 1, 1, zb])/
  zb - 282*CA^3*zb*G[0, 0, 1, 1, 1, zb] + 
 282*CA^3*zb^2*G[0, 0, 1, 1, 1, zb] + (2656*CA^3*G[0, 1, 0, 0, 0, zb])/3 + 
 (1328*CA^3*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (1328*CA^3*G[0, 1, 0, 0, 0, zb])/(3*zb) - 
 (1328*CA^3*zb*G[0, 1, 0, 0, 0, zb])/3 + 
 (1328*CA^3*zb^2*G[0, 1, 0, 0, 0, zb])/3 - (2218*CA^3*G[0, 1, 0, 0, 1, zb])/
  3 - (1109*CA^3*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (1109*CA^3*G[0, 1, 0, 0, 1, zb])/(3*zb) + 
 (1109*CA^3*zb*G[0, 1, 0, 0, 1, zb])/3 - 
 (1109*CA^3*zb^2*G[0, 1, 0, 0, 1, zb])/3 - 708*CA^3*G[0, 1, 0, 1, 0, zb] - 
 (354*CA^3*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + (354*CA^3*G[0, 1, 0, 1, 0, zb])/
  zb + 354*CA^3*zb*G[0, 1, 0, 1, 0, zb] - 
 354*CA^3*zb^2*G[0, 1, 0, 1, 0, zb] + (1786*CA^3*G[0, 1, 0, 1, 1, zb])/3 + 
 (893*CA^3*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (893*CA^3*G[0, 1, 0, 1, 1, zb])/(3*zb) - (893*CA^3*zb*G[0, 1, 0, 1, 1, zb])/
  3 + (893*CA^3*zb^2*G[0, 1, 0, 1, 1, zb])/3 - 
 (1883*CA^3*G[0, 1, 1, 0, 0, zb])/3 - (1883*CA^3*G[0, 1, 1, 0, 0, zb])/
  (6*(-1 + zb)) + (1883*CA^3*G[0, 1, 1, 0, 0, zb])/(6*zb) + 
 (1883*CA^3*zb*G[0, 1, 1, 0, 0, zb])/6 - 
 (1883*CA^3*zb^2*G[0, 1, 1, 0, 0, zb])/6 + 524*CA^3*G[0, 1, 1, 0, 1, zb] + 
 (262*CA^3*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - (262*CA^3*G[0, 1, 1, 0, 1, zb])/
  zb - 262*CA^3*zb*G[0, 1, 1, 0, 1, zb] + 
 262*CA^3*zb^2*G[0, 1, 1, 0, 1, zb] + 472*CA^3*G[0, 1, 1, 1, 0, zb] + 
 (236*CA^3*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - (236*CA^3*G[0, 1, 1, 1, 0, zb])/
  zb - 236*CA^3*zb*G[0, 1, 1, 1, 0, zb] + 
 236*CA^3*zb^2*G[0, 1, 1, 1, 0, zb] - (789*CA^3*G[0, 1, 1, 1, 1, zb])/2 - 
 (789*CA^3*G[0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (789*CA^3*G[0, 1, 1, 1, 1, zb])/(4*zb) + (789*CA^3*zb*G[0, 1, 1, 1, 1, zb])/
  4 - (789*CA^3*zb^2*G[0, 1, 1, 1, 1, zb])/4 + 
 (2656*CA^3*G[1, 0, 0, 0, 0, zb])/3 + (1328*CA^3*G[1, 0, 0, 0, 0, zb])/
  (3*(-1 + zb)) - (1328*CA^3*G[1, 0, 0, 0, 0, zb])/(3*zb) - 
 (1328*CA^3*zb*G[1, 0, 0, 0, 0, zb])/3 + 
 (1328*CA^3*zb^2*G[1, 0, 0, 0, 0, zb])/3 - (2218*CA^3*G[1, 0, 0, 0, 1, zb])/
  3 - (1109*CA^3*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (1109*CA^3*G[1, 0, 0, 0, 1, zb])/(3*zb) + 
 (1109*CA^3*zb*G[1, 0, 0, 0, 1, zb])/3 - 
 (1109*CA^3*zb^2*G[1, 0, 0, 0, 1, zb])/3 - (2123*CA^3*G[1, 0, 0, 1, 0, zb])/
  3 - (2123*CA^3*G[1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (2123*CA^3*G[1, 0, 0, 1, 0, zb])/(6*zb) + 
 (2123*CA^3*zb*G[1, 0, 0, 1, 0, zb])/6 - 
 (2123*CA^3*zb^2*G[1, 0, 0, 1, 0, zb])/6 + 595*CA^3*G[1, 0, 0, 1, 1, zb] + 
 (595*CA^3*G[1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (595*CA^3*G[1, 0, 0, 1, 1, zb])/(2*zb) - (595*CA^3*zb*G[1, 0, 0, 1, 1, zb])/
  2 + (595*CA^3*zb^2*G[1, 0, 0, 1, 1, zb])/2 - 
 (2084*CA^3*G[1, 0, 1, 0, 0, zb])/3 - (1042*CA^3*G[1, 0, 1, 0, 0, zb])/
  (3*(-1 + zb)) + (1042*CA^3*G[1, 0, 1, 0, 0, zb])/(3*zb) + 
 (1042*CA^3*zb*G[1, 0, 1, 0, 0, zb])/3 - 
 (1042*CA^3*zb^2*G[1, 0, 1, 0, 0, zb])/3 + (1756*CA^3*G[1, 0, 1, 0, 1, zb])/
  3 + (878*CA^3*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (878*CA^3*G[1, 0, 1, 0, 1, zb])/(3*zb) - (878*CA^3*zb*G[1, 0, 1, 0, 1, zb])/
  3 + (878*CA^3*zb^2*G[1, 0, 1, 0, 1, zb])/3 + 
 (1622*CA^3*G[1, 0, 1, 1, 0, zb])/3 + (811*CA^3*G[1, 0, 1, 1, 0, zb])/
  (3*(-1 + zb)) - (811*CA^3*G[1, 0, 1, 1, 0, zb])/(3*zb) - 
 (811*CA^3*zb*G[1, 0, 1, 1, 0, zb])/3 + (811*CA^3*zb^2*G[1, 0, 1, 1, 0, zb])/
  3 - (915*CA^3*G[1, 0, 1, 1, 1, zb])/2 - (915*CA^3*G[1, 0, 1, 1, 1, zb])/
  (4*(-1 + zb)) + (915*CA^3*G[1, 0, 1, 1, 1, zb])/(4*zb) + 
 (915*CA^3*zb*G[1, 0, 1, 1, 1, zb])/4 - (915*CA^3*zb^2*G[1, 0, 1, 1, 1, zb])/
  4 - (1799*CA^3*G[1, 1, 0, 0, 0, zb])/3 - (1799*CA^3*G[1, 1, 0, 0, 0, zb])/
  (6*(-1 + zb)) + (1799*CA^3*G[1, 1, 0, 0, 0, zb])/(6*zb) + 
 (1799*CA^3*zb*G[1, 1, 0, 0, 0, zb])/6 - 
 (1799*CA^3*zb^2*G[1, 1, 0, 0, 0, zb])/6 + 504*CA^3*G[1, 1, 0, 0, 1, zb] + 
 (252*CA^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - (252*CA^3*G[1, 1, 0, 0, 1, zb])/
  zb - 252*CA^3*zb*G[1, 1, 0, 0, 1, zb] + 
 252*CA^3*zb^2*G[1, 1, 0, 0, 1, zb] + 493*CA^3*G[1, 1, 0, 1, 0, zb] + 
 (493*CA^3*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (493*CA^3*G[1, 1, 0, 1, 0, zb])/(2*zb) - (493*CA^3*zb*G[1, 1, 0, 1, 0, zb])/
  2 + (493*CA^3*zb^2*G[1, 1, 0, 1, 0, zb])/2 - 
 (843*CA^3*G[1, 1, 0, 1, 1, zb])/2 - (843*CA^3*G[1, 1, 0, 1, 1, zb])/
  (4*(-1 + zb)) + (843*CA^3*G[1, 1, 0, 1, 1, zb])/(4*zb) + 
 (843*CA^3*zb*G[1, 1, 0, 1, 1, zb])/4 - (843*CA^3*zb^2*G[1, 1, 0, 1, 1, zb])/
  4 + 422*CA^3*G[1, 1, 1, 0, 0, zb] + (211*CA^3*G[1, 1, 1, 0, 0, zb])/
  (-1 + zb) - (211*CA^3*G[1, 1, 1, 0, 0, zb])/zb - 
 211*CA^3*zb*G[1, 1, 1, 0, 0, zb] + 211*CA^3*zb^2*G[1, 1, 1, 0, 0, zb] - 
 (717*CA^3*G[1, 1, 1, 0, 1, zb])/2 - (717*CA^3*G[1, 1, 1, 0, 1, zb])/
  (4*(-1 + zb)) + (717*CA^3*G[1, 1, 1, 0, 1, zb])/(4*zb) + 
 (717*CA^3*zb*G[1, 1, 1, 0, 1, zb])/4 - (717*CA^3*zb^2*G[1, 1, 1, 0, 1, zb])/
  4 - (651*CA^3*G[1, 1, 1, 1, 0, zb])/2 - (651*CA^3*G[1, 1, 1, 1, 0, zb])/
  (4*(-1 + zb)) + (651*CA^3*G[1, 1, 1, 1, 0, zb])/(4*zb) + 
 (651*CA^3*zb*G[1, 1, 1, 1, 0, zb])/4 - (651*CA^3*zb^2*G[1, 1, 1, 1, 0, zb])/
  4 + (1125*CA^3*G[1, 1, 1, 1, 1, zb])/4 + (1125*CA^3*G[1, 1, 1, 1, 1, zb])/
  (8*(-1 + zb)) - (1125*CA^3*G[1, 1, 1, 1, 1, zb])/(8*zb) - 
 (1125*CA^3*zb*G[1, 1, 1, 1, 1, zb])/8 + 
 (1125*CA^3*zb^2*G[1, 1, 1, 1, 1, zb])/8 - (11770*CA^3*Log[Q2dmu2])/81 + 
 (5555*CA^2*nf*Log[Q2dmu2])/648 + (301*CA*CF*nf*Log[Q2dmu2])/16 - 
 (4*CA*nf^2*Log[Q2dmu2])/27 + (23843*CA^3*Pi^2*Log[Q2dmu2])/6912 + 
 (19475*CA^2*nf*Pi^2*Log[Q2dmu2])/3456 - (19759*CA^3*Pi^4*Log[Q2dmu2])/5760 - 
 (77197*CA^3*Log[Q2dmu2])/(648*(-1 + zb)) + (1639*CA^2*nf*Log[Q2dmu2])/
  (648*(-1 + zb)) + (157*CA*CF*nf*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (CA*nf^2*Log[Q2dmu2])/(18*(-1 + zb)) + (89851*CA^3*Pi^2*Log[Q2dmu2])/
  (6912*(-1 + zb)) + (11179*CA^2*nf*Pi^2*Log[Q2dmu2])/(3456*(-1 + zb)) - 
 (19759*CA^3*Pi^4*Log[Q2dmu2])/(11520*(-1 + zb)) - 
 (40135*CA^3*zb*Log[Q2dmu2])/1296 - (7903*CA^2*nf*zb*Log[Q2dmu2])/648 - 
 (133*CA*CF*nf*zb*Log[Q2dmu2])/16 + (13*CA*nf^2*zb*Log[Q2dmu2])/108 + 
 (165971*CA^3*Pi^2*zb*Log[Q2dmu2])/6912 - (4717*CA^2*nf*Pi^2*zb*Log[Q2dmu2])/
  3456 + (19759*CA^3*Pi^4*zb*Log[Q2dmu2])/11520 - 
 (324799*CA^3*zb^2*Log[Q2dmu2])/2592 + (4027*CA^2*nf*zb^2*Log[Q2dmu2])/2592 + 
 (157*CA*CF*nf*zb^2*Log[Q2dmu2])/16 + (CA*nf^2*zb^2*Log[Q2dmu2])/24 + 
 (89851*CA^3*Pi^2*zb^2*Log[Q2dmu2])/6912 + 
 (11179*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2])/3456 - 
 (19759*CA^3*Pi^4*zb^2*Log[Q2dmu2])/11520 - 
 (1757539*CA^3*del[zb]*Log[Q2dmu2])/23328 + 
 (125671*CA^2*nf*del[zb]*Log[Q2dmu2])/5832 + 
 (2465*CA*CF*nf*del[zb]*Log[Q2dmu2])/96 - 
 (12257*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/3888 + 
 (5219*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2])/15552 - 
 (95*CA*CF*nf*Pi^2*del[zb]*Log[Q2dmu2])/96 + 
 (98183*CA^3*Pi^4*del[zb]*Log[Q2dmu2])/138240 - 
 (16433*CA^2*nf*Pi^4*del[zb]*Log[Q2dmu2])/69120 - 
 (CA*CF*nf*Pi^4*del[zb]*Log[Q2dmu2])/18 + (23827*CA^3*G[0, zb]*Log[Q2dmu2])/
  288 + (61*CA^2*nf*G[0, zb]*Log[Q2dmu2])/6 - 
 3*CA*CF*nf*G[0, zb]*Log[Q2dmu2] + (CA*nf^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (9313*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/576 - 
 (641*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/144 + 
 (8561*CA^3*G[0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (13*CA^2*nf*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (3*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (9691*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
 (317*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
 (20171*CA^3*zb*G[0, zb]*Log[Q2dmu2])/288 + 
 (23*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2])/8 + 
 (3*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/2 - (CA*nf^2*zb*G[0, zb]*Log[Q2dmu2])/
  9 - (10315*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/576 + 
 (325*CA^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/144 + 
 (9115*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/96 + 
 (335*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/48 - 
 (3*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2])/2 - 
 (9647*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/576 - 
 (319*CA^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/144 - 
 (146927*CA^3*G[1, zb]*Log[Q2dmu2])/1728 - 
 (8867*CA^2*nf*G[1, zb]*Log[Q2dmu2])/864 + (3*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/
  2 - (CA*nf^2*G[1, zb]*Log[Q2dmu2])/12 + 
 (19757*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/1152 + 
 (95*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/36 - 
 (158575*CA^3*G[1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
 (5899*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
 (3*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (2231*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
 (119*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
 (551*CA^3*G[1, zb]*Log[Q2dmu2])/(108*zb) + 
 (307*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(216*zb) - 
 (3*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(4*zb) - 
 (607*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(576*zb) - 
 (373*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(288*zb) - 
 (129107*CA^3*zb*G[1, zb]*Log[Q2dmu2])/1728 - 
 (2711*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2])/864 - 
 (3*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/4 + (CA*nf^2*zb*G[1, zb]*Log[Q2dmu2])/
  12 + (18299*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/1152 - 
 (401*CA^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/288 - 
 (168475*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/1728 - 
 (6133*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/864 + 
 (3*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2])/4 + 
 (13831*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/1152 + 
 (377*CA^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/288 - 
 (4535*CA^3*G[0, 0, zb]*Log[Q2dmu2])/48 - 
 (493*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/24 + 
 (301*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
 (1853*CA^3*G[0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (281*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (301*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (1921*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/16 + 
 (91*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/24 - 
 (301*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
 (1853*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
 (281*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/24 + 
 (301*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
 (28187*CA^3*G[0, 1, zb]*Log[Q2dmu2])/288 + 
 (2345*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/144 - 
 (437*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
 (32623*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
 (1363*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (437*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (493*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(36*zb) - 
 (46*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(9*zb) + 
 (437*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
 (31811*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/288 - 
 (367*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/144 + 
 (437*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
 (32623*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/288 + 
 (1363*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/144 - 
 (437*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 + 
 (28415*CA^3*G[1, 0, zb]*Log[Q2dmu2])/288 + 
 (2273*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/144 - 
 (437*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/8 + 
 (27259*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
 (1231*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (437*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (493*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(36*zb) - 
 (46*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(9*zb) + 
 (437*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
 (24371*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/288 - 
 (511*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/144 + 
 (437*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
 (35575*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/288 + 
 (1495*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/144 - 
 (437*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
 (6411*CA^3*G[1, 1, zb]*Log[Q2dmu2])/64 - 
 (1301*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/96 + 
 (757*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
 (17969*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
 (713*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (757*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
 (275*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(24*zb) + 
 (13*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (757*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
 (15593*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/192 + 
 (275*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/96 - 
 (757*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (23513*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/192 - 
 (889*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/96 + 
 (757*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
 (905*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 22*CA^2*nf*G[0, 0, 0, zb]*
  Log[Q2dmu2] + (799*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (11*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (587*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 11*CA^2*nf*zb*G[0, 0, 0, zb]*
  Log[Q2dmu2] + (799*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
 11*CA^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
 (4697*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
 (53*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (4147*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (53*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (275*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(12*zb) + 
 (53*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*zb) - 
 (3047*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/24 + 
 (53*CA^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (4147*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
 (53*CA^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (4613*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
 (385*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
 (3989*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (49*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (51*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (8*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (1387*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/12 + 
 (47*CA^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (500*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (97*CA^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 + 
 (8117*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
 (317*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/24 + 
 (2337*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (27*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (541*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(24*zb) - 
 (79*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*zb) + 
 (4865*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
 (77*CA^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
 (7033*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
 (20*CA^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (4279*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
 (49*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (3461*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (49*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (295*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (49*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*zb) - 
 (2167*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 + 
 (49*CA^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
 (4715*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
 (49*CA^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
 (7603*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
 (79*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/6 + 
 (2029*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (27*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (265*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(12*zb) - 
 (20*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
 (3739*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/48 - 
 (155*CA^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/24 + 
 (8375*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
 (79*CA^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (7151*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
 (269*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/24 + 
 (1847*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (23*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (565*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
 (67*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (3071*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/48 - 
 (65*CA^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
 (8071*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
 (17*CA^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (4321*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (73*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (3315*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
 (39*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (343*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
 (37*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
 (1803*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
 (17*CA^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (4855*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (37*CA^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 756*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (378*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 378*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 378*CA^3*zb^2*G[0, 0, 0, 0, zb]*
  Log[Q2dmu2] + 626*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (313*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (313*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
 313*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 313*CA^3*zb^2*G[0, 0, 0, 1, zb]*
  Log[Q2dmu2] + 598*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (299*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (299*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
 299*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 299*CA^3*zb^2*G[0, 0, 1, 0, zb]*
  Log[Q2dmu2] - 501*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (501*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (501*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (501*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (501*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 584*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (292*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (292*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
 292*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 292*CA^3*zb^2*G[0, 1, 0, 0, zb]*
  Log[Q2dmu2] - 490*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (245*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (245*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 245*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 245*CA^3*zb^2*G[0, 1, 0, 1, zb]*
  Log[Q2dmu2] - 446*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (223*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (223*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 223*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 223*CA^3*zb^2*G[0, 1, 1, 0, zb]*
  Log[Q2dmu2] + (753*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (753*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (753*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (753*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (753*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 584*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (292*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (292*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
 292*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 292*CA^3*zb^2*G[1, 0, 0, 0, zb]*
  Log[Q2dmu2] - 490*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (245*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (245*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
 245*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 245*CA^3*zb^2*G[1, 0, 0, 1, zb]*
  Log[Q2dmu2] - 479*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (479*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (479*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (479*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (479*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (819*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (819*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (819*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (819*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (819*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 422*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (211*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (211*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
 211*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 211*CA^3*zb^2*G[1, 1, 0, 0, zb]*
  Log[Q2dmu2] + (717*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (717*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (717*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (717*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (717*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (651*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (651*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (651*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
 (651*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (651*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (1125*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (1125*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (1125*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
 (1125*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (1125*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (54845*CA^3*Log[Q2dmu2]^2)/1152 + (2417*CA^2*nf*Log[Q2dmu2]^2)/576 - 
 (9*CA*CF*nf*Log[Q2dmu2]^2)/4 + (CA*nf^2*Log[Q2dmu2]^2)/24 - 
 (5951*CA^3*Pi^2*Log[Q2dmu2]^2)/768 - (239*CA^2*nf*Pi^2*Log[Q2dmu2]^2)/96 + 
 (57205*CA^3*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
 (1633*CA^2*nf*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
 (9*CA*CF*nf*Log[Q2dmu2]^2)/(8*(-1 + zb)) - (6061*CA^3*Pi^2*Log[Q2dmu2]^2)/
  (768*(-1 + zb)) - (239*CA^2*nf*Pi^2*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
 (34673*CA^3*zb*Log[Q2dmu2]^2)/1152 + (1013*CA^2*nf*zb*Log[Q2dmu2]^2)/576 + 
 (9*CA*CF*nf*zb*Log[Q2dmu2]^2)/8 - (CA*nf^2*zb*Log[Q2dmu2]^2)/24 - 
 (6281*CA^3*Pi^2*zb*Log[Q2dmu2]^2)/768 + (239*CA^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/
  192 + (57601*CA^3*zb^2*Log[Q2dmu2]^2)/1152 + 
 (1759*CA^2*nf*zb^2*Log[Q2dmu2]^2)/576 - (9*CA*CF*nf*zb^2*Log[Q2dmu2]^2)/8 - 
 (6061*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2)/768 - 
 (239*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/192 + 
 (6599*CA^3*del[zb]*Log[Q2dmu2]^2)/324 - (7229*CA^2*nf*del[zb]*Log[Q2dmu2]^2)/
  1296 - (219*CA*CF*nf*del[zb]*Log[Q2dmu2]^2)/32 + 
 (10799*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/1728 - 
 (635*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/432 + 
 (6241*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^2)/4608 - 
 (2307*CA^3*G[0, zb]*Log[Q2dmu2]^2)/64 - (275*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/
  32 + (561*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/16 - 
 (2915*CA^3*G[0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
 (151*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (561*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (3139*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/64 + 
 (69*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
 (561*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
 (2915*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 - 
 (151*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
 (561*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
 (15697*CA^3*G[1, zb]*Log[Q2dmu2]^2)/384 + 
 (1261*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/192 - 
 (785*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
 (18065*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
 (713*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
 (785*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
 (263*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(48*zb) - 
 (13*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(6*zb) + 
 (785*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
 (17569*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/384 - 
 (251*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/192 + 
 (785*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (18065*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/384 + 
 (713*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/192 - 
 (785*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (1377*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (15*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (1167*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (15*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (747*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (15*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (1167*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (15*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (2423*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (2053*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (185*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
 (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
 (1313*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (23*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (2053*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (23*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (2297*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (1855*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (185*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
 (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
 (1079*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (23*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (2251*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (23*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (4101*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (39*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (3315*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
 (39*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (321*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
 (39*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
 (1959*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
 (39*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (4107*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (39*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 261*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (261*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (261*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 (261*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (429*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (429*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (417*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (417*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (705*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (705*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (417*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (417*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (705*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (705*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (651*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (651*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
 (1125*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (1125*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (3763*CA^3*Log[Q2dmu2]^3)/384 - (595*CA^2*nf*Log[Q2dmu2]^3)/192 + 
 (429*CA^3*Pi^2*Log[Q2dmu2]^3)/32 - (5291*CA^3*Log[Q2dmu2]^3)/
  (384*(-1 + zb)) - (323*CA^2*nf*Log[Q2dmu2]^3)/(192*(-1 + zb)) + 
 (429*CA^3*Pi^2*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
 (6307*CA^3*zb*Log[Q2dmu2]^3)/384 + (173*CA^2*nf*zb*Log[Q2dmu2]^3)/192 - 
 (429*CA^3*Pi^2*zb*Log[Q2dmu2]^3)/64 - (5291*CA^3*zb^2*Log[Q2dmu2]^3)/384 - 
 (323*CA^2*nf*zb^2*Log[Q2dmu2]^3)/192 + (429*CA^3*Pi^2*zb^2*Log[Q2dmu2]^3)/
  64 + (167*CA^3*del[zb]*Log[Q2dmu2]^3)/432 - 
 (7*CA^2*nf*del[zb]*Log[Q2dmu2]^3)/864 + (9*CA*CF*nf*del[zb]*Log[Q2dmu2]^3)/
  16 - (217*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3)/2304 + 
 (635*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^3)/1152 + 
 (747*CA^3*G[0, zb]*Log[Q2dmu2]^3)/32 + (9*CA^2*nf*G[0, zb]*Log[Q2dmu2]^3)/
  4 + (621*CA^3*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
 (9*CA^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
 (369*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3)/32 - 
 (9*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
 (621*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
 (9*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
 (1351*CA^3*G[1, zb]*Log[Q2dmu2]^3)/64 - (13*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/
  8 - (1121*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
 (13*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (115*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(32*zb) + 
 (13*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
 (661*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3)/64 + 
 (13*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
 (1121*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
 (13*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
 (135*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
 (135*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (135*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
 (135*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
 (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
 (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
 (219*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
 (219*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
 (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/4 + 
 (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
 (219*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 + 
 (219*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
 (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/8 - 
 (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
 (375*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (375*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
 (1335*CA^3*Log[Q2dmu2]^4)/256 + (21*CA^2*nf*Log[Q2dmu2]^4)/32 + 
 (1113*CA^3*Log[Q2dmu2]^4)/(256*(-1 + zb)) + (21*CA^2*nf*Log[Q2dmu2]^4)/
  (64*(-1 + zb)) + (669*CA^3*zb*Log[Q2dmu2]^4)/256 - 
 (21*CA^2*nf*zb*Log[Q2dmu2]^4)/64 + (1113*CA^3*zb^2*Log[Q2dmu2]^4)/256 + 
 (21*CA^2*nf*zb^2*Log[Q2dmu2]^4)/64 - (67*CA^3*del[zb]*Log[Q2dmu2]^4)/48 + 
 (19*CA^2*nf*del[zb]*Log[Q2dmu2]^4)/48 - 
 (141*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^4)/64 - (243*CA^3*G[0, zb]*Log[Q2dmu2]^4)/
  16 - (243*CA^3*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
 (243*CA^3*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
 (243*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
 (387*CA^3*G[1, zb]*Log[Q2dmu2]^4)/32 + (387*CA^3*G[1, zb]*Log[Q2dmu2]^4)/
  (64*(-1 + zb)) - (387*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
 (387*CA^3*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
 (387*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/64 - (513*CA^3*Log[Q2dmu2]^5)/160 - 
 (513*CA^3*Log[Q2dmu2]^5)/(320*(-1 + zb)) + (513*CA^3*zb*Log[Q2dmu2]^5)/320 - 
 (513*CA^3*zb^2*Log[Q2dmu2]^5)/320 - (201*CA^3*del[zb]*Log[Q2dmu2]^5)/1280 - 
 (57*CA^2*nf*del[zb]*Log[Q2dmu2]^5)/640 + (207*CA^3*del[zb]*Log[Q2dmu2]^6)/
  640 - (585889*CA^3*PlusD[zb, 0])/11664 + (20813*CA^2*nf*PlusD[zb, 0])/
  1458 + (2465*CA*CF*nf*PlusD[zb, 0])/144 - (11815*CA^3*Pi^2*PlusD[zb, 0])/
  3888 + (2987*CA^2*nf*Pi^2*PlusD[zb, 0])/7776 - 
 (95*CA*CF*nf*Pi^2*PlusD[zb, 0])/144 + (12571*CA^3*Pi^4*PlusD[zb, 0])/23040 - 
 (5741*CA^2*nf*Pi^4*PlusD[zb, 0])/34560 - (CA*CF*nf*Pi^4*PlusD[zb, 0])/27 + 
 (17419*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/648 - 
 (2345*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0])/324 - 
 (73*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 0])/8 + 
 (8089*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/864 - 
 (239*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/108 + 
 (19759*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/11520 + 
 (10*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/9 - 
 (31*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/144 + 
 (9*CA*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/8 - 
 (55*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/384 + 
 (239*CA^2*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/192 - 
 (179*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/48 + 
 (7*CA^2*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/6 - 
 (429*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/64 - 
 (111*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0])/128 - 
 (21*CA^2*nf*Log[Q2dmu2]^4*PlusD[zb, 0])/64 + 
 (513*CA^3*Log[Q2dmu2]^5*PlusD[zb, 0])/320 + 
 ((19*CA^3)/12 + (19*CA^3)/(24*(-1 + zb)) - (19*CA^3*zb)/24 + 
   (19*CA^3*zb^2)/24 + (67*CA^3*del[zb])/864 + (19*CA^2*nf*del[zb])/432 - 
   (23*CA^3*del[zb]*Log[Q2dmu2])/24 - (19*CA^3*PlusD[zb, 0])/24)/ep^5 + 
 (1741*CA^3*PlusD[zb, 1])/108 - (239*CA^2*nf*PlusD[zb, 1])/54 - 
 (73*CA*CF*nf*PlusD[zb, 1])/12 + (3667*CA^3*Pi^2*PlusD[zb, 1])/432 - 
 (107*CA^2*nf*Pi^2*PlusD[zb, 1])/54 + (6133*CA^3*Pi^4*PlusD[zb, 1])/5760 + 
 (13*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/3 - (13*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 1])/
  12 + (3*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 1])/2 - 
 (55*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/96 + 
 (107*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/48 - 
 (69*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/8 + 3*CA^2*nf*Log[Q2dmu2]^2*
  PlusD[zb, 1] - (561*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/32 - 
 (63*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1])/16 - 
 (9*CA^2*nf*Log[Q2dmu2]^3*PlusD[zb, 1])/8 + 
 (243*CA^3*Log[Q2dmu2]^4*PlusD[zb, 1])/32 + 
 ((445*CA^3)/288 + (7*CA^2*nf)/36 + (371*CA^3)/(288*(-1 + zb)) + 
   (7*CA^2*nf)/(72*(-1 + zb)) + (223*CA^3*zb)/288 - (7*CA^2*nf*zb)/72 + 
   (371*CA^3*zb^2)/288 + (7*CA^2*nf*zb^2)/72 - (67*CA^3*del[zb])/162 + 
   (19*CA^2*nf*del[zb])/162 - (47*CA^3*Pi^2*del[zb])/72 - 
   (9*CA^3*G[0, zb])/2 - (9*CA^3*G[0, zb])/(4*(-1 + zb)) + 
   (9*CA^3*zb*G[0, zb])/4 - (9*CA^3*zb^2*G[0, zb])/4 + 
   (43*CA^3*G[1, zb])/12 + (43*CA^3*G[1, zb])/(24*(-1 + zb)) - 
   (43*CA^3*G[1, zb])/(24*zb) - (43*CA^3*zb*G[1, zb])/24 + 
   (43*CA^3*zb^2*G[1, zb])/24 - (19*CA^3*Log[Q2dmu2])/4 - 
   (19*CA^3*Log[Q2dmu2])/(8*(-1 + zb)) + (19*CA^3*zb*Log[Q2dmu2])/8 - 
   (19*CA^3*zb^2*Log[Q2dmu2])/8 - (67*CA^3*del[zb]*Log[Q2dmu2])/288 - 
   (19*CA^2*nf*del[zb]*Log[Q2dmu2])/144 + (23*CA^3*del[zb]*Log[Q2dmu2]^2)/
    16 - (37*CA^3*PlusD[zb, 0])/144 - (7*CA^2*nf*PlusD[zb, 0])/72 + 
   (19*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/8 + (9*CA^3*PlusD[zb, 1])/4)/ep^4 + 
 (143*CA^3*PlusD[zb, 2])/27 - (125*CA^2*nf*PlusD[zb, 2])/108 + 
 (CA*CF*nf*PlusD[zb, 2])/2 - (91*CA^3*Pi^2*PlusD[zb, 2])/96 + 
 (21*CA^2*nf*Pi^2*PlusD[zb, 2])/16 - (115*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/12 + 
 (10*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 2])/3 - 
 (301*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/16 - 
 (105*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2])/16 - 
 (15*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 2])/8 + 
 (135*CA^3*Log[Q2dmu2]^3*PlusD[zb, 2])/8 - (289*CA^3*PlusD[zb, 3])/54 + 
 (44*CA^2*nf*PlusD[zb, 3])/27 - (607*CA^3*Pi^2*PlusD[zb, 3])/72 - 
 (53*CA^3*Log[Q2dmu2]*PlusD[zb, 3])/12 - 
 (11*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 3])/6 + 
 (87*CA^3*Log[Q2dmu2]^2*PlusD[zb, 3])/4 - (59*CA^3*PlusD[zb, 4])/72 - 
 (29*CA^2*nf*PlusD[zb, 4])/36 + (63*CA^3*Log[Q2dmu2]*PlusD[zb, 4])/4 + 
 (149*CA^3*PlusD[zb, 5])/30 - (121013*CA^3*Zeta[3])/1728 - 
 (23861*CA^2*nf*Zeta[3])/864 + (64*CA*CF*nf*Zeta[3])/3 + 
 (352*CA^3*Pi^2*Zeta[3])/9 - (123485*CA^3*Zeta[3])/(1728*(-1 + zb)) - 
 (13193*CA^2*nf*Zeta[3])/(864*(-1 + zb)) + (23*CA*CF*nf*Zeta[3])/
  (2*(-1 + zb)) + (176*CA^3*Pi^2*Zeta[3])/(9*(-1 + zb)) - 
 (87605*CA^3*zb*Zeta[3])/1728 + (6955*CA^2*nf*zb*Zeta[3])/864 - 
 8*CA*CF*nf*zb*Zeta[3] - (176*CA^3*Pi^2*zb*Zeta[3])/9 - 
 (121885*CA^3*zb^2*Zeta[3])/1728 - (13321*CA^2*nf*zb^2*Zeta[3])/864 + 
 (23*CA*CF*nf*zb^2*Zeta[3])/2 + (176*CA^3*Pi^2*zb^2*Zeta[3])/9 - 
 (55289*CA^3*del[zb]*Zeta[3])/1296 - (14017*CA^2*nf*del[zb]*Zeta[3])/1296 + 
 (1493*CA*CF*nf*del[zb]*Zeta[3])/72 + (2437*CA^3*Pi^2*del[zb]*Zeta[3])/3456 + 
 (6083*CA^2*nf*Pi^2*del[zb]*Zeta[3])/1728 - 
 (91*CA*CF*nf*Pi^2*del[zb]*Zeta[3])/36 + (3437*CA^3*G[0, zb]*Zeta[3])/36 + 
 (769*CA^2*nf*G[0, zb]*Zeta[3])/36 - 8*CA*CF*nf*G[0, zb]*Zeta[3] + 
 (6643*CA^3*G[0, zb]*Zeta[3])/(72*(-1 + zb)) + 
 (367*CA^2*nf*G[0, zb]*Zeta[3])/(36*(-1 + zb)) - 
 (4*CA*CF*nf*G[0, zb]*Zeta[3])/(-1 + zb) + (5851*CA^3*zb*G[0, zb]*Zeta[3])/
  72 - (407*CA^2*nf*zb*G[0, zb]*Zeta[3])/36 + 
 4*CA*CF*nf*zb*G[0, zb]*Zeta[3] + (6533*CA^3*zb^2*G[0, zb]*Zeta[3])/72 + 
 (377*CA^2*nf*zb^2*G[0, zb]*Zeta[3])/36 - 4*CA*CF*nf*zb^2*G[0, zb]*Zeta[3] - 
 (617*CA^3*G[1, zb]*Zeta[3])/9 - (130*CA^2*nf*G[1, zb]*Zeta[3])/9 + 
 4*CA*CF*nf*G[1, zb]*Zeta[3] - (8999*CA^3*G[1, zb]*Zeta[3])/(144*(-1 + zb)) - 
 (503*CA^2*nf*G[1, zb]*Zeta[3])/(72*(-1 + zb)) + 
 (2*CA*CF*nf*G[1, zb]*Zeta[3])/(-1 + zb) + (49*CA^3*G[1, zb]*Zeta[3])/
  (16*zb) + (175*CA^2*nf*G[1, zb]*Zeta[3])/(24*zb) - 
 (2*CA*CF*nf*G[1, zb]*Zeta[3])/zb - (7721*CA^3*zb*G[1, zb]*Zeta[3])/144 + 
 (68*CA^2*nf*zb*G[1, zb]*Zeta[3])/9 - 2*CA*CF*nf*zb*G[1, zb]*Zeta[3] - 
 (11815*CA^3*zb^2*G[1, zb]*Zeta[3])/144 - (511*CA^2*nf*zb^2*G[1, zb]*Zeta[3])/
  72 + 2*CA*CF*nf*zb^2*G[1, zb]*Zeta[3] - 368*CA^3*G[0, 0, zb]*Zeta[3] - 
 (184*CA^3*G[0, 0, zb]*Zeta[3])/(-1 + zb) + 184*CA^3*zb*G[0, 0, zb]*Zeta[3] - 
 184*CA^3*zb^2*G[0, 0, zb]*Zeta[3] + (823*CA^3*G[0, 1, zb]*Zeta[3])/3 + 
 (823*CA^3*G[0, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
 (823*CA^3*G[0, 1, zb]*Zeta[3])/(6*zb) - (823*CA^3*zb*G[0, 1, zb]*Zeta[3])/
  6 + (823*CA^3*zb^2*G[0, 1, zb]*Zeta[3])/6 + 275*CA^3*G[1, 0, zb]*Zeta[3] + 
 (275*CA^3*G[1, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
 (275*CA^3*G[1, 0, zb]*Zeta[3])/(2*zb) - (275*CA^3*zb*G[1, 0, zb]*Zeta[3])/
  2 + (275*CA^3*zb^2*G[1, 0, zb]*Zeta[3])/2 - (580*CA^3*G[1, 1, zb]*Zeta[3])/
  3 - (290*CA^3*G[1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
 (290*CA^3*G[1, 1, zb]*Zeta[3])/(3*zb) + (290*CA^3*zb*G[1, 1, zb]*Zeta[3])/
  3 - (290*CA^3*zb^2*G[1, 1, zb]*Zeta[3])/3 + (1955*CA^3*Log[Q2dmu2]*Zeta[3])/
  24 + (59*CA^2*nf*Log[Q2dmu2]*Zeta[3])/3 - 12*CA*CF*nf*Log[Q2dmu2]*Zeta[3] + 
 (3409*CA^3*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
 (229*CA^2*nf*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) - 
 (6*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
 (2275*CA^3*zb*Log[Q2dmu2]*Zeta[3])/48 - (245*CA^2*nf*zb*Log[Q2dmu2]*Zeta[3])/
  24 + 6*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[3] + 
 (3365*CA^3*zb^2*Log[Q2dmu2]*Zeta[3])/48 + 
 (233*CA^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/24 - 6*CA*CF*nf*zb^2*Log[Q2dmu2]*
  Zeta[3] + (1705*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/144 + 
 (491*CA^2*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/36 - 
 (29*CA*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (10651*CA^3*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/576 - 
 252*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
 (126*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
 126*CA^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 126*CA^3*zb^2*G[0, zb]*
  Log[Q2dmu2]*Zeta[3] + 193*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (193*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
 (193*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
 (193*CA^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
 (193*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (393*CA^3*Log[Q2dmu2]^2*Zeta[3])/4 - (393*CA^3*Log[Q2dmu2]^2*Zeta[3])/
  (8*(-1 + zb)) + (393*CA^3*zb*Log[Q2dmu2]^2*Zeta[3])/8 - 
 (393*CA^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/8 - 
 (489*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
 (187*CA^2*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
 (9*CA*CF*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
 (481*CA^3*del[zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
 (5*CA^3*PlusD[zb, 0]*Zeta[3])/9 + (197*CA^2*nf*PlusD[zb, 0]*Zeta[3])/18 - 
 (29*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/3 - (176*CA^3*Pi^2*PlusD[zb, 0]*Zeta[3])/
  9 - (183*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/16 - 
 (79*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/8 + 
 6*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3] + 
 (393*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/8 - 
 (39*CA^3*PlusD[zb, 1]*Zeta[3])/8 - (43*CA^2*nf*PlusD[zb, 1]*Zeta[3])/4 + 
 4*CA*CF*nf*PlusD[zb, 1]*Zeta[3] + 126*CA^3*Log[Q2dmu2]*PlusD[zb, 1]*
  Zeta[3] + 92*CA^3*PlusD[zb, 2]*Zeta[3] + (5887*CA^3*del[zb]*Zeta[3]^2)/
  144 + ((3763*CA^3)/1728 + (595*CA^2*nf)/864 - (143*CA^3*Pi^2)/48 + 
   (5291*CA^3)/(1728*(-1 + zb)) + (323*CA^2*nf)/(864*(-1 + zb)) - 
   (143*CA^3*Pi^2)/(96*(-1 + zb)) + (6307*CA^3*zb)/1728 - 
   (173*CA^2*nf*zb)/864 + (143*CA^3*Pi^2*zb)/96 + (5291*CA^3*zb^2)/1728 + 
   (323*CA^2*nf*zb^2)/864 - (143*CA^3*Pi^2*zb^2)/96 - 
   (167*CA^3*del[zb])/1944 + (7*CA^2*nf*del[zb])/3888 - 
   (CA*CF*nf*del[zb])/8 + (217*CA^3*Pi^2*del[zb])/10368 - 
   (635*CA^2*nf*Pi^2*del[zb])/5184 - (83*CA^3*G[0, zb])/16 - 
   (CA^2*nf*G[0, zb])/2 - (69*CA^3*G[0, zb])/(16*(-1 + zb)) - 
   (CA^2*nf*G[0, zb])/(4*(-1 + zb)) - (41*CA^3*zb*G[0, zb])/16 + 
   (CA^2*nf*zb*G[0, zb])/4 - (69*CA^3*zb^2*G[0, zb])/16 - 
   (CA^2*nf*zb^2*G[0, zb])/4 + (1351*CA^3*G[1, zb])/288 + 
   (13*CA^2*nf*G[1, zb])/36 + (1121*CA^3*G[1, zb])/(288*(-1 + zb)) + 
   (13*CA^2*nf*G[1, zb])/(72*(-1 + zb)) - (115*CA^3*G[1, zb])/(144*zb) - 
   (13*CA^2*nf*G[1, zb])/(72*zb) + (661*CA^3*zb*G[1, zb])/288 - 
   (13*CA^2*nf*zb*G[1, zb])/72 + (1121*CA^3*zb^2*G[1, zb])/288 + 
   (13*CA^2*nf*zb^2*G[1, zb])/72 + 15*CA^3*G[0, 0, zb] + 
   (15*CA^3*G[0, 0, zb])/(2*(-1 + zb)) - (15*CA^3*zb*G[0, 0, zb])/2 + 
   (15*CA^3*zb^2*G[0, 0, zb])/2 - (73*CA^3*G[0, 1, zb])/6 - 
   (73*CA^3*G[0, 1, zb])/(12*(-1 + zb)) + (73*CA^3*G[0, 1, zb])/(12*zb) + 
   (73*CA^3*zb*G[0, 1, zb])/12 - (73*CA^3*zb^2*G[0, 1, zb])/12 - 
   (73*CA^3*G[1, 0, zb])/6 - (73*CA^3*G[1, 0, zb])/(12*(-1 + zb)) + 
   (73*CA^3*G[1, 0, zb])/(12*zb) + (73*CA^3*zb*G[1, 0, zb])/12 - 
   (73*CA^3*zb^2*G[1, 0, zb])/12 + (125*CA^3*G[1, 1, zb])/12 + 
   (125*CA^3*G[1, 1, zb])/(24*(-1 + zb)) - (125*CA^3*G[1, 1, zb])/(24*zb) - 
   (125*CA^3*zb*G[1, 1, zb])/24 + (125*CA^3*zb^2*G[1, 1, zb])/24 - 
   (445*CA^3*Log[Q2dmu2])/96 - (7*CA^2*nf*Log[Q2dmu2])/12 - 
   (371*CA^3*Log[Q2dmu2])/(96*(-1 + zb)) - (7*CA^2*nf*Log[Q2dmu2])/
    (24*(-1 + zb)) - (223*CA^3*zb*Log[Q2dmu2])/96 + 
   (7*CA^2*nf*zb*Log[Q2dmu2])/24 - (371*CA^3*zb^2*Log[Q2dmu2])/96 - 
   (7*CA^2*nf*zb^2*Log[Q2dmu2])/24 + (67*CA^3*del[zb]*Log[Q2dmu2])/54 - 
   (19*CA^2*nf*del[zb]*Log[Q2dmu2])/54 + (47*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/
    24 + (27*CA^3*G[0, zb]*Log[Q2dmu2])/2 + (27*CA^3*G[0, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (27*CA^3*zb*G[0, zb]*Log[Q2dmu2])/4 + 
   (27*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/4 - (43*CA^3*G[1, zb]*Log[Q2dmu2])/4 - 
   (43*CA^3*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (43*CA^3*G[1, zb]*Log[Q2dmu2])/(8*zb) + (43*CA^3*zb*G[1, zb]*Log[Q2dmu2])/
    8 - (43*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/8 + (57*CA^3*Log[Q2dmu2]^2)/8 + 
   (57*CA^3*Log[Q2dmu2]^2)/(16*(-1 + zb)) - (57*CA^3*zb*Log[Q2dmu2]^2)/16 + 
   (57*CA^3*zb^2*Log[Q2dmu2]^2)/16 + (67*CA^3*del[zb]*Log[Q2dmu2]^2)/192 + 
   (19*CA^2*nf*del[zb]*Log[Q2dmu2]^2)/96 - (23*CA^3*del[zb]*Log[Q2dmu2]^3)/
    16 + (179*CA^3*PlusD[zb, 0])/216 - (7*CA^2*nf*PlusD[zb, 0])/27 + 
   (143*CA^3*Pi^2*PlusD[zb, 0])/96 + (37*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/48 + 
   (7*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0])/24 - 
   (57*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + (7*CA^3*PlusD[zb, 1])/8 + 
   (CA^2*nf*PlusD[zb, 1])/4 - (27*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/4 - 
   (15*CA^3*PlusD[zb, 2])/4 - (481*CA^3*del[zb]*Zeta[3])/144)/ep^3 + 
 ((54845*CA^3)/5184 + (2417*CA^2*nf)/2592 - (CA*CF*nf)/2 + (CA*nf^2)/108 - 
   (5951*CA^3*Pi^2)/3456 - (239*CA^2*nf*Pi^2)/432 + 
   (57205*CA^3)/(5184*(-1 + zb)) + (1633*CA^2*nf)/(2592*(-1 + zb)) - 
   (CA*CF*nf)/(4*(-1 + zb)) - (6061*CA^3*Pi^2)/(3456*(-1 + zb)) - 
   (239*CA^2*nf*Pi^2)/(864*(-1 + zb)) + (34673*CA^3*zb)/5184 + 
   (1013*CA^2*nf*zb)/2592 + (CA*CF*nf*zb)/4 - (CA*nf^2*zb)/108 - 
   (6281*CA^3*Pi^2*zb)/3456 + (239*CA^2*nf*Pi^2*zb)/864 + 
   (57601*CA^3*zb^2)/5184 + (1759*CA^2*nf*zb^2)/2592 - (CA*CF*nf*zb^2)/4 - 
   (6061*CA^3*Pi^2*zb^2)/3456 - (239*CA^2*nf*Pi^2*zb^2)/864 + 
   (6599*CA^3*del[zb])/1458 - (7229*CA^2*nf*del[zb])/5832 - 
   (73*CA*CF*nf*del[zb])/48 + (10799*CA^3*Pi^2*del[zb])/7776 - 
   (635*CA^2*nf*Pi^2*del[zb])/1944 + (6241*CA^3*Pi^4*del[zb])/20736 - 
   (769*CA^3*G[0, zb])/96 - (275*CA^2*nf*G[0, zb])/144 + 
   (187*CA^3*Pi^2*G[0, zb])/24 - (2915*CA^3*G[0, zb])/(288*(-1 + zb)) - 
   (151*CA^2*nf*G[0, zb])/(144*(-1 + zb)) + (187*CA^3*Pi^2*G[0, zb])/
    (48*(-1 + zb)) - (3139*CA^3*zb*G[0, zb])/288 + 
   (23*CA^2*nf*zb*G[0, zb])/48 - (187*CA^3*Pi^2*zb*G[0, zb])/48 - 
   (2915*CA^3*zb^2*G[0, zb])/288 - (151*CA^2*nf*zb^2*G[0, zb])/144 + 
   (187*CA^3*Pi^2*zb^2*G[0, zb])/48 + (15697*CA^3*G[1, zb])/1728 + 
   (1261*CA^2*nf*G[1, zb])/864 - (785*CA^3*Pi^2*G[1, zb])/144 + 
   (18065*CA^3*G[1, zb])/(1728*(-1 + zb)) + (713*CA^2*nf*G[1, zb])/
    (864*(-1 + zb)) - (785*CA^3*Pi^2*G[1, zb])/(288*(-1 + zb)) + 
   (263*CA^3*G[1, zb])/(216*zb) - (13*CA^2*nf*G[1, zb])/(27*zb) + 
   (785*CA^3*Pi^2*G[1, zb])/(288*zb) + (17569*CA^3*zb*G[1, zb])/1728 - 
   (251*CA^2*nf*zb*G[1, zb])/864 + (785*CA^3*Pi^2*zb*G[1, zb])/288 + 
   (18065*CA^3*zb^2*G[1, zb])/1728 + (713*CA^2*nf*zb^2*G[1, zb])/864 - 
   (785*CA^3*Pi^2*zb^2*G[1, zb])/288 + (153*CA^3*G[0, 0, zb])/8 + 
   (5*CA^2*nf*G[0, 0, zb])/3 + (389*CA^3*G[0, 0, zb])/(24*(-1 + zb)) + 
   (5*CA^2*nf*G[0, 0, zb])/(6*(-1 + zb)) + (83*CA^3*zb*G[0, 0, zb])/8 - 
   (5*CA^2*nf*zb*G[0, 0, zb])/6 + (389*CA^3*zb^2*G[0, 0, zb])/24 + 
   (5*CA^2*nf*zb^2*G[0, 0, zb])/6 - (2423*CA^3*G[0, 1, zb])/144 - 
   (23*CA^2*nf*G[0, 1, zb])/18 - (2053*CA^3*G[0, 1, zb])/(144*(-1 + zb)) - 
   (23*CA^2*nf*G[0, 1, zb])/(36*(-1 + zb)) + (185*CA^3*G[0, 1, zb])/(72*zb) + 
   (23*CA^2*nf*G[0, 1, zb])/(36*zb) - (1313*CA^3*zb*G[0, 1, zb])/144 + 
   (23*CA^2*nf*zb*G[0, 1, zb])/36 - (2053*CA^3*zb^2*G[0, 1, zb])/144 - 
   (23*CA^2*nf*zb^2*G[0, 1, zb])/36 - (2297*CA^3*G[1, 0, zb])/144 - 
   (23*CA^2*nf*G[1, 0, zb])/18 - (1855*CA^3*G[1, 0, zb])/(144*(-1 + zb)) - 
   (23*CA^2*nf*G[1, 0, zb])/(36*(-1 + zb)) + (185*CA^3*G[1, 0, zb])/(72*zb) + 
   (23*CA^2*nf*G[1, 0, zb])/(36*zb) - (1079*CA^3*zb*G[1, 0, zb])/144 + 
   (23*CA^2*nf*zb*G[1, 0, zb])/36 - (2251*CA^3*zb^2*G[1, 0, zb])/144 - 
   (23*CA^2*nf*zb^2*G[1, 0, zb])/36 + (1367*CA^3*G[1, 1, zb])/96 + 
   (13*CA^2*nf*G[1, 1, zb])/12 + (1105*CA^3*G[1, 1, zb])/(96*(-1 + zb)) + 
   (13*CA^2*nf*G[1, 1, zb])/(24*(-1 + zb)) - (107*CA^3*G[1, 1, zb])/(48*zb) - 
   (13*CA^2*nf*G[1, 1, zb])/(24*zb) + (653*CA^3*zb*G[1, 1, zb])/96 - 
   (13*CA^2*nf*zb*G[1, 1, zb])/24 + (1369*CA^3*zb^2*G[1, 1, zb])/96 + 
   (13*CA^2*nf*zb^2*G[1, 1, zb])/24 - 58*CA^3*G[0, 0, 0, zb] - 
   (29*CA^3*G[0, 0, 0, zb])/(-1 + zb) + 29*CA^3*zb*G[0, 0, 0, zb] - 
   29*CA^3*zb^2*G[0, 0, 0, zb] + (143*CA^3*G[0, 0, 1, zb])/3 + 
   (143*CA^3*G[0, 0, 1, zb])/(6*(-1 + zb)) - (143*CA^3*G[0, 0, 1, zb])/
    (6*zb) - (143*CA^3*zb*G[0, 0, 1, zb])/6 + (143*CA^3*zb^2*G[0, 0, 1, zb])/
    6 + (139*CA^3*G[0, 1, 0, zb])/3 + (139*CA^3*G[0, 1, 0, zb])/
    (6*(-1 + zb)) - (139*CA^3*G[0, 1, 0, zb])/(6*zb) - 
   (139*CA^3*zb*G[0, 1, 0, zb])/6 + (139*CA^3*zb^2*G[0, 1, 0, zb])/6 - 
   (235*CA^3*G[0, 1, 1, zb])/6 - (235*CA^3*G[0, 1, 1, zb])/(12*(-1 + zb)) + 
   (235*CA^3*G[0, 1, 1, zb])/(12*zb) + (235*CA^3*zb*G[0, 1, 1, zb])/12 - 
   (235*CA^3*zb^2*G[0, 1, 1, zb])/12 + (139*CA^3*G[1, 0, 0, zb])/3 + 
   (139*CA^3*G[1, 0, 0, zb])/(6*(-1 + zb)) - (139*CA^3*G[1, 0, 0, zb])/
    (6*zb) - (139*CA^3*zb*G[1, 0, 0, zb])/6 + (139*CA^3*zb^2*G[1, 0, 0, zb])/
    6 - (235*CA^3*G[1, 0, 1, zb])/6 - (235*CA^3*G[1, 0, 1, zb])/
    (12*(-1 + zb)) + (235*CA^3*G[1, 0, 1, zb])/(12*zb) + 
   (235*CA^3*zb*G[1, 0, 1, zb])/12 - (235*CA^3*zb^2*G[1, 0, 1, zb])/12 - 
   (217*CA^3*G[1, 1, 0, zb])/6 - (217*CA^3*G[1, 1, 0, zb])/(12*(-1 + zb)) + 
   (217*CA^3*G[1, 1, 0, zb])/(12*zb) + (217*CA^3*zb*G[1, 1, 0, zb])/12 - 
   (217*CA^3*zb^2*G[1, 1, 0, zb])/12 + (125*CA^3*G[1, 1, 1, zb])/4 + 
   (125*CA^3*G[1, 1, 1, zb])/(8*(-1 + zb)) - (125*CA^3*G[1, 1, 1, zb])/
    (8*zb) - (125*CA^3*zb*G[1, 1, 1, zb])/8 + (125*CA^3*zb^2*G[1, 1, 1, zb])/
    8 - (3763*CA^3*Log[Q2dmu2])/576 - (595*CA^2*nf*Log[Q2dmu2])/288 + 
   (143*CA^3*Pi^2*Log[Q2dmu2])/16 - (5291*CA^3*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (323*CA^2*nf*Log[Q2dmu2])/(288*(-1 + zb)) + (143*CA^3*Pi^2*Log[Q2dmu2])/
    (32*(-1 + zb)) - (6307*CA^3*zb*Log[Q2dmu2])/576 + 
   (173*CA^2*nf*zb*Log[Q2dmu2])/288 - (143*CA^3*Pi^2*zb*Log[Q2dmu2])/32 - 
   (5291*CA^3*zb^2*Log[Q2dmu2])/576 - (323*CA^2*nf*zb^2*Log[Q2dmu2])/288 + 
   (143*CA^3*Pi^2*zb^2*Log[Q2dmu2])/32 + (167*CA^3*del[zb]*Log[Q2dmu2])/648 - 
   (7*CA^2*nf*del[zb]*Log[Q2dmu2])/1296 + (3*CA*CF*nf*del[zb]*Log[Q2dmu2])/
    8 - (217*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/3456 + 
   (635*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2])/1728 + 
   (249*CA^3*G[0, zb]*Log[Q2dmu2])/16 + (3*CA^2*nf*G[0, zb]*Log[Q2dmu2])/2 + 
   (207*CA^3*G[0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (3*CA^2*nf*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (123*CA^3*zb*G[0, zb]*Log[Q2dmu2])/16 - 
   (3*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2])/4 + 
   (207*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/16 + 
   (3*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/4 - (1351*CA^3*G[1, zb]*Log[Q2dmu2])/
    96 - (13*CA^2*nf*G[1, zb]*Log[Q2dmu2])/12 - 
   (1121*CA^3*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (13*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (115*CA^3*G[1, zb]*Log[Q2dmu2])/(48*zb) + 
   (13*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(24*zb) - 
   (661*CA^3*zb*G[1, zb]*Log[Q2dmu2])/96 + 
   (13*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2])/24 - 
   (1121*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/96 - 
   (13*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/24 - 45*CA^3*G[0, 0, zb]*
    Log[Q2dmu2] - (45*CA^3*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (45*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (45*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (73*CA^3*G[0, 1, zb]*Log[Q2dmu2])/2 + (73*CA^3*G[0, 1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (73*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (73*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (73*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (73*CA^3*G[1, 0, zb]*Log[Q2dmu2])/2 + (73*CA^3*G[1, 0, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (73*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (73*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (73*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (125*CA^3*G[1, 1, zb]*Log[Q2dmu2])/4 - (125*CA^3*G[1, 1, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (125*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (125*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (125*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + (445*CA^3*Log[Q2dmu2]^2)/64 + 
   (7*CA^2*nf*Log[Q2dmu2]^2)/8 + (371*CA^3*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (7*CA^2*nf*Log[Q2dmu2]^2)/(16*(-1 + zb)) + (223*CA^3*zb*Log[Q2dmu2]^2)/
    64 - (7*CA^2*nf*zb*Log[Q2dmu2]^2)/16 + (371*CA^3*zb^2*Log[Q2dmu2]^2)/64 + 
   (7*CA^2*nf*zb^2*Log[Q2dmu2]^2)/16 - (67*CA^3*del[zb]*Log[Q2dmu2]^2)/36 + 
   (19*CA^2*nf*del[zb]*Log[Q2dmu2]^2)/36 - 
   (47*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/16 - (81*CA^3*G[0, zb]*Log[Q2dmu2]^2)/
    4 - (81*CA^3*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (81*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (129*CA^3*G[1, zb]*Log[Q2dmu2]^2)/8 + (129*CA^3*G[1, zb]*Log[Q2dmu2]^2)/
    (16*(-1 + zb)) - (129*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (129*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (129*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - (57*CA^3*Log[Q2dmu2]^3)/8 - 
   (57*CA^3*Log[Q2dmu2]^3)/(16*(-1 + zb)) + (57*CA^3*zb*Log[Q2dmu2]^3)/16 - 
   (57*CA^3*zb^2*Log[Q2dmu2]^3)/16 - (67*CA^3*del[zb]*Log[Q2dmu2]^3)/192 - 
   (19*CA^2*nf*del[zb]*Log[Q2dmu2]^3)/96 + (69*CA^3*del[zb]*Log[Q2dmu2]^4)/
    64 + (20*CA^3*PlusD[zb, 0])/81 - (31*CA^2*nf*PlusD[zb, 0])/648 + 
   (CA*CF*nf*PlusD[zb, 0])/4 - (55*CA^3*Pi^2*PlusD[zb, 0])/1728 + 
   (239*CA^2*nf*Pi^2*PlusD[zb, 0])/864 - (179*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/
    72 + (7*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0])/9 - 
   (143*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/32 - 
   (37*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/32 - 
   (7*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + 
   (57*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/16 - (23*CA^3*PlusD[zb, 1])/12 + 
   (2*CA^2*nf*PlusD[zb, 1])/3 - (187*CA^3*Pi^2*PlusD[zb, 1])/48 - 
   (21*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/8 - 
   (3*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
   (81*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - (35*CA^3*PlusD[zb, 2])/24 - 
   (5*CA^2*nf*PlusD[zb, 2])/12 + (45*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/4 + 
   (29*CA^3*PlusD[zb, 3])/6 - (131*CA^3*Zeta[3])/6 - 
   (131*CA^3*Zeta[3])/(12*(-1 + zb)) + (131*CA^3*zb*Zeta[3])/12 - 
   (131*CA^3*zb^2*Zeta[3])/12 - (163*CA^3*del[zb]*Zeta[3])/96 - 
   (187*CA^2*nf*del[zb]*Zeta[3])/144 + CA*CF*nf*del[zb]*Zeta[3] + 
   (481*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (131*CA^3*PlusD[zb, 0]*Zeta[3])/12)/ep^2 - (6811*CA^3*Zeta[5])/30 - 
 (6811*CA^3*Zeta[5])/(60*(-1 + zb)) + (6811*CA^3*zb*Zeta[5])/60 - 
 (6811*CA^3*zb^2*Zeta[5])/60 + (1151*CA^3*del[zb]*Zeta[5])/480 - 
 (6209*CA^2*nf*del[zb]*Zeta[5])/720 + 4*CA*CF*nf*del[zb]*Zeta[5] + 
 (16583*CA^3*del[zb]*Log[Q2dmu2]*Zeta[5])/240 + 
 (6811*CA^3*PlusD[zb, 0]*Zeta[5])/60 + 
 ((11770*CA^3)/243 - (5555*CA^2*nf)/1944 - (301*CA*CF*nf)/48 + 
   (4*CA*nf^2)/81 - (23843*CA^3*Pi^2)/20736 - (19475*CA^2*nf*Pi^2)/10368 + 
   (19759*CA^3*Pi^4)/17280 + (77197*CA^3)/(1944*(-1 + zb)) - 
   (1639*CA^2*nf)/(1944*(-1 + zb)) - (157*CA*CF*nf)/(48*(-1 + zb)) - 
   (CA*nf^2)/(54*(-1 + zb)) - (89851*CA^3*Pi^2)/(20736*(-1 + zb)) - 
   (11179*CA^2*nf*Pi^2)/(10368*(-1 + zb)) + (19759*CA^3*Pi^4)/
    (34560*(-1 + zb)) + (40135*CA^3*zb)/3888 + (7903*CA^2*nf*zb)/1944 + 
   (133*CA*CF*nf*zb)/48 - (13*CA*nf^2*zb)/324 - (165971*CA^3*Pi^2*zb)/20736 + 
   (4717*CA^2*nf*Pi^2*zb)/10368 - (19759*CA^3*Pi^4*zb)/34560 + 
   (324799*CA^3*zb^2)/7776 - (4027*CA^2*nf*zb^2)/7776 - 
   (157*CA*CF*nf*zb^2)/48 - (CA*nf^2*zb^2)/72 - (89851*CA^3*Pi^2*zb^2)/
    20736 - (11179*CA^2*nf*Pi^2*zb^2)/10368 + (19759*CA^3*Pi^4*zb^2)/34560 + 
   (1757539*CA^3*del[zb])/69984 - (125671*CA^2*nf*del[zb])/17496 - 
   (2465*CA*CF*nf*del[zb])/288 + (12257*CA^3*Pi^2*del[zb])/11664 - 
   (5219*CA^2*nf*Pi^2*del[zb])/46656 + (95*CA*CF*nf*Pi^2*del[zb])/288 - 
   (98183*CA^3*Pi^4*del[zb])/414720 + (16433*CA^2*nf*Pi^4*del[zb])/207360 + 
   (CA*CF*nf*Pi^4*del[zb])/54 - (23827*CA^3*G[0, zb])/864 - 
   (61*CA^2*nf*G[0, zb])/18 + CA*CF*nf*G[0, zb] - (CA*nf^2*G[0, zb])/27 + 
   (9313*CA^3*Pi^2*G[0, zb])/1728 + (641*CA^2*nf*Pi^2*G[0, zb])/432 - 
   (8561*CA^3*G[0, zb])/(288*(-1 + zb)) - (13*CA^2*nf*G[0, zb])/
    (6*(-1 + zb)) + (CA*CF*nf*G[0, zb])/(2*(-1 + zb)) + 
   (9691*CA^3*Pi^2*G[0, zb])/(1728*(-1 + zb)) + (317*CA^2*nf*Pi^2*G[0, zb])/
    (432*(-1 + zb)) - (20171*CA^3*zb*G[0, zb])/864 - 
   (23*CA^2*nf*zb*G[0, zb])/24 - (CA*CF*nf*zb*G[0, zb])/2 + 
   (CA*nf^2*zb*G[0, zb])/27 + (10315*CA^3*Pi^2*zb*G[0, zb])/1728 - 
   (325*CA^2*nf*Pi^2*zb*G[0, zb])/432 - (9115*CA^3*zb^2*G[0, zb])/288 - 
   (335*CA^2*nf*zb^2*G[0, zb])/144 + (CA*CF*nf*zb^2*G[0, zb])/2 + 
   (9647*CA^3*Pi^2*zb^2*G[0, zb])/1728 + (319*CA^2*nf*Pi^2*zb^2*G[0, zb])/
    432 + (146927*CA^3*G[1, zb])/5184 + (8867*CA^2*nf*G[1, zb])/2592 - 
   (CA*CF*nf*G[1, zb])/2 + (CA*nf^2*G[1, zb])/36 - 
   (19757*CA^3*Pi^2*G[1, zb])/3456 - (95*CA^2*nf*Pi^2*G[1, zb])/108 + 
   (158575*CA^3*G[1, zb])/(5184*(-1 + zb)) + (5899*CA^2*nf*G[1, zb])/
    (2592*(-1 + zb)) - (CA*CF*nf*G[1, zb])/(4*(-1 + zb)) - 
   (2231*CA^3*Pi^2*G[1, zb])/(384*(-1 + zb)) - (119*CA^2*nf*Pi^2*G[1, zb])/
    (288*(-1 + zb)) + (551*CA^3*G[1, zb])/(324*zb) - 
   (307*CA^2*nf*G[1, zb])/(648*zb) + (CA*CF*nf*G[1, zb])/(4*zb) + 
   (607*CA^3*Pi^2*G[1, zb])/(1728*zb) + (373*CA^2*nf*Pi^2*G[1, zb])/
    (864*zb) + (129107*CA^3*zb*G[1, zb])/5184 + (2711*CA^2*nf*zb*G[1, zb])/
    2592 + (CA*CF*nf*zb*G[1, zb])/4 - (CA*nf^2*zb*G[1, zb])/36 - 
   (18299*CA^3*Pi^2*zb*G[1, zb])/3456 + (401*CA^2*nf*Pi^2*zb*G[1, zb])/864 + 
   (168475*CA^3*zb^2*G[1, zb])/5184 + (6133*CA^2*nf*zb^2*G[1, zb])/2592 - 
   (CA*CF*nf*zb^2*G[1, zb])/4 - (13831*CA^3*Pi^2*zb^2*G[1, zb])/3456 - 
   (377*CA^2*nf*Pi^2*zb^2*G[1, zb])/864 + (4535*CA^3*G[0, 0, zb])/144 + 
   (493*CA^2*nf*G[0, 0, zb])/72 - (301*CA^3*Pi^2*G[0, 0, zb])/12 + 
   (1853*CA^3*G[0, 0, zb])/(48*(-1 + zb)) + (281*CA^2*nf*G[0, 0, zb])/
    (72*(-1 + zb)) - (301*CA^3*Pi^2*G[0, 0, zb])/(24*(-1 + zb)) + 
   (1921*CA^3*zb*G[0, 0, zb])/48 - (91*CA^2*nf*zb*G[0, 0, zb])/72 + 
   (301*CA^3*Pi^2*zb*G[0, 0, zb])/24 + (1853*CA^3*zb^2*G[0, 0, zb])/48 + 
   (281*CA^2*nf*zb^2*G[0, 0, zb])/72 - (301*CA^3*Pi^2*zb^2*G[0, 0, zb])/24 - 
   (28187*CA^3*G[0, 1, zb])/864 - (2345*CA^2*nf*G[0, 1, zb])/432 + 
   (437*CA^3*Pi^2*G[0, 1, zb])/24 - (32623*CA^3*G[0, 1, zb])/
    (864*(-1 + zb)) - (1363*CA^2*nf*G[0, 1, zb])/(432*(-1 + zb)) + 
   (437*CA^3*Pi^2*G[0, 1, zb])/(48*(-1 + zb)) - (493*CA^3*G[0, 1, zb])/
    (108*zb) + (46*CA^2*nf*G[0, 1, zb])/(27*zb) - 
   (437*CA^3*Pi^2*G[0, 1, zb])/(48*zb) - (31811*CA^3*zb*G[0, 1, zb])/864 + 
   (367*CA^2*nf*zb*G[0, 1, zb])/432 - (437*CA^3*Pi^2*zb*G[0, 1, zb])/48 - 
   (32623*CA^3*zb^2*G[0, 1, zb])/864 - (1363*CA^2*nf*zb^2*G[0, 1, zb])/432 + 
   (437*CA^3*Pi^2*zb^2*G[0, 1, zb])/48 - (28415*CA^3*G[1, 0, zb])/864 - 
   (2273*CA^2*nf*G[1, 0, zb])/432 + (437*CA^3*Pi^2*G[1, 0, zb])/24 - 
   (27259*CA^3*G[1, 0, zb])/(864*(-1 + zb)) - (1231*CA^2*nf*G[1, 0, zb])/
    (432*(-1 + zb)) + (437*CA^3*Pi^2*G[1, 0, zb])/(48*(-1 + zb)) - 
   (493*CA^3*G[1, 0, zb])/(108*zb) + (46*CA^2*nf*G[1, 0, zb])/(27*zb) - 
   (437*CA^3*Pi^2*G[1, 0, zb])/(48*zb) - (24371*CA^3*zb*G[1, 0, zb])/864 + 
   (511*CA^2*nf*zb*G[1, 0, zb])/432 - (437*CA^3*Pi^2*zb*G[1, 0, zb])/48 - 
   (35575*CA^3*zb^2*G[1, 0, zb])/864 - (1495*CA^2*nf*zb^2*G[1, 0, zb])/432 + 
   (437*CA^3*Pi^2*zb^2*G[1, 0, zb])/48 + (2137*CA^3*G[1, 1, zb])/64 + 
   (1301*CA^2*nf*G[1, 1, zb])/288 - (757*CA^3*Pi^2*G[1, 1, zb])/48 + 
   (17969*CA^3*G[1, 1, zb])/(576*(-1 + zb)) + (713*CA^2*nf*G[1, 1, zb])/
    (288*(-1 + zb)) - (757*CA^3*Pi^2*G[1, 1, zb])/(96*(-1 + zb)) + 
   (275*CA^3*G[1, 1, zb])/(72*zb) - (13*CA^2*nf*G[1, 1, zb])/(9*zb) + 
   (757*CA^3*Pi^2*G[1, 1, zb])/(96*zb) + (15593*CA^3*zb*G[1, 1, zb])/576 - 
   (275*CA^2*nf*zb*G[1, 1, zb])/288 + (757*CA^3*Pi^2*zb*G[1, 1, zb])/96 + 
   (23513*CA^3*zb^2*G[1, 1, zb])/576 + (889*CA^2*nf*zb^2*G[1, 1, zb])/288 - 
   (757*CA^3*Pi^2*zb^2*G[1, 1, zb])/96 - (905*CA^3*G[0, 0, 0, zb])/12 - 
   (22*CA^2*nf*G[0, 0, 0, zb])/3 - (799*CA^3*G[0, 0, 0, zb])/(12*(-1 + zb)) - 
   (11*CA^2*nf*G[0, 0, 0, zb])/(3*(-1 + zb)) - (587*CA^3*zb*G[0, 0, 0, zb])/
    12 + (11*CA^2*nf*zb*G[0, 0, 0, zb])/3 - (799*CA^3*zb^2*G[0, 0, 0, zb])/
    12 - (11*CA^2*nf*zb^2*G[0, 0, 0, zb])/3 + (4697*CA^3*G[0, 0, 1, zb])/72 + 
   (53*CA^2*nf*G[0, 0, 1, zb])/9 + (4147*CA^3*G[0, 0, 1, zb])/
    (72*(-1 + zb)) + (53*CA^2*nf*G[0, 0, 1, zb])/(18*(-1 + zb)) - 
   (275*CA^3*G[0, 0, 1, zb])/(36*zb) - (53*CA^2*nf*G[0, 0, 1, zb])/(18*zb) + 
   (3047*CA^3*zb*G[0, 0, 1, zb])/72 - (53*CA^2*nf*zb*G[0, 0, 1, zb])/18 + 
   (4147*CA^3*zb^2*G[0, 0, 1, zb])/72 + (53*CA^2*nf*zb^2*G[0, 0, 1, zb])/18 + 
   (4613*CA^3*G[0, 1, 0, zb])/72 + (385*CA^2*nf*G[0, 1, 0, zb])/72 + 
   (3989*CA^3*G[0, 1, 0, zb])/(72*(-1 + zb)) + (49*CA^2*nf*G[0, 1, 0, zb])/
    (18*(-1 + zb)) - (17*CA^3*G[0, 1, 0, zb])/(2*zb) - 
   (8*CA^2*nf*G[0, 1, 0, zb])/(3*zb) + (1387*CA^3*zb*G[0, 1, 0, zb])/36 - 
   (47*CA^2*nf*zb*G[0, 1, 0, zb])/18 + (500*CA^3*zb^2*G[0, 1, 0, zb])/9 + 
   (97*CA^2*nf*zb^2*G[0, 1, 0, zb])/36 - (8117*CA^3*G[0, 1, 1, zb])/144 - 
   (317*CA^2*nf*G[0, 1, 1, zb])/72 - (779*CA^3*G[0, 1, 1, zb])/
    (16*(-1 + zb)) - (9*CA^2*nf*G[0, 1, 1, zb])/(4*(-1 + zb)) + 
   (541*CA^3*G[0, 1, 1, zb])/(72*zb) + (79*CA^2*nf*G[0, 1, 1, zb])/(36*zb) - 
   (4865*CA^3*zb*G[0, 1, 1, zb])/144 + (77*CA^2*nf*zb*G[0, 1, 1, zb])/36 - 
   (7033*CA^3*zb^2*G[0, 1, 1, zb])/144 - (20*CA^2*nf*zb^2*G[0, 1, 1, zb])/9 + 
   (4279*CA^3*G[1, 0, 0, zb])/72 + (49*CA^2*nf*G[1, 0, 0, zb])/9 + 
   (3461*CA^3*G[1, 0, 0, zb])/(72*(-1 + zb)) + (49*CA^2*nf*G[1, 0, 0, zb])/
    (18*(-1 + zb)) - (295*CA^3*G[1, 0, 0, zb])/(36*zb) - 
   (49*CA^2*nf*G[1, 0, 0, zb])/(18*zb) + (2167*CA^3*zb*G[1, 0, 0, zb])/72 - 
   (49*CA^2*nf*zb*G[1, 0, 0, zb])/18 + (4715*CA^3*zb^2*G[1, 0, 0, zb])/72 + 
   (49*CA^2*nf*zb^2*G[1, 0, 0, zb])/18 - (7603*CA^3*G[1, 0, 1, zb])/144 - 
   (79*CA^2*nf*G[1, 0, 1, zb])/18 - (2029*CA^3*G[1, 0, 1, zb])/
    (48*(-1 + zb)) - (9*CA^2*nf*G[1, 0, 1, zb])/(4*(-1 + zb)) + 
   (265*CA^3*G[1, 0, 1, zb])/(36*zb) + (20*CA^2*nf*G[1, 0, 1, zb])/(9*zb) - 
   (3739*CA^3*zb*G[1, 0, 1, zb])/144 + (155*CA^2*nf*zb*G[1, 0, 1, zb])/72 - 
   (8375*CA^3*zb^2*G[1, 0, 1, zb])/144 - (79*CA^2*nf*zb^2*G[1, 0, 1, zb])/
    36 - (7151*CA^3*G[1, 1, 0, zb])/144 - (269*CA^2*nf*G[1, 1, 0, zb])/72 - 
   (1847*CA^3*G[1, 1, 0, zb])/(48*(-1 + zb)) - (23*CA^2*nf*G[1, 1, 0, zb])/
    (12*(-1 + zb)) + (565*CA^3*G[1, 1, 0, zb])/(72*zb) + 
   (67*CA^2*nf*G[1, 1, 0, zb])/(36*zb) - (3071*CA^3*zb*G[1, 1, 0, zb])/144 + 
   (65*CA^2*nf*zb*G[1, 1, 0, zb])/36 - (8071*CA^3*zb^2*G[1, 1, 0, zb])/144 - 
   (17*CA^2*nf*zb^2*G[1, 1, 0, zb])/9 + (4321*CA^3*G[1, 1, 1, zb])/96 + 
   (73*CA^2*nf*G[1, 1, 1, zb])/24 + (1105*CA^3*G[1, 1, 1, zb])/
    (32*(-1 + zb)) + (13*CA^2*nf*G[1, 1, 1, zb])/(8*(-1 + zb)) - 
   (343*CA^3*G[1, 1, 1, zb])/(48*zb) - (37*CA^2*nf*G[1, 1, 1, zb])/(24*zb) + 
   (601*CA^3*zb*G[1, 1, 1, zb])/32 - (17*CA^2*nf*zb*G[1, 1, 1, zb])/12 + 
   (4855*CA^3*zb^2*G[1, 1, 1, zb])/96 + (37*CA^2*nf*zb^2*G[1, 1, 1, zb])/24 + 
   252*CA^3*G[0, 0, 0, 0, zb] + (126*CA^3*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   126*CA^3*zb*G[0, 0, 0, 0, zb] + 126*CA^3*zb^2*G[0, 0, 0, 0, zb] - 
   (626*CA^3*G[0, 0, 0, 1, zb])/3 - (313*CA^3*G[0, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (313*CA^3*G[0, 0, 0, 1, zb])/(3*zb) + 
   (313*CA^3*zb*G[0, 0, 0, 1, zb])/3 - (313*CA^3*zb^2*G[0, 0, 0, 1, zb])/3 - 
   (598*CA^3*G[0, 0, 1, 0, zb])/3 - (299*CA^3*G[0, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (299*CA^3*G[0, 0, 1, 0, zb])/(3*zb) + 
   (299*CA^3*zb*G[0, 0, 1, 0, zb])/3 - (299*CA^3*zb^2*G[0, 0, 1, 0, zb])/3 + 
   167*CA^3*G[0, 0, 1, 1, zb] + (167*CA^3*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (167*CA^3*G[0, 0, 1, 1, zb])/(2*zb) - (167*CA^3*zb*G[0, 0, 1, 1, zb])/2 + 
   (167*CA^3*zb^2*G[0, 0, 1, 1, zb])/2 - (584*CA^3*G[0, 1, 0, 0, zb])/3 - 
   (292*CA^3*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + (292*CA^3*G[0, 1, 0, 0, zb])/
    (3*zb) + (292*CA^3*zb*G[0, 1, 0, 0, zb])/3 - 
   (292*CA^3*zb^2*G[0, 1, 0, 0, zb])/3 + (490*CA^3*G[0, 1, 0, 1, zb])/3 + 
   (245*CA^3*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - (245*CA^3*G[0, 1, 0, 1, zb])/
    (3*zb) - (245*CA^3*zb*G[0, 1, 0, 1, zb])/3 + 
   (245*CA^3*zb^2*G[0, 1, 0, 1, zb])/3 + (446*CA^3*G[0, 1, 1, 0, zb])/3 + 
   (223*CA^3*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - (223*CA^3*G[0, 1, 1, 0, zb])/
    (3*zb) - (223*CA^3*zb*G[0, 1, 1, 0, zb])/3 + 
   (223*CA^3*zb^2*G[0, 1, 1, 0, zb])/3 - (251*CA^3*G[0, 1, 1, 1, zb])/2 - 
   (251*CA^3*G[0, 1, 1, 1, zb])/(4*(-1 + zb)) + (251*CA^3*G[0, 1, 1, 1, zb])/
    (4*zb) + (251*CA^3*zb*G[0, 1, 1, 1, zb])/4 - 
   (251*CA^3*zb^2*G[0, 1, 1, 1, zb])/4 - (584*CA^3*G[1, 0, 0, 0, zb])/3 - 
   (292*CA^3*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + (292*CA^3*G[1, 0, 0, 0, zb])/
    (3*zb) + (292*CA^3*zb*G[1, 0, 0, 0, zb])/3 - 
   (292*CA^3*zb^2*G[1, 0, 0, 0, zb])/3 + (490*CA^3*G[1, 0, 0, 1, zb])/3 + 
   (245*CA^3*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - (245*CA^3*G[1, 0, 0, 1, zb])/
    (3*zb) - (245*CA^3*zb*G[1, 0, 0, 1, zb])/3 + 
   (245*CA^3*zb^2*G[1, 0, 0, 1, zb])/3 + (479*CA^3*G[1, 0, 1, 0, zb])/3 + 
   (479*CA^3*G[1, 0, 1, 0, zb])/(6*(-1 + zb)) - (479*CA^3*G[1, 0, 1, 0, zb])/
    (6*zb) - (479*CA^3*zb*G[1, 0, 1, 0, zb])/6 + 
   (479*CA^3*zb^2*G[1, 0, 1, 0, zb])/6 - (273*CA^3*G[1, 0, 1, 1, zb])/2 - 
   (273*CA^3*G[1, 0, 1, 1, zb])/(4*(-1 + zb)) + (273*CA^3*G[1, 0, 1, 1, zb])/
    (4*zb) + (273*CA^3*zb*G[1, 0, 1, 1, zb])/4 - 
   (273*CA^3*zb^2*G[1, 0, 1, 1, zb])/4 + (422*CA^3*G[1, 1, 0, 0, zb])/3 + 
   (211*CA^3*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - (211*CA^3*G[1, 1, 0, 0, zb])/
    (3*zb) - (211*CA^3*zb*G[1, 1, 0, 0, zb])/3 + 
   (211*CA^3*zb^2*G[1, 1, 0, 0, zb])/3 - (239*CA^3*G[1, 1, 0, 1, zb])/2 - 
   (239*CA^3*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) + (239*CA^3*G[1, 1, 0, 1, zb])/
    (4*zb) + (239*CA^3*zb*G[1, 1, 0, 1, zb])/4 - 
   (239*CA^3*zb^2*G[1, 1, 0, 1, zb])/4 - (217*CA^3*G[1, 1, 1, 0, zb])/2 - 
   (217*CA^3*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) + (217*CA^3*G[1, 1, 1, 0, zb])/
    (4*zb) + (217*CA^3*zb*G[1, 1, 1, 0, zb])/4 - 
   (217*CA^3*zb^2*G[1, 1, 1, 0, zb])/4 + (375*CA^3*G[1, 1, 1, 1, zb])/4 + 
   (375*CA^3*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - (375*CA^3*G[1, 1, 1, 1, zb])/
    (8*zb) - (375*CA^3*zb*G[1, 1, 1, 1, zb])/8 + 
   (375*CA^3*zb^2*G[1, 1, 1, 1, zb])/8 - (54845*CA^3*Log[Q2dmu2])/1728 - 
   (2417*CA^2*nf*Log[Q2dmu2])/864 + (3*CA*CF*nf*Log[Q2dmu2])/2 - 
   (CA*nf^2*Log[Q2dmu2])/36 + (5951*CA^3*Pi^2*Log[Q2dmu2])/1152 + 
   (239*CA^2*nf*Pi^2*Log[Q2dmu2])/144 - (57205*CA^3*Log[Q2dmu2])/
    (1728*(-1 + zb)) - (1633*CA^2*nf*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (3*CA*CF*nf*Log[Q2dmu2])/(4*(-1 + zb)) + (6061*CA^3*Pi^2*Log[Q2dmu2])/
    (1152*(-1 + zb)) + (239*CA^2*nf*Pi^2*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (34673*CA^3*zb*Log[Q2dmu2])/1728 - (1013*CA^2*nf*zb*Log[Q2dmu2])/864 - 
   (3*CA*CF*nf*zb*Log[Q2dmu2])/4 + (CA*nf^2*zb*Log[Q2dmu2])/36 + 
   (6281*CA^3*Pi^2*zb*Log[Q2dmu2])/1152 - (239*CA^2*nf*Pi^2*zb*Log[Q2dmu2])/
    288 - (57601*CA^3*zb^2*Log[Q2dmu2])/1728 - 
   (1759*CA^2*nf*zb^2*Log[Q2dmu2])/864 + (3*CA*CF*nf*zb^2*Log[Q2dmu2])/4 + 
   (6061*CA^3*Pi^2*zb^2*Log[Q2dmu2])/1152 + 
   (239*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2])/288 - (6599*CA^3*del[zb]*Log[Q2dmu2])/
    486 + (7229*CA^2*nf*del[zb]*Log[Q2dmu2])/1944 + 
   (73*CA*CF*nf*del[zb]*Log[Q2dmu2])/16 - 
   (10799*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/2592 + 
   (635*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2])/648 - 
   (6241*CA^3*Pi^4*del[zb]*Log[Q2dmu2])/6912 + 
   (769*CA^3*G[0, zb]*Log[Q2dmu2])/32 + (275*CA^2*nf*G[0, zb]*Log[Q2dmu2])/
    48 - (187*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (2915*CA^3*G[0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (151*CA^2*nf*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (187*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (3139*CA^3*zb*G[0, zb]*Log[Q2dmu2])/96 - 
   (23*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (187*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (2915*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/96 + 
   (151*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/48 - 
   (187*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/16 - 
   (15697*CA^3*G[1, zb]*Log[Q2dmu2])/576 - 
   (1261*CA^2*nf*G[1, zb]*Log[Q2dmu2])/288 + 
   (785*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/48 - 
   (18065*CA^3*G[1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (713*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (785*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (263*CA^3*G[1, zb]*Log[Q2dmu2])/(72*zb) + 
   (13*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(9*zb) - 
   (785*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*zb) - 
   (17569*CA^3*zb*G[1, zb]*Log[Q2dmu2])/576 + 
   (251*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2])/288 - 
   (785*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/96 - 
   (18065*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/576 - 
   (713*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (785*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/96 - 
   (459*CA^3*G[0, 0, zb]*Log[Q2dmu2])/8 - 5*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2] - 
   (389*CA^3*G[0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (5*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (249*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (5*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (389*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (5*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (2423*CA^3*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/6 + 
   (2053*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (185*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (1313*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/48 - 
   (23*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (2053*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (23*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (2297*CA^3*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (1855*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (185*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (1079*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/48 - 
   (23*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (2251*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (23*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (1367*CA^3*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (13*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (1105*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (13*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (107*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (13*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (653*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (13*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (1369*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (13*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   174*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2] + (87*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - 87*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   87*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 143*CA^3*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (143*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (143*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (143*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (143*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   139*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (139*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (139*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (139*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (139*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (235*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (235*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (235*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (235*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (235*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   139*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (139*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (139*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (139*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (139*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (235*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (235*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (235*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (235*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (235*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (217*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (217*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (217*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (217*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (217*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (375*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (375*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3763*CA^3*Log[Q2dmu2]^2)/384 + (595*CA^2*nf*Log[Q2dmu2]^2)/192 - 
   (429*CA^3*Pi^2*Log[Q2dmu2]^2)/32 + (5291*CA^3*Log[Q2dmu2]^2)/
    (384*(-1 + zb)) + (323*CA^2*nf*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (429*CA^3*Pi^2*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (6307*CA^3*zb*Log[Q2dmu2]^2)/384 - (173*CA^2*nf*zb*Log[Q2dmu2]^2)/192 + 
   (429*CA^3*Pi^2*zb*Log[Q2dmu2]^2)/64 + (5291*CA^3*zb^2*Log[Q2dmu2]^2)/384 + 
   (323*CA^2*nf*zb^2*Log[Q2dmu2]^2)/192 - (429*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2)/
    64 - (167*CA^3*del[zb]*Log[Q2dmu2]^2)/432 + 
   (7*CA^2*nf*del[zb]*Log[Q2dmu2]^2)/864 - (9*CA*CF*nf*del[zb]*Log[Q2dmu2]^2)/
    16 + (217*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/2304 - 
   (635*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/1152 - 
   (747*CA^3*G[0, zb]*Log[Q2dmu2]^2)/32 - (9*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/
    4 - (621*CA^3*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (9*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (369*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (9*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (621*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (1351*CA^3*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (13*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/8 + (1121*CA^3*G[1, zb]*Log[Q2dmu2]^2)/
    (64*(-1 + zb)) + (13*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (115*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (13*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (661*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (13*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (1121*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (13*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (135*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (135*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (135*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (219*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (219*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (219*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (219*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (219*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (219*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (375*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (375*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (375*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (445*CA^3*Log[Q2dmu2]^3)/64 - (7*CA^2*nf*Log[Q2dmu2]^3)/8 - 
   (371*CA^3*Log[Q2dmu2]^3)/(64*(-1 + zb)) - (7*CA^2*nf*Log[Q2dmu2]^3)/
    (16*(-1 + zb)) - (223*CA^3*zb*Log[Q2dmu2]^3)/64 + 
   (7*CA^2*nf*zb*Log[Q2dmu2]^3)/16 - (371*CA^3*zb^2*Log[Q2dmu2]^3)/64 - 
   (7*CA^2*nf*zb^2*Log[Q2dmu2]^3)/16 + (67*CA^3*del[zb]*Log[Q2dmu2]^3)/36 - 
   (19*CA^2*nf*del[zb]*Log[Q2dmu2]^3)/36 + 
   (47*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3)/16 + (81*CA^3*G[0, zb]*Log[Q2dmu2]^3)/
    4 + (81*CA^3*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (81*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (81*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (129*CA^3*G[1, zb]*Log[Q2dmu2]^3)/8 - (129*CA^3*G[1, zb]*Log[Q2dmu2]^3)/
    (16*(-1 + zb)) + (129*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (129*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (129*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + (171*CA^3*Log[Q2dmu2]^4)/32 + 
   (171*CA^3*Log[Q2dmu2]^4)/(64*(-1 + zb)) - (171*CA^3*zb*Log[Q2dmu2]^4)/64 + 
   (171*CA^3*zb^2*Log[Q2dmu2]^4)/64 + (67*CA^3*del[zb]*Log[Q2dmu2]^4)/256 + 
   (19*CA^2*nf*del[zb]*Log[Q2dmu2]^4)/128 - (207*CA^3*del[zb]*Log[Q2dmu2]^5)/
    320 - (17419*CA^3*PlusD[zb, 0])/1944 + (2345*CA^2*nf*PlusD[zb, 0])/972 + 
   (73*CA*CF*nf*PlusD[zb, 0])/24 - (8089*CA^3*Pi^2*PlusD[zb, 0])/2592 + 
   (239*CA^2*nf*Pi^2*PlusD[zb, 0])/324 - (19759*CA^3*Pi^4*PlusD[zb, 0])/
    34560 - (20*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/27 + 
   (31*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0])/216 - 
   (3*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 0])/4 + 
   (55*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/576 - 
   (239*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/288 + 
   (179*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/48 - 
   (7*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/6 + 
   (429*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/64 + 
   (37*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/32 + 
   (7*CA^2*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/16 - 
   (171*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0])/64 - (13*CA^3*PlusD[zb, 1])/9 + 
   (13*CA^2*nf*PlusD[zb, 1])/36 - (CA*CF*nf*PlusD[zb, 1])/2 + 
   (55*CA^3*Pi^2*PlusD[zb, 1])/288 - (107*CA^2*nf*Pi^2*PlusD[zb, 1])/144 + 
   (23*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/4 - 2*CA^2*nf*Log[Q2dmu2]*
    PlusD[zb, 1] + (187*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/16 + 
   (63*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/16 + 
   (9*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - 
   (81*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1])/8 + (115*CA^3*PlusD[zb, 2])/36 - 
   (10*CA^2*nf*PlusD[zb, 2])/9 + (301*CA^3*Pi^2*PlusD[zb, 2])/48 + 
   (35*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/8 + 
   (5*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 2])/4 - 
   (135*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2])/8 + (53*CA^3*PlusD[zb, 3])/36 + 
   (11*CA^2*nf*PlusD[zb, 3])/18 - (29*CA^3*Log[Q2dmu2]*PlusD[zb, 3])/2 - 
   (21*CA^3*PlusD[zb, 4])/4 - (1955*CA^3*Zeta[3])/72 - 
   (59*CA^2*nf*Zeta[3])/9 + 4*CA*CF*nf*Zeta[3] - 
   (3409*CA^3*Zeta[3])/(144*(-1 + zb)) - (229*CA^2*nf*Zeta[3])/
    (72*(-1 + zb)) + (2*CA*CF*nf*Zeta[3])/(-1 + zb) - 
   (2275*CA^3*zb*Zeta[3])/144 + (245*CA^2*nf*zb*Zeta[3])/72 - 
   2*CA*CF*nf*zb*Zeta[3] - (3365*CA^3*zb^2*Zeta[3])/144 - 
   (233*CA^2*nf*zb^2*Zeta[3])/72 + 2*CA*CF*nf*zb^2*Zeta[3] - 
   (1705*CA^3*del[zb]*Zeta[3])/432 - (491*CA^2*nf*del[zb]*Zeta[3])/108 + 
   (29*CA*CF*nf*del[zb]*Zeta[3])/6 + (10651*CA^3*Pi^2*del[zb]*Zeta[3])/1728 + 
   84*CA^3*G[0, zb]*Zeta[3] + (42*CA^3*G[0, zb]*Zeta[3])/(-1 + zb) - 
   42*CA^3*zb*G[0, zb]*Zeta[3] + 42*CA^3*zb^2*G[0, zb]*Zeta[3] - 
   (193*CA^3*G[1, zb]*Zeta[3])/3 - (193*CA^3*G[1, zb]*Zeta[3])/
    (6*(-1 + zb)) + (193*CA^3*G[1, zb]*Zeta[3])/(6*zb) + 
   (193*CA^3*zb*G[1, zb]*Zeta[3])/6 - (193*CA^3*zb^2*G[1, zb]*Zeta[3])/6 + 
   (131*CA^3*Log[Q2dmu2]*Zeta[3])/2 + (131*CA^3*Log[Q2dmu2]*Zeta[3])/
    (4*(-1 + zb)) - (131*CA^3*zb*Log[Q2dmu2]*Zeta[3])/4 + 
   (131*CA^3*zb^2*Log[Q2dmu2]*Zeta[3])/4 + 
   (163*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (187*CA^2*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   3*CA*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3] - 
   (481*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (61*CA^3*PlusD[zb, 0]*Zeta[3])/16 + (79*CA^2*nf*PlusD[zb, 0]*Zeta[3])/24 - 
   2*CA*CF*nf*PlusD[zb, 0]*Zeta[3] - (131*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*
     Zeta[3])/4 - 42*CA^3*PlusD[zb, 1]*Zeta[3] - (16583*CA^3*del[zb]*Zeta[5])/
    720)/ep + ep*((174158453*CA^3)/279936 - (209337527*CA^2*nf)/2799360 - 
   (8892367*CA*CF*nf)/51840 + (199*CA*nf^2)/5832 - 
   (2565955*CA^3*Pi^2)/23328 + (6336121*CA^2*nf*Pi^2)/2332800 + 
   (1166039*CA*CF*nf*Pi^2)/64800 - (CA*nf^2*Pi^2)/72 - 
   (8632013*CA^3*Pi^4)/2488320 + (1166227*CA^2*nf*Pi^4)/1244160 + 
   (623*CA*CF*nf*Pi^4)/1620 - (192529*CA^3*Pi^6)/622080 + 
   (112517485*CA^3)/(279936*(-1 + zb)) + (8717033*CA^2*nf)/
    (2799360*(-1 + zb)) - (5220007*CA*CF*nf)/(51840*(-1 + zb)) - 
   (649*CA*nf^2)/(648*(-1 + zb)) - (1091989*CA^3*Pi^2)/(11664*(-1 + zb)) - 
   (5553079*CA^2*nf*Pi^2)/(2332800*(-1 + zb)) + (681989*CA*CF*nf*Pi^2)/
    (64800*(-1 + zb)) + (CA*nf^2*Pi^2)/(27*(-1 + zb)) - 
   (870389*CA^3*Pi^4)/(2488320*(-1 + zb)) + (640819*CA^2*nf*Pi^4)/
    (1244160*(-1 + zb)) + (73*CA*CF*nf*Pi^4)/(360*(-1 + zb)) - 
   (192529*CA^3*Pi^6)/(1244160*(-1 + zb)) + (17471285*CA^3*zb)/279936 + 
   (1534990553*CA^2*nf*zb)/13996800 + (4316131*CA*CF*nf*zb)/86400 - 
   (1639*CA*nf^2*zb)/5832 - (898841*CA^3*Pi^2*zb)/46656 - 
   (15072629*CA^2*nf*Pi^2*zb)/2332800 - (31027*CA*CF*nf*Pi^2*zb)/3600 + 
   (CA*nf^2*Pi^2*zb)/144 + (11187523*CA^3*Pi^4*zb)/2488320 - 
   (402989*CA^2*nf*Pi^4*zb)/1244160 - (11*CA*CF*nf*Pi^4*zb)/81 + 
   (192529*CA^3*Pi^6*zb)/1244160 + (70132661*CA^3*zb^2)/139968 - 
   (405923413*CA^2*nf*zb^2)/6998400 - (4105001*CA*CF*nf*zb^2)/43200 - 
   (2*CA*nf^2*zb^2)/3 - (6959555*CA^3*Pi^2*zb^2)/93312 - 
   (38050279*CA^2*nf*Pi^2*zb^2)/2332800 + (76933*CA*CF*nf*Pi^2*zb^2)/8100 + 
   (29*CA*nf^2*Pi^2*zb^2)/864 - (1207669*CA^3*Pi^4*zb^2)/2488320 + 
   (659507*CA^2*nf*Pi^4*zb^2)/1244160 + (149*CA*CF*nf*Pi^4*zb^2)/720 - 
   (192529*CA^3*Pi^6*zb^2)/1244160 - (15631*CA^3*Pi^2*zb^3)/1728 + 
   (23903*CA^2*nf*Pi^2*zb^3)/5400 + (22517*CA*CF*nf*Pi^2*zb^3)/14400 + 
   (91*CA^3*Pi^2*zb^4)/144 - (4247*CA^2*nf*Pi^2*zb^4)/5400 + 
   (1069*CA*CF*nf*Pi^2*zb^4)/10800 + (891544579*CA^3*del[zb])/2519424 - 
   (141836735*CA^2*nf*del[zb])/1259712 - (1361681*CA*CF*nf*del[zb])/10368 - 
   (45709115*CA^3*Pi^2*del[zb])/839808 + (3452825*CA^2*nf*Pi^2*del[zb])/
    209952 + (211223*CA*CF*nf*Pi^2*del[zb])/10368 - 
   (2269627*CA^3*Pi^4*del[zb])/933120 + (46037*CA^2*nf*Pi^4*del[zb])/
    1866240 + (37453*CA*CF*nf*Pi^4*del[zb])/311040 + 
   (1847117*CA^3*Pi^6*del[zb])/11612160 + (45503*CA^2*nf*Pi^6*del[zb])/
    7464960 - (337*CA*CF*nf*Pi^6*del[zb])/7560 - 
   (1709659*CA^3*G[0, zb])/5184 - (879965*CA^2*nf*G[0, zb])/31104 + 
   (129301*CA*CF*nf*G[0, zb])/1728 - (245*CA*nf^2*G[0, zb])/324 + 
   (1039103*CA^3*Pi^2*G[0, zb])/31104 + (498887*CA^2*nf*Pi^2*G[0, zb])/
    38880 - (22807*CA*CF*nf*Pi^2*G[0, zb])/6480 + 
   (CA*nf^2*Pi^2*G[0, zb])/36 + (358561*CA^3*Pi^4*G[0, zb])/207360 - 
   (19163*CA^2*nf*Pi^4*G[0, zb])/25920 - (4*CA*CF*nf*Pi^4*G[0, zb])/27 - 
   (3683105*CA^3*G[0, zb])/(15552*(-1 + zb)) - (1871917*CA^2*nf*G[0, zb])/
    (31104*(-1 + zb)) + (78493*CA*CF*nf*G[0, zb])/(1728*(-1 + zb)) + 
   (143*CA*nf^2*G[0, zb])/(324*(-1 + zb)) + (1446527*CA^3*Pi^2*G[0, zb])/
    (31104*(-1 + zb)) + (392087*CA^2*nf*Pi^2*G[0, zb])/(38880*(-1 + zb)) - 
   (14617*CA*CF*nf*Pi^2*G[0, zb])/(6480*(-1 + zb)) + 
   (22543*CA^3*Pi^4*G[0, zb])/(207360*(-1 + zb)) - 
   (16153*CA^2*nf*Pi^4*G[0, zb])/(51840*(-1 + zb)) - 
   (2*CA*CF*nf*Pi^4*G[0, zb])/(27*(-1 + zb)) - (1847287*CA^3*zb*G[0, zb])/
    15552 - (9044699*CA^2*nf*zb*G[0, zb])/86400 - 
   (2764189*CA*CF*nf*zb*G[0, zb])/129600 + (205*CA*nf^2*zb*G[0, zb])/324 + 
   (1220759*CA^3*Pi^2*zb*G[0, zb])/31104 + (69061*CA^2*nf*Pi^2*zb*G[0, zb])/
    19440 + (18503*CA*CF*nf*Pi^2*zb*G[0, zb])/6480 - 
   (CA*nf^2*Pi^2*zb*G[0, zb])/36 - (535973*CA^3*Pi^4*zb*G[0, zb])/207360 + 
   (23033*CA^2*nf*Pi^4*zb*G[0, zb])/51840 + (2*CA*CF*nf*Pi^4*zb*G[0, zb])/
    27 - (2574445*CA^3*zb^2*G[0, zb])/7776 + (3896293*CA^2*nf*zb^2*G[0, zb])/
    388800 + (773899*CA*CF*nf*zb^2*G[0, zb])/21600 + 
   (CA*nf^2*zb^2*G[0, zb])/4 + (1134481*CA^3*Pi^2*zb^2*G[0, zb])/31104 + 
   (1075469*CA^2*nf*Pi^2*zb^2*G[0, zb])/77760 - 
   (1213*CA*CF*nf*Pi^2*zb^2*G[0, zb])/1620 + (60383*CA^3*Pi^4*zb^2*G[0, zb])/
    207360 - (17873*CA^2*nf*Pi^4*zb^2*G[0, zb])/51840 - 
   (2*CA*CF*nf*Pi^4*zb^2*G[0, zb])/27 + (83*CA^3*zb^3*G[0, zb])/72 - 
   (3887*CA^2*nf*zb^3*G[0, zb])/2700 + (949*CA*CF*nf*zb^3*G[0, zb])/5400 + 
   (2977*CA^3*Pi^2*zb^3*G[0, zb])/864 - (611*CA^2*nf*Pi^2*zb^3*G[0, zb])/
    360 - (143*CA*CF*nf*Pi^2*zb^3*G[0, zb])/270 - 
   (13*CA^3*Pi^2*zb^4*G[0, zb])/54 + (13*CA^2*nf*Pi^2*zb^4*G[0, zb])/45 - 
   (13*CA*CF*nf*Pi^2*zb^4*G[0, zb])/270 + (14165639*CA^3*G[1, zb])/46656 + 
   (346955*CA^2*nf*G[1, zb])/93312 - (3445*CA*CF*nf*G[1, zb])/96 + 
   (41*CA*nf^2*G[1, zb])/108 - (2482927*CA^3*Pi^2*G[1, zb])/62208 - 
   (1612889*CA^2*nf*Pi^2*G[1, zb])/155520 + (6661*CA*CF*nf*Pi^2*G[1, zb])/
    6480 - (CA*nf^2*Pi^2*G[1, zb])/48 - (1589*CA^3*Pi^4*G[1, zb])/414720 + 
   (17221*CA^2*nf*Pi^4*G[1, zb])/51840 + (11*CA*CF*nf*Pi^4*G[1, zb])/108 + 
   (13097707*CA^3*G[1, zb])/(46656*(-1 + zb)) + (1248427*CA^2*nf*G[1, zb])/
    (93312*(-1 + zb)) - (7273*CA*CF*nf*G[1, zb])/(288*(-1 + zb)) - 
   (14*CA*nf^2*G[1, zb])/(27*(-1 + zb)) - (1260245*CA^3*Pi^2*G[1, zb])/
    (20736*(-1 + zb)) - (488893*CA^2*nf*Pi^2*G[1, zb])/(51840*(-1 + zb)) + 
   (479*CA*CF*nf*Pi^2*G[1, zb])/(720*(-1 + zb)) + 
   (160423*CA^3*Pi^4*G[1, zb])/(138240*(-1 + zb)) + 
   (851*CA^2*nf*Pi^4*G[1, zb])/(6912*(-1 + zb)) + 
   (7*CA*CF*nf*Pi^4*G[1, zb])/(270*(-1 + zb)) - (283351*CA^3*G[1, zb])/
    (11664*zb) + (9089*CA^2*nf*G[1, zb])/(1458*zb) + 
   (1961*CA*CF*nf*G[1, zb])/(144*zb) - (2015*CA^3*Pi^2*G[1, zb])/(243*zb) + 
   (12655*CA^2*nf*Pi^2*G[1, zb])/(7776*zb) - (23*CA*CF*nf*Pi^2*G[1, zb])/
    (48*zb) + (23537*CA^3*Pi^4*G[1, zb])/(41472*zb) - 
   (17549*CA^2*nf*Pi^4*G[1, zb])/(103680*zb) - (CA*CF*nf*Pi^4*G[1, zb])/
    (27*zb) + (9890081*CA^3*zb*G[1, zb])/46656 + 
   (150830333*CA^2*nf*zb*G[1, zb])/2332800 - (187303*CA*CF*nf*zb*G[1, zb])/
    64800 - (17*CA*nf^2*zb*G[1, zb])/54 - (3546631*CA^3*Pi^2*zb*G[1, zb])/
    62208 - (1391009*CA^2*nf*Pi^2*zb*G[1, zb])/155520 - 
   (2999*CA*CF*nf*Pi^2*zb*G[1, zb])/6480 + (CA*nf^2*Pi^2*zb*G[1, zb])/48 + 
   (973033*CA^3*Pi^4*zb*G[1, zb])/414720 - (22693*CA^2*nf*Pi^4*zb*G[1, zb])/
    103680 - (8*CA*CF*nf*Pi^4*zb*G[1, zb])/135 + (6697241*CA^3*zb^2*G[1, zb])/
    23328 + (26194147*CA^2*nf*zb^2*G[1, zb])/2332800 - 
   (41873*CA*CF*nf*zb^2*G[1, zb])/2700 - (3*CA*nf^2*zb^2*G[1, zb])/8 - 
   (2633783*CA^3*Pi^2*zb^2*G[1, zb])/62208 - 
   (746809*CA^2*nf*Pi^2*zb^2*G[1, zb])/155520 - 
   (1987*CA*CF*nf*Pi^2*zb^2*G[1, zb])/3240 - (399787*CA^3*Pi^4*zb^2*G[1, zb])/
    414720 + (15517*CA^2*nf*Pi^4*zb^2*G[1, zb])/103680 + 
   (CA*CF*nf*Pi^4*zb^2*G[1, zb])/27 - (83*CA^3*zb^3*G[1, zb])/72 + 
   (3887*CA^2*nf*zb^3*G[1, zb])/2700 - (949*CA*CF*nf*zb^3*G[1, zb])/5400 - 
   (229*CA^3*Pi^2*zb^3*G[1, zb])/216 + (47*CA^2*nf*Pi^2*zb^3*G[1, zb])/90 + 
   (22*CA*CF*nf*Pi^2*zb^3*G[1, zb])/135 + (2*CA^3*Pi^2*zb^4*G[1, zb])/27 - 
   (4*CA^2*nf*Pi^2*zb^4*G[1, zb])/45 + (2*CA*CF*nf*Pi^2*zb^4*G[1, zb])/135 + 
   (107219*CA^3*G[0, 0, zb])/432 + (367919*CA^2*nf*G[0, 0, zb])/5400 - 
   (233291*CA*CF*nf*G[0, 0, zb])/8100 + (155*CA*nf^2*G[0, 0, zb])/162 - 
   (95249*CA^3*Pi^2*G[0, 0, zb])/5184 - (52049*CA^2*nf*Pi^2*G[0, 0, zb])/
    2592 + (11*CA*CF*nf*Pi^2*G[0, 0, zb])/108 + (397*CA^3*Pi^4*G[0, 0, zb])/
    96 + (105187*CA^3*G[0, 0, zb])/(432*(-1 + zb)) + 
   (1109957*CA^2*nf*G[0, 0, zb])/(16200*(-1 + zb)) - 
   (163091*CA*CF*nf*G[0, 0, zb])/(8100*(-1 + zb)) - 
   (7*CA*nf^2*G[0, 0, zb])/(54*(-1 + zb)) - (265685*CA^3*Pi^2*G[0, 0, zb])/
    (5184*(-1 + zb)) - (31199*CA^2*nf*Pi^2*G[0, 0, zb])/(2592*(-1 + zb)) + 
   (11*CA*CF*nf*Pi^2*G[0, 0, zb])/(108*(-1 + zb)) + 
   (397*CA^3*Pi^4*G[0, 0, zb])/(192*(-1 + zb)) + (350807*CA^3*zb*G[0, 0, zb])/
    1296 + (644903*CA^2*nf*zb*G[0, 0, zb])/10800 + 
   (77183*CA*CF*nf*zb*G[0, 0, zb])/16200 - (131*CA*nf^2*zb*G[0, 0, zb])/162 - 
   (446381*CA^3*Pi^2*zb*G[0, 0, zb])/5184 + 
   (7831*CA^2*nf*Pi^2*zb*G[0, 0, zb])/2592 - 
   (13*CA*CF*nf*Pi^2*zb*G[0, 0, zb])/108 - (397*CA^3*Pi^4*zb*G[0, 0, zb])/
    192 + (60791*CA^3*zb^2*G[0, 0, zb])/216 + 
   (3568463*CA^2*nf*zb^2*G[0, 0, zb])/64800 - 
   (796363*CA*CF*nf*zb^2*G[0, 0, zb])/64800 - (CA*nf^2*zb^2*G[0, 0, zb])/18 - 
   (259525*CA^3*Pi^2*zb^2*G[0, 0, zb])/5184 - 
   (31519*CA^2*nf*Pi^2*zb^2*G[0, 0, zb])/2592 + 
   (13*CA*CF*nf*Pi^2*zb^2*G[0, 0, zb])/216 + (397*CA^3*Pi^4*zb^2*G[0, 0, zb])/
    192 + (1655*CA^3*zb^3*G[0, 0, zb])/96 - (21143*CA^2*nf*zb^3*G[0, 0, zb])/
    2700 - (71231*CA*CF*nf*zb^3*G[0, 0, zb])/21600 - 
   (91*CA^3*zb^4*G[0, 0, zb])/72 + (4247*CA^2*nf*zb^4*G[0, 0, zb])/2700 - 
   (1069*CA*CF*nf*zb^4*G[0, 0, zb])/5400 - (486707*CA^3*G[0, 1, zb])/1944 - 
   (22460843*CA^2*nf*G[0, 1, zb])/388800 + (1005703*CA*CF*nf*G[0, 1, zb])/
    64800 - (73*CA*nf^2*G[0, 1, zb])/108 + (331543*CA^3*Pi^2*G[0, 1, zb])/
    10368 + (82573*CA^2*nf*Pi^2*G[0, 1, zb])/5184 + 
   (37*CA*CF*nf*Pi^2*G[0, 1, zb])/108 - (16357*CA^3*Pi^4*G[0, 1, zb])/8640 - 
   (129187*CA^3*G[0, 1, zb])/(486*(-1 + zb)) - (20646043*CA^2*nf*G[0, 1, zb])/
    (388800*(-1 + zb)) + (822103*CA*CF*nf*G[0, 1, zb])/(64800*(-1 + zb)) + 
   (5*CA*nf^2*G[0, 1, zb])/(36*(-1 + zb)) + (518291*CA^3*Pi^2*G[0, 1, zb])/
    (10368*(-1 + zb)) + (56543*CA^2*nf*Pi^2*G[0, 1, zb])/(5184*(-1 + zb)) + 
   (55*CA*CF*nf*Pi^2*G[0, 1, zb])/(108*(-1 + zb)) - 
   (16357*CA^3*Pi^4*G[0, 1, zb])/(17280*(-1 + zb)) - 
   (3533*CA^3*G[0, 1, zb])/(486*zb) + (31*CA^2*nf*G[0, 1, zb])/(243*zb) - 
   (16*CA*CF*nf*G[0, 1, zb])/(3*zb) + (20351*CA^3*Pi^2*G[0, 1, zb])/
    (1296*zb) - (643*CA^2*nf*Pi^2*G[0, 1, zb])/(162*zb) + 
   (16357*CA^3*Pi^4*G[0, 1, zb])/(17280*zb) - (147947*CA^3*zb*G[0, 1, zb])/
    486 - (16020593*CA^2*nf*zb*G[0, 1, zb])/388800 + 
   (268903*CA*CF*nf*zb*G[0, 1, zb])/64800 + (61*CA*nf^2*zb*G[0, 1, zb])/108 + 
   (666679*CA^3*Pi^2*zb*G[0, 1, zb])/10368 - 
   (1907*CA^2*nf*Pi^2*zb*G[0, 1, zb])/5184 + 
   (23*CA*CF*nf*Pi^2*zb*G[0, 1, zb])/54 + (16357*CA^3*Pi^4*zb*G[0, 1, zb])/
    17280 - (132157*CA^3*zb^2*G[0, 1, zb])/486 - 
   (11465459*CA^2*nf*zb^2*G[0, 1, zb])/194400 + 
   (424303*CA*CF*nf*zb^2*G[0, 1, zb])/64800 + (CA*nf^2*zb^2*G[0, 1, zb])/12 + 
   (558731*CA^3*Pi^2*zb^2*G[0, 1, zb])/10368 + 
   (38447*CA^2*nf*Pi^2*zb^2*G[0, 1, zb])/5184 + 
   (23*CA*CF*nf*Pi^2*zb^2*G[0, 1, zb])/54 - 
   (16357*CA^3*Pi^4*zb^2*G[0, 1, zb])/17280 - (4997*CA^3*zb^3*G[0, 1, zb])/
    288 + (21503*CA^2*nf*zb^3*G[0, 1, zb])/2700 + 
   (70751*CA*CF*nf*zb^3*G[0, 1, zb])/21600 + (91*CA^3*zb^4*G[0, 1, zb])/72 - 
   (4247*CA^2*nf*zb^4*G[0, 1, zb])/2700 + (1069*CA*CF*nf*zb^4*G[0, 1, zb])/
    5400 - (939967*CA^3*G[1, 0, zb])/3888 - (3451517*CA^2*nf*G[1, 0, zb])/
    97200 + (571739*CA*CF*nf*G[1, 0, zb])/32400 - 
   (73*CA*nf^2*G[1, 0, zb])/108 + (118513*CA^3*Pi^2*G[1, 0, zb])/3456 + 
   (20495*CA^2*nf*Pi^2*G[1, 0, zb])/1728 + (13*CA*CF*nf*Pi^2*G[1, 0, zb])/
    18 - (5647*CA^3*Pi^4*G[1, 0, zb])/2880 - (1820287*CA^3*G[1, 0, zb])/
    (7776*(-1 + zb)) - (425281*CA^2*nf*G[1, 0, zb])/(15552*(-1 + zb)) + 
   (331*CA*CF*nf*G[1, 0, zb])/(24*(-1 + zb)) + (5*CA*nf^2*G[1, 0, zb])/
    (36*(-1 + zb)) + (170653*CA^3*Pi^2*G[1, 0, zb])/(3456*(-1 + zb)) + 
   (12793*CA^2*nf*Pi^2*G[1, 0, zb])/(1728*(-1 + zb)) - 
   (5647*CA^3*Pi^4*G[1, 0, zb])/(5760*(-1 + zb)) + 
   (2429*CA^3*G[1, 0, zb])/(972*zb) - (635*CA^2*nf*G[1, 0, zb])/(243*zb) - 
   (139*CA*CF*nf*G[1, 0, zb])/(18*zb) + (271*CA^3*Pi^2*G[1, 0, zb])/(16*zb) - 
   (25*CA^2*nf*Pi^2*G[1, 0, zb])/(6*zb) + (5647*CA^3*Pi^4*G[1, 0, zb])/
    (5760*zb) - (526127*CA^3*zb*G[1, 0, zb])/1944 + 
   (860651*CA^2*nf*zb*G[1, 0, zb])/194400 - (9199*CA*CF*nf*zb*G[1, 0, zb])/
    8100 + (61*CA*nf^2*zb*G[1, 0, zb])/108 + 
   (197417*CA^3*Pi^2*zb*G[1, 0, zb])/3456 - (775*CA^2*nf*Pi^2*zb*G[1, 0, zb])/
    576 + (55*CA*CF*nf*Pi^2*zb*G[1, 0, zb])/72 + 
   (5647*CA^3*Pi^4*zb*G[1, 0, zb])/5760 - (268553*CA^3*zb^2*G[1, 0, zb])/
    972 - (25606663*CA^2*nf*zb^2*G[1, 0, zb])/388800 + 
   (306223*CA*CF*nf*zb^2*G[1, 0, zb])/64800 + (CA*nf^2*zb^2*G[1, 0, zb])/12 + 
   (22981*CA^3*Pi^2*zb^2*G[1, 0, zb])/384 + 
   (11677*CA^2*nf*Pi^2*zb^2*G[1, 0, zb])/1728 - 
   (19*CA*CF*nf*Pi^2*zb^2*G[1, 0, zb])/72 - (5647*CA^3*Pi^4*zb^2*G[1, 0, zb])/
    5760 - (5093*CA^3*zb^3*G[1, 0, zb])/288 + 
   (22583*CA^2*nf*zb^3*G[1, 0, zb])/2700 + (69311*CA*CF*nf*zb^3*G[1, 0, zb])/
    21600 + (91*CA^3*zb^4*G[1, 0, zb])/72 - (4247*CA^2*nf*zb^4*G[1, 0, zb])/
    2700 + (1069*CA*CF*nf*zb^4*G[1, 0, zb])/5400 + 
   (692837*CA^3*G[1, 1, zb])/2592 + (2897681*CA^2*nf*G[1, 1, zb])/129600 - 
   (86741*CA*CF*nf*G[1, 1, zb])/8100 + (4*CA*nf^2*G[1, 1, zb])/9 - 
   (79771*CA^3*Pi^2*G[1, 1, zb])/2304 - (37465*CA^2*nf*Pi^2*G[1, 1, zb])/
    3456 - (CA*CF*nf*Pi^2*G[1, 1, zb])/9 + (16451*CA^3*Pi^4*G[1, 1, zb])/
    5760 + (176167*CA^3*G[1, 1, zb])/(648*(-1 + zb)) + 
   (7409*CA^2*nf*G[1, 1, zb])/(648*(-1 + zb)) - (155*CA*CF*nf*G[1, 1, zb])/
    (16*(-1 + zb)) - (CA*nf^2*G[1, 1, zb])/(6*(-1 + zb)) - 
   (125131*CA^3*Pi^2*G[1, 1, zb])/(2304*(-1 + zb)) - 
   (7339*CA^2*nf*Pi^2*G[1, 1, zb])/(1152*(-1 + zb)) + 
   (16451*CA^3*Pi^4*G[1, 1, zb])/(11520*(-1 + zb)) + 
   (8585*CA^3*G[1, 1, zb])/(648*zb) - (505*CA^2*nf*G[1, 1, zb])/(324*zb) + 
   (283*CA*CF*nf*G[1, 1, zb])/(72*zb) - (13237*CA^3*Pi^2*G[1, 1, zb])/
    (864*zb) + (401*CA^2*nf*Pi^2*G[1, 1, zb])/(108*zb) - 
   (16451*CA^3*Pi^4*G[1, 1, zb])/(11520*zb) + (86849*CA^3*zb*G[1, 1, zb])/
    288 - (269771*CA^2*nf*zb*G[1, 1, zb])/14400 - 
   (151109*CA*CF*nf*zb*G[1, 1, zb])/32400 - (13*CA*nf^2*zb*G[1, 1, zb])/36 - 
   (151963*CA^3*Pi^2*zb*G[1, 1, zb])/2304 + 
   (6335*CA^2*nf*Pi^2*zb*G[1, 1, zb])/3456 + (7*CA*CF*nf*Pi^2*zb*G[1, 1, zb])/
    72 - (16451*CA^3*Pi^4*zb*G[1, 1, zb])/11520 + 
   (81613*CA^3*zb^2*G[1, 1, zb])/288 + (1001639*CA^2*nf*zb^2*G[1, 1, zb])/
    14400 - (146113*CA*CF*nf*zb^2*G[1, 1, zb])/64800 - 
   (CA*nf^2*zb^2*G[1, 1, zb])/8 - (354433*CA^3*Pi^2*zb^2*G[1, 1, zb])/6912 - 
   (24665*CA^2*nf*Pi^2*zb^2*G[1, 1, zb])/3456 + 
   (7*CA*CF*nf*Pi^2*zb^2*G[1, 1, zb])/18 + (16451*CA^3*Pi^4*zb^2*G[1, 1, zb])/
    11520 + (5125*CA^3*zb^3*G[1, 1, zb])/288 - 
   (22943*CA^2*nf*zb^3*G[1, 1, zb])/2700 - (68831*CA*CF*nf*zb^3*G[1, 1, zb])/
    21600 - (91*CA^3*zb^4*G[1, 1, zb])/72 + (4247*CA^2*nf*zb^4*G[1, 1, zb])/
    2700 - (1069*CA*CF*nf*zb^4*G[1, 1, zb])/5400 - 
   (66233*CA^3*G[0, 0, 0, zb])/216 - (205211*CA^2*nf*G[0, 0, 0, zb])/2160 + 
   (319*CA*CF*nf*G[0, 0, 0, zb])/40 - (16*CA*nf^2*G[0, 0, 0, zb])/27 + 
   (34993*CA^3*Pi^2*G[0, 0, 0, zb])/432 + (2591*CA^2*nf*Pi^2*G[0, 0, 0, zb])/
    108 - (84701*CA^3*G[0, 0, 0, zb])/(216*(-1 + zb)) - 
   (147871*CA^2*nf*G[0, 0, 0, zb])/(2160*(-1 + zb)) + 
   (239*CA*CF*nf*G[0, 0, 0, zb])/(40*(-1 + zb)) + 
   (42763*CA^3*Pi^2*G[0, 0, 0, zb])/(432*(-1 + zb)) + 
   (1229*CA^2*nf*Pi^2*G[0, 0, 0, zb])/(108*(-1 + zb)) - 
   (16141*CA^3*zb*G[0, 0, 0, zb])/36 - (41891*CA^2*nf*zb*G[0, 0, 0, zb])/
    2160 - (211*CA*CF*nf*zb*G[0, 0, 0, zb])/40 + 
   (16*CA*nf^2*zb*G[0, 0, 0, zb])/27 + (55795*CA^3*Pi^2*zb*G[0, 0, 0, zb])/
    432 - (1381*CA^2*nf*Pi^2*zb*G[0, 0, 0, zb])/108 - 
   (43393*CA^3*zb^2*G[0, 0, 0, zb])/108 - 
   (196321*CA^2*nf*zb^2*G[0, 0, 0, zb])/2160 + 
   (103*CA*CF*nf*zb^2*G[0, 0, 0, zb])/80 + 
   (41927*CA^3*Pi^2*zb^2*G[0, 0, 0, zb])/432 + 
   (1267*CA^2*nf*Pi^2*zb^2*G[0, 0, 0, zb])/108 - 
   (229*CA^3*zb^3*G[0, 0, 0, zb])/12 + (47*CA^2*nf*zb^3*G[0, 0, 0, zb])/5 + 
   (44*CA*CF*nf*zb^3*G[0, 0, 0, zb])/15 + (4*CA^3*zb^4*G[0, 0, 0, zb])/3 - 
   (8*CA^2*nf*zb^4*G[0, 0, 0, zb])/5 + (4*CA*CF*nf*zb^4*G[0, 0, 0, zb])/15 + 
   (417811*CA^3*G[0, 0, 1, zb])/1296 + (1075553*CA^2*nf*G[0, 0, 1, zb])/
    12960 - (5449*CA*CF*nf*G[0, 0, 1, zb])/1080 + 
   (4*CA*nf^2*G[0, 0, 1, zb])/9 - (72955*CA^3*Pi^2*G[0, 0, 1, zb])/864 - 
   (5827*CA^2*nf*Pi^2*G[0, 0, 1, zb])/432 - (CA*CF*nf*Pi^2*G[0, 0, 1, zb])/
    36 + (513407*CA^3*G[0, 0, 1, zb])/(1296*(-1 + zb)) + 
   (786793*CA^2*nf*G[0, 0, 1, zb])/(12960*(-1 + zb)) - 
   (4369*CA*CF*nf*G[0, 0, 1, zb])/(1080*(-1 + zb)) - 
   (75449*CA^3*Pi^2*G[0, 0, 1, zb])/(864*(-1 + zb)) - 
   (1327*CA^2*nf*Pi^2*G[0, 0, 1, zb])/(216*(-1 + zb)) + 
   (CA*CF*nf*Pi^2*G[0, 0, 1, zb])/(18*(-1 + zb)) + 
   (5332*CA^3*G[0, 0, 1, zb])/(81*zb) - (2027*CA^2*nf*G[0, 0, 1, zb])/
    (162*zb) + (CA*CF*nf*G[0, 0, 1, zb])/zb + (121*CA^3*Pi^2*G[0, 0, 1, zb])/
    (432*zb) + (1447*CA^2*nf*Pi^2*G[0, 0, 1, zb])/(216*zb) + 
   (567913*CA^3*zb*G[0, 0, 1, zb])/1296 + (203273*CA^2*nf*zb*G[0, 0, 1, zb])/
    12960 + (2141*CA*CF*nf*zb*G[0, 0, 1, zb])/1080 - 
   (4*CA*nf^2*zb*G[0, 0, 1, zb])/9 - (73903*CA^3*Pi^2*zb*G[0, 0, 1, zb])/
    864 + (1585*CA^2*nf*Pi^2*zb*G[0, 0, 1, zb])/216 + 
   (CA*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/18 + (65509*CA^3*zb^2*G[0, 0, 1, zb])/
    162 + (1051393*CA^2*nf*zb^2*G[0, 0, 1, zb])/12960 - 
   (3563*CA*CF*nf*zb^2*G[0, 0, 1, zb])/2160 - 
   (73271*CA^3*Pi^2*zb^2*G[0, 0, 1, zb])/864 - 
   (707*CA^2*nf*Pi^2*zb^2*G[0, 0, 1, zb])/108 + 
   (2519*CA^3*zb^3*G[0, 0, 1, zb])/144 - (517*CA^2*nf*zb^3*G[0, 0, 1, zb])/
    60 - (121*CA*CF*nf*zb^3*G[0, 0, 1, zb])/45 - 
   (11*CA^3*zb^4*G[0, 0, 1, zb])/9 + (22*CA^2*nf*zb^4*G[0, 0, 1, zb])/15 - 
   (11*CA*CF*nf*zb^4*G[0, 0, 1, zb])/45 + (935687*CA^3*G[0, 1, 0, zb])/2592 + 
   (610619*CA^2*nf*G[0, 1, 0, zb])/12960 - (5603*CA*CF*nf*G[0, 1, 0, zb])/
    720 + (4*CA*nf^2*G[0, 1, 0, zb])/9 - (22445*CA^3*Pi^2*G[0, 1, 0, zb])/
    288 - (3823*CA^2*nf*Pi^2*G[0, 1, 0, zb])/288 + 
   (CA*CF*nf*Pi^2*G[0, 1, 0, zb])/36 + (1101059*CA^3*G[0, 1, 0, zb])/
    (2592*(-1 + zb)) + (360839*CA^2*nf*G[0, 1, 0, zb])/(12960*(-1 + zb)) - 
   (707*CA*CF*nf*G[0, 1, 0, zb])/(80*(-1 + zb)) - 
   (22541*CA^3*Pi^2*G[0, 1, 0, zb])/(288*(-1 + zb)) - 
   (427*CA^2*nf*Pi^2*G[0, 1, 0, zb])/(72*(-1 + zb)) - 
   (13*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/(18*(-1 + zb)) + 
   (2863*CA^3*G[0, 1, 0, zb])/(54*zb) - (547*CA^2*nf*G[0, 1, 0, zb])/
    (54*zb) + (11*CA*CF*nf*G[0, 1, 0, zb])/(6*zb) - 
   (5*CA^3*Pi^2*G[0, 1, 0, zb])/(72*zb) + (119*CA^2*nf*Pi^2*G[0, 1, 0, zb])/
    (18*zb) + (1102319*CA^3*zb*G[0, 1, 0, zb])/2592 + 
   (126299*CA^2*nf*zb*G[0, 1, 0, zb])/12960 - (13*CA*CF*nf*zb*G[0, 1, 0, zb])/
    720 - (4*CA*nf^2*zb*G[0, 1, 0, zb])/9 - 
   (5741*CA^3*Pi^2*zb*G[0, 1, 0, zb])/72 + 
   (533*CA^2*nf*Pi^2*zb*G[0, 1, 0, zb])/72 - 
   (13*CA*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/18 + 
   (1063213*CA^3*zb^2*G[0, 1, 0, zb])/2592 + 
   (806149*CA^2*nf*zb^2*G[0, 1, 0, zb])/12960 - 
   (103*CA*CF*nf*zb^2*G[0, 1, 0, zb])/120 - 
   (11309*CA^3*Pi^2*zb^2*G[0, 1, 0, zb])/144 - 
   (919*CA^2*nf*Pi^2*zb^2*G[0, 1, 0, zb])/144 - 
   (2*CA*CF*nf*Pi^2*zb^2*G[0, 1, 0, zb])/9 + (229*CA^3*zb^3*G[0, 1, 0, zb])/
    18 - (94*CA^2*nf*zb^3*G[0, 1, 0, zb])/15 - 
   (88*CA*CF*nf*zb^3*G[0, 1, 0, zb])/45 - (8*CA^3*zb^4*G[0, 1, 0, zb])/9 + 
   (16*CA^2*nf*zb^4*G[0, 1, 0, zb])/15 - (8*CA*CF*nf*zb^4*G[0, 1, 0, zb])/
    45 - (245425*CA^3*G[0, 1, 1, zb])/648 - (62207*CA^2*nf*G[0, 1, 1, zb])/
    1620 + (12641*CA*CF*nf*G[0, 1, 1, zb])/2160 - 
   (CA*nf^2*G[0, 1, 1, zb])/3 + (118963*CA^3*Pi^2*G[0, 1, 1, zb])/1728 + 
   (10879*CA^2*nf*Pi^2*G[0, 1, 1, zb])/864 - (5*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/
    3 - (11716*CA^3*G[0, 1, 1, zb])/(27*(-1 + zb)) - 
   (4033*CA^2*nf*G[0, 1, 1, zb])/(180*(-1 + zb)) + 
   (16001*CA*CF*nf*G[0, 1, 1, zb])/(2160*(-1 + zb)) + 
   (13517*CA^3*Pi^2*G[0, 1, 1, zb])/(192*(-1 + zb)) + 
   (749*CA^2*nf*Pi^2*G[0, 1, 1, zb])/(144*(-1 + zb)) - 
   (CA*CF*nf*Pi^2*G[0, 1, 1, zb])/(3*(-1 + zb)) - 
   (3730*CA^3*G[0, 1, 1, zb])/(81*zb) + (2857*CA^2*nf*G[0, 1, 1, zb])/
    (324*zb) - (4*CA*CF*nf*G[0, 1, 1, zb])/(3*zb) + 
   (361*CA^3*Pi^2*G[0, 1, 1, zb])/(864*zb) - 
   (2645*CA^2*nf*Pi^2*G[0, 1, 1, zb])/(432*zb) + 
   (4*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/(9*zb) - (273871*CA^3*zb*G[0, 1, 1, zb])/
    648 - (22819*CA^2*nf*zb*G[0, 1, 1, zb])/3240 + 
   (5891*CA*CF*nf*zb*G[0, 1, 1, zb])/2160 + (CA*nf^2*zb*G[0, 1, 1, zb])/3 + 
   (118651*CA^3*Pi^2*zb*G[0, 1, 1, zb])/1728 - 
   (3181*CA^2*nf*Pi^2*zb*G[0, 1, 1, zb])/432 + 
   CA*CF*nf*Pi^2*zb*G[0, 1, 1, zb] - (67907*CA^3*zb^2*G[0, 1, 1, zb])/162 - 
   (355693*CA^2*nf*zb^2*G[0, 1, 1, zb])/6480 + 
   (929*CA*CF*nf*zb^2*G[0, 1, 1, zb])/540 + 
   (118859*CA^3*Pi^2*zb^2*G[0, 1, 1, zb])/1728 + 
   (1283*CA^2*nf*Pi^2*zb^2*G[0, 1, 1, zb])/216 - 
   (7*CA*CF*nf*Pi^2*zb^2*G[0, 1, 1, zb])/9 - (1603*CA^3*zb^3*G[0, 1, 1, zb])/
    144 + (329*CA^2*nf*zb^3*G[0, 1, 1, zb])/60 + 
   (77*CA*CF*nf*zb^3*G[0, 1, 1, zb])/45 + (7*CA^3*zb^4*G[0, 1, 1, zb])/9 - 
   (14*CA^2*nf*zb^4*G[0, 1, 1, zb])/15 + (7*CA*CF*nf*zb^4*G[0, 1, 1, zb])/
    45 + (242641*CA^3*G[1, 0, 0, zb])/648 + (153853*CA^2*nf*G[1, 0, 0, zb])/
    3240 - (12871*CA*CF*nf*G[1, 0, 0, zb])/1080 + 
   (4*CA*nf^2*G[1, 0, 0, zb])/9 - (19495*CA^3*Pi^2*G[1, 0, 0, zb])/288 - 
   (517*CA^2*nf*Pi^2*G[1, 0, 0, zb])/36 - (5*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/
    18 + (194357*CA^3*G[1, 0, 0, zb])/(648*(-1 + zb)) + 
   (213817*CA^2*nf*G[1, 0, 0, zb])/(6480*(-1 + zb)) - 
   (299*CA*CF*nf*G[1, 0, 0, zb])/(60*(-1 + zb)) - 
   (20129*CA^3*Pi^2*G[1, 0, 0, zb])/(288*(-1 + zb)) - 
   (463*CA^2*nf*Pi^2*G[1, 0, 0, zb])/(72*(-1 + zb)) + 
   (CA*CF*nf*Pi^2*G[1, 0, 0, zb])/(9*(-1 + zb)) + 
   (7861*CA^3*G[1, 0, 0, zb])/(162*zb) - (1423*CA^2*nf*G[1, 0, 0, zb])/
    (162*zb) + (23*CA*CF*nf*G[1, 0, 0, zb])/(6*zb) - 
   (391*CA^3*Pi^2*G[1, 0, 0, zb])/(144*zb) + 
   (511*CA^2*nf*Pi^2*G[1, 0, 0, zb])/(72*zb) + 
   (333647*CA^3*zb*G[1, 0, 0, zb])/1296 - (54467*CA^2*nf*zb*G[1, 0, 0, zb])/
    3240 + (11833*CA*CF*nf*zb*G[1, 0, 0, zb])/2160 - 
   (4*CA*nf^2*zb*G[1, 0, 0, zb])/9 - (20819*CA^3*Pi^2*zb*G[1, 0, 0, zb])/
    288 + (575*CA^2*nf*Pi^2*zb*G[1, 0, 0, zb])/72 + 
   (2*CA*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/9 + (292955*CA^3*zb^2*G[1, 0, 0, zb])/
    648 + (243443*CA^2*nf*zb^2*G[1, 0, 0, zb])/3240 + 
   (2653*CA*CF*nf*zb^2*G[1, 0, 0, zb])/2160 - 
   (26575*CA^3*Pi^2*zb^2*G[1, 0, 0, zb])/288 - 
   (503*CA^2*nf*Pi^2*zb^2*G[1, 0, 0, zb])/72 + (229*CA^3*zb^3*G[1, 0, 0, zb])/
    16 - (141*CA^2*nf*zb^3*G[1, 0, 0, zb])/20 - 
   (11*CA*CF*nf*zb^3*G[1, 0, 0, zb])/5 - CA^3*zb^4*G[1, 0, 0, zb] + 
   (6*CA^2*nf*zb^4*G[1, 0, 0, zb])/5 - (CA*CF*nf*zb^4*G[1, 0, 0, zb])/5 - 
   (1009877*CA^3*G[1, 0, 1, zb])/2592 - (521969*CA^2*nf*G[1, 0, 1, zb])/
    12960 + (11447*CA*CF*nf*G[1, 0, 1, zb])/1080 - 
   (CA*nf^2*G[1, 0, 1, zb])/3 + (114089*CA^3*Pi^2*G[1, 0, 1, zb])/1728 + 
   (3583*CA^2*nf*Pi^2*G[1, 0, 1, zb])/432 - (25*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/
    36 - (88829*CA^3*G[1, 0, 1, zb])/(288*(-1 + zb)) - 
   (152*CA^2*nf*G[1, 0, 1, zb])/(5*(-1 + zb)) + (239*CA*CF*nf*G[1, 0, 1, zb])/
    (60*(-1 + zb)) + (33167*CA^3*Pi^2*G[1, 0, 1, zb])/(576*(-1 + zb)) + 
   (185*CA^2*nf*Pi^2*G[1, 0, 1, zb])/(48*(-1 + zb)) + 
   (2*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/(9*(-1 + zb)) - 
   (6817*CA^3*G[1, 0, 1, zb])/(162*zb) + (2513*CA^2*nf*G[1, 0, 1, zb])/
    (324*zb) - (35*CA*CF*nf*G[1, 0, 1, zb])/(12*zb) - 
   (1613*CA^3*Pi^2*G[1, 0, 1, zb])/(432*zb) - 
   (445*CA^2*nf*Pi^2*G[1, 0, 1, zb])/(108*zb) - 
   (CA*CF*nf*Pi^2*G[1, 0, 1, zb])/(18*zb) - (616457*CA^3*zb*G[1, 0, 1, zb])/
    2592 + (74843*CA^2*nf*zb*G[1, 0, 1, zb])/6480 - 
   (10331*CA*CF*nf*zb*G[1, 0, 1, zb])/2160 + (CA*nf^2*zb*G[1, 0, 1, zb])/3 + 
   (82349*CA^3*Pi^2*zb*G[1, 0, 1, zb])/1728 - 
   (3811*CA^2*nf*Pi^2*zb*G[1, 0, 1, zb])/864 + 
   (17*CA*CF*nf*Pi^2*zb*G[1, 0, 1, zb])/36 - 
   (1224523*CA^3*zb^2*G[1, 0, 1, zb])/2592 - 
   (209941*CA^2*nf*zb^2*G[1, 0, 1, zb])/3240 - 
   (1511*CA*CF*nf*zb^2*G[1, 0, 1, zb])/2160 + 
   (134305*CA^3*Pi^2*zb^2*G[1, 0, 1, zb])/1728 + 
   (1769*CA^2*nf*Pi^2*zb^2*G[1, 0, 1, zb])/432 - 
   (CA*CF*nf*Pi^2*zb^2*G[1, 0, 1, zb])/6 - (229*CA^3*zb^3*G[1, 0, 1, zb])/
    18 + (94*CA^2*nf*zb^3*G[1, 0, 1, zb])/15 + 
   (88*CA*CF*nf*zb^3*G[1, 0, 1, zb])/45 + (8*CA^3*zb^4*G[1, 0, 1, zb])/9 - 
   (16*CA^2*nf*zb^4*G[1, 0, 1, zb])/15 + (8*CA*CF*nf*zb^4*G[1, 0, 1, zb])/
    45 - (982429*CA^3*G[1, 1, 0, zb])/2592 - (76223*CA^2*nf*G[1, 1, 0, zb])/
    2592 + (2375*CA*CF*nf*G[1, 1, 0, zb])/216 - (CA*nf^2*G[1, 1, 0, zb])/3 + 
   (87577*CA^3*Pi^2*G[1, 1, 0, zb])/1728 + (8761*CA^2*nf*Pi^2*G[1, 1, 0, zb])/
    864 + (25*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/36 - (221027*CA^3*G[1, 1, 0, zb])/
    (864*(-1 + zb)) - (2231*CA^2*nf*G[1, 1, 0, zb])/(108*(-1 + zb)) + 
   (3*CA*CF*nf*G[1, 1, 0, zb])/(-1 + zb) + (10459*CA^3*Pi^2*G[1, 1, 0, zb])/
    (192*(-1 + zb)) + (209*CA^2*nf*Pi^2*G[1, 1, 0, zb])/(48*(-1 + zb)) - 
   (9913*CA^3*G[1, 1, 0, zb])/(324*zb) + (941*CA^2*nf*G[1, 1, 0, zb])/
    (162*zb) - (35*CA*CF*nf*G[1, 1, 0, zb])/(12*zb) - 
   (827*CA^3*Pi^2*G[1, 1, 0, zb])/(864*zb) - 
   (2165*CA^2*nf*Pi^2*G[1, 1, 0, zb])/(432*zb) + 
   (CA*CF*nf*Pi^2*G[1, 1, 0, zb])/(3*zb) - (220259*CA^3*zb*G[1, 1, 0, zb])/
    1296 + (30991*CA^2*nf*zb*G[1, 1, 0, zb])/2592 - 
   (1279*CA*CF*nf*zb*G[1, 1, 0, zb])/216 + (CA*nf^2*zb*G[1, 1, 0, zb])/3 + 
   (96517*CA^3*Pi^2*zb*G[1, 1, 0, zb])/1728 - 
   (1265*CA^2*nf*Pi^2*zb*G[1, 1, 0, zb])/216 - 
   (5*CA*CF*nf*Pi^2*zb*G[1, 1, 0, zb])/36 - (305441*CA^3*zb^2*G[1, 1, 0, zb])/
    648 - (124981*CA^2*nf*zb^2*G[1, 1, 0, zb])/2592 - 
   (125*CA*CF*nf*zb^2*G[1, 1, 0, zb])/108 + 
   (109949*CA^3*Pi^2*zb^2*G[1, 1, 0, zb])/1728 + 
   (263*CA^2*nf*Pi^2*zb^2*G[1, 1, 0, zb])/54 + 
   (4*CA*CF*nf*Pi^2*zb^2*G[1, 1, 0, zb])/9 - (1145*CA^3*zb^3*G[1, 1, 0, zb])/
    144 + (47*CA^2*nf*zb^3*G[1, 1, 0, zb])/12 + 
   (11*CA*CF*nf*zb^3*G[1, 1, 0, zb])/9 + (5*CA^3*zb^4*G[1, 1, 0, zb])/9 - 
   (2*CA^2*nf*zb^4*G[1, 1, 0, zb])/3 + (CA*CF*nf*zb^4*G[1, 1, 0, zb])/9 + 
   (228647*CA^3*G[1, 1, 1, zb])/576 + (110279*CA^2*nf*G[1, 1, 1, zb])/4320 - 
   (10991*CA*CF*nf*G[1, 1, 1, zb])/1080 + (CA*nf^2*G[1, 1, 1, zb])/4 - 
   (20369*CA^3*Pi^2*G[1, 1, 1, zb])/384 - (2387*CA^2*nf*Pi^2*G[1, 1, 1, zb])/
    288 + (11*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/18 + (155695*CA^3*G[1, 1, 1, zb])/
    (576*(-1 + zb)) + (5899*CA^2*nf*G[1, 1, 1, zb])/(288*(-1 + zb)) - 
   (9*CA*CF*nf*G[1, 1, 1, zb])/(4*(-1 + zb)) - 
   (6581*CA^3*Pi^2*G[1, 1, 1, zb])/(128*(-1 + zb)) - 
   (119*CA^2*nf*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) + 
   (1459*CA^3*G[1, 1, 1, zb])/(54*zb) - (1135*CA^2*nf*G[1, 1, 1, zb])/
    (216*zb) + (9*CA*CF*nf*G[1, 1, 1, zb])/(4*zb) + 
   (51*CA^3*Pi^2*G[1, 1, 1, zb])/(64*zb) + (1229*CA^2*nf*Pi^2*G[1, 1, 1, zb])/
    (288*zb) - (CA*CF*nf*Pi^2*G[1, 1, 1, zb])/(9*zb) + 
   (91825*CA^3*zb*G[1, 1, 1, zb])/576 - (6049*CA^2*nf*zb*G[1, 1, 1, zb])/
    1080 + (1501*CA*CF*nf*zb*G[1, 1, 1, zb])/270 - 
   (CA*nf^2*zb*G[1, 1, 1, zb])/4 - (18751*CA^3*Pi^2*zb*G[1, 1, 1, zb])/384 + 
   (683*CA^2*nf*Pi^2*zb*G[1, 1, 1, zb])/144 - 
   (11*CA*CF*nf*Pi^2*zb*G[1, 1, 1, zb])/36 + 
   (862171*CA^3*zb^2*G[1, 1, 1, zb])/1728 + 
   (87197*CA^2*nf*zb^2*G[1, 1, 1, zb])/2160 + 
   (409*CA*CF*nf*zb^2*G[1, 1, 1, zb])/1080 - 
   (22691*CA^3*Pi^2*zb^2*G[1, 1, 1, zb])/384 - 
   (1129*CA^2*nf*Pi^2*zb^2*G[1, 1, 1, zb])/288 + 
   (CA*CF*nf*Pi^2*zb^2*G[1, 1, 1, zb])/18 + (229*CA^3*zb^3*G[1, 1, 1, zb])/
    36 - (47*CA^2*nf*zb^3*G[1, 1, 1, zb])/15 - 
   (44*CA*CF*nf*zb^3*G[1, 1, 1, zb])/45 - (4*CA^3*zb^4*G[1, 1, 1, zb])/9 + 
   (8*CA^2*nf*zb^4*G[1, 1, 1, zb])/15 - (4*CA*CF*nf*zb^4*G[1, 1, 1, zb])/45 + 
   (37123*CA^3*G[0, 0, 0, 0, zb])/72 + (1493*CA^2*nf*G[0, 0, 0, 0, zb])/9 - 
   (1453*CA^3*Pi^2*G[0, 0, 0, 0, zb])/3 + (5791*CA^3*G[0, 0, 0, 0, zb])/
    (8*(-1 + zb)) + (1841*CA^2*nf*G[0, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (1453*CA^3*Pi^2*G[0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (20401*CA^3*zb*G[0, 0, 0, 0, zb])/24 - (116*CA^2*nf*zb*G[0, 0, 0, 0, zb])/
    9 + (1453*CA^3*Pi^2*zb*G[0, 0, 0, 0, zb])/6 + 
   (5791*CA^3*zb^2*G[0, 0, 0, 0, zb])/8 + 
   (1841*CA^2*nf*zb^2*G[0, 0, 0, 0, zb])/18 - 
   (1453*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, zb])/6 - (71483*CA^3*G[0, 0, 0, 1, zb])/
    144 - (9871*CA^2*nf*G[0, 0, 0, 1, zb])/72 + 
   (2099*CA^3*Pi^2*G[0, 0, 0, 1, zb])/6 - (287755*CA^3*G[0, 0, 0, 1, zb])/
    (432*(-1 + zb)) - (18391*CA^2*nf*G[0, 0, 0, 1, zb])/(216*(-1 + zb)) + 
   (2099*CA^3*Pi^2*G[0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (4333*CA^3*G[0, 0, 0, 1, zb])/(27*zb) + (1144*CA^2*nf*G[0, 0, 0, 1, zb])/
    (27*zb) - (2099*CA^3*Pi^2*G[0, 0, 0, 1, zb])/(12*zb) - 
   (12061*CA^3*zb*G[0, 0, 0, 1, zb])/16 + (685*CA^2*nf*zb*G[0, 0, 0, 1, zb])/
    72 - (2099*CA^3*Pi^2*zb*G[0, 0, 0, 1, zb])/12 - 
   (10665*CA^3*zb^2*G[0, 0, 0, 1, zb])/16 - 
   (6125*CA^2*nf*zb^2*G[0, 0, 0, 1, zb])/72 + 
   (2099*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, zb])/12 - 
   (228833*CA^3*G[0, 0, 1, 0, zb])/432 - (11677*CA^2*nf*G[0, 0, 1, 0, zb])/
    108 + (3*CA*CF*nf*G[0, 0, 1, 0, zb])/4 + 
   (6107*CA^3*Pi^2*G[0, 0, 1, 0, zb])/18 - (287435*CA^3*G[0, 0, 1, 0, zb])/
    (432*(-1 + zb)) - (13565*CA^2*nf*G[0, 0, 1, 0, zb])/(216*(-1 + zb)) + 
   (11*CA*CF*nf*G[0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (6107*CA^3*Pi^2*G[0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (1153*CA^3*G[0, 0, 1, 0, zb])/(9*zb) + (328*CA^2*nf*G[0, 0, 1, 0, zb])/
    (9*zb) - (6107*CA^3*Pi^2*G[0, 0, 1, 0, zb])/(36*zb) - 
   (304061*CA^3*zb*G[0, 0, 1, 0, zb])/432 + 
   (2749*CA^2*nf*zb*G[0, 0, 1, 0, zb])/216 + 
   (13*CA*CF*nf*zb*G[0, 0, 1, 0, zb])/12 - 
   (6107*CA^3*Pi^2*zb*G[0, 0, 1, 0, zb])/36 - 
   (282295*CA^3*zb^2*G[0, 0, 1, 0, zb])/432 - 
   (15445*CA^2*nf*zb^2*G[0, 0, 1, 0, zb])/216 + 
   (2*CA*CF*nf*zb^2*G[0, 0, 1, 0, zb])/3 + 
   (6107*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, zb])/36 + 
   (222053*CA^3*G[0, 0, 1, 1, zb])/432 + (18587*CA^2*nf*G[0, 0, 1, 1, zb])/
    216 - (3*CA*CF*nf*G[0, 0, 1, 1, zb])/4 - 
   (1077*CA^3*Pi^2*G[0, 0, 1, 1, zb])/4 + (9921*CA^3*G[0, 0, 1, 1, zb])/
    (16*(-1 + zb)) + (3569*CA^2*nf*G[0, 0, 1, 1, zb])/(72*(-1 + zb)) - 
   (11*CA*CF*nf*G[0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (1077*CA^3*Pi^2*G[0, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (5441*CA^3*G[0, 0, 1, 1, zb])/(54*zb) - (796*CA^2*nf*G[0, 0, 1, 1, zb])/
    (27*zb) + (1077*CA^3*Pi^2*G[0, 0, 1, 1, zb])/(8*zb) + 
   (272075*CA^3*zb*G[0, 0, 1, 1, zb])/432 - 
   (1133*CA^2*nf*zb*G[0, 0, 1, 1, zb])/108 - 
   (13*CA*CF*nf*zb*G[0, 0, 1, 1, zb])/12 + 
   (1077*CA^3*Pi^2*zb*G[0, 0, 1, 1, zb])/8 + 
   (262927*CA^3*zb^2*G[0, 0, 1, 1, zb])/432 + 
   (12571*CA^2*nf*zb^2*G[0, 0, 1, 1, zb])/216 - 
   (2*CA*CF*nf*zb^2*G[0, 0, 1, 1, zb])/3 - 
   (1077*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, zb])/8 - 
   (119323*CA^3*G[0, 1, 0, 0, zb])/216 - (8299*CA^2*nf*G[0, 1, 0, 0, zb])/
    108 - (37*CA*CF*nf*G[0, 1, 0, 0, zb])/18 + 
   (5999*CA^3*Pi^2*G[0, 1, 0, 0, zb])/18 - (72749*CA^3*G[0, 1, 0, 0, zb])/
    (108*(-1 + zb)) - (1883*CA^2*nf*G[0, 1, 0, 0, zb])/(54*(-1 + zb)) - 
   (11*CA*CF*nf*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (5999*CA^3*Pi^2*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (1024*CA^3*G[0, 1, 0, 0, zb])/(9*zb) + (304*CA^2*nf*G[0, 1, 0, 0, zb])/
    (9*zb) - (5999*CA^3*Pi^2*G[0, 1, 0, 0, zb])/(36*zb) - 
   (149737*CA^3*zb*G[0, 1, 0, 0, zb])/216 + 
   (4771*CA^2*nf*zb*G[0, 1, 0, 0, zb])/216 + 
   (40*CA*CF*nf*zb*G[0, 1, 0, 0, zb])/9 - 
   (5999*CA^3*Pi^2*zb*G[0, 1, 0, 0, zb])/36 - 
   (34787*CA^3*zb^2*G[0, 1, 0, 0, zb])/54 - 
   (3325*CA^2*nf*zb^2*G[0, 1, 0, 0, zb])/54 - 
   (35*CA*CF*nf*zb^2*G[0, 1, 0, 0, zb])/36 + 
   (5999*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, zb])/36 + 
   (14272*CA^3*G[0, 1, 0, 1, zb])/27 + (13303*CA^2*nf*G[0, 1, 0, 1, zb])/
    216 + (19*CA*CF*nf*G[0, 1, 0, 1, zb])/12 - 
   (4381*CA^3*Pi^2*G[0, 1, 0, 1, zb])/18 + (16807*CA^3*G[0, 1, 0, 1, zb])/
    (27*(-1 + zb)) + (749*CA^2*nf*G[0, 1, 0, 1, zb])/(27*(-1 + zb)) + 
   (11*CA*CF*nf*G[0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (4381*CA^3*Pi^2*G[0, 1, 0, 1, zb])/(36*(-1 + zb)) + 
   (535*CA^3*G[0, 1, 0, 1, zb])/(6*zb) - (82*CA^2*nf*G[0, 1, 0, 1, zb])/
    (3*zb) + (4381*CA^3*Pi^2*G[0, 1, 0, 1, zb])/(36*zb) + 
   (33365*CA^3*zb*G[0, 1, 0, 1, zb])/54 - (1987*CA^2*nf*zb*G[0, 1, 0, 1, zb])/
    108 - (47*CA*CF*nf*zb*G[0, 1, 0, 1, zb])/12 + 
   (4381*CA^3*Pi^2*zb*G[0, 1, 0, 1, zb])/36 + 
   (129421*CA^3*zb^2*G[0, 1, 0, 1, zb])/216 + 
   (2693*CA^2*nf*zb^2*G[0, 1, 0, 1, zb])/54 + 
   (2*CA*CF*nf*zb^2*G[0, 1, 0, 1, zb])/3 - 
   (4381*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, zb])/36 + 
   (229877*CA^3*G[0, 1, 1, 0, zb])/432 + (9287*CA^2*nf*G[0, 1, 1, 0, zb])/
    216 + CA*CF*nf*G[0, 1, 1, 0, zb] - (698*CA^3*Pi^2*G[0, 1, 1, 0, zb])/3 + 
   (255389*CA^3*G[0, 1, 1, 0, zb])/(432*(-1 + zb)) + 
   (3569*CA^2*nf*G[0, 1, 1, 0, zb])/(216*(-1 + zb)) - 
   (349*CA^3*Pi^2*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (506*CA^3*G[0, 1, 1, 0, zb])/(9*zb) - (188*CA^2*nf*G[0, 1, 1, 0, zb])/
    (9*zb) + (349*CA^3*Pi^2*G[0, 1, 1, 0, zb])/(3*zb) + 
   (235217*CA^3*zb*G[0, 1, 1, 0, zb])/432 - 
   (3247*CA^2*nf*zb*G[0, 1, 1, 0, zb])/216 - 
   (7*CA*CF*nf*zb*G[0, 1, 1, 0, zb])/2 + (349*CA^3*Pi^2*zb*G[0, 1, 1, 0, zb])/
    3 + (245239*CA^3*zb^2*G[0, 1, 1, 0, zb])/432 + 
   (8269*CA^2*nf*zb^2*G[0, 1, 1, 0, zb])/216 - 
   (349*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, zb])/3 - (443161*CA^3*G[0, 1, 1, 1, zb])/
    864 - (14275*CA^2*nf*G[0, 1, 1, 1, zb])/432 - 
   (19*CA*CF*nf*G[0, 1, 1, 1, zb])/36 + (4613*CA^3*Pi^2*G[0, 1, 1, 1, zb])/
    24 - (158887*CA^3*G[0, 1, 1, 1, zb])/(288*(-1 + zb)) - 
   (1807*CA^2*nf*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) + 
   (11*CA*CF*nf*G[0, 1, 1, 1, zb])/(36*(-1 + zb)) + 
   (4613*CA^3*Pi^2*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (4123*CA^3*G[0, 1, 1, 1, zb])/(108*zb) + (436*CA^2*nf*G[0, 1, 1, 1, zb])/
    (27*zb) - (4613*CA^3*Pi^2*G[0, 1, 1, 1, zb])/(48*zb) - 
   (421729*CA^3*zb*G[0, 1, 1, 1, zb])/864 + 
   (5213*CA^2*nf*zb*G[0, 1, 1, 1, zb])/432 + 
   (107*CA*CF*nf*zb*G[0, 1, 1, 1, zb])/36 - 
   (4613*CA^3*Pi^2*zb*G[0, 1, 1, 1, zb])/48 - 
   (461621*CA^3*zb^2*G[0, 1, 1, 1, zb])/864 - 
   (12845*CA^2*nf*zb^2*G[0, 1, 1, 1, zb])/432 + 
   (11*CA*CF*nf*zb^2*G[0, 1, 1, 1, zb])/36 + 
   (4613*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, zb])/48 - 
   (116675*CA^3*G[1, 0, 0, 0, zb])/216 - (23197*CA^2*nf*G[1, 0, 0, 0, zb])/
    216 - CA*CF*nf*G[1, 0, 0, 0, zb] + (2003*CA^3*Pi^2*G[1, 0, 0, 0, zb])/6 - 
   (49631*CA^3*G[1, 0, 0, 0, zb])/(108*(-1 + zb)) - 
   (6679*CA^2*nf*G[1, 0, 0, 0, zb])/(108*(-1 + zb)) + 
   (2003*CA^3*Pi^2*G[1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (3322*CA^3*G[1, 0, 0, 0, zb])/(27*zb) + (952*CA^2*nf*G[1, 0, 0, 0, zb])/
    (27*zb) - (2003*CA^3*Pi^2*G[1, 0, 0, 0, zb])/(12*zb) - 
   (21617*CA^3*zb*G[1, 0, 0, 0, zb])/54 + (3539*CA^2*nf*zb*G[1, 0, 0, 0, zb])/
    216 - (7*CA*CF*nf*zb*G[1, 0, 0, 0, zb])/8 - 
   (2003*CA^3*Pi^2*zb*G[1, 0, 0, 0, zb])/12 - 
   (171433*CA^3*zb^2*G[1, 0, 0, 0, zb])/216 - 
   (8131*CA^2*nf*zb^2*G[1, 0, 0, 0, zb])/108 + 
   (2003*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, zb])/12 + 
   (229489*CA^3*G[1, 0, 0, 1, zb])/432 + (9107*CA^2*nf*G[1, 0, 0, 1, zb])/
    108 - (5*CA*CF*nf*G[1, 0, 0, 1, zb])/9 - 
   (2198*CA^3*Pi^2*G[1, 0, 0, 1, zb])/9 + (62719*CA^3*G[1, 0, 0, 1, zb])/
    (144*(-1 + zb)) + (3697*CA^2*nf*G[1, 0, 0, 1, zb])/(72*(-1 + zb)) - 
   (1099*CA^3*Pi^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (2570*CA^3*G[1, 0, 0, 1, zb])/(27*zb) - (764*CA^2*nf*G[1, 0, 0, 1, zb])/
    (27*zb) + (1099*CA^3*Pi^2*G[1, 0, 0, 1, zb])/(9*zb) + 
   (75827*CA^3*zb*G[1, 0, 0, 1, zb])/216 - 
   (2003*CA^2*nf*zb*G[1, 0, 0, 1, zb])/216 + 
   (13*CA*CF*nf*zb*G[1, 0, 0, 1, zb])/36 + 
   (1099*CA^3*Pi^2*zb*G[1, 0, 0, 1, zb])/9 + 
   (40249*CA^3*zb^2*G[1, 0, 0, 1, zb])/54 + 
   (6349*CA^2*nf*zb^2*G[1, 0, 0, 1, zb])/108 + 
   (11*CA*CF*nf*zb^2*G[1, 0, 0, 1, zb])/18 - 
   (1099*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, zb])/9 + (37859*CA^3*G[1, 0, 1, 0, zb])/
    72 + (4685*CA^2*nf*G[1, 0, 1, 0, zb])/72 + 
   (25*CA*CF*nf*G[1, 0, 1, 0, zb])/24 - (2851*CA^3*Pi^2*G[1, 0, 1, 0, zb])/
    12 + (16015*CA^3*G[1, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (1085*CA^2*nf*G[1, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (2851*CA^3*Pi^2*G[1, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (1513*CA^3*G[1, 0, 1, 0, zb])/(18*zb) - (236*CA^2*nf*G[1, 0, 1, 0, zb])/
    (9*zb) + (2851*CA^3*Pi^2*G[1, 0, 1, 0, zb])/(24*zb) + 
   (1431*CA^3*zb*G[1, 0, 1, 0, zb])/4 - (1427*CA^2*nf*zb*G[1, 0, 1, 0, zb])/
    72 + (CA*CF*nf*zb*G[1, 0, 1, 0, zb])/12 + 
   (2851*CA^3*Pi^2*zb*G[1, 0, 1, 0, zb])/24 + 
   (51091*CA^3*zb^2*G[1, 0, 1, 0, zb])/72 + 
   (217*CA^2*nf*zb^2*G[1, 0, 1, 0, zb])/4 - 
   (2*CA*CF*nf*zb^2*G[1, 0, 1, 0, zb])/3 - 
   (2851*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, zb])/24 - 
   (451505*CA^3*G[1, 0, 1, 1, zb])/864 - (20363*CA^2*nf*G[1, 0, 1, 1, zb])/
    432 + (55*CA*CF*nf*G[1, 0, 1, 1, zb])/72 + 
   (1533*CA^3*Pi^2*G[1, 0, 1, 1, zb])/8 - (123707*CA^3*G[1, 0, 1, 1, zb])/
    (288*(-1 + zb)) - (3239*CA^2*nf*G[1, 0, 1, 1, zb])/(144*(-1 + zb)) + 
   (1533*CA^3*Pi^2*G[1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (6779*CA^3*G[1, 0, 1, 1, zb])/(108*zb) + (566*CA^2*nf*G[1, 0, 1, 1, zb])/
    (27*zb) - (1533*CA^3*Pi^2*G[1, 0, 1, 1, zb])/(16*zb) - 
   (279107*CA^3*zb*G[1, 0, 1, 1, zb])/864 + 
   (5947*CA^2*nf*zb*G[1, 0, 1, 1, zb])/432 + 
   (11*CA*CF*nf*zb*G[1, 0, 1, 1, zb])/36 - 
   (1533*CA^3*Pi^2*zb*G[1, 0, 1, 1, zb])/16 - 
   (582343*CA^3*zb^2*G[1, 0, 1, 1, zb])/864 - 
   (17803*CA^2*nf*zb^2*G[1, 0, 1, 1, zb])/432 + 
   (CA*CF*nf*zb^2*G[1, 0, 1, 1, zb])/18 + 
   (1533*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, zb])/16 + 
   (209851*CA^3*G[1, 1, 0, 0, zb])/432 + (14161*CA^2*nf*G[1, 1, 0, 0, zb])/
    216 + (CA*CF*nf*G[1, 1, 0, 0, zb])/4 - (427*CA^3*Pi^2*G[1, 1, 0, 0, zb])/
    2 + (48839*CA^3*G[1, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (2657*CA^2*nf*G[1, 1, 0, 0, zb])/(72*(-1 + zb)) - 
   (427*CA^3*Pi^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1676*CA^3*G[1, 1, 0, 0, zb])/(27*zb) - (572*CA^2*nf*G[1, 1, 0, 0, zb])/
    (27*zb) + (427*CA^3*Pi^2*G[1, 1, 0, 0, zb])/(4*zb) + 
   (98257*CA^3*zb*G[1, 1, 0, 0, zb])/432 - 
   (2303*CA^2*nf*zb*G[1, 1, 0, 0, zb])/216 - 
   (5*CA*CF*nf*zb*G[1, 1, 0, 0, zb])/8 + (427*CA^3*Pi^2*zb*G[1, 1, 0, 0, zb])/
    4 + (304223*CA^3*zb^2*G[1, 1, 0, 0, zb])/432 + 
   (9623*CA^2*nf*zb^2*G[1, 1, 0, 0, zb])/216 - 
   (CA*CF*nf*zb^2*G[1, 1, 0, 0, zb])/4 - 
   (427*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, zb])/4 - (402559*CA^3*G[1, 1, 0, 1, zb])/
    864 - (2813*CA^2*nf*G[1, 1, 0, 1, zb])/54 - 
   (31*CA*CF*nf*G[1, 1, 0, 1, zb])/72 + (1267*CA^3*Pi^2*G[1, 1, 0, 1, zb])/
    8 - (10501*CA^3*G[1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (497*CA^2*nf*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (1267*CA^3*Pi^2*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (5197*CA^3*G[1, 1, 0, 1, zb])/(108*zb) + (466*CA^2*nf*G[1, 1, 0, 1, zb])/
    (27*zb) - (1267*CA^3*Pi^2*G[1, 1, 0, 1, zb])/(16*zb) - 
   (181345*CA^3*zb*G[1, 1, 0, 1, zb])/864 + 
   (343*CA^2*nf*zb*G[1, 1, 0, 1, zb])/54 + (59*CA*CF*nf*zb*G[1, 1, 0, 1, zb])/
    72 - (1267*CA^3*Pi^2*zb*G[1, 1, 0, 1, zb])/16 - 
   (571409*CA^3*zb^2*G[1, 1, 0, 1, zb])/864 - 
   (14621*CA^2*nf*zb^2*G[1, 1, 0, 1, zb])/432 - 
   (CA*CF*nf*zb^2*G[1, 1, 0, 1, zb])/18 + 
   (1267*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, zb])/16 - 
   (373327*CA^3*G[1, 1, 1, 0, zb])/864 - (19735*CA^2*nf*G[1, 1, 1, 0, zb])/
    432 - (CA*CF*nf*G[1, 1, 1, 0, zb])/36 + 
   (1281*CA^3*Pi^2*G[1, 1, 1, 0, zb])/8 - (27211*CA^3*G[1, 1, 1, 0, zb])/
    (96*(-1 + zb)) - (1231*CA^2*nf*G[1, 1, 1, 0, zb])/(48*(-1 + zb)) + 
   (1281*CA^3*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (3691*CA^3*G[1, 1, 1, 0, zb])/(108*zb) + (382*CA^2*nf*G[1, 1, 1, 0, zb])/
    (27*zb) - (1281*CA^3*Pi^2*G[1, 1, 1, 0, zb])/(16*zb) - 
   (141907*CA^3*zb*G[1, 1, 1, 0, zb])/864 + 
   (3065*CA^2*nf*zb*G[1, 1, 1, 0, zb])/432 - 
   (19*CA*CF*nf*zb*G[1, 1, 1, 0, zb])/36 - 
   (1281*CA^3*Pi^2*zb*G[1, 1, 1, 0, zb])/16 - 
   (532319*CA^3*zb^2*G[1, 1, 1, 0, zb])/864 - 
   (13199*CA^2*nf*zb^2*G[1, 1, 1, 0, zb])/432 + 
   (11*CA*CF*nf*zb^2*G[1, 1, 1, 0, zb])/9 + 
   (1281*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, zb])/16 + 
   (241025*CA^3*G[1, 1, 1, 1, zb])/576 + (10543*CA^2*nf*G[1, 1, 1, 1, zb])/
    288 - (CA*CF*nf*G[1, 1, 1, 1, zb])/24 - 
   (2271*CA^3*Pi^2*G[1, 1, 1, 1, zb])/16 + (17969*CA^3*G[1, 1, 1, 1, zb])/
    (64*(-1 + zb)) + (713*CA^2*nf*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (2271*CA^3*Pi^2*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (625*CA^3*G[1, 1, 1, 1, zb])/(24*zb) - (35*CA^2*nf*G[1, 1, 1, 1, zb])/
    (3*zb) + (2271*CA^3*Pi^2*G[1, 1, 1, 1, zb])/(32*zb) + 
   (92221*CA^3*zb*G[1, 1, 1, 1, zb])/576 - (347*CA^2*nf*zb*G[1, 1, 1, 1, zb])/
    96 + (11*CA*CF*nf*zb*G[1, 1, 1, 1, zb])/24 + 
   (2271*CA^3*Pi^2*zb*G[1, 1, 1, 1, zb])/32 + 
   (112439*CA^3*zb^2*G[1, 1, 1, 1, zb])/192 + 
   (6605*CA^2*nf*zb^2*G[1, 1, 1, 1, zb])/288 - 
   (11*CA*CF*nf*zb^2*G[1, 1, 1, 1, zb])/12 - 
   (2271*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, zb])/32 - 
   (4049*CA^3*G[0, 0, 0, 0, 0, zb])/3 - (664*CA^2*nf*G[0, 0, 0, 0, 0, zb])/
    3 - (4087*CA^3*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (332*CA^2*nf*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (4163*CA^3*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (332*CA^2*nf*zb*G[0, 0, 0, 0, 0, zb])/3 - 
   (4087*CA^3*zb^2*G[0, 0, 0, 0, 0, zb])/3 - 
   (332*CA^2*nf*zb^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (41297*CA^3*G[0, 0, 0, 0, 1, zb])/36 + 
   (13229*CA^2*nf*G[0, 0, 0, 0, 1, zb])/72 + 
   (13853*CA^3*G[0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (185*CA^2*nf*G[0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (85*CA^3*G[0, 0, 0, 0, 1, zb])/(9*zb) - (826*CA^2*nf*G[0, 0, 0, 0, 1, zb])/
    (9*zb) + (84595*CA^3*zb*G[0, 0, 0, 0, 1, zb])/72 - 
   (1639*CA^2*nf*zb*G[0, 0, 0, 0, 1, zb])/18 + 
   (83261*CA^3*zb^2*G[0, 0, 0, 0, 1, zb])/72 + 
   (3317*CA^2*nf*zb^2*G[0, 0, 0, 0, 1, zb])/36 + 
   (9327*CA^3*G[0, 0, 0, 1, 0, zb])/8 + (464*CA^2*nf*G[0, 0, 0, 1, 0, zb])/
    3 + (26885*CA^3*G[0, 0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (943*CA^2*nf*G[0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (CA*CF*nf*G[0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (128*CA^3*G[0, 0, 0, 1, 0, zb])/(3*zb) - 
   (232*CA^2*nf*G[0, 0, 0, 1, 0, zb])/(3*zb) + 
   (8297*CA^3*zb*G[0, 0, 0, 1, 0, zb])/8 - 
   (913*CA^2*nf*zb*G[0, 0, 0, 1, 0, zb])/12 - 
   (CA*CF*nf*zb*G[0, 0, 0, 1, 0, zb])/2 + 
   (26951*CA^3*zb^2*G[0, 0, 0, 1, 0, zb])/24 + 
   (311*CA^2*nf*zb^2*G[0, 0, 0, 1, 0, zb])/4 - 
   (CA*CF*nf*zb^2*G[0, 0, 0, 1, 0, zb])/6 - (72643*CA^3*G[0, 0, 0, 1, 1, zb])/
    72 - (8957*CA^2*nf*G[0, 0, 0, 1, 1, zb])/72 - 
   (22937*CA^3*G[0, 0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (769*CA^2*nf*G[0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (CA*CF*nf*G[0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (865*CA^3*G[0, 0, 0, 1, 1, zb])/(18*zb) + 
   (559*CA^2*nf*G[0, 0, 0, 1, 1, zb])/(9*zb) - 
   (31085*CA^3*zb*G[0, 0, 0, 1, 1, zb])/36 + 
   (2165*CA^2*nf*zb*G[0, 0, 0, 1, 1, zb])/36 + 
   (CA*CF*nf*zb*G[0, 0, 0, 1, 1, zb])/2 - 
   (8644*CA^3*zb^2*G[0, 0, 0, 1, 1, zb])/9 - 
   (566*CA^2*nf*zb^2*G[0, 0, 0, 1, 1, zb])/9 + 
   (CA*CF*nf*zb^2*G[0, 0, 0, 1, 1, zb])/6 + (42217*CA^3*G[0, 0, 1, 0, 0, zb])/
    36 + (4937*CA^2*nf*G[0, 0, 1, 0, 0, zb])/36 + 
   (CA*CF*nf*G[0, 0, 1, 0, 0, zb])/12 + (39469*CA^3*G[0, 0, 1, 0, 0, zb])/
    (36*(-1 + zb)) + (1249*CA^2*nf*G[0, 0, 1, 0, 0, zb])/(18*(-1 + zb)) - 
   (CA*CF*nf*G[0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (221*CA^3*G[0, 0, 1, 0, 0, zb])/(3*zb) - 
   (206*CA^2*nf*G[0, 0, 1, 0, 0, zb])/(3*zb) + 
   (34237*CA^3*zb*G[0, 0, 1, 0, 0, zb])/36 - 
   (1223*CA^2*nf*zb*G[0, 0, 1, 0, 0, zb])/18 - 
   (CA*CF*nf*zb*G[0, 0, 1, 0, 0, zb])/6 + 
   (39557*CA^3*zb^2*G[0, 0, 1, 0, 0, zb])/36 + 
   (619*CA^2*nf*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
   (24379*CA^3*G[0, 0, 1, 0, 1, zb])/24 - (661*CA^2*nf*G[0, 0, 1, 0, 1, zb])/
    6 - (CA*CF*nf*G[0, 0, 1, 0, 1, zb])/12 - (2818*CA^3*G[0, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (56*CA^2*nf*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (CA*CF*nf*G[0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (1721*CA^3*G[0, 0, 1, 0, 1, zb])/(24*zb) + 
   (665*CA^2*nf*G[0, 0, 1, 0, 1, zb])/(12*zb) - 
   (19105*CA^3*zb*G[0, 0, 1, 0, 1, zb])/24 + 
   (655*CA^2*nf*zb*G[0, 0, 1, 0, 1, zb])/12 + 
   (CA*CF*nf*zb*G[0, 0, 1, 0, 1, zb])/6 - 
   (22621*CA^3*zb^2*G[0, 0, 1, 0, 1, zb])/24 - 
   (221*CA^2*nf*zb^2*G[0, 0, 1, 0, 1, zb])/4 - 
   (9061*CA^3*G[0, 0, 1, 1, 0, zb])/9 - (2921*CA^2*nf*G[0, 0, 1, 1, 0, zb])/
    36 - (15827*CA^3*G[0, 0, 1, 1, 0, zb])/(18*(-1 + zb)) - 
   (389*CA^2*nf*G[0, 0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (707*CA^3*G[0, 0, 1, 1, 0, zb])/(6*zb) + 
   (121*CA^2*nf*G[0, 0, 1, 1, 0, zb])/(3*zb) - 
   (23431*CA^3*zb*G[0, 0, 1, 1, 0, zb])/36 + 
   (337*CA^2*nf*zb*G[0, 0, 1, 1, 0, zb])/9 - 
   (31973*CA^3*zb^2*G[0, 0, 1, 1, 0, zb])/36 - 
   (749*CA^2*nf*zb^2*G[0, 0, 1, 1, 0, zb])/18 + 
   (15935*CA^3*G[0, 0, 1, 1, 1, zb])/18 + (1081*CA^2*nf*G[0, 0, 1, 1, 1, zb])/
    18 + (54481*CA^3*G[0, 0, 1, 1, 1, zb])/(72*(-1 + zb)) + 
   (295*CA^2*nf*G[0, 0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (8413*CA^3*G[0, 0, 1, 1, 1, zb])/(72*zb) - 
   (1081*CA^2*nf*G[0, 0, 1, 1, 1, zb])/(36*zb) + 
   (19021*CA^3*zb*G[0, 0, 1, 1, 1, zb])/36 - 
   (973*CA^2*nf*zb*G[0, 0, 1, 1, 1, zb])/36 + 
   (27587*CA^3*zb^2*G[0, 0, 1, 1, 1, zb])/36 + 
   (1117*CA^2*nf*zb^2*G[0, 0, 1, 1, 1, zb])/36 + 
   (10327*CA^3*G[0, 1, 0, 0, 0, zb])/9 + (2353*CA^2*nf*G[0, 1, 0, 0, 0, zb])/
    18 + (9517*CA^3*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (590*CA^2*nf*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (3*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (250*CA^3*G[0, 1, 0, 0, 0, zb])/(3*zb) - 
   (196*CA^2*nf*G[0, 1, 0, 0, 0, zb])/(3*zb) + 
   (8062*CA^3*zb*G[0, 1, 0, 0, 0, zb])/9 - 
   (586*CA^2*nf*zb*G[0, 1, 0, 0, 0, zb])/9 + 
   (3*CA*CF*nf*zb*G[0, 1, 0, 0, 0, zb])/2 + 
   (9572*CA^3*zb^2*G[0, 1, 0, 0, 0, zb])/9 + 
   (589*CA^2*nf*zb^2*G[0, 1, 0, 0, 0, zb])/9 + 
   (CA*CF*nf*zb^2*G[0, 1, 0, 0, 0, zb])/2 - (35887*CA^3*G[0, 1, 0, 0, 1, zb])/
    36 - (1879*CA^2*nf*G[0, 1, 0, 0, 1, zb])/18 - 
   (CA*CF*nf*G[0, 1, 0, 0, 1, zb])/6 - (32569*CA^3*G[0, 1, 0, 0, 1, zb])/
    (36*(-1 + zb)) - (476*CA^2*nf*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (5*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (80*CA^3*G[0, 1, 0, 0, 1, zb])/zb + (158*CA^2*nf*G[0, 1, 0, 0, 1, zb])/
    (3*zb) - (13445*CA^3*zb*G[0, 1, 0, 0, 1, zb])/18 + 
   (935*CA^2*nf*zb*G[0, 1, 0, 0, 1, zb])/18 - 
   (5*CA*CF*nf*zb*G[0, 1, 0, 0, 1, zb])/3 - 
   (8222*CA^3*zb^2*G[0, 1, 0, 0, 1, zb])/9 - 
   (941*CA^2*nf*zb^2*G[0, 1, 0, 0, 1, zb])/18 - 
   (2*CA*CF*nf*zb^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (7729*CA^3*G[0, 1, 0, 1, 0, zb])/8 - (753*CA^2*nf*G[0, 1, 0, 1, 0, zb])/
    8 - (4*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/3 - 
   (20915*CA^3*G[0, 1, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (569*CA^2*nf*G[0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (4*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (281*CA^3*G[0, 1, 0, 1, 0, zb])/(3*zb) + (47*CA^2*nf*G[0, 1, 0, 1, 0, zb])/
    zb + (CA*CF*nf*G[0, 1, 0, 1, 0, zb])/(3*zb) - 
   (2767*CA^3*zb*G[0, 1, 0, 1, 0, zb])/4 + 
   (187*CA^2*nf*zb*G[0, 1, 0, 1, 0, zb])/4 - 
   (CA*CF*nf*zb*G[0, 1, 0, 1, 0, zb])/3 - 
   (2624*CA^3*zb^2*G[0, 1, 0, 1, 0, zb])/3 - 
   (283*CA^2*nf*zb^2*G[0, 1, 0, 1, 0, zb])/6 - 
   CA*CF*nf*zb^2*G[0, 1, 0, 1, 0, zb] + (7654*CA^3*G[0, 1, 0, 1, 1, zb])/9 + 
   (2633*CA^2*nf*G[0, 1, 0, 1, 1, zb])/36 + (4*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/
    3 + (6760*CA^3*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (1349*CA^2*nf*G[0, 1, 0, 1, 1, zb])/(36*(-1 + zb)) + 
   (5*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (277*CA^3*G[0, 1, 0, 1, 1, zb])/(3*zb) - (37*CA^2*nf*G[0, 1, 0, 1, 1, zb])/
    zb - (CA*CF*nf*G[0, 1, 0, 1, 1, zb])/(3*zb) + 
   (10283*CA^3*zb*G[0, 1, 0, 1, 1, zb])/18 - 
   (1303*CA^2*nf*zb*G[0, 1, 0, 1, 1, zb])/36 + 
   (5*CA*CF*nf*zb*G[0, 1, 0, 1, 1, zb])/6 + 
   (13663*CA^3*zb^2*G[0, 1, 0, 1, 1, zb])/18 + 
   (1321*CA^2*nf*zb^2*G[0, 1, 0, 1, 1, zb])/36 + 
   CA*CF*nf*zb^2*G[0, 1, 0, 1, 1, zb] - (8494*CA^3*G[0, 1, 1, 0, 0, zb])/9 - 
   (2579*CA^2*nf*G[0, 1, 1, 0, 0, zb])/36 + (5*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/
    2 - (14603*CA^3*G[0, 1, 1, 0, 0, zb])/(18*(-1 + zb)) - 
   (667*CA^2*nf*G[0, 1, 1, 0, 0, zb])/(18*(-1 + zb)) + 
   (CA*CF*nf*G[0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (739*CA^3*G[0, 1, 1, 0, 0, zb])/(6*zb) + 
   (106*CA^2*nf*G[0, 1, 1, 0, 0, zb])/(3*zb) - 
   (2*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/(3*zb) - 
   (20425*CA^3*zb*G[0, 1, 1, 0, 0, zb])/36 + 
   (611*CA^2*nf*zb*G[0, 1, 1, 0, 0, zb])/18 - 
   (3*CA*CF*nf*zb*G[0, 1, 1, 0, 0, zb])/2 - 
   (29459*CA^3*zb^2*G[0, 1, 1, 0, 0, zb])/36 - 
   (328*CA^2*nf*zb^2*G[0, 1, 1, 0, 0, zb])/9 + 
   (7*CA*CF*nf*zb^2*G[0, 1, 1, 0, 0, zb])/6 + 
   (29459*CA^3*G[0, 1, 1, 0, 1, zb])/36 + (3995*CA^2*nf*G[0, 1, 1, 0, 1, zb])/
    72 - (7*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/6 + 
   (25151*CA^3*G[0, 1, 1, 0, 1, zb])/(36*(-1 + zb)) + 
   (1039*CA^2*nf*G[0, 1, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (CA*CF*nf*G[0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (659*CA^3*G[0, 1, 1, 0, 1, zb])/(6*zb) - (28*CA^2*nf*G[0, 1, 1, 0, 1, zb])/
    zb + (CA*CF*nf*G[0, 1, 1, 0, 1, zb])/(3*zb) + 
   (34387*CA^3*zb*G[0, 1, 1, 0, 1, zb])/72 - 
   (965*CA^2*nf*zb*G[0, 1, 1, 0, 1, zb])/36 + 
   (CA*CF*nf*zb*G[0, 1, 1, 0, 1, zb])/3 + 
   (50621*CA^3*zb^2*G[0, 1, 1, 0, 1, zb])/72 + 
   (505*CA^2*nf*zb^2*G[0, 1, 1, 0, 1, zb])/18 - 
   (CA*CF*nf*zb^2*G[0, 1, 1, 0, 1, zb])/2 + (55729*CA^3*G[0, 1, 1, 1, 0, zb])/
    72 + (3173*CA^2*nf*G[0, 1, 1, 1, 0, zb])/72 - 
   (8*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/3 + (46021*CA^3*G[0, 1, 1, 1, 0, zb])/
    (72*(-1 + zb)) + (437*CA^2*nf*G[0, 1, 1, 1, 0, zb])/(18*(-1 + zb)) - 
   (2*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (367*CA^3*G[0, 1, 1, 1, 0, zb])/(3*zb) - (64*CA^2*nf*G[0, 1, 1, 1, 0, zb])/
    (3*zb) + (2*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/(3*zb) + 
   (14375*CA^3*zb*G[0, 1, 1, 1, 0, zb])/36 - 
   (337*CA^2*nf*zb*G[0, 1, 1, 1, 0, zb])/18 + 
   (4*CA*CF*nf*zb*G[0, 1, 1, 1, 0, zb])/3 + 
   (5842*CA^3*zb^2*G[0, 1, 1, 1, 0, zb])/9 + 
   (833*CA^2*nf*zb^2*G[0, 1, 1, 1, 0, zb])/36 - 
   (4*CA*CF*nf*zb^2*G[0, 1, 1, 1, 0, zb])/3 - 
   (97307*CA^3*G[0, 1, 1, 1, 1, zb])/144 - 
   (2327*CA^2*nf*G[0, 1, 1, 1, 1, zb])/72 + (3*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/
    2 - (26507*CA^3*G[0, 1, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (55*CA^2*nf*G[0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (CA*CF*nf*G[0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (7921*CA^3*G[0, 1, 1, 1, 1, zb])/(72*zb) + 
   (583*CA^2*nf*G[0, 1, 1, 1, 1, zb])/(36*zb) - 
   (CA*CF*nf*G[0, 1, 1, 1, 1, zb])/(3*zb) - 
   (47975*CA^3*zb*G[0, 1, 1, 1, 1, zb])/144 + 
   (247*CA^2*nf*zb*G[0, 1, 1, 1, 1, zb])/18 - 
   (CA*CF*nf*zb*G[0, 1, 1, 1, 1, zb])/2 - 
   (80863*CA^3*zb^2*G[0, 1, 1, 1, 1, zb])/144 - 
   (611*CA^2*nf*zb^2*G[0, 1, 1, 1, 1, zb])/36 + 
   (5*CA*CF*nf*zb^2*G[0, 1, 1, 1, 1, zb])/6 + 
   (36761*CA^3*G[1, 0, 0, 0, 0, zb])/36 + (1252*CA^2*nf*G[1, 0, 0, 0, 0, zb])/
    9 + (31567*CA^3*G[1, 0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (626*CA^2*nf*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (541*CA^3*G[1, 0, 0, 0, 0, zb])/(9*zb) - 
   (626*CA^2*nf*G[1, 0, 0, 0, 0, zb])/(9*zb) + 
   (6431*CA^3*zb*G[1, 0, 0, 0, 0, zb])/9 - 
   (626*CA^2*nf*zb*G[1, 0, 0, 0, 0, zb])/9 + 
   (12058*CA^3*zb^2*G[1, 0, 0, 0, 0, zb])/9 + 
   (626*CA^2*nf*zb^2*G[1, 0, 0, 0, 0, zb])/9 - 
   (21575*CA^3*G[1, 0, 0, 0, 1, zb])/24 - (2641*CA^2*nf*G[1, 0, 0, 0, 1, zb])/
    24 - (3015*CA^3*G[1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (343*CA^2*nf*G[1, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (1513*CA^3*G[1, 0, 0, 0, 1, zb])/(24*zb) + 
   (223*CA^2*nf*G[1, 0, 0, 0, 1, zb])/(4*zb) - 
   (4711*CA^3*zb*G[1, 0, 0, 0, 1, zb])/8 + 
   (425*CA^2*nf*zb*G[1, 0, 0, 0, 1, zb])/8 - 
   (27671*CA^3*zb^2*G[1, 0, 0, 0, 1, zb])/24 - 
   (221*CA^2*nf*zb^2*G[1, 0, 0, 0, 1, zb])/4 - 
   (7862*CA^3*G[1, 0, 0, 1, 0, zb])/9 - (892*CA^2*nf*G[1, 0, 0, 1, 0, zb])/
    9 - (17*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/6 - 
   (17633*CA^3*G[1, 0, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (601*CA^2*nf*G[1, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (2*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (5665*CA^3*G[1, 0, 0, 1, 0, zb])/(72*zb) + 
   (1777*CA^2*nf*G[1, 0, 0, 1, 0, zb])/(36*zb) + 
   (2*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/(3*zb) - 
   (39193*CA^3*zb*G[1, 0, 0, 1, 0, zb])/72 + 
   (3523*CA^2*nf*zb*G[1, 0, 0, 1, 0, zb])/72 + 
   (8*CA*CF*nf*zb*G[1, 0, 0, 1, 0, zb])/3 - 
   (79013*CA^3*zb^2*G[1, 0, 0, 1, 0, zb])/72 - 
   (1793*CA^2*nf*zb^2*G[1, 0, 0, 1, 0, zb])/36 - 
   (CA*CF*nf*zb^2*G[1, 0, 0, 1, 0, zb])/3 + (7049*CA^3*G[1, 0, 0, 1, 1, zb])/
    9 + (5435*CA^2*nf*G[1, 0, 0, 1, 1, zb])/72 + 
   (17*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/6 + (7673*CA^3*G[1, 0, 0, 1, 1, zb])/
    (12*(-1 + zb)) + (485*CA^2*nf*G[1, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (2*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (2999*CA^3*G[1, 0, 0, 1, 1, zb])/(36*zb) - 
   (689*CA^2*nf*G[1, 0, 0, 1, 1, zb])/(18*zb) - 
   (2*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/(3*zb) + 
   (31819*CA^3*zb*G[1, 0, 0, 1, 1, zb])/72 - 
   (317*CA^2*nf*zb*G[1, 0, 0, 1, 1, zb])/9 - 
   (8*CA*CF*nf*zb*G[1, 0, 0, 1, 1, zb])/3 + 
   (68489*CA^3*zb^2*G[1, 0, 0, 1, 1, zb])/72 + 
   (344*CA^2*nf*zb^2*G[1, 0, 0, 1, 1, zb])/9 + 
   (CA*CF*nf*zb^2*G[1, 0, 0, 1, 1, zb])/3 - (3471*CA^3*G[1, 0, 1, 0, 0, zb])/
    4 - (1129*CA^2*nf*G[1, 0, 1, 0, 0, zb])/12 + 
   (23*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/12 - (8557*CA^3*G[1, 0, 1, 0, 0, zb])/
    (12*(-1 + zb)) - (46*CA^2*nf*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (2*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (185*CA^3*G[1, 0, 1, 0, 0, zb])/(2*zb) + 
   (277*CA^2*nf*G[1, 0, 1, 0, 0, zb])/(6*zb) + 
   (CA*CF*nf*G[1, 0, 1, 0, 0, zb])/(6*zb) - 
   (1511*CA^3*zb*G[1, 0, 1, 0, 0, zb])/3 + 
   (571*CA^2*nf*zb*G[1, 0, 1, 0, 0, zb])/12 - 
   (4*CA*CF*nf*zb*G[1, 0, 1, 0, 0, zb])/3 - 
   1066*CA^3*zb^2*G[1, 0, 1, 0, 0, zb] - 
   (283*CA^2*nf*zb^2*G[1, 0, 1, 0, 0, zb])/6 + 
   (CA*CF*nf*zb^2*G[1, 0, 1, 0, 0, zb])/3 + (7000*CA^3*G[1, 0, 1, 0, 1, zb])/
    9 + (2603*CA^2*nf*G[1, 0, 1, 0, 1, zb])/36 - 
   (7*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/4 + (1868*CA^3*G[1, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (147*CA^2*nf*G[1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (2*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (3331*CA^3*G[1, 0, 1, 0, 1, zb])/(36*zb) - 
   (326*CA^2*nf*G[1, 0, 1, 0, 1, zb])/(9*zb) - 
   (CA*CF*nf*G[1, 0, 1, 0, 1, zb])/(6*zb) + 
   (29735*CA^3*zb*G[1, 0, 1, 0, 1, zb])/72 - 
   (2567*CA^2*nf*zb*G[1, 0, 1, 0, 1, zb])/72 + 
   (5*CA*CF*nf*zb*G[1, 0, 1, 0, 1, zb])/4 + 
   (66667*CA^3*zb^2*G[1, 0, 1, 0, 1, zb])/72 + 
   (653*CA^2*nf*zb^2*G[1, 0, 1, 0, 1, zb])/18 - 
   (CA*CF*nf*zb^2*G[1, 0, 1, 0, 1, zb])/6 + (6748*CA^3*G[1, 0, 1, 1, 0, zb])/
    9 + (2135*CA^2*nf*G[1, 0, 1, 1, 0, zb])/36 + 
   (4733*CA^3*G[1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (179*CA^2*nf*G[1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (8123*CA^3*G[1, 0, 1, 1, 0, zb])/(72*zb) - 
   (1031*CA^2*nf*G[1, 0, 1, 1, 0, zb])/(36*zb) + 
   (25289*CA^3*zb*G[1, 0, 1, 1, 0, zb])/72 - 
   (2063*CA^2*nf*zb*G[1, 0, 1, 1, 0, zb])/72 + 
   (62089*CA^3*zb^2*G[1, 0, 1, 1, 0, zb])/72 + 
   (545*CA^2*nf*zb^2*G[1, 0, 1, 1, 0, zb])/18 - 
   (32881*CA^3*G[1, 0, 1, 1, 1, zb])/48 - (503*CA^2*nf*G[1, 0, 1, 1, 1, zb])/
    12 - (CA*CF*nf*G[1, 0, 1, 1, 1, zb])/6 - 
   (25115*CA^3*G[1, 0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (137*CA^2*nf*G[1, 0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (2729*CA^3*G[1, 0, 1, 1, 1, zb])/(24*zb) + 
   (251*CA^2*nf*G[1, 0, 1, 1, 1, zb])/(12*zb) - 
   (4475*CA^3*zb*G[1, 0, 1, 1, 1, zb])/16 + 
   (151*CA^2*nf*zb*G[1, 0, 1, 1, 1, zb])/8 + 
   (CA*CF*nf*zb*G[1, 0, 1, 1, 1, zb])/12 - 
   (36269*CA^3*zb^2*G[1, 0, 1, 1, 1, zb])/48 - 
   (259*CA^2*nf*zb^2*G[1, 0, 1, 1, 1, zb])/12 - 
   (CA*CF*nf*zb^2*G[1, 0, 1, 1, 1, zb])/6 - (27347*CA^3*G[1, 1, 0, 0, 0, zb])/
    36 - (1421*CA^2*nf*G[1, 1, 0, 0, 0, zb])/18 - 
   (7217*CA^3*G[1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (119*CA^2*nf*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1591*CA^3*G[1, 1, 0, 0, 0, zb])/(18*zb) + 
   (355*CA^2*nf*G[1, 1, 0, 0, 0, zb])/(9*zb) - 
   (CA*CF*nf*G[1, 1, 0, 0, 0, zb])/zb - (7165*CA^3*zb*G[1, 1, 0, 0, 0, zb])/
    18 + (353*CA^2*nf*zb*G[1, 1, 0, 0, 0, zb])/9 - 
   (3*CA*CF*nf*zb*G[1, 1, 0, 0, 0, zb])/4 - 
   (18179*CA^3*zb^2*G[1, 1, 0, 0, 0, zb])/18 - 
   (356*CA^2*nf*zb^2*G[1, 1, 0, 0, 0, zb])/9 - 
   (CA*CF*nf*zb^2*G[1, 1, 0, 0, 0, zb])/2 + (24409*CA^3*G[1, 1, 0, 0, 1, zb])/
    36 + (2225*CA^2*nf*G[1, 1, 0, 0, 1, zb])/36 - 
   (7*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/6 + (4183*CA^3*G[1, 1, 0, 0, 1, zb])/
    (8*(-1 + zb)) + (65*CA^2*nf*G[1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (6143*CA^3*G[1, 1, 0, 0, 1, zb])/(72*zb) - 
   (1139*CA^2*nf*G[1, 1, 0, 0, 1, zb])/(36*zb) + 
   (4*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/(3*zb) + 
   (23417*CA^3*zb*G[1, 1, 0, 0, 1, zb])/72 - 
   (2135*CA^2*nf*zb*G[1, 1, 0, 0, 1, zb])/72 + 
   (11*CA*CF*nf*zb*G[1, 1, 0, 0, 1, zb])/6 + 
   (62881*CA^3*zb^2*G[1, 1, 0, 0, 1, zb])/72 + 
   (557*CA^2*nf*zb^2*G[1, 1, 0, 0, 1, zb])/18 + 
   (45995*CA^3*G[1, 1, 0, 1, 0, zb])/72 + (4237*CA^2*nf*G[1, 1, 0, 1, 0, zb])/
    72 + (25*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/6 + 
   (4073*CA^3*G[1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (59*CA^2*nf*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (1511*CA^3*G[1, 1, 0, 1, 0, zb])/(18*zb) - 
   (263*CA^2*nf*G[1, 1, 0, 1, 0, zb])/(9*zb) - 
   (CA*CF*nf*G[1, 1, 0, 1, 0, zb])/(3*zb) + 
   (23087*CA^3*zb*G[1, 1, 0, 1, 0, zb])/72 - 
   (2105*CA^2*nf*zb*G[1, 1, 0, 1, 0, zb])/72 - 
   (31*CA*CF*nf*zb*G[1, 1, 0, 1, 0, zb])/12 + 
   (59977*CA^3*zb^2*G[1, 1, 0, 1, 0, zb])/72 + 
   (265*CA^2*nf*zb^2*G[1, 1, 0, 1, 0, zb])/9 + 
   (3*CA*CF*nf*zb^2*G[1, 1, 0, 1, 0, zb])/2 - 
   (83759*CA^3*G[1, 1, 0, 1, 1, zb])/144 - (409*CA^2*nf*G[1, 1, 0, 1, 1, zb])/
    9 - (17*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/6 - 
   (7211*CA^3*G[1, 1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (97*CA^2*nf*G[1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1489*CA^3*G[1, 1, 0, 1, 1, zb])/(18*zb) + 
   (419*CA^2*nf*G[1, 1, 0, 1, 1, zb])/(18*zb) - 
   (37901*CA^3*zb*G[1, 1, 0, 1, 1, zb])/144 + 
   (773*CA^2*nf*zb*G[1, 1, 0, 1, 1, zb])/36 + 
   (17*CA*CF*nf*zb*G[1, 1, 0, 1, 1, zb])/12 - 
   (105049*CA^3*zb^2*G[1, 1, 0, 1, 1, zb])/144 - 
   (409*CA^2*nf*zb^2*G[1, 1, 0, 1, 1, zb])/18 - 
   (5*CA*CF*nf*zb^2*G[1, 1, 0, 1, 1, zb])/6 + 
   (42053*CA^3*G[1, 1, 1, 0, 0, zb])/72 + (1697*CA^2*nf*G[1, 1, 1, 0, 0, zb])/
    36 - (11*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/6 + 
   (3481*CA^3*G[1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (49*CA^2*nf*G[1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (766*CA^3*G[1, 1, 1, 0, 0, zb])/(9*zb) - 
   (209*CA^2*nf*G[1, 1, 1, 0, 0, zb])/(9*zb) + 
   (CA*CF*nf*G[1, 1, 1, 0, 0, zb])/(3*zb) + 
   (17525*CA^3*zb*G[1, 1, 1, 0, 0, zb])/72 - 
   (799*CA^2*nf*zb*G[1, 1, 1, 0, 0, zb])/36 + 
   (11*CA*CF*nf*zb*G[1, 1, 1, 0, 0, zb])/12 + 
   (55309*CA^3*zb^2*G[1, 1, 1, 0, 0, zb])/72 + 
   (217*CA^2*nf*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 
   (CA*CF*nf*zb^2*G[1, 1, 1, 0, 0, zb])/6 - (74765*CA^3*G[1, 1, 1, 0, 1, zb])/
    144 - (2681*CA^2*nf*G[1, 1, 1, 0, 1, zb])/72 + 
   (5*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/3 - (6135*CA^3*G[1, 1, 1, 0, 1, zb])/
    (16*(-1 + zb)) - (81*CA^2*nf*G[1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (5503*CA^3*G[1, 1, 1, 0, 1, zb])/(72*zb) + 
   (685*CA^2*nf*G[1, 1, 1, 0, 1, zb])/(36*zb) - 
   (CA*CF*nf*G[1, 1, 1, 0, 1, zb])/(3*zb) - 
   (30041*CA^3*zb*G[1, 1, 1, 0, 1, zb])/144 + 
   (307*CA^2*nf*zb*G[1, 1, 1, 0, 1, zb])/18 - 
   (5*CA*CF*nf*zb*G[1, 1, 1, 0, 1, zb])/6 - 
   (95761*CA^3*zb^2*G[1, 1, 1, 0, 1, zb])/144 - 
   (170*CA^2*nf*zb^2*G[1, 1, 1, 0, 1, zb])/9 - 
   (69191*CA^3*G[1, 1, 1, 1, 0, zb])/144 - 
   (2225*CA^2*nf*G[1, 1, 1, 1, 0, zb])/72 - (5541*CA^3*G[1, 1, 1, 1, 0, zb])/
    (16*(-1 + zb)) - (69*CA^2*nf*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (5701*CA^3*G[1, 1, 1, 1, 0, zb])/(72*zb) + 
   (547*CA^2*nf*G[1, 1, 1, 1, 0, zb])/(36*zb) - 
   (24215*CA^3*zb*G[1, 1, 1, 1, 0, zb])/144 + 
   (473*CA^2*nf*zb*G[1, 1, 1, 1, 0, zb])/36 - 
   (89359*CA^3*zb^2*G[1, 1, 1, 1, 0, zb])/144 - 
   (146*CA^2*nf*zb^2*G[1, 1, 1, 1, 0, zb])/9 + 
   (41801*CA^3*G[1, 1, 1, 1, 1, zb])/96 + (577*CA^2*nf*G[1, 1, 1, 1, 1, zb])/
    24 + (9945*CA^3*G[1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (117*CA^2*nf*G[1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (3439*CA^3*G[1, 1, 1, 1, 1, zb])/(48*zb) - 
   (301*CA^2*nf*G[1, 1, 1, 1, 1, zb])/(24*zb) + 
   (14035*CA^3*zb*G[1, 1, 1, 1, 1, zb])/96 - 
   (113*CA^2*nf*zb*G[1, 1, 1, 1, 1, zb])/12 + 
   (52319*CA^3*zb^2*G[1, 1, 1, 1, 1, zb])/96 + 
   (301*CA^2*nf*zb^2*G[1, 1, 1, 1, 1, zb])/24 + 
   6000*CA^3*G[0, 0, 0, 0, 0, 0, zb] + (3000*CA^3*G[0, 0, 0, 0, 0, 0, zb])/
    (-1 + zb) - 3000*CA^3*zb*G[0, 0, 0, 0, 0, 0, zb] + 
   3000*CA^3*zb^2*G[0, 0, 0, 0, 0, 0, zb] - 
   (14984*CA^3*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (7492*CA^3*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (7492*CA^3*G[0, 0, 0, 0, 0, 1, zb])/(3*zb) + 
   (7492*CA^3*zb*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (7492*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (14032*CA^3*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (7016*CA^3*G[0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (7016*CA^3*G[0, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (7016*CA^3*zb*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (7016*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   3876*CA^3*G[0, 0, 0, 0, 1, 1, zb] + (1938*CA^3*G[0, 0, 0, 0, 1, 1, zb])/
    (-1 + zb) - (1938*CA^3*G[0, 0, 0, 0, 1, 1, zb])/zb - 
   1938*CA^3*zb*G[0, 0, 0, 0, 1, 1, zb] + 1938*CA^3*zb^2*
    G[0, 0, 0, 0, 1, 1, zb] - (13432*CA^3*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (6716*CA^3*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (6716*CA^3*G[0, 0, 0, 1, 0, 0, zb])/(3*zb) + 
   (6716*CA^3*zb*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (6716*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (11155*CA^3*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (11155*CA^3*G[0, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (11155*CA^3*G[0, 0, 0, 1, 0, 1, zb])/(6*zb) - 
   (11155*CA^3*zb*G[0, 0, 0, 1, 0, 1, zb])/6 + 
   (11155*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, zb])/6 + 
   3328*CA^3*G[0, 0, 0, 1, 1, 0, zb] + (1664*CA^3*G[0, 0, 0, 1, 1, 0, zb])/
    (-1 + zb) - (1664*CA^3*G[0, 0, 0, 1, 1, 0, zb])/zb - 
   1664*CA^3*zb*G[0, 0, 0, 1, 1, 0, zb] + 1664*CA^3*zb^2*
    G[0, 0, 0, 1, 1, 0, zb] - (8189*CA^3*G[0, 0, 0, 1, 1, 1, zb])/3 - 
   (8189*CA^3*G[0, 0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (8189*CA^3*G[0, 0, 0, 1, 1, 1, zb])/(6*zb) + 
   (8189*CA^3*zb*G[0, 0, 0, 1, 1, 1, zb])/6 - 
   (8189*CA^3*zb^2*G[0, 0, 0, 1, 1, 1, zb])/6 - 
   (13060*CA^3*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (6530*CA^3*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (6530*CA^3*G[0, 0, 1, 0, 0, 0, zb])/(3*zb) + 
   (6530*CA^3*zb*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (6530*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   3620*CA^3*G[0, 0, 1, 0, 0, 1, zb] + (1810*CA^3*G[0, 0, 1, 0, 0, 1, zb])/
    (-1 + zb) - (1810*CA^3*G[0, 0, 1, 0, 0, 1, zb])/zb - 
   1810*CA^3*zb*G[0, 0, 1, 0, 0, 1, zb] + 1810*CA^3*zb^2*
    G[0, 0, 1, 0, 0, 1, zb] + 3430*CA^3*G[0, 0, 1, 0, 1, 0, zb] + 
   (1715*CA^3*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1715*CA^3*G[0, 0, 1, 0, 1, 0, zb])/zb - 
   1715*CA^3*zb*G[0, 0, 1, 0, 1, 0, zb] + 1715*CA^3*zb^2*
    G[0, 0, 1, 0, 1, 0, zb] - 2850*CA^3*G[0, 0, 1, 0, 1, 1, zb] - 
   (1425*CA^3*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (1425*CA^3*G[0, 0, 1, 0, 1, 1, zb])/zb + 
   1425*CA^3*zb*G[0, 0, 1, 0, 1, 1, zb] - 1425*CA^3*zb^2*
    G[0, 0, 1, 0, 1, 1, zb] + (9094*CA^3*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (4547*CA^3*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (4547*CA^3*G[0, 0, 1, 1, 0, 0, zb])/(3*zb) - 
   (4547*CA^3*zb*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (4547*CA^3*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (7514*CA^3*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (3757*CA^3*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (3757*CA^3*G[0, 0, 1, 1, 0, 1, zb])/(3*zb) + 
   (3757*CA^3*zb*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (3757*CA^3*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (6704*CA^3*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (3352*CA^3*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (3352*CA^3*G[0, 0, 1, 1, 1, 0, zb])/(3*zb) + 
   (3352*CA^3*zb*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (3352*CA^3*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   1829*CA^3*G[0, 0, 1, 1, 1, 1, zb] + (1829*CA^3*G[0, 0, 1, 1, 1, 1, zb])/
    (2*(-1 + zb)) - (1829*CA^3*G[0, 0, 1, 1, 1, 1, zb])/(2*zb) - 
   (1829*CA^3*zb*G[0, 0, 1, 1, 1, 1, zb])/2 + 
   (1829*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, zb])/2 - 
   (12854*CA^3*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (6427*CA^3*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (6427*CA^3*G[0, 1, 0, 0, 0, 0, zb])/(3*zb) + 
   (6427*CA^3*zb*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (6427*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (10699*CA^3*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (10699*CA^3*G[0, 1, 0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (10699*CA^3*G[0, 1, 0, 0, 0, 1, zb])/(6*zb) - 
   (10699*CA^3*zb*G[0, 1, 0, 0, 0, 1, zb])/6 + 
   (10699*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, zb])/6 + 
   (10117*CA^3*G[0, 1, 0, 0, 1, 0, zb])/3 + 
   (10117*CA^3*G[0, 1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (10117*CA^3*G[0, 1, 0, 0, 1, 0, zb])/(6*zb) - 
   (10117*CA^3*zb*G[0, 1, 0, 0, 1, 0, zb])/6 + 
   (10117*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, zb])/6 - 
   (8411*CA^3*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   (8411*CA^3*G[0, 1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (8411*CA^3*G[0, 1, 0, 0, 1, 1, zb])/(6*zb) + 
   (8411*CA^3*zb*G[0, 1, 0, 0, 1, 1, zb])/6 - 
   (8411*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, zb])/6 + 
   3257*CA^3*G[0, 1, 0, 1, 0, 0, zb] + (3257*CA^3*G[0, 1, 0, 1, 0, 0, zb])/
    (2*(-1 + zb)) - (3257*CA^3*G[0, 1, 0, 1, 0, 0, zb])/(2*zb) - 
   (3257*CA^3*zb*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   (3257*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   (8150*CA^3*G[0, 1, 0, 1, 0, 1, zb])/3 - 
   (4075*CA^3*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (4075*CA^3*G[0, 1, 0, 1, 0, 1, zb])/(3*zb) + 
   (4075*CA^3*zb*G[0, 1, 0, 1, 0, 1, zb])/3 - 
   (4075*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, zb])/3 - 
   2471*CA^3*G[0, 1, 0, 1, 1, 0, zb] - (2471*CA^3*G[0, 1, 0, 1, 1, 0, zb])/
    (2*(-1 + zb)) + (2471*CA^3*G[0, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (2471*CA^3*zb*G[0, 1, 0, 1, 1, 0, zb])/2 - 
   (2471*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, zb])/2 + 
   2049*CA^3*G[0, 1, 0, 1, 1, 1, zb] + (2049*CA^3*G[0, 1, 0, 1, 1, 1, zb])/
    (2*(-1 + zb)) - (2049*CA^3*G[0, 1, 0, 1, 1, 1, zb])/(2*zb) - 
   (2049*CA^3*zb*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (2049*CA^3*zb^2*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (8585*CA^3*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (8585*CA^3*G[0, 1, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (8585*CA^3*G[0, 1, 1, 0, 0, 0, zb])/(6*zb) - 
   (8585*CA^3*zb*G[0, 1, 1, 0, 0, 0, zb])/6 + 
   (8585*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, zb])/6 - 
   2378*CA^3*G[0, 1, 1, 0, 0, 1, zb] - (1189*CA^3*G[0, 1, 1, 0, 0, 1, zb])/
    (-1 + zb) + (1189*CA^3*G[0, 1, 1, 0, 0, 1, zb])/zb + 
   1189*CA^3*zb*G[0, 1, 1, 0, 0, 1, zb] - 1189*CA^3*zb^2*
    G[0, 1, 1, 0, 0, 1, zb] - 2282*CA^3*G[0, 1, 1, 0, 1, 0, zb] - 
   (1141*CA^3*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (1141*CA^3*G[0, 1, 1, 0, 1, 0, zb])/zb + 
   1141*CA^3*zb*G[0, 1, 1, 0, 1, 0, zb] - 1141*CA^3*zb^2*
    G[0, 1, 1, 0, 1, 0, zb] + 1906*CA^3*G[0, 1, 1, 0, 1, 1, zb] + 
   (953*CA^3*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (953*CA^3*G[0, 1, 1, 0, 1, 1, zb])/zb - 
   953*CA^3*zb*G[0, 1, 1, 0, 1, 1, zb] + 953*CA^3*zb^2*
    G[0, 1, 1, 0, 1, 1, zb] - 1969*CA^3*G[0, 1, 1, 1, 0, 0, zb] - 
   (1969*CA^3*G[0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (1969*CA^3*G[0, 1, 1, 1, 0, 0, zb])/(2*zb) + 
   (1969*CA^3*zb*G[0, 1, 1, 1, 0, 0, zb])/2 - 
   (1969*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, zb])/2 + 
   1636*CA^3*G[0, 1, 1, 1, 0, 1, zb] + (818*CA^3*G[0, 1, 1, 1, 0, 1, zb])/
    (-1 + zb) - (818*CA^3*G[0, 1, 1, 1, 0, 1, zb])/zb - 
   818*CA^3*zb*G[0, 1, 1, 1, 0, 1, zb] + 818*CA^3*zb^2*
    G[0, 1, 1, 1, 0, 1, zb] + 1468*CA^3*G[0, 1, 1, 1, 1, 0, zb] + 
   (734*CA^3*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (734*CA^3*G[0, 1, 1, 1, 1, 0, zb])/zb - 
   734*CA^3*zb*G[0, 1, 1, 1, 1, 0, zb] + 734*CA^3*zb^2*
    G[0, 1, 1, 1, 1, 0, zb] - (2439*CA^3*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (2439*CA^3*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2439*CA^3*G[0, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (2439*CA^3*zb*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (2439*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (12854*CA^3*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   (6427*CA^3*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (6427*CA^3*G[1, 0, 0, 0, 0, 0, zb])/(3*zb) + 
   (6427*CA^3*zb*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   (6427*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   3566*CA^3*G[1, 0, 0, 0, 0, 1, zb] + (1783*CA^3*G[1, 0, 0, 0, 0, 1, zb])/
    (-1 + zb) - (1783*CA^3*G[1, 0, 0, 0, 0, 1, zb])/zb - 
   1783*CA^3*zb*G[1, 0, 0, 0, 0, 1, zb] + 1783*CA^3*zb^2*
    G[1, 0, 0, 0, 0, 1, zb] + 3371*CA^3*G[1, 0, 0, 0, 1, 0, zb] + 
   (3371*CA^3*G[1, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (3371*CA^3*G[1, 0, 0, 0, 1, 0, zb])/(2*zb) - 
   (3371*CA^3*zb*G[1, 0, 0, 0, 1, 0, zb])/2 + 
   (3371*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, zb])/2 - 
   2802*CA^3*G[1, 0, 0, 0, 1, 1, zb] - (1401*CA^3*G[1, 0, 0, 0, 1, 1, zb])/
    (-1 + zb) + (1401*CA^3*G[1, 0, 0, 0, 1, 1, zb])/zb + 
   1401*CA^3*zb*G[1, 0, 0, 0, 1, 1, zb] - 1401*CA^3*zb^2*
    G[1, 0, 0, 0, 1, 1, zb] + (9767*CA^3*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (9767*CA^3*G[1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (9767*CA^3*G[1, 0, 0, 1, 0, 0, zb])/(6*zb) - 
   (9767*CA^3*zb*G[1, 0, 0, 1, 0, 0, zb])/6 + 
   (9767*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, zb])/6 - 
   2716*CA^3*G[1, 0, 0, 1, 0, 1, zb] - (1358*CA^3*G[1, 0, 0, 1, 0, 1, zb])/
    (-1 + zb) + (1358*CA^3*G[1, 0, 0, 1, 0, 1, zb])/zb + 
   1358*CA^3*zb*G[1, 0, 0, 1, 0, 1, zb] - 1358*CA^3*zb^2*
    G[1, 0, 0, 1, 0, 1, zb] - (7403*CA^3*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   (7403*CA^3*G[1, 0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (7403*CA^3*G[1, 0, 0, 1, 1, 0, zb])/(6*zb) + 
   (7403*CA^3*zb*G[1, 0, 0, 1, 1, 0, zb])/6 - 
   (7403*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, zb])/6 + 
   (6139*CA^3*G[1, 0, 0, 1, 1, 1, zb])/3 + 
   (6139*CA^3*G[1, 0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (6139*CA^3*G[1, 0, 0, 1, 1, 1, zb])/(6*zb) - 
   (6139*CA^3*zb*G[1, 0, 0, 1, 1, 1, zb])/6 + 
   (6139*CA^3*zb^2*G[1, 0, 0, 1, 1, 1, zb])/6 + 
   (9608*CA^3*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (4804*CA^3*G[1, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (4804*CA^3*G[1, 0, 1, 0, 0, 0, zb])/(3*zb) - 
   (4804*CA^3*zb*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (4804*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   (8027*CA^3*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   (8027*CA^3*G[1, 0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (8027*CA^3*G[1, 0, 1, 0, 0, 1, zb])/(6*zb) + 
   (8027*CA^3*zb*G[1, 0, 1, 0, 0, 1, zb])/6 - 
   (8027*CA^3*zb^2*G[1, 0, 1, 0, 0, 1, zb])/6 - 
   2564*CA^3*G[1, 0, 1, 0, 1, 0, zb] - (1282*CA^3*G[1, 0, 1, 0, 1, 0, zb])/
    (-1 + zb) + (1282*CA^3*G[1, 0, 1, 0, 1, 0, zb])/zb + 
   1282*CA^3*zb*G[1, 0, 1, 0, 1, 0, zb] - 1282*CA^3*zb^2*
    G[1, 0, 1, 0, 1, 0, zb] + (6452*CA^3*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   (3226*CA^3*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (3226*CA^3*G[1, 0, 1, 0, 1, 1, zb])/(3*zb) - 
   (3226*CA^3*zb*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   (3226*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, zb])/3 - 
   (6926*CA^3*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (3463*CA^3*G[1, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (3463*CA^3*G[1, 0, 1, 1, 0, 0, zb])/(3*zb) + 
   (3463*CA^3*zb*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (3463*CA^3*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 + 
   (5791*CA^3*G[1, 0, 1, 1, 0, 1, zb])/3 + 
   (5791*CA^3*G[1, 0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (5791*CA^3*G[1, 0, 1, 1, 0, 1, zb])/(6*zb) - 
   (5791*CA^3*zb*G[1, 0, 1, 1, 0, 1, zb])/6 + 
   (5791*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, zb])/6 + 
   (5293*CA^3*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (5293*CA^3*G[1, 0, 1, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (5293*CA^3*G[1, 0, 1, 1, 1, 0, zb])/(6*zb) - 
   (5293*CA^3*zb*G[1, 0, 1, 1, 1, 0, zb])/6 + 
   (5293*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, zb])/6 - 
   (2953*CA^3*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (2953*CA^3*G[1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2953*CA^3*G[1, 0, 1, 1, 1, 1, zb])/(4*zb) + 
   (2953*CA^3*zb*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (2953*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (8219*CA^3*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (8219*CA^3*G[1, 1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (8219*CA^3*G[1, 1, 0, 0, 0, 0, zb])/(6*zb) - 
   (8219*CA^3*zb*G[1, 1, 0, 0, 0, 0, zb])/6 + 
   (8219*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, zb])/6 - 
   2286*CA^3*G[1, 1, 0, 0, 0, 1, zb] - (1143*CA^3*G[1, 1, 0, 0, 0, 1, zb])/
    (-1 + zb) + (1143*CA^3*G[1, 1, 0, 0, 0, 1, zb])/zb + 
   1143*CA^3*zb*G[1, 1, 0, 0, 0, 1, zb] - 1143*CA^3*zb^2*
    G[1, 1, 0, 0, 0, 1, zb] - 2193*CA^3*G[1, 1, 0, 0, 1, 0, zb] - 
   (2193*CA^3*G[1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (2193*CA^3*G[1, 1, 0, 0, 1, 0, zb])/(2*zb) + 
   (2193*CA^3*zb*G[1, 1, 0, 0, 1, 0, zb])/2 - 
   (2193*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, zb])/2 + 
   1841*CA^3*G[1, 1, 0, 0, 1, 1, zb] + (1841*CA^3*G[1, 1, 0, 0, 1, 1, zb])/
    (2*(-1 + zb)) - (1841*CA^3*G[1, 1, 0, 0, 1, 1, zb])/(2*zb) - 
   (1841*CA^3*zb*G[1, 1, 0, 0, 1, 1, zb])/2 + 
   (1841*CA^3*zb^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   2154*CA^3*G[1, 1, 0, 1, 0, 0, zb] - (1077*CA^3*G[1, 1, 0, 1, 0, 0, zb])/
    (-1 + zb) + (1077*CA^3*G[1, 1, 0, 1, 0, 0, zb])/zb + 
   1077*CA^3*zb*G[1, 1, 0, 1, 0, 0, zb] - 1077*CA^3*zb^2*
    G[1, 1, 0, 1, 0, 0, zb] + 1812*CA^3*G[1, 1, 0, 1, 0, 1, zb] + 
   (906*CA^3*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (906*CA^3*G[1, 1, 0, 1, 0, 1, zb])/zb - 
   906*CA^3*zb*G[1, 1, 0, 1, 0, 1, zb] + 906*CA^3*zb^2*
    G[1, 1, 0, 1, 0, 1, zb] + 1682*CA^3*G[1, 1, 0, 1, 1, 0, zb] + 
   (841*CA^3*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (841*CA^3*G[1, 1, 0, 1, 1, 0, zb])/zb - 
   841*CA^3*zb*G[1, 1, 0, 1, 1, 0, zb] + 841*CA^3*zb^2*
    G[1, 1, 0, 1, 1, 0, zb] - (2841*CA^3*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   (2841*CA^3*G[1, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2841*CA^3*G[1, 1, 0, 1, 1, 1, zb])/(4*zb) + 
   (2841*CA^3*zb*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   (2841*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   1799*CA^3*G[1, 1, 1, 0, 0, 0, zb] - (1799*CA^3*G[1, 1, 1, 0, 0, 0, zb])/
    (2*(-1 + zb)) + (1799*CA^3*G[1, 1, 1, 0, 0, 0, zb])/(2*zb) + 
   (1799*CA^3*zb*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   (1799*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, zb])/2 + 
   1512*CA^3*G[1, 1, 1, 0, 0, 1, zb] + (756*CA^3*G[1, 1, 1, 0, 0, 1, zb])/
    (-1 + zb) - (756*CA^3*G[1, 1, 1, 0, 0, 1, zb])/zb - 
   756*CA^3*zb*G[1, 1, 1, 0, 0, 1, zb] + 756*CA^3*zb^2*
    G[1, 1, 1, 0, 0, 1, zb] + 1479*CA^3*G[1, 1, 1, 0, 1, 0, zb] + 
   (1479*CA^3*G[1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (1479*CA^3*G[1, 1, 1, 0, 1, 0, zb])/(2*zb) - 
   (1479*CA^3*zb*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (1479*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (2529*CA^3*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   (2529*CA^3*G[1, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (2529*CA^3*G[1, 1, 1, 0, 1, 1, zb])/(4*zb) + 
   (2529*CA^3*zb*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (2529*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   1266*CA^3*G[1, 1, 1, 1, 0, 0, zb] + (633*CA^3*G[1, 1, 1, 1, 0, 0, zb])/
    (-1 + zb) - (633*CA^3*G[1, 1, 1, 1, 0, 0, zb])/zb - 
   633*CA^3*zb*G[1, 1, 1, 1, 0, 0, zb] + 633*CA^3*zb^2*
    G[1, 1, 1, 1, 0, 0, zb] - (2151*CA^3*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   (2151*CA^3*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (2151*CA^3*G[1, 1, 1, 1, 0, 1, zb])/(4*zb) + 
   (2151*CA^3*zb*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (2151*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (1953*CA^3*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   (1953*CA^3*G[1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1953*CA^3*G[1, 1, 1, 1, 1, 0, zb])/(4*zb) + 
   (1953*CA^3*zb*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (1953*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (3375*CA^3*G[1, 1, 1, 1, 1, 1, zb])/4 + 
   (3375*CA^3*G[1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (3375*CA^3*G[1, 1, 1, 1, 1, 1, zb])/(8*zb) - 
   (3375*CA^3*zb*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (3375*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, zb])/8 - (8594225*CA^3*Log[Q2dmu2])/
    15552 + (2137207*CA^2*nf*Log[Q2dmu2])/31104 + 
   (10807*CA*CF*nf*Log[Q2dmu2])/96 - (41*CA*nf^2*Log[Q2dmu2])/108 + 
   (1164061*CA^3*Pi^2*Log[Q2dmu2])/20736 + (539693*CA^2*nf*Pi^2*Log[Q2dmu2])/
    51840 - (131*CA*CF*nf*Pi^2*Log[Q2dmu2])/30 + (CA*nf^2*Pi^2*Log[Q2dmu2])/
    48 + (238487*CA^3*Pi^4*Log[Q2dmu2])/138240 - 
   (17077*CA^2*nf*Pi^4*Log[Q2dmu2])/17280 - (2*CA*CF*nf*Pi^4*Log[Q2dmu2])/9 - 
   (6140305*CA^3*Log[Q2dmu2])/(15552*(-1 + zb)) + 
   (647591*CA^2*nf*Log[Q2dmu2])/(31104*(-1 + zb)) + 
   (5975*CA*CF*nf*Log[Q2dmu2])/(96*(-1 + zb)) + (14*CA*nf^2*Log[Q2dmu2])/
    (27*(-1 + zb)) + (1367717*CA^3*Pi^2*Log[Q2dmu2])/(20736*(-1 + zb)) + 
   (436933*CA^2*nf*Pi^2*Log[Q2dmu2])/(51840*(-1 + zb)) - 
   (583*CA*CF*nf*Pi^2*Log[Q2dmu2])/(240*(-1 + zb)) - 
   (1807*CA^3*Pi^4*Log[Q2dmu2])/(138240*(-1 + zb)) - 
   (3211*CA^2*nf*Pi^4*Log[Q2dmu2])/(6912*(-1 + zb)) - 
   (CA*CF*nf*Pi^4*Log[Q2dmu2])/(9*(-1 + zb)) - (1048673*CA^3*zb*Log[Q2dmu2])/
    15552 - (10101973*CA^2*nf*zb*Log[Q2dmu2])/155520 - 
   (6421*CA*CF*nf*zb*Log[Q2dmu2])/160 + (17*CA*nf^2*zb*Log[Q2dmu2])/54 + 
   (832753*CA^3*Pi^2*zb*Log[Q2dmu2])/20736 + 
   (219833*CA^2*nf*Pi^2*zb*Log[Q2dmu2])/51840 + 
   (179*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/80 - (CA*nf^2*Pi^2*zb*Log[Q2dmu2])/48 - 
   (443851*CA^3*Pi^4*zb*Log[Q2dmu2])/138240 + 
   (18391*CA^2*nf*Pi^4*zb*Log[Q2dmu2])/34560 + (CA*CF*nf*Pi^4*zb*Log[Q2dmu2])/
    9 - (216173*CA^3*zb^2*Log[Q2dmu2])/486 + 
   (4928371*CA^2*nf*zb^2*Log[Q2dmu2])/155520 + 
   (29441*CA*CF*nf*zb^2*Log[Q2dmu2])/480 + (3*CA*nf^2*zb^2*Log[Q2dmu2])/8 + 
   (1215113*CA^3*Pi^2*zb^2*Log[Q2dmu2])/20736 + 
   (568963*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2])/51840 - 
   (463*CA*CF*nf*Pi^2*zb^2*Log[Q2dmu2])/240 + 
   (11041*CA^3*Pi^4*zb^2*Log[Q2dmu2])/138240 - 
   (16639*CA^2*nf*Pi^4*zb^2*Log[Q2dmu2])/34560 - 
   (CA*CF*nf*Pi^4*zb^2*Log[Q2dmu2])/9 + (229*CA^3*Pi^2*zb^3*Log[Q2dmu2])/96 - 
   (47*CA^2*nf*Pi^2*zb^3*Log[Q2dmu2])/40 - 
   (11*CA*CF*nf*Pi^2*zb^3*Log[Q2dmu2])/30 - (CA^3*Pi^2*zb^4*Log[Q2dmu2])/6 + 
   (CA^2*nf*Pi^2*zb^4*Log[Q2dmu2])/5 - (CA*CF*nf*Pi^2*zb^4*Log[Q2dmu2])/30 - 
   (42133207*CA^3*del[zb]*Log[Q2dmu2])/139968 + 
   (6373967*CA^2*nf*del[zb]*Log[Q2dmu2])/69984 + 
   (62281*CA*CF*nf*del[zb]*Log[Q2dmu2])/576 + 
   (611743*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/23328 - 
   (188263*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2])/23328 - 
   (6415*CA*CF*nf*Pi^2*del[zb]*Log[Q2dmu2])/576 + 
   (44537*CA^3*Pi^4*del[zb]*Log[Q2dmu2])/10368 - 
   (14873*CA^2*nf*Pi^4*del[zb]*Log[Q2dmu2])/25920 - 
   (29*CA*CF*nf*Pi^4*del[zb]*Log[Q2dmu2])/108 + 
   (19625*CA^3*Pi^6*del[zb]*Log[Q2dmu2])/124416 + 
   (87941*CA^3*G[0, zb]*Log[Q2dmu2])/288 + 
   (21353*CA^2*nf*G[0, zb]*Log[Q2dmu2])/1728 - 
   (295*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/8 + (73*CA*nf^2*G[0, zb]*Log[Q2dmu2])/
    108 - (45205*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/3456 - 
   (27781*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/1728 + 
   (6133*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2])/960 + 
   (75925*CA^3*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (4033*CA^2*nf*G[0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (163*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (5*CA*nf^2*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (136381*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) - 
   (16249*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (6133*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(1920*(-1 + zb)) + 
   (44585*CA^3*zb*G[0, zb]*Log[Q2dmu2])/288 + 
   (387641*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2])/8640 + 
   (791*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/60 - 
   (61*CA*nf^2*zb*G[0, zb]*Log[Q2dmu2])/108 - 
   (238093*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3456 + 
   (5483*CA^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/1728 - 
   (6133*CA^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/1920 + 
   (4941*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/16 + 
   (6331*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/960 - 
   (2177*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2])/120 - 
   (CA*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/12 - 
   (135581*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/3456 - 
   (16313*CA^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/1728 + 
   (6133*CA^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/1920 - 
   (CA^3*zb^3*G[0, zb]*Log[Q2dmu2])/3 + (2*CA^2*nf*zb^3*G[0, zb]*Log[Q2dmu2])/
    5 - (CA*CF*nf*zb^3*G[0, zb]*Log[Q2dmu2])/15 - 
   (92275*CA^3*G[1, zb]*Log[Q2dmu2])/324 - 
   (3857*CA^2*nf*G[1, zb]*Log[Q2dmu2])/324 + 
   (267*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/16 - (4*CA*nf^2*G[1, zb]*Log[Q2dmu2])/
    9 + (189089*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/6912 + 
   (35237*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/3456 - 
   (6533*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/1920 - 
   (180163*CA^3*G[1, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (7409*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(648*(-1 + zb)) + 
   (155*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (CA*nf^2*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (125803*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(2304*(-1 + zb)) + 
   (7339*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (6533*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(3840*(-1 + zb)) + 
   (1717*CA^3*G[1, zb]*Log[Q2dmu2])/(162*zb) - 
   (227*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(81*zb) - 
   (8*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/zb + 
   (11585*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(864*zb) - 
   (373*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(108*zb) + 
   (6533*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(3840*zb) - 
   (265771*CA^3*zb*G[1, zb]*Log[Q2dmu2])/1296 - 
   (100391*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2])/3240 - 
   (569*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/240 + 
   (13*CA*nf^2*zb*G[1, zb]*Log[Q2dmu2])/36 + 
   (486185*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/6912 - 
   (3259*CA^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/3456 + 
   (6533*CA^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/3840 - 
   (761629*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/2592 - 
   (434987*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/25920 + 
   (1999*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2])/240 + 
   (CA*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (249577*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/6912 + 
   (16057*CA^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/3456 - 
   (6533*CA^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/3840 + 
   (CA^3*zb^3*G[1, zb]*Log[Q2dmu2])/3 - (2*CA^2*nf*zb^3*G[1, zb]*Log[Q2dmu2])/
    5 + (CA*CF*nf*zb^3*G[1, zb]*Log[Q2dmu2])/15 - 
   (6259*CA^3*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (35773*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/720 + 
   (69*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/10 - 
   (4*CA*nf^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (16955*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/288 + 
   (1129*CA^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (21617*CA^3*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (24013*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(720*(-1 + zb)) + 
   (39*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(10*(-1 + zb)) + 
   (18833*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (547*CA^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (7013*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (7913*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/720 - 
   (18*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/5 + 
   (4*CA*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (21929*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/288 - 
   (587*CA^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (46597*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/144 - 
   (3611*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/90 + 
   (29*CA*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/10 + 
   (18613*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/288 + 
   (557*CA^2*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (229*CA^3*zb^3*G[0, 0, zb]*Log[Q2dmu2])/48 + 
   (47*CA^2*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/20 + 
   (11*CA*CF*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/15 + 
   (CA^3*zb^4*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (2*CA^2*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2])/5 + 
   (CA*CF*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2])/15 + 
   (232807*CA^3*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (48937*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/1080 - 
   (39*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/10 + 
   (CA*nf^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (34297*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/576 - 
   (1295*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (263855*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (4204*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(135*(-1 + zb)) - 
   (12*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(5*(-1 + zb)) - 
   (33959*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (583*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (809*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(27*zb) - 
   (737*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(108*zb) + 
   (3*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (793*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(288*zb) + 
   (643*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(144*zb) + 
   (252115*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (21659*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/2160 + 
   (21*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/10 - 
   (CA*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (30511*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/576 + 
   (715*CA^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (279029*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (163013*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4320 - 
   (7*CA*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/5 - 
   (33035*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/576 - 
   (625*CA^2*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (229*CA^3*zb^3*G[0, 1, zb]*Log[Q2dmu2])/48 - 
   (47*CA^2*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/20 - 
   (11*CA*CF*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/15 - 
   (CA^3*zb^4*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CA^2*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2])/5 - 
   (CA*CF*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2])/15 + 
   (248887*CA^3*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (72419*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/2160 - 
   (106*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/15 + 
   (CA*nf^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (10625*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (229*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (222467*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (2231*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (3*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (10579*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (209*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (1357*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(54*zb) - 
   (593*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(108*zb) + 
   (11*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (49*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(32*zb) + 
   (75*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (184639*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/864 - 
   (30587*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/4320 + 
   (211*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/60 - 
   (CA*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (9955*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 + 
   (83*CA^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (296957*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (89299*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/2160 - 
   (7*CA*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/5 - 
   (10975*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (75*CA^2*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (229*CA^3*zb^3*G[1, 0, zb]*Log[Q2dmu2])/48 - 
   (47*CA^2*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/20 - 
   (11*CA*CF*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/15 - 
   (CA^3*zb^4*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CA^2*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2])/5 - 
   (CA*CF*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2])/15 - 
   (173791*CA^3*G[1, 1, zb]*Log[Q2dmu2])/576 - 
   (45881*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/1440 + 
   (167*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/30 - 
   (CA*nf^2*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (19093*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (203*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (155695*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (5899*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (9*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (6581*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (119*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (230*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (397*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(72*zb) - 
   (2*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/zb - 
   (131*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(192*zb) - 
   (401*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(96*zb) - 
   (126539*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/576 + 
   (307*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/45 - 
   (83*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/30 + 
   (CA*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (6385*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/128 - 
   (153*CA^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (202091*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/576 - 
   (29603*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/720 + 
   (13*CA*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/20 + 
   (6229*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (131*CA^2*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (229*CA^3*zb^3*G[1, 1, zb]*Log[Q2dmu2])/48 + 
   (47*CA^2*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/20 + 
   (11*CA*CF*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/15 + 
   (CA^3*zb^4*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (2*CA^2*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2])/5 + 
   (CA*CF*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2])/15 + 
   (1144*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (563*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (607*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1945*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (671*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (607*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (2093*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (34*CA^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (607*CA^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1945*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (671*CA^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (607*CA^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (54167*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (5501*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (891*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (66055*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (3313*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (891*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1363*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(18*zb) + 
   (212*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*zb) - 
   (891*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (68135*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (601*CA^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (891*CA^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (66055*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (3313*CA^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (891*CA^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (28297*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (478*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (871*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (16643*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (925*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (871*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (383*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*zb) + 
   (64*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (871*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (4118*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (253*CA^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/18 + 
   2*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (871*CA^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (32171*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (1403*CA^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (871*CA^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (111491*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (5945*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/144 + 
   (CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1479*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (42457*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (303*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1479*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1835*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(36*zb) - 
   (158*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (1479*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (122447*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (1783*CA^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   2*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (1479*CA^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (122911*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (4639*CA^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (1479*CA^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (55621*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (608*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (2615*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (48719*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (2657*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (2615*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1199*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(18*zb) + 
   (196*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*zb) - 
   (2615*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (42241*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (124*CA^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (2615*CA^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (75191*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (3383*CA^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (2615*CA^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (110041*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (3953*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (3845*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (10469*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (497*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (3845*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (1885*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(36*zb) - 
   (160*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (3845*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(48*zb) + 
   (76969*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (347*CA^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (3845*CA^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (145913*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (5465*CA^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (3845*CA^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (106181*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (6767*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (1281*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (27211*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (1231*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (1281*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1397*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(36*zb) - 
   (134*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*zb) + 
   (1281*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (60203*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (1339*CA^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (1281*CA^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (141667*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (4651*CA^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (1281*CA^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (23489*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (1235*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (2271*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (17969*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (713*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (2271*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (725*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(24*zb) + 
   (37*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (2271*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (12701*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (189*CA^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (2271*CA^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (93095*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/192 - 
   (2471*CA^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (2271*CA^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1875*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   116*CA^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1757*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (58*CA^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1521*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   58*CA^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1757*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   58*CA^2*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1605*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (763*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (4507*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (287*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (305*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(6*zb) - 
   (143*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (5199*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (95*CA^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (6013*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (191*CA^2*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (19229*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (983*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (17417*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (497*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (147*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (41*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (13925*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (487*CA^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (17461*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (493*CA^2*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (4187*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (1591*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (2509*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (135*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (817*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (199*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(6*zb) - 
   (11831*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (391*CA^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (15109*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (100*CA^2*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (9463*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (457*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (8443*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (116*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (83*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (38*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (6469*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (112*CA^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8465*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (115*CA^2*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16591*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (733*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (1835*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (373*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (607*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (123*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (11023*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (181*CA^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (14735*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (92*CA^2*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16049*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (569*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (13679*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (151*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (375*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (47*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (9269*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (131*CA^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (13789*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (73*CA^2*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (28615*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (217*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (8017*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (39*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (265*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (109*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(6*zb) + 
   (15649*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (199*CA^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (24293*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (223*CA^2*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (8603*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (238*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (7123*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (119*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (443*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(6*zb) - 
   (119*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (2527*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (119*CA^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (5195*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (119*CA^2*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (15235*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (1505*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (4127*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (65*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (839*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (191*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(6*zb) - 
   (2113*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (365*CA^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (9067*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (377*CA^2*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (4937*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (119*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (4017*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (59*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (309*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (59*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   330*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (239*CA^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1447*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (119*CA^2*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (26783*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (1121*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (7115*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (97*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1801*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (283*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (13313*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (541*CA^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (30673*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (281*CA^2*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (13549*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (287*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (3481*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (49*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (959*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (143*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(6*zb) - 
   (6073*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (139*CA^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (16757*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (145*CA^2*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (24163*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (455*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (6135*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (81*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1739*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (233*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (10369*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (107*CA^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (29405*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (229*CA^2*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (22369*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (193*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (5541*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (69*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1805*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (191*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (8575*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (175*CA^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (27491*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (199*CA^2*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (13527*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (51*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (9945*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (117*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1095*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (105*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (4989*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (87*CA^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (16281*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (105*CA^2*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   3576*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1788*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   1788*CA^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1788*CA^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2972*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1486*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1486*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1486*CA^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1486*CA^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2808*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1404*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1404*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1404*CA^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1404*CA^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2338*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1169*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1169*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   1169*CA^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1169*CA^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2708*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1354*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1354*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1354*CA^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1354*CA^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   2259*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (2259*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2259*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (2259*CA^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (2259*CA^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   2038*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (1019*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1019*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   1019*CA^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   1019*CA^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   1692*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (846*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (846*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   846*CA^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   846*CA^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   2656*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1328*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1328*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1328*CA^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1328*CA^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2218*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1109*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1109*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   1109*CA^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1109*CA^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2124*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1062*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1062*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   1062*CA^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   1062*CA^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   1786*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (893*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (893*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   893*CA^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   893*CA^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   1883*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1883*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1883*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1883*CA^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1883*CA^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   1572*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (786*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (786*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   786*CA^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   786*CA^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   1416*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (708*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (708*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   708*CA^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   708*CA^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (2367*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2367*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2367*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2367*CA^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2367*CA^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   2656*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1328*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1328*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1328*CA^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1328*CA^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   2218*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1109*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1109*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   1109*CA^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   1109*CA^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2123*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2123*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2123*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (2123*CA^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2123*CA^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   1785*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1785*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1785*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (1785*CA^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1785*CA^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   2084*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1042*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1042*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   1042*CA^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   1042*CA^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1756*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (878*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (878*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   878*CA^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   878*CA^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   1622*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (811*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (811*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   811*CA^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   811*CA^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (2745*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2745*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2745*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2745*CA^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2745*CA^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   1799*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1799*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1799*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1799*CA^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1799*CA^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   1512*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (756*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (756*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   756*CA^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   756*CA^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   1479*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1479*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1479*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (1479*CA^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1479*CA^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2529*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2529*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2529*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2529*CA^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2529*CA^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   1266*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (633*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (633*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   633*CA^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   633*CA^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (2151*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (2151*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2151*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (2151*CA^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2151*CA^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1953*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1953*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1953*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (1953*CA^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1953*CA^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (3375*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3375*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (3375*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (3375*CA^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3375*CA^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (5885*CA^3*Log[Q2dmu2]^2)/27 - (5555*CA^2*nf*Log[Q2dmu2]^2)/432 - 
   (903*CA*CF*nf*Log[Q2dmu2]^2)/32 + (2*CA*nf^2*Log[Q2dmu2]^2)/9 - 
   (23843*CA^3*Pi^2*Log[Q2dmu2]^2)/4608 - (19475*CA^2*nf*Pi^2*Log[Q2dmu2]^2)/
    2304 + (19759*CA^3*Pi^4*Log[Q2dmu2]^2)/3840 + 
   (77197*CA^3*Log[Q2dmu2]^2)/(432*(-1 + zb)) - (1639*CA^2*nf*Log[Q2dmu2]^2)/
    (432*(-1 + zb)) - (471*CA*CF*nf*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (CA*nf^2*Log[Q2dmu2]^2)/(12*(-1 + zb)) - (89851*CA^3*Pi^2*Log[Q2dmu2]^2)/
    (4608*(-1 + zb)) - (11179*CA^2*nf*Pi^2*Log[Q2dmu2]^2)/(2304*(-1 + zb)) + 
   (19759*CA^3*Pi^4*Log[Q2dmu2]^2)/(7680*(-1 + zb)) + 
   (40135*CA^3*zb*Log[Q2dmu2]^2)/864 + (7903*CA^2*nf*zb*Log[Q2dmu2]^2)/432 + 
   (399*CA*CF*nf*zb*Log[Q2dmu2]^2)/32 - (13*CA*nf^2*zb*Log[Q2dmu2]^2)/72 - 
   (165971*CA^3*Pi^2*zb*Log[Q2dmu2]^2)/4608 + 
   (4717*CA^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/2304 - 
   (19759*CA^3*Pi^4*zb*Log[Q2dmu2]^2)/7680 + (324799*CA^3*zb^2*Log[Q2dmu2]^2)/
    1728 - (4027*CA^2*nf*zb^2*Log[Q2dmu2]^2)/1728 - 
   (471*CA*CF*nf*zb^2*Log[Q2dmu2]^2)/32 - (CA*nf^2*zb^2*Log[Q2dmu2]^2)/16 - 
   (89851*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2)/4608 - 
   (11179*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/2304 + 
   (19759*CA^3*Pi^4*zb^2*Log[Q2dmu2]^2)/7680 + 
   (1757539*CA^3*del[zb]*Log[Q2dmu2]^2)/15552 - 
   (125671*CA^2*nf*del[zb]*Log[Q2dmu2]^2)/3888 - 
   (2465*CA*CF*nf*del[zb]*Log[Q2dmu2]^2)/64 + 
   (12257*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/2592 - 
   (5219*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/10368 + 
   (95*CA*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/64 - 
   (98183*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^2)/92160 + 
   (16433*CA^2*nf*Pi^4*del[zb]*Log[Q2dmu2]^2)/46080 + 
   (CA*CF*nf*Pi^4*del[zb]*Log[Q2dmu2]^2)/12 - 
   (23827*CA^3*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (61*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/2 - (CA*nf^2*G[0, zb]*Log[Q2dmu2]^2)/
    6 + (9313*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/384 + 
   (641*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (8561*CA^3*G[0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (39*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (9*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (9691*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
   (317*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (20171*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (69*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (CA*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (10315*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/384 - 
   (325*CA^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (9115*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (335*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (9*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (9647*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/384 + 
   (319*CA^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/96 + 
   (146927*CA^3*G[1, zb]*Log[Q2dmu2]^2)/1152 + 
   (8867*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/576 - 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/4 + (CA*nf^2*G[1, zb]*Log[Q2dmu2]^2)/
    8 - (19757*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/768 - 
   (95*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/24 + 
   (158575*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
   (5899*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (6693*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (119*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (551*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(72*zb) - 
   (307*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(144*zb) + 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (607*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(384*zb) + 
   (373*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(192*zb) + 
   (129107*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/1152 + 
   (2711*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/576 + 
   (9*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (CA*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (18299*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/768 + 
   (401*CA^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/192 + 
   (168475*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/1152 + 
   (6133*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/576 - 
   (9*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (13831*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/768 - 
   (377*CA^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/192 + 
   (4535*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (493*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (903*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (5559*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (281*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (903*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (5763*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (91*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (903*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (5559*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (281*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (903*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (28187*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (2345*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/96 + 
   (1311*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (32623*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (1363*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (1311*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (493*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(24*zb) + 
   (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (1311*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (31811*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/192 + 
   (367*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (1311*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (32623*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (1363*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/96 + 
   (1311*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (28415*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (2273*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (1311*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (27259*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (1231*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (1311*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (493*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(24*zb) + 
   (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (1311*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (24371*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (511*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (1311*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (35575*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (1495*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (1311*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (19233*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (1301*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2271*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (17969*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (713*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (2271*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (275*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (13*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (2271*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (15593*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (275*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (2271*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (23513*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (889*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2271*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2715*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 33*CA^2*nf*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (2397*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (33*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1761*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (33*CA^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (2397*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (33*CA^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (4697*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (53*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (4147*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (53*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (275*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (53*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (3047*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (53*CA^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (4147*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (53*CA^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (4613*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (385*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3989*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (49*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (153*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (12*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (1387*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (47*CA^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   250*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (97*CA^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (8117*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (317*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (7011*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (81*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (541*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (79*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (4865*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (77*CA^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7033*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   10*CA^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (4279*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (49*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3461*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (49*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (295*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (49*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (2167*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (49*CA^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (4715*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (49*CA^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7603*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (79*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (6087*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (81*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (265*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (10*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   (3739*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (155*CA^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (8375*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (79*CA^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7151*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (269*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (5541*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (69*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (565*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (67*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (3071*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (65*CA^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (8071*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (17*CA^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (12963*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (219*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (9945*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (117*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1029*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (111*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (5409*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (51*CA^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (14565*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (111*CA^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   1134*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (567*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   567*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   567*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (939*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (939*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (897*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (897*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (1503*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1503*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   876*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (438*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (438*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   438*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   438*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (735*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (735*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (669*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (669*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (2259*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2259*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   876*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (438*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (438*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   438*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   438*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (735*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (735*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (1437*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1437*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (2457*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2457*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (633*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (633*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (2151*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2151*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (1953*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1953*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (3375*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (3375*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (54845*CA^3*Log[Q2dmu2]^3)/1152 - (2417*CA^2*nf*Log[Q2dmu2]^3)/576 + 
   (9*CA*CF*nf*Log[Q2dmu2]^3)/4 - (CA*nf^2*Log[Q2dmu2]^3)/24 + 
   (5951*CA^3*Pi^2*Log[Q2dmu2]^3)/768 + (239*CA^2*nf*Pi^2*Log[Q2dmu2]^3)/96 - 
   (57205*CA^3*Log[Q2dmu2]^3)/(1152*(-1 + zb)) - (1633*CA^2*nf*Log[Q2dmu2]^3)/
    (576*(-1 + zb)) + (9*CA*CF*nf*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (6061*CA^3*Pi^2*Log[Q2dmu2]^3)/(768*(-1 + zb)) + 
   (239*CA^2*nf*Pi^2*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (34673*CA^3*zb*Log[Q2dmu2]^3)/1152 - (1013*CA^2*nf*zb*Log[Q2dmu2]^3)/576 - 
   (9*CA*CF*nf*zb*Log[Q2dmu2]^3)/8 + (CA*nf^2*zb*Log[Q2dmu2]^3)/24 + 
   (6281*CA^3*Pi^2*zb*Log[Q2dmu2]^3)/768 - 
   (239*CA^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/192 - (57601*CA^3*zb^2*Log[Q2dmu2]^3)/
    1152 - (1759*CA^2*nf*zb^2*Log[Q2dmu2]^3)/576 + 
   (9*CA*CF*nf*zb^2*Log[Q2dmu2]^3)/8 + (6061*CA^3*Pi^2*zb^2*Log[Q2dmu2]^3)/
    768 + (239*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/192 - 
   (6599*CA^3*del[zb]*Log[Q2dmu2]^3)/324 + 
   (7229*CA^2*nf*del[zb]*Log[Q2dmu2]^3)/1296 + 
   (219*CA*CF*nf*del[zb]*Log[Q2dmu2]^3)/32 - 
   (10799*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3)/1728 + 
   (635*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^3)/432 - 
   (6241*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^3)/4608 + 
   (2307*CA^3*G[0, zb]*Log[Q2dmu2]^3)/64 + 
   (275*CA^2*nf*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (561*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (2915*CA^3*G[0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (151*CA^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (561*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (3139*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (69*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (561*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (2915*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/64 + 
   (151*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (561*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (15697*CA^3*G[1, zb]*Log[Q2dmu2]^3)/384 - 
   (1261*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/192 + 
   (785*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (18065*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(384*(-1 + zb)) - 
   (713*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) + 
   (785*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (263*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(48*zb) + 
   (13*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(6*zb) - 
   (785*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(64*zb) - 
   (17569*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3)/384 + 
   (251*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/192 - 
   (785*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (18065*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/384 - 
   (713*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/192 + 
   (785*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (1377*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (15*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (1167*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (15*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (747*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (15*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (1167*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (15*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (2423*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (2053*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (185*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (1313*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (23*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (2053*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (23*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (2297*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (1855*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (185*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (1079*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (23*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (2251*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (23*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (4101*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (39*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (3315*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (39*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (321*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*zb) + 
   (39*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (1959*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (39*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (4107*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (39*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   261*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (261*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (261*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (261*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (429*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (429*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (429*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (417*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (417*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (417*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (705*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (705*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (705*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (417*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (417*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (417*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (705*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (705*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (705*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (651*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (651*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (651*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (1125*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (1125*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (1125*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (3763*CA^3*Log[Q2dmu2]^4)/512 + (595*CA^2*nf*Log[Q2dmu2]^4)/256 - 
   (1287*CA^3*Pi^2*Log[Q2dmu2]^4)/128 + (5291*CA^3*Log[Q2dmu2]^4)/
    (512*(-1 + zb)) + (323*CA^2*nf*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (1287*CA^3*Pi^2*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (6307*CA^3*zb*Log[Q2dmu2]^4)/512 - (173*CA^2*nf*zb*Log[Q2dmu2]^4)/256 + 
   (1287*CA^3*Pi^2*zb*Log[Q2dmu2]^4)/256 + (5291*CA^3*zb^2*Log[Q2dmu2]^4)/
    512 + (323*CA^2*nf*zb^2*Log[Q2dmu2]^4)/256 - 
   (1287*CA^3*Pi^2*zb^2*Log[Q2dmu2]^4)/256 - (167*CA^3*del[zb]*Log[Q2dmu2]^4)/
    576 + (7*CA^2*nf*del[zb]*Log[Q2dmu2]^4)/1152 - 
   (27*CA*CF*nf*del[zb]*Log[Q2dmu2]^4)/64 + 
   (217*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^4)/3072 - 
   (635*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^4)/1536 - 
   (2241*CA^3*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (27*CA^2*nf*G[0, zb]*Log[Q2dmu2]^4)/16 - 
   (1863*CA^3*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (27*CA^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (1107*CA^3*zb*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (27*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
   (1863*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (27*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (4053*CA^3*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (39*CA^2*nf*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (3363*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (39*CA^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (345*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(128*zb) - 
   (39*CA^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) + 
   (1983*CA^3*zb*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (39*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (3363*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (39*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (405*CA^3*G[0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (405*CA^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (405*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (405*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (657*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (657*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (657*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (657*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (657*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (657*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (657*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (657*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (657*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (657*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (1125*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (1125*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (1125*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
   (1125*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (1125*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (801*CA^3*Log[Q2dmu2]^5)/256 - (63*CA^2*nf*Log[Q2dmu2]^5)/160 - 
   (3339*CA^3*Log[Q2dmu2]^5)/(1280*(-1 + zb)) - (63*CA^2*nf*Log[Q2dmu2]^5)/
    (320*(-1 + zb)) - (2007*CA^3*zb*Log[Q2dmu2]^5)/1280 + 
   (63*CA^2*nf*zb*Log[Q2dmu2]^5)/320 - (3339*CA^3*zb^2*Log[Q2dmu2]^5)/1280 - 
   (63*CA^2*nf*zb^2*Log[Q2dmu2]^5)/320 + (67*CA^3*del[zb]*Log[Q2dmu2]^5)/80 - 
   (19*CA^2*nf*del[zb]*Log[Q2dmu2]^5)/80 + 
   (423*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^5)/320 + 
   (729*CA^3*G[0, zb]*Log[Q2dmu2]^5)/80 + (729*CA^3*G[0, zb]*Log[Q2dmu2]^5)/
    (160*(-1 + zb)) - (729*CA^3*zb*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (729*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^5)/160 - 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^5)/(320*zb) + 
   (1161*CA^3*zb*G[1, zb]*Log[Q2dmu2]^5)/320 - 
   (1161*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (513*CA^3*Log[Q2dmu2]^6)/320 + (513*CA^3*Log[Q2dmu2]^6)/(640*(-1 + zb)) - 
   (513*CA^3*zb*Log[Q2dmu2]^6)/640 + (513*CA^3*zb^2*Log[Q2dmu2]^6)/640 + 
   (201*CA^3*del[zb]*Log[Q2dmu2]^6)/2560 + (57*CA^2*nf*del[zb]*Log[Q2dmu2]^6)/
    1280 - (621*CA^3*del[zb]*Log[Q2dmu2]^7)/4480 - 
   (14066929*CA^3*PlusD[zb, 0])/69984 + (2120597*CA^2*nf*PlusD[zb, 0])/
    34992 + (62281*CA*CF*nf*PlusD[zb, 0])/864 + 
   (360953*CA^3*Pi^2*PlusD[zb, 0])/23328 - (59707*CA^2*nf*Pi^2*PlusD[zb, 0])/
    11664 - (6415*CA*CF*nf*Pi^2*PlusD[zb, 0])/864 + 
   (313213*CA^3*Pi^4*PlusD[zb, 0])/103680 - (5221*CA^2*nf*Pi^4*PlusD[zb, 0])/
    12960 - (29*CA*CF*nf*Pi^4*PlusD[zb, 0])/162 + 
   (192529*CA^3*Pi^6*PlusD[zb, 0])/1244160 + 
   (585889*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/3888 - 
   (20813*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0])/486 - 
   (2465*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 0])/48 + 
   (11815*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/1296 - 
   (2987*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/2592 + 
   (95*CA*CF*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/48 - 
   (12571*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/7680 + 
   (5741*CA^2*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/11520 + 
   (CA*CF*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/9 - 
   (17419*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/432 + 
   (2345*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/216 + 
   (219*CA*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/16 - 
   (8089*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/576 + 
   (239*CA^2*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/72 - 
   (19759*CA^3*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/7680 - 
   (10*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/9 + 
   (31*CA^2*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/144 - 
   (9*CA*CF*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/8 + 
   (55*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/384 - 
   (239*CA^2*nf*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/192 + 
   (179*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0])/64 - 
   (7*CA^2*nf*Log[Q2dmu2]^4*PlusD[zb, 0])/8 + 
   (1287*CA^3*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/256 + 
   (333*CA^3*Log[Q2dmu2]^5*PlusD[zb, 0])/640 + 
   (63*CA^2*nf*Log[Q2dmu2]^5*PlusD[zb, 0])/320 - 
   (513*CA^3*Log[Q2dmu2]^6*PlusD[zb, 0])/640 + (63169*CA^3*PlusD[zb, 1])/
    648 - (4537*CA^2*nf*PlusD[zb, 1])/162 - (2465*CA*CF*nf*PlusD[zb, 1])/72 + 
   (7825*CA^3*Pi^2*PlusD[zb, 1])/648 - (2243*CA^2*nf*Pi^2*PlusD[zb, 1])/
    1296 + (95*CA*CF*nf*Pi^2*PlusD[zb, 1])/72 - 
   (49123*CA^3*Pi^4*PlusD[zb, 1])/34560 + (2177*CA^2*nf*Pi^4*PlusD[zb, 1])/
    5760 + (2*CA*CF*nf*Pi^4*PlusD[zb, 1])/27 - 
   (1741*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/36 + 
   (239*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 1])/18 + 
   (73*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 1])/4 - 
   (3667*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/144 + 
   (107*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/18 - 
   (6133*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/1920 - 
   (13*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/2 + 
   (13*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 1])/8 - 
   (9*CA*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 1])/4 + 
   (55*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/64 - 
   (107*CA^2*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/32 + 
   (69*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1])/8 - 3*CA^2*nf*Log[Q2dmu2]^3*
    PlusD[zb, 1] + (561*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/32 + 
   (189*CA^3*Log[Q2dmu2]^4*PlusD[zb, 1])/64 + 
   (27*CA^2*nf*Log[Q2dmu2]^4*PlusD[zb, 1])/32 - 
   (729*CA^3*Log[Q2dmu2]^5*PlusD[zb, 1])/160 - (2663*CA^3*PlusD[zb, 2])/324 + 
   (523*CA^2*nf*PlusD[zb, 2])/162 + (73*CA*CF*nf*PlusD[zb, 2])/12 - 
   (749*CA^3*Pi^2*PlusD[zb, 2])/48 + (7*CA^2*nf*Pi^2*PlusD[zb, 2])/2 - 
   (397*CA^3*Pi^4*PlusD[zb, 2])/384 - (143*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/9 + 
   (125*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 2])/36 - 
   (3*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 2])/2 + 
   (91*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/32 - 
   (63*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/16 + 
   (115*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2])/8 - 5*CA^2*nf*Log[Q2dmu2]^2*
    PlusD[zb, 2] + (903*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/32 + 
   (105*CA^3*Log[Q2dmu2]^3*PlusD[zb, 2])/16 + 
   (15*CA^2*nf*Log[Q2dmu2]^3*PlusD[zb, 2])/8 - 
   (405*CA^3*Log[Q2dmu2]^4*PlusD[zb, 2])/32 - (1018*CA^3*PlusD[zb, 3])/81 + 
   (383*CA^2*nf*PlusD[zb, 3])/162 - (CA*CF*nf*PlusD[zb, 3])/3 + 
   (127*CA^3*Pi^2*PlusD[zb, 3])/48 - (145*CA^2*nf*Pi^2*PlusD[zb, 3])/72 + 
   (289*CA^3*Log[Q2dmu2]*PlusD[zb, 3])/18 - 
   (44*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 3])/9 + 
   (607*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/24 + 
   (53*CA^3*Log[Q2dmu2]^2*PlusD[zb, 3])/8 + 
   (11*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 3])/4 - 
   (87*CA^3*Log[Q2dmu2]^3*PlusD[zb, 3])/4 + (883*CA^3*PlusD[zb, 4])/108 - 
   (58*CA^2*nf*PlusD[zb, 4])/27 + (1453*CA^3*Pi^2*PlusD[zb, 4])/144 + 
   (59*CA^3*Log[Q2dmu2]*PlusD[zb, 4])/24 + 
   (29*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 4])/12 - 
   (189*CA^3*Log[Q2dmu2]^2*PlusD[zb, 4])/8 - (19*CA^3*PlusD[zb, 5])/180 + 
   (83*CA^2*nf*PlusD[zb, 5])/90 - (149*CA^3*Log[Q2dmu2]*PlusD[zb, 5])/10 - 
   (25*CA^3*PlusD[zb, 6])/6 - (1729159*CA^3*Zeta[3])/5184 - 
   (542311*CA^2*nf*Zeta[3])/6480 + (55963*CA*CF*nf*Zeta[3])/540 - 
   (17*CA*nf^2*Zeta[3])/108 + (49199*CA^3*Pi^2*Zeta[3])/1728 + 
   (8077*CA^2*nf*Pi^2*Zeta[3])/432 - (91*CA*CF*nf*Pi^2*Zeta[3])/9 - 
   (1418791*CA^3*Zeta[3])/(5184*(-1 + zb)) - (341521*CA^2*nf*Zeta[3])/
    (6480*(-1 + zb)) + (8242*CA*CF*nf*Zeta[3])/(135*(-1 + zb)) + 
   (29755*CA^3*Pi^2*Zeta[3])/(864*(-1 + zb)) + (7685*CA^2*nf*Pi^2*Zeta[3])/
    (864*(-1 + zb)) - (91*CA*CF*nf*Pi^2*Zeta[3])/(18*(-1 + zb)) - 
   (293899*CA^3*zb*Zeta[3])/5184 + (17077*CA^2*nf*zb*Zeta[3])/3240 - 
   (5093*CA*CF*nf*zb*Zeta[3])/135 + (17*CA*nf^2*zb*Zeta[3])/108 + 
   (18185*CA^3*Pi^2*zb*Zeta[3])/432 - (8581*CA^2*nf*Pi^2*zb*Zeta[3])/864 + 
   (91*CA*CF*nf*Pi^2*zb*Zeta[3])/18 - (1229975*CA^3*zb^2*Zeta[3])/5184 - 
   (812077*CA^2*nf*zb^2*Zeta[3])/12960 + (55991*CA*CF*nf*zb^2*Zeta[3])/1080 + 
   (28523*CA^3*Pi^2*zb^2*Zeta[3])/864 + (7909*CA^2*nf*Pi^2*zb^2*Zeta[3])/
    864 - (91*CA*CF*nf*Pi^2*zb^2*Zeta[3])/18 - (229*CA^3*zb^3*Zeta[3])/36 + 
   (47*CA^2*nf*zb^3*Zeta[3])/15 + (44*CA*CF*nf*zb^3*Zeta[3])/45 + 
   (4*CA^3*zb^4*Zeta[3])/9 - (8*CA^2*nf*zb^4*Zeta[3])/15 + 
   (4*CA*CF*nf*zb^4*Zeta[3])/45 - (988123*CA^3*del[zb]*Zeta[3])/3888 - 
   (23555*CA^2*nf*del[zb]*Zeta[3])/972 + (40933*CA*CF*nf*del[zb]*Zeta[3])/
    432 + (19367*CA^3*Pi^2*del[zb]*Zeta[3])/5184 + 
   (15715*CA^2*nf*Pi^2*del[zb]*Zeta[3])/1296 - 
   (2639*CA*CF*nf*Pi^2*del[zb]*Zeta[3])/216 - 
   (343373*CA^3*Pi^4*del[zb]*Zeta[3])/207360 + (169715*CA^3*G[0, zb]*Zeta[3])/
    864 + (38921*CA^2*nf*G[0, zb]*Zeta[3])/432 - 
   (269*CA*CF*nf*G[0, zb]*Zeta[3])/6 - (1885*CA^3*Pi^2*G[0, zb]*Zeta[3])/12 + 
   (218999*CA^3*G[0, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (22163*CA^2*nf*G[0, zb]*Zeta[3])/(432*(-1 + zb)) - 
   (149*CA*CF*nf*G[0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (1885*CA^3*Pi^2*G[0, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (222203*CA^3*zb*G[0, zb]*Zeta[3])/864 - (9211*CA^2*nf*zb*G[0, zb]*Zeta[3])/
    432 + (37*CA*CF*nf*zb*G[0, zb]*Zeta[3])/2 + 
   (1885*CA^3*Pi^2*zb*G[0, zb]*Zeta[3])/24 + 
   (208519*CA^3*zb^2*G[0, zb]*Zeta[3])/864 + 
   (22483*CA^2*nf*zb^2*G[0, zb]*Zeta[3])/432 - 
   (289*CA*CF*nf*zb^2*G[0, zb]*Zeta[3])/12 - 
   (1885*CA^3*Pi^2*zb^2*G[0, zb]*Zeta[3])/24 - (258823*CA^3*G[1, zb]*Zeta[3])/
    1728 - (53785*CA^2*nf*G[1, zb]*Zeta[3])/864 + 
   (347*CA*CF*nf*G[1, zb]*Zeta[3])/18 + (7777*CA^3*Pi^2*G[1, zb]*Zeta[3])/
    72 - (289255*CA^3*G[1, zb]*Zeta[3])/(1728*(-1 + zb)) - 
   (29947*CA^2*nf*G[1, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (91*CA*CF*nf*G[1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (7777*CA^3*Pi^2*G[1, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (1615*CA^3*G[1, zb]*Zeta[3])/(36*zb) + (389*CA^2*nf*G[1, zb]*Zeta[3])/
    (18*zb) - (29*CA*CF*nf*G[1, zb]*Zeta[3])/(3*zb) - 
   (7777*CA^3*Pi^2*G[1, zb]*Zeta[3])/(144*zb) - 
   (263887*CA^3*zb*G[1, zb]*Zeta[3])/1728 + 
   (11027*CA^2*nf*zb*G[1, zb]*Zeta[3])/864 - 
   (83*CA*CF*nf*zb*G[1, zb]*Zeta[3])/9 - (7777*CA^3*Pi^2*zb*G[1, zb]*Zeta[3])/
    144 - (404999*CA^3*zb^2*G[1, zb]*Zeta[3])/1728 - 
   (30995*CA^2*nf*zb^2*G[1, zb]*Zeta[3])/864 + 
   (475*CA*CF*nf*zb^2*G[1, zb]*Zeta[3])/36 + 
   (7777*CA^3*Pi^2*zb^2*G[1, zb]*Zeta[3])/144 - 
   (3212*CA^3*G[0, 0, zb]*Zeta[3])/9 - (1661*CA^2*nf*G[0, 0, zb]*Zeta[3])/
    18 + 16*CA*CF*nf*G[0, 0, zb]*Zeta[3] - (14159*CA^3*G[0, 0, zb]*Zeta[3])/
    (36*(-1 + zb)) - (785*CA^2*nf*G[0, 0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (8*CA*CF*nf*G[0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (15923*CA^3*zb*G[0, 0, zb]*Zeta[3])/36 + 
   (889*CA^2*nf*zb*G[0, 0, zb]*Zeta[3])/18 - 8*CA*CF*nf*zb*G[0, 0, zb]*
    Zeta[3] - (13873*CA^3*zb^2*G[0, 0, zb]*Zeta[3])/36 - 
   (811*CA^2*nf*zb^2*G[0, 0, zb]*Zeta[3])/18 + 8*CA*CF*nf*zb^2*G[0, 0, zb]*
    Zeta[3] + (21923*CA^3*G[0, 1, zb]*Zeta[3])/72 + 
   (2093*CA^2*nf*G[0, 1, zb]*Zeta[3])/36 - (23*CA*CF*nf*G[0, 1, zb]*Zeta[3])/
    3 + (22757*CA^3*G[0, 1, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (251*CA^2*nf*G[0, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (20*CA*CF*nf*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (13*CA^3*G[0, 1, zb]*Zeta[3])/(6*zb) - (88*CA^2*nf*G[0, 1, zb]*Zeta[3])/
    (3*zb) + (4*CA*CF*nf*G[0, 1, zb]*Zeta[3])/zb + 
   (11329*CA^3*zb*G[0, 1, zb]*Zeta[3])/36 - 
   (1105*CA^2*nf*zb*G[0, 1, zb]*Zeta[3])/36 + 
   (CA*CF*nf*zb*G[0, 1, zb]*Zeta[3])/3 + (2681*CA^3*zb^2*G[0, 1, zb]*Zeta[3])/
    9 + (1027*CA^2*nf*zb^2*G[0, 1, zb]*Zeta[3])/36 - 
   4*CA*CF*nf*zb^2*G[0, 1, zb]*Zeta[3] + (17993*CA^3*G[1, 0, zb]*Zeta[3])/
    72 + (1111*CA^2*nf*G[1, 0, zb]*Zeta[3])/18 - 
   3*CA*CF*nf*G[1, 0, zb]*Zeta[3] + (18733*CA^3*G[1, 0, zb]*Zeta[3])/
    (72*(-1 + zb)) + (1057*CA^2*nf*G[1, 0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (6*CA*CF*nf*G[1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (209*CA^3*G[1, 0, zb]*Zeta[3])/(18*zb) - (280*CA^2*nf*G[1, 0, zb]*Zeta[3])/
    (9*zb) + (4*CA*CF*nf*G[1, 0, zb]*Zeta[3])/zb + 
   (18797*CA^3*zb*G[1, 0, zb]*Zeta[3])/72 - 
   (2363*CA^2*nf*zb*G[1, 0, zb]*Zeta[3])/72 + 
   (26455*CA^3*zb^2*G[1, 0, zb]*Zeta[3])/72 + 
   (1087*CA^2*nf*zb^2*G[1, 0, zb]*Zeta[3])/36 - 4*CA*CF*nf*zb^2*G[1, 0, zb]*
    Zeta[3] - (3973*CA^3*G[1, 1, zb]*Zeta[3])/24 - 
   (257*CA^2*nf*G[1, 1, zb]*Zeta[3])/6 - (8*CA*CF*nf*G[1, 1, zb]*Zeta[3])/3 - 
   (9007*CA^3*G[1, 1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (503*CA^2*nf*G[1, 1, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (6*CA*CF*nf*G[1, 1, zb]*Zeta[3])/(-1 + zb) - 
   (541*CA^3*G[1, 1, zb]*Zeta[3])/(48*zb) + (173*CA^2*nf*G[1, 1, zb]*Zeta[3])/
    (8*zb) - (2*CA*CF*nf*G[1, 1, zb]*Zeta[3])/zb - 
   (3083*CA^3*zb*G[1, 1, zb]*Zeta[3])/16 + 
   (177*CA^2*nf*zb*G[1, 1, zb]*Zeta[3])/8 + 
   (16*CA*CF*nf*zb*G[1, 1, zb]*Zeta[3])/3 - 
   (12703*CA^3*zb^2*G[1, 1, zb]*Zeta[3])/48 - 
   (169*CA^2*nf*zb^2*G[1, 1, zb]*Zeta[3])/8 + 
   (4*CA*CF*nf*zb^2*G[1, 1, zb]*Zeta[3])/3 + 1768*CA^3*G[0, 0, 0, zb]*
    Zeta[3] + (884*CA^3*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   884*CA^3*zb*G[0, 0, 0, zb]*Zeta[3] + 884*CA^3*zb^2*G[0, 0, 0, zb]*
    Zeta[3] - (3881*CA^3*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (3881*CA^3*G[0, 0, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (3881*CA^3*G[0, 0, 1, zb]*Zeta[3])/(6*zb) + 
   (3881*CA^3*zb*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (3881*CA^3*zb^2*G[0, 0, 1, zb]*Zeta[3])/6 - 1274*CA^3*G[0, 1, 0, zb]*
    Zeta[3] - (637*CA^3*G[0, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (637*CA^3*G[0, 1, 0, zb]*Zeta[3])/zb + 637*CA^3*zb*G[0, 1, 0, zb]*
    Zeta[3] - 637*CA^3*zb^2*G[0, 1, 0, zb]*Zeta[3] + 
   (2659*CA^3*G[0, 1, 1, zb]*Zeta[3])/3 + (2659*CA^3*G[0, 1, 1, zb]*Zeta[3])/
    (6*(-1 + zb)) - (2659*CA^3*G[0, 1, 1, zb]*Zeta[3])/(6*zb) - 
   (2659*CA^3*zb*G[0, 1, 1, zb]*Zeta[3])/6 + 
   (2659*CA^3*zb^2*G[0, 1, 1, zb]*Zeta[3])/6 - 
   (3832*CA^3*G[1, 0, 0, zb]*Zeta[3])/3 - (1916*CA^3*G[1, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (1916*CA^3*G[1, 0, 0, zb]*Zeta[3])/(3*zb) + 
   (1916*CA^3*zb*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (1916*CA^3*zb^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (2885*CA^3*G[1, 0, 1, zb]*Zeta[3])/3 + (2885*CA^3*G[1, 0, 1, zb]*Zeta[3])/
    (6*(-1 + zb)) - (2885*CA^3*G[1, 0, 1, zb]*Zeta[3])/(6*zb) - 
   (2885*CA^3*zb*G[1, 0, 1, zb]*Zeta[3])/6 + 
   (2885*CA^3*zb^2*G[1, 0, 1, zb]*Zeta[3])/6 + 
   (2500*CA^3*G[1, 1, 0, zb]*Zeta[3])/3 + (1250*CA^3*G[1, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (1250*CA^3*G[1, 1, 0, zb]*Zeta[3])/(3*zb) - 
   (1250*CA^3*zb*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (1250*CA^3*zb^2*G[1, 1, 0, zb]*Zeta[3])/3 - 580*CA^3*G[1, 1, 1, zb]*
    Zeta[3] - (290*CA^3*G[1, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (290*CA^3*G[1, 1, 1, zb]*Zeta[3])/zb + 290*CA^3*zb*G[1, 1, 1, zb]*
    Zeta[3] - 290*CA^3*zb^2*G[1, 1, 1, zb]*Zeta[3] + 
   (121013*CA^3*Log[Q2dmu2]*Zeta[3])/576 + 
   (23861*CA^2*nf*Log[Q2dmu2]*Zeta[3])/288 - 64*CA*CF*nf*Log[Q2dmu2]*
    Zeta[3] - (352*CA^3*Pi^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (123485*CA^3*Log[Q2dmu2]*Zeta[3])/(576*(-1 + zb)) + 
   (13193*CA^2*nf*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) - 
   (69*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (176*CA^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (87605*CA^3*zb*Log[Q2dmu2]*Zeta[3])/576 - 
   (6955*CA^2*nf*zb*Log[Q2dmu2]*Zeta[3])/288 + 24*CA*CF*nf*zb*Log[Q2dmu2]*
    Zeta[3] + (176*CA^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/3 + 
   (121885*CA^3*zb^2*Log[Q2dmu2]*Zeta[3])/576 + 
   (13321*CA^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/288 - 
   (69*CA*CF*nf*zb^2*Log[Q2dmu2]*Zeta[3])/2 - 
   (176*CA^3*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (55289*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/432 + 
   (14017*CA^2*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/432 - 
   (1493*CA*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (2437*CA^3*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/1152 - 
   (6083*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/576 + 
   (91*CA*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (3437*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (769*CA^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   24*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (6643*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) - 
   (367*CA^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (12*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (5851*CA^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (407*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   12*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (6533*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (377*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   12*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (617*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (130*CA^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   12*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (8999*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
   (503*CA^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) - 
   (6*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (147*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*zb) - 
   (175*CA^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) + 
   (6*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (7721*CA^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (68*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   6*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (11815*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (511*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   6*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] + 
   1104*CA^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (552*CA^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   552*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 552*CA^3*zb^2*G[0, 0, zb]*
    Log[Q2dmu2]*Zeta[3] - 823*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (823*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (823*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (823*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (823*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   825*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (825*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (825*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (825*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (825*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   580*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (290*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (290*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   290*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 290*CA^3*zb^2*G[1, 1, zb]*
    Log[Q2dmu2]*Zeta[3] - (1955*CA^3*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (59*CA^2*nf*Log[Q2dmu2]^2*Zeta[3])/2 + 18*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3] - 
   (3409*CA^3*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (229*CA^2*nf*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (9*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (2275*CA^3*zb*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (245*CA^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/16 - 9*CA*CF*nf*zb*Log[Q2dmu2]^2*
    Zeta[3] - (3365*CA^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (233*CA^2*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   9*CA*CF*nf*zb^2*Log[Q2dmu2]^2*Zeta[3] - 
   (1705*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3])/96 - 
   (491*CA^2*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/24 + 
   (87*CA*CF*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (10651*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/384 + 
   378*CA^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (189*CA^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   189*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] + 189*CA^3*zb^2*G[0, zb]*
    Log[Q2dmu2]^2*Zeta[3] - (579*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (579*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (579*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*zb) + 
   (579*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (579*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (393*CA^3*Log[Q2dmu2]^3*Zeta[3])/4 + (393*CA^3*Log[Q2dmu2]^3*Zeta[3])/
    (8*(-1 + zb)) - (393*CA^3*zb*Log[Q2dmu2]^3*Zeta[3])/8 + 
   (393*CA^3*zb^2*Log[Q2dmu2]^3*Zeta[3])/8 + 
   (489*CA^3*del[zb]*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (187*CA^2*nf*del[zb]*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (9*CA*CF*nf*del[zb]*Log[Q2dmu2]^3*Zeta[3])/2 - 
   (1443*CA^3*del[zb]*Log[Q2dmu2]^4*Zeta[3])/128 + 
   (14135*CA^3*PlusD[zb, 0]*Zeta[3])/216 + 
   (5449*CA^2*nf*PlusD[zb, 0]*Zeta[3])/216 - 
   (1493*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/36 + 
   (847*CA^3*Pi^2*PlusD[zb, 0]*Zeta[3])/192 - 
   (2711*CA^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/288 + 
   (91*CA*CF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/18 - 
   (5*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 - 
   (197*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/6 + 
   29*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3] + 
   (176*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/3 + 
   (549*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/32 + 
   (237*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 - 
   9*CA*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3] - 
   (393*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/8 + 
   (289*CA^3*PlusD[zb, 1]*Zeta[3])/6 - 33*CA^2*nf*PlusD[zb, 1]*Zeta[3] + 
   (58*CA*CF*nf*PlusD[zb, 1]*Zeta[3])/3 + 
   (1885*CA^3*Pi^2*PlusD[zb, 1]*Zeta[3])/24 + 
   (117*CA^3*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/8 + 
   (129*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 - 
   12*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] - 
   189*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3] - 
   (111*CA^3*PlusD[zb, 2]*Zeta[3])/8 + (93*CA^2*nf*PlusD[zb, 2]*Zeta[3])/4 - 
   4*CA*CF*nf*PlusD[zb, 2]*Zeta[3] - 276*CA^3*Log[Q2dmu2]*PlusD[zb, 2]*
    Zeta[3] - (442*CA^3*PlusD[zb, 3]*Zeta[3])/3 + (7451*CA^3*Zeta[3]^2)/24 + 
   (7451*CA^3*Zeta[3]^2)/(48*(-1 + zb)) - (7451*CA^3*zb*Zeta[3]^2)/48 + 
   (7451*CA^3*zb^2*Zeta[3]^2)/48 + (16057*CA^3*del[zb]*Zeta[3]^2)/576 + 
   (1891*CA^2*nf*del[zb]*Zeta[3]^2)/96 - (52*CA*CF*nf*del[zb]*Zeta[3]^2)/3 - 
   (5887*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/48 - 
   (7451*CA^3*PlusD[zb, 0]*Zeta[3]^2)/48 - (1815*CA^3*Zeta[5])/8 - 
   (15553*CA^2*nf*Zeta[5])/240 + 16*CA*CF*nf*Zeta[5] - 
   (20371*CA^3*Zeta[5])/(80*(-1 + zb)) - (1229*CA^2*nf*Zeta[5])/
    (40*(-1 + zb)) + (8*CA*CF*nf*Zeta[5])/(-1 + zb) - 
   (5887*CA^3*zb*Zeta[5])/20 + (4147*CA^2*nf*zb*Zeta[5])/120 - 
   8*CA*CF*nf*zb*Zeta[5] - (7481*CA^3*zb^2*Zeta[5])/30 - 
   (1901*CA^2*nf*zb^2*Zeta[5])/60 + 8*CA*CF*nf*zb^2*Zeta[5] + 
   (68461*CA^3*del[zb]*Zeta[5])/2160 - (7379*CA^2*nf*del[zb]*Zeta[5])/270 + 
   (58*CA*CF*nf*del[zb]*Zeta[5])/3 + (362869*CA^3*Pi^2*del[zb]*Zeta[5])/
    8640 + (5806*CA^3*G[0, zb]*Zeta[5])/5 + (2903*CA^3*G[0, zb]*Zeta[5])/
    (5*(-1 + zb)) - (2903*CA^3*zb*G[0, zb]*Zeta[5])/5 + 
   (2903*CA^3*zb^2*G[0, zb]*Zeta[5])/5 - (8439*CA^3*G[1, zb]*Zeta[5])/10 - 
   (8439*CA^3*G[1, zb]*Zeta[5])/(20*(-1 + zb)) + (8439*CA^3*G[1, zb]*Zeta[5])/
    (20*zb) + (8439*CA^3*zb*G[1, zb]*Zeta[5])/20 - 
   (8439*CA^3*zb^2*G[1, zb]*Zeta[5])/20 + (6811*CA^3*Log[Q2dmu2]*Zeta[5])/
    10 + (6811*CA^3*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) - 
   (6811*CA^3*zb*Log[Q2dmu2]*Zeta[5])/20 + 
   (6811*CA^3*zb^2*Log[Q2dmu2]*Zeta[5])/20 - 
   (1151*CA^3*del[zb]*Log[Q2dmu2]*Zeta[5])/160 + 
   (6209*CA^2*nf*del[zb]*Log[Q2dmu2]*Zeta[5])/240 - 
   12*CA*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[5] - 
   (16583*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[5])/160 - 
   (1761*CA^3*PlusD[zb, 0]*Zeta[5])/80 + (3917*CA^2*nf*PlusD[zb, 0]*Zeta[5])/
    120 - 8*CA*CF*nf*PlusD[zb, 0]*Zeta[5] - 
   (6811*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/20 - 
   (2903*CA^3*PlusD[zb, 1]*Zeta[5])/5 - (318071*CA^3*del[zb]*Zeta[7])/1008) + 
 ep^2*((3206237795*CA^3)/1679616 - (4014809527*CA^2*nf)/83980800 - 
   (1072883437*CA*CF*nf)/1555200 - (7031*CA*nf^2)/4374 - 
   (253908385*CA^3*Pi^2)/559872 + (6374717887*CA^2*nf*Pi^2)/139968000 + 
   (457316833*CA*CF*nf*Pi^2)/3888000 + (49*CA*nf^2*Pi^2)/432 - 
   (756139*CA^3*Pi^4)/7464960 + (28842253*CA^2*nf*Pi^4)/18662400 + 
   (57059*CA*CF*nf*Pi^4)/64800 - (133*CA*nf^2*Pi^4)/51840 + 
   (26857163*CA^3*Pi^6)/104509440 + (406733*CA^2*nf*Pi^6)/13063680 - 
   (337*CA*CF*nf*Pi^6)/1890 + (1862268307*CA^3)/(1679616*(-1 + zb)) + 
   (22699017673*CA^2*nf)/(83980800*(-1 + zb)) - 
   (667986637*CA*CF*nf)/(1555200*(-1 + zb)) - 
   (13753*CA*nf^2)/(2916*(-1 + zb)) - (187615049*CA^3*Pi^2)/
    (559872*(-1 + zb)) + (1044495887*CA^2*nf*Pi^2)/(139968000*(-1 + zb)) + 
   (297214333*CA*CF*nf*Pi^2)/(3888000*(-1 + zb)) + 
   (73*CA*nf^2*Pi^2)/(216*(-1 + zb)) + (40352717*CA^3*Pi^4)/
    (7464960*(-1 + zb)) + (26005693*CA^2*nf*Pi^4)/(18662400*(-1 + zb)) + 
   (477103*CA*CF*nf*Pi^4)/(777600*(-1 + zb)) + (2101193*CA^3*Pi^6)/
    (104509440*(-1 + zb)) + (325519*CA^2*nf*Pi^6)/(26127360*(-1 + zb)) - 
   (337*CA*CF*nf*Pi^6)/(3780*(-1 + zb)) + (112584563*CA^3*zb)/1679616 + 
   (237973094533*CA^2*nf*zb)/419904000 + (161922047*CA*CF*nf*zb)/864000 - 
   (10763*CA*nf^2*zb)/8748 - (56861197*CA^3*Pi^2*zb)/559872 + 
   (644470987*CA^2*nf*Pi^2*zb)/139968000 - (168360017*CA*CF*nf*Pi^2*zb)/
    3888000 - (8*CA*nf^2*Pi^2*zb)/81 + (82388969*CA^3*Pi^4*zb)/7464960 + 
   (3552673*CA^2*nf*Pi^4*zb)/18662400 - (220669*CA*CF*nf*Pi^4*zb)/259200 + 
   (133*CA*nf^2*Pi^4*zb)/51840 - (1442105*CA^3*Pi^6*zb)/2985984 - 
   (511151*CA^2*nf*Pi^6*zb)/26127360 + (337*CA*CF*nf*Pi^6*zb)/3780 + 
   (687379495*CA^3*zb^2)/419904 - (102261815011*CA^2*nf*zb^2)/419904000 - 
   (488721461*CA*CF*nf*zb^2)/1296000 - (5345*CA*nf^2*zb^2)/1944 - 
   (1646105*CA^3*Pi^2*zb^2)/8748 - (15120711913*CA^2*nf*Pi^2*zb^2)/
    139968000 + (146287379*CA*CF*nf*Pi^2*zb^2)/1944000 + 
   (29*CA*nf^2*Pi^2*zb^2)/96 + (37279081*CA^3*Pi^4*zb^2)/7464960 + 
   (32739443*CA^2*nf*Pi^4*zb^2)/18662400 + (79033*CA*CF*nf*Pi^4*zb^2)/
    777600 + (1080217*CA^3*Pi^6*zb^2)/104509440 + 
   (371927*CA^2*nf*Pi^6*zb^2)/26127360 - (337*CA*CF*nf*Pi^6*zb^2)/3780 - 
   (735043*CA^3*Pi^2*zb^3)/10368 + (22379407*CA^2*nf*Pi^2*zb^3)/648000 + 
   (5616937*CA*CF*nf*Pi^2*zb^3)/432000 + (3013*CA^3*Pi^4*zb^3)/6480 - 
   (611*CA^2*nf*Pi^4*zb^3)/2700 - (617*CA*CF*nf*Pi^4*zb^3)/8100 + 
   (12643*CA^3*Pi^2*zb^4)/2592 - (333989*CA^2*nf*Pi^2*zb^4)/54000 + 
   (200809*CA*CF*nf*Pi^2*zb^4)/324000 - (13*CA^3*Pi^4*zb^4)/405 + 
   (26*CA^2*nf*Pi^4*zb^4)/675 - (13*CA*CF*nf*Pi^4*zb^4)/2025 + 
   (17731730395*CA^3*del[zb])/15116544 - (2941510643*CA^2*nf*del[zb])/
    7558272 - (27466777*CA*CF*nf*del[zb])/62208 - 
   (1129506707*CA^3*Pi^2*del[zb])/5038848 + (178045027*CA^2*nf*Pi^2*del[zb])/
    2519424 + (5264719*CA*CF*nf*Pi^2*del[zb])/62208 - 
   (393911*CA^3*Pi^4*del[zb])/279936 - (5020579*CA^2*nf*Pi^4*del[zb])/
    2799360 - (1459291*CA*CF*nf*Pi^4*del[zb])/1866240 + 
   (65657581*CA^3*Pi^6*del[zb])/78382080 + (1264817*CA^2*nf*Pi^6*del[zb])/
    19595520 - (9773*CA*CF*nf*Pi^6*del[zb])/45360 - 
   (187874203*CA^3*Pi^8*del[zb])/6270566400 - (302*CA^3*Z53*del[zb])/9 - 
   (85541051*CA^3*G[0, zb])/93312 - (99788603*CA^2*nf*G[0, zb])/311040 + 
   (18332363*CA*CF*nf*G[0, zb])/51840 - (2143*CA*nf^2*G[0, zb])/1458 + 
   (3556789*CA^3*Pi^2*G[0, zb])/23328 + (113514493*CA^2*nf*Pi^2*G[0, zb])/
    4665600 - (2782619*CA*CF*nf*Pi^2*G[0, zb])/64800 + 
   (53*CA*nf^2*Pi^2*G[0, zb])/432 + (12081367*CA^3*Pi^4*G[0, zb])/1244160 - 
   (257389*CA^2*nf*Pi^4*G[0, zb])/124416 - (1213*CA*CF*nf*Pi^4*G[0, zb])/
    1296 + (782137*CA^3*Pi^6*G[0, zb])/725760 - (5416723*CA^3*G[0, zb])/
    (10368*(-1 + zb)) - (151720763*CA^2*nf*G[0, zb])/(311040*(-1 + zb)) + 
   (12066203*CA*CF*nf*G[0, zb])/(51840*(-1 + zb)) + 
   (433*CA*nf^2*G[0, zb])/(162*(-1 + zb)) + (3152299*CA^3*Pi^2*G[0, zb])/
    (23328*(-1 + zb)) + (149650093*CA^2*nf*Pi^2*G[0, zb])/
    (4665600*(-1 + zb)) - (1881119*CA*CF*nf*Pi^2*G[0, zb])/
    (64800*(-1 + zb)) - (35*CA*nf^2*Pi^2*G[0, zb])/(432*(-1 + zb)) + 
   (2821831*CA^3*Pi^4*G[0, zb])/(1244160*(-1 + zb)) - 
   (647189*CA^2*nf*Pi^4*G[0, zb])/(622080*(-1 + zb)) - 
   (3673*CA*CF*nf*Pi^4*G[0, zb])/(6480*(-1 + zb)) + 
   (782137*CA^3*Pi^6*G[0, zb])/(1451520*(-1 + zb)) - 
   (13331941*CA^3*zb*G[0, zb])/93312 - (1570913989*CA^2*nf*zb*G[0, zb])/
    2592000 - (411420829*CA*CF*nf*zb*G[0, zb])/3888000 + 
   (1535*CA*nf^2*zb*G[0, zb])/729 + (117299*CA^3*Pi^2*zb*G[0, zb])/2916 + 
   (75576253*CA^2*nf*Pi^2*zb*G[0, zb])/4665600 + 
   (14673*CA*CF*nf*Pi^2*zb*G[0, zb])/400 - (41*CA*nf^2*Pi^2*zb*G[0, zb])/
    432 - (11830601*CA^3*Pi^4*zb*G[0, zb])/1244160 + 
   (113099*CA^2*nf*Pi^4*zb*G[0, zb])/124416 + 
   (3031*CA*CF*nf*Pi^4*zb*G[0, zb])/6480 - (782137*CA^3*Pi^6*zb*G[0, zb])/
    1451520 - (8216635*CA^3*zb^2*G[0, zb])/7776 + 
   (615144407*CA^2*nf*zb^2*G[0, zb])/7776000 + 
   (104929039*CA*CF*nf*zb^2*G[0, zb])/648000 + (4*CA*nf^2*zb^2*G[0, zb])/3 + 
   (2370323*CA^3*Pi^2*zb^2*G[0, zb])/93312 + 
   (368540933*CA^2*nf*Pi^2*zb^2*G[0, zb])/4665600 - 
   (2049703*CA*CF*nf*Pi^2*zb^2*G[0, zb])/129600 - 
   (29*CA*nf^2*Pi^2*zb^2*G[0, zb])/432 + (2792711*CA^3*Pi^4*zb^2*G[0, zb])/
    1244160 - (702229*CA^2*nf*Pi^4*zb^2*G[0, zb])/622080 - 
   (6599*CA*CF*nf*Pi^4*zb^2*G[0, zb])/12960 + 
   (782137*CA^3*Pi^6*zb^2*G[0, zb])/1451520 + (9421*CA^3*zb^3*G[0, zb])/
    1296 - (27991*CA^2*nf*zb^3*G[0, zb])/3000 + 
   (129139*CA*CF*nf*zb^3*G[0, zb])/162000 + (67225*CA^3*Pi^2*zb^3*G[0, zb])/
    1728 - (304919*CA^2*nf*Pi^2*zb^3*G[0, zb])/16200 - 
   (885923*CA*CF*nf*Pi^2*zb^3*G[0, zb])/129600 - 
   (1183*CA^3*Pi^2*zb^4*G[0, zb])/432 + (55211*CA^2*nf*Pi^2*zb^4*G[0, zb])/
    16200 - (13897*CA*CF*nf*Pi^2*zb^4*G[0, zb])/32400 + 
   (251919419*CA^3*G[1, zb])/279936 + (264794059*CA^2*nf*G[1, zb])/2799360 - 
   (3207787*CA*CF*nf*G[1, zb])/17280 + (199*CA*nf^2*G[1, zb])/1944 - 
   (10488119*CA^3*Pi^2*G[1, zb])/46656 - (2376109*CA^2*nf*Pi^2*G[1, zb])/
    291600 + (1516727*CA*CF*nf*Pi^2*G[1, zb])/64800 - 
   (CA*nf^2*Pi^2*G[1, zb])/24 - (3692591*CA^3*Pi^4*G[1, zb])/2488320 + 
   (844669*CA^2*nf*Pi^4*G[1, zb])/1244160 + (29*CA*CF*nf*Pi^4*G[1, zb])/216 - 
   (743087*CA^3*Pi^6*G[1, zb])/870912 + (226994383*CA^3*G[1, zb])/
    (279936*(-1 + zb)) + (422023259*CA^2*nf*G[1, zb])/(2799360*(-1 + zb)) - 
   (859909*CA*CF*nf*G[1, zb])/(5760*(-1 + zb)) - 
   (649*CA*nf^2*G[1, zb])/(216*(-1 + zb)) - (818671*CA^3*Pi^2*G[1, zb])/
    (3888*(-1 + zb)) - (20341279*CA^2*nf*Pi^2*G[1, zb])/(777600*(-1 + zb)) + 
   (224539*CA*CF*nf*Pi^2*G[1, zb])/(21600*(-1 + zb)) + 
   (CA*nf^2*Pi^2*G[1, zb])/(9*(-1 + zb)) + (851135*CA^3*Pi^4*G[1, zb])/
    (165888*(-1 + zb)) + (33499*CA^2*nf*Pi^4*G[1, zb])/(46080*(-1 + zb)) + 
   (637*CA*CF*nf*Pi^4*G[1, zb])/(3240*(-1 + zb)) - 
   (743087*CA^3*Pi^6*G[1, zb])/(1741824*(-1 + zb)) - 
   (3069521*CA^3*G[1, zb])/(34992*zb) + (81277*CA^2*nf*G[1, zb])/(4374*zb) + 
   (11401*CA*CF*nf*G[1, zb])/(216*zb) - (85081*CA^3*Pi^2*G[1, zb])/
    (11664*zb) + (5477*CA^2*nf*Pi^2*G[1, zb])/(5832*zb) - 
   (199*CA*CF*nf*Pi^2*G[1, zb])/(36*zb) + (957379*CA^3*Pi^4*G[1, zb])/
    (311040*zb) - (15989*CA^2*nf*Pi^4*G[1, zb])/(38880*zb) - 
   (29*CA*CF*nf*Pi^4*G[1, zb])/(162*zb) + (743087*CA^3*Pi^6*G[1, zb])/
    (1741824*zb) + (169658285*CA^3*zb*G[1, zb])/279936 + 
   (25963297063*CA^2*nf*zb*G[1, zb])/69984000 - 
   (85851941*CA*CF*nf*zb*G[1, zb])/3888000 - (1639*CA*nf^2*zb*G[1, zb])/
    1944 - (11561647*CA^3*Pi^2*zb*G[1, zb])/93312 - 
   (72165301*CA^2*nf*Pi^2*zb*G[1, zb])/1166400 - 
   (218809*CA*CF*nf*Pi^2*zb*G[1, zb])/32400 + (CA*nf^2*Pi^2*zb*G[1, zb])/48 + 
   (5855453*CA^3*Pi^4*zb*G[1, zb])/497664 + (47173*CA^2*nf*Pi^4*zb*G[1, zb])/
    1244160 - (2299*CA*CF*nf*Pi^4*zb*G[1, zb])/4320 + 
   (743087*CA^3*Pi^6*zb*G[1, zb])/1741824 + (117493349*CA^3*zb^2*G[1, zb])/
    139968 + (1243441967*CA^2*nf*zb^2*G[1, zb])/69984000 - 
   (11017381*CA*CF*nf*zb^2*G[1, zb])/162000 - 2*CA*nf^2*zb^2*G[1, zb] - 
   (2328023*CA^3*Pi^2*zb^2*G[1, zb])/23328 - 
   (70263059*CA^2*nf*Pi^2*zb^2*G[1, zb])/4665600 - 
   (247127*CA*CF*nf*Pi^2*zb^2*G[1, zb])/43200 + 
   (29*CA*nf^2*Pi^2*zb^2*G[1, zb])/288 - (9189919*CA^3*Pi^4*zb^2*G[1, zb])/
    2488320 + (94217*CA^2*nf*Pi^4*zb^2*G[1, zb])/1244160 + 
   (5843*CA*CF*nf*Pi^4*zb^2*G[1, zb])/12960 - 
   (743087*CA^3*Pi^6*zb^2*G[1, zb])/1741824 - (9421*CA^3*zb^3*G[1, zb])/
    1296 + (27991*CA^2*nf*zb^3*G[1, zb])/3000 - 
   (129139*CA*CF*nf*zb^3*G[1, zb])/162000 - (187*CA^3*Pi^2*zb^3*G[1, zb])/
    16 + (10999*CA^2*nf*Pi^2*zb^3*G[1, zb])/2025 + 
   (70091*CA*CF*nf*Pi^2*zb^3*G[1, zb])/32400 + (91*CA^3*Pi^2*zb^4*G[1, zb])/
    108 - (4247*CA^2*nf*Pi^2*zb^4*G[1, zb])/4050 + 
   (1069*CA*CF*nf*Pi^2*zb^4*G[1, zb])/8100 + (1466501*CA^3*G[0, 0, zb])/
    2592 + (468439979*CA^2*nf*G[0, 0, zb])/972000 - 
   (400535833*CA*CF*nf*G[0, 0, zb])/1944000 + (571*CA*nf^2*G[0, 0, zb])/162 - 
   (214573*CA^3*Pi^2*G[0, 0, zb])/3888 - (956309*CA^2*nf*Pi^2*G[0, 0, zb])/
    15552 + (15101*CA*CF*nf*Pi^2*G[0, 0, zb])/1296 - 
   (CA*nf^2*Pi^2*G[0, 0, zb])/9 - (556307*CA^3*Pi^4*G[0, 0, zb])/103680 + 
   (25429*CA^2*nf*Pi^4*G[0, 0, zb])/12960 + (8*CA*CF*nf*Pi^4*G[0, 0, zb])/
    27 + (3483451*CA^3*G[0, 0, zb])/(7776*(-1 + zb)) + 
   (58892831*CA^2*nf*G[0, 0, zb])/(108000*(-1 + zb)) - 
   (325205833*CA*CF*nf*G[0, 0, zb])/(1944000*(-1 + zb)) - 
   (205*CA*nf^2*G[0, 0, zb])/(162*(-1 + zb)) - (474139*CA^3*Pi^2*G[0, 0, zb])/
    (3888*(-1 + zb)) - (747881*CA^2*nf*Pi^2*G[0, 0, zb])/(15552*(-1 + zb)) + 
   (11969*CA*CF*nf*Pi^2*G[0, 0, zb])/(1296*(-1 + zb)) + 
   (23563*CA^3*Pi^4*G[0, 0, zb])/(103680*(-1 + zb)) + 
   (16511*CA^2*nf*Pi^4*G[0, 0, zb])/(25920*(-1 + zb)) + 
   (4*CA*CF*nf*Pi^4*G[0, 0, zb])/(27*(-1 + zb)) + 
   (6084901*CA^3*zb*G[0, 0, zb])/7776 + (15523687*CA^2*nf*zb*G[0, 0, zb])/
    36000 + (38687777*CA*CF*nf*zb*G[0, 0, zb])/1944000 - 
   (479*CA*nf^2*zb*G[0, 0, zb])/162 - (608695*CA^3*Pi^2*zb*G[0, 0, zb])/
    3888 - (163289*CA^2*nf*Pi^2*zb*G[0, 0, zb])/15552 - 
   (17359*CA*CF*nf*Pi^2*zb*G[0, 0, zb])/1296 + (CA*nf^2*Pi^2*zb*G[0, 0, zb])/
    9 + (846967*CA^3*Pi^4*zb*G[0, 0, zb])/103680 - 
   (7379*CA^2*nf*Pi^4*zb*G[0, 0, zb])/5184 - (4*CA*CF*nf*Pi^4*zb*G[0, 0, zb])/
    27 + (4467049*CA^3*zb^2*G[0, 0, zb])/7776 + 
   (8110019*CA^2*nf*zb^2*G[0, 0, zb])/27000 - 
   (185696743*CA*CF*nf*zb^2*G[0, 0, zb])/1944000 - 
   (CA*nf^2*zb^2*G[0, 0, zb])/2 - (980069*CA^3*Pi^2*zb^2*G[0, 0, zb])/15552 - 
   (536549*CA^2*nf*Pi^2*zb^2*G[0, 0, zb])/7776 - 
   (1793*CA*CF*nf*Pi^2*zb^2*G[0, 0, zb])/2592 - 
   (88549*CA^3*Pi^4*zb^2*G[0, 0, zb])/103680 + 
   (21607*CA^2*nf*Pi^4*zb^2*G[0, 0, zb])/25920 + 
   (4*CA*CF*nf*Pi^4*zb^2*G[0, 0, zb])/27 + (689227*CA^3*zb^3*G[0, 0, zb])/
    5184 - (696421*CA^2*nf*zb^3*G[0, 0, zb])/12000 - 
   (17723891*CA*CF*nf*zb^3*G[0, 0, zb])/648000 - 
   (33301*CA^3*Pi^2*zb^3*G[0, 0, zb])/1728 + 
   (1363*CA^2*nf*Pi^2*zb^3*G[0, 0, zb])/144 + 
   (325*CA*CF*nf*Pi^2*zb^3*G[0, 0, zb])/108 - (12643*CA^3*zb^4*G[0, 0, zb])/
    1296 + (333989*CA^2*nf*zb^4*G[0, 0, zb])/27000 - 
   (200809*CA*CF*nf*zb^4*G[0, 0, zb])/162000 + 
   (145*CA^3*Pi^2*zb^4*G[0, 0, zb])/108 - (29*CA^2*nf*Pi^2*zb^4*G[0, 0, zb])/
    18 + (29*CA*CF*nf*Pi^2*zb^4*G[0, 0, zb])/108 - 
   (7017671*CA^3*G[0, 1, zb])/11664 - (4173238123*CA^2*nf*G[0, 1, zb])/
    11664000 + (248732833*CA*CF*nf*G[0, 1, zb])/1944000 - 
   (245*CA*nf^2*G[0, 1, zb])/108 + (2949029*CA^3*Pi^2*G[0, 1, zb])/31104 + 
   (2099939*CA^2*nf*Pi^2*G[0, 1, zb])/38880 + 
   (8899*CA*CF*nf*Pi^2*G[0, 1, zb])/4320 + (CA*nf^2*Pi^2*G[0, 1, zb])/12 + 
   (523709*CA^3*Pi^4*G[0, 1, zb])/207360 - (4271*CA^2*nf*Pi^4*G[0, 1, zb])/
    5184 - (59*CA*CF*nf*Pi^4*G[0, 1, zb])/432 - (7190989*CA^3*G[0, 1, zb])/
    (11664*(-1 + zb)) - (4388762123*CA^2*nf*G[0, 1, zb])/
    (11664000*(-1 + zb)) + (237905833*CA*CF*nf*G[0, 1, zb])/
    (1944000*(-1 + zb)) + (143*CA*nf^2*G[0, 1, zb])/(108*(-1 + zb)) + 
   (4114813*CA^3*Pi^2*G[0, 1, zb])/(31104*(-1 + zb)) + 
   (215573*CA^2*nf*Pi^2*G[0, 1, zb])/(4860*(-1 + zb)) + 
   (23509*CA*CF*nf*Pi^2*G[0, 1, zb])/(4320*(-1 + zb)) + 
   (26543*CA^3*Pi^4*G[0, 1, zb])/(207360*(-1 + zb)) - 
   (10271*CA^2*nf*Pi^4*G[0, 1, zb])/(51840*(-1 + zb)) - 
   (53*CA*CF*nf*Pi^4*G[0, 1, zb])/(360*(-1 + zb)) + 
   (101255*CA^3*G[0, 1, zb])/(5832*zb) - (14213*CA^2*nf*G[0, 1, zb])/
    (1458*zb) - (1961*CA*CF*nf*G[0, 1, zb])/(72*zb) + 
   (69059*CA^3*Pi^2*G[0, 1, zb])/(1944*zb) - (24517*CA^2*nf*Pi^2*G[0, 1, zb])/
    (3888*zb) + (23*CA*CF*nf*Pi^2*G[0, 1, zb])/(24*zb) - 
   (12793*CA^3*Pi^4*G[0, 1, zb])/(6912*zb) + (2503*CA^2*nf*Pi^4*G[0, 1, zb])/
    (5760*zb) + (2*CA*CF*nf*Pi^4*G[0, 1, zb])/(27*zb) - 
   (24211051*CA^3*zb*G[0, 1, zb])/23328 - (3238034473*CA^2*nf*zb*G[0, 1, zb])/
    11664000 + (96071683*CA*CF*nf*zb*G[0, 1, zb])/1944000 + 
   (205*CA*nf^2*zb*G[0, 1, zb])/108 + (4801721*CA^3*Pi^2*zb*G[0, 1, zb])/
    31104 + (743863*CA^2*nf*Pi^2*zb*G[0, 1, zb])/77760 + 
   (33749*CA*CF*nf*Pi^2*zb*G[0, 1, zb])/4320 - (CA*nf^2*Pi^2*zb*G[0, 1, zb])/
    12 - (133433*CA^3*Pi^4*zb*G[0, 1, zb])/41472 + 
   (35143*CA^2*nf*Pi^4*zb*G[0, 1, zb])/51840 - 
   (17*CA*CF*nf*Pi^4*zb*G[0, 1, zb])/1080 - (11590097*CA^3*zb^2*G[0, 1, zb])/
    23328 - (3886487873*CA^2*nf*zb^2*G[0, 1, zb])/11664000 + 
   (118529833*CA*CF*nf*zb^2*G[0, 1, zb])/1944000 + 
   (3*CA*nf^2*zb^2*G[0, 1, zb])/4 + (4027051*CA^3*Pi^2*zb^2*G[0, 1, zb])/
    31104 + (6257641*CA^2*nf*Pi^2*zb^2*G[0, 1, zb])/155520 + 
   (11927*CA*CF*nf*Pi^2*zb^2*G[0, 1, zb])/2160 + 
   (92191*CA^3*Pi^4*zb^2*G[0, 1, zb])/207360 - 
   (16759*CA^2*nf*Pi^4*zb^2*G[0, 1, zb])/51840 - 
   (43*CA*CF*nf*Pi^4*zb^2*G[0, 1, zb])/540 - (695203*CA^3*zb^3*G[0, 1, zb])/
    5184 + (6423269*CA^2*nf*zb^3*G[0, 1, zb])/108000 + 
   (17610011*CA*CF*nf*zb^3*G[0, 1, zb])/648000 + 
   (17441*CA^3*Pi^2*zb^3*G[0, 1, zb])/1728 - 
   (3619*CA^2*nf*Pi^2*zb^3*G[0, 1, zb])/720 - 
   (787*CA*CF*nf*Pi^2*zb^3*G[0, 1, zb])/540 + (12643*CA^3*zb^4*G[0, 1, zb])/
    1296 - (333989*CA^2*nf*zb^4*G[0, 1, zb])/27000 + 
   (200809*CA*CF*nf*zb^4*G[0, 1, zb])/162000 - 
   (77*CA^3*Pi^2*zb^4*G[0, 1, zb])/108 + (77*CA^2*nf*Pi^2*zb^4*G[0, 1, zb])/
    90 - (77*CA*CF*nf*Pi^2*zb^4*G[0, 1, zb])/540 - 
   (4346645*CA^3*G[1, 0, zb])/11664 - (3322837123*CA^2*nf*G[1, 0, zb])/
    11664000 + (53248927*CA*CF*nf*G[1, 0, zb])/486000 - 
   (245*CA*nf^2*G[1, 0, zb])/108 + (405385*CA^3*Pi^2*G[1, 0, zb])/3456 + 
   (427043*CA^2*nf*Pi^2*G[1, 0, zb])/12960 + 
   (26831*CA*CF*nf*Pi^2*G[1, 0, zb])/6480 + (CA*nf^2*Pi^2*G[1, 0, zb])/12 + 
   (261251*CA^3*Pi^4*G[1, 0, zb])/207360 - (22327*CA^2*nf*Pi^4*G[1, 0, zb])/
    25920 + (17*CA*CF*nf*Pi^4*G[1, 0, zb])/72 - (27435937*CA^3*G[1, 0, zb])/
    (46656*(-1 + zb)) - (20038453*CA^2*nf*G[1, 0, zb])/(93312*(-1 + zb)) + 
   (19063*CA*CF*nf*G[1, 0, zb])/(192*(-1 + zb)) + 
   (143*CA*nf^2*G[1, 0, zb])/(108*(-1 + zb)) + 
   (1409015*CA^3*Pi^2*G[1, 0, zb])/(10368*(-1 + zb)) + 
   (409997*CA^2*nf*Pi^2*G[1, 0, zb])/(12960*(-1 + zb)) - 
   (7717*CA*CF*nf*Pi^2*G[1, 0, zb])/(2160*(-1 + zb)) - 
   (6257*CA^3*Pi^4*G[1, 0, zb])/(7680*(-1 + zb)) - 
   (649*CA^2*nf*Pi^4*G[1, 0, zb])/(3456*(-1 + zb)) - 
   (41*CA*CF*nf*Pi^4*G[1, 0, zb])/(180*(-1 + zb)) + 
   (712603*CA^3*G[1, 0, zb])/(11664*zb) - (135521*CA^2*nf*G[1, 0, zb])/
    (5832*zb) - (15167*CA*CF*nf*G[1, 0, zb])/(432*zb) + 
   (3985*CA^3*Pi^2*G[1, 0, zb])/(108*zb) - (2821*CA^2*nf*Pi^2*G[1, 0, zb])/
    (432*zb) + (247*CA*CF*nf*Pi^2*G[1, 0, zb])/(144*zb) - 
   (200491*CA^3*Pi^4*G[1, 0, zb])/(103680*zb) + 
   (23627*CA^2*nf*Pi^4*G[1, 0, zb])/(51840*zb) + 
   (2*CA*CF*nf*Pi^4*G[1, 0, zb])/(27*zb) - (7235281*CA^3*zb*G[1, 0, zb])/
    5832 + (214242511*CA^2*nf*zb*G[1, 0, zb])/5832000 - 
   (2136481*CA*CF*nf*zb*G[1, 0, zb])/972000 + (205*CA*nf^2*zb*G[1, 0, zb])/
    108 + (913301*CA^3*Pi^2*zb*G[1, 0, zb])/10368 + 
   (1059457*CA^2*nf*Pi^2*zb*G[1, 0, zb])/51840 + 
   (115717*CA*CF*nf*Pi^2*zb*G[1, 0, zb])/12960 - 
   (CA*nf^2*Pi^2*zb*G[1, 0, zb])/12 - (1021987*CA^3*Pi^4*zb*G[1, 0, zb])/
    207360 + (38101*CA^2*nf*Pi^4*zb*G[1, 0, zb])/51840 - 
   (7*CA*CF*nf*Pi^4*zb*G[1, 0, zb])/30 - (10032521*CA^3*zb^2*G[1, 0, zb])/
    23328 - (2235843109*CA^2*nf*zb^2*G[1, 0, zb])/5832000 + 
   (77687203*CA*CF*nf*zb^2*G[1, 0, zb])/1944000 + 
   (3*CA*nf^2*zb^2*G[1, 0, zb])/4 + (1749235*CA^3*Pi^2*zb^2*G[1, 0, zb])/
    10368 + (272077*CA^2*nf*Pi^2*zb^2*G[1, 0, zb])/8640 + 
   (34207*CA*CF*nf*Pi^2*zb^2*G[1, 0, zb])/12960 + 
   (390697*CA^3*Pi^4*zb^2*G[1, 0, zb])/207360 - 
   (17263*CA^2*nf*Pi^4*zb^2*G[1, 0, zb])/51840 - 
   (2*CA*CF*nf*Pi^4*zb^2*G[1, 0, zb])/27 - (720043*CA^3*zb^3*G[1, 0, zb])/
    5184 + (7062509*CA^2*nf*zb^3*G[1, 0, zb])/108000 + 
   (17095571*CA*CF*nf*zb^3*G[1, 0, zb])/648000 + 
   (15439*CA^3*Pi^2*zb^3*G[1, 0, zb])/1728 - 
   (3149*CA^2*nf*Pi^2*zb^3*G[1, 0, zb])/720 - 
   (767*CA*CF*nf*Pi^2*zb^3*G[1, 0, zb])/540 + (12643*CA^3*zb^4*G[1, 0, zb])/
    1296 - (333989*CA^2*nf*zb^4*G[1, 0, zb])/27000 + 
   (200809*CA*CF*nf*zb^4*G[1, 0, zb])/162000 - 
   (67*CA^3*Pi^2*zb^4*G[1, 0, zb])/108 + (67*CA^2*nf*Pi^2*zb^4*G[1, 0, zb])/
    90 - (67*CA*CF*nf*Pi^2*zb^4*G[1, 0, zb])/540 + 
   (2051285*CA^3*G[1, 1, zb])/3888 + (179515847*CA^2*nf*G[1, 1, zb])/
    1296000 - (134645083*CA*CF*nf*G[1, 1, zb])/1944000 + 
   (41*CA*nf^2*G[1, 1, zb])/36 - (2619959*CA^3*Pi^2*G[1, 1, zb])/20736 - 
   (1785383*CA^2*nf*Pi^2*G[1, 1, zb])/51840 - 
   (1429*CA*CF*nf*Pi^2*G[1, 1, zb])/1080 - (CA*nf^2*Pi^2*G[1, 1, zb])/16 + 
   (348011*CA^3*Pi^4*G[1, 1, zb])/138240 + (17653*CA^2*nf*Pi^4*G[1, 1, zb])/
    17280 - (1553*CA*CF*nf*Pi^4*G[1, 1, zb])/2160 + 
   (12838507*CA^3*G[1, 1, zb])/(15552*(-1 + zb)) + 
   (1248427*CA^2*nf*G[1, 1, zb])/(31104*(-1 + zb)) - 
   (7273*CA*CF*nf*G[1, 1, zb])/(96*(-1 + zb)) - (14*CA*nf^2*G[1, 1, zb])/
    (9*(-1 + zb)) - (1240085*CA^3*Pi^2*G[1, 1, zb])/(6912*(-1 + zb)) - 
   (488893*CA^2*nf*Pi^2*G[1, 1, zb])/(17280*(-1 + zb)) + 
   (479*CA*CF*nf*Pi^2*G[1, 1, zb])/(240*(-1 + zb)) + 
   (429413*CA^3*Pi^4*G[1, 1, zb])/(138240*(-1 + zb)) + 
   (851*CA^2*nf*Pi^4*G[1, 1, zb])/(2304*(-1 + zb)) + 
   (7*CA*CF*nf*Pi^4*G[1, 1, zb])/(90*(-1 + zb)) + 
   (76453*CA^3*G[1, 1, zb])/(1944*zb) - (11317*CA^2*nf*G[1, 1, zb])/
    (1944*zb) + (1151*CA*CF*nf*G[1, 1, zb])/(108*zb) - 
   (45121*CA^3*Pi^2*G[1, 1, zb])/(1296*zb) + (17201*CA^2*nf*Pi^2*G[1, 1, zb])/
    (2592*zb) - (73*CA*CF*nf*Pi^2*G[1, 1, zb])/(72*zb) + 
   (13991*CA^3*Pi^4*G[1, 1, zb])/(23040*zb) - 
   (18101*CA^2*nf*Pi^4*G[1, 1, zb])/(34560*zb) + 
   (83*CA*CF*nf*Pi^4*G[1, 1, zb])/(540*zb) + (1271101*CA^3*zb*G[1, 1, zb])/
    864 - (162623401*CA^2*nf*zb*G[1, 1, zb])/972000 - 
   (95986573*CA*CF*nf*zb*G[1, 1, zb])/1944000 - (17*CA*nf^2*zb*G[1, 1, zb])/
    18 - (3733535*CA^3*Pi^2*zb*G[1, 1, zb])/20736 - 
   (199969*CA^2*nf*Pi^2*zb*G[1, 1, zb])/25920 + 
   (1199*CA*CF*nf*Pi^2*zb*G[1, 1, zb])/720 + (CA*nf^2*Pi^2*zb*G[1, 1, zb])/
    16 + (251371*CA^3*Pi^4*zb*G[1, 1, zb])/46080 - 
   (23729*CA^2*nf*Pi^4*zb*G[1, 1, zb])/34560 + 
   (1159*CA*CF*nf*Pi^4*zb*G[1, 1, zb])/2160 + (372725*CA^3*zb^2*G[1, 1, zb])/
    864 + (49451173*CA^2*nf*zb^2*G[1, 1, zb])/121500 - 
   (50265643*CA*CF*nf*zb^2*G[1, 1, zb])/1944000 - 
   (9*CA*nf^2*zb^2*G[1, 1, zb])/8 - (3341455*CA^3*Pi^2*zb^2*G[1, 1, zb])/
    20736 - (330913*CA^2*nf*Pi^2*zb^2*G[1, 1, zb])/8640 + 
   (2161*CA*CF*nf*Pi^2*zb^2*G[1, 1, zb])/1080 - 
   (110291*CA^3*Pi^4*zb^2*G[1, 1, zb])/138240 + 
   (3145*CA^2*nf*Pi^4*zb^2*G[1, 1, zb])/6912 - 
   (61*CA*CF*nf*Pi^4*zb^2*G[1, 1, zb])/540 + (726019*CA^3*zb^3*G[1, 1, zb])/
    5184 - (7217989*CA^2*nf*zb^3*G[1, 1, zb])/108000 - 
   (16981691*CA*CF*nf*zb^3*G[1, 1, zb])/648000 - 
   (11945*CA^3*Pi^2*zb^3*G[1, 1, zb])/1728 + 
   (2491*CA^2*nf*Pi^2*zb^3*G[1, 1, zb])/720 + 
   (523*CA*CF*nf*Pi^2*zb^3*G[1, 1, zb])/540 - (12643*CA^3*zb^4*G[1, 1, zb])/
    1296 + (333989*CA^2*nf*zb^4*G[1, 1, zb])/27000 - 
   (200809*CA*CF*nf*zb^4*G[1, 1, zb])/162000 + 
   (53*CA^3*Pi^2*zb^4*G[1, 1, zb])/108 - (53*CA^2*nf*Pi^2*zb^4*G[1, 1, zb])/
    90 + (53*CA*CF*nf*Pi^2*zb^4*G[1, 1, zb])/540 - 
   (820135*CA^3*G[0, 0, 0, zb])/1296 - (32291861*CA^2*nf*G[0, 0, 0, zb])/
    64800 + (588103*CA*CF*nf*G[0, 0, 0, zb])/5400 - 
   (319*CA*nf^2*G[0, 0, 0, zb])/81 + (25163*CA^3*Pi^2*G[0, 0, 0, zb])/324 + 
   (123643*CA^2*nf*Pi^2*G[0, 0, 0, zb])/1296 - 
   (11*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/12 - (173*CA^3*Pi^4*G[0, 0, 0, zb])/16 - 
   (998747*CA^3*G[0, 0, 0, zb])/(1296*(-1 + zb)) - 
   (30529061*CA^2*nf*G[0, 0, 0, zb])/(64800*(-1 + zb)) + 
   (555703*CA*CF*nf*G[0, 0, 0, zb])/(5400*(-1 + zb)) + 
   (11*CA*nf^2*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
   (154303*CA^3*Pi^2*G[0, 0, 0, zb])/(648*(-1 + zb)) + 
   (75529*CA^2*nf*Pi^2*G[0, 0, 0, zb])/(1296*(-1 + zb)) - 
   (11*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/(12*(-1 + zb)) - 
   (173*CA^3*Pi^4*G[0, 0, 0, zb])/(32*(-1 + zb)) - 
   (1750225*CA^3*zb*G[0, 0, 0, zb])/1296 - 
   (5298377*CA^2*nf*zb*G[0, 0, 0, zb])/21600 - 
   (118037*CA*CF*nf*zb*G[0, 0, 0, zb])/5400 + (271*CA*nf^2*zb*G[0, 0, 0, zb])/
    81 + (522995*CA^3*Pi^2*zb*G[0, 0, 0, zb])/1296 - 
   (14903*CA^2*nf*Pi^2*zb*G[0, 0, 0, zb])/1296 + 
   (13*CA*CF*nf*Pi^2*zb*G[0, 0, 0, zb])/12 + 
   (173*CA^3*Pi^4*zb*G[0, 0, 0, zb])/32 - (784883*CA^3*zb^2*G[0, 0, 0, zb])/
    1296 - (35142191*CA^2*nf*zb^2*G[0, 0, 0, zb])/64800 + 
   (759397*CA*CF*nf*zb^2*G[0, 0, 0, zb])/21600 + 
   (CA*nf^2*zb^2*G[0, 0, 0, zb])/9 + (148073*CA^3*Pi^2*zb^2*G[0, 0, 0, zb])/
    648 + (76745*CA^2*nf*Pi^2*zb^2*G[0, 0, 0, zb])/1296 - 
   (13*CA*CF*nf*Pi^2*zb^2*G[0, 0, 0, zb])/24 - 
   (173*CA^3*Pi^4*zb^2*G[0, 0, 0, zb])/32 - (15247*CA^3*zb^3*G[0, 0, 0, zb])/
    72 + (22463*CA^2*nf*zb^3*G[0, 0, 0, zb])/225 + 
   (7719*CA*CF*nf*zb^3*G[0, 0, 0, zb])/200 + (91*CA^3*zb^4*G[0, 0, 0, zb])/
    6 - (4247*CA^2*nf*zb^4*G[0, 0, 0, zb])/225 + 
   (1069*CA*CF*nf*zb^4*G[0, 0, 0, zb])/450 + (6014347*CA^3*G[0, 0, 1, zb])/
    7776 + (20520131*CA^2*nf*G[0, 0, 1, zb])/48600 - 
   (5033533*CA*CF*nf*G[0, 0, 1, zb])/64800 + (155*CA*nf^2*G[0, 0, 1, zb])/
    54 - (787981*CA^3*Pi^2*G[0, 0, 1, zb])/5184 - 
   (161593*CA^2*nf*Pi^2*G[0, 0, 1, zb])/2592 - 
   (473*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/216 + (2663*CA^3*Pi^4*G[0, 0, 1, zb])/
    864 + (7231211*CA^3*G[0, 0, 1, zb])/(7776*(-1 + zb)) + 
   (18953581*CA^2*nf*G[0, 0, 1, zb])/(48600*(-1 + zb)) - 
   (5249533*CA*CF*nf*G[0, 0, 1, zb])/(64800*(-1 + zb)) - 
   (7*CA*nf^2*G[0, 0, 1, zb])/(18*(-1 + zb)) - 
   (1232813*CA^3*Pi^2*G[0, 0, 1, zb])/(5184*(-1 + zb)) - 
   (104135*CA^2*nf*Pi^2*G[0, 0, 1, zb])/(2592*(-1 + zb)) - 
   (437*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/(216*(-1 + zb)) + 
   (2663*CA^3*Pi^4*G[0, 0, 1, zb])/(1728*(-1 + zb)) + 
   (27917*CA^3*G[0, 0, 1, zb])/(243*zb) - (2972*CA^2*nf*G[0, 0, 1, zb])/
    (243*zb) + (32*CA*CF*nf*G[0, 0, 1, zb])/(3*zb) - 
   (48293*CA^3*Pi^2*G[0, 0, 1, zb])/(648*zb) + 
   (1447*CA^2*nf*Pi^2*G[0, 0, 1, zb])/(81*zb) - 
   (2663*CA^3*Pi^4*G[0, 0, 1, zb])/(1728*zb) + 
   (11410297*CA^3*zb*G[0, 0, 1, zb])/7776 + 
   (16729507*CA^2*nf*zb*G[0, 0, 1, zb])/97200 - 
   (1080613*CA*CF*nf*zb*G[0, 0, 1, zb])/64800 - 
   (131*CA*nf^2*zb*G[0, 0, 1, zb])/54 - (1547761*CA^3*Pi^2*zb*G[0, 0, 1, zb])/
    5184 + (11153*CA^2*nf*Pi^2*zb*G[0, 0, 1, zb])/2592 + 
   (55*CA*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/216 - 
   (2663*CA^3*Pi^4*zb*G[0, 0, 1, zb])/1728 + 
   (5684543*CA^3*zb^2*G[0, 0, 1, zb])/7776 + 
   (196693943*CA^2*nf*zb^2*G[0, 0, 1, zb])/388800 - 
   (614107*CA*CF*nf*zb^2*G[0, 0, 1, zb])/16200 - 
   (CA*nf^2*zb^2*G[0, 0, 1, zb])/6 - (1270445*CA^3*Pi^2*zb^2*G[0, 0, 1, zb])/
    5184 - (87323*CA^2*nf*Pi^2*zb^2*G[0, 0, 1, zb])/2592 - 
   (41*CA*CF*nf*Pi^2*zb^2*G[0, 0, 1, zb])/24 + 
   (2663*CA^3*Pi^4*zb^2*G[0, 0, 1, zb])/1728 + 
   (18673*CA^3*zb^3*G[0, 0, 1, zb])/96 - (248413*CA^2*nf*zb^3*G[0, 0, 1, zb])/
    2700 - (762421*CA*CF*nf*zb^3*G[0, 0, 1, zb])/21600 - 
   (1001*CA^3*zb^4*G[0, 0, 1, zb])/72 + (46717*CA^2*nf*zb^4*G[0, 0, 1, zb])/
    2700 - (11759*CA*CF*nf*zb^4*G[0, 0, 1, zb])/5400 + 
   (14848031*CA^3*G[0, 1, 0, zb])/15552 + (106093069*CA^2*nf*G[0, 1, 0, zb])/
    388800 - (5035049*CA*CF*nf*G[0, 1, 0, zb])/64800 + 
   (155*CA*nf^2*G[0, 1, 0, zb])/54 - (38647*CA^3*Pi^2*G[0, 1, 0, zb])/288 - 
   (4129*CA^2*nf*Pi^2*G[0, 1, 0, zb])/72 - (271*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/
    216 + (2747*CA^3*Pi^4*G[0, 1, 0, zb])/864 + 
   (16989551*CA^3*G[0, 1, 0, zb])/(15552*(-1 + zb)) + 
   (98041069*CA^2*nf*G[0, 1, 0, zb])/(388800*(-1 + zb)) - 
   (6154949*CA*CF*nf*G[0, 1, 0, zb])/(64800*(-1 + zb)) - 
   (7*CA*nf^2*G[0, 1, 0, zb])/(18*(-1 + zb)) - 
   (29897*CA^3*Pi^2*G[0, 1, 0, zb])/(144*(-1 + zb)) - 
   (4955*CA^2*nf*Pi^2*G[0, 1, 0, zb])/(144*(-1 + zb)) - 
   (509*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/(108*(-1 + zb)) + 
   (2747*CA^3*Pi^4*G[0, 1, 0, zb])/(1728*(-1 + zb)) + 
   (5995*CA^3*G[0, 1, 0, zb])/(81*zb) - (635*CA^2*nf*G[0, 1, 0, zb])/
    (162*zb) + (139*CA*CF*nf*G[0, 1, 0, zb])/(9*zb) - 
   (15961*CA^3*Pi^2*G[0, 1, 0, zb])/(216*zb) + 
   (476*CA^2*nf*Pi^2*G[0, 1, 0, zb])/(27*zb) - 
   (2747*CA^3*Pi^4*G[0, 1, 0, zb])/(1728*zb) + 
   (21121019*CA^3*zb*G[0, 1, 0, zb])/15552 + 
   (66826999*CA^2*nf*zb*G[0, 1, 0, zb])/388800 - 
   (514679*CA*CF*nf*zb*G[0, 1, 0, zb])/64800 - 
   (131*CA*nf^2*zb*G[0, 1, 0, zb])/54 - (118081*CA^3*Pi^2*zb*G[0, 1, 0, zb])/
    432 + (2815*CA^2*nf*Pi^2*zb*G[0, 1, 0, zb])/432 - 
   (719*CA*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/108 - 
   (2747*CA^3*Pi^4*zb*G[0, 1, 0, zb])/1728 + 
   (13599625*CA^3*zb^2*G[0, 1, 0, zb])/15552 + 
   (71550607*CA^2*nf*zb^2*G[0, 1, 0, zb])/194400 - 
   (642097*CA*CF*nf*zb^2*G[0, 1, 0, zb])/32400 - 
   (CA*nf^2*zb^2*G[0, 1, 0, zb])/6 - (185149*CA^3*Pi^2*zb^2*G[0, 1, 0, zb])/
    864 - (13837*CA^2*nf*Pi^2*zb^2*G[0, 1, 0, zb])/432 - 
   (541*CA*CF*nf*Pi^2*zb^2*G[0, 1, 0, zb])/216 + 
   (2747*CA^3*Pi^4*zb^2*G[0, 1, 0, zb])/1728 + 
   (5069*CA^3*zb^3*G[0, 1, 0, zb])/36 - (44626*CA^2*nf*zb^3*G[0, 1, 0, zb])/
    675 - (69671*CA*CF*nf*zb^3*G[0, 1, 0, zb])/2700 - 
   (91*CA^3*zb^4*G[0, 1, 0, zb])/9 + (8494*CA^2*nf*zb^4*G[0, 1, 0, zb])/675 - 
   (1069*CA*CF*nf*zb^4*G[0, 1, 0, zb])/675 - (17511853*CA^3*G[0, 1, 1, zb])/
    15552 - (39093163*CA^2*nf*G[0, 1, 1, zb])/194400 + 
   (422269*CA*CF*nf*G[0, 1, 1, zb])/7200 - (73*CA*nf^2*G[0, 1, 1, zb])/36 + 
   (1449607*CA^3*Pi^2*G[0, 1, 1, zb])/10368 + 
   (261829*CA^2*nf*Pi^2*G[0, 1, 1, zb])/5184 - 
   (451*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/72 - (23717*CA^3*Pi^4*G[0, 1, 1, zb])/
    2880 - (2194381*CA^3*G[0, 1, 1, zb])/(1728*(-1 + zb)) - 
   (11603321*CA^2*nf*G[0, 1, 1, zb])/(64800*(-1 + zb)) + 
   (1730107*CA*CF*nf*G[0, 1, 1, zb])/(21600*(-1 + zb)) + 
   (5*CA*nf^2*G[0, 1, 1, zb])/(12*(-1 + zb)) + 
   (698957*CA^3*Pi^2*G[0, 1, 1, zb])/(3456*(-1 + zb)) + 
   (47977*CA^2*nf*Pi^2*G[0, 1, 1, zb])/(1728*(-1 + zb)) + 
   (2*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/(9*(-1 + zb)) - 
   (23717*CA^3*Pi^4*G[0, 1, 1, zb])/(5760*(-1 + zb)) - 
   (90239*CA^3*G[0, 1, 1, zb])/(972*zb) + (2495*CA^2*nf*G[0, 1, 1, zb])/
    (243*zb) - (271*CA*CF*nf*G[0, 1, 1, zb])/(36*zb) + 
   (79501*CA^3*Pi^2*G[0, 1, 1, zb])/(1296*zb) - 
   (2723*CA^2*nf*Pi^2*G[0, 1, 1, zb])/(162*zb) + 
   (58*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/(27*zb) + 
   (23717*CA^3*Pi^4*G[0, 1, 1, zb])/(5760*zb) - 
   (22950613*CA^3*zb*G[0, 1, 1, zb])/15552 - 
   (5540257*CA^2*nf*zb*G[0, 1, 1, zb])/48600 + 
   (292139*CA*CF*nf*zb*G[0, 1, 1, zb])/7200 + (61*CA*nf^2*zb*G[0, 1, 1, zb])/
    36 + (2603899*CA^3*Pi^2*zb*G[0, 1, 1, zb])/10368 - 
   (57467*CA^2*nf*Pi^2*zb*G[0, 1, 1, zb])/5184 + 
   (79*CA*CF*nf*Pi^2*zb*G[0, 1, 1, zb])/36 + 
   (23717*CA^3*Pi^4*zb*G[0, 1, 1, zb])/5760 - 
   (16003103*CA^3*zb^2*G[0, 1, 1, zb])/15552 - 
   (32544349*CA^2*nf*zb^2*G[0, 1, 1, zb])/97200 + 
   (618097*CA*CF*nf*zb^2*G[0, 1, 1, zb])/21600 + 
   (CA*nf^2*zb^2*G[0, 1, 1, zb])/4 + (2154419*CA^3*Pi^2*zb^2*G[0, 1, 1, zb])/
    10368 + (154691*CA^2*nf*Pi^2*zb^2*G[0, 1, 1, zb])/5184 - 
   (289*CA*CF*nf*Pi^2*zb^2*G[0, 1, 1, zb])/108 - 
   (23717*CA^3*Pi^4*zb^2*G[0, 1, 1, zb])/5760 - 
   (35551*CA^3*zb^3*G[0, 1, 1, zb])/288 + 
   (157001*CA^2*nf*zb^3*G[0, 1, 1, zb])/2700 + 
   (486617*CA*CF*nf*zb^3*G[0, 1, 1, zb])/21600 + 
   (637*CA^3*zb^4*G[0, 1, 1, zb])/72 - (29729*CA^2*nf*zb^4*G[0, 1, 1, zb])/
    2700 + (7483*CA*CF*nf*zb^4*G[0, 1, 1, zb])/5400 + 
   (202033*CA^3*G[1, 0, 0, zb])/243 + (10253989*CA^2*nf*G[1, 0, 0, zb])/
    48600 - (6052277*CA*CF*nf*G[1, 0, 0, zb])/64800 + 
   (155*CA*nf^2*G[1, 0, 0, zb])/54 - (82313*CA^3*Pi^2*G[1, 0, 0, zb])/576 - 
   (21983*CA^2*nf*Pi^2*G[1, 0, 0, zb])/432 - 
   (166*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/27 + (3091*CA^3*Pi^4*G[1, 0, 0, zb])/
    864 + (3013091*CA^3*G[1, 0, 0, zb])/(3888*(-1 + zb)) + 
   (9376013*CA^2*nf*G[1, 0, 0, zb])/(48600*(-1 + zb)) - 
   (401707*CA*CF*nf*G[1, 0, 0, zb])/(5400*(-1 + zb)) - 
   (7*CA*nf^2*G[1, 0, 0, zb])/(18*(-1 + zb)) - 
   (96871*CA^3*Pi^2*G[1, 0, 0, zb])/(576*(-1 + zb)) - 
   (28615*CA^2*nf*Pi^2*G[1, 0, 0, zb])/(864*(-1 + zb)) + 
   (91*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/(108*(-1 + zb)) + 
   (3091*CA^3*Pi^4*G[1, 0, 0, zb])/(1728*(-1 + zb)) + 
   (19853*CA^3*G[1, 0, 0, zb])/(486*zb) + (1277*CA^2*nf*G[1, 0, 0, zb])/
    (243*zb) + (244*CA*CF*nf*G[1, 0, 0, zb])/(9*zb) - 
   (17705*CA^3*Pi^2*G[1, 0, 0, zb])/(216*zb) + 
   (511*CA^2*nf*Pi^2*G[1, 0, 0, zb])/(27*zb) - 
   (3091*CA^3*Pi^4*G[1, 0, 0, zb])/(1728*zb) + 
   (9447869*CA^3*zb*G[1, 0, 0, zb])/7776 - 
   (15551039*CA^2*nf*zb*G[1, 0, 0, zb])/194400 + 
   (74497*CA*CF*nf*zb*G[1, 0, 0, zb])/16200 - (131*CA*nf^2*zb*G[1, 0, 0, zb])/
    54 - (297431*CA^3*Pi^2*zb*G[1, 0, 0, zb])/1728 + 
   (85*CA^2*nf*Pi^2*zb*G[1, 0, 0, zb])/16 - 
   (2047*CA*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/432 - 
   (3091*CA^3*Pi^4*zb*G[1, 0, 0, zb])/1728 + 
   (6241051*CA^3*zb^2*G[1, 0, 0, zb])/7776 + 
   (42893713*CA^2*nf*zb^2*G[1, 0, 0, zb])/97200 + 
   (105851*CA*CF*nf*zb^2*G[1, 0, 0, zb])/8100 - (CA*nf^2*zb^2*G[1, 0, 0, zb])/
    6 - (58277*CA^3*Pi^2*zb^2*G[1, 0, 0, zb])/192 - 
   (9527*CA^2*nf*Pi^2*zb^2*G[1, 0, 0, zb])/288 + 
   (133*CA*CF*nf*Pi^2*zb^2*G[1, 0, 0, zb])/72 + 
   (3091*CA^3*Pi^4*zb^2*G[1, 0, 0, zb])/1728 + 
   (15431*CA^3*zb^3*G[1, 0, 0, zb])/96 - (23143*CA^2*nf*zb^3*G[1, 0, 0, zb])/
    300 - (205693*CA*CF*nf*zb^3*G[1, 0, 0, zb])/7200 - 
   (91*CA^3*zb^4*G[1, 0, 0, zb])/8 + (4247*CA^2*nf*zb^4*G[1, 0, 0, zb])/300 - 
   (1069*CA*CF*nf*zb^4*G[1, 0, 0, zb])/600 - (7722985*CA^3*G[1, 0, 1, zb])/
    7776 - (29271497*CA^2*nf*G[1, 0, 1, zb])/194400 + 
   (18298*CA*CF*nf*G[1, 0, 1, zb])/225 - (73*CA*nf^2*G[1, 0, 1, zb])/36 + 
   (1654013*CA^3*Pi^2*G[1, 0, 1, zb])/10368 + 
   (112423*CA^2*nf*Pi^2*G[1, 0, 1, zb])/2592 - 
   (43*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/144 + (13313*CA^3*Pi^4*G[1, 0, 1, zb])/
    8640 - (188243*CA^3*G[1, 0, 1, zb])/(216*(-1 + zb)) - 
   (6062681*CA^2*nf*G[1, 0, 1, zb])/(43200*(-1 + zb)) + 
   (1266403*CA*CF*nf*G[1, 0, 1, zb])/(21600*(-1 + zb)) + 
   (5*CA*nf^2*G[1, 0, 1, zb])/(12*(-1 + zb)) + 
   (499603*CA^3*Pi^2*G[1, 0, 1, zb])/(3456*(-1 + zb)) + 
   (55231*CA^2*nf*Pi^2*G[1, 0, 1, zb])/(1728*(-1 + zb)) + 
   (281*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/(108*(-1 + zb)) + 
   (13313*CA^3*Pi^4*G[1, 0, 1, zb])/(17280*(-1 + zb)) - 
   (64339*CA^3*G[1, 0, 1, zb])/(972*zb) + (1703*CA^2*nf*G[1, 0, 1, zb])/
    (486*zb) - (629*CA*CF*nf*G[1, 0, 1, zb])/(36*zb) + 
   (55997*CA^3*Pi^2*G[1, 0, 1, zb])/(1296*zb) - 
   (7081*CA^2*nf*Pi^2*G[1, 0, 1, zb])/(648*zb) - 
   (29*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/(108*zb) - 
   (13313*CA^3*Pi^4*G[1, 0, 1, zb])/(17280*zb) - 
   (8686627*CA^3*zb*G[1, 0, 1, zb])/7776 + 
   (16747513*CA^2*nf*zb*G[1, 0, 1, zb])/194400 + 
   (110593*CA*CF*nf*zb*G[1, 0, 1, zb])/21600 + (61*CA*nf^2*zb*G[1, 0, 1, zb])/
    36 + (1269773*CA^3*Pi^2*zb*G[1, 0, 1, zb])/10368 + 
   (1417*CA^2*nf*Pi^2*zb*G[1, 0, 1, zb])/648 + 
   (155*CA*CF*nf*Pi^2*zb*G[1, 0, 1, zb])/24 - 
   (13313*CA^3*Pi^4*zb*G[1, 0, 1, zb])/17280 - 
   (3936337*CA^3*zb^2*G[1, 0, 1, zb])/3888 - 
   (153354989*CA^2*nf*zb^2*G[1, 0, 1, zb])/388800 - 
   (75677*CA*CF*nf*zb^2*G[1, 0, 1, zb])/21600 + (CA*nf^2*zb^2*G[1, 0, 1, zb])/
    4 + (2782213*CA^3*Pi^2*zb^2*G[1, 0, 1, zb])/10368 + 
   (113149*CA^2*nf*Pi^2*zb^2*G[1, 0, 1, zb])/5184 - 
   (253*CA*CF*nf*Pi^2*zb^2*G[1, 0, 1, zb])/216 + 
   (13313*CA^3*Pi^4*zb^2*G[1, 0, 1, zb])/17280 - 
   (3433*CA^3*zb^3*G[1, 0, 1, zb])/24 + (46426*CA^2*nf*zb^3*G[1, 0, 1, zb])/
    675 + (68471*CA*CF*nf*zb^3*G[1, 0, 1, zb])/2700 + 
   (91*CA^3*zb^4*G[1, 0, 1, zb])/9 - (8494*CA^2*nf*zb^4*G[1, 0, 1, zb])/675 + 
   (1069*CA*CF*nf*zb^4*G[1, 0, 1, zb])/675 - (1853591*CA^3*G[1, 1, 0, zb])/
    1944 - (1876957*CA^2*nf*G[1, 1, 0, zb])/19440 + 
   (450799*CA*CF*nf*G[1, 1, 0, zb])/6480 - (73*CA*nf^2*G[1, 1, 0, zb])/36 + 
   (1066081*CA^3*Pi^2*G[1, 1, 0, zb])/10368 + 
   (192697*CA^2*nf*Pi^2*G[1, 1, 0, zb])/5184 + 
   (517*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/72 - (2701*CA^3*Pi^4*G[1, 1, 0, zb])/
    960 - (1804303*CA^3*G[1, 1, 0, zb])/(2592*(-1 + zb)) - 
   (425281*CA^2*nf*G[1, 1, 0, zb])/(5184*(-1 + zb)) + 
   (331*CA*CF*nf*G[1, 1, 0, zb])/(8*(-1 + zb)) + (5*CA*nf^2*G[1, 1, 0, zb])/
    (12*(-1 + zb)) + (169933*CA^3*Pi^2*G[1, 1, 0, zb])/(1152*(-1 + zb)) + 
   (12793*CA^2*nf*Pi^2*G[1, 1, 0, zb])/(576*(-1 + zb)) - 
   (2701*CA^3*Pi^4*G[1, 1, 0, zb])/(1920*(-1 + zb)) - 
   (43559*CA^3*G[1, 1, 0, zb])/(972*zb) - (58*CA^2*nf*G[1, 1, 0, zb])/
    (243*zb) - (545*CA*CF*nf*G[1, 1, 0, zb])/(36*zb) + 
   (64051*CA^3*Pi^2*G[1, 1, 0, zb])/(1296*zb) - 
   (4447*CA^2*nf*Pi^2*G[1, 1, 0, zb])/(324*zb) + 
   (29*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/(18*zb) + 
   (2701*CA^3*Pi^4*G[1, 1, 0, zb])/(1920*zb) - 
   (13087459*CA^3*zb*G[1, 1, 0, zb])/15552 + 
   (2843893*CA^2*nf*zb*G[1, 1, 0, zb])/38880 - 
   (3368*CA*CF*nf*zb*G[1, 1, 0, zb])/405 + (61*CA*nf^2*zb*G[1, 1, 0, zb])/
    36 + (1722763*CA^3*Pi^2*zb*G[1, 1, 0, zb])/10368 - 
   (33953*CA^2*nf*Pi^2*zb*G[1, 1, 0, zb])/5184 + 
   (535*CA*CF*nf*Pi^2*zb*G[1, 1, 0, zb])/144 + 
   (2701*CA^3*Pi^4*zb*G[1, 1, 0, zb])/1920 - 
   (17463731*CA^3*zb^2*G[1, 1, 0, zb])/15552 - 
   (20596817*CA^2*nf*zb^2*G[1, 1, 0, zb])/77760 - 
   (270133*CA*CF*nf*zb^2*G[1, 1, 0, zb])/12960 + 
   (CA*nf^2*zb^2*G[1, 1, 0, zb])/4 + (2161763*CA^3*Pi^2*zb^2*G[1, 1, 0, zb])/
    10368 + (129611*CA^2*nf*Pi^2*zb^2*G[1, 1, 0, zb])/5184 + 
   (17*CA*CF*nf*Pi^2*zb^2*G[1, 1, 0, zb])/72 - 
   (2701*CA^3*Pi^4*zb^2*G[1, 1, 0, zb])/1920 - 
   (25729*CA^3*zb^3*G[1, 1, 0, zb])/288 + (23159*CA^2*nf*zb^3*G[1, 1, 0, zb])/
    540 + (68543*CA*CF*nf*zb^3*G[1, 1, 0, zb])/4320 + 
   (455*CA^3*zb^4*G[1, 1, 0, zb])/72 - (4247*CA^2*nf*zb^4*G[1, 1, 0, zb])/
    540 + (1069*CA*CF*nf*zb^4*G[1, 1, 0, zb])/1080 + 
   (1476233*CA^3*G[1, 1, 1, zb])/1296 + (870829*CA^2*nf*G[1, 1, 1, zb])/
    21600 - (2039281*CA*CF*nf*G[1, 1, 1, zb])/32400 + 
   (4*CA*nf^2*G[1, 1, 1, zb])/3 - (957011*CA^3*Pi^2*G[1, 1, 1, zb])/6912 - 
   (35731*CA^2*nf*Pi^2*G[1, 1, 1, zb])/1152 + 
   (46*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/27 + (48073*CA^3*Pi^4*G[1, 1, 1, zb])/
    5760 + (176167*CA^3*G[1, 1, 1, zb])/(216*(-1 + zb)) + 
   (7409*CA^2*nf*G[1, 1, 1, zb])/(216*(-1 + zb)) - 
   (465*CA*CF*nf*G[1, 1, 1, zb])/(16*(-1 + zb)) - 
   (CA*nf^2*G[1, 1, 1, zb])/(2*(-1 + zb)) - (125131*CA^3*Pi^2*G[1, 1, 1, zb])/
    (768*(-1 + zb)) - (7339*CA^2*nf*Pi^2*G[1, 1, 1, zb])/(384*(-1 + zb)) + 
   (48073*CA^3*Pi^4*G[1, 1, 1, zb])/(11520*(-1 + zb)) + 
   (11117*CA^3*G[1, 1, 1, zb])/(162*zb) - (1229*CA^2*nf*G[1, 1, 1, zb])/
    (162*zb) + (47*CA*CF*nf*G[1, 1, 1, zb])/(6*zb) - 
   (38875*CA^3*Pi^2*G[1, 1, 1, zb])/(864*zb) + 
   (23*CA^2*nf*Pi^2*G[1, 1, 1, zb])/(2*zb) - 
   (29*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/(54*zb) - 
   (48073*CA^3*Pi^4*G[1, 1, 1, zb])/(11520*zb) + 
   (3945743*CA^3*zb*G[1, 1, 1, zb])/5184 - 
   (1482391*CA^2*nf*zb*G[1, 1, 1, zb])/21600 + 
   (1814*CA*CF*nf*zb*G[1, 1, 1, zb])/2025 - (13*CA*nf^2*zb*G[1, 1, 1, zb])/
    12 - (1245439*CA^3*Pi^2*zb*G[1, 1, 1, zb])/6912 + 
   (15823*CA^2*nf*Pi^2*zb*G[1, 1, 1, zb])/3456 + 
   (29*CA*CF*nf*Pi^2*zb*G[1, 1, 1, zb])/54 - 
   (48073*CA^3*Pi^4*zb*G[1, 1, 1, zb])/11520 + 
   (7034113*CA^3*zb^2*G[1, 1, 1, zb])/5184 + 
   (29106619*CA^2*nf*zb^2*G[1, 1, 1, zb])/129600 + 
   (275489*CA*CF*nf*zb^2*G[1, 1, 1, zb])/32400 - 
   (3*CA*nf^2*zb^2*G[1, 1, 1, zb])/8 - 
   (1335007*CA^3*Pi^2*zb^2*G[1, 1, 1, zb])/6912 - 
   (68599*CA^2*nf*Pi^2*zb^2*G[1, 1, 1, zb])/3456 - 
   (10*CA*CF*nf*Pi^2*zb^2*G[1, 1, 1, zb])/27 + 
   (48073*CA^3*Pi^4*zb^2*G[1, 1, 1, zb])/11520 + 
   (2575*CA^3*zb^3*G[1, 1, 1, zb])/36 - (23213*CA^2*nf*zb^3*G[1, 1, 1, zb])/
    675 - (68471*CA*CF*nf*zb^3*G[1, 1, 1, zb])/5400 - 
   (91*CA^3*zb^4*G[1, 1, 1, zb])/18 + (4247*CA^2*nf*zb^4*G[1, 1, 1, zb])/
    675 - (1069*CA*CF*nf*zb^4*G[1, 1, 1, zb])/1350 + 
   (51953*CA^3*G[0, 0, 0, 0, zb])/48 + (248753*CA^2*nf*G[0, 0, 0, 0, zb])/
    432 - 44*CA*CF*nf*G[0, 0, 0, 0, zb] + (64*CA*nf^2*G[0, 0, 0, 0, zb])/27 - 
   (79331*CA^3*Pi^2*G[0, 0, 0, 0, zb])/216 - 
   (6973*CA^2*nf*Pi^2*G[0, 0, 0, 0, zb])/54 + (705769*CA^3*G[0, 0, 0, 0, zb])/
    (432*(-1 + zb)) + (188873*CA^2*nf*G[0, 0, 0, 0, zb])/(432*(-1 + zb)) - 
   (40*CA*CF*nf*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (107561*CA^3*Pi^2*G[0, 0, 0, 0, zb])/(216*(-1 + zb)) - 
   (3259*CA^2*nf*Pi^2*G[0, 0, 0, 0, zb])/(54*(-1 + zb)) + 
   (311507*CA^3*zb*G[0, 0, 0, 0, zb])/144 + 
   (49045*CA^2*nf*zb*G[0, 0, 0, 0, zb])/432 + 
   38*CA*CF*nf*zb*G[0, 0, 0, 0, zb] - (64*CA*nf^2*zb*G[0, 0, 0, 0, zb])/27 - 
   (155441*CA^3*Pi^2*zb*G[0, 0, 0, 0, zb])/216 + 
   (3779*CA^2*nf*Pi^2*zb*G[0, 0, 0, 0, zb])/54 + 
   (160525*CA^3*zb^2*G[0, 0, 0, 0, zb])/108 + 
   (132787*CA^2*nf*zb^2*G[0, 0, 0, 0, zb])/216 + 
   (13*CA*CF*nf*zb^2*G[0, 0, 0, 0, zb])/3 - 
   (104701*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, zb])/216 - 
   (3389*CA^2*nf*Pi^2*zb^2*G[0, 0, 0, 0, zb])/54 + 
   (5725*CA^3*zb^3*G[0, 0, 0, 0, zb])/36 - 
   (235*CA^2*nf*zb^3*G[0, 0, 0, 0, zb])/3 - 
   (220*CA*CF*nf*zb^3*G[0, 0, 0, 0, zb])/9 - 
   (100*CA^3*zb^4*G[0, 0, 0, 0, zb])/9 + (40*CA^2*nf*zb^4*G[0, 0, 0, 0, zb])/
    3 - (20*CA*CF*nf*zb^4*G[0, 0, 0, 0, zb])/9 - 
   (1019807*CA^3*G[0, 0, 0, 1, zb])/864 - (535637*CA^2*nf*G[0, 0, 0, 1, zb])/
    1080 + (3643*CA*CF*nf*G[0, 0, 0, 1, zb])/120 - 
   (16*CA*nf^2*G[0, 0, 0, 1, zb])/9 + (769*CA^3*Pi^2*G[0, 0, 0, 1, zb])/2 + 
   (6857*CA^2*nf*Pi^2*G[0, 0, 0, 1, zb])/96 + 
   (7*CA*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/36 - (4265497*CA^3*G[0, 0, 0, 1, zb])/
    (2592*(-1 + zb)) - (617453*CA^2*nf*G[0, 0, 0, 1, zb])/(1620*(-1 + zb)) + 
   (3403*CA*CF*nf*G[0, 0, 0, 1, zb])/(120*(-1 + zb)) + 
   (90395*CA^3*Pi^2*G[0, 0, 0, 1, zb])/(216*(-1 + zb)) + 
   (7111*CA^2*nf*Pi^2*G[0, 0, 0, 1, zb])/(216*(-1 + zb)) + 
   (CA*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (35000*CA^3*G[0, 0, 0, 1, zb])/(81*zb) + (5897*CA^2*nf*G[0, 0, 0, 1, zb])/
    (81*zb) - (2*CA*CF*nf*G[0, 0, 0, 1, zb])/zb + 
   (571*CA^3*Pi^2*G[0, 0, 0, 1, zb])/(27*zb) - 
   (1925*CA^2*nf*Pi^2*G[0, 0, 0, 1, zb])/(54*zb) - 
   (600761*CA^3*zb*G[0, 0, 0, 1, zb])/288 - 
   (22001*CA^2*nf*zb*G[0, 0, 0, 1, zb])/240 - 
   (1667*CA*CF*nf*zb*G[0, 0, 0, 1, zb])/120 + 
   (16*CA*nf^2*zb*G[0, 0, 0, 1, zb])/9 + 
   (14547*CA^3*Pi^2*zb*G[0, 0, 0, 1, zb])/32 - 
   (309*CA^2*nf*Pi^2*zb*G[0, 0, 0, 1, zb])/8 + 
   (CA*CF*nf*Pi^2*zb*G[0, 0, 0, 1, zb])/36 - 
   (148613*CA^3*zb^2*G[0, 0, 0, 1, zb])/96 - 
   (770581*CA^2*nf*zb^2*G[0, 0, 0, 1, zb])/1440 + 
   (507*CA*CF*nf*zb^2*G[0, 0, 0, 1, zb])/80 + 
   (39155*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, zb])/96 + 
   (5003*CA^2*nf*Pi^2*zb^2*G[0, 0, 0, 1, zb])/144 + 
   (5*CA*CF*nf*Pi^2*zb^2*G[0, 0, 0, 1, zb])/36 - 
   (2519*CA^3*zb^3*G[0, 0, 0, 1, zb])/18 + 
   (1034*CA^2*nf*zb^3*G[0, 0, 0, 1, zb])/15 + 
   (968*CA*CF*nf*zb^3*G[0, 0, 0, 1, zb])/45 + 
   (88*CA^3*zb^4*G[0, 0, 0, 1, zb])/9 - (176*CA^2*nf*zb^4*G[0, 0, 0, 1, zb])/
    15 + (88*CA*CF*nf*zb^4*G[0, 0, 0, 1, zb])/45 - 
   (3588149*CA^3*G[0, 0, 1, 0, zb])/2592 - (473213*CA^2*nf*G[0, 0, 1, 0, zb])/
    1296 + (9737*CA*CF*nf*G[0, 0, 1, 0, zb])/216 - 
   (16*CA*nf^2*G[0, 0, 1, 0, zb])/9 + (318061*CA^3*Pi^2*G[0, 0, 1, 0, zb])/
    864 + (14723*CA^2*nf*Pi^2*G[0, 0, 1, 0, zb])/216 + 
   (13*CA*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/72 - (4582733*CA^3*G[0, 0, 1, 0, zb])/
    (2592*(-1 + zb)) - (345137*CA^2*nf*G[0, 0, 1, 0, zb])/(1296*(-1 + zb)) + 
   (5005*CA*CF*nf*G[0, 0, 1, 0, zb])/(108*(-1 + zb)) + 
   (336769*CA^3*Pi^2*G[0, 0, 1, 0, zb])/(864*(-1 + zb)) + 
   (13561*CA^2*nf*Pi^2*G[0, 0, 1, 0, zb])/(432*(-1 + zb)) + 
   (77*CA*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (9377*CA^3*G[0, 0, 1, 0, zb])/(27*zb) + (1595*CA^2*nf*G[0, 0, 1, 0, zb])/
    (27*zb) - (11*CA*CF*nf*G[0, 0, 1, 0, zb])/(3*zb) + 
   (1261*CA^3*Pi^2*G[0, 0, 1, 0, zb])/(72*zb) - 
   (1225*CA^2*nf*Pi^2*G[0, 0, 1, 0, zb])/(36*zb) - 
   (5038469*CA^3*zb*G[0, 0, 1, 0, zb])/2592 - 
   (100349*CA^2*nf*zb*G[0, 0, 1, 0, zb])/1296 - 
   (4831*CA*CF*nf*zb*G[0, 0, 1, 0, zb])/216 + 
   (16*CA*nf^2*zb*G[0, 0, 1, 0, zb])/9 + 
   (368311*CA^3*Pi^2*zb*G[0, 0, 1, 0, zb])/864 - 
   (15983*CA^2*nf*Pi^2*zb*G[0, 0, 1, 0, zb])/432 + 
   (77*CA*CF*nf*Pi^2*zb*G[0, 0, 1, 0, zb])/36 - 
   (4166785*CA^3*zb^2*G[0, 0, 1, 0, zb])/2592 - 
   (555373*CA^2*nf*zb^2*G[0, 0, 1, 0, zb])/1296 + 
   (289*CA*CF*nf*zb^2*G[0, 0, 1, 0, zb])/108 + 
   (334811*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, zb])/864 + 
   (14303*CA^2*nf*Pi^2*zb^2*G[0, 0, 1, 0, zb])/432 + 
   (5*CA*CF*nf*Pi^2*zb^2*G[0, 0, 1, 0, zb])/6 - 
   (8039*CA^3*zb^3*G[0, 0, 1, 0, zb])/72 + 
   (329*CA^2*nf*zb^3*G[0, 0, 1, 0, zb])/6 + 
   (157*CA*CF*nf*zb^3*G[0, 0, 1, 0, zb])/9 + (70*CA^3*zb^4*G[0, 0, 1, 0, zb])/
    9 - (28*CA^2*nf*zb^4*G[0, 0, 1, 0, zb])/3 + 
   (14*CA*CF*nf*zb^4*G[0, 0, 1, 0, zb])/9 + (1913155*CA^3*G[0, 0, 1, 1, zb])/
    1296 + (1951621*CA^2*nf*G[0, 0, 1, 1, zb])/6480 - 
   (35591*CA*CF*nf*G[0, 0, 1, 1, zb])/1080 + (4*CA*nf^2*G[0, 0, 1, 1, zb])/
    3 - (115213*CA^3*Pi^2*G[0, 0, 1, 1, zb])/432 - 
   (53335*CA^2*nf*Pi^2*G[0, 0, 1, 1, zb])/864 + 
   (107*CA*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/36 + (773027*CA^3*G[0, 0, 1, 1, zb])/
    (432*(-1 + zb)) + (478247*CA^2*nf*G[0, 0, 1, 1, zb])/(2160*(-1 + zb)) - 
   (9509*CA*CF*nf*G[0, 0, 1, 1, zb])/(270*(-1 + zb)) - 
   (135455*CA^3*Pi^2*G[0, 0, 1, 1, zb])/(432*(-1 + zb)) - 
   (11563*CA^2*nf*Pi^2*G[0, 0, 1, 1, zb])/(432*(-1 + zb)) + 
   (13*CA*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (23072*CA^3*G[0, 0, 1, 1, zb])/(81*zb) - (7855*CA^2*nf*G[0, 0, 1, 1, zb])/
    (162*zb) + (8*CA*CF*nf*G[0, 0, 1, 1, zb])/(3*zb) - 
   (6275*CA^3*Pi^2*G[0, 0, 1, 1, zb])/(216*zb) + 
   (1679*CA^2*nf*Pi^2*G[0, 0, 1, 1, zb])/(54*zb) - 
   (4*CA*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/(3*zb) + 
   (2462713*CA^3*zb*G[0, 0, 1, 1, zb])/1296 + 
   (191393*CA^2*nf*zb*G[0, 0, 1, 1, zb])/3240 + 
   (529*CA*CF*nf*zb*G[0, 0, 1, 1, zb])/1080 - 
   (4*CA*nf^2*zb*G[0, 0, 1, 1, zb])/3 - 
   (310397*CA^3*Pi^2*zb*G[0, 0, 1, 1, zb])/864 + 
   (15523*CA^2*nf*Pi^2*zb*G[0, 0, 1, 1, zb])/432 - 
   (17*CA*CF*nf*Pi^2*zb*G[0, 0, 1, 1, zb])/18 + 
   (2181815*CA^3*zb^2*G[0, 0, 1, 1, zb])/1296 + 
   (4694857*CA^2*nf*zb^2*G[0, 0, 1, 1, zb])/12960 - 
   (29227*CA*CF*nf*zb^2*G[0, 0, 1, 1, zb])/2160 - 
   (257083*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, zb])/864 - 
   (3151*CA^2*nf*Pi^2*zb^2*G[0, 0, 1, 1, zb])/108 + 
   (5*CA*CF*nf*Pi^2*zb^2*G[0, 0, 1, 1, zb])/3 + 
   (13559*CA^3*zb^3*G[0, 0, 1, 1, zb])/144 - 
   (2773*CA^2*nf*zb^3*G[0, 0, 1, 1, zb])/60 - 
   (664*CA*CF*nf*zb^3*G[0, 0, 1, 1, zb])/45 - 
   (59*CA^3*zb^4*G[0, 0, 1, 1, zb])/9 + (118*CA^2*nf*zb^4*G[0, 0, 1, 1, zb])/
    15 - (59*CA*CF*nf*zb^4*G[0, 0, 1, 1, zb])/45 - 
   (984695*CA^3*G[0, 1, 0, 0, zb])/648 - (1404217*CA^2*nf*G[0, 1, 0, 0, zb])/
    6480 + (35527*CA*CF*nf*G[0, 1, 0, 0, zb])/1080 - 
   (16*CA*nf^2*G[0, 1, 0, 0, zb])/9 + (16277*CA^3*Pi^2*G[0, 1, 0, 0, zb])/
    48 + (4895*CA^2*nf*Pi^2*G[0, 1, 0, 0, zb])/72 - 
   (5*CA*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/18 - (2422345*CA^3*G[0, 1, 0, 0, zb])/
    (1296*(-1 + zb)) - (832747*CA^2*nf*G[0, 1, 0, 0, zb])/(6480*(-1 + zb)) + 
   (88709*CA*CF*nf*G[0, 1, 0, 0, zb])/(2160*(-1 + zb)) + 
   (50759*CA^3*Pi^2*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (30*CA^2*nf*Pi^2*G[0, 1, 0, 0, zb])/(-1 + zb) + 
   (209*CA*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (16153*CA^3*G[0, 1, 0, 0, zb])/(54*zb) + (1361*CA^2*nf*G[0, 1, 0, 0, zb])/
    (27*zb) - (23*CA*CF*nf*G[0, 1, 0, 0, zb])/(3*zb) + 
   (62*CA^3*Pi^2*G[0, 1, 0, 0, zb])/(3*zb) - 
   (613*CA^2*nf*Pi^2*G[0, 1, 0, 0, zb])/(18*zb) - 
   (639901*CA^3*zb*G[0, 1, 0, 0, zb])/324 - 
   (257557*CA^2*nf*zb*G[0, 1, 0, 0, zb])/6480 + 
   (431*CA*CF*nf*zb*G[0, 1, 0, 0, zb])/540 + 
   (16*CA*nf^2*zb*G[0, 1, 0, 0, zb])/9 + 
   (19459*CA^3*Pi^2*zb*G[0, 1, 0, 0, zb])/48 - 
   (347*CA^2*nf*Pi^2*zb*G[0, 1, 0, 0, zb])/9 + 
   (209*CA*CF*nf*Pi^2*zb*G[0, 1, 0, 0, zb])/36 - 
   (2162567*CA^3*zb^2*G[0, 1, 0, 0, zb])/1296 - 
   (1129321*CA^2*nf*zb^2*G[0, 1, 0, 0, zb])/3240 - 
   (25861*CA*CF*nf*zb^2*G[0, 1, 0, 0, zb])/2160 + 
   (52013*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, zb])/144 + 
   (1169*CA^2*nf*Pi^2*zb^2*G[0, 1, 0, 0, zb])/36 + 
   (7*CA*CF*nf*Pi^2*zb^2*G[0, 1, 0, 0, zb])/4 - 
   (6617*CA^3*zb^3*G[0, 1, 0, 0, zb])/72 + 
   (1363*CA^2*nf*zb^3*G[0, 1, 0, 0, zb])/30 + 
   (623*CA*CF*nf*zb^3*G[0, 1, 0, 0, zb])/45 + 
   (58*CA^3*zb^4*G[0, 1, 0, 0, zb])/9 - (116*CA^2*nf*zb^4*G[0, 1, 0, 0, zb])/
    15 + (58*CA*CF*nf*zb^4*G[0, 1, 0, 0, zb])/45 + 
   (3986821*CA^3*G[0, 1, 0, 1, zb])/2592 + (474101*CA^2*nf*G[0, 1, 0, 1, zb])/
    2592 - (5591*CA*CF*nf*G[0, 1, 0, 1, zb])/216 + 
   (4*CA*nf^2*G[0, 1, 0, 1, zb])/3 - (282581*CA^3*Pi^2*G[0, 1, 0, 1, zb])/
    864 - (2041*CA^2*nf*Pi^2*G[0, 1, 0, 1, zb])/54 + 
   (65*CA*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/36 + (4726483*CA^3*G[0, 1, 0, 1, zb])/
    (2592*(-1 + zb)) + (287885*CA^2*nf*G[0, 1, 0, 1, zb])/(2592*(-1 + zb)) - 
   (14257*CA*CF*nf*G[0, 1, 0, 1, zb])/(432*(-1 + zb)) - 
   (130177*CA^3*Pi^2*G[0, 1, 0, 1, zb])/(432*(-1 + zb)) - 
   (7457*CA^2*nf*Pi^2*G[0, 1, 0, 1, zb])/(432*(-1 + zb)) - 
   (3*CA*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (4435*CA^3*G[0, 1, 0, 1, zb])/(18*zb) - (751*CA^2*nf*G[0, 1, 0, 1, zb])/
    (18*zb) + (35*CA*CF*nf*G[0, 1, 0, 1, zb])/(6*zb) + 
   (1889*CA^3*Pi^2*G[0, 1, 0, 1, zb])/(96*zb) + 
   (2695*CA^2*nf*Pi^2*G[0, 1, 0, 1, zb])/(144*zb) - 
   (CA*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/(6*zb) + 
   (4835677*CA^3*zb*G[0, 1, 0, 1, zb])/2592 + 
   (72005*CA^2*nf*zb*G[0, 1, 0, 1, zb])/2592 - 
   (599*CA*CF*nf*zb*G[0, 1, 0, 1, zb])/54 - (4*CA*nf^2*zb*G[0, 1, 0, 1, zb])/
    3 - (227219*CA^3*Pi^2*zb*G[0, 1, 0, 1, zb])/864 + 
   (4361*CA^2*nf*Pi^2*zb*G[0, 1, 0, 1, zb])/216 - 
   (19*CA*CF*nf*Pi^2*zb*G[0, 1, 0, 1, zb])/9 + 
   (4328183*CA^3*zb^2*G[0, 1, 0, 1, zb])/2592 + 
   (770383*CA^2*nf*zb^2*G[0, 1, 0, 1, zb])/2592 + 
   (1547*CA*CF*nf*zb^2*G[0, 1, 0, 1, zb])/432 - 
   (264127*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, zb])/864 - 
   (3989*CA^2*nf*Pi^2*zb^2*G[0, 1, 0, 1, zb])/216 + 
   (CA*CF*nf*Pi^2*zb^2*G[0, 1, 0, 1, zb])/2 + 
   (5701*CA^3*zb^3*G[0, 1, 0, 1, zb])/72 - 
   (235*CA^2*nf*zb^3*G[0, 1, 0, 1, zb])/6 - 
   (107*CA*CF*nf*zb^3*G[0, 1, 0, 1, zb])/9 - (50*CA^3*zb^4*G[0, 1, 0, 1, zb])/
    9 + (20*CA^2*nf*zb^4*G[0, 1, 0, 1, zb])/3 - 
   (10*CA*CF*nf*zb^4*G[0, 1, 0, 1, zb])/9 + (2097163*CA^3*G[0, 1, 1, 0, zb])/
    1296 + (1333991*CA^2*nf*G[0, 1, 1, 0, zb])/12960 - 
   (61411*CA*CF*nf*G[0, 1, 1, 0, zb])/2160 + (4*CA*nf^2*G[0, 1, 1, 0, zb])/
    3 - (223687*CA^3*Pi^2*G[0, 1, 1, 0, zb])/864 - 
   (20761*CA^2*nf*Pi^2*G[0, 1, 1, 0, zb])/432 + 
   (43*CA*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/9 + (2353801*CA^3*G[0, 1, 1, 0, zb])/
    (1296*(-1 + zb)) + (634211*CA^2*nf*G[0, 1, 1, 0, zb])/(12960*(-1 + zb)) - 
   (84091*CA*CF*nf*G[0, 1, 1, 0, zb])/(2160*(-1 + zb)) - 
   (222931*CA^3*Pi^2*G[0, 1, 1, 0, zb])/(864*(-1 + zb)) - 
   (2047*CA^2*nf*Pi^2*G[0, 1, 1, 0, zb])/(108*(-1 + zb)) - 
   (143*CA*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (4429*CA^3*G[0, 1, 1, 0, zb])/(27*zb) - (772*CA^2*nf*G[0, 1, 1, 0, zb])/
    (27*zb) + (35*CA*CF*nf*G[0, 1, 1, 0, zb])/(6*zb) - 
   (25*CA^3*Pi^2*G[0, 1, 1, 0, zb])/(36*zb) + 
   (413*CA^2*nf*Pi^2*G[0, 1, 1, 0, zb])/(18*zb) - 
   (5*CA*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/(3*zb) + 
   (2163391*CA^3*zb*G[0, 1, 1, 0, zb])/1296 + 
   (446981*CA^2*nf*zb*G[0, 1, 1, 0, zb])/12960 + 
   (1439*CA*CF*nf*zb*G[0, 1, 1, 0, zb])/2160 - 
   (4*CA*nf^2*zb*G[0, 1, 1, 0, zb])/3 - 
   (233563*CA^3*Pi^2*zb*G[0, 1, 1, 0, zb])/864 + 
   (6187*CA^2*nf*Pi^2*zb*G[0, 1, 1, 0, zb])/216 - 
   (299*CA*CF*nf*Pi^2*zb*G[0, 1, 1, 0, zb])/36 + 
   (2201975*CA^3*zb^2*G[0, 1, 1, 0, zb])/1296 + 
   (652459*CA^2*nf*zb^2*G[0, 1, 1, 0, zb])/3240 + 
   (1537*CA*CF*nf*zb^2*G[0, 1, 1, 0, zb])/1080 - 
   (226979*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, zb])/864 - 
   (2429*CA^2*nf*Pi^2*zb^2*G[0, 1, 1, 0, zb])/108 + 
   (5*CA*CF*nf*Pi^2*zb^2*G[0, 1, 1, 0, zb])/12 + 
   (458*CA^3*zb^3*G[0, 1, 1, 0, zb])/9 - (376*CA^2*nf*zb^3*G[0, 1, 1, 0, zb])/
    15 - (352*CA*CF*nf*zb^3*G[0, 1, 1, 0, zb])/45 - 
   (32*CA^3*zb^4*G[0, 1, 1, 0, zb])/9 + (64*CA^2*nf*zb^4*G[0, 1, 1, 0, zb])/
    15 - (32*CA*CF*nf*zb^4*G[0, 1, 1, 0, zb])/45 - 
   (1058513*CA^3*G[0, 1, 1, 1, zb])/648 - (108323*CA^2*nf*G[0, 1, 1, 1, zb])/
    1296 + (351*CA*CF*nf*G[0, 1, 1, 1, zb])/16 - CA*nf^2*G[0, 1, 1, 1, zb] + 
   (386849*CA^3*Pi^2*G[0, 1, 1, 1, zb])/1728 + 
   (15799*CA^2*nf*Pi^2*G[0, 1, 1, 1, zb])/432 - 
   (20*CA*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/9 - (192433*CA^3*G[0, 1, 1, 1, zb])/
    (108*(-1 + zb)) - (18109*CA^2*nf*G[0, 1, 1, 1, zb])/(432*(-1 + zb)) + 
   (4447*CA*CF*nf*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) + 
   (134831*CA^3*Pi^2*G[0, 1, 1, 1, zb])/(576*(-1 + zb)) + 
   (1069*CA^2*nf*Pi^2*G[0, 1, 1, 1, zb])/(72*(-1 + zb)) - 
   (CA*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (10067*CA^3*G[0, 1, 1, 1, zb])/(81*zb) + (7187*CA^2*nf*G[0, 1, 1, 1, zb])/
    (324*zb) - (9*CA*CF*nf*G[0, 1, 1, 1, zb])/(2*zb) + 
   (277*CA^3*Pi^2*G[0, 1, 1, 1, zb])/(108*zb) - 
   (4019*CA^2*nf*Pi^2*G[0, 1, 1, 1, zb])/(216*zb) + 
   (2*CA*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/(3*zb) - 
   (1032533*CA^3*zb*G[0, 1, 1, 1, zb])/648 - 
   (33311*CA^2*nf*zb*G[0, 1, 1, 1, zb])/1296 + 
   (379*CA*CF*nf*zb*G[0, 1, 1, 1, zb])/48 + CA*nf^2*zb*G[0, 1, 1, 1, zb] + 
   (398663*CA^3*Pi^2*zb*G[0, 1, 1, 1, zb])/1728 - 
   (9767*CA^2*nf*Pi^2*zb*G[0, 1, 1, 1, zb])/432 + 
   (23*CA*CF*nf*Pi^2*zb*G[0, 1, 1, 1, zb])/18 - 
   (1110835*CA^3*zb^2*G[0, 1, 1, 1, zb])/648 - 
   (210727*CA^2*nf*zb^2*G[0, 1, 1, 1, zb])/1296 + 
   (479*CA*CF*nf*zb^2*G[0, 1, 1, 1, zb])/72 + 
   (390787*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, zb])/1728 + 
   (7277*CA^2*nf*Pi^2*zb^2*G[0, 1, 1, 1, zb])/432 - 
   (19*CA*CF*nf*Pi^2*zb^2*G[0, 1, 1, 1, zb])/18 - 
   (5725*CA^3*zb^3*G[0, 1, 1, 1, zb])/144 + 
   (235*CA^2*nf*zb^3*G[0, 1, 1, 1, zb])/12 + 
   (55*CA*CF*nf*zb^3*G[0, 1, 1, 1, zb])/9 + (25*CA^3*zb^4*G[0, 1, 1, 1, zb])/
    9 - (10*CA^2*nf*zb^4*G[0, 1, 1, 1, zb])/3 + 
   (5*CA*CF*nf*zb^4*G[0, 1, 1, 1, zb])/9 - (1029451*CA^3*G[1, 0, 0, 0, zb])/
    648 - (768433*CA^2*nf*G[1, 0, 0, 0, zb])/3240 + 
   (5359*CA*CF*nf*G[1, 0, 0, 0, zb])/120 - (16*CA*nf^2*G[1, 0, 0, 0, zb])/9 + 
   (13295*CA^3*Pi^2*G[1, 0, 0, 0, zb])/48 + 
   (1343*CA^2*nf*Pi^2*G[1, 0, 0, 0, zb])/18 + 
   (5*CA*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/2 - (784325*CA^3*G[1, 0, 0, 0, zb])/
    (648*(-1 + zb)) - (1305139*CA^2*nf*G[1, 0, 0, 0, zb])/(6480*(-1 + zb)) + 
   (1147*CA*CF*nf*G[1, 0, 0, 0, zb])/(40*(-1 + zb)) + 
   (44221*CA^3*Pi^2*G[1, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (1193*CA^2*nf*Pi^2*G[1, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (CA*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/(-1 + zb) - 
   (47443*CA^3*G[1, 0, 0, 0, zb])/(162*zb) + (3857*CA^2*nf*G[1, 0, 0, 0, zb])/
    (81*zb) - (53*CA*CF*nf*G[1, 0, 0, 0, zb])/(3*zb) + 
   (2689*CA^3*Pi^2*G[1, 0, 0, 0, zb])/(72*zb) - 
   (1337*CA^2*nf*Pi^2*G[1, 0, 0, 0, zb])/(36*zb) - 
   (325097*CA^3*zb*G[1, 0, 0, 0, zb])/324 + 
   (279949*CA^2*nf*zb*G[1, 0, 0, 0, zb])/6480 - 
   (22481*CA*CF*nf*zb*G[1, 0, 0, 0, zb])/720 + 
   (16*CA*nf^2*zb*G[1, 0, 0, 0, zb])/9 + 
   (3221*CA^3*Pi^2*zb*G[1, 0, 0, 0, zb])/9 - 
   (1513*CA^2*nf*Pi^2*zb*G[1, 0, 0, 0, zb])/36 - 
   2*CA*CF*nf*Pi^2*zb*G[1, 0, 0, 0, zb] - 
   (1275425*CA^3*zb^2*G[1, 0, 0, 0, zb])/648 - 
   (1322693*CA^2*nf*zb^2*G[1, 0, 0, 0, zb])/3240 - 
   (8603*CA*CF*nf*zb^2*G[1, 0, 0, 0, zb])/360 + 
   (2789*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, zb])/6 + 
   (1297*CA^2*nf*Pi^2*zb^2*G[1, 0, 0, 0, zb])/36 - 
   (916*CA^3*zb^3*G[1, 0, 0, 0, zb])/9 + (752*CA^2*nf*zb^3*G[1, 0, 0, 0, zb])/
    15 + (704*CA*CF*nf*zb^3*G[1, 0, 0, 0, zb])/45 + 
   (64*CA^3*zb^4*G[1, 0, 0, 0, zb])/9 - (128*CA^2*nf*zb^4*G[1, 0, 0, 0, zb])/
    15 + (64*CA*CF*nf*zb^4*G[1, 0, 0, 0, zb])/45 + 
   (1056115*CA^3*G[1, 0, 0, 1, zb])/648 + (498491*CA^2*nf*G[1, 0, 0, 1, zb])/
    2592 - (7595*CA*CF*nf*G[1, 0, 0, 1, zb])/216 + 
   (4*CA*nf^2*G[1, 0, 0, 1, zb])/3 - (251531*CA^3*Pi^2*G[1, 0, 0, 1, zb])/
    864 - (35845*CA^2*nf*Pi^2*G[1, 0, 0, 1, zb])/864 + 
   (44*CA*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/9 + (529295*CA^3*G[1, 0, 0, 1, zb])/
    (432*(-1 + zb)) + (773353*CA^2*nf*G[1, 0, 0, 1, zb])/(4320*(-1 + zb)) - 
   (7489*CA*CF*nf*G[1, 0, 0, 1, zb])/(360*(-1 + zb)) - 
   (72557*CA^3*Pi^2*G[1, 0, 0, 1, zb])/(288*(-1 + zb)) - 
   (457*CA^2*nf*Pi^2*G[1, 0, 0, 1, zb])/(24*(-1 + zb)) - 
   (25*CA*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/(18*(-1 + zb)) + 
   (38747*CA^3*G[1, 0, 0, 1, zb])/(162*zb) - (6395*CA^2*nf*G[1, 0, 0, 1, zb])/
    (162*zb) + (83*CA*CF*nf*G[1, 0, 0, 1, zb])/(6*zb) + 
   (2429*CA^3*Pi^2*G[1, 0, 0, 1, zb])/(216*zb) + 
   (2219*CA^2*nf*Pi^2*G[1, 0, 0, 1, zb])/(108*zb) - 
   (7*CA*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/(18*zb) + 
   (2371285*CA^3*zb*G[1, 0, 0, 1, zb])/2592 - 
   (38239*CA^2*nf*zb*G[1, 0, 0, 1, zb])/2592 + 
   (3505*CA*CF*nf*zb*G[1, 0, 0, 1, zb])/216 - 
   (4*CA*nf^2*zb*G[1, 0, 0, 1, zb])/3 - 
   (95101*CA^3*Pi^2*zb*G[1, 0, 0, 1, zb])/432 + 
   (4817*CA^2*nf*Pi^2*zb*G[1, 0, 0, 1, zb])/216 - 
   (71*CA*CF*nf*Pi^2*zb*G[1, 0, 0, 1, zb])/18 + 
   (5231195*CA^3*zb^2*G[1, 0, 0, 1, zb])/2592 + 
   (433349*CA^2*nf*zb^2*G[1, 0, 0, 1, zb])/1296 + 
   (8357*CA*CF*nf*zb^2*G[1, 0, 0, 1, zb])/432 - 
   (81211*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, zb])/216 - 
   (8785*CA^2*nf*Pi^2*zb^2*G[1, 0, 0, 1, zb])/432 + 
   (5*CA*CF*nf*Pi^2*zb^2*G[1, 0, 0, 1, zb])/9 + 
   (12595*CA^3*zb^3*G[1, 0, 0, 1, zb])/144 - 
   (517*CA^2*nf*zb^3*G[1, 0, 0, 1, zb])/12 - 
   (121*CA*CF*nf*zb^3*G[1, 0, 0, 1, zb])/9 - (55*CA^3*zb^4*G[1, 0, 0, 1, zb])/
    9 + (22*CA^2*nf*zb^4*G[1, 0, 0, 1, zb])/3 - 
   (11*CA*CF*nf*zb^4*G[1, 0, 0, 1, zb])/9 + (1461533*CA^3*G[1, 0, 1, 0, zb])/
    864 + (223313*CA^2*nf*G[1, 0, 1, 0, zb])/2160 - 
   (8429*CA*CF*nf*G[1, 0, 1, 0, zb])/180 + (4*CA*nf^2*G[1, 0, 1, 0, zb])/3 - 
   (221993*CA^3*Pi^2*G[1, 0, 1, 0, zb])/864 - 
   (18053*CA^2*nf*Pi^2*G[1, 0, 1, 0, zb])/432 - 
   (89*CA*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/72 + (1145395*CA^3*G[1, 0, 1, 0, zb])/
    (864*(-1 + zb)) + (328279*CA^2*nf*G[1, 0, 1, 0, zb])/(4320*(-1 + zb)) - 
   (2801*CA*CF*nf*G[1, 0, 1, 0, zb])/(80*(-1 + zb)) - 
   (22745*CA^3*Pi^2*G[1, 0, 1, 0, zb])/(96*(-1 + zb)) - 
   (1315*CA^2*nf*Pi^2*G[1, 0, 1, 0, zb])/(72*(-1 + zb)) - 
   (25*CA*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (11033*CA^3*G[1, 0, 1, 0, zb])/(54*zb) - (1775*CA^2*nf*G[1, 0, 1, 0, zb])/
    (54*zb) + (31*CA*CF*nf*G[1, 0, 1, 0, zb])/(2*zb) + 
   (751*CA^3*Pi^2*G[1, 0, 1, 0, zb])/(432*zb) + 
   (4339*CA^2*nf*Pi^2*G[1, 0, 1, 0, zb])/(216*zb) + 
   (43*CA*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/(36*zb) + 
   (822355*CA^3*zb*G[1, 0, 1, 0, zb])/864 - 
   (82373*CA^2*nf*zb*G[1, 0, 1, 0, zb])/1440 + 
   (8707*CA*CF*nf*zb*G[1, 0, 1, 0, zb])/360 - 
   (4*CA*nf^2*zb*G[1, 0, 1, 0, zb])/3 - 
   (46907*CA^3*Pi^2*zb*G[1, 0, 1, 0, zb])/216 + 
   (19961*CA^2*nf*Pi^2*zb*G[1, 0, 1, 0, zb])/864 + 
   (5*CA*CF*nf*Pi^2*zb*G[1, 0, 1, 0, zb])/36 + 
   (559153*CA^3*zb^2*G[1, 0, 1, 0, zb])/288 + 
   (1268411*CA^2*nf*zb^2*G[1, 0, 1, 0, zb])/4320 + 
   (107*CA*CF*nf*zb^2*G[1, 0, 1, 0, zb])/10 - 
   (77227*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, zb])/216 - 
   (8899*CA^2*nf*Pi^2*zb^2*G[1, 0, 1, 0, zb])/432 + 
   (2*CA*CF*nf*Pi^2*zb^2*G[1, 0, 1, 0, zb])/9 + 
   (5291*CA^3*zb^3*G[1, 0, 1, 0, zb])/72 - 
   (1081*CA^2*nf*zb^3*G[1, 0, 1, 0, zb])/30 - 
   (521*CA*CF*nf*zb^3*G[1, 0, 1, 0, zb])/45 - 
   (46*CA^3*zb^4*G[1, 0, 1, 0, zb])/9 + (92*CA^2*nf*zb^4*G[1, 0, 1, 0, zb])/
    15 - (46*CA*CF*nf*zb^4*G[1, 0, 1, 0, zb])/45 - 
   (1128175*CA^3*G[1, 0, 1, 1, zb])/648 - (900259*CA^2*nf*G[1, 0, 1, 1, zb])/
    12960 + (44987*CA*CF*nf*G[1, 0, 1, 1, zb])/1080 - 
   CA*nf^2*G[1, 0, 1, 1, zb] + (41329*CA^3*Pi^2*G[1, 0, 1, 1, zb])/192 + 
   (10255*CA^2*nf*Pi^2*G[1, 0, 1, 1, zb])/288 - 
   (23*CA*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/4 - (146075*CA^3*G[1, 0, 1, 1, zb])/
    (108*(-1 + zb)) - (32897*CA^2*nf*G[1, 0, 1, 1, zb])/(540*(-1 + zb)) + 
   (20261*CA*CF*nf*G[1, 0, 1, 1, zb])/(720*(-1 + zb)) + 
   (36623*CA^3*Pi^2*G[1, 0, 1, 1, zb])/(192*(-1 + zb)) + 
   (797*CA^2*nf*Pi^2*G[1, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (13*CA*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (CA^3*G[1, 0, 1, 1, zb])/(3*zb^2) + (CA*CF*nf*G[1, 0, 1, 1, zb])/
    (3*zb^2) - (26165*CA^3*G[1, 0, 1, 1, zb])/(162*zb) + 
   (8605*CA^2*nf*G[1, 0, 1, 1, zb])/(324*zb) - 
   (157*CA*CF*nf*G[1, 0, 1, 1, zb])/(12*zb) + 
   (889*CA^3*Pi^2*G[1, 0, 1, 1, zb])/(96*zb) - 
   (2599*CA^2*nf*Pi^2*G[1, 0, 1, 1, zb])/(144*zb) - 
   (19*CA*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/(18*zb) - 
   (2318431*CA^3*zb*G[1, 0, 1, 1, zb])/2592 + 
   (401651*CA^2*nf*zb*G[1, 0, 1, 1, zb])/12960 - 
   (24461*CA*CF*nf*zb*G[1, 0, 1, 1, zb])/2160 + 
   CA*nf^2*zb*G[1, 0, 1, 1, zb] + (110801*CA^3*Pi^2*zb*G[1, 0, 1, 1, zb])/
    576 - (1841*CA^2*nf*Pi^2*zb*G[1, 0, 1, 1, zb])/96 + 
   (8*CA*CF*nf*Pi^2*zb*G[1, 0, 1, 1, zb])/3 - 
   (5195261*CA^3*zb^2*G[1, 0, 1, 1, zb])/2592 - 
   (3026879*CA^2*nf*zb^2*G[1, 0, 1, 1, zb])/12960 - 
   (13961*CA*CF*nf*zb^2*G[1, 0, 1, 1, zb])/2160 + 
   (54971*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, zb])/192 + 
   (2447*CA^2*nf*Pi^2*zb^2*G[1, 0, 1, 1, zb])/144 - 
   CA*CF*nf*Pi^2*zb^2*G[1, 0, 1, 1, zb] - (4375*CA^3*zb^3*G[1, 0, 1, 1, zb])/
    72 + (893*CA^2*nf*zb^3*G[1, 0, 1, 1, zb])/30 + 
   (433*CA*CF*nf*zb^3*G[1, 0, 1, 1, zb])/45 + 
   (38*CA^3*zb^4*G[1, 0, 1, 1, zb])/9 - (76*CA^2*nf*zb^4*G[1, 0, 1, 1, zb])/
    15 + (38*CA*CF*nf*zb^4*G[1, 0, 1, 1, zb])/45 + 
   (507683*CA^3*G[1, 1, 0, 0, zb])/324 + (357007*CA^2*nf*G[1, 1, 0, 0, zb])/
    3240 - (18653*CA*CF*nf*G[1, 1, 0, 0, zb])/360 + 
   (4*CA*nf^2*G[1, 1, 0, 0, zb])/3 - (148571*CA^3*Pi^2*G[1, 1, 0, 0, zb])/
    864 - (9883*CA^2*nf*Pi^2*G[1, 1, 0, 0, zb])/216 - 
   (161*CA*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/36 + (196157*CA^3*G[1, 1, 0, 0, zb])/
    (216*(-1 + zb)) + (213817*CA^2*nf*G[1, 1, 0, 0, zb])/(2160*(-1 + zb)) - 
   (299*CA*CF*nf*G[1, 1, 0, 0, zb])/(20*(-1 + zb)) - 
   (59047*CA^3*Pi^2*G[1, 1, 0, 0, zb])/(288*(-1 + zb)) - 
   (463*CA^2*nf*Pi^2*G[1, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (CA*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (12361*CA^3*G[1, 1, 0, 0, zb])/(81*zb) - (4151*CA^2*nf*G[1, 1, 0, 0, zb])/
    (162*zb) + (27*CA*CF*nf*G[1, 1, 0, 0, zb])/(2*zb) - 
   (491*CA^3*Pi^2*G[1, 1, 0, 0, zb])/(432*zb) + 
   (4921*CA^2*nf*Pi^2*G[1, 1, 0, 0, zb])/(216*zb) - 
   (19*CA*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/(6*zb) + 
   (324091*CA^3*zb*G[1, 1, 0, 0, zb])/648 - 
   (237751*CA^2*nf*zb*G[1, 1, 0, 0, zb])/6480 + 
   (15899*CA*CF*nf*zb*G[1, 1, 0, 0, zb])/720 - 
   (4*CA*nf^2*zb*G[1, 1, 0, 0, zb])/3 - 
   (205439*CA^3*Pi^2*zb*G[1, 1, 0, 0, zb])/864 + 
   (1457*CA^2*nf*Pi^2*zb*G[1, 1, 0, 0, zb])/54 + 
   (41*CA*CF*nf*Pi^2*zb*G[1, 1, 0, 0, zb])/72 + 
   (2648857*CA^3*zb^2*G[1, 1, 0, 0, zb])/1296 + 
   (1392709*CA^2*nf*zb^2*G[1, 1, 0, 0, zb])/6480 + 
   (3073*CA*CF*nf*zb^2*G[1, 1, 0, 0, zb])/240 - 
   (232603*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, zb])/864 - 
   (4697*CA^2*nf*Pi^2*zb^2*G[1, 1, 0, 0, zb])/216 - 
   (119*CA*CF*nf*Pi^2*zb^2*G[1, 1, 0, 0, zb])/36 + 
   (7051*CA^3*zb^3*G[1, 1, 0, 0, zb])/144 - 
   (1457*CA^2*nf*zb^3*G[1, 1, 0, 0, zb])/60 - 
   (326*CA*CF*nf*zb^3*G[1, 1, 0, 0, zb])/45 - 
   (31*CA^3*zb^4*G[1, 1, 0, 0, zb])/9 + (62*CA^2*nf*zb^4*G[1, 1, 0, 0, zb])/
    15 - (31*CA*CF*nf*zb^4*G[1, 1, 0, 0, zb])/45 - 
   (4019387*CA^3*G[1, 1, 0, 1, zb])/2592 - (573949*CA^2*nf*G[1, 1, 0, 1, zb])/
    6480 + (94133*CA*CF*nf*G[1, 1, 0, 1, zb])/2160 - 
   CA*nf^2*G[1, 1, 0, 1, zb] + (340973*CA^3*Pi^2*G[1, 1, 0, 1, zb])/1728 + 
   (2647*CA^2*nf*Pi^2*G[1, 1, 0, 1, zb])/108 - 
   2*CA*CF*nf*Pi^2*G[1, 1, 0, 1, zb] - (89789*CA^3*G[1, 1, 0, 1, zb])/
    (96*(-1 + zb)) - (456*CA^2*nf*G[1, 1, 0, 1, zb])/(5*(-1 + zb)) + 
   (239*CA*CF*nf*G[1, 1, 0, 1, zb])/(20*(-1 + zb)) + 
   (98269*CA^3*Pi^2*G[1, 1, 0, 1, zb])/(576*(-1 + zb)) + 
   (185*CA^2*nf*Pi^2*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (2*CA*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (CA^3*G[1, 1, 0, 1, zb])/(3*zb^2) - (CA*CF*nf*G[1, 1, 0, 1, zb])/
    (3*zb^2) - (41759*CA^3*G[1, 1, 0, 1, zb])/(324*zb) + 
   (7175*CA^2*nf*G[1, 1, 0, 1, zb])/(324*zb) - 
   (41*CA*CF*nf*G[1, 1, 0, 1, zb])/(4*zb) - 
   (16663*CA^3*Pi^2*G[1, 1, 0, 1, zb])/(864*zb) - 
   (5401*CA^2*nf*Pi^2*G[1, 1, 0, 1, zb])/(432*zb) + 
   (29*CA*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/(18*zb) - 
   (149473*CA^3*zb*G[1, 1, 0, 1, zb])/324 + 
   (5516*CA^2*nf*zb*G[1, 1, 0, 1, zb])/405 - 
   (17741*CA*CF*nf*zb*G[1, 1, 0, 1, zb])/1080 + 
   CA*nf^2*zb*G[1, 1, 0, 1, zb] + (244895*CA^3*Pi^2*zb*G[1, 1, 0, 1, zb])/
    1728 - (1409*CA^2*nf*Pi^2*zb*G[1, 1, 0, 1, zb])/108 + 
   (59*CA*CF*nf*Pi^2*zb*G[1, 1, 0, 1, zb])/24 - 
   (2616173*CA^3*zb^2*G[1, 1, 0, 1, zb])/1296 - 
   (2217523*CA^2*nf*zb^2*G[1, 1, 0, 1, zb])/12960 - 
   (23107*CA*CF*nf*zb^2*G[1, 1, 0, 1, zb])/2160 + 
   (415411*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, zb])/1728 + 
   (5207*CA^2*nf*Pi^2*zb^2*G[1, 1, 0, 1, zb])/432 + 
   (23*CA*CF*nf*Pi^2*zb^2*G[1, 1, 0, 1, zb])/36 - 
   (2953*CA^3*zb^3*G[1, 1, 0, 1, zb])/72 + 
   (611*CA^2*nf*zb^3*G[1, 1, 0, 1, zb])/30 + 
   (271*CA*CF*nf*zb^3*G[1, 1, 0, 1, zb])/45 + 
   (26*CA^3*zb^4*G[1, 1, 0, 1, zb])/9 - (52*CA^2*nf*zb^4*G[1, 1, 0, 1, zb])/
    15 + (26*CA*CF*nf*zb^4*G[1, 1, 0, 1, zb])/45 - 
   (3745253*CA^3*G[1, 1, 1, 0, zb])/2592 - (896471*CA^2*nf*G[1, 1, 1, 0, zb])/
    12960 + (17371*CA*CF*nf*G[1, 1, 1, 0, zb])/360 - 
   CA*nf^2*G[1, 1, 1, 0, zb] + (255395*CA^3*Pi^2*G[1, 1, 1, 0, zb])/1728 + 
   (6695*CA^2*nf*Pi^2*G[1, 1, 1, 0, zb])/216 + 
   (107*CA*CF*nf*Pi^2*G[1, 1, 1, 0, zb])/36 - (221027*CA^3*G[1, 1, 1, 0, zb])/
    (288*(-1 + zb)) - (2231*CA^2*nf*G[1, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (9*CA*CF*nf*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (10459*CA^3*Pi^2*G[1, 1, 1, 0, zb])/(64*(-1 + zb)) + 
   (209*CA^2*nf*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (29621*CA^3*G[1, 1, 1, 0, zb])/(324*zb) + (1268*CA^2*nf*G[1, 1, 1, 0, zb])/
    (81*zb) - (115*CA*CF*nf*G[1, 1, 1, 0, zb])/(12*zb) - 
   (2305*CA^3*Pi^2*G[1, 1, 1, 0, zb])/(864*zb) - 
   (6799*CA^2*nf*Pi^2*G[1, 1, 1, 0, zb])/(432*zb) + 
   (5*CA*CF*nf*Pi^2*G[1, 1, 1, 0, zb])/(3*zb) - 
   (768101*CA^3*zb*G[1, 1, 1, 0, zb])/2592 + 
   (338119*CA^2*nf*zb*G[1, 1, 1, 0, zb])/12960 - 
   (11609*CA*CF*nf*zb*G[1, 1, 1, 0, zb])/360 + CA*nf^2*zb*G[1, 1, 1, 0, zb] + 
   (300977*CA^3*Pi^2*zb*G[1, 1, 1, 0, zb])/1728 - 
   (8009*CA^2*nf*Pi^2*zb*G[1, 1, 1, 0, zb])/432 - 
   (47*CA*CF*nf*Pi^2*zb*G[1, 1, 1, 0, zb])/72 - 
   (5010397*CA^3*zb^2*G[1, 1, 1, 0, zb])/2592 - 
   (1811191*CA^2*nf*zb^2*G[1, 1, 1, 0, zb])/12960 + 
   (103*CA*CF*nf*zb^2*G[1, 1, 1, 0, zb])/30 + 
   (361813*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, zb])/1728 + 
   (6275*CA^2*nf*Pi^2*zb^2*G[1, 1, 1, 0, zb])/432 + 
   (83*CA*CF*nf*Pi^2*zb^2*G[1, 1, 1, 0, zb])/36 - 
   (3893*CA^3*zb^3*G[1, 1, 1, 0, zb])/144 + 
   (799*CA^2*nf*zb^3*G[1, 1, 1, 0, zb])/60 + 
   (187*CA*CF*nf*zb^3*G[1, 1, 1, 0, zb])/45 + 
   (17*CA^3*zb^4*G[1, 1, 1, 0, zb])/9 - (34*CA^2*nf*zb^4*G[1, 1, 1, 0, zb])/
    15 + (17*CA*CF*nf*zb^4*G[1, 1, 1, 0, zb])/45 + 
   (2490947*CA^3*G[1, 1, 1, 1, zb])/1728 + (62567*CA^2*nf*G[1, 1, 1, 1, zb])/
    1080 - (94699*CA*CF*nf*G[1, 1, 1, 1, zb])/2160 + 
   (3*CA*nf^2*G[1, 1, 1, 1, zb])/4 - (65399*CA^3*Pi^2*G[1, 1, 1, 1, zb])/
    384 - (3455*CA^2*nf*Pi^2*G[1, 1, 1, 1, zb])/144 + 
   (11*CA*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/3 + (155695*CA^3*G[1, 1, 1, 1, zb])/
    (192*(-1 + zb)) + (5899*CA^2*nf*G[1, 1, 1, 1, zb])/(96*(-1 + zb)) - 
   (27*CA*CF*nf*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (19743*CA^3*Pi^2*G[1, 1, 1, 1, zb])/(128*(-1 + zb)) - 
   (357*CA^2*nf*Pi^2*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (1417*CA^3*G[1, 1, 1, 1, zb])/(18*zb) - (1009*CA^2*nf*G[1, 1, 1, 1, zb])/
    (72*zb) + (15*CA*CF*nf*G[1, 1, 1, 1, zb])/(2*zb) + 
   (2191*CA^3*Pi^2*G[1, 1, 1, 1, zb])/(576*zb) + 
   (3709*CA^2*nf*Pi^2*G[1, 1, 1, 1, zb])/(288*zb) - 
   (2*CA*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/(3*zb) + 
   (167455*CA^3*zb*G[1, 1, 1, 1, zb])/576 - 
   (22337*CA^2*nf*zb*G[1, 1, 1, 1, zb])/4320 + 
   (61511*CA*CF*nf*zb*G[1, 1, 1, 1, zb])/2160 - 
   (3*CA*nf^2*zb*G[1, 1, 1, 1, zb])/4 - 
   (163379*CA^3*Pi^2*zb*G[1, 1, 1, 1, zb])/1152 + 
   (3949*CA^2*nf*Pi^2*zb*G[1, 1, 1, 1, zb])/288 - 
   (11*CA*CF*nf*Pi^2*zb*G[1, 1, 1, 1, zb])/6 + 
   (3323065*CA^3*zb^2*G[1, 1, 1, 1, zb])/1728 + 
   (39479*CA^2*nf*zb^2*G[1, 1, 1, 1, zb])/360 - 
   (1343*CA*CF*nf*zb^2*G[1, 1, 1, 1, zb])/270 - 
   (79205*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, zb])/384 - 
   (3205*CA^2*nf*Pi^2*zb^2*G[1, 1, 1, 1, zb])/288 + 
   (CA*CF*nf*Pi^2*zb^2*G[1, 1, 1, 1, zb])/3 + 
   (2977*CA^3*zb^3*G[1, 1, 1, 1, zb])/144 - 
   (611*CA^2*nf*zb^3*G[1, 1, 1, 1, zb])/60 - 
   (143*CA*CF*nf*zb^3*G[1, 1, 1, 1, zb])/45 - 
   (13*CA^3*zb^4*G[1, 1, 1, 1, zb])/9 + (26*CA^2*nf*zb^4*G[1, 1, 1, 1, zb])/
    15 - (13*CA*CF*nf*zb^4*G[1, 1, 1, 1, zb])/45 - 
   (149813*CA^3*G[0, 0, 0, 0, 0, zb])/72 - 
   (33955*CA^2*nf*G[0, 0, 0, 0, 0, zb])/36 + 
   (7694*CA^3*Pi^2*G[0, 0, 0, 0, 0, zb])/3 - 
   (81185*CA^3*G[0, 0, 0, 0, 0, zb])/(24*(-1 + zb)) - 
   (5351*CA^2*nf*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (3847*CA^3*Pi^2*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (35419*CA^3*zb*G[0, 0, 0, 0, 0, zb])/8 + 
   (1771*CA^2*nf*zb*G[0, 0, 0, 0, 0, zb])/36 - 
   (3847*CA^3*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/3 - 
   (81185*CA^3*zb^2*G[0, 0, 0, 0, 0, zb])/24 - 
   (5351*CA^2*nf*zb^2*G[0, 0, 0, 0, 0, zb])/9 + 
   (3847*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (855559*CA^3*G[0, 0, 0, 0, 1, zb])/432 + 
   (169615*CA^2*nf*G[0, 0, 0, 0, 1, zb])/216 - 
   1796*CA^3*Pi^2*G[0, 0, 0, 0, 1, zb] + (439459*CA^3*G[0, 0, 0, 0, 1, zb])/
    (144*(-1 + zb)) + (35899*CA^2*nf*G[0, 0, 0, 0, 1, zb])/(72*(-1 + zb)) - 
   (898*CA^3*Pi^2*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (27926*CA^3*G[0, 0, 0, 0, 1, zb])/(27*zb) - 
   (6608*CA^2*nf*G[0, 0, 0, 0, 1, zb])/(27*zb) + 
   (898*CA^3*Pi^2*G[0, 0, 0, 0, 1, zb])/zb + 
   (1664389*CA^3*zb*G[0, 0, 0, 0, 1, zb])/432 - 
   (6929*CA^2*nf*zb*G[0, 0, 0, 0, 1, zb])/216 + 
   898*CA^3*Pi^2*zb*G[0, 0, 0, 0, 1, zb] + 
   (1320977*CA^3*zb^2*G[0, 0, 0, 0, 1, zb])/432 + 
   (107489*CA^2*nf*zb^2*G[0, 0, 0, 0, 1, zb])/216 - 
   898*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, 1, zb] + 
   (318883*CA^3*G[0, 0, 0, 1, 0, zb])/144 + 
   (7771*CA^2*nf*G[0, 0, 0, 1, 0, zb])/12 - 
   (251*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/36 - 
   (15668*CA^3*Pi^2*G[0, 0, 0, 1, 0, zb])/9 + 
   (442159*CA^3*G[0, 0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
   (4837*CA^2*nf*G[0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (329*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (7834*CA^3*Pi^2*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (7388*CA^3*G[0, 0, 0, 1, 0, zb])/(9*zb) - 
   (1856*CA^2*nf*G[0, 0, 0, 1, 0, zb])/(9*zb) + 
   (7834*CA^3*Pi^2*G[0, 0, 0, 1, 0, zb])/(9*zb) + 
   (170041*CA^3*zb*G[0, 0, 0, 1, 0, zb])/48 - 
   (2437*CA^2*nf*zb*G[0, 0, 0, 1, 0, zb])/72 - 
   (23*CA*CF*nf*zb*G[0, 0, 0, 1, 0, zb])/9 + 
   (7834*CA^3*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/9 + 
   (145657*CA^3*zb^2*G[0, 0, 0, 1, 0, zb])/48 + 
   (837*CA^2*nf*zb^2*G[0, 0, 0, 1, 0, zb])/2 - 
   (199*CA*CF*nf*zb^2*G[0, 0, 0, 1, 0, zb])/36 - 
   (7834*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, 0, zb])/9 - 
   (461477*CA^3*G[0, 0, 0, 1, 1, zb])/216 - 
   (56219*CA^2*nf*G[0, 0, 0, 1, 1, zb])/108 + 
   (251*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/36 + 
   (11738*CA^3*Pi^2*G[0, 0, 0, 1, 1, zb])/9 - 
   (201829*CA^3*G[0, 0, 0, 1, 1, zb])/(72*(-1 + zb)) - 
   (23455*CA^2*nf*G[0, 0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (329*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/(36*(-1 + zb)) + 
   (5869*CA^3*Pi^2*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (17429*CA^3*G[0, 0, 0, 1, 1, zb])/(27*zb) + 
   (4472*CA^2*nf*G[0, 0, 0, 1, 1, zb])/(27*zb) - 
   (5869*CA^3*Pi^2*G[0, 0, 0, 1, 1, zb])/(9*zb) - 
   (82993*CA^3*zb*G[0, 0, 0, 1, 1, zb])/27 + 
   (4349*CA^2*nf*zb*G[0, 0, 0, 1, 1, zb])/216 + 
   (23*CA*CF*nf*zb*G[0, 0, 0, 1, 1, zb])/9 - 
   (5869*CA^3*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/9 - 
   (599005*CA^3*zb^2*G[0, 0, 0, 1, 1, zb])/216 - 
   (73487*CA^2*nf*zb^2*G[0, 0, 0, 1, 1, zb])/216 + 
   (199*CA*CF*nf*zb^2*G[0, 0, 0, 1, 1, zb])/36 + 
   (5869*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, 1, zb])/9 + 
   (508843*CA^3*G[0, 0, 1, 0, 0, zb])/216 + 
   (114365*CA^2*nf*G[0, 0, 1, 0, 0, zb])/216 + 
   (5*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/12 - 
   (15338*CA^3*Pi^2*G[0, 0, 1, 0, 0, zb])/9 + 
   (665953*CA^3*G[0, 0, 1, 0, 0, zb])/(216*(-1 + zb)) + 
   (66623*CA^2*nf*G[0, 0, 1, 0, 0, zb])/(216*(-1 + zb)) - 
   (17*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (7669*CA^3*Pi^2*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (6238*CA^3*G[0, 0, 1, 0, 0, zb])/(9*zb) - 
   (1648*CA^2*nf*G[0, 0, 1, 0, 0, zb])/(9*zb) + 
   (7669*CA^3*Pi^2*G[0, 0, 1, 0, 0, zb])/(9*zb) + 
   (182593*CA^3*zb*G[0, 0, 1, 0, 0, zb])/54 - 
   (11773*CA^2*nf*zb*G[0, 0, 1, 0, 0, zb])/216 - 
   (34*CA*CF*nf*zb*G[0, 0, 1, 0, 0, zb])/3 + 
   (7669*CA^3*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (163193*CA^3*zb^2*G[0, 0, 1, 0, 0, zb])/54 + 
   (9737*CA^2*nf*zb^2*G[0, 0, 1, 0, 0, zb])/27 - 
   (11*CA*CF*nf*zb^2*G[0, 0, 1, 0, 0, zb])/18 - 
   (7669*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
   (35521*CA^3*G[0, 0, 1, 0, 1, zb])/16 - (7681*CA^2*nf*G[0, 0, 1, 0, 1, zb])/
    18 - (5*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/9 + 
   (14521*CA^3*Pi^2*G[0, 0, 1, 0, 1, zb])/12 - 
   (133927*CA^3*G[0, 0, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (2240*CA^2*nf*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (10*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (14521*CA^3*Pi^2*G[0, 0, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (4924*CA^3*G[0, 0, 1, 0, 1, zb])/(9*zb) + 
   (1330*CA^2*nf*G[0, 0, 1, 0, 1, zb])/(9*zb) - 
   (14521*CA^3*Pi^2*G[0, 0, 1, 0, 1, zb])/(24*zb) - 
   (423883*CA^3*zb*G[0, 0, 1, 0, 1, zb])/144 + 
   (3145*CA^2*nf*zb*G[0, 0, 1, 0, 1, zb])/72 + 
   (379*CA*CF*nf*zb*G[0, 0, 1, 0, 1, zb])/36 - 
   (14521*CA^3*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/24 - 
   (43923*CA^3*zb^2*G[0, 0, 1, 0, 1, zb])/16 - 
   (7001*CA^2*nf*zb^2*G[0, 0, 1, 0, 1, zb])/24 + 
   (5*CA*CF*nf*zb^2*G[0, 0, 1, 0, 1, zb])/9 + 
   (14521*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, 1, zb])/24 - 
   (513721*CA^3*G[0, 0, 1, 1, 0, zb])/216 - 
   (67277*CA^2*nf*G[0, 0, 1, 1, 0, zb])/216 + 
   (65*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/12 + 
   (10109*CA^3*Pi^2*G[0, 0, 1, 1, 0, zb])/9 - 
   (73322*CA^3*G[0, 0, 1, 1, 0, zb])/(27*(-1 + zb)) - 
   (9635*CA^2*nf*G[0, 0, 1, 1, 0, zb])/(54*(-1 + zb)) + 
   (77*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (10109*CA^3*Pi^2*G[0, 0, 1, 1, 0, zb])/(18*(-1 + zb)) - 
   (2993*CA^3*G[0, 0, 1, 1, 0, zb])/(9*zb) + 
   (968*CA^2*nf*G[0, 0, 1, 1, 0, zb])/(9*zb) - 
   (10109*CA^3*Pi^2*G[0, 0, 1, 1, 0, zb])/(18*zb) - 
   (551635*CA^3*zb*G[0, 0, 1, 1, 0, zb])/216 + 
   (5467*CA^2*nf*zb*G[0, 0, 1, 1, 0, zb])/216 + 
   (13*CA*CF*nf*zb*G[0, 0, 1, 1, 0, zb])/4 - 
   (10109*CA^3*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/18 - 
   (287953*CA^3*zb^2*G[0, 0, 1, 1, 0, zb])/108 - 
   (11833*CA^2*nf*zb^2*G[0, 0, 1, 1, 0, zb])/54 + 
   (53*CA*CF*nf*zb^2*G[0, 0, 1, 1, 0, zb])/12 + 
   (10109*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, 0, zb])/18 + 
   (488851*CA^3*G[0, 0, 1, 1, 1, zb])/216 + 
   (6313*CA^2*nf*G[0, 0, 1, 1, 1, zb])/27 - 
   (95*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/18 - 
   (5297*CA^3*Pi^2*G[0, 0, 1, 1, 1, zb])/6 + 
   (535037*CA^3*G[0, 0, 1, 1, 1, zb])/(216*(-1 + zb)) + 
   (14495*CA^2*nf*G[0, 0, 1, 1, 1, zb])/(108*(-1 + zb)) - 
   (55*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (5297*CA^3*Pi^2*G[0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (11797*CA^3*G[0, 0, 1, 1, 1, zb])/(54*zb) - 
   (2162*CA^2*nf*G[0, 0, 1, 1, 1, zb])/(27*zb) + 
   (5297*CA^3*Pi^2*G[0, 0, 1, 1, 1, zb])/(12*zb) + 
   (476359*CA^3*zb*G[0, 0, 1, 1, 1, zb])/216 - 
   (3649*CA^2*nf*zb*G[0, 0, 1, 1, 1, zb])/216 - 
   (22*CA*CF*nf*zb*G[0, 0, 1, 1, 1, zb])/9 + 
   (5297*CA^3*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/12 + 
   (527837*CA^3*zb^2*G[0, 0, 1, 1, 1, zb])/216 + 
   (17879*CA^2*nf*zb^2*G[0, 0, 1, 1, 1, zb])/108 - 
   (157*CA*CF*nf*zb^2*G[0, 0, 1, 1, 1, zb])/36 - 
   (5297*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, 1, zb])/12 + 
   (520903*CA^3*G[0, 1, 0, 0, 0, zb])/216 + 
   (87533*CA^2*nf*G[0, 1, 0, 0, 0, zb])/216 + 
   (53*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/3 - 
   (3363*CA^3*Pi^2*G[0, 1, 0, 0, 0, zb])/2 + 
   (331835*CA^3*G[0, 1, 0, 0, 0, zb])/(108*(-1 + zb)) + 
   (41543*CA^2*nf*G[0, 1, 0, 0, 0, zb])/(216*(-1 + zb)) + 
   (21*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (3363*CA^3*Pi^2*G[0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (5816*CA^3*G[0, 1, 0, 0, 0, zb])/(9*zb) - 
   (1568*CA^2*nf*G[0, 1, 0, 0, 0, zb])/(9*zb) + 
   (3363*CA^3*Pi^2*G[0, 1, 0, 0, 0, zb])/(4*zb) + 
   (720841*CA^3*zb*G[0, 1, 0, 0, 0, zb])/216 - 
   (10775*CA^2*nf*zb*G[0, 1, 0, 0, 0, zb])/108 - 
   (143*CA*CF*nf*zb*G[0, 1, 0, 0, 0, zb])/12 + 
   (3363*CA^3*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/4 + 
   (159929*CA^3*zb^2*G[0, 1, 0, 0, 0, zb])/54 + 
   (68929*CA^2*nf*zb^2*G[0, 1, 0, 0, 0, zb])/216 + 
   (167*CA*CF*nf*zb^2*G[0, 1, 0, 0, 0, zb])/12 - 
   (3363*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, 0, zb])/4 - 
   (970427*CA^3*G[0, 1, 0, 0, 1, zb])/432 - 
   (8935*CA^2*nf*G[0, 1, 0, 0, 1, zb])/27 - 
   (581*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/36 + 
   (21577*CA^3*Pi^2*G[0, 1, 0, 0, 1, zb])/18 - 
   (1188413*CA^3*G[0, 1, 0, 0, 1, zb])/(432*(-1 + zb)) - 
   (34595*CA^2*nf*G[0, 1, 0, 0, 1, zb])/(216*(-1 + zb)) - 
   (719*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/(36*(-1 + zb)) + 
   (21577*CA^3*Pi^2*G[0, 1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (4573*CA^3*G[0, 1, 0, 0, 1, zb])/(9*zb) + 
   (1264*CA^2*nf*G[0, 1, 0, 0, 1, zb])/(9*zb) - 
   (21577*CA^3*Pi^2*G[0, 1, 0, 0, 1, zb])/(36*zb) - 
   (1243103*CA^3*zb*G[0, 1, 0, 0, 1, zb])/432 + 
   (2066*CA^2*nf*zb*G[0, 1, 0, 0, 1, zb])/27 + 
   (265*CA*CF*nf*zb*G[0, 1, 0, 0, 1, zb])/36 - 
   (21577*CA^3*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/36 - 
   (1157605*CA^3*zb^2*G[0, 1, 0, 0, 1, zb])/432 - 
   (55861*CA^2*nf*zb^2*G[0, 1, 0, 0, 1, zb])/216 - 
   (473*CA*CF*nf*zb^2*G[0, 1, 0, 0, 1, zb])/36 + 
   (21577*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, 1, zb])/36 - 
   (326339*CA^3*G[0, 1, 0, 1, 0, zb])/144 - 
   (4543*CA^2*nf*G[0, 1, 0, 1, 0, zb])/18 - 
   (44*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/3 + 
   (10537*CA^3*Pi^2*G[0, 1, 0, 1, 0, zb])/9 - 
   (392591*CA^3*G[0, 1, 0, 1, 0, zb])/(144*(-1 + zb)) - 
   (7177*CA^2*nf*G[0, 1, 0, 1, 0, zb])/(72*(-1 + zb)) - 
   (34*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (10537*CA^3*Pi^2*G[0, 1, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (1747*CA^3*G[0, 1, 0, 1, 0, zb])/(4*zb) + 
   (4499*CA^2*nf*G[0, 1, 0, 1, 0, zb])/(36*zb) + 
   (29*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/(18*zb) - 
   (10537*CA^3*Pi^2*G[0, 1, 0, 1, 0, zb])/(18*zb) - 
   (44121*CA^3*zb*G[0, 1, 0, 1, 0, zb])/16 + 
   (6181*CA^2*nf*zb*G[0, 1, 0, 1, 0, zb])/72 + 
   (44*CA*CF*nf*zb*G[0, 1, 0, 1, 0, zb])/3 - 
   (10537*CA^3*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/18 - 
   (371579*CA^3*zb^2*G[0, 1, 0, 1, 0, zb])/144 - 
   (1803*CA^2*nf*zb^2*G[0, 1, 0, 1, 0, zb])/8 - 
   (175*CA*CF*nf*zb^2*G[0, 1, 0, 1, 0, zb])/18 + 
   (10537*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, 0, zb])/18 + 
   (461371*CA^3*G[0, 1, 0, 1, 1, zb])/216 + 
   (42137*CA^2*nf*G[0, 1, 0, 1, 1, zb])/216 + 
   12*CA*CF*nf*G[0, 1, 0, 1, 1, zb] - (1801*CA^3*Pi^2*G[0, 1, 0, 1, 1, zb])/
    2 + (532063*CA^3*G[0, 1, 0, 1, 1, zb])/(216*(-1 + zb)) + 
   (8197*CA^2*nf*G[0, 1, 0, 1, 1, zb])/(108*(-1 + zb)) + 
   (100*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (1801*CA^3*Pi^2*G[0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (3917*CA^3*G[0, 1, 0, 1, 1, zb])/(12*zb) - 
   (3539*CA^2*nf*G[0, 1, 0, 1, 1, zb])/(36*zb) - 
   (29*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/(18*zb) + 
   (1801*CA^3*Pi^2*G[0, 1, 0, 1, 1, zb])/(4*zb) + 
   (514249*CA^3*zb*G[0, 1, 0, 1, 1, zb])/216 - 
   (7247*CA^2*nf*zb*G[0, 1, 0, 1, 1, zb])/108 - 
   (55*CA*CF*nf*zb*G[0, 1, 0, 1, 1, zb])/6 + 
   (1801*CA^3*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/4 + 
   (254791*CA^3*zb^2*G[0, 1, 0, 1, 1, zb])/108 + 
   (19229*CA^2*nf*zb^2*G[0, 1, 0, 1, 1, zb])/108 + 
   (293*CA*CF*nf*zb^2*G[0, 1, 0, 1, 1, zb])/36 - 
   (1801*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, 1, zb])/4 - 
   (246485*CA^3*G[0, 1, 1, 0, 0, zb])/108 - 
   (42269*CA^2*nf*G[0, 1, 1, 0, 0, zb])/216 + 
   (16*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/9 + 
   (4081*CA^3*Pi^2*G[0, 1, 1, 0, 0, zb])/4 - 
   (549211*CA^3*G[0, 1, 1, 0, 0, zb])/(216*(-1 + zb)) - 
   (15917*CA^2*nf*G[0, 1, 1, 0, 0, zb])/(216*(-1 + zb)) - 
   (61*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/(18*(-1 + zb)) + 
   (4081*CA^3*Pi^2*G[0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (2342*CA^3*G[0, 1, 1, 0, 0, zb])/(9*zb) + 
   (1709*CA^2*nf*G[0, 1, 1, 0, 0, zb])/(18*zb) - 
   (29*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/(9*zb) - 
   (4081*CA^3*Pi^2*G[0, 1, 1, 0, 0, zb])/(8*zb) - 
   (254291*CA^3*zb*G[0, 1, 1, 0, 0, zb])/108 + 
   (7277*CA^2*nf*zb*G[0, 1, 1, 0, 0, zb])/108 + 
   (577*CA*CF*nf*zb*G[0, 1, 1, 0, 0, zb])/36 - 
   (4081*CA^3*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/8 - 
   (532745*CA^3*zb^2*G[0, 1, 1, 0, 0, zb])/216 - 
   (37105*CA^2*nf*zb^2*G[0, 1, 1, 0, 0, zb])/216 + 
   (25*CA*CF*nf*zb^2*G[0, 1, 1, 0, 0, zb])/12 + 
   (4081*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, 0, zb])/8 + 
   (895645*CA^3*G[0, 1, 1, 0, 1, zb])/432 + 
   (33583*CA^2*nf*G[0, 1, 1, 0, 1, zb])/216 + 
   (139*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/36 - 
   (2237*CA^3*Pi^2*G[0, 1, 1, 0, 1, zb])/3 + 
   (982831*CA^3*G[0, 1, 1, 0, 1, zb])/(432*(-1 + zb)) + 
   (1607*CA^2*nf*G[0, 1, 1, 0, 1, zb])/(27*(-1 + zb)) + 
   (37*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (2237*CA^3*Pi^2*G[0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (789*CA^3*G[0, 1, 1, 0, 1, zb])/(4*zb) - 
   (2701*CA^2*nf*G[0, 1, 1, 0, 1, zb])/(36*zb) + 
   (29*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/(18*zb) + 
   (2237*CA^3*Pi^2*G[0, 1, 1, 0, 1, zb])/(6*zb) + 
   (892843*CA^3*zb*G[0, 1, 1, 0, 1, zb])/432 - 
   (2981*CA^2*nf*zb*G[0, 1, 1, 0, 1, zb])/54 - 
   (161*CA*CF*nf*zb*G[0, 1, 1, 0, 1, zb])/9 + 
   (2237*CA^3*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/6 + 
   (957041*CA^3*zb^2*G[0, 1, 1, 0, 1, zb])/432 + 
   (7229*CA^2*nf*zb^2*G[0, 1, 1, 0, 1, zb])/54 + 
   (5*CA*CF*nf*zb^2*G[0, 1, 1, 0, 1, zb])/6 - 
   (2237*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, 1, zb])/6 + 
   (55093*CA^3*G[0, 1, 1, 1, 0, zb])/27 + 
   (11879*CA^2*nf*G[0, 1, 1, 1, 0, zb])/108 - 
   (181*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/18 - 
   (4265*CA^3*Pi^2*G[0, 1, 1, 1, 0, zb])/6 + 
   (460061*CA^3*G[0, 1, 1, 1, 0, zb])/(216*(-1 + zb)) + 
   (923*CA^2*nf*G[0, 1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
   (91*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/(18*(-1 + zb)) - 
   (4265*CA^3*Pi^2*G[0, 1, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (1885*CA^3*G[0, 1, 1, 1, 0, zb])/(18*zb) - 
   (1037*CA^2*nf*G[0, 1, 1, 1, 0, zb])/(18*zb) + 
   (29*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/(9*zb) + 
   (4265*CA^3*Pi^2*G[0, 1, 1, 1, 0, zb])/(12*zb) + 
   (387413*CA^3*zb*G[0, 1, 1, 1, 0, zb])/216 - 
   (4507*CA^2*nf*zb*G[0, 1, 1, 1, 0, zb])/108 - 
   (65*CA*CF*nf*zb*G[0, 1, 1, 1, 0, zb])/9 + 
   (4265*CA^3*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/12 + 
   (223355*CA^3*zb^2*G[0, 1, 1, 1, 0, zb])/108 + 
   (2926*CA^2*nf*zb^2*G[0, 1, 1, 1, 0, zb])/27 - 
   (149*CA*CF*nf*zb^2*G[0, 1, 1, 1, 0, zb])/18 - 
   (4265*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, 0, zb])/12 - 
   (1610897*CA^3*G[0, 1, 1, 1, 1, zb])/864 - 
   (35789*CA^2*nf*G[0, 1, 1, 1, 1, zb])/432 + 
   (50*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/9 + 
   (14515*CA^3*Pi^2*G[0, 1, 1, 1, 1, zb])/24 - 
   (183761*CA^3*G[0, 1, 1, 1, 1, zb])/(96*(-1 + zb)) - 
   (1255*CA^2*nf*G[0, 1, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (41*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (14515*CA^3*Pi^2*G[0, 1, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (3523*CA^3*G[0, 1, 1, 1, 1, zb])/(54*zb) + 
   (4703*CA^2*nf*G[0, 1, 1, 1, 1, zb])/(108*zb) - 
   (29*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/(18*zb) - 
   (14515*CA^3*Pi^2*G[0, 1, 1, 1, 1, zb])/(48*zb) - 
   (1363301*CA^3*zb*G[0, 1, 1, 1, 1, zb])/864 + 
   (14473*CA^2*nf*zb*G[0, 1, 1, 1, 1, zb])/432 + 
   (293*CA*CF*nf*zb*G[0, 1, 1, 1, 1, zb])/36 - 
   (14515*CA^3*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/48 - 
   (1616677*CA^3*zb^2*G[0, 1, 1, 1, 1, zb])/864 - 
   (35155*CA^2*nf*zb^2*G[0, 1, 1, 1, 1, zb])/432 + 
   (37*CA*CF*nf*zb^2*G[0, 1, 1, 1, 1, zb])/6 + 
   (14515*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, 1, zb])/48 + 
   (259267*CA^3*G[1, 0, 0, 0, 0, zb])/108 + 
   (117631*CA^2*nf*G[1, 0, 0, 0, 0, zb])/216 + 
   16*CA*CF*nf*G[1, 0, 0, 0, 0, zb] - (30343*CA^3*Pi^2*G[1, 0, 0, 0, 0, zb])/
    18 + (438433*CA^3*G[1, 0, 0, 0, 0, zb])/(216*(-1 + zb)) + 
   (18233*CA^2*nf*G[1, 0, 0, 0, 0, zb])/(54*(-1 + zb)) - 
   (30343*CA^3*Pi^2*G[1, 0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (19348*CA^3*G[1, 0, 0, 0, 0, zb])/(27*zb) - 
   (5008*CA^2*nf*G[1, 0, 0, 0, 0, zb])/(27*zb) + 
   (30343*CA^3*Pi^2*G[1, 0, 0, 0, 0, zb])/(36*zb) + 
   (383765*CA^3*zb*G[1, 0, 0, 0, 0, zb])/216 - 
   (10463*CA^2*nf*zb*G[1, 0, 0, 0, 0, zb])/216 + 
   14*CA*CF*nf*zb*G[1, 0, 0, 0, 0, zb] + 
   (30343*CA^3*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/36 + 
   (104693*CA^3*zb^2*G[1, 0, 0, 0, 0, zb])/27 + 
   (20543*CA^2*nf*zb^2*G[1, 0, 0, 0, 0, zb])/54 - 
   (30343*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, 0, zb])/36 - 
   (337789*CA^3*G[1, 0, 0, 0, 1, zb])/144 - 
   (60871*CA^2*nf*G[1, 0, 0, 0, 1, zb])/144 - CA*CF*nf*G[1, 0, 0, 0, 1, zb] + 
   (10832*CA^3*Pi^2*G[1, 0, 0, 0, 1, zb])/9 - 
   (271511*CA^3*G[1, 0, 0, 0, 1, zb])/(144*(-1 + zb)) - 
   (20183*CA^2*nf*G[1, 0, 0, 0, 1, zb])/(72*(-1 + zb)) + 
   (5416*CA^3*Pi^2*G[1, 0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (1119*CA^3*G[1, 0, 0, 0, 1, zb])/(2*zb) + 
   (446*CA^2*nf*G[1, 0, 0, 0, 1, zb])/(3*zb) - 
   (5416*CA^3*Pi^2*G[1, 0, 0, 0, 1, zb])/(9*zb) - 
   (24319*CA^3*zb*G[1, 0, 0, 0, 1, zb])/16 + 
   (2071*CA^2*nf*zb*G[1, 0, 0, 0, 1, zb])/144 - 
   (17*CA*CF*nf*zb*G[1, 0, 0, 0, 1, zb])/2 - 
   (5416*CA^3*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/9 - 
   (506609*CA^3*zb^2*G[1, 0, 0, 0, 1, zb])/144 - 
   (7133*CA^2*nf*zb^2*G[1, 0, 0, 0, 1, zb])/24 - 
   (11*CA*CF*nf*zb^2*G[1, 0, 0, 0, 1, zb])/2 + 
   (5416*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, 1, zb])/9 - 
   (974677*CA^3*G[1, 0, 0, 1, 0, zb])/432 - 
   (77881*CA^2*nf*G[1, 0, 0, 1, 0, zb])/216 - 
   (449*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/24 + 
   (41971*CA^3*Pi^2*G[1, 0, 0, 1, 0, zb])/36 - 
   (91777*CA^3*G[1, 0, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (15281*CA^2*nf*G[1, 0, 0, 1, 0, zb])/(72*(-1 + zb)) + 
   (215*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (41971*CA^3*Pi^2*G[1, 0, 0, 1, 0, zb])/(72*(-1 + zb)) - 
   (26119*CA^3*G[1, 0, 0, 1, 0, zb])/(54*zb) + 
   (7069*CA^2*nf*G[1, 0, 0, 1, 0, zb])/(54*zb) + 
   (29*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/(9*zb) - 
   (41971*CA^3*Pi^2*G[1, 0, 0, 1, 0, zb])/(72*zb) - 
   (658801*CA^3*zb*G[1, 0, 0, 1, 0, zb])/432 + 
   (9611*CA^2*nf*zb*G[1, 0, 0, 1, 0, zb])/216 + 
   (47*CA*CF*nf*zb*G[1, 0, 0, 1, 0, zb])/24 - 
   (41971*CA^3*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/72 - 
   (1445207*CA^3*zb^2*G[1, 0, 0, 1, 0, zb])/432 - 
   (58343*CA^2*nf*zb^2*G[1, 0, 0, 1, 0, zb])/216 + 
   3*CA*CF*nf*zb^2*G[1, 0, 0, 1, 0, zb] + 
   (41971*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, 0, zb])/72 + 
   (964597*CA^3*G[1, 0, 0, 1, 1, zb])/432 + 
   (112679*CA^2*nf*G[1, 0, 0, 1, 1, zb])/432 + 
   (59*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/24 - 
   (32599*CA^3*Pi^2*G[1, 0, 0, 1, 1, zb])/36 + 
   (259435*CA^3*G[1, 0, 0, 1, 1, zb])/(144*(-1 + zb)) + 
   (4013*CA^2*nf*G[1, 0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (215*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/(36*(-1 + zb)) - 
   (32599*CA^3*Pi^2*G[1, 0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (9593*CA^3*G[1, 0, 0, 1, 1, zb])/(27*zb) - 
   (5473*CA^2*nf*G[1, 0, 0, 1, 1, zb])/(54*zb) - 
   (29*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/(9*zb) + 
   (32599*CA^3*Pi^2*G[1, 0, 0, 1, 1, zb])/(72*zb) + 
   (570571*CA^3*zb*G[1, 0, 0, 1, 1, zb])/432 - 
   (6331*CA^2*nf*zb*G[1, 0, 0, 1, 1, zb])/432 - 
   (41*CA*CF*nf*zb*G[1, 0, 0, 1, 1, zb])/6 + 
   (32599*CA^3*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/72 + 
   (1319033*CA^3*zb^2*G[1, 0, 0, 1, 1, zb])/432 + 
   (43751*CA^2*nf*zb^2*G[1, 0, 0, 1, 1, zb])/216 + 
   (5*CA*CF*nf*zb^2*G[1, 0, 0, 1, 1, zb])/2 - 
   (32599*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, 1, zb])/72 - 
   (41893*CA^3*G[1, 0, 1, 0, 0, zb])/18 - (4987*CA^2*nf*G[1, 0, 1, 0, 0, zb])/
    18 - 6*CA*CF*nf*G[1, 0, 1, 0, 0, zb] + 
   (3407*CA^3*Pi^2*G[1, 0, 1, 0, 0, zb])/3 - 
   (69473*CA^3*G[1, 0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (1111*CA^2*nf*G[1, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (62*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (3407*CA^3*Pi^2*G[1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (30659*CA^3*G[1, 0, 1, 0, 0, zb])/(72*zb) + 
   (8851*CA^2*nf*G[1, 0, 1, 0, 0, zb])/(72*zb) + 
   (29*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/(36*zb) - 
   (3407*CA^3*Pi^2*G[1, 0, 1, 0, 0, zb])/(6*zb) - 
   (54037*CA^3*zb*G[1, 0, 1, 0, 0, zb])/36 + 
   (523*CA^2*nf*zb*G[1, 0, 1, 0, 0, zb])/6 - 
   (25*CA*CF*nf*zb*G[1, 0, 1, 0, 0, zb])/2 - 
   (3407*CA^3*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/6 - 
   (78035*CA^3*zb^2*G[1, 0, 1, 0, 0, zb])/24 - 
   (1481*CA^2*nf*zb^2*G[1, 0, 1, 0, 0, zb])/6 + 
   (97*CA*CF*nf*zb^2*G[1, 0, 1, 0, 0, zb])/18 + 
   (3407*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, 0, zb])/6 + 
   (60431*CA^3*G[1, 0, 1, 0, 1, zb])/27 + 
   (44285*CA^2*nf*G[1, 0, 1, 0, 1, zb])/216 - 
   (2*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/3 - 
   (7472*CA^3*Pi^2*G[1, 0, 1, 0, 1, zb])/9 + 
   (16169*CA^3*G[1, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (1757*CA^2*nf*G[1, 0, 1, 0, 1, zb])/(18*(-1 + zb)) + 
   (215*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (3736*CA^3*Pi^2*G[1, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (67985*CA^3*G[1, 0, 1, 0, 1, zb])/(216*zb) - 
   (20825*CA^2*nf*G[1, 0, 1, 0, 1, zb])/(216*zb) - 
   (29*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/(36*zb) + 
   (3736*CA^3*Pi^2*G[1, 0, 1, 0, 1, zb])/(9*zb) + 
   (140297*CA^3*zb*G[1, 0, 1, 0, 1, zb])/108 - 
   (12295*CA^2*nf*zb*G[1, 0, 1, 0, 1, zb])/216 + 
   (101*CA*CF*nf*zb*G[1, 0, 1, 0, 1, zb])/12 + 
   (3736*CA^3*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/9 + 
   (643619*CA^3*zb^2*G[1, 0, 1, 0, 1, zb])/216 + 
   (40207*CA^2*nf*zb^2*G[1, 0, 1, 0, 1, zb])/216 - 
   (53*CA*CF*nf*zb^2*G[1, 0, 1, 0, 1, zb])/36 - 
   (3736*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, 1, zb])/9 + 
   (927347*CA^3*G[1, 0, 1, 1, 0, zb])/432 + 
   (71821*CA^2*nf*G[1, 0, 1, 1, 0, zb])/432 + 
   (271*CA*CF*nf*G[1, 0, 1, 1, 0, zb])/72 - 
   (13841*CA^3*Pi^2*G[1, 0, 1, 1, 0, zb])/18 + 
   (251005*CA^3*G[1, 0, 1, 1, 0, zb])/(144*(-1 + zb)) + 
   (4465*CA^2*nf*G[1, 0, 1, 1, 0, zb])/(72*(-1 + zb)) - 
   (13841*CA^3*Pi^2*G[1, 0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (11177*CA^3*G[1, 0, 1, 1, 0, zb])/(54*zb) - 
   (2062*CA^2*nf*G[1, 0, 1, 1, 0, zb])/(27*zb) + 
   (13841*CA^3*Pi^2*G[1, 0, 1, 1, 0, zb])/(36*zb) + 
   (518867*CA^3*zb*G[1, 0, 1, 1, 0, zb])/432 - 
   (27101*CA^2*nf*zb*G[1, 0, 1, 1, 0, zb])/432 + 
   (269*CA*CF*nf*zb*G[1, 0, 1, 1, 0, zb])/36 + 
   (13841*CA^3*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/36 + 
   (1195867*CA^3*zb^2*G[1, 0, 1, 1, 0, zb])/432 + 
   (34633*CA^2*nf*zb^2*G[1, 0, 1, 1, 0, zb])/216 - 
   (247*CA*CF*nf*zb^2*G[1, 0, 1, 1, 0, zb])/36 - 
   (13841*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, 0, zb])/36 - 
   (200407*CA^3*G[1, 0, 1, 1, 1, zb])/96 - 
   (5383*CA^2*nf*G[1, 0, 1, 1, 1, zb])/48 + 
   (299*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/72 + 
   (5083*CA^3*Pi^2*G[1, 0, 1, 1, 1, zb])/8 - 
   (472325*CA^3*G[1, 0, 1, 1, 1, zb])/(288*(-1 + zb)) - 
   (6701*CA^2*nf*G[1, 0, 1, 1, 1, zb])/(144*(-1 + zb)) + 
   (11*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (5083*CA^3*Pi^2*G[1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (4315*CA^3*G[1, 0, 1, 1, 1, zb])/(36*zb) + 
   (502*CA^2*nf*G[1, 0, 1, 1, 1, zb])/(9*zb) - 
   (5083*CA^3*Pi^2*G[1, 0, 1, 1, 1, zb])/(16*zb) - 
   (300361*CA^3*zb*G[1, 0, 1, 1, 1, zb])/288 + 
   (5087*CA^2*nf*zb*G[1, 0, 1, 1, 1, zb])/144 - 
   (289*CA*CF*nf*zb*G[1, 0, 1, 1, 1, zb])/72 - 
   (5083*CA^3*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/16 - 
   (736885*CA^3*zb^2*G[1, 0, 1, 1, 1, zb])/288 - 
   (16171*CA^2*nf*zb^2*G[1, 0, 1, 1, 1, zb])/144 + 
   (53*CA*CF*nf*zb^2*G[1, 0, 1, 1, 1, zb])/18 + 
   (5083*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, 1, zb])/16 - 
   (434969*CA^3*G[1, 1, 0, 0, 0, zb])/216 - 
   (8417*CA^2*nf*G[1, 1, 0, 0, 0, zb])/27 - 
   (191*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/24 + 
   (3877*CA^3*Pi^2*G[1, 1, 0, 0, 0, zb])/4 - 
   (49913*CA^3*G[1, 1, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (6679*CA^2*nf*G[1, 1, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (3877*CA^3*Pi^2*G[1, 1, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (36215*CA^3*G[1, 1, 0, 0, 0, zb])/(108*zb) + 
   (11477*CA^2*nf*G[1, 1, 0, 0, 0, zb])/(108*zb) - 
   (29*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/(6*zb) - 
   (3877*CA^3*Pi^2*G[1, 1, 0, 0, 0, zb])/(8*zb) - 
   (98623*CA^3*zb*G[1, 1, 0, 0, 0, zb])/108 + 
   (8069*CA^2*nf*zb*G[1, 1, 0, 0, 0, zb])/216 - 
   (95*CA*CF*nf*zb*G[1, 1, 0, 0, 0, zb])/24 - 
   (3877*CA^3*Pi^2*zb*G[1, 1, 0, 0, 0, zb])/8 - 
   (687139*CA^3*zb^2*G[1, 1, 0, 0, 0, zb])/216 - 
   (45239*CA^2*nf*zb^2*G[1, 1, 0, 0, 0, zb])/216 + 
   (3*CA*CF*nf*zb^2*G[1, 1, 0, 0, 0, zb])/4 + 
   (3877*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, 0, zb])/8 + 
   (840329*CA^3*G[1, 1, 0, 0, 1, zb])/432 + 
   (52049*CA^2*nf*G[1, 1, 0, 0, 1, zb])/216 - 
   (115*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/24 - 
   (1437*CA^3*Pi^2*G[1, 1, 0, 0, 1, zb])/2 + 
   (63055*CA^3*G[1, 1, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (3697*CA^2*nf*G[1, 1, 0, 0, 1, zb])/(24*(-1 + zb)) - 
   (1437*CA^3*Pi^2*G[1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (13265*CA^3*G[1, 1, 0, 0, 1, zb])/(54*zb) - 
   (2317*CA^2*nf*G[1, 1, 0, 0, 1, zb])/(27*zb) + 
   (58*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/(9*zb) + 
   (1437*CA^3*Pi^2*G[1, 1, 0, 0, 1, zb])/(4*zb) + 
   (171109*CA^3*zb*G[1, 1, 0, 0, 1, zb])/216 - 
   (1883*CA^2*nf*zb*G[1, 1, 0, 0, 1, zb])/108 + 
   (27*CA*CF*nf*zb*G[1, 1, 0, 0, 1, zb])/4 + 
   (1437*CA^3*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/4 + 
   (624857*CA^3*zb^2*G[1, 1, 0, 0, 1, zb])/216 + 
   (17195*CA^2*nf*zb^2*G[1, 1, 0, 0, 1, zb])/108 + 
   (5*CA*CF*nf*zb^2*G[1, 1, 0, 0, 1, zb])/36 - 
   (1437*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, 1, zb])/4 + 
   (99031*CA^3*G[1, 1, 0, 1, 0, zb])/54 + 
   (78493*CA^2*nf*G[1, 1, 0, 1, 0, zb])/432 + 
   (907*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/36 - 
   (8359*CA^3*Pi^2*G[1, 1, 0, 1, 0, zb])/12 + 
   (16099*CA^3*G[1, 1, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (1085*CA^2*nf*G[1, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (8359*CA^3*Pi^2*G[1, 1, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (26779*CA^3*G[1, 1, 0, 1, 0, zb])/(108*zb) - 
   (8377*CA^2*nf*G[1, 1, 0, 1, 0, zb])/(108*zb) - 
   (29*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/(18*zb) + 
   (8359*CA^3*Pi^2*G[1, 1, 0, 1, 0, zb])/(24*zb) + 
   (189985*CA^3*zb*G[1, 1, 0, 1, 0, zb])/216 - 
   (19655*CA^2*nf*zb*G[1, 1, 0, 1, 0, zb])/432 - 
   (847*CA*CF*nf*zb*G[1, 1, 0, 1, 0, zb])/72 + 
   (8359*CA^3*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/24 + 
   (148265*CA^3*zb^2*G[1, 1, 0, 1, 0, zb])/54 + 
   (31591*CA^2*nf*zb^2*G[1, 1, 0, 1, 0, zb])/216 + 
   (89*CA*CF*nf*zb^2*G[1, 1, 0, 1, 0, zb])/36 - 
   (8359*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, 0, zb])/24 - 
   (1557083*CA^3*G[1, 1, 0, 1, 1, zb])/864 - 
   (27247*CA^2*nf*G[1, 1, 0, 1, 1, zb])/216 - 
   (89*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/9 + 
   (13645*CA^3*Pi^2*G[1, 1, 0, 1, 1, zb])/24 - 
   (124283*CA^3*G[1, 1, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (3239*CA^2*nf*G[1, 1, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (13645*CA^3*Pi^2*G[1, 1, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (19139*CA^3*G[1, 1, 0, 1, 1, zb])/(108*zb) + 
   (1676*CA^2*nf*G[1, 1, 0, 1, 1, zb])/(27*zb) - 
   (13645*CA^3*Pi^2*G[1, 1, 0, 1, 1, zb])/(48*zb) - 
   (682223*CA^3*zb*G[1, 1, 0, 1, 1, zb])/864 + 
   (6101*CA^2*nf*zb*G[1, 1, 0, 1, 1, zb])/216 + 
   (70*CA*CF*nf*zb*G[1, 1, 0, 1, 1, zb])/9 - 
   (13645*CA^3*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/48 - 
   (2179819*CA^3*zb^2*G[1, 1, 0, 1, 1, zb])/864 - 
   (46213*CA^2*nf*zb^2*G[1, 1, 0, 1, 1, zb])/432 - 
   (23*CA*CF*nf*zb^2*G[1, 1, 0, 1, 1, zb])/9 + 
   (13645*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, 1, zb])/48 + 
   (717293*CA^3*G[1, 1, 1, 0, 0, zb])/432 + 
   (42041*CA^2*nf*G[1, 1, 1, 0, 0, zb])/216 - 
   (367*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/72 - 
   (3811*CA^3*Pi^2*G[1, 1, 1, 0, 0, zb])/6 + 
   (48839*CA^3*G[1, 1, 1, 0, 0, zb])/(48*(-1 + zb)) + 
   (2657*CA^2*nf*G[1, 1, 1, 0, 0, zb])/(24*(-1 + zb)) - 
   (3811*CA^3*Pi^2*G[1, 1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (18211*CA^3*G[1, 1, 1, 0, 0, zb])/(108*zb) - 
   (6727*CA^2*nf*G[1, 1, 1, 0, 0, zb])/(108*zb) + 
   (29*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/(18*zb) + 
   (3811*CA^3*Pi^2*G[1, 1, 1, 0, 0, zb])/(12*zb) + 
   (234725*CA^3*zb*G[1, 1, 1, 0, 0, zb])/432 - 
   (1495*CA^2*nf*zb*G[1, 1, 1, 0, 0, zb])/54 + 
   (173*CA*CF*nf*zb*G[1, 1, 1, 0, 0, zb])/72 + 
   (3811*CA^3*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/12 + 
   (1087063*CA^3*zb^2*G[1, 1, 1, 0, 0, zb])/432 + 
   (3461*CA^2*nf*zb^2*G[1, 1, 1, 0, 0, zb])/27 - 
   (31*CA*CF*nf*zb^2*G[1, 1, 1, 0, 0, zb])/4 - 
   (3811*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, 0, zb])/12 - 
   (1342181*CA^3*G[1, 1, 1, 0, 1, zb])/864 - 
   (33193*CA^2*nf*G[1, 1, 1, 0, 1, zb])/216 + 
   (25*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/9 + 
   (11339*CA^3*Pi^2*G[1, 1, 1, 0, 1, zb])/24 - 
   (31503*CA^3*G[1, 1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (1491*CA^2*nf*G[1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (11339*CA^3*Pi^2*G[1, 1, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (7045*CA^3*G[1, 1, 1, 0, 1, zb])/(54*zb) + 
   (5519*CA^2*nf*G[1, 1, 1, 0, 1, zb])/(108*zb) - 
   (29*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/(18*zb) - 
   (11339*CA^3*Pi^2*G[1, 1, 1, 0, 1, zb])/(48*zb) - 
   (451769*CA^3*zb*G[1, 1, 1, 0, 1, zb])/864 + 
   (1711*CA^2*nf*zb*G[1, 1, 1, 0, 1, zb])/108 - 
   (17*CA*CF*nf*zb*G[1, 1, 1, 0, 1, zb])/36 - 
   (11339*CA^3*Pi^2*zb*G[1, 1, 1, 0, 1, zb])/48 - 
   (1987813*CA^3*zb^2*G[1, 1, 1, 0, 1, zb])/864 - 
   (41197*CA^2*nf*zb^2*G[1, 1, 1, 0, 1, zb])/432 + 
   (173*CA*CF*nf*zb^2*G[1, 1, 1, 0, 1, zb])/36 + 
   (11339*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, 1, zb])/48 - 
   (1236821*CA^3*G[1, 1, 1, 1, 0, zb])/864 - 
   (57785*CA^2*nf*G[1, 1, 1, 1, 0, zb])/432 - (CA*CF*nf*G[1, 1, 1, 1, 0, zb])/
    36 + (3843*CA^3*Pi^2*G[1, 1, 1, 1, 0, zb])/8 - 
   (27211*CA^3*G[1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (1231*CA^2*nf*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (3843*CA^3*Pi^2*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (9773*CA^3*G[1, 1, 1, 1, 0, zb])/(108*zb) + 
   (1094*CA^2*nf*G[1, 1, 1, 1, 0, zb])/(27*zb) - 
   (3843*CA^3*Pi^2*G[1, 1, 1, 1, 0, zb])/(16*zb) - 
   (340199*CA^3*zb*G[1, 1, 1, 1, 0, zb])/864 + 
   (6841*CA^2*nf*zb*G[1, 1, 1, 1, 0, zb])/432 - 
   (109*CA*CF*nf*zb*G[1, 1, 1, 1, 0, zb])/36 - 
   (3843*CA^3*Pi^2*zb*G[1, 1, 1, 1, 0, zb])/16 - 
   (1832839*CA^3*zb^2*G[1, 1, 1, 1, 0, zb])/864 - 
   (36871*CA^2*nf*zb^2*G[1, 1, 1, 1, 0, zb])/432 + 
   (121*CA*CF*nf*zb^2*G[1, 1, 1, 1, 0, zb])/18 + 
   (3843*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, 0, zb])/16 + 
   (783827*CA^3*G[1, 1, 1, 1, 1, zb])/576 + 
   (3367*CA^2*nf*G[1, 1, 1, 1, 1, zb])/32 - (5*CA*CF*nf*G[1, 1, 1, 1, 1, zb])/
    24 - (6813*CA^3*Pi^2*G[1, 1, 1, 1, 1, zb])/16 + 
   (53907*CA^3*G[1, 1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (2139*CA^2*nf*G[1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (6813*CA^3*Pi^2*G[1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (4925*CA^3*G[1, 1, 1, 1, 1, zb])/(72*zb) - 
   (301*CA^2*nf*G[1, 1, 1, 1, 1, zb])/(9*zb) + 
   (6813*CA^3*Pi^2*G[1, 1, 1, 1, 1, zb])/(32*zb) + 
   (230867*CA^3*zb*G[1, 1, 1, 1, 1, zb])/576 - 
   (177*CA^2*nf*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (55*CA*CF*nf*zb*G[1, 1, 1, 1, 1, zb])/24 + 
   (6813*CA^3*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (1134139*CA^3*zb^2*G[1, 1, 1, 1, 1, zb])/576 + 
   (17651*CA^2*nf*zb^2*G[1, 1, 1, 1, 1, zb])/288 - 
   (55*CA*CF*nf*zb^2*G[1, 1, 1, 1, 1, zb])/12 - 
   (6813*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, 1, zb])/32 + 
   6066*CA^3*G[0, 0, 0, 0, 0, 0, zb] + (3920*CA^2*nf*G[0, 0, 0, 0, 0, 0, zb])/
    3 + (19978*CA^3*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1960*CA^2*nf*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   7846*CA^3*zb*G[0, 0, 0, 0, 0, 0, zb] - 
   (1960*CA^2*nf*zb*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (19978*CA^3*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (1960*CA^2*nf*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (184597*CA^3*G[0, 0, 0, 0, 0, 1, zb])/36 - 
   (78379*CA^2*nf*G[0, 0, 0, 0, 0, 1, zb])/72 - 
   (67225*CA^3*G[0, 0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (1099*CA^2*nf*G[0, 0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (4430*CA^3*G[0, 0, 0, 0, 0, 1, zb])/(9*zb) + 
   (4892*CA^2*nf*G[0, 0, 0, 0, 0, 1, zb])/(9*zb) - 
   (475193*CA^3*zb*G[0, 0, 0, 0, 0, 1, zb])/72 + 
   (9677*CA^2*nf*zb*G[0, 0, 0, 0, 0, 1, zb])/18 - 
   (404527*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, zb])/72 - 
   (19675*CA^2*nf*zb^2*G[0, 0, 0, 0, 0, 1, zb])/36 - 
   (381223*CA^3*G[0, 0, 0, 0, 1, 0, zb])/72 - 
   (65591*CA^2*nf*G[0, 0, 0, 0, 1, 0, zb])/72 - 
   (391387*CA^3*G[0, 0, 0, 0, 1, 0, zb])/(72*(-1 + zb)) - 
   (16777*CA^2*nf*G[0, 0, 0, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (9*CA*CF*nf*G[0, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (162*CA^3*G[0, 0, 0, 0, 1, 0, zb])/zb + 
   (1364*CA^2*nf*G[0, 0, 0, 0, 1, 0, zb])/(3*zb) - 
   (51980*CA^3*zb*G[0, 0, 0, 0, 1, 0, zb])/9 + 
   (15959*CA^2*nf*zb*G[0, 0, 0, 0, 1, 0, zb])/36 + 
   (9*CA*CF*nf*zb*G[0, 0, 0, 0, 1, 0, zb])/2 - 
   (196381*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, zb])/36 - 
   (4136*CA^2*nf*zb^2*G[0, 0, 0, 0, 1, 0, zb])/9 + 
   (3*CA*CF*nf*zb^2*G[0, 0, 0, 0, 1, 0, zb])/2 + 
   (36469*CA^3*G[0, 0, 0, 0, 1, 1, zb])/8 + 
   (8779*CA^2*nf*G[0, 0, 0, 0, 1, 1, zb])/12 + 
   (330133*CA^3*G[0, 0, 0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (13735*CA^2*nf*G[0, 0, 0, 0, 1, 1, zb])/(36*(-1 + zb)) - 
   (9*CA*CF*nf*G[0, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (587*CA^3*G[0, 0, 0, 0, 1, 1, zb])/(9*zb) - 
   (3278*CA^2*nf*G[0, 0, 0, 0, 1, 1, zb])/(9*zb) + 
   (37957*CA^3*zb*G[0, 0, 0, 0, 1, 1, zb])/8 - 
   (4163*CA^2*nf*zb*G[0, 0, 0, 0, 1, 1, zb])/12 - 
   (9*CA*CF*nf*zb*G[0, 0, 0, 0, 1, 1, zb])/2 + 
   (36965*CA^3*zb^2*G[0, 0, 0, 0, 1, 1, zb])/8 + 
   (4465*CA^2*nf*zb^2*G[0, 0, 0, 0, 1, 1, zb])/12 - 
   (3*CA*CF*nf*zb^2*G[0, 0, 0, 0, 1, 1, zb])/2 - 
   (65009*CA^3*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   (9541*CA^2*nf*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   (CA*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/2 - 
   (64165*CA^3*G[0, 0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (813*CA^2*nf*G[0, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (4*CA*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (160*CA^3*G[0, 0, 0, 1, 0, 0, zb])/(3*zb) + 
   (1192*CA^2*nf*G[0, 0, 0, 1, 0, 0, zb])/(3*zb) - 
   (31519*CA^3*zb*G[0, 0, 0, 1, 0, 0, zb])/6 + 
   (2329*CA^2*nf*zb*G[0, 0, 0, 1, 0, 0, zb])/6 + 
   4*CA*CF*nf*zb*G[0, 0, 0, 1, 0, 0, zb] - 
   (16088*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (1202*CA^2*nf*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   CA*CF*nf*zb^2*G[0, 0, 0, 1, 0, 0, zb] + 
   (335015*CA^3*G[0, 0, 0, 1, 0, 1, zb])/72 + 
   (5765*CA^2*nf*G[0, 0, 0, 1, 0, 1, zb])/9 + 
   (CA*CF*nf*G[0, 0, 0, 1, 0, 1, zb])/2 + 
   (40762*CA^3*G[0, 0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (5947*CA^2*nf*G[0, 0, 0, 1, 0, 1, zb])/(18*(-1 + zb)) - 
   (7*CA*CF*nf*G[0, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (2303*CA^3*G[0, 0, 0, 1, 0, 1, zb])/(24*zb) - 
   (3847*CA^2*nf*G[0, 0, 0, 1, 0, 1, zb])/(12*zb) + 
   (313043*CA^3*zb*G[0, 0, 0, 1, 0, 1, zb])/72 - 
   (11161*CA^2*nf*zb*G[0, 0, 0, 1, 0, 1, zb])/36 - 
   (7*CA*CF*nf*zb*G[0, 0, 0, 1, 0, 1, zb])/2 + 
   (327691*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, zb])/72 + 
   (11653*CA^2*nf*zb^2*G[0, 0, 0, 1, 0, 1, zb])/36 - 
   (5*CA*CF*nf*zb^2*G[0, 0, 0, 1, 0, 1, zb])/6 + 
   (169685*CA^3*G[0, 0, 0, 1, 1, 0, zb])/36 + 
   (8315*CA^2*nf*G[0, 0, 0, 1, 1, 0, zb])/18 + 
   (CA*CF*nf*G[0, 0, 0, 1, 1, 0, zb])/6 + 
   (152777*CA^3*G[0, 0, 0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (2269*CA^2*nf*G[0, 0, 0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (17*CA*CF*nf*G[0, 0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (1219*CA^3*G[0, 0, 0, 1, 1, 0, zb])/(3*zb) - 
   (686*CA^2*nf*G[0, 0, 0, 1, 1, 0, zb])/(3*zb) + 
   (125231*CA^3*zb*G[0, 0, 0, 1, 1, 0, zb])/36 - 
   (1847*CA^2*nf*zb*G[0, 0, 0, 1, 1, 0, zb])/9 - 
   (17*CA*CF*nf*zb*G[0, 0, 0, 1, 1, 0, zb])/6 + 
   (154867*CA^3*zb^2*G[0, 0, 0, 1, 1, 0, zb])/36 + 
   (2156*CA^2*nf*zb^2*G[0, 0, 0, 1, 1, 0, zb])/9 - 
   (5*CA*CF*nf*zb^2*G[0, 0, 0, 1, 1, 0, zb])/6 - 
   (98549*CA^3*G[0, 0, 0, 1, 1, 1, zb])/24 - 
   (8141*CA^2*nf*G[0, 0, 0, 1, 1, 1, zb])/24 - 
   (CA*CF*nf*G[0, 0, 0, 1, 1, 1, zb])/6 - 
   (32309*CA^3*G[0, 0, 0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (3455*CA^2*nf*G[0, 0, 0, 1, 1, 1, zb])/(18*(-1 + zb)) + 
   (7*CA*CF*nf*G[0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (31817*CA^3*G[0, 0, 0, 1, 1, 1, zb])/(72*zb) + 
   (6041*CA^2*nf*G[0, 0, 0, 1, 1, 1, zb])/(36*zb) - 
   (33019*CA^3*zb*G[0, 0, 0, 1, 1, 1, zb])/12 + 
   (1715*CA^2*nf*zb*G[0, 0, 0, 1, 1, 1, zb])/12 + 
   (7*CA*CF*nf*zb*G[0, 0, 0, 1, 1, 1, zb])/3 - 
   (10964*CA^3*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 - 
   (357*CA^2*nf*zb^2*G[0, 0, 0, 1, 1, 1, zb])/2 + 
   (2*CA*CF*nf*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 - 
   (98057*CA^3*G[0, 0, 1, 0, 0, 0, zb])/18 - 
   (26177*CA^2*nf*G[0, 0, 1, 0, 0, 0, zb])/36 - 
   (5*CA*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/4 - 
   (94433*CA^3*G[0, 0, 1, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (3308*CA^2*nf*G[0, 0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (7*CA*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (524*CA^3*G[0, 0, 1, 0, 0, 0, zb])/(3*zb) + 
   (364*CA^2*nf*G[0, 0, 1, 0, 0, 0, zb])/zb - 
   (88505*CA^3*zb*G[0, 0, 1, 0, 0, 0, zb])/18 + 
   (3244*CA^2*nf*zb*G[0, 0, 1, 0, 0, 0, zb])/9 - 
   (7*CA*CF*nf*zb*G[0, 0, 1, 0, 0, 0, zb])/2 - 
   (94873*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, zb])/18 - 
   (6563*CA^2*nf*zb^2*G[0, 0, 1, 0, 0, 0, zb])/18 - 
   2*CA*CF*nf*zb^2*G[0, 0, 1, 0, 0, 0, zb] + 
   (42074*CA^3*G[0, 0, 1, 0, 0, 1, zb])/9 + 
   (21097*CA^2*nf*G[0, 0, 1, 0, 0, 1, zb])/36 + 
   (3*CA*CF*nf*G[0, 0, 1, 0, 0, 1, zb])/2 + 
   (79825*CA^3*G[0, 0, 1, 0, 0, 1, zb])/(18*(-1 + zb)) + 
   (2695*CA^2*nf*G[0, 0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (5*CA*CF*nf*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (568*CA^3*G[0, 0, 1, 0, 0, 1, zb])/(3*zb) - 
   (884*CA^2*nf*G[0, 0, 1, 0, 0, 1, zb])/(3*zb) + 
   (36662*CA^3*zb*G[0, 0, 1, 0, 0, 1, zb])/9 - 
   (5191*CA^2*nf*zb*G[0, 0, 1, 0, 0, 1, zb])/18 + 
   5*CA*CF*nf*zb*G[0, 0, 1, 0, 0, 1, zb] + 
   (40270*CA^3*zb^2*G[0, 0, 1, 0, 0, 1, zb])/9 + 
   (2651*CA^2*nf*zb^2*G[0, 0, 1, 0, 0, 1, zb])/9 + 
   (8*CA*CF*nf*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (36471*CA^3*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (2073*CA^2*nf*G[0, 0, 1, 0, 1, 0, zb])/4 + 
   4*CA*CF*nf*G[0, 0, 1, 0, 1, 0, zb] + (102331*CA^3*G[0, 0, 1, 0, 1, 0, zb])/
    (24*(-1 + zb)) + (1059*CA^2*nf*G[0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (5*CA*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (3431*CA^3*G[0, 0, 1, 0, 1, 0, zb])/(12*zb) - 
   (1553*CA^2*nf*G[0, 0, 1, 0, 1, 0, zb])/(6*zb) - 
   (CA*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/zb + 
   (29719*CA^3*zb*G[0, 0, 1, 0, 1, 0, zb])/8 - 
   (1015*CA^2*nf*zb*G[0, 0, 1, 0, 1, 0, zb])/4 - 
   (3*CA*CF*nf*zb*G[0, 0, 1, 0, 1, 0, zb])/2 + 
   (102661*CA^3*zb^2*G[0, 0, 1, 0, 1, 0, zb])/24 + 
   (3131*CA^2*nf*zb^2*G[0, 0, 1, 0, 1, 0, zb])/12 + 
   (13*CA*CF*nf*zb^2*G[0, 0, 1, 0, 1, 0, zb])/6 - 
   (142115*CA^3*G[0, 0, 1, 0, 1, 1, zb])/36 - 
   (7283*CA^2*nf*G[0, 0, 1, 0, 1, 1, zb])/18 - 
   (17*CA*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/4 - 
   (32504*CA^3*G[0, 0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (3791*CA^2*nf*G[0, 0, 1, 0, 1, 1, zb])/(18*(-1 + zb)) - 
   (7*CA*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (3625*CA^3*G[0, 0, 1, 0, 1, 1, zb])/(12*zb) + 
   (1219*CA^2*nf*G[0, 0, 1, 0, 1, 1, zb])/(6*zb) + 
   (CA*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/zb - 
   (109019*CA^3*zb*G[0, 0, 1, 0, 1, 1, zb])/36 + 
   (3511*CA^2*nf*zb*G[0, 0, 1, 0, 1, 1, zb])/18 - 
   (131083*CA^3*zb^2*G[0, 0, 1, 0, 1, 1, zb])/36 - 
   (3685*CA^2*nf*zb^2*G[0, 0, 1, 0, 1, 1, zb])/18 - 
   (17*CA*CF*nf*zb^2*G[0, 0, 1, 0, 1, 1, zb])/6 + 
   (40675*CA^3*G[0, 0, 1, 1, 0, 0, zb])/9 + 
   (6721*CA^2*nf*G[0, 0, 1, 1, 0, 0, zb])/18 - 
   (49*CA*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/12 + 
   (71579*CA^3*G[0, 0, 1, 1, 0, 0, zb])/(18*(-1 + zb)) + 
   (1784*CA^2*nf*G[0, 0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (7*CA*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1011*CA^3*G[0, 0, 1, 1, 0, 0, zb])/(2*zb) - 
   (557*CA^2*nf*G[0, 0, 1, 1, 0, 0, zb])/(3*zb) + 
   (2*CA*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/zb + 
   (107605*CA^3*zb*G[0, 0, 1, 1, 0, 0, zb])/36 - 
   (1561*CA^2*nf*zb*G[0, 0, 1, 1, 0, 0, zb])/9 + 
   (7*CA*CF*nf*zb*G[0, 0, 1, 1, 0, 0, zb])/6 + 
   (144335*CA^3*zb^2*G[0, 0, 1, 1, 0, 0, zb])/36 + 
   (1720*CA^2*nf*zb^2*G[0, 0, 1, 1, 0, 0, zb])/9 - 
   (7*CA*CF*nf*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (34756*CA^3*G[0, 0, 1, 1, 0, 1, zb])/9 - 
   (2609*CA^2*nf*G[0, 0, 1, 1, 0, 1, zb])/9 + 
   (25*CA*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/12 - 
   (121105*CA^3*G[0, 0, 1, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (2779*CA^2*nf*G[0, 0, 1, 1, 0, 1, zb])/(18*(-1 + zb)) + 
   (13*CA*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (1823*CA^3*G[0, 0, 1, 1, 0, 1, zb])/(4*zb) + 
   (875*CA^2*nf*G[0, 0, 1, 1, 0, 1, zb])/(6*zb) - 
   (CA*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/zb - 
   (22150*CA^3*zb*G[0, 0, 1, 1, 0, 1, zb])/9 + 
   (2447*CA^2*nf*zb*G[0, 0, 1, 1, 0, 1, zb])/18 - 
   (CA*CF*nf*zb*G[0, 0, 1, 1, 0, 1, zb])/6 - 
   (30554*CA^3*zb^2*G[0, 0, 1, 1, 0, 1, zb])/9 - 
   (2663*CA^2*nf*zb^2*G[0, 0, 1, 1, 0, 1, zb])/18 + 
   (4*CA*CF*nf*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (132169*CA^3*G[0, 0, 1, 1, 1, 0, zb])/36 - 
   (3883*CA^2*nf*G[0, 0, 1, 1, 1, 0, zb])/18 + 
   (17*CA*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (55169*CA^3*G[0, 0, 1, 1, 1, 0, zb])/(18*(-1 + zb)) - 
   (1118*CA^2*nf*G[0, 0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (10*CA*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (6577*CA^3*G[0, 0, 1, 1, 1, 0, zb])/(12*zb) + 
   (211*CA^2*nf*G[0, 0, 1, 1, 1, 0, zb])/(2*zb) - 
   (2*CA*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/zb - 
   (36143*CA^3*zb*G[0, 0, 1, 1, 1, 0, zb])/18 + 
   (784*CA^2*nf*zb*G[0, 0, 1, 1, 1, 0, zb])/9 - 
   (4*CA*CF*nf*zb*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (28052*CA^3*zb^2*G[0, 0, 1, 1, 1, 0, zb])/9 - 
   (1033*CA^2*nf*zb^2*G[0, 0, 1, 1, 1, 0, zb])/9 + 
   (10*CA*CF*nf*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (56533*CA^3*G[0, 0, 1, 1, 1, 1, zb])/18 + 
   (11123*CA^2*nf*G[0, 0, 1, 1, 1, 1, zb])/72 - 
   (11*CA*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (92839*CA^3*G[0, 0, 1, 1, 1, 1, zb])/(36*(-1 + zb)) + 
   (3305*CA^2*nf*G[0, 0, 1, 1, 1, 1, zb])/(36*(-1 + zb)) - 
   (2*CA*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (17929*CA^3*G[0, 0, 1, 1, 1, 1, zb])/(36*zb) - 
   (1381*CA^2*nf*G[0, 0, 1, 1, 1, 1, zb])/(18*zb) + 
   (CA*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/zb + 
   (115759*CA^3*zb*G[0, 0, 1, 1, 1, 1, zb])/72 - 
   (2171*CA^2*nf*zb*G[0, 0, 1, 1, 1, 1, zb])/36 + 
   (CA*CF*nf*zb*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (189341*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, zb])/72 + 
   (746*CA^2*nf*zb^2*G[0, 0, 1, 1, 1, 1, zb])/9 - 
   (7*CA*CF*nf*zb^2*G[0, 0, 1, 1, 1, 1, zb])/3 - 
   (189685*CA^3*G[0, 1, 0, 0, 0, 0, zb])/36 - 
   (6374*CA^2*nf*G[0, 1, 0, 0, 0, 0, zb])/9 - 
   (179809*CA^3*G[0, 1, 0, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (3152*CA^2*nf*G[0, 1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (24*CA*CF*nf*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (575*CA^3*G[0, 1, 0, 0, 0, 0, zb])/(3*zb) + 
   (1064*CA^2*nf*G[0, 1, 0, 0, 0, 0, zb])/(3*zb) - 
   (168241*CA^3*zb*G[0, 1, 0, 0, 0, 0, zb])/36 + 
   (3232*CA^2*nf*zb*G[0, 1, 0, 0, 0, 0, zb])/9 - 
   24*CA*CF*nf*zb*G[0, 1, 0, 0, 0, 0, zb] - 
   (182537*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, zb])/36 - 
   (3172*CA^2*nf*zb^2*G[0, 1, 0, 0, 0, 0, zb])/9 - 
   8*CA*CF*nf*zb^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (54313*CA^3*G[0, 1, 0, 0, 0, 1, zb])/12 + 
   (3413*CA^2*nf*G[0, 1, 0, 0, 0, 1, zb])/6 + 
   (3*CA*CF*nf*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (33651*CA^3*G[0, 1, 0, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (1145*CA^2*nf*G[0, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (24*CA*CF*nf*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (1641*CA^3*G[0, 1, 0, 0, 0, 1, zb])/(8*zb) - 
   (3443*CA^2*nf*G[0, 1, 0, 0, 0, 1, zb])/(12*zb) + 
   (23093*CA^3*zb*G[0, 1, 0, 0, 0, 1, zb])/6 - 
   (1711*CA^2*nf*zb*G[0, 1, 0, 0, 0, 1, zb])/6 + 
   24*CA*CF*nf*zb*G[0, 1, 0, 0, 0, 1, zb] + 
   (12901*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (1705*CA^2*nf*zb^2*G[0, 1, 0, 0, 0, 1, zb])/6 + 
   9*CA*CF*nf*zb^2*G[0, 1, 0, 0, 0, 1, zb] + 
   (319055*CA^3*G[0, 1, 0, 0, 1, 0, zb])/72 + 
   (35761*CA^2*nf*G[0, 1, 0, 0, 1, 0, zb])/72 + 
   (35*CA*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/6 + 
   (73295*CA^3*G[0, 1, 0, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (4513*CA^2*nf*G[0, 1, 0, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (15*CA*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (7391*CA^3*G[0, 1, 0, 0, 1, 0, zb])/(24*zb) - 
   (993*CA^2*nf*G[0, 1, 0, 0, 1, 0, zb])/(4*zb) - 
   (7*CA*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/(3*zb) + 
   (31606*CA^3*zb*G[0, 1, 0, 0, 1, 0, zb])/9 - 
   (8857*CA^2*nf*zb*G[0, 1, 0, 0, 1, 0, zb])/36 + 
   (28*CA*CF*nf*zb*G[0, 1, 0, 0, 1, 0, zb])/3 + 
   (148493*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, zb])/36 + 
   (2242*CA^2*nf*zb^2*G[0, 1, 0, 0, 1, 0, zb])/9 + 
   7*CA*CF*nf*zb^2*G[0, 1, 0, 0, 1, 0, zb] - 
   (277013*CA^3*G[0, 1, 0, 0, 1, 1, zb])/72 - 
   (27553*CA^2*nf*G[0, 1, 0, 0, 1, 1, zb])/72 - 
   (13*CA*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/2 - 
   (247331*CA^3*G[0, 1, 0, 0, 1, 1, zb])/(72*(-1 + zb)) - 
   (7187*CA^2*nf*G[0, 1, 0, 0, 1, 1, zb])/(36*(-1 + zb)) - 
   (95*CA*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (3919*CA^3*G[0, 1, 0, 0, 1, 1, zb])/(12*zb) + 
   (1159*CA^2*nf*G[0, 1, 0, 0, 1, 1, zb])/(6*zb) + 
   (7*CA*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/(3*zb) - 
   (25453*CA^3*zb*G[0, 1, 0, 0, 1, 1, zb])/9 + 
   (6643*CA^2*nf*zb*G[0, 1, 0, 0, 1, 1, zb])/36 - 
   11*CA*CF*nf*zb*G[0, 1, 0, 0, 1, 1, zb] - 
   (126575*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, zb])/36 - 
   (3485*CA^2*nf*zb^2*G[0, 1, 0, 0, 1, 1, zb])/18 - 
   (43*CA*CF*nf*zb^2*G[0, 1, 0, 0, 1, 1, zb])/6 + 
   (17507*CA^3*G[0, 1, 0, 1, 0, 0, zb])/4 + 
   452*CA^2*nf*G[0, 1, 0, 1, 0, 0, zb] + 
   (77*CA*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/12 + 
   (11920*CA^3*G[0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (453*CA^2*nf*G[0, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (40*CA*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (4571*CA^3*G[0, 1, 0, 1, 0, 0, zb])/(12*zb) - 
   (674*CA^2*nf*G[0, 1, 0, 1, 0, 0, zb])/(3*zb) - 
   (13*CA*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/(6*zb) + 
   (6553*CA^3*zb*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   (449*CA^2*nf*zb*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   (43*CA*CF*nf*zb*G[0, 1, 0, 1, 0, 0, zb])/6 + 
   4010*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, zb] + 
   (453*CA^2*nf*zb^2*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   (20*CA*CF*nf*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (274687*CA^3*G[0, 1, 0, 1, 0, 1, zb])/72 - 
   (25193*CA^2*nf*G[0, 1, 0, 1, 0, 1, zb])/72 - 
   (27*CA*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (243913*CA^3*G[0, 1, 0, 1, 0, 1, zb])/(72*(-1 + zb)) - 
   (6409*CA^2*nf*G[0, 1, 0, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (77*CA*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (4541*CA^3*G[0, 1, 0, 1, 0, 1, zb])/(12*zb) + 
   (529*CA^2*nf*G[0, 1, 0, 1, 0, 1, zb])/(3*zb) + 
   (11*CA*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/(6*zb) - 
   (24074*CA^3*zb*G[0, 1, 0, 1, 0, 1, zb])/9 + 
   (6251*CA^2*nf*zb*G[0, 1, 0, 1, 0, 1, zb])/36 - 
   (15*CA*CF*nf*zb*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   (123601*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, zb])/36 - 
   (3157*CA^2*nf*zb^2*G[0, 1, 0, 1, 0, 1, zb])/18 - 
   (43*CA*CF*nf*zb^2*G[0, 1, 0, 1, 0, 1, zb])/6 - 
   (33155*CA^3*G[0, 1, 0, 1, 1, 0, zb])/9 - 
   (4919*CA^2*nf*G[0, 1, 0, 1, 1, 0, zb])/18 - 
   (23*CA*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (228601*CA^3*G[0, 1, 0, 1, 1, 0, zb])/(72*(-1 + zb)) - 
   (5197*CA^2*nf*G[0, 1, 0, 1, 1, 0, zb])/(36*(-1 + zb)) - 
   (28*CA*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (3889*CA^3*G[0, 1, 0, 1, 1, 0, zb])/(8*zb) + 
   (537*CA^2*nf*G[0, 1, 0, 1, 1, 0, zb])/(4*zb) + 
   (2*CA*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/zb - 
   (20435*CA^3*zb*G[0, 1, 0, 1, 1, 0, zb])/9 + 
   (1133*CA^2*nf*zb*G[0, 1, 0, 1, 1, 0, zb])/9 - 
   (11*CA*CF*nf*zb*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (28945*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, zb])/9 - 
   (1262*CA^2*nf*zb^2*G[0, 1, 0, 1, 1, 0, zb])/9 - 
   6*CA*CF*nf*zb^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (19493*CA^3*G[0, 1, 0, 1, 1, 1, zb])/6 + 
   (4597*CA^2*nf*G[0, 1, 0, 1, 1, 1, zb])/24 + 
   (43*CA*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/6 + 
   (10841*CA^3*G[0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (425*CA^2*nf*G[0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (29*CA*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (5837*CA^3*G[0, 1, 0, 1, 1, 1, zb])/(12*zb) - 
   (577*CA^2*nf*G[0, 1, 0, 1, 1, 1, zb])/(6*zb) - 
   (5*CA*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/(3*zb) + 
   (42797*CA^3*zb*G[0, 1, 0, 1, 1, 1, zb])/24 - 
   (1021*CA^2*nf*zb*G[0, 1, 0, 1, 1, 1, zb])/12 + 
   (17*CA*CF*nf*zb*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (66487*CA^3*zb^2*G[0, 1, 0, 1, 1, 1, zb])/24 + 
   (298*CA^2*nf*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (17*CA*CF*nf*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (37762*CA^3*G[0, 1, 1, 0, 0, 0, zb])/9 + 
   (3380*CA^2*nf*G[0, 1, 1, 0, 0, 0, zb])/9 - 
   (59*CA*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/2 + 
   (65861*CA^3*G[0, 1, 1, 0, 0, 0, zb])/(18*(-1 + zb)) + 
   (1643*CA^2*nf*G[0, 1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (4*CA*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (2821*CA^3*G[0, 1, 1, 0, 0, 0, zb])/(6*zb) - 
   (551*CA^2*nf*G[0, 1, 1, 0, 0, 0, zb])/(3*zb) + 
   (9*CA*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/zb + 
   (24670*CA^3*zb*G[0, 1, 1, 0, 0, 0, zb])/9 - 
   (1708*CA^2*nf*zb*G[0, 1, 1, 0, 0, 0, zb])/9 + 
   29*CA*CF*nf*zb*G[0, 1, 1, 0, 0, 0, zb] + 
   (33398*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, zb])/9 + 
   (1684*CA^2*nf*zb^2*G[0, 1, 1, 0, 0, 0, zb])/9 - 
   10*CA*CF*nf*zb^2*G[0, 1, 1, 0, 0, 0, zb] - 
   (259813*CA^3*G[0, 1, 1, 0, 0, 1, zb])/72 - 
   (5327*CA^2*nf*G[0, 1, 1, 0, 0, 1, zb])/18 + 
   (74*CA*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (111455*CA^3*G[0, 1, 1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (2621*CA^2*nf*G[0, 1, 1, 0, 0, 1, zb])/(18*(-1 + zb)) - 
   (13*CA*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (10199*CA^3*G[0, 1, 1, 0, 0, 1, zb])/(24*zb) + 
   (589*CA^2*nf*G[0, 1, 1, 0, 0, 1, zb])/(4*zb) - 
   (25*CA*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/(3*zb) - 
   (162553*CA^3*zb*G[0, 1, 1, 0, 0, 1, zb])/72 + 
   (5417*CA^2*nf*zb*G[0, 1, 1, 0, 0, 1, zb])/36 - 
   (155*CA*CF*nf*zb*G[0, 1, 1, 0, 0, 1, zb])/6 - 
   (226793*CA^3*zb^2*G[0, 1, 1, 0, 0, 1, zb])/72 - 
   (5297*CA^2*nf*zb^2*G[0, 1, 1, 0, 0, 1, zb])/36 + 
   7*CA*CF*nf*zb^2*G[0, 1, 1, 0, 0, 1, zb] - 
   (30878*CA^3*G[0, 1, 1, 0, 1, 0, zb])/9 - 
   (19271*CA^2*nf*G[0, 1, 1, 0, 1, 0, zb])/72 + 
   (28*CA*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (107153*CA^3*G[0, 1, 1, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (1177*CA^2*nf*G[0, 1, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (13*CA*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (1737*CA^3*G[0, 1, 1, 0, 1, 0, zb])/(4*zb) + 
   (785*CA^2*nf*G[0, 1, 1, 0, 1, 0, zb])/(6*zb) - 
   (7*CA*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/(3*zb) - 
   (153913*CA^3*zb*G[0, 1, 1, 0, 1, 0, zb])/72 + 
   (1214*CA^2*nf*zb*G[0, 1, 1, 0, 1, 0, zb])/9 - 
   (35*CA*CF*nf*zb*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (215747*CA^3*zb^2*G[0, 1, 1, 0, 1, 0, zb])/72 - 
   (4805*CA^2*nf*zb^2*G[0, 1, 1, 0, 1, 0, zb])/36 + 
   2*CA*CF*nf*zb^2*G[0, 1, 1, 0, 1, 0, zb] + 
   (106945*CA^3*G[0, 1, 1, 0, 1, 1, zb])/36 + 
   (14689*CA^2*nf*G[0, 1, 1, 0, 1, 1, zb])/72 - 
   (17*CA*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (181883*CA^3*G[0, 1, 1, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (1843*CA^2*nf*G[0, 1, 1, 0, 1, 1, zb])/(18*(-1 + zb)) + 
   (11*CA*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (9595*CA^3*G[0, 1, 1, 0, 1, 1, zb])/(24*zb) - 
   (409*CA^2*nf*G[0, 1, 1, 0, 1, 1, zb])/(4*zb) + 
   (5*CA*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/(3*zb) + 
   (125687*CA^3*zb*G[0, 1, 1, 0, 1, 1, zb])/72 - 
   (3697*CA^2*nf*zb*G[0, 1, 1, 0, 1, 1, zb])/36 + 
   (31*CA*CF*nf*zb*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (184369*CA^3*zb^2*G[0, 1, 1, 0, 1, 1, zb])/72 + 
   (916*CA^2*nf*zb^2*G[0, 1, 1, 0, 1, 1, zb])/9 - 
   (CA*CF*nf*zb^2*G[0, 1, 1, 0, 1, 1, zb])/6 - 
   (28853*CA^3*G[0, 1, 1, 1, 0, 0, zb])/9 - 
   (1852*CA^2*nf*G[0, 1, 1, 1, 0, 0, zb])/9 + 
   (49*CA*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/2 - 
   (96371*CA^3*G[0, 1, 1, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (961*CA^2*nf*G[0, 1, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (19*CA*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (5753*CA^3*G[0, 1, 1, 1, 0, 0, zb])/(12*zb) + 
   (589*CA^2*nf*G[0, 1, 1, 1, 0, 0, zb])/(6*zb) - 
   (19*CA*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/(3*zb) - 
   (31141*CA^3*zb*G[0, 1, 1, 1, 0, 0, zb])/18 + 
   (1681*CA^2*nf*zb*G[0, 1, 1, 1, 0, 0, zb])/18 - 
   12*CA*CF*nf*zb*G[0, 1, 1, 1, 0, 0, zb] - 
   (48851*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, zb])/18 - 
   (1909*CA^2*nf*zb^2*G[0, 1, 1, 1, 0, 0, zb])/18 + 
   (37*CA*CF*nf*zb^2*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   (49439*CA^3*G[0, 1, 1, 1, 0, 1, zb])/18 + 
   (2863*CA^2*nf*G[0, 1, 1, 1, 0, 1, zb])/18 - 
   (103*CA*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/6 + 
   (82303*CA^3*G[0, 1, 1, 1, 0, 1, zb])/(36*(-1 + zb)) + 
   (2963*CA^2*nf*G[0, 1, 1, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (6*CA*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1655*CA^3*G[0, 1, 1, 1, 0, 1, zb])/(4*zb) - 
   (469*CA^2*nf*G[0, 1, 1, 1, 0, 1, zb])/(6*zb) + 
   (14*CA*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/(3*zb) + 
   (26189*CA^3*zb*G[0, 1, 1, 1, 0, 1, zb])/18 - 
   (2701*CA^2*nf*zb*G[0, 1, 1, 1, 0, 1, zb])/36 + 
   (19*CA*CF*nf*zb*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (41509*CA^3*zb^2*G[0, 1, 1, 1, 0, 1, zb])/18 + 
   (2917*CA^2*nf*zb^2*G[0, 1, 1, 1, 0, 1, zb])/36 - 
   (25*CA*CF*nf*zb^2*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (184043*CA^3*G[0, 1, 1, 1, 1, 0, zb])/72 + 
   (4373*CA^2*nf*G[0, 1, 1, 1, 1, 0, zb])/36 - 
   (41*CA*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (148757*CA^3*G[0, 1, 1, 1, 1, 0, zb])/(72*(-1 + zb)) + 
   (626*CA^2*nf*G[0, 1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (11*CA*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (5233*CA^3*G[0, 1, 1, 1, 1, 0, zb])/(12*zb) - 
   (115*CA^2*nf*G[0, 1, 1, 1, 1, 0, zb])/(2*zb) + 
   (10*CA*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/(3*zb) + 
   (87227*CA^3*zb*G[0, 1, 1, 1, 1, 0, zb])/72 - 
   (424*CA^2*nf*zb*G[0, 1, 1, 1, 1, 0, zb])/9 + 
   (19*CA*CF*nf*zb*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (151771*CA^3*zb^2*G[0, 1, 1, 1, 1, 0, zb])/72 + 
   (1175*CA^2*nf*zb^2*G[0, 1, 1, 1, 1, 0, zb])/18 - 
   7*CA*CF*nf*zb^2*G[0, 1, 1, 1, 1, 0, zb] - 
   (316765*CA^3*G[0, 1, 1, 1, 1, 1, zb])/144 - 
   (3131*CA^2*nf*G[0, 1, 1, 1, 1, 1, zb])/36 + 
   (15*CA*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (84719*CA^3*G[0, 1, 1, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (207*CA^2*nf*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (5*CA*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (13657*CA^3*G[0, 1, 1, 1, 1, 1, zb])/(36*zb) + 
   (392*CA^2*nf*G[0, 1, 1, 1, 1, 1, zb])/(9*zb) - 
   (5*CA*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/(3*zb) - 
   (145111*CA^3*zb*G[0, 1, 1, 1, 1, 1, zb])/144 + 
   (307*CA^2*nf*zb*G[0, 1, 1, 1, 1, 1, zb])/9 - 
   (5*CA*CF*nf*zb*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (259547*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, zb])/144 - 
   (839*CA^2*nf*zb^2*G[0, 1, 1, 1, 1, 1, zb])/18 + 
   (25*CA*CF*nf*zb^2*G[0, 1, 1, 1, 1, 1, zb])/6 - 
   (82369*CA^3*G[1, 0, 0, 0, 0, 0, zb])/18 - 
   (6904*CA^2*nf*G[1, 0, 0, 0, 0, 0, zb])/9 - 
   (36925*CA^3*G[1, 0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (3452*CA^2*nf*G[1, 0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (295*CA^3*G[1, 0, 0, 0, 0, 0, zb])/(9*zb) + 
   (3452*CA^2*nf*G[1, 0, 0, 0, 0, 0, zb])/(9*zb) - 
   (137411*CA^3*zb*G[1, 0, 0, 0, 0, 0, zb])/36 + 
   (3452*CA^2*nf*zb*G[1, 0, 0, 0, 0, 0, zb])/9 - 
   (234919*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, zb])/36 - 
   (3452*CA^2*nf*zb^2*G[1, 0, 0, 0, 0, 0, zb])/9 + 
   (287471*CA^3*G[1, 0, 0, 0, 0, 1, zb])/72 + 
   (44089*CA^2*nf*G[1, 0, 0, 0, 0, 1, zb])/72 + 
   (3488*CA^3*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (635*CA^2*nf*G[1, 0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (5891*CA^3*G[1, 0, 0, 0, 0, 1, zb])/(72*zb) - 
   (11135*CA^2*nf*G[1, 0, 0, 0, 0, 1, zb])/(36*zb) + 
   (225347*CA^3*zb*G[1, 0, 0, 0, 0, 1, zb])/72 - 
   (21281*CA^2*nf*zb*G[1, 0, 0, 0, 0, 1, zb])/72 + 
   (399493*CA^3*zb^2*G[1, 0, 0, 0, 0, 1, zb])/72 + 
   (11083*CA^2*nf*zb^2*G[1, 0, 0, 0, 0, 1, zb])/36 + 
   (94015*CA^3*G[1, 0, 0, 0, 1, 0, zb])/24 + 
   (12881*CA^2*nf*G[1, 0, 0, 0, 1, 0, zb])/24 + 
   (115*CA*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/6 + 
   (82087*CA^3*G[1, 0, 0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (3293*CA^2*nf*G[1, 0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (41*CA*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (401*CA^3*G[1, 0, 0, 0, 1, 0, zb])/(2*zb) - 
   (267*CA^2*nf*G[1, 0, 0, 0, 1, 0, zb])/zb - 
   (3*CA*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/zb + 
   (34195*CA^3*zb*G[1, 0, 0, 0, 1, 0, zb])/12 - 
   (1565*CA^2*nf*zb*G[1, 0, 0, 0, 1, 0, zb])/6 - 
   (223*CA*CF*nf*zb*G[1, 0, 0, 0, 1, 0, zb])/12 + 
   (15776*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (1627*CA^2*nf*zb^2*G[1, 0, 0, 0, 1, 0, zb])/6 + 
   (4*CA*CF*nf*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (125107*CA^3*G[1, 0, 0, 0, 1, 1, zb])/36 - 
   (7351*CA^2*nf*G[1, 0, 0, 0, 1, 1, zb])/18 - 
   (115*CA*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/6 - 
   (23451*CA^3*G[1, 0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (2659*CA^2*nf*G[1, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (41*CA*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (18119*CA^3*G[1, 0, 0, 0, 1, 1, zb])/(72*zb) + 
   (7415*CA^2*nf*G[1, 0, 0, 0, 1, 1, zb])/(36*zb) + 
   (3*CA*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/zb - 
   (163973*CA^3*zb*G[1, 0, 0, 0, 1, 1, zb])/72 + 
   (13397*CA^2*nf*zb*G[1, 0, 0, 0, 1, 1, zb])/72 + 
   (223*CA*CF*nf*zb*G[1, 0, 0, 0, 1, 1, zb])/12 - 
   (322621*CA^3*zb^2*G[1, 0, 0, 0, 1, 1, zb])/72 - 
   (7513*CA^2*nf*zb^2*G[1, 0, 0, 0, 1, 1, zb])/36 - 
   (4*CA*CF*nf*zb^2*G[1, 0, 0, 0, 1, 1, zb])/3 + 
   (70303*CA^3*G[1, 0, 0, 1, 0, 0, zb])/18 + 
   (17581*CA^2*nf*G[1, 0, 0, 1, 0, 0, zb])/36 + 
   (20*CA*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (19975*CA^3*G[1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (1465*CA^2*nf*G[1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (CA*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (5101*CA^3*G[1, 0, 0, 1, 0, 0, zb])/(18*zb) - 
   (4325*CA^2*nf*G[1, 0, 0, 1, 0, 0, zb])/(18*zb) - 
   (25*CA*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/(6*zb) + 
   (47347*CA^3*zb*G[1, 0, 0, 1, 0, 0, zb])/18 - 
   (8705*CA^2*nf*zb*G[1, 0, 0, 1, 0, 0, zb])/36 - 
   (25*CA*CF*nf*zb*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (45808*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, zb])/9 + 
   (2219*CA^2*nf*zb^2*G[1, 0, 0, 1, 0, 0, zb])/9 + 
   (4*CA*CF*nf*zb^2*G[1, 0, 0, 1, 0, 0, zb])/3 - 
   (10369*CA^3*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   (1127*CA^2*nf*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   (25*CA*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/6 - 
   (34303*CA^3*G[1, 0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (586*CA^2*nf*G[1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (CA*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (615*CA^3*G[1, 0, 0, 1, 0, 1, zb])/(2*zb) + 
   (375*CA^2*nf*G[1, 0, 0, 1, 0, 1, zb])/(2*zb) + 
   (7*CA*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/(2*zb) - 
   (50953*CA^3*zb*G[1, 0, 0, 1, 0, 1, zb])/24 + 
   (4315*CA^2*nf*zb*G[1, 0, 0, 1, 0, 1, zb])/24 + 
   (35*CA*CF*nf*zb*G[1, 0, 0, 1, 0, 1, zb])/6 - 
   (34811*CA^3*zb^2*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (2287*CA^2*nf*zb^2*G[1, 0, 0, 1, 0, 1, zb])/12 - 
   (4*CA*CF*nf*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   (60493*CA^3*G[1, 0, 0, 1, 1, 0, zb])/18 - 
   (2635*CA^2*nf*G[1, 0, 0, 1, 1, 0, zb])/9 - 
   (61*CA*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   (16379*CA^3*G[1, 0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (155*CA^2*nf*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CA*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (7843*CA^3*G[1, 0, 0, 1, 1, 0, zb])/(18*zb) + 
   (1270*CA^2*nf*G[1, 0, 0, 1, 1, 0, zb])/(9*zb) + 
   (4*CA*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/zb - 
   (63929*CA^3*zb*G[1, 0, 0, 1, 1, 0, zb])/36 + 
   (1193*CA^2*nf*zb*G[1, 0, 0, 1, 1, 0, zb])/9 + 
   (56*CA*CF*nf*zb*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   (144529*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, zb])/36 - 
   (1373*CA^2*nf*zb^2*G[1, 0, 0, 1, 1, 0, zb])/9 - 
   2*CA*CF*nf*zb^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (217819*CA^3*G[1, 0, 0, 1, 1, 1, zb])/72 + 
   (14471*CA^2*nf*G[1, 0, 0, 1, 1, 1, zb])/72 + 
   (107*CA*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/6 + 
   (56621*CA^3*G[1, 0, 0, 1, 1, 1, zb])/(24*(-1 + zb)) + 
   (117*CA^2*nf*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (14*CA*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (16583*CA^3*G[1, 0, 0, 1, 1, 1, zb])/(36*zb) - 
   (1781*CA^2*nf*G[1, 0, 0, 1, 1, 1, zb])/(18*zb) - 
   (10*CA*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/(3*zb) + 
   (97951*CA^3*zb*G[1, 0, 0, 1, 1, 1, zb])/72 - 
   (5809*CA^2*nf*zb*G[1, 0, 0, 1, 1, 1, zb])/72 - 
   (97*CA*CF*nf*zb*G[1, 0, 0, 1, 1, 1, zb])/6 + 
   (247589*CA^3*zb^2*G[1, 0, 0, 1, 1, 1, zb])/72 + 
   (1927*CA^2*nf*zb^2*G[1, 0, 0, 1, 1, 1, zb])/18 + 
   2*CA*CF*nf*zb^2*G[1, 0, 0, 1, 1, 1, zb] + 
   (46739*CA^3*G[1, 0, 1, 0, 0, 0, zb])/12 + 
   (1869*CA^2*nf*G[1, 0, 1, 0, 0, 0, zb])/4 - 
   (71*CA*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   (12833*CA^3*G[1, 0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (682*CA^2*nf*G[1, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (21*CA*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (1985*CA^3*G[1, 0, 1, 0, 0, 0, zb])/(6*zb) - 
   (455*CA^2*nf*G[1, 0, 1, 0, 0, 0, zb])/(2*zb) - 
   (7*CA*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/(2*zb) + 
   (7291*CA^3*zb*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   (2831*CA^2*nf*zb*G[1, 0, 1, 0, 0, 0, zb])/12 + 
   (61*CA*CF*nf*zb*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   (14968*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (471*CA^2*nf*zb^2*G[1, 0, 1, 0, 0, 0, zb])/2 - 
   3*CA*CF*nf*zb^2*G[1, 0, 1, 0, 0, 0, zb] - 
   (31112*CA^3*G[1, 0, 1, 0, 0, 1, zb])/9 - 
   (3229*CA^2*nf*G[1, 0, 1, 0, 0, 1, zb])/9 + 
   (52*CA*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   (8254*CA^3*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (182*CA^2*nf*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (31*CA*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (12533*CA^3*G[1, 0, 1, 0, 0, 1, zb])/(36*zb) + 
   (3203*CA^2*nf*G[1, 0, 1, 0, 0, 1, zb])/(18*zb) + 
   (2*CA*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/zb - 
   (139867*CA^3*zb*G[1, 0, 1, 0, 0, 1, zb])/72 + 
   (12649*CA^2*nf*zb*G[1, 0, 1, 0, 0, 1, zb])/72 - 
   (203*CA*CF*nf*zb*G[1, 0, 1, 0, 0, 1, zb])/12 - 
   (307799*CA^3*zb^2*G[1, 0, 1, 0, 0, 1, zb])/72 - 
   (6539*CA^2*nf*zb^2*G[1, 0, 1, 0, 0, 1, zb])/36 + 
   (5*CA*CF*nf*zb^2*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   (117137*CA^3*G[1, 0, 1, 0, 1, 0, zb])/36 - 
   (12169*CA^2*nf*G[1, 0, 1, 0, 1, 0, zb])/36 - 
   (17*CA*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/3 - 
   (64505*CA^3*G[1, 0, 1, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (661*CA^2*nf*G[1, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (8*CA*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (25237*CA^3*G[1, 0, 1, 0, 1, 0, zb])/(72*zb) + 
   (5893*CA^2*nf*G[1, 0, 1, 0, 1, 0, zb])/(36*zb) + 
   (17*CA*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/(3*zb) - 
   (68045*CA^3*zb*G[1, 0, 1, 0, 1, 0, zb])/36 + 
   (1526*CA^2*nf*zb*G[1, 0, 1, 0, 1, 0, zb])/9 + 
   (67*CA*CF*nf*zb*G[1, 0, 1, 0, 1, 0, zb])/12 - 
   (145273*CA^3*zb^2*G[1, 0, 1, 0, 1, 0, zb])/36 - 
   (1538*CA^2*nf*zb^2*G[1, 0, 1, 0, 1, 0, zb])/9 - 
   (CA*CF*nf*zb^2*G[1, 0, 1, 0, 1, 0, zb])/2 + 
   (210467*CA^3*G[1, 0, 1, 0, 1, 1, zb])/72 + 
   (4489*CA^2*nf*G[1, 0, 1, 0, 1, 1, zb])/18 + 
   (25*CA*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (6977*CA^3*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (519*CA^2*nf*G[1, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (3*CA*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (26681*CA^3*G[1, 0, 1, 0, 1, 1, zb])/(72*zb) - 
   (4463*CA^2*nf*G[1, 0, 1, 0, 1, 1, zb])/(36*zb) - 
   (25*CA*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/(6*zb) + 
   (107087*CA^3*zb*G[1, 0, 1, 0, 1, 1, zb])/72 - 
   (2147*CA^2*nf*zb*G[1, 0, 1, 0, 1, 1, zb])/18 - 
   (13*CA*CF*nf*zb*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (250135*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, zb])/72 + 
   (2285*CA^2*nf*zb^2*G[1, 0, 1, 0, 1, 1, zb])/18 + 
   (7*CA*CF*nf*zb^2*G[1, 0, 1, 0, 1, 1, zb])/6 - 
   (115351*CA^3*G[1, 0, 1, 1, 0, 0, zb])/36 - 
   (2357*CA^2*nf*G[1, 0, 1, 1, 0, 0, zb])/9 + 
   (185*CA*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/12 - 
   (2500*CA^3*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (767*CA^2*nf*G[1, 0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (35*CA*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (16663*CA^3*G[1, 0, 1, 1, 0, 0, zb])/(36*zb) + 
   (1109*CA^2*nf*G[1, 0, 1, 1, 0, 0, zb])/(9*zb) + 
   (5*CA*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/(2*zb) - 
   (54955*CA^3*zb*G[1, 0, 1, 1, 0, 0, zb])/36 + 
   (4615*CA^2*nf*zb*G[1, 0, 1, 1, 0, 0, zb])/36 - 
   (115*CA*CF*nf*zb*G[1, 0, 1, 1, 0, 0, zb])/12 - 
   (134693*CA^3*zb^2*G[1, 0, 1, 1, 0, 0, zb])/36 - 
   (1210*CA^2*nf*zb^2*G[1, 0, 1, 1, 0, 0, zb])/9 + 
   (4*CA*CF*nf*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 + 
   (102115*CA^3*G[1, 0, 1, 1, 0, 1, zb])/36 + 
   (6971*CA^2*nf*G[1, 0, 1, 1, 0, 1, zb])/36 - 
   (61*CA*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   (25849*CA^3*G[1, 0, 1, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (1183*CA^2*nf*G[1, 0, 1, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (35*CA*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (15793*CA^3*G[1, 0, 1, 1, 0, 1, zb])/(36*zb) - 
   (845*CA^2*nf*G[1, 0, 1, 1, 0, 1, zb])/(9*zb) - 
   (11*CA*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/(6*zb) + 
   (88007*CA^3*zb*G[1, 0, 1, 1, 0, 1, zb])/72 - 
   (6689*CA^2*nf*zb*G[1, 0, 1, 1, 0, 1, zb])/72 + 
   10*CA*CF*nf*zb*G[1, 0, 1, 1, 0, 1, zb] + 
   (231247*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, zb])/72 + 
   (895*CA^2*nf*zb^2*G[1, 0, 1, 1, 0, 1, zb])/9 - 
   (5*CA*CF*nf*zb^2*G[1, 0, 1, 1, 0, 1, zb])/6 + 
   (191909*CA^3*G[1, 0, 1, 1, 1, 0, zb])/72 + 
   (5795*CA^2*nf*G[1, 0, 1, 1, 1, 0, zb])/36 - 
   (8*CA*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (48793*CA^3*G[1, 0, 1, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (167*CA^2*nf*G[1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (2*CA*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (17095*CA^3*G[1, 0, 1, 1, 1, 0, zb])/(36*zb) - 
   (1333*CA^2*nf*G[1, 0, 1, 1, 1, 0, zb])/(18*zb) + 
   (75659*CA^3*zb*G[1, 0, 1, 1, 1, 0, zb])/72 - 
   (643*CA^2*nf*zb*G[1, 0, 1, 1, 1, 0, zb])/9 - 
   (7*CA*CF*nf*zb*G[1, 0, 1, 1, 1, 0, zb])/6 + 
   (211939*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, zb])/72 + 
   (766*CA^2*nf*zb^2*G[1, 0, 1, 1, 1, 0, zb])/9 - 
   (5*CA*CF*nf*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   (114499*CA^3*G[1, 0, 1, 1, 1, 1, zb])/48 - 
   (2599*CA^2*nf*G[1, 0, 1, 1, 1, 1, zb])/24 + 
   (7*CA*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/3 - 
   (84617*CA^3*G[1, 0, 1, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (187*CA^2*nf*G[1, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (3*CA*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (10865*CA^3*G[1, 0, 1, 1, 1, 1, zb])/(24*zb) + 
   (631*CA^2*nf*G[1, 0, 1, 1, 1, 1, zb])/(12*zb) - 
   (2*CA*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/(3*zb) - 
   (39071*CA^3*zb*G[1, 0, 1, 1, 1, 1, zb])/48 + 
   (131*CA^2*nf*zb*G[1, 0, 1, 1, 1, 1, zb])/3 + 
   (CA*CF*nf*zb*G[1, 0, 1, 1, 1, 1, zb])/12 - 
   (40621*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, zb])/16 - 
   (695*CA^2*nf*zb^2*G[1, 0, 1, 1, 1, 1, zb])/12 + 
   CA*CF*nf*zb^2*G[1, 0, 1, 1, 1, 1, zb] + 
   (115241*CA^3*G[1, 1, 0, 0, 0, 0, zb])/36 + 
   (3826*CA^2*nf*G[1, 1, 0, 0, 0, 0, zb])/9 + 
   (32003*CA^3*G[1, 1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (626*CA^2*nf*G[1, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (5143*CA^3*G[1, 1, 0, 0, 0, 0, zb])/(18*zb) - 
   (1918*CA^2*nf*G[1, 1, 0, 0, 0, 0, zb])/(9*zb) + 
   (16*CA*CF*nf*G[1, 1, 0, 0, 0, 0, zb])/zb + 
   (18671*CA^3*zb*G[1, 1, 0, 0, 0, 0, zb])/9 - 
   (1958*CA^2*nf*zb*G[1, 1, 0, 0, 0, 0, zb])/9 + 
   12*CA*CF*nf*zb*G[1, 1, 0, 0, 0, 0, zb] + 
   (40813*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, zb])/9 + 
   (1898*CA^2*nf*zb^2*G[1, 1, 0, 0, 0, 0, zb])/9 + 
   8*CA*CF*nf*zb^2*G[1, 1, 0, 0, 0, 0, zb] - 
   (103207*CA^3*G[1, 1, 0, 0, 0, 1, zb])/36 - 
   (12011*CA^2*nf*G[1, 1, 0, 0, 0, 1, zb])/36 + 
   (21*CA*CF*nf*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   (9159*CA^3*G[1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (343*CA^2*nf*G[1, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (2752*CA^3*G[1, 1, 0, 0, 0, 1, zb])/(9*zb) + 
   (1532*CA^2*nf*G[1, 1, 0, 0, 0, 1, zb])/(9*zb) - 
   (18*CA*CF*nf*G[1, 1, 0, 0, 0, 1, zb])/zb - 
   (29663*CA^3*zb*G[1, 1, 0, 0, 0, 1, zb])/18 + 
   (5911*CA^2*nf*zb*G[1, 1, 0, 0, 0, 1, zb])/36 - 
   21*CA*CF*nf*zb*G[1, 1, 0, 0, 0, 1, zb] - 
   (69865*CA^3*zb^2*G[1, 1, 0, 0, 0, 1, zb])/18 - 
   (1495*CA^2*nf*zb^2*G[1, 1, 0, 0, 0, 1, zb])/9 - 
   3*CA*CF*nf*zb^2*G[1, 1, 0, 0, 0, 1, zb] - 
   (194147*CA^3*G[1, 1, 0, 0, 1, 0, zb])/72 - 
   (21661*CA^2*nf*G[1, 1, 0, 0, 1, 0, zb])/72 - 
   (61*CA*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (53651*CA^3*G[1, 1, 0, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (601*CA^2*nf*G[1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (2*CA*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (10885*CA^3*G[1, 1, 0, 0, 1, 0, zb])/(36*zb) + 
   (2707*CA^2*nf*G[1, 1, 0, 0, 1, 0, zb])/(18*zb) - 
   (6*CA*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/zb - 
   (57823*CA^3*zb*G[1, 1, 0, 0, 1, 0, zb])/36 + 
   (1360*CA^2*nf*zb*G[1, 1, 0, 0, 1, 0, zb])/9 + 
   (55*CA*CF*nf*zb*G[1, 1, 0, 0, 1, 0, zb])/6 - 
   (33095*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, zb])/9 - 
   (1351*CA^2*nf*zb^2*G[1, 1, 0, 0, 1, 0, zb])/9 - 
   (31*CA*CF*nf*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 + 
   (88811*CA^3*G[1, 1, 0, 0, 1, 1, zb])/36 + 
   (16223*CA^2*nf*G[1, 1, 0, 0, 1, 1, zb])/72 + 
   9*CA*CF*nf*G[1, 1, 0, 0, 1, 1, zb] + (23311*CA^3*G[1, 1, 0, 0, 1, 1, zb])/
    (12*(-1 + zb)) + (485*CA^2*nf*G[1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (2*CA*CF*nf*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (2966*CA^3*G[1, 1, 0, 0, 1, 1, zb])/(9*zb) - 
   (1039*CA^2*nf*G[1, 1, 0, 0, 1, 1, zb])/(9*zb) + 
   (8*CA*CF*nf*G[1, 1, 0, 0, 1, 1, zb])/zb + 
   (89551*CA^3*zb*G[1, 1, 0, 0, 1, 1, zb])/72 - 
   (3797*CA^2*nf*zb*G[1, 1, 0, 0, 1, 1, zb])/36 + 
   (CA*CF*nf*zb*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   (228845*CA^3*zb^2*G[1, 1, 0, 0, 1, 1, zb])/72 + 
   (2041*CA^2*nf*zb^2*G[1, 1, 0, 0, 1, 1, zb])/18 + 
   (9*CA*CF*nf*zb^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (47399*CA^3*G[1, 1, 0, 1, 0, 0, zb])/18 - 
   (2561*CA^2*nf*G[1, 1, 0, 1, 0, 0, zb])/9 - 
   (257*CA*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/12 - 
   (26047*CA^3*G[1, 1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (138*CA^2*nf*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (2*CA*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (11503*CA^3*G[1, 1, 0, 1, 0, 0, zb])/(36*zb) + 
   (1256*CA^2*nf*G[1, 1, 0, 1, 0, 0, zb])/(9*zb) - 
   (11*CA*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/(6*zb) - 
   (54553*CA^3*zb*G[1, 1, 0, 1, 0, 0, zb])/36 + 
   (2615*CA^2*nf*zb*G[1, 1, 0, 1, 0, 0, zb])/18 + 
   (59*CA*CF*nf*zb*G[1, 1, 0, 1, 0, 0, zb])/6 - 
   (128675*CA^3*zb^2*G[1, 1, 0, 1, 0, 0, zb])/36 - 
   (1279*CA^2*nf*zb^2*G[1, 1, 0, 1, 0, 0, zb])/9 - 
   (34*CA*CF*nf*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (21425*CA^3*G[1, 1, 0, 1, 0, 1, zb])/9 + 
   (15599*CA^2*nf*G[1, 1, 0, 1, 0, 1, zb])/72 + 
   (161*CA*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/12 + 
   (5677*CA^3*G[1, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (441*CA^2*nf*G[1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (2*CA*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (11639*CA^3*G[1, 1, 0, 1, 0, 1, zb])/(36*zb) - 
   (982*CA^2*nf*G[1, 1, 0, 1, 0, 1, zb])/(9*zb) + 
   (19*CA*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/(6*zb) + 
   (43775*CA^3*zb*G[1, 1, 0, 1, 0, 1, zb])/36 - 
   (7723*CA^2*nf*zb*G[1, 1, 0, 1, 0, 1, zb])/72 - 
   (43*CA*CF*nf*zb*G[1, 1, 0, 1, 0, 1, zb])/12 + 
   (27712*CA^3*zb^2*G[1, 1, 0, 1, 0, 1, zb])/9 + 
   (3893*CA^2*nf*zb^2*G[1, 1, 0, 1, 0, 1, zb])/36 + 
   (17*CA*CF*nf*zb^2*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (163045*CA^3*G[1, 1, 0, 1, 1, 0, zb])/72 + 
   (1573*CA^2*nf*G[1, 1, 0, 1, 1, 0, zb])/9 + 
   (199*CA*CF*nf*G[1, 1, 0, 1, 1, 0, zb])/6 + 
   (14439*CA^3*G[1, 1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (179*CA^2*nf*G[1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (12863*CA^3*G[1, 1, 0, 1, 1, 0, zb])/(36*zb) - 
   (1523*CA^2*nf*G[1, 1, 0, 1, 1, 0, zb])/(18*zb) - 
   (10*CA*CF*nf*G[1, 1, 0, 1, 1, 0, zb])/(3*zb) + 
   (76495*CA^3*zb*G[1, 1, 0, 1, 1, 0, zb])/72 - 
   (746*CA^2*nf*zb*G[1, 1, 0, 1, 1, 0, zb])/9 - 
   (253*CA*CF*nf*zb*G[1, 1, 0, 1, 1, 0, zb])/12 + 
   (208139*CA^3*zb^2*G[1, 1, 0, 1, 1, 0, zb])/72 + 
   (1609*CA^2*nf*zb^2*G[1, 1, 0, 1, 1, 0, zb])/18 + 
   (23*CA*CF*nf*zb^2*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (301849*CA^3*G[1, 1, 0, 1, 1, 1, zb])/144 - 
   (8605*CA^2*nf*G[1, 1, 0, 1, 1, 1, zb])/72 - 
   (73*CA*CF*nf*G[1, 1, 0, 1, 1, 1, zb])/3 - 
   (25499*CA^3*G[1, 1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (137*CA^2*nf*G[1, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (26333*CA^3*G[1, 1, 0, 1, 1, 1, zb])/(72*zb) + 
   (2183*CA^2*nf*G[1, 1, 0, 1, 1, 1, zb])/(36*zb) + 
   (2*CA*CF*nf*G[1, 1, 0, 1, 1, 1, zb])/zb - 
   (117343*CA^3*zb*G[1, 1, 0, 1, 1, 1, zb])/144 + 
   (3659*CA^2*nf*zb*G[1, 1, 0, 1, 1, 1, zb])/72 + 
   (173*CA*CF*nf*zb*G[1, 1, 0, 1, 1, 1, zb])/12 - 
   (363119*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, zb])/144 - 
   (556*CA^2*nf*zb^2*G[1, 1, 0, 1, 1, 1, zb])/9 - 
   (47*CA*CF*nf*zb^2*G[1, 1, 0, 1, 1, 1, zb])/6 - 
   (84055*CA^3*G[1, 1, 1, 0, 0, 0, zb])/36 - 
   (2159*CA^2*nf*G[1, 1, 1, 0, 0, 0, zb])/9 + 
   (33*CA*CF*nf*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   (7217*CA^3*G[1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (119*CA^2*nf*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (2590*CA^3*G[1, 1, 1, 0, 0, 0, zb])/(9*zb) + 
   (1073*CA^2*nf*G[1, 1, 1, 0, 0, 0, zb])/(9*zb) - 
   (8*CA*CF*nf*G[1, 1, 1, 0, 0, 0, zb])/zb - 
   (10723*CA^3*zb*G[1, 1, 1, 0, 0, 0, zb])/9 + 
   (1084*CA^2*nf*zb*G[1, 1, 1, 0, 0, 0, zb])/9 - 
   12*CA*CF*nf*zb*G[1, 1, 1, 0, 0, 0, zb] - 
   (29177*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, zb])/9 - 
   (1081*CA^2*nf*zb^2*G[1, 1, 1, 0, 0, 0, zb])/9 - 
   CA*CF*nf*zb^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (18947*CA^3*G[1, 1, 1, 0, 0, 1, zb])/9 + 
   (6727*CA^2*nf*G[1, 1, 1, 0, 0, 1, zb])/36 - 
   (133*CA*CF*nf*G[1, 1, 1, 0, 0, 1, zb])/6 + 
   (12549*CA^3*G[1, 1, 1, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (195*CA^2*nf*G[1, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (20695*CA^3*G[1, 1, 1, 0, 0, 1, zb])/(72*zb) - 
   (3439*CA^2*nf*G[1, 1, 1, 0, 0, 1, zb])/(36*zb) + 
   (31*CA*CF*nf*G[1, 1, 1, 0, 0, 1, zb])/(3*zb) + 
   (68311*CA^3*zb*G[1, 1, 1, 0, 0, 1, zb])/72 - 
   (6511*CA^2*nf*zb*G[1, 1, 1, 0, 0, 1, zb])/72 + 
   (223*CA*CF*nf*zb*G[1, 1, 1, 0, 0, 1, zb])/12 + 
   (200567*CA^3*zb^2*G[1, 1, 1, 0, 0, 1, zb])/72 + 
   (1681*CA^2*nf*zb^2*G[1, 1, 1, 0, 0, 1, zb])/18 - 
   (3*CA*CF*nf*zb^2*G[1, 1, 1, 0, 0, 1, zb])/2 + 
   (34447*CA^3*G[1, 1, 1, 0, 1, 0, zb])/18 + 
   (12959*CA^2*nf*G[1, 1, 1, 0, 1, 0, zb])/72 + 
   9*CA*CF*nf*G[1, 1, 1, 0, 1, 0, zb] + (12219*CA^3*G[1, 1, 1, 0, 1, 0, zb])/
    (8*(-1 + zb)) + (177*CA^2*nf*G[1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (18055*CA^3*G[1, 1, 1, 0, 1, 0, zb])/(72*zb) - 
   (3199*CA^2*nf*G[1, 1, 1, 0, 1, 0, zb])/(36*zb) + 
   (72055*CA^3*zb*G[1, 1, 1, 0, 1, 0, zb])/72 - 
   (1639*CA^2*nf*zb*G[1, 1, 1, 0, 1, 0, zb])/18 - 
   (33*CA*CF*nf*zb*G[1, 1, 1, 0, 1, 0, zb])/4 + 
   (189413*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, zb])/72 + 
   (1615*CA^2*nf*zb^2*G[1, 1, 1, 0, 1, 0, zb])/18 + 
   (15*CA*CF*nf*zb^2*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (253891*CA^3*G[1, 1, 1, 0, 1, 1, zb])/144 - 
   (9913*CA^2*nf*G[1, 1, 1, 0, 1, 1, zb])/72 - 
   (7*CA*CF*nf*G[1, 1, 1, 0, 1, 1, zb])/3 - 
   (21633*CA^3*G[1, 1, 1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (291*CA^2*nf*G[1, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (18539*CA^3*G[1, 1, 1, 0, 1, 1, zb])/(72*zb) + 
   (2537*CA^2*nf*G[1, 1, 1, 0, 1, 1, zb])/(36*zb) - 
   (7*CA*CF*nf*G[1, 1, 1, 0, 1, 1, zb])/(3*zb) - 
   (115213*CA^3*zb*G[1, 1, 1, 0, 1, 1, zb])/144 + 
   (4745*CA^2*nf*zb*G[1, 1, 1, 0, 1, 1, zb])/72 + 
   (7*CA*CF*nf*zb*G[1, 1, 1, 0, 1, 1, zb])/6 - 
   (330173*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, zb])/144 - 
   (2467*CA^2*nf*zb^2*G[1, 1, 1, 0, 1, 1, zb])/36 - 
   4*CA*CF*nf*zb^2*G[1, 1, 1, 0, 1, 1, zb] + 
   (129121*CA^3*G[1, 1, 1, 1, 0, 0, zb])/72 + 
   (1261*CA^2*nf*G[1, 1, 1, 1, 0, 0, zb])/9 - 
   11*CA*CF*nf*G[1, 1, 1, 1, 0, 0, zb] + (10443*CA^3*G[1, 1, 1, 1, 0, 0, zb])/
    (8*(-1 + zb)) + (147*CA^2*nf*G[1, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (9665*CA^3*G[1, 1, 1, 1, 0, 0, zb])/(36*zb) - 
   (1229*CA^2*nf*G[1, 1, 1, 1, 0, 0, zb])/(18*zb) + 
   (2*CA*CF*nf*G[1, 1, 1, 1, 0, 0, zb])/zb + 
   (51265*CA^3*zb*G[1, 1, 1, 1, 0, 0, zb])/72 - 
   (581*CA^2*nf*zb*G[1, 1, 1, 1, 0, 0, zb])/9 + 
   (11*CA*CF*nf*zb*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   (175541*CA^3*zb^2*G[1, 1, 1, 1, 0, 0, zb])/72 + 
   (1303*CA^2*nf*zb^2*G[1, 1, 1, 1, 0, 0, zb])/18 - 
   CA*CF*nf*zb^2*G[1, 1, 1, 1, 0, 0, zb] - 
   (228895*CA^3*G[1, 1, 1, 1, 0, 1, zb])/144 - 
   (1993*CA^2*nf*G[1, 1, 1, 1, 0, 1, zb])/18 + 
   10*CA*CF*nf*G[1, 1, 1, 1, 0, 1, zb] - (18405*CA^3*G[1, 1, 1, 1, 0, 1, zb])/
    (16*(-1 + zb)) - (243*CA^2*nf*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (17213*CA^3*G[1, 1, 1, 1, 0, 1, zb])/(72*zb) + 
   (2027*CA^2*nf*G[1, 1, 1, 1, 0, 1, zb])/(36*zb) - 
   (2*CA*CF*nf*G[1, 1, 1, 1, 0, 1, zb])/zb - 
   (88381*CA^3*zb*G[1, 1, 1, 1, 0, 1, zb])/144 + 
   (1795*CA^2*nf*zb*G[1, 1, 1, 1, 0, 1, zb])/36 - 
   5*CA*CF*nf*zb*G[1, 1, 1, 1, 0, 1, zb] - 
   (301121*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, zb])/144 - 
   (2035*CA^2*nf*zb^2*G[1, 1, 1, 1, 0, 1, zb])/36 - 
   (211993*CA^3*G[1, 1, 1, 1, 1, 0, zb])/144 - 
   (809*CA^2*nf*G[1, 1, 1, 1, 1, 0, zb])/9 - 
   (16623*CA^3*G[1, 1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (207*CA^2*nf*G[1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (17741*CA^3*G[1, 1, 1, 1, 1, 0, zb])/(72*zb) + 
   (1583*CA^2*nf*G[1, 1, 1, 1, 1, 0, zb])/(36*zb) - 
   (69391*CA^3*zb*G[1, 1, 1, 1, 1, 0, zb])/144 + 
   (1303*CA^2*nf*zb*G[1, 1, 1, 1, 1, 0, zb])/36 - 
   (282179*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, zb])/144 - 
   (1723*CA^2*nf*zb^2*G[1, 1, 1, 1, 1, 0, zb])/36 + 
   (127967*CA^3*G[1, 1, 1, 1, 1, 1, zb])/96 + 
   69*CA^2*nf*G[1, 1, 1, 1, 1, 1, zb] + (29835*CA^3*G[1, 1, 1, 1, 1, 1, zb])/
    (32*(-1 + zb)) + (351*CA^2*nf*G[1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (3549*CA^3*G[1, 1, 1, 1, 1, 1, zb])/(16*zb) - 
   (291*CA^2*nf*G[1, 1, 1, 1, 1, 1, zb])/(8*zb) + 
   (40133*CA^3*zb*G[1, 1, 1, 1, 1, 1, zb])/96 - 
   (201*CA^2*nf*zb*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (164129*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, zb])/96 + 
   (291*CA^2*nf*zb^2*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   31648*CA^3*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   (15824*CA^3*G[0, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   15824*CA^3*zb*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   15824*CA^3*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb] + 
   (79088*CA^3*G[0, 0, 0, 0, 0, 0, 1, zb])/3 + 
   (39544*CA^3*G[0, 0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (39544*CA^3*G[0, 0, 0, 0, 0, 0, 1, zb])/(3*zb) - 
   (39544*CA^3*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/3 + 
   (39544*CA^3*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb])/3 + 
   24464*CA^3*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   (12232*CA^3*G[0, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (12232*CA^3*G[0, 0, 0, 0, 0, 1, 0, zb])/zb - 
   12232*CA^3*zb*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   12232*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   (60568*CA^3*G[0, 0, 0, 0, 0, 1, 1, zb])/3 - 
   (30284*CA^3*G[0, 0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (30284*CA^3*G[0, 0, 0, 0, 0, 1, 1, zb])/(3*zb) + 
   (30284*CA^3*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/3 - 
   (30284*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb])/3 + 
   (69824*CA^3*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   (34912*CA^3*G[0, 0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (34912*CA^3*G[0, 0, 0, 0, 1, 0, 0, zb])/(3*zb) - 
   (34912*CA^3*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   (34912*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb])/3 - 
   19259*CA^3*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   (19259*CA^3*G[0, 0, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (19259*CA^3*G[0, 0, 0, 0, 1, 0, 1, zb])/(2*zb) + 
   (19259*CA^3*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/2 - 
   (19259*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb])/2 - 
   (51208*CA^3*G[0, 0, 0, 0, 1, 1, 0, zb])/3 - 
   (25604*CA^3*G[0, 0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (25604*CA^3*G[0, 0, 0, 0, 1, 1, 0, zb])/(3*zb) + 
   (25604*CA^3*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/3 - 
   (25604*CA^3*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb])/3 + 
   13863*CA^3*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   (13863*CA^3*G[0, 0, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (13863*CA^3*G[0, 0, 0, 0, 1, 1, 1, zb])/(2*zb) - 
   (13863*CA^3*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/2 + 
   (13863*CA^3*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb])/2 + 
   22528*CA^3*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   (11264*CA^3*G[0, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (11264*CA^3*G[0, 0, 0, 1, 0, 0, 0, zb])/zb - 
   11264*CA^3*zb*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   11264*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   (56008*CA^3*G[0, 0, 0, 1, 0, 0, 1, zb])/3 - 
   (28004*CA^3*G[0, 0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (28004*CA^3*G[0, 0, 0, 1, 0, 0, 1, zb])/(3*zb) + 
   (28004*CA^3*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/3 - 
   (28004*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb])/3 - 
   (52648*CA^3*G[0, 0, 0, 1, 0, 1, 0, zb])/3 - 
   (26324*CA^3*G[0, 0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (26324*CA^3*G[0, 0, 0, 1, 0, 1, 0, zb])/(3*zb) + 
   (26324*CA^3*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/3 - 
   (26324*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb])/3 + 
   (43364*CA^3*G[0, 0, 0, 1, 0, 1, 1, zb])/3 + 
   (21682*CA^3*G[0, 0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (21682*CA^3*G[0, 0, 0, 1, 0, 1, 1, zb])/(3*zb) - 
   (21682*CA^3*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/3 + 
   (21682*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb])/3 - 
   15428*CA^3*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   (7714*CA^3*G[0, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (7714*CA^3*G[0, 0, 0, 1, 1, 0, 0, zb])/zb + 
   7714*CA^3*zb*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   7714*CA^3*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   12656*CA^3*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   (6328*CA^3*G[0, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (6328*CA^3*G[0, 0, 0, 1, 1, 0, 1, zb])/zb - 
   6328*CA^3*zb*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   6328*CA^3*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   11190*CA^3*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   (5595*CA^3*G[0, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (5595*CA^3*G[0, 0, 0, 1, 1, 1, 0, zb])/zb - 
   5595*CA^3*zb*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   5595*CA^3*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   (27076*CA^3*G[0, 0, 0, 1, 1, 1, 1, zb])/3 - 
   (13538*CA^3*G[0, 0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (13538*CA^3*G[0, 0, 0, 1, 1, 1, 1, zb])/(3*zb) + 
   (13538*CA^3*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/3 - 
   (13538*CA^3*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb])/3 + 
   (66152*CA^3*G[0, 0, 1, 0, 0, 0, 0, zb])/3 + 
   (33076*CA^3*G[0, 0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (33076*CA^3*G[0, 0, 1, 0, 0, 0, 0, zb])/(3*zb) - 
   (33076*CA^3*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/3 + 
   (33076*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb])/3 - 
   18295*CA^3*G[0, 0, 1, 0, 0, 0, 1, zb] - 
   (18295*CA^3*G[0, 0, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (18295*CA^3*G[0, 0, 1, 0, 0, 0, 1, zb])/(2*zb) + 
   (18295*CA^3*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/2 - 
   (18295*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb])/2 - 
   17157*CA^3*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   (17157*CA^3*G[0, 0, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (17157*CA^3*G[0, 0, 1, 0, 0, 1, 0, zb])/(2*zb) + 
   (17157*CA^3*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/2 - 
   (17157*CA^3*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb])/2 + 
   14138*CA^3*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   (7069*CA^3*G[0, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (7069*CA^3*G[0, 0, 1, 0, 0, 1, 1, zb])/zb - 
   7069*CA^3*zb*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   7069*CA^3*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   16435*CA^3*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   (16435*CA^3*G[0, 0, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (16435*CA^3*G[0, 0, 1, 0, 1, 0, 0, zb])/(2*zb) + 
   (16435*CA^3*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/2 - 
   (16435*CA^3*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb])/2 + 
   13595*CA^3*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   (13595*CA^3*G[0, 0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (13595*CA^3*G[0, 0, 1, 0, 1, 0, 1, zb])/(2*zb) - 
   (13595*CA^3*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/2 + 
   (13595*CA^3*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb])/2 + 
   12237*CA^3*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   (12237*CA^3*G[0, 0, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (12237*CA^3*G[0, 0, 1, 0, 1, 1, 0, zb])/(2*zb) - 
   (12237*CA^3*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/2 + 
   (12237*CA^3*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb])/2 - 
   9984*CA^3*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   (4992*CA^3*G[0, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (4992*CA^3*G[0, 0, 1, 0, 1, 1, 1, zb])/zb + 
   4992*CA^3*zb*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   4992*CA^3*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   (43252*CA^3*G[0, 0, 1, 1, 0, 0, 0, zb])/3 - 
   (21626*CA^3*G[0, 0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (21626*CA^3*G[0, 0, 1, 1, 0, 0, 0, zb])/(3*zb) + 
   (21626*CA^3*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/3 - 
   (21626*CA^3*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb])/3 + 
   (35657*CA^3*G[0, 0, 1, 1, 0, 0, 1, zb])/3 + 
   (35657*CA^3*G[0, 0, 1, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (35657*CA^3*G[0, 0, 1, 1, 0, 0, 1, zb])/(6*zb) - 
   (35657*CA^3*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/6 + 
   (35657*CA^3*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb])/6 + 
   (33950*CA^3*G[0, 0, 1, 1, 0, 1, 0, zb])/3 + 
   (16975*CA^3*G[0, 0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (16975*CA^3*G[0, 0, 1, 1, 0, 1, 0, zb])/(3*zb) - 
   (16975*CA^3*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/3 + 
   (16975*CA^3*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb])/3 - 
   (27943*CA^3*G[0, 0, 1, 1, 0, 1, 1, zb])/3 - 
   (27943*CA^3*G[0, 0, 1, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (27943*CA^3*G[0, 0, 1, 1, 0, 1, 1, zb])/(6*zb) + 
   (27943*CA^3*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/6 - 
   (27943*CA^3*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb])/6 + 
   (29210*CA^3*G[0, 0, 1, 1, 1, 0, 0, zb])/3 + 
   (14605*CA^3*G[0, 0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (14605*CA^3*G[0, 0, 1, 1, 1, 0, 0, zb])/(3*zb) - 
   (14605*CA^3*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/3 + 
   (14605*CA^3*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb])/3 - 
   (23950*CA^3*G[0, 0, 1, 1, 1, 0, 1, zb])/3 - 
   (11975*CA^3*G[0, 0, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (11975*CA^3*G[0, 0, 1, 1, 1, 0, 1, zb])/(3*zb) + 
   (11975*CA^3*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/3 - 
   (11975*CA^3*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb])/3 - 
   (21310*CA^3*G[0, 0, 1, 1, 1, 1, 0, zb])/3 - 
   (10655*CA^3*G[0, 0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (10655*CA^3*G[0, 0, 1, 1, 1, 1, 0, zb])/(3*zb) + 
   (10655*CA^3*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/3 - 
   (10655*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb])/3 + 
   5764*CA^3*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   (2882*CA^3*G[0, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (2882*CA^3*G[0, 0, 1, 1, 1, 1, 1, zb])/zb - 
   2882*CA^3*zb*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   2882*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   (65284*CA^3*G[0, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (32642*CA^3*G[0, 1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32642*CA^3*G[0, 1, 0, 0, 0, 0, 0, zb])/(3*zb) - 
   (32642*CA^3*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (32642*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb])/3 - 
   (54211*CA^3*G[0, 1, 0, 0, 0, 0, 1, zb])/3 - 
   (54211*CA^3*G[0, 1, 0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (54211*CA^3*G[0, 1, 0, 0, 0, 0, 1, zb])/(6*zb) + 
   (54211*CA^3*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/6 - 
   (54211*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb])/6 - 
   (50752*CA^3*G[0, 1, 0, 0, 0, 1, 0, zb])/3 - 
   (25376*CA^3*G[0, 1, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (25376*CA^3*G[0, 1, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (25376*CA^3*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/3 - 
   (25376*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb])/3 + 
   (41846*CA^3*G[0, 1, 0, 0, 0, 1, 1, zb])/3 + 
   (20923*CA^3*G[0, 1, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (20923*CA^3*G[0, 1, 0, 0, 0, 1, 1, zb])/(3*zb) - 
   (20923*CA^3*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/3 + 
   (20923*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb])/3 - 
   (48583*CA^3*G[0, 1, 0, 0, 1, 0, 0, zb])/3 - 
   (48583*CA^3*G[0, 1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (48583*CA^3*G[0, 1, 0, 0, 1, 0, 0, zb])/(6*zb) + 
   (48583*CA^3*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/6 - 
   (48583*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb])/6 + 
   (40220*CA^3*G[0, 1, 0, 0, 1, 0, 1, zb])/3 + 
   (20110*CA^3*G[0, 1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (20110*CA^3*G[0, 1, 0, 0, 1, 0, 1, zb])/(3*zb) - 
   (20110*CA^3*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/3 + 
   (20110*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb])/3 + 
   (36137*CA^3*G[0, 1, 0, 0, 1, 1, 0, zb])/3 + 
   (36137*CA^3*G[0, 1, 0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (36137*CA^3*G[0, 1, 0, 0, 1, 1, 0, zb])/(6*zb) - 
   (36137*CA^3*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/6 + 
   (36137*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb])/6 - 
   (29503*CA^3*G[0, 1, 0, 0, 1, 1, 1, zb])/3 - 
   (29503*CA^3*G[0, 1, 0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (29503*CA^3*G[0, 1, 0, 0, 1, 1, 1, zb])/(6*zb) + 
   (29503*CA^3*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/6 - 
   (29503*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb])/6 - 
   15769*CA^3*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   (15769*CA^3*G[0, 1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (15769*CA^3*G[0, 1, 0, 1, 0, 0, 0, zb])/(2*zb) + 
   (15769*CA^3*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/2 - 
   (15769*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb])/2 + 
   (39245*CA^3*G[0, 1, 0, 1, 0, 0, 1, zb])/3 + 
   (39245*CA^3*G[0, 1, 0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (39245*CA^3*G[0, 1, 0, 1, 0, 0, 1, zb])/(6*zb) - 
   (39245*CA^3*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/6 + 
   (39245*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb])/6 + 
   12388*CA^3*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   (6194*CA^3*G[0, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (6194*CA^3*G[0, 1, 0, 1, 0, 1, 0, zb])/zb - 
   6194*CA^3*zb*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   6194*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   (30737*CA^3*G[0, 1, 0, 1, 0, 1, 1, zb])/3 - 
   (30737*CA^3*G[0, 1, 0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (30737*CA^3*G[0, 1, 0, 1, 0, 1, 1, zb])/(6*zb) + 
   (30737*CA^3*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/6 - 
   (30737*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb])/6 + 
   11049*CA^3*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   (11049*CA^3*G[0, 1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (11049*CA^3*G[0, 1, 0, 1, 1, 0, 0, zb])/(2*zb) - 
   (11049*CA^3*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/2 + 
   (11049*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb])/2 - 
   (27352*CA^3*G[0, 1, 0, 1, 1, 0, 1, zb])/3 - 
   (13676*CA^3*G[0, 1, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (13676*CA^3*G[0, 1, 0, 1, 1, 0, 1, zb])/(3*zb) + 
   (13676*CA^3*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/3 - 
   (13676*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb])/3 - 
   (24634*CA^3*G[0, 1, 0, 1, 1, 1, 0, zb])/3 - 
   (12317*CA^3*G[0, 1, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (12317*CA^3*G[0, 1, 0, 1, 1, 1, 0, zb])/(3*zb) + 
   (12317*CA^3*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/3 - 
   (12317*CA^3*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb])/3 + 
   6712*CA^3*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   (3356*CA^3*G[0, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (3356*CA^3*G[0, 1, 0, 1, 1, 1, 1, zb])/zb - 
   3356*CA^3*zb*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   3356*CA^3*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   (41279*CA^3*G[0, 1, 1, 0, 0, 0, 0, zb])/3 - 
   (41279*CA^3*G[0, 1, 1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (41279*CA^3*G[0, 1, 1, 0, 0, 0, 0, zb])/(6*zb) + 
   (41279*CA^3*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/6 - 
   (41279*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb])/6 + 
   11405*CA^3*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   (11405*CA^3*G[0, 1, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (11405*CA^3*G[0, 1, 1, 0, 0, 0, 1, zb])/(2*zb) - 
   (11405*CA^3*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/2 + 
   (11405*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb])/2 + 
   10793*CA^3*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   (10793*CA^3*G[0, 1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (10793*CA^3*G[0, 1, 1, 0, 0, 1, 0, zb])/(2*zb) - 
   (10793*CA^3*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/2 + 
   (10793*CA^3*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb])/2 - 
   8927*CA^3*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   (8927*CA^3*G[0, 1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (8927*CA^3*G[0, 1, 1, 0, 0, 1, 1, zb])/(2*zb) + 
   (8927*CA^3*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/2 - 
   (8927*CA^3*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb])/2 + 
   10451*CA^3*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   (10451*CA^3*G[0, 1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (10451*CA^3*G[0, 1, 1, 0, 1, 0, 0, zb])/(2*zb) - 
   (10451*CA^3*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/2 + 
   (10451*CA^3*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb])/2 - 
   8668*CA^3*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   (4334*CA^3*G[0, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (4334*CA^3*G[0, 1, 1, 0, 1, 0, 1, zb])/zb + 
   4334*CA^3*zb*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   4334*CA^3*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   7917*CA^3*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   (7917*CA^3*G[0, 1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (7917*CA^3*G[0, 1, 1, 0, 1, 1, 0, zb])/(2*zb) + 
   (7917*CA^3*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/2 - 
   (7917*CA^3*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb])/2 + 
   6519*CA^3*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (6519*CA^3*G[0, 1, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (6519*CA^3*G[0, 1, 1, 0, 1, 1, 1, zb])/(2*zb) - 
   (6519*CA^3*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/2 + 
   (6519*CA^3*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb])/2 + 
   8851*CA^3*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   (8851*CA^3*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (8851*CA^3*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*zb) - 
   (8851*CA^3*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/2 + 
   (8851*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb])/2 - 
   7334*CA^3*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   (3667*CA^3*G[0, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (3667*CA^3*G[0, 1, 1, 1, 0, 0, 1, zb])/zb + 
   3667*CA^3*zb*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   3667*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   7034*CA^3*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   (3517*CA^3*G[0, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (3517*CA^3*G[0, 1, 1, 1, 0, 1, 0, zb])/zb + 
   3517*CA^3*zb*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   3517*CA^3*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   5862*CA^3*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (2931*CA^3*G[0, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (2931*CA^3*G[0, 1, 1, 1, 0, 1, 1, zb])/zb - 
   2931*CA^3*zb*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   2931*CA^3*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   6067*CA^3*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   (6067*CA^3*G[0, 1, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (6067*CA^3*G[0, 1, 1, 1, 1, 0, 0, zb])/(2*zb) + 
   (6067*CA^3*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/2 - 
   (6067*CA^3*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb])/2 + 
   5020*CA^3*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   (2510*CA^3*G[0, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (2510*CA^3*G[0, 1, 1, 1, 1, 0, 1, zb])/zb - 
   2510*CA^3*zb*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   2510*CA^3*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   4512*CA^3*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   (2256*CA^3*G[0, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (2256*CA^3*G[0, 1, 1, 1, 1, 1, 0, zb])/zb - 
   2256*CA^3*zb*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   2256*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   (7465*CA^3*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (7465*CA^3*G[0, 1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (7465*CA^3*G[0, 1, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (7465*CA^3*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/4 - 
   (7465*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb])/4 + 
   (65284*CA^3*G[1, 0, 0, 0, 0, 0, 0, zb])/3 + 
   (32642*CA^3*G[1, 0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32642*CA^3*G[1, 0, 0, 0, 0, 0, 0, zb])/(3*zb) - 
   (32642*CA^3*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/3 + 
   (32642*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb])/3 - 
   18066*CA^3*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (9033*CA^3*G[1, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (9033*CA^3*G[1, 0, 0, 0, 0, 0, 1, zb])/zb + 
   9033*CA^3*zb*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   9033*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (50740*CA^3*G[1, 0, 0, 0, 0, 1, 0, zb])/3 - 
   (25370*CA^3*G[1, 0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (25370*CA^3*G[1, 0, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (25370*CA^3*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/3 - 
   (25370*CA^3*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb])/3 + 
   (41821*CA^3*G[1, 0, 0, 0, 0, 1, 1, zb])/3 + 
   (41821*CA^3*G[1, 0, 0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (41821*CA^3*G[1, 0, 0, 0, 0, 1, 1, zb])/(6*zb) - 
   (41821*CA^3*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/6 + 
   (41821*CA^3*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb])/6 - 
   16190*CA^3*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   (8095*CA^3*G[1, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (8095*CA^3*G[1, 0, 0, 0, 1, 0, 0, zb])/zb + 
   8095*CA^3*zb*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   8095*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (40211*CA^3*G[1, 0, 0, 0, 1, 0, 1, zb])/3 + 
   (40211*CA^3*G[1, 0, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (40211*CA^3*G[1, 0, 0, 0, 1, 0, 1, zb])/(6*zb) - 
   (40211*CA^3*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/6 + 
   (40211*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb])/6 + 
   (36079*CA^3*G[1, 0, 0, 0, 1, 1, 0, zb])/3 + 
   (36079*CA^3*G[1, 0, 0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (36079*CA^3*G[1, 0, 0, 0, 1, 1, 0, zb])/(6*zb) - 
   (36079*CA^3*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/6 + 
   (36079*CA^3*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb])/6 - 
   (29449*CA^3*G[1, 0, 0, 0, 1, 1, 1, zb])/3 - 
   (29449*CA^3*G[1, 0, 0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (29449*CA^3*G[1, 0, 0, 0, 1, 1, 1, zb])/(6*zb) + 
   (29449*CA^3*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/6 - 
   (29449*CA^3*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb])/6 - 
   (47249*CA^3*G[1, 0, 0, 1, 0, 0, 0, zb])/3 - 
   (47249*CA^3*G[1, 0, 0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (47249*CA^3*G[1, 0, 0, 1, 0, 0, 0, zb])/(6*zb) + 
   (47249*CA^3*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/6 - 
   (47249*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb])/6 + 
   (39187*CA^3*G[1, 0, 0, 1, 0, 0, 1, zb])/3 + 
   (39187*CA^3*G[1, 0, 0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (39187*CA^3*G[1, 0, 0, 1, 0, 0, 1, zb])/(6*zb) - 
   (39187*CA^3*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/6 + 
   (39187*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb])/6 + 
   12371*CA^3*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   (12371*CA^3*G[1, 0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (12371*CA^3*G[1, 0, 0, 1, 0, 1, 0, zb])/(2*zb) - 
   (12371*CA^3*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/2 + 
   (12371*CA^3*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb])/2 - 
   (30703*CA^3*G[1, 0, 0, 1, 0, 1, 1, zb])/3 - 
   (30703*CA^3*G[1, 0, 0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (30703*CA^3*G[1, 0, 0, 1, 0, 1, 1, zb])/(6*zb) + 
   (30703*CA^3*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/6 - 
   (30703*CA^3*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb])/6 + 
   (33113*CA^3*G[1, 0, 0, 1, 1, 0, 0, zb])/3 + 
   (33113*CA^3*G[1, 0, 0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (33113*CA^3*G[1, 0, 0, 1, 1, 0, 0, zb])/(6*zb) - 
   (33113*CA^3*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/6 + 
   (33113*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb])/6 - 
   (27317*CA^3*G[1, 0, 0, 1, 1, 0, 1, zb])/3 - 
   (27317*CA^3*G[1, 0, 0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (27317*CA^3*G[1, 0, 0, 1, 1, 0, 1, zb])/(6*zb) + 
   (27317*CA^3*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/6 - 
   (27317*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb])/6 - 
   (24581*CA^3*G[1, 0, 0, 1, 1, 1, 0, zb])/3 - 
   (24581*CA^3*G[1, 0, 0, 1, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (24581*CA^3*G[1, 0, 0, 1, 1, 1, 0, zb])/(6*zb) + 
   (24581*CA^3*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/6 - 
   (24581*CA^3*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb])/6 + 
   (20099*CA^3*G[1, 0, 0, 1, 1, 1, 1, zb])/3 + 
   (20099*CA^3*G[1, 0, 0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (20099*CA^3*G[1, 0, 0, 1, 1, 1, 1, zb])/(6*zb) - 
   (20099*CA^3*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/6 + 
   (20099*CA^3*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb])/6 - 
   (46502*CA^3*G[1, 0, 1, 0, 0, 0, 0, zb])/3 - 
   (23251*CA^3*G[1, 0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (23251*CA^3*G[1, 0, 1, 0, 0, 0, 0, zb])/(3*zb) + 
   (23251*CA^3*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/3 - 
   (23251*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb])/3 + 
   12876*CA^3*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   (6438*CA^3*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (6438*CA^3*G[1, 0, 1, 0, 0, 0, 1, zb])/zb - 
   6438*CA^3*zb*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   6438*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   (36545*CA^3*G[1, 0, 1, 0, 0, 1, 0, zb])/3 + 
   (36545*CA^3*G[1, 0, 1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (36545*CA^3*G[1, 0, 1, 0, 0, 1, 0, zb])/(6*zb) - 
   (36545*CA^3*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/6 + 
   (36545*CA^3*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb])/6 - 
   (30263*CA^3*G[1, 0, 1, 0, 0, 1, 1, zb])/3 - 
   (30263*CA^3*G[1, 0, 1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (30263*CA^3*G[1, 0, 1, 0, 0, 1, 1, zb])/(6*zb) + 
   (30263*CA^3*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/6 - 
   (30263*CA^3*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb])/6 + 
   11778*CA^3*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   (5889*CA^3*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (5889*CA^3*G[1, 0, 1, 0, 1, 0, 0, zb])/zb - 
   5889*CA^3*zb*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   5889*CA^3*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   (29380*CA^3*G[1, 0, 1, 0, 1, 0, 1, zb])/3 - 
   (14690*CA^3*G[1, 0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (14690*CA^3*G[1, 0, 1, 0, 1, 0, 1, zb])/(3*zb) + 
   (14690*CA^3*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/3 - 
   (14690*CA^3*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb])/3 - 
   (26845*CA^3*G[1, 0, 1, 0, 1, 1, 0, zb])/3 - 
   (26845*CA^3*G[1, 0, 1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (26845*CA^3*G[1, 0, 1, 0, 1, 1, 0, zb])/(6*zb) + 
   (26845*CA^3*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/6 - 
   (26845*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb])/6 + 
   7385*CA^3*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   (7385*CA^3*G[1, 0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (7385*CA^3*G[1, 0, 1, 0, 1, 1, 1, zb])/(2*zb) - 
   (7385*CA^3*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   (7385*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   (31310*CA^3*G[1, 0, 1, 1, 0, 0, 0, zb])/3 + 
   (15655*CA^3*G[1, 0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (15655*CA^3*G[1, 0, 1, 1, 0, 0, 0, zb])/(3*zb) - 
   (15655*CA^3*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/3 + 
   (15655*CA^3*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb])/3 - 
   (25999*CA^3*G[1, 0, 1, 1, 0, 0, 1, zb])/3 - 
   (25999*CA^3*G[1, 0, 1, 1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (25999*CA^3*G[1, 0, 1, 1, 0, 0, 1, zb])/(6*zb) + 
   (25999*CA^3*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/6 - 
   (25999*CA^3*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb])/6 - 
   (24967*CA^3*G[1, 0, 1, 1, 0, 1, 0, zb])/3 - 
   (24967*CA^3*G[1, 0, 1, 1, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (24967*CA^3*G[1, 0, 1, 1, 0, 1, 0, zb])/(6*zb) + 
   (24967*CA^3*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/6 - 
   (24967*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb])/6 + 
   (20816*CA^3*G[1, 0, 1, 1, 0, 1, 1, zb])/3 + 
   (10408*CA^3*G[1, 0, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (10408*CA^3*G[1, 0, 1, 1, 0, 1, 1, zb])/(3*zb) - 
   (10408*CA^3*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/3 + 
   (10408*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb])/3 - 
   (22072*CA^3*G[1, 0, 1, 1, 1, 0, 0, zb])/3 - 
   (11036*CA^3*G[1, 0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (11036*CA^3*G[1, 0, 1, 1, 1, 0, 0, zb])/(3*zb) + 
   (11036*CA^3*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/3 - 
   (11036*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb])/3 + 
   (18326*CA^3*G[1, 0, 1, 1, 1, 0, 1, zb])/3 + 
   (9163*CA^3*G[1, 0, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (9163*CA^3*G[1, 0, 1, 1, 1, 0, 1, zb])/(3*zb) - 
   (9163*CA^3*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/3 + 
   (9163*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb])/3 + 
   (16754*CA^3*G[1, 0, 1, 1, 1, 1, 0, zb])/3 + 
   (8377*CA^3*G[1, 0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (8377*CA^3*G[1, 0, 1, 1, 1, 1, 0, zb])/(3*zb) - 
   (8377*CA^3*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/3 + 
   (8377*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb])/3 - 
   (9279*CA^3*G[1, 0, 1, 1, 1, 1, 1, zb])/2 - 
   (9279*CA^3*G[1, 0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (9279*CA^3*G[1, 0, 1, 1, 1, 1, 1, zb])/(4*zb) + 
   (9279*CA^3*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/4 - 
   (9279*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb])/4 - 
   (39521*CA^3*G[1, 1, 0, 0, 0, 0, 0, zb])/3 - 
   (39521*CA^3*G[1, 1, 0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (39521*CA^3*G[1, 1, 0, 0, 0, 0, 0, zb])/(6*zb) + 
   (39521*CA^3*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/6 - 
   (39521*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb])/6 + 
   10934*CA^3*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (5467*CA^3*G[1, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (5467*CA^3*G[1, 1, 0, 0, 0, 0, 1, zb])/zb - 
   5467*CA^3*zb*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   5467*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   10381*CA^3*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   (10381*CA^3*G[1, 1, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (10381*CA^3*G[1, 1, 0, 0, 0, 1, 0, zb])/(2*zb) - 
   (10381*CA^3*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/2 + 
   (10381*CA^3*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb])/2 - 
   8606*CA^3*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   (4303*CA^3*G[1, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (4303*CA^3*G[1, 1, 0, 0, 0, 1, 1, zb])/zb + 
   4303*CA^3*zb*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   4303*CA^3*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   10041*CA^3*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   (10041*CA^3*G[1, 1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (10041*CA^3*G[1, 1, 0, 0, 1, 0, 0, zb])/(2*zb) - 
   (10041*CA^3*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/2 + 
   (10041*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb])/2 - 
   8352*CA^3*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   (4176*CA^3*G[1, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (4176*CA^3*G[1, 1, 0, 0, 1, 0, 1, zb])/zb + 
   4176*CA^3*zb*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   4176*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   7651*CA^3*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   (7651*CA^3*G[1, 1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (7651*CA^3*G[1, 1, 0, 0, 1, 1, 0, zb])/(2*zb) + 
   (7651*CA^3*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/2 - 
   (7651*CA^3*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb])/2 + 
   6331*CA^3*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   (6331*CA^3*G[1, 1, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (6331*CA^3*G[1, 1, 0, 0, 1, 1, 1, zb])/(2*zb) - 
   (6331*CA^3*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/2 + 
   (6331*CA^3*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb])/2 + 
   9880*CA^3*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (4940*CA^3*G[1, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (4940*CA^3*G[1, 1, 0, 1, 0, 0, 0, zb])/zb - 
   4940*CA^3*zb*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   4940*CA^3*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   8231*CA^3*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   (8231*CA^3*G[1, 1, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (8231*CA^3*G[1, 1, 0, 1, 0, 0, 1, zb])/(2*zb) + 
   (8231*CA^3*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/2 - 
   (8231*CA^3*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb])/2 - 
   7910*CA^3*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   (3955*CA^3*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (3955*CA^3*G[1, 1, 0, 1, 0, 1, 0, zb])/zb + 
   3955*CA^3*zb*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   3955*CA^3*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   6614*CA^3*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   (3307*CA^3*G[1, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (3307*CA^3*G[1, 1, 0, 1, 0, 1, 1, zb])/zb - 
   3307*CA^3*zb*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   3307*CA^3*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   7168*CA^3*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   (3584*CA^3*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (3584*CA^3*G[1, 1, 0, 1, 1, 0, 0, zb])/zb + 
   3584*CA^3*zb*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   3584*CA^3*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   5975*CA^3*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   (5975*CA^3*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (5975*CA^3*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*zb) - 
   (5975*CA^3*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/2 + 
   (5975*CA^3*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb])/2 + 
   5509*CA^3*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   (5509*CA^3*G[1, 1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (5509*CA^3*G[1, 1, 0, 1, 1, 1, 0, zb])/(2*zb) - 
   (5509*CA^3*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/2 + 
   (5509*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb])/2 - 
   (9195*CA^3*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (9195*CA^3*G[1, 1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (9195*CA^3*G[1, 1, 0, 1, 1, 1, 1, zb])/(4*zb) + 
   (9195*CA^3*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/4 - 
   (9195*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb])/4 + 
   8207*CA^3*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (8207*CA^3*G[1, 1, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (8207*CA^3*G[1, 1, 1, 0, 0, 0, 0, zb])/(2*zb) - 
   (8207*CA^3*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/2 + 
   (8207*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb])/2 - 
   6846*CA^3*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (3423*CA^3*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (3423*CA^3*G[1, 1, 1, 0, 0, 0, 1, zb])/zb + 
   3423*CA^3*zb*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   3423*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   6571*CA^3*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   (6571*CA^3*G[1, 1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (6571*CA^3*G[1, 1, 1, 0, 0, 1, 0, zb])/(2*zb) + 
   (6571*CA^3*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/2 - 
   (6571*CA^3*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb])/2 + 
   5515*CA^3*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   (5515*CA^3*G[1, 1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (5515*CA^3*G[1, 1, 1, 0, 0, 1, 1, zb])/(2*zb) - 
   (5515*CA^3*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/2 + 
   (5515*CA^3*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb])/2 - 
   6454*CA^3*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   (3227*CA^3*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (3227*CA^3*G[1, 1, 1, 0, 1, 0, 0, zb])/zb + 
   3227*CA^3*zb*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   3227*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   5428*CA^3*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   (2714*CA^3*G[1, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (2714*CA^3*G[1, 1, 1, 0, 1, 0, 1, zb])/zb - 
   2714*CA^3*zb*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   2714*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   5046*CA^3*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   (2523*CA^3*G[1, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (2523*CA^3*G[1, 1, 1, 0, 1, 1, 0, zb])/zb - 
   2523*CA^3*zb*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   2523*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   (8523*CA^3*G[1, 1, 1, 0, 1, 1, 1, zb])/2 - 
   (8523*CA^3*G[1, 1, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (8523*CA^3*G[1, 1, 1, 0, 1, 1, 1, zb])/(4*zb) + 
   (8523*CA^3*zb*G[1, 1, 1, 0, 1, 1, 1, zb])/4 - 
   (8523*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb])/4 - 
   5397*CA^3*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   (5397*CA^3*G[1, 1, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (5397*CA^3*G[1, 1, 1, 1, 0, 0, 0, zb])/(2*zb) + 
   (5397*CA^3*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/2 - 
   (5397*CA^3*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb])/2 + 
   4536*CA^3*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (2268*CA^3*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (2268*CA^3*G[1, 1, 1, 1, 0, 0, 1, zb])/zb - 
   2268*CA^3*zb*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   2268*CA^3*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   4437*CA^3*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   (4437*CA^3*G[1, 1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (4437*CA^3*G[1, 1, 1, 1, 0, 1, 0, zb])/(2*zb) - 
   (4437*CA^3*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/2 + 
   (4437*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb])/2 - 
   (7587*CA^3*G[1, 1, 1, 1, 0, 1, 1, zb])/2 - 
   (7587*CA^3*G[1, 1, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (7587*CA^3*G[1, 1, 1, 1, 0, 1, 1, zb])/(4*zb) + 
   (7587*CA^3*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (7587*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb])/4 + 
   3798*CA^3*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (1899*CA^3*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (1899*CA^3*G[1, 1, 1, 1, 1, 0, 0, zb])/zb - 
   1899*CA^3*zb*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   1899*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   (6453*CA^3*G[1, 1, 1, 1, 1, 0, 1, zb])/2 - 
   (6453*CA^3*G[1, 1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (6453*CA^3*G[1, 1, 1, 1, 1, 0, 1, zb])/(4*zb) + 
   (6453*CA^3*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (6453*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb])/4 - 
   (5859*CA^3*G[1, 1, 1, 1, 1, 1, 0, zb])/2 - 
   (5859*CA^3*G[1, 1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (5859*CA^3*G[1, 1, 1, 1, 1, 1, 0, zb])/(4*zb) + 
   (5859*CA^3*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/4 - 
   (5859*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb])/4 + 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, 1, zb])/4 + 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, 1, zb])/(8*zb) - 
   (10125*CA^3*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   (10125*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb])/8 - 
   (174158453*CA^3*Log[Q2dmu2])/93312 + (209337527*CA^2*nf*Log[Q2dmu2])/
    933120 + (8892367*CA*CF*nf*Log[Q2dmu2])/17280 - 
   (199*CA*nf^2*Log[Q2dmu2])/1944 + (2565955*CA^3*Pi^2*Log[Q2dmu2])/7776 - 
   (6336121*CA^2*nf*Pi^2*Log[Q2dmu2])/777600 - 
   (1166039*CA*CF*nf*Pi^2*Log[Q2dmu2])/21600 + (CA*nf^2*Pi^2*Log[Q2dmu2])/
    24 + (8632013*CA^3*Pi^4*Log[Q2dmu2])/829440 - 
   (1166227*CA^2*nf*Pi^4*Log[Q2dmu2])/414720 - 
   (623*CA*CF*nf*Pi^4*Log[Q2dmu2])/540 + (192529*CA^3*Pi^6*Log[Q2dmu2])/
    207360 - (112517485*CA^3*Log[Q2dmu2])/(93312*(-1 + zb)) - 
   (8717033*CA^2*nf*Log[Q2dmu2])/(933120*(-1 + zb)) + 
   (5220007*CA*CF*nf*Log[Q2dmu2])/(17280*(-1 + zb)) + 
   (649*CA*nf^2*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (1091989*CA^3*Pi^2*Log[Q2dmu2])/(3888*(-1 + zb)) + 
   (5553079*CA^2*nf*Pi^2*Log[Q2dmu2])/(777600*(-1 + zb)) - 
   (681989*CA*CF*nf*Pi^2*Log[Q2dmu2])/(21600*(-1 + zb)) - 
   (CA*nf^2*Pi^2*Log[Q2dmu2])/(9*(-1 + zb)) + (870389*CA^3*Pi^4*Log[Q2dmu2])/
    (829440*(-1 + zb)) - (640819*CA^2*nf*Pi^4*Log[Q2dmu2])/
    (414720*(-1 + zb)) - (73*CA*CF*nf*Pi^4*Log[Q2dmu2])/(120*(-1 + zb)) + 
   (192529*CA^3*Pi^6*Log[Q2dmu2])/(414720*(-1 + zb)) - 
   (17471285*CA^3*zb*Log[Q2dmu2])/93312 - (1534990553*CA^2*nf*zb*Log[Q2dmu2])/
    4665600 - (4316131*CA*CF*nf*zb*Log[Q2dmu2])/28800 + 
   (1639*CA*nf^2*zb*Log[Q2dmu2])/1944 + (898841*CA^3*Pi^2*zb*Log[Q2dmu2])/
    15552 + (15072629*CA^2*nf*Pi^2*zb*Log[Q2dmu2])/777600 + 
   (31027*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/1200 - (CA*nf^2*Pi^2*zb*Log[Q2dmu2])/
    48 - (11187523*CA^3*Pi^4*zb*Log[Q2dmu2])/829440 + 
   (402989*CA^2*nf*Pi^4*zb*Log[Q2dmu2])/414720 + 
   (11*CA*CF*nf*Pi^4*zb*Log[Q2dmu2])/27 - (192529*CA^3*Pi^6*zb*Log[Q2dmu2])/
    414720 - (70132661*CA^3*zb^2*Log[Q2dmu2])/46656 + 
   (405923413*CA^2*nf*zb^2*Log[Q2dmu2])/2332800 + 
   (4105001*CA*CF*nf*zb^2*Log[Q2dmu2])/14400 + 2*CA*nf^2*zb^2*Log[Q2dmu2] + 
   (6959555*CA^3*Pi^2*zb^2*Log[Q2dmu2])/31104 + 
   (38050279*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2])/777600 - 
   (76933*CA*CF*nf*Pi^2*zb^2*Log[Q2dmu2])/2700 - 
   (29*CA*nf^2*Pi^2*zb^2*Log[Q2dmu2])/288 + 
   (1207669*CA^3*Pi^4*zb^2*Log[Q2dmu2])/829440 - 
   (659507*CA^2*nf*Pi^4*zb^2*Log[Q2dmu2])/414720 - 
   (149*CA*CF*nf*Pi^4*zb^2*Log[Q2dmu2])/240 + 
   (192529*CA^3*Pi^6*zb^2*Log[Q2dmu2])/414720 + 
   (15631*CA^3*Pi^2*zb^3*Log[Q2dmu2])/576 - 
   (23903*CA^2*nf*Pi^2*zb^3*Log[Q2dmu2])/1800 - 
   (22517*CA*CF*nf*Pi^2*zb^3*Log[Q2dmu2])/4800 - 
   (91*CA^3*Pi^2*zb^4*Log[Q2dmu2])/48 + (4247*CA^2*nf*Pi^2*zb^4*Log[Q2dmu2])/
    1800 - (1069*CA*CF*nf*Pi^2*zb^4*Log[Q2dmu2])/3600 - 
   (891544579*CA^3*del[zb]*Log[Q2dmu2])/839808 + 
   (141836735*CA^2*nf*del[zb]*Log[Q2dmu2])/419904 + 
   (1361681*CA*CF*nf*del[zb]*Log[Q2dmu2])/3456 + 
   (45709115*CA^3*Pi^2*del[zb]*Log[Q2dmu2])/279936 - 
   (3452825*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2])/69984 - 
   (211223*CA*CF*nf*Pi^2*del[zb]*Log[Q2dmu2])/3456 + 
   (2269627*CA^3*Pi^4*del[zb]*Log[Q2dmu2])/311040 - 
   (46037*CA^2*nf*Pi^4*del[zb]*Log[Q2dmu2])/622080 - 
   (37453*CA*CF*nf*Pi^4*del[zb]*Log[Q2dmu2])/103680 - 
   (1847117*CA^3*Pi^6*del[zb]*Log[Q2dmu2])/3870720 - 
   (45503*CA^2*nf*Pi^6*del[zb]*Log[Q2dmu2])/2488320 + 
   (337*CA*CF*nf*Pi^6*del[zb]*Log[Q2dmu2])/2520 + 
   (1709659*CA^3*G[0, zb]*Log[Q2dmu2])/1728 + 
   (879965*CA^2*nf*G[0, zb]*Log[Q2dmu2])/10368 - 
   (129301*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/576 + 
   (245*CA*nf^2*G[0, zb]*Log[Q2dmu2])/108 - 
   (1039103*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/10368 - 
   (498887*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/12960 + 
   (22807*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/2160 - 
   (CA*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/12 - 
   (358561*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2])/69120 + 
   (19163*CA^2*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/8640 + 
   (4*CA*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/9 + 
   (3683105*CA^3*G[0, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) + 
   (1871917*CA^2*nf*G[0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (78493*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (143*CA*nf^2*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (1446527*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (392087*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(12960*(-1 + zb)) + 
   (14617*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(2160*(-1 + zb)) - 
   (22543*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(69120*(-1 + zb)) + 
   (16153*CA^2*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/(17280*(-1 + zb)) + 
   (2*CA*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1847287*CA^3*zb*G[0, zb]*Log[Q2dmu2])/5184 + 
   (9044699*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2])/28800 + 
   (2764189*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/43200 - 
   (205*CA*nf^2*zb*G[0, zb]*Log[Q2dmu2])/108 - 
   (1220759*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/10368 - 
   (69061*CA^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/6480 - 
   (18503*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/2160 + 
   (CA*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/12 + 
   (535973*CA^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/69120 - 
   (23033*CA^2*nf*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/17280 - 
   (2*CA*CF*nf*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/9 + 
   (2574445*CA^3*zb^2*G[0, zb]*Log[Q2dmu2])/2592 - 
   (3896293*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/129600 - 
   (773899*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2])/7200 - 
   (3*CA*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 - 
   (1134481*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/10368 - 
   (1075469*CA^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/25920 + 
   (1213*CA*CF*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/540 - 
   (60383*CA^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/69120 + 
   (17873*CA^2*nf*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/17280 + 
   (2*CA*CF*nf*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
   (83*CA^3*zb^3*G[0, zb]*Log[Q2dmu2])/24 + 
   (3887*CA^2*nf*zb^3*G[0, zb]*Log[Q2dmu2])/900 - 
   (949*CA*CF*nf*zb^3*G[0, zb]*Log[Q2dmu2])/1800 - 
   (2977*CA^3*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/288 + 
   (611*CA^2*nf*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/120 + 
   (143*CA*CF*nf*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/90 + 
   (13*CA^3*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/18 - 
   (13*CA^2*nf*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/15 + 
   (13*CA*CF*nf*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/90 - 
   (14165639*CA^3*G[1, zb]*Log[Q2dmu2])/15552 - 
   (346955*CA^2*nf*G[1, zb]*Log[Q2dmu2])/31104 + 
   (3445*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/32 - 
   (41*CA*nf^2*G[1, zb]*Log[Q2dmu2])/36 + 
   (2482927*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/20736 + 
   (1612889*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/51840 - 
   (6661*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/2160 + 
   (CA*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/16 + 
   (1589*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/138240 - 
   (17221*CA^2*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/17280 - 
   (11*CA*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/36 - 
   (13097707*CA^3*G[1, zb]*Log[Q2dmu2])/(15552*(-1 + zb)) - 
   (1248427*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(31104*(-1 + zb)) + 
   (7273*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (14*CA*nf^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1260245*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(6912*(-1 + zb)) + 
   (488893*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(17280*(-1 + zb)) - 
   (479*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(240*(-1 + zb)) - 
   (160423*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(46080*(-1 + zb)) - 
   (851*CA^2*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(2304*(-1 + zb)) - 
   (7*CA*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(90*(-1 + zb)) + 
   (283351*CA^3*G[1, zb]*Log[Q2dmu2])/(3888*zb) - 
   (9089*CA^2*nf*G[1, zb]*Log[Q2dmu2])/(486*zb) - 
   (1961*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(48*zb) + 
   (2015*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(81*zb) - 
   (12655*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(2592*zb) + 
   (23*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(16*zb) - 
   (23537*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(13824*zb) + 
   (17549*CA^2*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(34560*zb) + 
   (CA*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(9*zb) - 
   (9890081*CA^3*zb*G[1, zb]*Log[Q2dmu2])/15552 - 
   (150830333*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2])/777600 + 
   (187303*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/21600 + 
   (17*CA*nf^2*zb*G[1, zb]*Log[Q2dmu2])/18 + 
   (3546631*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/20736 + 
   (1391009*CA^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/51840 + 
   (2999*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/2160 - 
   (CA*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (973033*CA^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/138240 + 
   (22693*CA^2*nf*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/34560 + 
   (8*CA*CF*nf*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/45 - 
   (6697241*CA^3*zb^2*G[1, zb]*Log[Q2dmu2])/7776 - 
   (26194147*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/777600 + 
   (41873*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2])/900 + 
   (9*CA*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (2633783*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/20736 + 
   (746809*CA^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/51840 + 
   (1987*CA*CF*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/1080 + 
   (399787*CA^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/138240 - 
   (15517*CA^2*nf*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/34560 - 
   (CA*CF*nf*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (83*CA^3*zb^3*G[1, zb]*Log[Q2dmu2])/24 - 
   (3887*CA^2*nf*zb^3*G[1, zb]*Log[Q2dmu2])/900 + 
   (949*CA*CF*nf*zb^3*G[1, zb]*Log[Q2dmu2])/1800 + 
   (229*CA^3*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/72 - 
   (47*CA^2*nf*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/30 - 
   (22*CA*CF*nf*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/45 - 
   (2*CA^3*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/9 + 
   (4*CA^2*nf*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/15 - 
   (2*CA*CF*nf*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/45 - 
   (107219*CA^3*G[0, 0, zb]*Log[Q2dmu2])/144 - 
   (367919*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/1800 + 
   (233291*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/2700 - 
   (155*CA*nf^2*G[0, 0, zb]*Log[Q2dmu2])/54 + 
   (95249*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/1728 + 
   (52049*CA^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/864 - 
   (11*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/36 - 
   (397*CA^3*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/32 - 
   (105187*CA^3*G[0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (1109957*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(5400*(-1 + zb)) + 
   (163091*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(2700*(-1 + zb)) + 
   (7*CA*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (265685*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (31199*CA^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (11*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (397*CA^3*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (350807*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (644903*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/3600 - 
   (77183*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/5400 + 
   (131*CA*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/54 + 
   (446381*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/1728 - 
   (7831*CA^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/864 + 
   (13*CA*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (397*CA^3*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (60791*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (3568463*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/21600 + 
   (796363*CA*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/21600 + 
   (CA*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/6 + 
   (259525*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/1728 + 
   (31519*CA^2*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/864 - 
   (13*CA*CF*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (397*CA^3*Pi^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (1655*CA^3*zb^3*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (21143*CA^2*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/900 + 
   (71231*CA*CF*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/7200 + 
   (91*CA^3*zb^4*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (4247*CA^2*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2])/900 + 
   (1069*CA*CF*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2])/1800 + 
   (486707*CA^3*G[0, 1, zb]*Log[Q2dmu2])/648 + 
   (22460843*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/129600 - 
   (1005703*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/21600 + 
   (73*CA*nf^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (331543*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/3456 - 
   (82573*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/1728 - 
   (37*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (16357*CA^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/2880 + 
   (129187*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (20646043*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(129600*(-1 + zb)) - 
   (822103*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(21600*(-1 + zb)) - 
   (5*CA*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (518291*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) - 
   (56543*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (55*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (16357*CA^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(5760*(-1 + zb)) + 
   (3533*CA^3*G[0, 1, zb]*Log[Q2dmu2])/(162*zb) - 
   (31*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(81*zb) + 
   (16*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/zb - 
   (20351*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(432*zb) + 
   (643*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(54*zb) - 
   (16357*CA^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(5760*zb) + 
   (147947*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2])/162 + 
   (16020593*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/129600 - 
   (268903*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/21600 - 
   (61*CA*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (666679*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3456 + 
   (1907*CA^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/1728 - 
   (23*CA*CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (16357*CA^3*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/5760 + 
   (132157*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/162 + 
   (11465459*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64800 - 
   (424303*CA*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/21600 - 
   (CA*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (558731*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3456 - 
   (38447*CA^2*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/1728 - 
   (23*CA*CF*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (16357*CA^3*Pi^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/5760 + 
   (4997*CA^3*zb^3*G[0, 1, zb]*Log[Q2dmu2])/96 - 
   (21503*CA^2*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/900 - 
   (70751*CA*CF*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/7200 - 
   (91*CA^3*zb^4*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (4247*CA^2*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2])/900 - 
   (1069*CA*CF*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2])/1800 + 
   (939967*CA^3*G[1, 0, zb]*Log[Q2dmu2])/1296 + 
   (3451517*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/32400 - 
   (571739*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/10800 + 
   (73*CA*nf^2*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (118513*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/1152 - 
   (20495*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/576 - 
   (13*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (5647*CA^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/960 + 
   (1820287*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) + 
   (425281*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) - 
   (331*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (5*CA*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (170653*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (12793*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (5647*CA^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(1920*(-1 + zb)) - 
   (2429*CA^3*G[1, 0, zb]*Log[Q2dmu2])/(324*zb) + 
   (635*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(81*zb) + 
   (139*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(6*zb) - 
   (813*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (25*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (5647*CA^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(1920*zb) + 
   (526127*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2])/648 - 
   (860651*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/64800 + 
   (9199*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/2700 - 
   (61*CA*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (197417*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/1152 + 
   (775*CA^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (55*CA*CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (5647*CA^3*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/1920 + 
   (268553*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/324 + 
   (25606663*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/129600 - 
   (306223*CA*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/21600 - 
   (CA*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (22981*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/128 - 
   (11677*CA^2*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/576 + 
   (19*CA*CF*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (5647*CA^3*Pi^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/1920 + 
   (5093*CA^3*zb^3*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (22583*CA^2*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/900 - 
   (69311*CA*CF*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/7200 - 
   (91*CA^3*zb^4*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (4247*CA^2*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2])/900 - 
   (1069*CA*CF*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2])/1800 - 
   (692837*CA^3*G[1, 1, zb]*Log[Q2dmu2])/864 - 
   (2897681*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/43200 + 
   (86741*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/2700 - 
   (4*CA*nf^2*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (79771*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/768 + 
   (37465*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/1152 + 
   (CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (16451*CA^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/1920 - 
   (176167*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (7409*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (465*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (CA*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (125131*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(768*(-1 + zb)) + 
   (7339*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) - 
   (16451*CA^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(3840*(-1 + zb)) - 
   (8585*CA^3*G[1, 1, zb]*Log[Q2dmu2])/(216*zb) + 
   (505*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(108*zb) - 
   (283*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(24*zb) + 
   (13237*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(288*zb) - 
   (401*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(36*zb) + 
   (16451*CA^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(3840*zb) - 
   (86849*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (269771*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/4800 + 
   (151109*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/10800 + 
   (13*CA*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (151963*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/768 - 
   (6335*CA^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/1152 - 
   (7*CA*CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (16451*CA^3*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/3840 - 
   (81613*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/96 - 
   (1001639*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/4800 + 
   (146113*CA*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/21600 + 
   (3*CA*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (354433*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2304 + 
   (24665*CA^2*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/1152 - 
   (7*CA*CF*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 - 
   (16451*CA^3*Pi^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3840 - 
   (5125*CA^3*zb^3*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (22943*CA^2*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/900 + 
   (68831*CA*CF*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/7200 + 
   (91*CA^3*zb^4*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (4247*CA^2*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2])/900 + 
   (1069*CA*CF*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2])/1800 + 
   (66233*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (205211*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/720 - 
   (957*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/40 + 
   (16*CA*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (34993*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (2591*CA^2*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (84701*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (147871*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(720*(-1 + zb)) - 
   (717*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(40*(-1 + zb)) - 
   (42763*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (1229*CA^2*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (16141*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (41891*CA^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/720 + 
   (633*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/40 - 
   (16*CA*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (55795*CA^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (1381*CA^2*nf*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (43393*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (196321*CA^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/720 - 
   (309*CA*CF*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/80 - 
   (41927*CA^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (1267*CA^2*nf*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (229*CA^3*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (141*CA^2*nf*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/5 - 
   (44*CA*CF*nf*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/5 - 
   4*CA^3*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (24*CA^2*nf*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/5 - 
   (4*CA*CF*nf*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/5 - 
   (417811*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/432 - 
   (1075553*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/4320 + 
   (5449*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/360 - 
   (4*CA*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (72955*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (5827*CA^2*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (CA*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (513407*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (786793*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(4320*(-1 + zb)) + 
   (4369*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(360*(-1 + zb)) + 
   (75449*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (1327*CA^2*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (CA*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (5332*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(27*zb) + 
   (2027*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(54*zb) - 
   (3*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (121*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*zb) - 
   (1447*CA^2*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(72*zb) - 
   (567913*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/432 - 
   (203273*CA^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4320 - 
   (2141*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/360 + 
   (4*CA*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (73903*CA^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (1585*CA^2*nf*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (CA*CF*nf*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (65509*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/54 - 
   (1051393*CA^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4320 + 
   (3563*CA*CF*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/720 + 
   (73271*CA^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (707*CA^2*nf*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/36 - 
   (2519*CA^3*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (517*CA^2*nf*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/20 + 
   (121*CA*CF*nf*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/15 + 
   (11*CA^3*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (22*CA^2*nf*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/5 + 
   (11*CA*CF*nf*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/15 - 
   (935687*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/864 - 
   (610619*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/4320 + 
   (5603*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/240 - 
   (4*CA*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (22445*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (3823*CA^2*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (CA*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (1101059*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (360839*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(4320*(-1 + zb)) + 
   (2121*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(80*(-1 + zb)) + 
   (22541*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (427*CA^2*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (13*CA*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (2863*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(18*zb) + 
   (547*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(18*zb) - 
   (11*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (5*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (119*CA^2*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*zb) - 
   (1102319*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/864 - 
   (126299*CA^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4320 + 
   (13*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/240 + 
   (4*CA*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (5741*CA^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (533*CA^2*nf*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (13*CA*CF*nf*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (1063213*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/864 - 
   (806149*CA^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4320 + 
   (103*CA*CF*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/40 + 
   (11309*CA^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (919*CA^2*nf*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (2*CA*CF*nf*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (229*CA^3*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (94*CA^2*nf*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/5 + 
   (88*CA*CF*nf*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/15 + 
   (8*CA^3*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CA^2*nf*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/5 + 
   (8*CA*CF*nf*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/15 + 
   (245425*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/216 + 
   (62207*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/540 - 
   (12641*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/720 + 
   CA*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (118963*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/576 - 
   (10879*CA^2*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   5*CA*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (11716*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (4033*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(60*(-1 + zb)) - 
   (16001*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(720*(-1 + zb)) - 
   (13517*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (749*CA^2*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (CA*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3730*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*zb) - 
   (2857*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(108*zb) + 
   (4*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (361*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(288*zb) + 
   (2645*CA^2*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(144*zb) - 
   (4*CA*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (273871*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/216 + 
   (22819*CA^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/1080 - 
   (5891*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/720 - 
   CA*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (118651*CA^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/576 + 
   (3181*CA^2*nf*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   3*CA*CF*nf*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (67907*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/54 + 
   (355693*CA^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2160 - 
   (929*CA*CF*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/180 - 
   (118859*CA^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/576 - 
   (1283*CA^2*nf*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (7*CA*CF*nf*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1603*CA^3*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (329*CA^2*nf*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/20 - 
   (77*CA*CF*nf*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/15 - 
   (7*CA^3*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (14*CA^2*nf*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/5 - 
   (7*CA*CF*nf*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/15 - 
   (242641*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/216 - 
   (153853*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/1080 + 
   (12871*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/360 - 
   (4*CA*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (19495*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (517*CA^2*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (5*CA*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (194357*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (213817*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(2160*(-1 + zb)) + 
   (299*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(20*(-1 + zb)) + 
   (20129*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (463*CA^2*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (CA*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (7861*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(54*zb) + 
   (1423*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(54*zb) - 
   (23*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (391*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(48*zb) - 
   (511*CA^2*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (333647*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/432 + 
   (54467*CA^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/1080 - 
   (11833*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/720 + 
   (4*CA*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (20819*CA^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (575*CA^2*nf*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (2*CA*CF*nf*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (292955*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/216 - 
   (243443*CA^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/1080 - 
   (2653*CA*CF*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/720 + 
   (26575*CA^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (503*CA^2*nf*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (687*CA^3*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (423*CA^2*nf*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/20 + 
   (33*CA*CF*nf*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/5 + 
   3*CA^3*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (18*CA^2*nf*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/5 + 
   (3*CA*CF*nf*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/5 + 
   (1009877*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/864 + 
   (521969*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/4320 - 
   (11447*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/360 + 
   CA*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (114089*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (3583*CA^2*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (25*CA*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (88829*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (456*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(5*(-1 + zb)) - 
   (239*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(20*(-1 + zb)) - 
   (33167*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (185*CA^2*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2*CA*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (6817*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(54*zb) - 
   (2513*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(108*zb) + 
   (35*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1613*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(144*zb) + 
   (445*CA^2*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(36*zb) + 
   (CA*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(6*zb) + 
   (616457*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/864 - 
   (74843*CA^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2160 + 
   (10331*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/720 - 
   CA*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (82349*CA^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/576 + 
   (3811*CA^2*nf*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (17*CA*CF*nf*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (1224523*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/864 + 
   (209941*CA^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/1080 + 
   (1511*CA*CF*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/720 - 
   (134305*CA^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (1769*CA^2*nf*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (CA*CF*nf*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (229*CA^3*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (94*CA^2*nf*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/5 - 
   (88*CA*CF*nf*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/15 - 
   (8*CA^3*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CA^2*nf*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/5 - 
   (8*CA*CF*nf*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/15 + 
   (982429*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/864 + 
   (76223*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/864 - 
   (2375*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/72 + 
   CA*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (87577*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/576 - 
   (8761*CA^2*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (25*CA*CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (221027*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (2231*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (9*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (10459*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (209*CA^2*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (9913*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(108*zb) - 
   (941*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(54*zb) + 
   (35*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (827*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(288*zb) + 
   (2165*CA^2*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(144*zb) - 
   (CA*CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (220259*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/432 - 
   (30991*CA^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/864 + 
   (1279*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/72 - 
   CA*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (96517*CA^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/576 + 
   (1265*CA^2*nf*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/72 + 
   (5*CA*CF*nf*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (305441*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/216 + 
   (124981*CA^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/864 + 
   (125*CA*CF*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/36 - 
   (109949*CA^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/576 - 
   (263*CA^2*nf*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/18 - 
   (4*CA*CF*nf*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1145*CA^3*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (47*CA^2*nf*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (11*CA*CF*nf*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (5*CA^3*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 2*CA^2*nf*zb^4*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (CA*CF*nf*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (228647*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/192 - 
   (110279*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/1440 + 
   (10991*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/360 - 
   (3*CA*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (20369*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (2387*CA^2*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (11*CA*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (155695*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (5899*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (27*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (19743*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (357*CA^2*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (1459*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(18*zb) + 
   (1135*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(72*zb) - 
   (27*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (153*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*zb) - 
   (1229*CA^2*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(96*zb) + 
   (CA*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (91825*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/192 + 
   (6049*CA^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/360 - 
   (1501*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/90 + 
   (3*CA*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (18751*CA^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (683*CA^2*nf*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (11*CA*CF*nf*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (862171*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/576 - 
   (87197*CA^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/720 - 
   (409*CA*CF*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/360 + 
   (22691*CA^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (1129*CA^2*nf*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (CA*CF*nf*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (229*CA^3*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (47*CA^2*nf*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/5 + 
   (44*CA*CF*nf*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/15 + 
   (4*CA^3*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CA^2*nf*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/5 + 
   (4*CA*CF*nf*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/15 - 
   (37123*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (1493*CA^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   1453*CA^3*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (17373*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1841*CA^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (1453*CA^3*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (20401*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (116*CA^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1453*CA^3*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (17373*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1841*CA^2*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (1453*CA^3*Pi^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (71483*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (9871*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (2099*CA^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (287755*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (18391*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (2099*CA^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (4333*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*zb) - 
   (1144*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (2099*CA^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (36183*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (685*CA^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (2099*CA^3*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (31995*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (6125*CA^2*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (2099*CA^3*Pi^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (228833*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (11677*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/36 - 
   (9*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (6107*CA^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (287435*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (13565*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (11*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6107*CA^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (1153*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (328*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (6107*CA^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (304061*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (2749*CA^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (13*CA*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (6107*CA^3*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (282295*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (15445*CA^2*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   2*CA*CF*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (6107*CA^3*Pi^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (222053*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (18587*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (9*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3231*CA^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (29763*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (3569*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (11*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3231*CA^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (5441*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(18*zb) + 
   (796*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*zb) - 
   (3231*CA^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (272075*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/144 + 
   (1133*CA^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/36 + 
   (13*CA*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3231*CA^3*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (262927*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (12571*CA^2*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/72 + 
   2*CA*CF*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (3231*CA^3*Pi^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (119323*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (8299*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (37*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (5999*CA^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (72749*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (1883*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (11*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (5999*CA^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (1024*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (304*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (5999*CA^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (149737*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (4771*CA^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (40*CA*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (5999*CA^3*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (34787*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (3325*CA^2*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (35*CA*CF*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (5999*CA^3*Pi^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (14272*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (13303*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (19*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (4381*CA^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (16807*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (749*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (11*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (4381*CA^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (535*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (82*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (4381*CA^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(12*zb) - 
   (33365*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/18 + 
   (1987*CA^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (47*CA*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (4381*CA^3*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (129421*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (2693*CA^2*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/18 - 
   2*CA*CF*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4381*CA^3*Pi^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (229877*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (9287*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/72 - 
   3*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 698*CA^3*Pi^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] - (255389*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/
    (144*(-1 + zb)) - (3569*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/
    (72*(-1 + zb)) + (349*CA^3*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (506*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (188*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (349*CA^3*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (235217*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (3247*CA^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/72 + 
   (21*CA*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   349*CA^3*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (245239*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (8269*CA^2*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/72 + 
   349*CA^3*Pi^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (443161*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (14275*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/144 + 
   (19*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (4613*CA^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (158887*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (1807*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (11*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (4613*CA^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4123*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(36*zb) - 
   (436*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (4613*CA^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (421729*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (5213*CA^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (107*CA*CF*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (4613*CA^3*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (461621*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (12845*CA^2*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (11*CA*CF*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (4613*CA^3*Pi^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (116675*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (23197*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/72 + 
   3*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2003*CA^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (49631*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (6679*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (2003*CA^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3322*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*zb) - 
   (952*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*zb) + 
   (2003*CA^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (21617*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (3539*CA^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (21*CA*CF*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (2003*CA^3*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (171433*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (8131*CA^2*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (2003*CA^3*Pi^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (229489*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (9107*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (5*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (2198*CA^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (62719*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (3697*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (1099*CA^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2570*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (764*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*zb) - 
   (1099*CA^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (75827*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (2003*CA^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (13*CA*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (1099*CA^3*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (40249*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/18 - 
   (6349*CA^2*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/36 - 
   (11*CA*CF*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (1099*CA^3*Pi^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (37859*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (4685*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (25*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2851*CA^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (16015*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (1085*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (2851*CA^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1513*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(6*zb) + 
   (236*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (2851*CA^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (4293*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1427*CA^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (CA*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2851*CA^3*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (51091*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (651*CA^2*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   2*CA*CF*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2851*CA^3*Pi^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (451505*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (20363*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (55*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (4599*CA^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (123707*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (3239*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (4599*CA^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (6779*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(36*zb) - 
   (566*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (4599*CA^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (279107*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (5947*CA^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (11*CA*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (4599*CA^3*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (582343*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (17803*CA^2*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (CA*CF*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (4599*CA^3*Pi^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (209851*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (14161*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (3*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1281*CA^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (48839*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (2657*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (1281*CA^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1676*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*zb) + 
   (572*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*zb) - 
   (1281*CA^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (98257*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (2303*CA^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (15*CA*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1281*CA^3*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (304223*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (9623*CA^2*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (3*CA*CF*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1281*CA^3*Pi^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (402559*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (2813*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/18 + 
   (31*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (3801*CA^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (31503*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1491*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (3801*CA^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (5197*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(36*zb) - 
   (466*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (3801*CA^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (181345*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (343*CA^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/18 - 
   (59*CA*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (3801*CA^3*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (571409*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (14621*CA^2*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (CA*CF*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (3801*CA^3*Pi^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (373327*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (19735*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (3843*CA^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (27211*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1231*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (3843*CA^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (3691*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(36*zb) - 
   (382*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*zb) + 
   (3843*CA^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (141907*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (3065*CA^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (19*CA*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (3843*CA^3*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (532319*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (13199*CA^2*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (11*CA*CF*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (3843*CA^3*Pi^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (241025*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/192 - 
   (10543*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (6813*CA^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (53907*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (2139*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (6813*CA^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (625*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (35*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (6813*CA^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (92221*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/192 + 
   (347*CA^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (11*CA*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (6813*CA^3*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (112439*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (6605*CA^2*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (11*CA*CF*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (6813*CA^3*Pi^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   4049*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   664*CA^2*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (4087*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (332*CA^2*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4163*CA^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   332*CA^2*nf*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4087*CA^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   332*CA^2*nf*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (41297*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (13229*CA^2*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (13853*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (555*CA^2*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (85*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (826*CA^2*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (84595*CA^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (1639*CA^2*nf*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (83261*CA^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (3317*CA^2*nf*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (27981*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   464*CA^2*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (26885*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (943*CA^2*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3*CA*CF*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (128*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (232*CA^2*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (24891*CA^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (913*CA^2*nf*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CA*CF*nf*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (26951*CA^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (933*CA^2*nf*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (CA*CF*nf*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (72643*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (8957*CA^2*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (22937*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (769*CA^2*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CA*CF*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (865*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(6*zb) - 
   (559*CA^2*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (31085*CA^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (2165*CA^2*nf*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (3*CA*CF*nf*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8644*CA^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (566*CA^2*nf*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (CA*CF*nf*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (42217*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (4937*CA^2*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (CA*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (39469*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (1249*CA^2*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (CA*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (221*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (206*CA^2*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (34237*CA^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (1223*CA^2*nf*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (CA*CF*nf*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (39557*CA^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (619*CA^2*nf*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (24379*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (661*CA^2*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (CA*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2818*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (168*CA^2*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CA*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1721*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (665*CA^2*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (19105*CA^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (655*CA^2*nf*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (CA*CF*nf*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (22621*CA^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (663*CA^2*nf*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (9061*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2921*CA^2*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (15827*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (389*CA^2*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (707*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (121*CA^2*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (23431*CA^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (337*CA^2*nf*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (31973*CA^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (749*CA^2*nf*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (15935*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (1081*CA^2*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (54481*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (295*CA^2*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8413*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(24*zb) + 
   (1081*CA^2*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(12*zb) - 
   (19021*CA^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (973*CA^2*nf*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (27587*CA^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (1117*CA^2*nf*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (10327*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (2353*CA^2*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (9517*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (590*CA^2*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (9*CA*CF*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (250*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (196*CA^2*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (8062*CA^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (586*CA^2*nf*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (9*CA*CF*nf*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9572*CA^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (589*CA^2*nf*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (3*CA*CF*nf*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (35887*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (1879*CA^2*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (CA*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (32569*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (476*CA^2*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (5*CA*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (240*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (158*CA^2*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (13445*CA^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (935*CA^2*nf*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   5*CA*CF*nf*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (8222*CA^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (941*CA^2*nf*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   2*CA*CF*nf*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (23187*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2259*CA^2*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   4*CA*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (20915*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (569*CA^2*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (4*CA*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (281*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (141*CA^2*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (CA*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (8301*CA^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (561*CA^2*nf*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   CA*CF*nf*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   2624*CA^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (283*CA^2*nf*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   3*CA*CF*nf*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (7654*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (2633*CA^2*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   4*CA*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (6760*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1349*CA^2*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (5*CA*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (277*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (111*CA^2*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (CA*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (10283*CA^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (1303*CA^2*nf*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (5*CA*CF*nf*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (13663*CA^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (1321*CA^2*nf*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   3*CA*CF*nf*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8494*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (2579*CA^2*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (15*CA*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (14603*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (667*CA^2*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (3*CA*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (739*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (106*CA^2*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (2*CA*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (20425*CA^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (611*CA^2*nf*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (9*CA*CF*nf*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (29459*CA^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (328*CA^2*nf*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (7*CA*CF*nf*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (29459*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (3995*CA^2*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (7*CA*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (25151*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (1039*CA^2*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (3*CA*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (659*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (84*CA^2*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (CA*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (34387*CA^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (965*CA^2*nf*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   CA*CF*nf*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (50621*CA^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (505*CA^2*nf*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (3*CA*CF*nf*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (55729*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (3173*CA^2*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   8*CA*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (46021*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (437*CA^2*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (2*CA*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (367*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (64*CA^2*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (2*CA*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (14375*CA^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (337*CA^2*nf*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   4*CA*CF*nf*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (5842*CA^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (833*CA^2*nf*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   4*CA*CF*nf*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (97307*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (2327*CA^2*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (9*CA*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (26507*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (55*CA^2*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3*CA*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (7921*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (583*CA^2*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (CA*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   (47975*CA^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (247*CA^2*nf*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (3*CA*CF*nf*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (80863*CA^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (611*CA^2*nf*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (5*CA*CF*nf*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (36761*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (1252*CA^2*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (31567*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (626*CA^2*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (541*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (626*CA^2*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (6431*CA^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (626*CA^2*nf*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (12058*CA^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (626*CA^2*nf*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (21575*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2641*CA^2*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (9045*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (343*CA^2*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1513*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (669*CA^2*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (14133*CA^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1275*CA^2*nf*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (27671*CA^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (663*CA^2*nf*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (7862*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (892*CA^2*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (17*CA*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (17633*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (601*CA^2*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2*CA*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5665*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (1777*CA^2*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) - 
   (2*CA*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (39193*CA^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (3523*CA^2*nf*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   8*CA*CF*nf*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (79013*CA^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (1793*CA^2*nf*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   CA*CF*nf*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (7049*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (5435*CA^2*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (17*CA*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (7673*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (485*CA^2*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (2*CA*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2999*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (689*CA^2*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(6*zb) + 
   (2*CA*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (31819*CA^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (317*CA^2*nf*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   8*CA*CF*nf*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (68489*CA^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (344*CA^2*nf*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   CA*CF*nf*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (10413*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1129*CA^2*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (23*CA*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (8557*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (138*CA^2*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2*CA*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (555*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (277*CA^2*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (CA*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   1511*CA^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (571*CA^2*nf*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   4*CA*CF*nf*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   3198*CA^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (283*CA^2*nf*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   CA*CF*nf*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (7000*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (2603*CA^2*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (21*CA*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1868*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (441*CA^2*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2*CA*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3331*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (326*CA^2*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (CA*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (29735*CA^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (2567*CA^2*nf*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (15*CA*CF*nf*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (66667*CA^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (653*CA^2*nf*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (CA*CF*nf*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (6748*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (2135*CA^2*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (14199*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (179*CA^2*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (8123*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(24*zb) + 
   (1031*CA^2*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(12*zb) - 
   (25289*CA^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (2063*CA^2*nf*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (62089*CA^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (545*CA^2*nf*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (32881*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (503*CA^2*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (CA*CF*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (25115*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (137*CA^2*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2729*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (251*CA^2*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (13425*CA^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (453*CA^2*nf*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (CA*CF*nf*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (36269*CA^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (259*CA^2*nf*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (CA*CF*nf*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (27347*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (1421*CA^2*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (7217*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (119*CA^2*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1591*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(6*zb) - 
   (355*CA^2*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (3*CA*CF*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   (7165*CA^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (353*CA^2*nf*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (9*CA*CF*nf*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (18179*CA^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (356*CA^2*nf*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (3*CA*CF*nf*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (24409*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (2225*CA^2*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (7*CA*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (12549*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (195*CA^2*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (6143*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) + 
   (1139*CA^2*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(12*zb) - 
   (4*CA*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   (23417*CA^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (2135*CA^2*nf*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (11*CA*CF*nf*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (62881*CA^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (557*CA^2*nf*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (45995*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (4237*CA^2*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (25*CA*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (12219*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (177*CA^2*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1511*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(6*zb) + 
   (263*CA^2*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (CA*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   (23087*CA^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (2105*CA^2*nf*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (31*CA*CF*nf*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (59977*CA^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (265*CA^2*nf*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (9*CA*CF*nf*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (83759*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (409*CA^2*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (17*CA*CF*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (21633*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (291*CA^2*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1489*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(6*zb) - 
   (419*CA^2*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(6*zb) + 
   (37901*CA^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (773*CA^2*nf*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (17*CA*CF*nf*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (105049*CA^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (409*CA^2*nf*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (5*CA*CF*nf*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (42053*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (1697*CA^2*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (11*CA*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (10443*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (147*CA^2*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (766*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (209*CA^2*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
   (CA*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   (17525*CA^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (799*CA^2*nf*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (11*CA*CF*nf*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (55309*CA^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (217*CA^2*nf*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (CA*CF*nf*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (74765*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (2681*CA^2*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   5*CA*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (18405*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (243*CA^2*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5503*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (685*CA^2*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (CA*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (30041*CA^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (307*CA^2*nf*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (5*CA*CF*nf*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (95761*CA^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (170*CA^2*nf*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (69191*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (2225*CA^2*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (16623*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (207*CA^2*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5701*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (547*CA^2*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (24215*CA^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (473*CA^2*nf*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (89359*CA^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (146*CA^2*nf*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (41801*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (577*CA^2*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (29835*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (351*CA^2*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (3439*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (301*CA^2*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (14035*CA^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (113*CA^2*nf*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (52319*CA^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (301*CA^2*nf*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   18000*CA^3*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (9000*CA^3*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   9000*CA^3*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   9000*CA^3*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   14984*CA^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (7492*CA^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7492*CA^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   7492*CA^3*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   7492*CA^3*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   14032*CA^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (7016*CA^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7016*CA^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   7016*CA^3*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   7016*CA^3*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   11628*CA^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (5814*CA^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5814*CA^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   5814*CA^3*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   5814*CA^3*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   13432*CA^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (6716*CA^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6716*CA^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   6716*CA^3*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   6716*CA^3*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   11155*CA^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (11155*CA^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (11155*CA^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (11155*CA^3*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (11155*CA^3*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   9984*CA^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (4992*CA^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4992*CA^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   4992*CA^3*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   4992*CA^3*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8189*CA^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (8189*CA^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8189*CA^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (8189*CA^3*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8189*CA^3*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   13060*CA^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (6530*CA^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6530*CA^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   6530*CA^3*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6530*CA^3*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   10860*CA^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (5430*CA^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5430*CA^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   5430*CA^3*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   5430*CA^3*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   10290*CA^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (5145*CA^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5145*CA^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
   5145*CA^3*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   5145*CA^3*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   8550*CA^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (4275*CA^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4275*CA^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4275*CA^3*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4275*CA^3*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   9094*CA^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (4547*CA^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4547*CA^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   4547*CA^3*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   4547*CA^3*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   7514*CA^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (3757*CA^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3757*CA^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   3757*CA^3*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   3757*CA^3*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   6704*CA^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (3352*CA^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3352*CA^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   3352*CA^3*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   3352*CA^3*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   5487*CA^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (5487*CA^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5487*CA^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (5487*CA^3*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (5487*CA^3*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   12854*CA^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (6427*CA^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6427*CA^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   6427*CA^3*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6427*CA^3*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   10699*CA^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (10699*CA^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (10699*CA^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (10699*CA^3*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (10699*CA^3*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   10117*CA^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (10117*CA^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (10117*CA^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (10117*CA^3*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (10117*CA^3*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   8411*CA^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (8411*CA^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8411*CA^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (8411*CA^3*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8411*CA^3*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   9771*CA^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (9771*CA^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9771*CA^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (9771*CA^3*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9771*CA^3*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   8150*CA^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4075*CA^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4075*CA^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4075*CA^3*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4075*CA^3*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   7413*CA^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7413*CA^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (7413*CA^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (7413*CA^3*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7413*CA^3*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   6147*CA^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (6147*CA^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (6147*CA^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (6147*CA^3*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (6147*CA^3*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   8585*CA^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (8585*CA^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (8585*CA^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (8585*CA^3*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (8585*CA^3*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   7134*CA^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (3567*CA^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3567*CA^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   3567*CA^3*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   3567*CA^3*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   6846*CA^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (3423*CA^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3423*CA^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   3423*CA^3*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   3423*CA^3*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   5718*CA^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (2859*CA^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2859*CA^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   2859*CA^3*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2859*CA^3*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   5907*CA^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (5907*CA^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (5907*CA^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (5907*CA^3*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (5907*CA^3*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   4908*CA^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (2454*CA^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2454*CA^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   2454*CA^3*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2454*CA^3*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   4404*CA^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (2202*CA^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2202*CA^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   2202*CA^3*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2202*CA^3*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7317*CA^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7317*CA^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (7317*CA^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (7317*CA^3*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (7317*CA^3*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   12854*CA^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (6427*CA^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6427*CA^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
   6427*CA^3*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6427*CA^3*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   10698*CA^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (5349*CA^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5349*CA^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   5349*CA^3*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   5349*CA^3*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   10113*CA^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (10113*CA^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (10113*CA^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (10113*CA^3*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (10113*CA^3*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   8406*CA^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (4203*CA^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4203*CA^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
   4203*CA^3*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4203*CA^3*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   9767*CA^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (9767*CA^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9767*CA^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (9767*CA^3*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9767*CA^3*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   8148*CA^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4074*CA^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4074*CA^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   4074*CA^3*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   4074*CA^3*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   7403*CA^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7403*CA^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (7403*CA^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (7403*CA^3*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7403*CA^3*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   6139*CA^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (6139*CA^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (6139*CA^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (6139*CA^3*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (6139*CA^3*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   9608*CA^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (4804*CA^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4804*CA^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb + 
   4804*CA^3*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   4804*CA^3*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   8027*CA^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (8027*CA^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8027*CA^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (8027*CA^3*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (8027*CA^3*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   7692*CA^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (3846*CA^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3846*CA^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
   3846*CA^3*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   3846*CA^3*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   6452*CA^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (3226*CA^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3226*CA^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   3226*CA^3*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   3226*CA^3*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   6926*CA^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (3463*CA^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3463*CA^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   3463*CA^3*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   3463*CA^3*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   5791*CA^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (5791*CA^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5791*CA^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (5791*CA^3*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (5791*CA^3*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   5293*CA^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (5293*CA^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5293*CA^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (5293*CA^3*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (5293*CA^3*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (8859*CA^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8859*CA^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (8859*CA^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (8859*CA^3*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (8859*CA^3*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   8219*CA^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (8219*CA^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (8219*CA^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (8219*CA^3*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (8219*CA^3*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   6858*CA^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (3429*CA^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3429*CA^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   3429*CA^3*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   3429*CA^3*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   6579*CA^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (6579*CA^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (6579*CA^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (6579*CA^3*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (6579*CA^3*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   5523*CA^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (5523*CA^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5523*CA^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (5523*CA^3*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (5523*CA^3*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   6462*CA^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (3231*CA^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3231*CA^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
   3231*CA^3*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   3231*CA^3*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   5436*CA^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (2718*CA^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2718*CA^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   2718*CA^3*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2718*CA^3*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   5046*CA^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (2523*CA^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2523*CA^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   2523*CA^3*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   2523*CA^3*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (8523*CA^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8523*CA^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (8523*CA^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (8523*CA^3*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (8523*CA^3*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   5397*CA^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (5397*CA^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (5397*CA^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (5397*CA^3*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (5397*CA^3*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   4536*CA^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (2268*CA^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2268*CA^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
   2268*CA^3*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2268*CA^3*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4437*CA^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (4437*CA^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (4437*CA^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (4437*CA^3*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (4437*CA^3*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7587*CA^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7587*CA^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (7587*CA^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (7587*CA^3*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (7587*CA^3*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   3798*CA^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1899*CA^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1899*CA^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   1899*CA^3*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   1899*CA^3*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (6453*CA^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (6453*CA^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6453*CA^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (6453*CA^3*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (6453*CA^3*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (5859*CA^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (5859*CA^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5859*CA^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (5859*CA^3*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (5859*CA^3*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (10125*CA^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (10125*CA^3*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (10125*CA^3*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (8594225*CA^3*Log[Q2dmu2]^2)/10368 - (2137207*CA^2*nf*Log[Q2dmu2]^2)/
    20736 - (10807*CA*CF*nf*Log[Q2dmu2]^2)/64 + (41*CA*nf^2*Log[Q2dmu2]^2)/
    72 - (1164061*CA^3*Pi^2*Log[Q2dmu2]^2)/13824 - 
   (539693*CA^2*nf*Pi^2*Log[Q2dmu2]^2)/34560 + 
   (131*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/20 - (CA*nf^2*Pi^2*Log[Q2dmu2]^2)/32 - 
   (238487*CA^3*Pi^4*Log[Q2dmu2]^2)/92160 + 
   (17077*CA^2*nf*Pi^4*Log[Q2dmu2]^2)/11520 + (CA*CF*nf*Pi^4*Log[Q2dmu2]^2)/
    3 + (6140305*CA^3*Log[Q2dmu2]^2)/(10368*(-1 + zb)) - 
   (647591*CA^2*nf*Log[Q2dmu2]^2)/(20736*(-1 + zb)) - 
   (5975*CA*CF*nf*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (7*CA*nf^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (1367717*CA^3*Pi^2*Log[Q2dmu2]^2)/(13824*(-1 + zb)) - 
   (436933*CA^2*nf*Pi^2*Log[Q2dmu2]^2)/(34560*(-1 + zb)) + 
   (583*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/(160*(-1 + zb)) + 
   (1807*CA^3*Pi^4*Log[Q2dmu2]^2)/(92160*(-1 + zb)) + 
   (3211*CA^2*nf*Pi^4*Log[Q2dmu2]^2)/(4608*(-1 + zb)) + 
   (CA*CF*nf*Pi^4*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (1048673*CA^3*zb*Log[Q2dmu2]^2)/10368 + 
   (10101973*CA^2*nf*zb*Log[Q2dmu2]^2)/103680 + 
   (19263*CA*CF*nf*zb*Log[Q2dmu2]^2)/320 - (17*CA*nf^2*zb*Log[Q2dmu2]^2)/36 - 
   (832753*CA^3*Pi^2*zb*Log[Q2dmu2]^2)/13824 - 
   (219833*CA^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/34560 - 
   (537*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/160 + (CA*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/
    32 + (443851*CA^3*Pi^4*zb*Log[Q2dmu2]^2)/92160 - 
   (18391*CA^2*nf*Pi^4*zb*Log[Q2dmu2]^2)/23040 - 
   (CA*CF*nf*Pi^4*zb*Log[Q2dmu2]^2)/6 + (216173*CA^3*zb^2*Log[Q2dmu2]^2)/
    324 - (4928371*CA^2*nf*zb^2*Log[Q2dmu2]^2)/103680 - 
   (29441*CA*CF*nf*zb^2*Log[Q2dmu2]^2)/320 - (9*CA*nf^2*zb^2*Log[Q2dmu2]^2)/
    16 - (1215113*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2)/13824 - 
   (568963*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/34560 + 
   (463*CA*CF*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/160 - 
   (11041*CA^3*Pi^4*zb^2*Log[Q2dmu2]^2)/92160 + 
   (16639*CA^2*nf*Pi^4*zb^2*Log[Q2dmu2]^2)/23040 + 
   (CA*CF*nf*Pi^4*zb^2*Log[Q2dmu2]^2)/6 - (229*CA^3*Pi^2*zb^3*Log[Q2dmu2]^2)/
    64 + (141*CA^2*nf*Pi^2*zb^3*Log[Q2dmu2]^2)/80 + 
   (11*CA*CF*nf*Pi^2*zb^3*Log[Q2dmu2]^2)/20 + (CA^3*Pi^2*zb^4*Log[Q2dmu2]^2)/
    4 - (3*CA^2*nf*Pi^2*zb^4*Log[Q2dmu2]^2)/10 + 
   (CA*CF*nf*Pi^2*zb^4*Log[Q2dmu2]^2)/20 + 
   (42133207*CA^3*del[zb]*Log[Q2dmu2]^2)/93312 - 
   (6373967*CA^2*nf*del[zb]*Log[Q2dmu2]^2)/46656 - 
   (62281*CA*CF*nf*del[zb]*Log[Q2dmu2]^2)/384 - 
   (611743*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2)/15552 + 
   (188263*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/15552 + 
   (6415*CA*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/384 - 
   (44537*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^2)/6912 + 
   (14873*CA^2*nf*Pi^4*del[zb]*Log[Q2dmu2]^2)/17280 + 
   (29*CA*CF*nf*Pi^4*del[zb]*Log[Q2dmu2]^2)/72 - 
   (19625*CA^3*Pi^6*del[zb]*Log[Q2dmu2]^2)/82944 - 
   (87941*CA^3*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (21353*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/1152 + 
   (885*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (73*CA*nf^2*G[0, zb]*Log[Q2dmu2]^2)/72 + 
   (45205*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/2304 + 
   (27781*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/1152 - 
   (6133*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/640 - 
   (75925*CA^3*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (4033*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (489*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (5*CA*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (136381*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(2304*(-1 + zb)) + 
   (16249*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) - 
   (6133*CA^3*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(1280*(-1 + zb)) - 
   (44585*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (387641*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/5760 - 
   (791*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/40 + 
   (61*CA*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/72 + 
   (238093*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2304 - 
   (5483*CA^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/1152 + 
   (6133*CA^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/1280 - 
   (14823*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (6331*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/640 + 
   (2177*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/80 + 
   (CA*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (135581*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2304 + 
   (16313*CA^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/1152 - 
   (6133*CA^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/1280 + 
   (CA^3*zb^3*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CA^2*nf*zb^3*G[0, zb]*Log[Q2dmu2]^2)/5 + 
   (CA*CF*nf*zb^3*G[0, zb]*Log[Q2dmu2]^2)/10 + 
   (92275*CA^3*G[1, zb]*Log[Q2dmu2]^2)/216 + 
   (3857*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/216 - 
   (801*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (2*CA*nf^2*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   (189089*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/4608 - 
   (35237*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/2304 + 
   (6533*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/1280 + 
   (180163*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (7409*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) - 
   (465*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (CA*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (125803*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(1536*(-1 + zb)) - 
   (7339*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(768*(-1 + zb)) + 
   (6533*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(2560*(-1 + zb)) - 
   (1717*CA^3*G[1, zb]*Log[Q2dmu2]^2)/(108*zb) + 
   (227*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(54*zb) + 
   (12*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/zb - 
   (11585*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(576*zb) + 
   (373*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(72*zb) - 
   (6533*CA^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(2560*zb) + 
   (265771*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2)/864 + 
   (100391*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/2160 + 
   (569*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/160 - 
   (13*CA*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/24 - 
   (486185*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4608 + 
   (3259*CA^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2304 - 
   (6533*CA^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/2560 + 
   (761629*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/1728 + 
   (434987*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/17280 - 
   (1999*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/160 - 
   (3*CA*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (249577*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4608 - 
   (16057*CA^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/2304 + 
   (6533*CA^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/2560 - 
   (CA^3*zb^3*G[1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CA^2*nf*zb^3*G[1, zb]*Log[Q2dmu2]^2)/5 - 
   (CA*CF*nf*zb^3*G[1, zb]*Log[Q2dmu2]^2)/10 + 
   (6259*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (35773*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/480 - 
   (207*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/20 + 
   (2*CA*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (16955*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (1129*CA^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/48 + 
   (21617*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (24013*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(480*(-1 + zb)) - 
   (117*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(20*(-1 + zb)) - 
   (18833*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (547*CA^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (7013*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (7913*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/480 + 
   (27*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/5 - 
   (2*CA*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (21929*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (587*CA^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/48 + 
   (46597*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (3611*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/60 - 
   (87*CA*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/20 - 
   (18613*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (557*CA^2*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/48 + 
   (229*CA^3*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (141*CA^2*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/40 - 
   (11*CA*CF*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/10 - 
   (CA^3*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CA^2*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/5 - 
   (CA*CF*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/10 - 
   (232807*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/576 - 
   (48937*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/720 + 
   (117*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/20 - 
   (CA*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (34297*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/384 + 
   (1295*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (263855*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (2102*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(45*(-1 + zb)) + 
   (18*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(5*(-1 + zb)) + 
   (33959*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
   (583*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (809*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(18*zb) + 
   (737*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(72*zb) - 
   (9*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (793*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(192*zb) - 
   (643*CA^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(96*zb) - 
   (252115*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/576 - 
   (21659*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/1440 - 
   (63*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/20 + 
   (CA*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (30511*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/384 - 
   (715*CA^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (279029*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/576 - 
   (163013*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2880 + 
   (21*CA*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/10 + 
   (33035*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/384 + 
   (625*CA^2*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (229*CA^3*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (141*CA^2*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/40 + 
   (11*CA*CF*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/10 + 
   (CA^3*zb^4*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CA^2*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2]^2)/5 + 
   (CA*CF*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2]^2)/10 - 
   (248887*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/576 - 
   (72419*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/1440 + 
   (53*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/5 - 
   (CA*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (10625*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (229*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (222467*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (2231*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
   (9*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (10579*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (209*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (1357*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(36*zb) + 
   (593*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(72*zb) - 
   (33*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (147*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*zb) - 
   (225*CA^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (184639*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/576 + 
   (30587*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2880 - 
   (211*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/40 + 
   (CA*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (9955*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (249*CA^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (296957*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/576 - 
   (89299*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/1440 + 
   (21*CA*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/10 + 
   (10975*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (225*CA^2*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (229*CA^3*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (141*CA^2*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/40 + 
   (11*CA*CF*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/10 + 
   (CA^3*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CA^2*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/5 + 
   (CA*CF*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/10 + 
   (173791*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/384 + 
   (45881*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/960 - 
   (167*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/20 + 
   (3*CA*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (19093*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (203*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (155695*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
   (5899*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (27*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (19743*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (357*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (115*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (397*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(48*zb) + 
   (3*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   (131*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*zb) + 
   (401*CA^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (126539*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/384 - 
   (307*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/30 + 
   (83*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/20 - 
   (3*CA*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (19155*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (459*CA^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (202091*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/384 + 
   (29603*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/480 - 
   (39*CA*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/40 - 
   (18687*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (393*CA^2*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (229*CA^3*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (141*CA^2*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/40 - 
   (11*CA*CF*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/10 - 
   (CA^3*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3*CA^2*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/5 - 
   (CA*CF*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/10 - 
   572*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (563*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1821*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5835*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (671*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1821*CA^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (6279*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   17*CA^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1821*CA^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (5835*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (671*CA^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1821*CA^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (54167*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/96 + 
   (5501*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (2673*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (66055*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (3313*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (2673*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (1363*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(12*zb) - 
   (106*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (2673*CA^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (68135*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (601*CA^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (2673*CA^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (66055*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/96 + 
   (3313*CA^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (2673*CA^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (28297*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/48 + 
   (239*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (3*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (2613*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (16643*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (925*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (2613*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (383*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (32*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   (2613*CA^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (2059*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (253*CA^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   3*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (2613*CA^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (32171*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/48 + 
   (1403*CA^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (2613*CA^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (111491*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (5945*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (3*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (4437*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (42457*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (909*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (4437*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (1835*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(24*zb) + 
   (79*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (4437*CA^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (122447*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/192 + 
   (1783*CA^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/96 + 
   3*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (4437*CA^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (122911*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (4639*CA^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/96 + 
   (4437*CA^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (55621*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (304*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (2615*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (48719*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (2657*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (2615*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (1199*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(12*zb) - 
   (98*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*zb) + 
   (2615*CA^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (42241*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (62*CA^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2615*CA^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (75191*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (3383*CA^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (2615*CA^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (110041*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (3953*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (3845*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (31407*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1491*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (3845*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (1885*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(24*zb) + 
   (80*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (3845*CA^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (76969*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/192 + 
   (347*CA^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (3845*CA^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (145913*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (5465*CA^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/96 + 
   (3845*CA^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (106181*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (6767*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (3843*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (27211*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1231*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (3843*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (1397*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(24*zb) + 
   (67*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
   (3843*CA^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (60203*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (1339*CA^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (3843*CA^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (141667*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (4651*CA^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (3843*CA^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (70467*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (3705*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (6813*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (53907*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (2139*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (6813*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (725*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (37*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (6813*CA^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*zb) + 
   (38103*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (567*CA^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (6813*CA^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (93095*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (2471*CA^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (6813*CA^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (5625*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   174*CA^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (5271*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (87*CA^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (4563*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   87*CA^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (5271*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   87*CA^2*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (4815*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2289*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (4507*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (287*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (305*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (143*CA^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (15597*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (285*CA^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (18039*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (573*CA^2*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (19229*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (983*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (17417*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (497*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (441*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (123*CA^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (13925*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (487*CA^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (17461*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (493*CA^2*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (4187*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1591*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (7527*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (405*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (817*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (199*CA^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (11831*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (391*CA^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (15109*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   50*CA^2*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (9463*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (457*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (8443*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (58*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (249*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (57*CA^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   (6469*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   56*CA^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (8465*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (115*CA^2*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (16591*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (733*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1835*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (373*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (1821*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (369*CA^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (11023*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (181*CA^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (14735*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   46*CA^2*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (16049*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (569*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (13679*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (151*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1125*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (141*CA^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (9269*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (131*CA^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (13789*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (73*CA^2*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (28615*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (217*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (24051*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (117*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (265*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (109*CA^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (15649*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (199*CA^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (24293*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (223*CA^2*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (8603*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   119*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (7123*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (119*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (443*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (119*CA^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (2527*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (119*CA^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (5195*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (119*CA^2*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (15235*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1505*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (12381*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (195*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (839*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (191*CA^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (2113*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (365*CA^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (9067*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (377*CA^2*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (14811*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (357*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (12051*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (177*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (927*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (177*CA^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   495*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (717*CA^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4341*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (357*CA^2*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (26783*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1121*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (21345*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (291*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1801*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (283*CA^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (13313*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (541*CA^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (30673*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (281*CA^2*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (13549*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (287*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (10443*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (147*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (959*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (143*CA^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (6073*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (139*CA^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (16757*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (145*CA^2*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (24163*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (455*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (18405*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (243*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1739*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (233*CA^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (10369*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (107*CA^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (29405*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (229*CA^2*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (22369*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (193*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (16623*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (207*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1805*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (191*CA^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (8575*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (175*CA^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (27491*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (199*CA^2*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (40581*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (153*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (29835*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (351*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (3285*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*zb) - 
   (315*CA^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (14967*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (261*CA^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (48843*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (315*CA^2*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   5364*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (2682*CA^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   2682*CA^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   2682*CA^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   4458*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (2229*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2229*CA^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   2229*CA^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   2229*CA^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   4212*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (2106*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2106*CA^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2106*CA^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   2106*CA^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   3507*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (3507*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3507*CA^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (3507*CA^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3507*CA^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   4062*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (2031*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2031*CA^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   2031*CA^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   2031*CA^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (6777*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (6777*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (6777*CA^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (6777*CA^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (6777*CA^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   3057*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (3057*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3057*CA^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (3057*CA^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (3057*CA^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   2538*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (1269*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1269*CA^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   1269*CA^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   1269*CA^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   3984*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1992*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1992*CA^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   1992*CA^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   1992*CA^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   3327*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (3327*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3327*CA^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (3327*CA^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3327*CA^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   3186*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (1593*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1593*CA^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   1593*CA^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   1593*CA^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   2679*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (2679*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (2679*CA^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (2679*CA^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (2679*CA^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (5649*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (5649*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (5649*CA^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (5649*CA^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5649*CA^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   2358*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1179*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1179*CA^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   1179*CA^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   1179*CA^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   2124*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (1062*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1062*CA^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   1062*CA^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   1062*CA^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (7101*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7101*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (7101*CA^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (7101*CA^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7101*CA^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   3984*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1992*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1992*CA^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
   1992*CA^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   1992*CA^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   3327*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (3327*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3327*CA^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (3327*CA^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3327*CA^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (6369*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (6369*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (6369*CA^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (6369*CA^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (6369*CA^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (5355*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (5355*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (5355*CA^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (5355*CA^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (5355*CA^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   3126*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1563*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1563*CA^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
   1563*CA^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   1563*CA^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   2634*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1317*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1317*CA^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   1317*CA^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   1317*CA^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   2433*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (2433*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (2433*CA^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (2433*CA^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (2433*CA^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (8235*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (8235*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (8235*CA^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (8235*CA^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (8235*CA^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (5397*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (5397*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (5397*CA^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (5397*CA^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5397*CA^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   2268*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1134*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1134*CA^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   1134*CA^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   1134*CA^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (4437*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (4437*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (4437*CA^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (4437*CA^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (4437*CA^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7587*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7587*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (7587*CA^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (7587*CA^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7587*CA^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   1899*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1899*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1899*CA^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (1899*CA^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1899*CA^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (6453*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (6453*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (6453*CA^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (6453*CA^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (6453*CA^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (5859*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (5859*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (5859*CA^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (5859*CA^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (5859*CA^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (10125*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (10125*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (10125*CA^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) - 
   (10125*CA^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (10125*CA^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (5885*CA^3*Log[Q2dmu2]^3)/27 + (5555*CA^2*nf*Log[Q2dmu2]^3)/432 + 
   (903*CA*CF*nf*Log[Q2dmu2]^3)/32 - (2*CA*nf^2*Log[Q2dmu2]^3)/9 + 
   (23843*CA^3*Pi^2*Log[Q2dmu2]^3)/4608 + (19475*CA^2*nf*Pi^2*Log[Q2dmu2]^3)/
    2304 - (19759*CA^3*Pi^4*Log[Q2dmu2]^3)/3840 - 
   (77197*CA^3*Log[Q2dmu2]^3)/(432*(-1 + zb)) + (1639*CA^2*nf*Log[Q2dmu2]^3)/
    (432*(-1 + zb)) + (471*CA*CF*nf*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (CA*nf^2*Log[Q2dmu2]^3)/(12*(-1 + zb)) + (89851*CA^3*Pi^2*Log[Q2dmu2]^3)/
    (4608*(-1 + zb)) + (11179*CA^2*nf*Pi^2*Log[Q2dmu2]^3)/(2304*(-1 + zb)) - 
   (19759*CA^3*Pi^4*Log[Q2dmu2]^3)/(7680*(-1 + zb)) - 
   (40135*CA^3*zb*Log[Q2dmu2]^3)/864 - (7903*CA^2*nf*zb*Log[Q2dmu2]^3)/432 - 
   (399*CA*CF*nf*zb*Log[Q2dmu2]^3)/32 + (13*CA*nf^2*zb*Log[Q2dmu2]^3)/72 + 
   (165971*CA^3*Pi^2*zb*Log[Q2dmu2]^3)/4608 - 
   (4717*CA^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/2304 + 
   (19759*CA^3*Pi^4*zb*Log[Q2dmu2]^3)/7680 - (324799*CA^3*zb^2*Log[Q2dmu2]^3)/
    1728 + (4027*CA^2*nf*zb^2*Log[Q2dmu2]^3)/1728 + 
   (471*CA*CF*nf*zb^2*Log[Q2dmu2]^3)/32 + (CA*nf^2*zb^2*Log[Q2dmu2]^3)/16 + 
   (89851*CA^3*Pi^2*zb^2*Log[Q2dmu2]^3)/4608 + 
   (11179*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/2304 - 
   (19759*CA^3*Pi^4*zb^2*Log[Q2dmu2]^3)/7680 - 
   (1757539*CA^3*del[zb]*Log[Q2dmu2]^3)/15552 + 
   (125671*CA^2*nf*del[zb]*Log[Q2dmu2]^3)/3888 + 
   (2465*CA*CF*nf*del[zb]*Log[Q2dmu2]^3)/64 - 
   (12257*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3)/2592 + 
   (5219*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^3)/10368 - 
   (95*CA*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]^3)/64 + 
   (98183*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^3)/92160 - 
   (16433*CA^2*nf*Pi^4*del[zb]*Log[Q2dmu2]^3)/46080 - 
   (CA*CF*nf*Pi^4*del[zb]*Log[Q2dmu2]^3)/12 + 
   (23827*CA^3*G[0, zb]*Log[Q2dmu2]^3)/192 + 
   (61*CA^2*nf*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (9*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/2 + (CA*nf^2*G[0, zb]*Log[Q2dmu2]^3)/
    6 - (9313*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/384 - 
   (641*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/96 + 
   (8561*CA^3*G[0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (39*CA^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (9*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (9691*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(384*(-1 + zb)) - 
   (317*CA^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) + 
   (20171*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3)/192 + 
   (69*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (CA*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (10315*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/384 + 
   (325*CA^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/96 + 
   (9115*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/64 + 
   (335*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (9*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (9647*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/384 - 
   (319*CA^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/96 - 
   (146927*CA^3*G[1, zb]*Log[Q2dmu2]^3)/1152 - 
   (8867*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/576 + 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/4 - (CA*nf^2*G[1, zb]*Log[Q2dmu2]^3)/
    8 + (19757*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/768 + 
   (95*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/24 - 
   (158575*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(1152*(-1 + zb)) - 
   (5899*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(576*(-1 + zb)) + 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (6693*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(256*(-1 + zb)) + 
   (119*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (551*CA^3*G[1, zb]*Log[Q2dmu2]^3)/(72*zb) + 
   (307*CA^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(144*zb) - 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (607*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(384*zb) - 
   (373*CA^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(192*zb) - 
   (129107*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3)/1152 - 
   (2711*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/576 - 
   (9*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (CA*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (18299*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/768 - 
   (401*CA^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/192 - 
   (168475*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/1152 - 
   (6133*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/576 + 
   (9*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (13831*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/768 + 
   (377*CA^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/192 - 
   (4535*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (493*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (903*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (5559*CA^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (281*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (903*CA^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (5763*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (91*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (903*CA^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (5559*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (281*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (903*CA^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (28187*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/192 + 
   (2345*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/96 - 
   (1311*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (32623*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) + 
   (1363*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) - 
   (1311*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (493*CA^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(24*zb) - 
   (23*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (1311*CA^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*zb) + 
   (31811*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/192 - 
   (367*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/96 + 
   (1311*CA^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (32623*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/192 + 
   (1363*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/96 - 
   (1311*CA^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (28415*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/192 + 
   (2273*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/96 - 
   (1311*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (27259*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) + 
   (1231*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) - 
   (1311*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (493*CA^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(24*zb) - 
   (23*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (1311*CA^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*zb) + 
   (24371*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/192 - 
   (511*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/96 + 
   (1311*CA^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (35575*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/192 + 
   (1495*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/96 - 
   (1311*CA^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (19233*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (1301*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (2271*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (17969*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (713*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (2271*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (275*CA^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (13*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (2271*CA^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*zb) - 
   (15593*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/128 + 
   (275*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (2271*CA^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (23513*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (889*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (2271*CA^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (2715*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 33*CA^2*nf*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 + (2397*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (33*CA^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (1761*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (33*CA^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (2397*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (33*CA^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (4697*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (53*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (4147*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (53*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (275*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (53*CA^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (3047*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (53*CA^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (4147*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (53*CA^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (4613*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (385*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (3989*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (49*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (153*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (12*CA^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/zb - 
   (1387*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (47*CA^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   250*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (97*CA^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (8117*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (317*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (7011*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (81*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (541*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (79*CA^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (4865*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (77*CA^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (7033*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   10*CA^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (4279*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (49*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (3461*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (49*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (295*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (49*CA^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*zb) - 
   (2167*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (49*CA^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (4715*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (49*CA^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (7603*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (79*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (6087*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (81*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (265*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (10*CA^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/zb + 
   (3739*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (155*CA^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (8375*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (79*CA^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (7151*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (269*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (5541*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (69*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (565*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (67*CA^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) + 
   (3071*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (65*CA^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (8071*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (17*CA^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (12963*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (219*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (9945*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (117*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (1029*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(32*zb) + 
   (111*CA^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) - 
   (5409*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (51*CA^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (14565*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (111*CA^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   1134*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (567*CA^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   567*CA^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   567*CA^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (939*CA^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (939*CA^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (939*CA^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (897*CA^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*zb) - 
   (897*CA^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (897*CA^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (1503*CA^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (1503*CA^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (1503*CA^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   876*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (438*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (438*CA^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/zb - 
   438*CA^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   438*CA^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (735*CA^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (735*CA^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (735*CA^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (669*CA^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (669*CA^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (669*CA^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (2259*CA^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (2259*CA^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (2259*CA^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   876*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (438*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (438*CA^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/zb - 
   438*CA^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   438*CA^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (735*CA^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (735*CA^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (735*CA^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (1437*CA^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*zb) + 
   (1437*CA^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (1437*CA^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (2457*CA^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (2457*CA^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (2457*CA^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (633*CA^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*zb) + 
   (633*CA^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (633*CA^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (2151*CA^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (2151*CA^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (2151*CA^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (1953*CA^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*zb) - 
   (1953*CA^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (1953*CA^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (3375*CA^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*zb) + 
   (3375*CA^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (3375*CA^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (54845*CA^3*Log[Q2dmu2]^4)/1536 + (2417*CA^2*nf*Log[Q2dmu2]^4)/768 - 
   (27*CA*CF*nf*Log[Q2dmu2]^4)/16 + (CA*nf^2*Log[Q2dmu2]^4)/32 - 
   (5951*CA^3*Pi^2*Log[Q2dmu2]^4)/1024 - (239*CA^2*nf*Pi^2*Log[Q2dmu2]^4)/
    128 + (57205*CA^3*Log[Q2dmu2]^4)/(1536*(-1 + zb)) + 
   (1633*CA^2*nf*Log[Q2dmu2]^4)/(768*(-1 + zb)) - 
   (27*CA*CF*nf*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (6061*CA^3*Pi^2*Log[Q2dmu2]^4)/(1024*(-1 + zb)) - 
   (239*CA^2*nf*Pi^2*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (34673*CA^3*zb*Log[Q2dmu2]^4)/1536 + (1013*CA^2*nf*zb*Log[Q2dmu2]^4)/768 + 
   (27*CA*CF*nf*zb*Log[Q2dmu2]^4)/32 - (CA*nf^2*zb*Log[Q2dmu2]^4)/32 - 
   (6281*CA^3*Pi^2*zb*Log[Q2dmu2]^4)/1024 + 
   (239*CA^2*nf*Pi^2*zb*Log[Q2dmu2]^4)/256 + (57601*CA^3*zb^2*Log[Q2dmu2]^4)/
    1536 + (1759*CA^2*nf*zb^2*Log[Q2dmu2]^4)/768 - 
   (27*CA*CF*nf*zb^2*Log[Q2dmu2]^4)/32 - (6061*CA^3*Pi^2*zb^2*Log[Q2dmu2]^4)/
    1024 - (239*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2]^4)/256 + 
   (6599*CA^3*del[zb]*Log[Q2dmu2]^4)/432 - 
   (7229*CA^2*nf*del[zb]*Log[Q2dmu2]^4)/1728 - 
   (657*CA*CF*nf*del[zb]*Log[Q2dmu2]^4)/128 + 
   (10799*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^4)/2304 - 
   (635*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^4)/576 + 
   (6241*CA^3*Pi^4*del[zb]*Log[Q2dmu2]^4)/6144 - 
   (6921*CA^3*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (825*CA^2*nf*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (1683*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/64 - 
   (8745*CA^3*G[0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (453*CA^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (1683*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (9417*CA^3*zb*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (207*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (1683*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (8745*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (453*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (1683*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/128 + 
   (15697*CA^3*G[1, zb]*Log[Q2dmu2]^4)/512 + 
   (1261*CA^2*nf*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (2355*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (18065*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
   (713*CA^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (2355*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (263*CA^3*G[1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
   (13*CA^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(8*zb) + 
   (2355*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(256*zb) + 
   (17569*CA^3*zb*G[1, zb]*Log[Q2dmu2]^4)/512 - 
   (251*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (2355*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (18065*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/512 + 
   (713*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (2355*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (4131*CA^3*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (45*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (3501*CA^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (45*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (2241*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (45*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (3501*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (45*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (7269*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (69*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (6159*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (69*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (555*CA^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(64*zb) + 
   (69*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) - 
   (3939*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (69*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (6159*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (69*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (6891*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (69*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (5565*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (69*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (555*CA^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(64*zb) + 
   (69*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) - 
   (3237*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (69*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (6753*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (69*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (12303*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (117*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (9945*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (117*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (963*CA^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(128*zb) - 
   (117*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*zb) + 
   (5877*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/256 - 
   (117*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (12321*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (117*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (783*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (783*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (783*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (783*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (1287*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (1287*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (1287*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (1287*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (1287*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (1251*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (1251*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (1251*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (1251*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (1251*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (2115*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (2115*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (2115*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (2115*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (2115*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (1251*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (1251*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (1251*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(16*zb) - 
   (1251*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (1251*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (2115*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (2115*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (2115*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (2115*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (2115*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (1953*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (1953*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (1953*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(32*zb) + 
   (1953*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (1953*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (3375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (3375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (3375*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(64*zb) - 
   (3375*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (3375*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (11289*CA^3*Log[Q2dmu2]^5)/2560 - (357*CA^2*nf*Log[Q2dmu2]^5)/256 + 
   (3861*CA^3*Pi^2*Log[Q2dmu2]^5)/640 - (15873*CA^3*Log[Q2dmu2]^5)/
    (2560*(-1 + zb)) - (969*CA^2*nf*Log[Q2dmu2]^5)/(1280*(-1 + zb)) + 
   (3861*CA^3*Pi^2*Log[Q2dmu2]^5)/(1280*(-1 + zb)) - 
   (18921*CA^3*zb*Log[Q2dmu2]^5)/2560 + (519*CA^2*nf*zb*Log[Q2dmu2]^5)/1280 - 
   (3861*CA^3*Pi^2*zb*Log[Q2dmu2]^5)/1280 - (15873*CA^3*zb^2*Log[Q2dmu2]^5)/
    2560 - (969*CA^2*nf*zb^2*Log[Q2dmu2]^5)/1280 + 
   (3861*CA^3*Pi^2*zb^2*Log[Q2dmu2]^5)/1280 + 
   (167*CA^3*del[zb]*Log[Q2dmu2]^5)/960 - (7*CA^2*nf*del[zb]*Log[Q2dmu2]^5)/
    1920 + (81*CA*CF*nf*del[zb]*Log[Q2dmu2]^5)/320 - 
   (217*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^5)/5120 + 
   (127*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^5)/512 + 
   (6723*CA^3*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CA^2*nf*G[0, zb]*Log[Q2dmu2]^5)/80 + 
   (5589*CA^3*G[0, zb]*Log[Q2dmu2]^5)/(640*(-1 + zb)) + 
   (81*CA^2*nf*G[0, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) + 
   (3321*CA^3*zb*G[0, zb]*Log[Q2dmu2]^5)/640 - 
   (81*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (5589*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (12159*CA^3*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (117*CA^2*nf*G[1, zb]*Log[Q2dmu2]^5)/160 - 
   (10089*CA^3*G[1, zb]*Log[Q2dmu2]^5)/(1280*(-1 + zb)) - 
   (117*CA^2*nf*G[1, zb]*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (207*CA^3*G[1, zb]*Log[Q2dmu2]^5)/(128*zb) + 
   (117*CA^2*nf*G[1, zb]*Log[Q2dmu2]^5)/(320*zb) - 
   (5949*CA^3*zb*G[1, zb]*Log[Q2dmu2]^5)/1280 + 
   (117*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^5)/320 - 
   (10089*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (117*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^5)/320 - 
   (243*CA^3*G[0, 0, zb]*Log[Q2dmu2]^5)/8 - 
   (243*CA^3*G[0, 0, zb]*Log[Q2dmu2]^5)/(16*(-1 + zb)) + 
   (243*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/16 - 
   (243*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5)/16 + 
   (1971*CA^3*G[0, 1, zb]*Log[Q2dmu2]^5)/80 + 
   (1971*CA^3*G[0, 1, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (1971*CA^3*G[0, 1, zb]*Log[Q2dmu2]^5)/(160*zb) - 
   (1971*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/160 + 
   (1971*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/160 + 
   (1971*CA^3*G[1, 0, zb]*Log[Q2dmu2]^5)/80 + 
   (1971*CA^3*G[1, 0, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (1971*CA^3*G[1, 0, zb]*Log[Q2dmu2]^5)/(160*zb) - 
   (1971*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/160 + 
   (1971*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/160 - 
   (675*CA^3*G[1, 1, zb]*Log[Q2dmu2]^5)/32 - 
   (675*CA^3*G[1, 1, zb]*Log[Q2dmu2]^5)/(64*(-1 + zb)) + 
   (675*CA^3*G[1, 1, zb]*Log[Q2dmu2]^5)/(64*zb) + 
   (675*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/64 - 
   (675*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/64 + 
   (801*CA^3*Log[Q2dmu2]^6)/512 + (63*CA^2*nf*Log[Q2dmu2]^6)/320 + 
   (3339*CA^3*Log[Q2dmu2]^6)/(2560*(-1 + zb)) + (63*CA^2*nf*Log[Q2dmu2]^6)/
    (640*(-1 + zb)) + (2007*CA^3*zb*Log[Q2dmu2]^6)/2560 - 
   (63*CA^2*nf*zb*Log[Q2dmu2]^6)/640 + (3339*CA^3*zb^2*Log[Q2dmu2]^6)/2560 + 
   (63*CA^2*nf*zb^2*Log[Q2dmu2]^6)/640 - (67*CA^3*del[zb]*Log[Q2dmu2]^6)/
    160 + (19*CA^2*nf*del[zb]*Log[Q2dmu2]^6)/160 - 
   (423*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^6)/640 - 
   (729*CA^3*G[0, zb]*Log[Q2dmu2]^6)/160 - (729*CA^3*G[0, zb]*Log[Q2dmu2]^6)/
    (320*(-1 + zb)) + (729*CA^3*zb*G[0, zb]*Log[Q2dmu2]^6)/320 - 
   (729*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^6)/320 + 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^6)/320 + 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^6)/(640*(-1 + zb)) - 
   (1161*CA^3*G[1, zb]*Log[Q2dmu2]^6)/(640*zb) - 
   (1161*CA^3*zb*G[1, zb]*Log[Q2dmu2]^6)/640 + 
   (1161*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^6)/640 - (1539*CA^3*Log[Q2dmu2]^7)/
    2240 - (1539*CA^3*Log[Q2dmu2]^7)/(4480*(-1 + zb)) + 
   (1539*CA^3*zb*Log[Q2dmu2]^7)/4480 - (1539*CA^3*zb^2*Log[Q2dmu2]^7)/4480 - 
   (603*CA^3*del[zb]*Log[Q2dmu2]^7)/17920 - 
   (171*CA^2*nf*del[zb]*Log[Q2dmu2]^7)/8960 + 
   (1863*CA^3*del[zb]*Log[Q2dmu2]^8)/35840 - (297637105*CA^3*PlusD[zb, 0])/
    419904 + (47249069*CA^2*nf*PlusD[zb, 0])/209952 + 
   (1361681*CA*CF*nf*PlusD[zb, 0])/5184 + (14668817*CA^3*Pi^2*PlusD[zb, 0])/
    139968 - (71045*CA^2*nf*Pi^2*PlusD[zb, 0])/2187 - 
   (211223*CA*CF*nf*Pi^2*PlusD[zb, 0])/5184 + (408571*CA^3*Pi^4*PlusD[zb, 0])/
    77760 - (32189*CA^2*nf*Pi^4*PlusD[zb, 0])/311040 - 
   (37453*CA*CF*nf*Pi^4*PlusD[zb, 0])/155520 - 
   (1437209*CA^3*Pi^6*PlusD[zb, 0])/5806080 - 
   (27889*CA^2*nf*Pi^6*PlusD[zb, 0])/1741824 + 
   (337*CA*CF*nf*Pi^6*PlusD[zb, 0])/3780 + 
   (14066929*CA^3*Log[Q2dmu2]*PlusD[zb, 0])/23328 - 
   (2120597*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0])/11664 - 
   (62281*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 0])/288 - 
   (360953*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/7776 + 
   (59707*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/3888 + 
   (6415*CA*CF*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/288 - 
   (313213*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/34560 + 
   (5221*CA^2*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/4320 + 
   (29*CA*CF*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/54 - 
   (192529*CA^3*Pi^6*Log[Q2dmu2]*PlusD[zb, 0])/414720 - 
   (585889*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0])/2592 + 
   (20813*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/324 + 
   (2465*CA*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/32 - 
   (11815*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/864 + 
   (2987*CA^2*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/1728 - 
   (95*CA*CF*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/32 + 
   (12571*CA^3*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/5120 - 
   (5741*CA^2*nf*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/7680 - 
   (CA*CF*nf*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/6 + 
   (17419*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0])/432 - 
   (2345*CA^2*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/216 - 
   (219*CA*CF*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/16 + 
   (8089*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/576 - 
   (239*CA^2*nf*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/72 + 
   (19759*CA^3*Pi^4*Log[Q2dmu2]^3*PlusD[zb, 0])/7680 + 
   (5*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0])/6 - 
   (31*CA^2*nf*Log[Q2dmu2]^4*PlusD[zb, 0])/192 + 
   (27*CA*CF*nf*Log[Q2dmu2]^4*PlusD[zb, 0])/32 - 
   (55*CA^3*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/512 + 
   (239*CA^2*nf*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/256 - 
   (537*CA^3*Log[Q2dmu2]^5*PlusD[zb, 0])/320 + 
   (21*CA^2*nf*Log[Q2dmu2]^5*PlusD[zb, 0])/40 - 
   (3861*CA^3*Pi^2*Log[Q2dmu2]^5*PlusD[zb, 0])/1280 - 
   (333*CA^3*Log[Q2dmu2]^6*PlusD[zb, 0])/1280 - 
   (63*CA^2*nf*Log[Q2dmu2]^6*PlusD[zb, 0])/640 + 
   (1539*CA^3*Log[Q2dmu2]^7*PlusD[zb, 0])/4480 + (1544257*CA^3*PlusD[zb, 1])/
    3888 - (234269*CA^2*nf*PlusD[zb, 1])/1944 - (62281*CA*CF*nf*PlusD[zb, 1])/
    432 - (69797*CA^3*Pi^2*PlusD[zb, 1])/3888 + 
   (16855*CA^2*nf*Pi^2*PlusD[zb, 1])/1944 + (6415*CA*CF*nf*Pi^2*PlusD[zb, 1])/
    432 - (118931*CA^3*Pi^4*PlusD[zb, 1])/17280 + 
   (6011*CA^2*nf*Pi^4*PlusD[zb, 1])/6480 + (29*CA*CF*nf*Pi^4*PlusD[zb, 1])/
    81 - (782137*CA^3*Pi^6*PlusD[zb, 1])/1451520 - 
   (63169*CA^3*Log[Q2dmu2]*PlusD[zb, 1])/216 + 
   (4537*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 1])/54 + 
   (2465*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 1])/24 - 
   (7825*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/216 + 
   (2243*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/432 - 
   (95*CA*CF*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/24 + 
   (49123*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/11520 - 
   (2177*CA^2*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/1920 - 
   (2*CA*CF*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/9 + 
   (1741*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1])/24 - 
   (239*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 1])/12 - 
   (219*CA*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 1])/8 + 
   (3667*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/96 - 
   (107*CA^2*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/12 + 
   (6133*CA^3*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 1])/1280 + 
   (13*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1])/2 - 
   (13*CA^2*nf*Log[Q2dmu2]^3*PlusD[zb, 1])/8 + 
   (9*CA*CF*nf*Log[Q2dmu2]^3*PlusD[zb, 1])/4 - 
   (55*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/64 + 
   (107*CA^2*nf*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/32 - 
   (207*CA^3*Log[Q2dmu2]^4*PlusD[zb, 1])/32 + 
   (9*CA^2*nf*Log[Q2dmu2]^4*PlusD[zb, 1])/4 - 
   (1683*CA^3*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 1])/128 - 
   (567*CA^3*Log[Q2dmu2]^5*PlusD[zb, 1])/320 - 
   (81*CA^2*nf*Log[Q2dmu2]^5*PlusD[zb, 1])/160 + 
   (729*CA^3*Log[Q2dmu2]^6*PlusD[zb, 1])/320 - (160475*CA^3*PlusD[zb, 2])/
    1944 + (6409*CA^2*nf*PlusD[zb, 2])/243 + (2465*CA*CF*nf*PlusD[zb, 2])/
    72 - (2219*CA^3*Pi^2*PlusD[zb, 2])/72 + (665*CA^2*nf*Pi^2*PlusD[zb, 2])/
    144 - (95*CA*CF*nf*Pi^2*PlusD[zb, 2])/72 + (76261*CA^3*Pi^4*PlusD[zb, 2])/
    34560 - (989*CA^2*nf*Pi^4*PlusD[zb, 2])/1920 - 
   (2*CA*CF*nf*Pi^4*PlusD[zb, 2])/27 + (2663*CA^3*Log[Q2dmu2]*PlusD[zb, 2])/
    108 - (523*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 2])/54 - 
   (73*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 2])/4 + 
   (749*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/16 - 
   (21*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/2 + 
   (397*CA^3*Pi^4*Log[Q2dmu2]*PlusD[zb, 2])/128 + 
   (143*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2])/6 - 
   (125*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 2])/24 + 
   (9*CA*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 2])/4 - 
   (273*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/64 + 
   (189*CA^2*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/32 - 
   (115*CA^3*Log[Q2dmu2]^3*PlusD[zb, 2])/8 + 5*CA^2*nf*Log[Q2dmu2]^3*
    PlusD[zb, 2] - (903*CA^3*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 2])/32 - 
   (315*CA^3*Log[Q2dmu2]^4*PlusD[zb, 2])/64 - 
   (45*CA^2*nf*Log[Q2dmu2]^4*PlusD[zb, 2])/32 + 
   (243*CA^3*Log[Q2dmu2]^5*PlusD[zb, 2])/32 - (6637*CA^3*PlusD[zb, 3])/486 + 
   (59*CA^2*nf*PlusD[zb, 3])/243 - (73*CA*CF*nf*PlusD[zb, 3])/18 + 
   (5429*CA^3*Pi^2*PlusD[zb, 3])/216 - (145*CA^2*nf*Pi^2*PlusD[zb, 3])/27 + 
   (173*CA^3*Pi^4*PlusD[zb, 3])/192 + (1018*CA^3*Log[Q2dmu2]*PlusD[zb, 3])/
    27 - (383*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 3])/54 + 
   CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 3] - 
   (127*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/16 + 
   (145*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/24 - 
   (289*CA^3*Log[Q2dmu2]^2*PlusD[zb, 3])/12 + 
   (22*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 3])/3 - 
   (607*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 3])/16 - 
   (53*CA^3*Log[Q2dmu2]^3*PlusD[zb, 3])/8 - 
   (11*CA^2*nf*Log[Q2dmu2]^3*PlusD[zb, 3])/4 + 
   (261*CA^3*Log[Q2dmu2]^4*PlusD[zb, 3])/16 + (1715*CA^3*PlusD[zb, 4])/81 - 
   (1157*CA^2*nf*PlusD[zb, 4])/324 + (CA*CF*nf*PlusD[zb, 4])/6 - 
   (155*CA^3*Pi^2*PlusD[zb, 4])/32 + (391*CA^2*nf*Pi^2*PlusD[zb, 4])/144 - 
   (883*CA^3*Log[Q2dmu2]*PlusD[zb, 4])/36 + 
   (58*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 4])/9 - 
   (1453*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 4])/48 - 
   (59*CA^3*Log[Q2dmu2]^2*PlusD[zb, 4])/16 - 
   (29*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 4])/8 + 
   (189*CA^3*Log[Q2dmu2]^3*PlusD[zb, 4])/8 - (2809*CA^3*PlusD[zb, 5])/270 + 
   (332*CA^2*nf*PlusD[zb, 5])/135 - (3847*CA^3*Pi^2*PlusD[zb, 5])/360 + 
   (19*CA^3*Log[Q2dmu2]*PlusD[zb, 5])/60 - 
   (83*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 5])/30 + 
   (447*CA^3*Log[Q2dmu2]^2*PlusD[zb, 5])/20 + (89*CA^3*PlusD[zb, 6])/108 - 
   (49*CA^2*nf*PlusD[zb, 6])/54 + (25*CA^3*Log[Q2dmu2]*PlusD[zb, 6])/2 + 
   (989*CA^3*PlusD[zb, 7])/315 - (751255*CA^3*Zeta[3])/486 - 
   (111775597*CA^2*nf*Zeta[3])/388800 + (33341687*CA*CF*nf*Zeta[3])/64800 - 
   (317*CA*nf^2*Zeta[3])/324 + (1536205*CA^3*Pi^2*Zeta[3])/20736 + 
   (784933*CA^2*nf*Pi^2*Zeta[3])/10368 - (5737*CA*CF*nf*Pi^2*Zeta[3])/108 - 
   (61369*CA^3*Pi^4*Zeta[3])/8640 - (530467*CA^3*Zeta[3])/(486*(-1 + zb)) - 
   (86736397*CA^2*nf*Zeta[3])/(388800*(-1 + zb)) + 
   (20929187*CA*CF*nf*Zeta[3])/(64800*(-1 + zb)) + 
   (19*CA*nf^2*Zeta[3])/(108*(-1 + zb)) + (2167093*CA^3*Pi^2*Zeta[3])/
    (20736*(-1 + zb)) + (445033*CA^2*nf*Pi^2*Zeta[3])/(10368*(-1 + zb)) - 
   (6169*CA*CF*nf*Pi^2*Zeta[3])/(216*(-1 + zb)) - 
   (61369*CA^3*Pi^4*Zeta[3])/(17280*(-1 + zb)) + (2*CA^3*Zeta[3])/zb - 
   (2*CA*CF*nf*Zeta[3])/zb + (54457*CA^3*zb*Zeta[3])/972 - 
   (13917397*CA^2*nf*zb*Zeta[3])/388800 - (12036913*CA*CF*nf*zb*Zeta[3])/
    64800 + (133*CA*nf^2*zb*Zeta[3])/162 + (2248765*CA^3*Pi^2*zb*Zeta[3])/
    20736 - (211931*CA^2*nf*Pi^2*zb*Zeta[3])/10368 + 
   (2087*CA*CF*nf*Pi^2*zb*Zeta[3])/108 + (61369*CA^3*Pi^4*zb*Zeta[3])/17280 - 
   (2825635*CA^3*zb^2*Zeta[3])/3888 - (27373943*CA^2*nf*zb^2*Zeta[3])/97200 + 
   (7881031*CA*CF*nf*zb^2*Zeta[3])/32400 + (7*CA*nf^2*zb^2*Zeta[3])/72 + 
   (2120693*CA^3*Pi^2*zb^2*Zeta[3])/20736 + 
   (452201*CA^2*nf*Pi^2*zb^2*Zeta[3])/10368 - 
   (3107*CA*CF*nf*Pi^2*zb^2*Zeta[3])/108 - (61369*CA^3*Pi^4*zb^2*Zeta[3])/
    17280 - (853*CA^3*zb^3*Zeta[3])/12 + (22853*CA^2*nf*zb^3*Zeta[3])/675 + 
   (68951*CA*CF*nf*zb^3*Zeta[3])/5400 + (91*CA^3*zb^4*Zeta[3])/18 - 
   (4247*CA^2*nf*zb^4*Zeta[3])/675 + (1069*CA*CF*nf*zb^4*Zeta[3])/1350 - 
   (27338587*CA^3*del[zb]*Zeta[3])/23328 - (45955*CA^2*nf*del[zb]*Zeta[3])/
    729 + (1056437*CA*CF*nf*del[zb]*Zeta[3])/2592 + 
   (1444423*CA^3*Pi^2*del[zb]*Zeta[3])/15552 + 
   (455285*CA^2*nf*Pi^2*del[zb]*Zeta[3])/15552 - 
   (136139*CA*CF*nf*Pi^2*del[zb]*Zeta[3])/2592 + 
   (943487*CA^3*Pi^4*del[zb]*Zeta[3])/414720 - 
   (133673*CA^2*nf*Pi^4*del[zb]*Zeta[3])/69120 + 
   (5267*CA*CF*nf*Pi^4*del[zb]*Zeta[3])/4320 + 
   (2011969*CA^3*G[0, zb]*Zeta[3])/2592 + (3739447*CA^2*nf*G[0, zb]*Zeta[3])/
    12960 - (129293*CA*CF*nf*G[0, zb]*Zeta[3])/540 + 
   (17*CA*nf^2*G[0, zb]*Zeta[3])/27 - (24635*CA^3*Pi^2*G[0, zb]*Zeta[3])/
    288 - (3137*CA^2*nf*Pi^2*G[0, zb]*Zeta[3])/48 + 
   (182*CA*CF*nf*Pi^2*G[0, zb]*Zeta[3])/9 + (2073445*CA^3*G[0, zb]*Zeta[3])/
    (2592*(-1 + zb)) + (2498287*CA^2*nf*G[0, zb]*Zeta[3])/(12960*(-1 + zb)) - 
   (82103*CA*CF*nf*G[0, zb]*Zeta[3])/(540*(-1 + zb)) - 
   (6839*CA^3*Pi^2*G[0, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (1439*CA^2*nf*Pi^2*G[0, zb]*Zeta[3])/(48*(-1 + zb)) + 
   (91*CA*CF*nf*Pi^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (1091533*CA^3*zb*G[0, zb]*Zeta[3])/2592 - 
   (53363*CA^2*nf*zb*G[0, zb]*Zeta[3])/12960 + 
   (16408*CA*CF*nf*zb*G[0, zb]*Zeta[3])/135 - 
   (17*CA*nf^2*zb*G[0, zb]*Zeta[3])/27 - 
   (33253*CA^3*Pi^2*zb*G[0, zb]*Zeta[3])/144 + 
   (1735*CA^2*nf*Pi^2*zb*G[0, zb]*Zeta[3])/48 - 
   (91*CA*CF*nf*Pi^2*zb*G[0, zb]*Zeta[3])/9 + 
   (1410587*CA^3*zb^2*G[0, zb]*Zeta[3])/2592 + 
   (411079*CA^2*nf*zb^2*G[0, zb]*Zeta[3])/1620 - 
   (216947*CA*CF*nf*zb^2*G[0, zb]*Zeta[3])/2160 - 
   134*CA^3*Pi^2*zb^2*G[0, zb]*Zeta[3] - 
   (1513*CA^2*nf*Pi^2*zb^2*G[0, zb]*Zeta[3])/48 + 
   (91*CA*CF*nf*Pi^2*zb^2*G[0, zb]*Zeta[3])/9 + 
   (6785*CA^3*zb^3*G[0, zb]*Zeta[3])/144 - 
   (1363*CA^2*nf*zb^3*G[0, zb]*Zeta[3])/60 - 
   (364*CA*CF*nf*zb^3*G[0, zb]*Zeta[3])/45 - (29*CA^3*zb^4*G[0, zb]*Zeta[3])/
    9 + (58*CA^2*nf*zb^4*G[0, zb]*Zeta[3])/15 - 
   (29*CA*CF*nf*zb^4*G[0, zb]*Zeta[3])/45 - (3524129*CA^3*G[1, zb]*Zeta[3])/
    5184 - (548899*CA^2*nf*G[1, zb]*Zeta[3])/3240 + 
   (25753*CA*CF*nf*G[1, zb]*Zeta[3])/180 - (17*CA*nf^2*G[1, zb]*Zeta[3])/36 + 
   (123595*CA^3*Pi^2*G[1, zb]*Zeta[3])/1728 + 
   (8119*CA^2*nf*Pi^2*G[1, zb]*Zeta[3])/216 - 
   (23*CA*CF*nf*Pi^2*G[1, zb]*Zeta[3])/2 - (3125141*CA^3*G[1, zb]*Zeta[3])/
    (5184*(-1 + zb)) - (814223*CA^2*nf*G[1, zb]*Zeta[3])/(6480*(-1 + zb)) + 
   (19013*CA*CF*nf*G[1, zb]*Zeta[3])/(180*(-1 + zb)) + 
   (26257*CA^3*Pi^2*G[1, zb]*Zeta[3])/(288*(-1 + zb)) + 
   (4733*CA^2*nf*Pi^2*G[1, zb]*Zeta[3])/(288*(-1 + zb)) - 
   (9*CA*CF*nf*Pi^2*G[1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (2*CA^3*G[1, zb]*Zeta[3])/zb^2 - (2*CA*CF*nf*G[1, zb]*Zeta[3])/zb^2 - 
   (10933*CA^3*G[1, zb]*Zeta[3])/(216*zb) + (9601*CA^2*nf*G[1, zb]*Zeta[3])/
    (216*zb) - (380*CA*CF*nf*G[1, zb]*Zeta[3])/(9*zb) + 
   (36971*CA^3*Pi^2*G[1, zb]*Zeta[3])/(1728*zb) - 
   (16213*CA^2*nf*Pi^2*G[1, zb]*Zeta[3])/(864*zb) + 
   (91*CA*CF*nf*Pi^2*G[1, zb]*Zeta[3])/(18*zb) - 
   (1164377*CA^3*zb*G[1, zb]*Zeta[3])/5184 - 
   (26243*CA^2*nf*zb*G[1, zb]*Zeta[3])/6480 - 
   (50513*CA*CF*nf*zb*G[1, zb]*Zeta[3])/720 + 
   (17*CA*nf^2*zb*G[1, zb]*Zeta[3])/36 + 
   (27989*CA^3*Pi^2*zb*G[1, zb]*Zeta[3])/216 - 
   (4649*CA^2*nf*Pi^2*zb*G[1, zb]*Zeta[3])/216 + 
   (37*CA*CF*nf*Pi^2*zb*G[1, zb]*Zeta[3])/6 - 
   (2955109*CA^3*zb^2*G[1, zb]*Zeta[3])/5184 - 
   (2142431*CA^2*nf*zb^2*G[1, zb]*Zeta[3])/12960 + 
   (3763*CA*CF*nf*zb^2*G[1, zb]*Zeta[3])/80 + 
   (106447*CA^3*Pi^2*zb^2*G[1, zb]*Zeta[3])/864 + 
   (15575*CA^2*nf*Pi^2*zb^2*G[1, zb]*Zeta[3])/864 - 
   (91*CA*CF*nf*Pi^2*zb^2*G[1, zb]*Zeta[3])/18 - 
   (4037*CA^3*zb^3*G[1, zb]*Zeta[3])/144 + 
   (799*CA^2*nf*zb^3*G[1, zb]*Zeta[3])/60 + 
   (232*CA*CF*nf*zb^3*G[1, zb]*Zeta[3])/45 + (17*CA^3*zb^4*G[1, zb]*Zeta[3])/
    9 - (34*CA^2*nf*zb^4*G[1, zb]*Zeta[3])/15 + 
   (17*CA*CF*nf*zb^4*G[1, zb]*Zeta[3])/45 - (235963*CA^3*G[0, 0, zb]*Zeta[3])/
    432 - (83401*CA^2*nf*G[0, 0, zb]*Zeta[3])/216 + 
   (907*CA*CF*nf*G[0, 0, zb]*Zeta[3])/9 + 
   (4535*CA^3*Pi^2*G[0, 0, zb]*Zeta[3])/6 - (432475*CA^3*G[0, 0, zb]*Zeta[3])/
    (432*(-1 + zb)) - (49333*CA^2*nf*G[0, 0, zb]*Zeta[3])/(216*(-1 + zb)) + 
   (535*CA*CF*nf*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (4535*CA^3*Pi^2*G[0, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (581035*CA^3*zb*G[0, 0, zb]*Zeta[3])/432 + 
   (14615*CA^2*nf*zb*G[0, 0, zb]*Zeta[3])/216 - 
   (449*CA*CF*nf*zb*G[0, 0, zb]*Zeta[3])/9 - 
   (4535*CA^3*Pi^2*zb*G[0, 0, zb]*Zeta[3])/12 - 
   (398315*CA^3*zb^2*G[0, 0, zb]*Zeta[3])/432 - 
   (50165*CA^2*nf*zb^2*G[0, 0, zb]*Zeta[3])/216 + 
   (971*CA*CF*nf*zb^2*G[0, 0, zb]*Zeta[3])/18 + 
   (4535*CA^3*Pi^2*zb^2*G[0, 0, zb]*Zeta[3])/12 + 
   (516313*CA^3*G[0, 1, zb]*Zeta[3])/864 + 
   (94183*CA^2*nf*G[0, 1, zb]*Zeta[3])/432 - 
   (299*CA*CF*nf*G[0, 1, zb]*Zeta[3])/6 - 
   (2995*CA^3*Pi^2*G[0, 1, zb]*Zeta[3])/6 + (805657*CA^3*G[0, 1, zb]*Zeta[3])/
    (864*(-1 + zb)) + (51301*CA^2*nf*G[0, 1, zb]*Zeta[3])/(432*(-1 + zb)) - 
   (137*CA*CF*nf*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (2995*CA^3*Pi^2*G[0, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (4729*CA^3*G[0, 1, zb]*Zeta[3])/(18*zb) - 
   (743*CA^2*nf*G[0, 1, zb]*Zeta[3])/(9*zb) + 
   (58*CA*CF*nf*G[0, 1, zb]*Zeta[3])/(3*zb) + 
   (2995*CA^3*Pi^2*G[0, 1, zb]*Zeta[3])/(12*zb) + 
   (958249*CA^3*zb*G[0, 1, zb]*Zeta[3])/864 - 
   (21611*CA^2*nf*zb*G[0, 1, zb]*Zeta[3])/432 + 6*CA*CF*nf*zb*G[0, 1, zb]*
    Zeta[3] + (2995*CA^3*Pi^2*zb*G[0, 1, zb]*Zeta[3])/12 + 
   (688493*CA^3*zb^2*G[0, 1, zb]*Zeta[3])/864 + 
   (60509*CA^2*nf*zb^2*G[0, 1, zb]*Zeta[3])/432 - 
   (1045*CA*CF*nf*zb^2*G[0, 1, zb]*Zeta[3])/36 - 
   (2995*CA^3*Pi^2*zb^2*G[0, 1, zb]*Zeta[3])/12 + 
   (414997*CA^3*G[1, 0, zb]*Zeta[3])/864 + 
   (27061*CA^2*nf*G[1, 0, zb]*Zeta[3])/108 - 
   (37*CA*CF*nf*G[1, 0, zb]*Zeta[3])/3 - (9041*CA^3*Pi^2*G[1, 0, zb]*Zeta[3])/
    18 + (561173*CA^3*G[1, 0, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (62273*CA^2*nf*G[1, 0, zb]*Zeta[3])/(432*(-1 + zb)) - 
   (91*CA*CF*nf*G[1, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (9041*CA^3*Pi^2*G[1, 0, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (15769*CA^3*G[1, 0, zb]*Zeta[3])/(54*zb) - 
   (2357*CA^2*nf*G[1, 0, zb]*Zeta[3])/(27*zb) + 
   (58*CA*CF*nf*G[1, 0, zb]*Zeta[3])/(3*zb) + 
   (9041*CA^3*Pi^2*G[1, 0, zb]*Zeta[3])/(36*zb) + 
   (571381*CA^3*zb*G[1, 0, zb]*Zeta[3])/864 - 
   (10399*CA^2*nf*zb*G[1, 0, zb]*Zeta[3])/216 + 
   (403*CA*CF*nf*zb*G[1, 0, zb]*Zeta[3])/24 + 
   (9041*CA^3*Pi^2*zb*G[1, 0, zb]*Zeta[3])/36 + 
   (927377*CA^3*zb^2*G[1, 0, zb]*Zeta[3])/864 + 
   (68897*CA^2*nf*zb^2*G[1, 0, zb]*Zeta[3])/432 - 
   (112*CA*CF*nf*zb^2*G[1, 0, zb]*Zeta[3])/3 - 
   (9041*CA^3*Pi^2*zb^2*G[1, 0, zb]*Zeta[3])/36 - 
   (167671*CA^3*G[1, 1, zb]*Zeta[3])/576 - 
   (52351*CA^2*nf*G[1, 1, zb]*Zeta[3])/288 - 
   (35*CA*CF*nf*G[1, 1, zb]*Zeta[3])/2 + (7423*CA^3*Pi^2*G[1, 1, zb]*Zeta[3])/
    24 - (289351*CA^3*G[1, 1, zb]*Zeta[3])/(576*(-1 + zb)) - 
   (29947*CA^2*nf*G[1, 1, zb]*Zeta[3])/(288*(-1 + zb)) + 
   (91*CA*CF*nf*G[1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (7423*CA^3*Pi^2*G[1, 1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (877*CA^3*G[1, 1, zb]*Zeta[3])/(4*zb) + (359*CA^2*nf*G[1, 1, zb]*Zeta[3])/
    (6*zb) - (29*CA*CF*nf*G[1, 1, zb]*Zeta[3])/(3*zb) - 
   (7423*CA^3*Pi^2*G[1, 1, zb]*Zeta[3])/(48*zb) - 
   (105301*CA^3*zb*G[1, 1, zb]*Zeta[3])/192 + 
   (2923*CA^2*nf*zb*G[1, 1, zb]*Zeta[3])/96 + 
   (539*CA*CF*nf*zb*G[1, 1, zb]*Zeta[3])/24 - 
   (7423*CA^3*Pi^2*zb*G[1, 1, zb]*Zeta[3])/48 - 
   (160021*CA^3*zb^2*G[1, 1, zb]*Zeta[3])/192 - 
   (10625*CA^2*nf*zb^2*G[1, 1, zb]*Zeta[3])/96 + 
   (95*CA*CF*nf*zb^2*G[1, 1, zb]*Zeta[3])/4 + 
   (7423*CA^3*Pi^2*zb^2*G[1, 1, zb]*Zeta[3])/48 + 
   (12467*CA^3*G[0, 0, 0, zb]*Zeta[3])/9 + 
   (4339*CA^2*nf*G[0, 0, 0, zb]*Zeta[3])/9 - 32*CA*CF*nf*G[0, 0, 0, zb]*
    Zeta[3] + (32335*CA^3*G[0, 0, 0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (2047*CA^2*nf*G[0, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (16*CA*CF*nf*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (44827*CA^3*zb*G[0, 0, 0, zb]*Zeta[3])/18 - 
   (2327*CA^2*nf*zb*G[0, 0, 0, zb]*Zeta[3])/9 + 16*CA*CF*nf*zb*G[0, 0, 0, zb]*
    Zeta[3] + (31565*CA^3*zb^2*G[0, 0, 0, zb]*Zeta[3])/18 + 
   (2117*CA^2*nf*zb^2*G[0, 0, 0, zb]*Zeta[3])/9 - 
   16*CA*CF*nf*zb^2*G[0, 0, 0, zb]*Zeta[3] - 1298*CA^3*G[0, 0, 1, zb]*
    Zeta[3] - (2309*CA^2*nf*G[0, 0, 1, zb]*Zeta[3])/8 + 
   (205*CA*CF*nf*G[0, 0, 1, zb]*Zeta[3])/12 - 
   (34741*CA^3*G[0, 0, 1, zb]*Zeta[3])/(24*(-1 + zb)) - 
   (555*CA^2*nf*G[0, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (89*CA*CF*nf*G[0, 0, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (2659*CA^3*G[0, 0, 1, zb]*Zeta[3])/(24*zb) + 
   (583*CA^2*nf*G[0, 0, 1, zb]*Zeta[3])/(4*zb) - 
   (8*CA*CF*nf*G[0, 0, 1, zb]*Zeta[3])/zb - 
   (13093*CA^3*zb*G[0, 0, 1, zb]*Zeta[3])/8 + 
   (305*CA^2*nf*zb*G[0, 0, 1, zb]*Zeta[3])/2 - 
   (7*CA*CF*nf*zb*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (11287*CA^3*zb^2*G[0, 0, 1, zb]*Zeta[3])/8 - 
   (1699*CA^2*nf*zb^2*G[0, 0, 1, zb]*Zeta[3])/12 + 
   11*CA*CF*nf*zb^2*G[0, 0, 1, zb]*Zeta[3] - 
   (22765*CA^3*G[0, 1, 0, zb]*Zeta[3])/18 - 
   (20393*CA^2*nf*G[0, 1, 0, zb]*Zeta[3])/72 + 
   (103*CA*CF*nf*G[0, 1, 0, zb]*Zeta[3])/6 - 
   (100435*CA^3*G[0, 1, 0, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (4753*CA^2*nf*G[0, 1, 0, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (61*CA*CF*nf*G[0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (2543*CA^3*G[0, 1, 0, zb]*Zeta[3])/(24*zb) + 
   (1717*CA^2*nf*G[0, 1, 0, zb]*Zeta[3])/(12*zb) - 
   (8*CA*CF*nf*G[0, 1, 0, zb]*Zeta[3])/zb - 
   (114661*CA^3*zb*G[0, 1, 0, zb]*Zeta[3])/72 + 
   (2773*CA^2*nf*zb*G[0, 1, 0, zb]*Zeta[3])/18 - 
   (23*CA*CF*nf*zb*G[0, 1, 0, zb]*Zeta[3])/6 - 
   (97487*CA^3*zb^2*G[0, 1, 0, zb]*Zeta[3])/72 - 
   (4949*CA^2*nf*zb^2*G[0, 1, 0, zb]*Zeta[3])/36 + 
   (49*CA*CF*nf*zb^2*G[0, 1, 0, zb]*Zeta[3])/6 + 
   (24013*CA^3*G[0, 1, 1, zb]*Zeta[3])/24 + 
   (4445*CA^2*nf*G[0, 1, 1, zb]*Zeta[3])/24 - 
   (109*CA*CF*nf*G[0, 1, 1, zb]*Zeta[3])/6 + 
   (12919*CA^3*G[0, 1, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (345*CA^2*nf*G[0, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (133*CA*CF*nf*G[0, 1, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (191*CA^3*G[0, 1, 1, zb]*Zeta[3])/(8*zb) - 
   (1099*CA^2*nf*G[0, 1, 1, zb]*Zeta[3])/(12*zb) + 
   (20*CA*CF*nf*G[0, 1, 1, zb]*Zeta[3])/(3*zb) + 
   (26005*CA^3*zb*G[0, 1, 1, zb]*Zeta[3])/24 - 
   (1187*CA^2*nf*zb*G[0, 1, 1, zb]*Zeta[3])/12 - 
   (55*CA*CF*nf*zb*G[0, 1, 1, zb]*Zeta[3])/6 + 
   (23957*CA^3*zb^2*G[0, 1, 1, zb]*Zeta[3])/24 + 
   (181*CA^2*nf*zb^2*G[0, 1, 1, zb]*Zeta[3])/2 - 
   (73*CA*CF*nf*zb^2*G[0, 1, 1, zb]*Zeta[3])/6 - 
   (8746*CA^3*G[1, 0, 0, zb]*Zeta[3])/9 - 
   (2759*CA^2*nf*G[1, 0, 0, zb]*Zeta[3])/9 - 
   (62*CA*CF*nf*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (10478*CA^3*G[1, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (2591*CA^2*nf*G[1, 0, 0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (68*CA*CF*nf*G[1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (2969*CA^3*G[1, 0, 0, zb]*Zeta[3])/(18*zb) + 
   (1387*CA^2*nf*G[1, 0, 0, zb]*Zeta[3])/(9*zb) - 
   (8*CA*CF*nf*G[1, 0, 0, zb]*Zeta[3])/zb - 
   (49003*CA^3*zb*G[1, 0, 0, zb]*Zeta[3])/36 + 
   (5935*CA^2*nf*zb*G[1, 0, 0, zb]*Zeta[3])/36 + 
   (64*CA*CF*nf*zb*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (62405*CA^3*zb^2*G[1, 0, 0, zb]*Zeta[3])/36 - 
   (2693*CA^2*nf*zb^2*G[1, 0, 0, zb]*Zeta[3])/18 + 
   8*CA*CF*nf*zb^2*G[1, 0, 0, zb]*Zeta[3] + 
   (61217*CA^3*G[1, 0, 1, zb]*Zeta[3])/72 + 
   (14329*CA^2*nf*G[1, 0, 1, zb]*Zeta[3])/72 + 
   (259*CA*CF*nf*G[1, 0, 1, zb]*Zeta[3])/12 + 
   (7539*CA^3*G[1, 0, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (94*CA^2*nf*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (18*CA*CF*nf*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (584*CA^3*G[1, 0, 1, zb]*Zeta[3])/(9*zb) - 
   (1777*CA^2*nf*G[1, 0, 1, zb]*Zeta[3])/(18*zb) - 
   (CA*CF*nf*G[1, 0, 1, zb]*Zeta[3])/(2*zb) + 
   (70541*CA^3*zb*G[1, 0, 1, zb]*Zeta[3])/72 - 
   (3793*CA^2*nf*zb*G[1, 0, 1, zb]*Zeta[3])/36 - 
   (175*CA*CF*nf*zb*G[1, 0, 1, zb]*Zeta[3])/6 + 
   (95725*CA^3*zb^2*G[1, 0, 1, zb]*Zeta[3])/72 + 
   (1769*CA^2*nf*zb^2*G[1, 0, 1, zb]*Zeta[3])/18 - 
   (14*CA*CF*nf*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (3613*CA^3*G[1, 1, 0, zb]*Zeta[3])/6 + 
   (4511*CA^2*nf*G[1, 1, 0, zb]*Zeta[3])/24 + 
   (92*CA*CF*nf*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (18745*CA^3*G[1, 1, 0, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (1057*CA^2*nf*G[1, 1, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (18*CA*CF*nf*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (1913*CA^3*G[1, 1, 0, zb]*Zeta[3])/(24*zb) - 
   (381*CA^2*nf*G[1, 1, 0, zb]*Zeta[3])/(4*zb) + 
   (5*CA*CF*nf*G[1, 1, 0, zb]*Zeta[3])/zb + 
   (11033*CA^3*zb*G[1, 1, 0, zb]*Zeta[3])/12 - 
   (1223*CA^2*nf*zb*G[1, 1, 0, zb]*Zeta[3])/12 - 
   (367*CA*CF*nf*zb*G[1, 1, 0, zb]*Zeta[3])/12 + 
   (13679*CA^3*zb^2*G[1, 1, 0, zb]*Zeta[3])/12 + 
   (547*CA^2*nf*zb^2*G[1, 1, 0, zb]*Zeta[3])/6 + 
   (31*CA*CF*nf*zb^2*G[1, 1, 0, zb]*Zeta[3])/6 - 
   (9539*CA^3*G[1, 1, 1, zb]*Zeta[3])/24 - 
   (3115*CA^2*nf*G[1, 1, 1, zb]*Zeta[3])/24 - 
   (79*CA*CF*nf*G[1, 1, 1, zb]*Zeta[3])/3 - 
   (9007*CA^3*G[1, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (503*CA^2*nf*G[1, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (18*CA*CF*nf*G[1, 1, 1, zb]*Zeta[3])/(-1 + zb) - 
   (3911*CA^3*G[1, 1, 1, zb]*Zeta[3])/(48*zb) + 
   (1573*CA^2*nf*G[1, 1, 1, zb]*Zeta[3])/(24*zb) + 
   (2*CA*CF*nf*G[1, 1, 1, zb]*Zeta[3])/zb - 
   (33329*CA^3*zb*G[1, 1, 1, zb]*Zeta[3])/48 + 
   (1627*CA^2*nf*zb*G[1, 1, 1, zb]*Zeta[3])/24 + 
   (443*CA*CF*nf*zb*G[1, 1, 1, zb]*Zeta[3])/12 - 
   (38527*CA^3*zb^2*G[1, 1, 1, zb]*Zeta[3])/48 - 
   (1531*CA^2*nf*zb^2*G[1, 1, 1, zb]*Zeta[3])/24 - 
   (29*CA*CF*nf*zb^2*G[1, 1, 1, zb]*Zeta[3])/6 - 9056*CA^3*G[0, 0, 0, 0, zb]*
    Zeta[3] - (4528*CA^3*G[0, 0, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   4528*CA^3*zb*G[0, 0, 0, 0, zb]*Zeta[3] - 4528*CA^3*zb^2*G[0, 0, 0, 0, zb]*
    Zeta[3] + (19505*CA^3*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (19505*CA^3*G[0, 0, 0, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (19505*CA^3*G[0, 0, 0, 1, zb]*Zeta[3])/(6*zb) - 
   (19505*CA^3*zb*G[0, 0, 0, 1, zb]*Zeta[3])/6 + 
   (19505*CA^3*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/6 + 
   (19115*CA^3*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (19115*CA^3*G[0, 0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (19115*CA^3*G[0, 0, 1, 0, zb]*Zeta[3])/(6*zb) - 
   (19115*CA^3*zb*G[0, 0, 1, 0, zb]*Zeta[3])/6 + 
   (19115*CA^3*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/6 - 
   4330*CA^3*G[0, 0, 1, 1, zb]*Zeta[3] - 
   (2165*CA^3*G[0, 0, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (2165*CA^3*G[0, 0, 1, 1, zb]*Zeta[3])/zb + 2165*CA^3*zb*G[0, 0, 1, 1, zb]*
    Zeta[3] - 2165*CA^3*zb^2*G[0, 0, 1, 1, zb]*Zeta[3] + 
   (18872*CA^3*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   (9436*CA^3*G[0, 1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (9436*CA^3*G[0, 1, 0, 0, zb]*Zeta[3])/(3*zb) - 
   (9436*CA^3*zb*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   (9436*CA^3*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (13831*CA^3*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (13831*CA^3*G[0, 1, 0, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (13831*CA^3*G[0, 1, 0, 1, zb]*Zeta[3])/(6*zb) + 
   (13831*CA^3*zb*G[0, 1, 0, 1, zb]*Zeta[3])/6 - 
   (13831*CA^3*zb^2*G[0, 1, 0, 1, zb]*Zeta[3])/6 - 
   (12073*CA^3*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (12073*CA^3*G[0, 1, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (12073*CA^3*G[0, 1, 1, 0, zb]*Zeta[3])/(6*zb) + 
   (12073*CA^3*zb*G[0, 1, 1, 0, zb]*Zeta[3])/6 - 
   (12073*CA^3*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/6 + 
   2719*CA^3*G[0, 1, 1, 1, zb]*Zeta[3] + 
   (2719*CA^3*G[0, 1, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (2719*CA^3*G[0, 1, 1, 1, zb]*Zeta[3])/(2*zb) - 
   (2719*CA^3*zb*G[0, 1, 1, 1, zb]*Zeta[3])/2 + 
   (2719*CA^3*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/2 + 
   6308*CA^3*G[1, 0, 0, 0, zb]*Zeta[3] + 
   (3154*CA^3*G[1, 0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (3154*CA^3*G[1, 0, 0, 0, zb]*Zeta[3])/zb - 3154*CA^3*zb*G[1, 0, 0, 0, zb]*
    Zeta[3] + 3154*CA^3*zb^2*G[1, 0, 0, 0, zb]*Zeta[3] - 
   4595*CA^3*G[1, 0, 0, 1, zb]*Zeta[3] - 
   (4595*CA^3*G[1, 0, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (4595*CA^3*G[1, 0, 0, 1, zb]*Zeta[3])/(2*zb) + 
   (4595*CA^3*zb*G[1, 0, 0, 1, zb]*Zeta[3])/2 - 
   (4595*CA^3*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/2 - 
   (13567*CA^3*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (13567*CA^3*G[1, 0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (13567*CA^3*G[1, 0, 1, 0, zb]*Zeta[3])/(6*zb) + 
   (13567*CA^3*zb*G[1, 0, 1, 0, zb]*Zeta[3])/6 - 
   (13567*CA^3*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/6 + 
   3145*CA^3*G[1, 0, 1, 1, zb]*Zeta[3] + 
   (3145*CA^3*G[1, 0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (3145*CA^3*G[1, 0, 1, 1, zb]*Zeta[3])/(2*zb) - 
   (3145*CA^3*zb*G[1, 0, 1, 1, zb]*Zeta[3])/2 + 
   (3145*CA^3*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/2 - 
   (11593*CA^3*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (11593*CA^3*G[1, 1, 0, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (11593*CA^3*G[1, 1, 0, 0, zb]*Zeta[3])/(6*zb) + 
   (11593*CA^3*zb*G[1, 1, 0, 0, zb]*Zeta[3])/6 - 
   (11593*CA^3*zb^2*G[1, 1, 0, 0, zb]*Zeta[3])/6 + 
   2939*CA^3*G[1, 1, 0, 1, zb]*Zeta[3] + 
   (2939*CA^3*G[1, 1, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (2939*CA^3*G[1, 1, 0, 1, zb]*Zeta[3])/(2*zb) - 
   (2939*CA^3*zb*G[1, 1, 0, 1, zb]*Zeta[3])/2 + 
   (2939*CA^3*zb^2*G[1, 1, 0, 1, zb]*Zeta[3])/2 + 
   2492*CA^3*G[1, 1, 1, 0, zb]*Zeta[3] + 
   (1246*CA^3*G[1, 1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (1246*CA^3*G[1, 1, 1, 0, zb]*Zeta[3])/zb - 1246*CA^3*zb*G[1, 1, 1, 0, zb]*
    Zeta[3] + 1246*CA^3*zb^2*G[1, 1, 1, 0, zb]*Zeta[3] - 
   1740*CA^3*G[1, 1, 1, 1, zb]*Zeta[3] - (870*CA^3*G[1, 1, 1, 1, zb]*Zeta[3])/
    (-1 + zb) + (870*CA^3*G[1, 1, 1, 1, zb]*Zeta[3])/zb + 
   870*CA^3*zb*G[1, 1, 1, 1, zb]*Zeta[3] - 870*CA^3*zb^2*G[1, 1, 1, 1, zb]*
    Zeta[3] + (1729159*CA^3*Log[Q2dmu2]*Zeta[3])/1728 + 
   (542311*CA^2*nf*Log[Q2dmu2]*Zeta[3])/2160 - 
   (55963*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/180 + 
   (17*CA*nf^2*Log[Q2dmu2]*Zeta[3])/36 - 
   (49199*CA^3*Pi^2*Log[Q2dmu2]*Zeta[3])/576 - 
   (8077*CA^2*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/144 + 
   (91*CA*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (1418791*CA^3*Log[Q2dmu2]*Zeta[3])/(1728*(-1 + zb)) + 
   (341521*CA^2*nf*Log[Q2dmu2]*Zeta[3])/(2160*(-1 + zb)) - 
   (8242*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/(45*(-1 + zb)) - 
   (29755*CA^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) - 
   (7685*CA^2*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) + 
   (91*CA*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) + 
   (293899*CA^3*zb*Log[Q2dmu2]*Zeta[3])/1728 - 
   (17077*CA^2*nf*zb*Log[Q2dmu2]*Zeta[3])/1080 + 
   (5093*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/45 - 
   (17*CA*nf^2*zb*Log[Q2dmu2]*Zeta[3])/36 - 
   (18185*CA^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/144 + 
   (8581*CA^2*nf*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/288 - 
   (91*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/6 + 
   (1229975*CA^3*zb^2*Log[Q2dmu2]*Zeta[3])/1728 + 
   (812077*CA^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/4320 - 
   (55991*CA*CF*nf*zb^2*Log[Q2dmu2]*Zeta[3])/360 - 
   (28523*CA^3*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/288 - 
   (7909*CA^2*nf*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/288 + 
   (91*CA*CF*nf*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/6 + 
   (229*CA^3*zb^3*Log[Q2dmu2]*Zeta[3])/12 - 
   (47*CA^2*nf*zb^3*Log[Q2dmu2]*Zeta[3])/5 - 
   (44*CA*CF*nf*zb^3*Log[Q2dmu2]*Zeta[3])/15 - 
   (4*CA^3*zb^4*Log[Q2dmu2]*Zeta[3])/3 + (8*CA^2*nf*zb^4*Log[Q2dmu2]*Zeta[3])/
    5 - (4*CA*CF*nf*zb^4*Log[Q2dmu2]*Zeta[3])/15 + 
   (988123*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3])/1296 + 
   (23555*CA^2*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/324 - 
   (40933*CA*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/144 - 
   (19367*CA^3*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/1728 - 
   (15715*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/432 + 
   (2639*CA*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/72 + 
   (343373*CA^3*Pi^4*del[zb]*Log[Q2dmu2]*Zeta[3])/69120 - 
   (169715*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (38921*CA^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/144 + 
   (269*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (1885*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (218999*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) - 
   (22163*CA^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(144*(-1 + zb)) + 
   (149*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (1885*CA^3*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (222203*CA^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/288 + 
   (9211*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/144 - 
   (111*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1885*CA^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (208519*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (22483*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/144 + 
   (289*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1885*CA^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (258823*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/576 + 
   (53785*CA^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (347*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7777*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (289255*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(576*(-1 + zb)) + 
   (29947*CA^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) - 
   (91*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (7777*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
   (1615*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(12*zb) - 
   (389*CA^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(6*zb) + 
   (29*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (7777*CA^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(48*zb) + 
   (263887*CA^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/576 - 
   (11027*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/288 + 
   (83*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7777*CA^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (404999*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/576 + 
   (30995*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (475*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (7777*CA^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (3212*CA^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1661*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   48*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (14159*CA^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (785*CA^2*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (24*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (15923*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (889*CA^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   24*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (13873*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (811*CA^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   24*CA*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (21923*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (2093*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   23*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (22757*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) - 
   (251*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (20*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (13*CA^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (88*CA^2*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (12*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (11329*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (1105*CA^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (2681*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1027*CA^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   12*CA*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (17993*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (1111*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   9*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (18733*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) - 
   (1057*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (18*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (209*CA^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(6*zb) + 
   (280*CA^2*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
   (12*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (18797*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (2363*CA^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (26455*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (1087*CA^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   12*CA*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (3973*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (257*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   8*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (9007*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (503*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (18*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (541*CA^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*zb) - 
   (519*CA^2*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) + 
   (6*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   (9249*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (531*CA^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   16*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (12703*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (507*CA^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   4*CA*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   5304*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (2652*CA^3*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   2652*CA^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   2652*CA^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   3881*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (3881*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (3881*CA^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) - 
   (3881*CA^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (3881*CA^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   3822*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1911*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (1911*CA^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   1911*CA^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   1911*CA^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   2659*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (2659*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (2659*CA^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (2659*CA^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (2659*CA^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   3832*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1916*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (1916*CA^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   1916*CA^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   1916*CA^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   2885*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (2885*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (2885*CA^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*zb) + 
   (2885*CA^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (2885*CA^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   2500*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1250*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (1250*CA^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
   1250*CA^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   1250*CA^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   1740*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (870*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (870*CA^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   870*CA^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   870*CA^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (121013*CA^3*Log[Q2dmu2]^2*Zeta[3])/384 - 
   (23861*CA^2*nf*Log[Q2dmu2]^2*Zeta[3])/192 + 96*CA*CF*nf*Log[Q2dmu2]^2*
    Zeta[3] + 176*CA^3*Pi^2*Log[Q2dmu2]^2*Zeta[3] - 
   (123485*CA^3*Log[Q2dmu2]^2*Zeta[3])/(384*(-1 + zb)) - 
   (13193*CA^2*nf*Log[Q2dmu2]^2*Zeta[3])/(192*(-1 + zb)) + 
   (207*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (88*CA^3*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (87605*CA^3*zb*Log[Q2dmu2]^2*Zeta[3])/384 + 
   (6955*CA^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/192 - 36*CA*CF*nf*zb*Log[Q2dmu2]^2*
    Zeta[3] - 88*CA^3*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3] - 
   (121885*CA^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/384 - 
   (13321*CA^2*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/192 + 
   (207*CA*CF*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/4 + 
   88*CA^3*Pi^2*zb^2*Log[Q2dmu2]^2*Zeta[3] - 
   (55289*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3])/288 - 
   (14017*CA^2*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/288 + 
   (1493*CA*CF*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (2437*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/768 + 
   (6083*CA^2*nf*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/384 - 
   (91*CA*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (3437*CA^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (769*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   36*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (6643*CA^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (367*CA^2*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (18*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   (5851*CA^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (407*CA^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   18*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (6533*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (377*CA^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   18*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (617*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   65*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] + 18*CA*CF*nf*G[1, zb]*
    Log[Q2dmu2]^2*Zeta[3] - (8999*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/
    (32*(-1 + zb)) - (503*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/
    (16*(-1 + zb)) + (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   (441*CA^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*zb) + 
   (525*CA^2*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*zb) - 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/zb - 
   (7721*CA^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   34*CA^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   9*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (11815*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (511*CA^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   9*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   1656*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (828*CA^3*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   828*CA^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   828*CA^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (2469*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (2469*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) - 
   (2469*CA^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*zb) - 
   (2469*CA^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (2469*CA^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (2475*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (2475*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) - 
   (2475*CA^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*zb) - 
   (2475*CA^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (2475*CA^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   870*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (435*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   (435*CA^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/zb + 
   435*CA^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   435*CA^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (1955*CA^3*Log[Q2dmu2]^3*Zeta[3])/16 + (59*CA^2*nf*Log[Q2dmu2]^3*Zeta[3])/
    2 - 18*CA*CF*nf*Log[Q2dmu2]^3*Zeta[3] + (3409*CA^3*Log[Q2dmu2]^3*Zeta[3])/
    (32*(-1 + zb)) + (229*CA^2*nf*Log[Q2dmu2]^3*Zeta[3])/(16*(-1 + zb)) - 
   (9*CA*CF*nf*Log[Q2dmu2]^3*Zeta[3])/(-1 + zb) + 
   (2275*CA^3*zb*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (245*CA^2*nf*zb*Log[Q2dmu2]^3*Zeta[3])/16 + 9*CA*CF*nf*zb*Log[Q2dmu2]^3*
    Zeta[3] + (3365*CA^3*zb^2*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (233*CA^2*nf*zb^2*Log[Q2dmu2]^3*Zeta[3])/16 - 
   9*CA*CF*nf*zb^2*Log[Q2dmu2]^3*Zeta[3] + 
   (1705*CA^3*del[zb]*Log[Q2dmu2]^3*Zeta[3])/96 + 
   (491*CA^2*nf*del[zb]*Log[Q2dmu2]^3*Zeta[3])/24 - 
   (87*CA*CF*nf*del[zb]*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (10651*CA^3*Pi^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/384 - 
   378*CA^3*G[0, zb]*Log[Q2dmu2]^3*Zeta[3] - 
   (189*CA^3*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(-1 + zb) + 
   189*CA^3*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3] - 189*CA^3*zb^2*G[0, zb]*
    Log[Q2dmu2]^3*Zeta[3] + (579*CA^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/2 + 
   (579*CA^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(4*(-1 + zb)) - 
   (579*CA^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(4*zb) - 
   (579*CA^3*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/4 + 
   (579*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (1179*CA^3*Log[Q2dmu2]^4*Zeta[3])/16 - (1179*CA^3*Log[Q2dmu2]^4*Zeta[3])/
    (32*(-1 + zb)) + (1179*CA^3*zb*Log[Q2dmu2]^4*Zeta[3])/32 - 
   (1179*CA^3*zb^2*Log[Q2dmu2]^4*Zeta[3])/32 - 
   (1467*CA^3*del[zb]*Log[Q2dmu2]^4*Zeta[3])/256 - 
   (561*CA^2*nf*del[zb]*Log[Q2dmu2]^4*Zeta[3])/128 + 
   (27*CA*CF*nf*del[zb]*Log[Q2dmu2]^4*Zeta[3])/8 + 
   (4329*CA^3*del[zb]*Log[Q2dmu2]^5*Zeta[3])/640 + 
   (75565*CA^3*PlusD[zb, 0]*Zeta[3])/162 + 
   (8825*CA^2*nf*PlusD[zb, 0]*Zeta[3])/162 - 
   (40933*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/216 + 
   (10733*CA^3*Pi^2*PlusD[zb, 0]*Zeta[3])/432 - 
   (6605*CA^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/216 + 
   (2639*CA*CF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/108 + 
   (61369*CA^3*Pi^4*PlusD[zb, 0]*Zeta[3])/17280 - 
   (14135*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/72 - 
   (5449*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/72 + 
   (1493*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/12 - 
   (847*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/64 + 
   (2711*CA^2*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/96 - 
   (91*CA*CF*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/6 + 
   (5*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/2 + 
   (197*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/4 - 
   (87*CA*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/2 - 
   88*CA^3*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3] - 
   (549*CA^3*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/32 - 
   (237*CA^2*nf*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/16 + 
   9*CA*CF*nf*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3] + 
   (1179*CA^3*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/32 - 
   (13*CA^3*PlusD[zb, 1]*Zeta[3])/12 - (2593*CA^2*nf*PlusD[zb, 1]*Zeta[3])/
    36 + (1493*CA*CF*nf*PlusD[zb, 1]*Zeta[3])/18 - 
   (13735*CA^3*Pi^2*PlusD[zb, 1]*Zeta[3])/288 + 
   (529*CA^2*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/16 - 
   (91*CA*CF*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/9 - 
   (289*CA^3*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/2 + 
   99*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] - 
   58*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] - 
   (1885*CA^3*Pi^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/8 - 
   (351*CA^3*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/16 - 
   (387*CA^2*nf*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/8 + 
   18*CA*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3] + 
   189*CA^3*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3] - 
   (413*CA^3*PlusD[zb, 2]*Zeta[3])/2 + (199*CA^2*nf*PlusD[zb, 2]*Zeta[3])/3 - 
   (58*CA*CF*nf*PlusD[zb, 2]*Zeta[3])/3 - 
   (4535*CA^3*Pi^2*PlusD[zb, 2]*Zeta[3])/24 + 
   (333*CA^3*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/8 - 
   (279*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/4 + 
   12*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3] + 
   414*CA^3*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3] + 
   (243*CA^3*PlusD[zb, 3]*Zeta[3])/4 - (81*CA^2*nf*PlusD[zb, 3]*Zeta[3])/2 + 
   (8*CA*CF*nf*PlusD[zb, 3]*Zeta[3])/3 + 442*CA^3*Log[Q2dmu2]*PlusD[zb, 3]*
    Zeta[3] + (566*CA^3*PlusD[zb, 4]*Zeta[3])/3 + 
   (174277*CA^3*Zeta[3]^2)/576 + (2335*CA^2*nf*Zeta[3]^2)/18 - 
   (208*CA*CF*nf*Zeta[3]^2)/3 + (190315*CA^3*Zeta[3]^2)/(576*(-1 + zb)) + 
   (8759*CA^2*nf*Zeta[3]^2)/(144*(-1 + zb)) - (104*CA*CF*nf*Zeta[3]^2)/
    (3*(-1 + zb)) + (200479*CA^3*zb*Zeta[3]^2)/576 - 
   (10087*CA^2*nf*zb*Zeta[3]^2)/144 + (104*CA*CF*nf*zb*Zeta[3]^2)/3 + 
   (183011*CA^3*zb^2*Zeta[3]^2)/576 + (9091*CA^2*nf*zb^2*Zeta[3]^2)/144 - 
   (104*CA*CF*nf*zb^2*Zeta[3]^2)/3 + (393*CA^3*del[zb]*Zeta[3]^2)/4 + 
   (2567*CA^2*nf*del[zb]*Zeta[3]^2)/36 - (754*CA*CF*nf*del[zb]*Zeta[3]^2)/9 - 
   (37657*CA^3*Pi^2*del[zb]*Zeta[3]^2)/432 - (5569*CA^3*G[0, zb]*Zeta[3]^2)/
    4 - (5569*CA^3*G[0, zb]*Zeta[3]^2)/(8*(-1 + zb)) + 
   (5569*CA^3*zb*G[0, zb]*Zeta[3]^2)/8 - (5569*CA^3*zb^2*G[0, zb]*Zeta[3]^2)/
    8 + (23027*CA^3*G[1, zb]*Zeta[3]^2)/24 + (23027*CA^3*G[1, zb]*Zeta[3]^2)/
    (48*(-1 + zb)) - (23027*CA^3*G[1, zb]*Zeta[3]^2)/(48*zb) - 
   (23027*CA^3*zb*G[1, zb]*Zeta[3]^2)/48 + 
   (23027*CA^3*zb^2*G[1, zb]*Zeta[3]^2)/48 - 
   (7451*CA^3*Log[Q2dmu2]*Zeta[3]^2)/8 - (7451*CA^3*Log[Q2dmu2]*Zeta[3]^2)/
    (16*(-1 + zb)) + (7451*CA^3*zb*Log[Q2dmu2]*Zeta[3]^2)/16 - 
   (7451*CA^3*zb^2*Log[Q2dmu2]*Zeta[3]^2)/16 - 
   (16057*CA^3*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/192 - 
   (1891*CA^2*nf*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/32 + 
   52*CA*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3]^2 + 
   (5887*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/32 + 
   (1345*CA^3*PlusD[zb, 0]*Zeta[3]^2)/96 - 
   (1047*CA^2*nf*PlusD[zb, 0]*Zeta[3]^2)/16 + 
   (104*CA*CF*nf*PlusD[zb, 0]*Zeta[3]^2)/3 + 
   (7451*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/16 + 
   (5569*CA^3*PlusD[zb, 1]*Zeta[3]^2)/8 - (123687*CA^3*Zeta[5])/320 - 
   (8607*CA^2*nf*Zeta[5])/32 + (559*CA*CF*nf*Zeta[5])/6 + 
   (86233*CA^3*Pi^2*Zeta[5])/180 - (639817*CA^3*Zeta[5])/(960*(-1 + zb)) - 
   (75641*CA^2*nf*Zeta[5])/(480*(-1 + zb)) + (160*CA*CF*nf*Zeta[5])/
    (3*(-1 + zb)) + (86233*CA^3*Pi^2*Zeta[5])/(360*(-1 + zb)) - 
   (844849*CA^3*zb*Zeta[5])/960 + (8757*CA^2*nf*zb*Zeta[5])/160 - 
   (247*CA*CF*nf*zb*Zeta[5])/6 - (86233*CA^3*Pi^2*zb*Zeta[5])/360 - 
   (1787051*CA^3*zb^2*Zeta[5])/2880 - (230603*CA^2*nf*zb^2*Zeta[5])/1440 + 
   (151*CA*CF*nf*zb^2*Zeta[5])/3 + (86233*CA^3*Pi^2*zb^2*Zeta[5])/360 - 
   (316171*CA^3*del[zb]*Zeta[5])/6480 - (378767*CA^2*nf*del[zb]*Zeta[5])/
    6480 + (30187*CA*CF*nf*del[zb]*Zeta[5])/360 - 
   (258019*CA^3*Pi^2*del[zb]*Zeta[5])/5760 + 
   (43973*CA^2*nf*Pi^2*del[zb]*Zeta[5])/1728 - 
   (29*CA*CF*nf*Pi^2*del[zb]*Zeta[5])/3 + (187309*CA^3*G[0, zb]*Zeta[5])/
    180 + (112543*CA^2*nf*G[0, zb]*Zeta[5])/360 - 
   32*CA*CF*nf*G[0, zb]*Zeta[5] + (457649*CA^3*G[0, zb]*Zeta[5])/
    (360*(-1 + zb)) + (26447*CA^2*nf*G[0, zb]*Zeta[5])/(180*(-1 + zb)) - 
   (16*CA*CF*nf*G[0, zb]*Zeta[5])/(-1 + zb) + 
   (295933*CA^3*zb*G[0, zb]*Zeta[5])/180 - 
   (30307*CA^2*nf*zb*G[0, zb]*Zeta[5])/180 + 16*CA*CF*nf*zb*G[0, zb]*
    Zeta[5] + (223517*CA^3*zb^2*G[0, zb]*Zeta[5])/180 + 
   (6853*CA^2*nf*zb^2*G[0, zb]*Zeta[5])/45 - 16*CA*CF*nf*zb^2*G[0, zb]*
    Zeta[5] - (527749*CA^3*G[1, zb]*Zeta[5])/720 - 
   (34979*CA^2*nf*G[1, zb]*Zeta[5])/180 - 4*CA*CF*nf*G[1, zb]*Zeta[5] - 
   (192623*CA^3*G[1, zb]*Zeta[5])/(240*(-1 + zb)) - 
   (10733*CA^2*nf*G[1, zb]*Zeta[5])/(120*(-1 + zb)) + 
   (16*CA*CF*nf*G[1, zb]*Zeta[5])/(-1 + zb) - (2467*CA^3*G[1, zb]*Zeta[5])/
    (36*zb) + (4373*CA^2*nf*G[1, zb]*Zeta[5])/(45*zb) - 
   (8*CA*CF*nf*G[1, zb]*Zeta[5])/zb - (615139*CA^3*zb*G[1, zb]*Zeta[5])/720 + 
   (76453*CA^2*nf*zb*G[1, zb]*Zeta[5])/720 + 8*CA*CF*nf*zb*G[1, zb]*Zeta[5] - 
   (897089*CA^3*zb^2*G[1, zb]*Zeta[5])/720 - 
   (34049*CA^2*nf*zb^2*G[1, zb]*Zeta[5])/360 + 8*CA*CF*nf*zb^2*G[1, zb]*
    Zeta[5] - 6156*CA^3*G[0, 0, zb]*Zeta[5] - (3078*CA^3*G[0, 0, zb]*Zeta[5])/
    (-1 + zb) + 3078*CA^3*zb*G[0, 0, zb]*Zeta[5] - 
   3078*CA^3*zb^2*G[0, 0, zb]*Zeta[5] + (127999*CA^3*G[0, 1, zb]*Zeta[5])/
    30 + (127999*CA^3*G[0, 1, zb]*Zeta[5])/(60*(-1 + zb)) - 
   (127999*CA^3*G[0, 1, zb]*Zeta[5])/(60*zb) - 
   (127999*CA^3*zb*G[0, 1, zb]*Zeta[5])/60 + 
   (127999*CA^3*zb^2*G[0, 1, zb]*Zeta[5])/60 + 
   (64172*CA^3*G[1, 0, zb]*Zeta[5])/15 + (32086*CA^3*G[1, 0, zb]*Zeta[5])/
    (15*(-1 + zb)) - (32086*CA^3*G[1, 0, zb]*Zeta[5])/(15*zb) - 
   (32086*CA^3*zb*G[1, 0, zb]*Zeta[5])/15 + 
   (32086*CA^3*zb^2*G[1, 0, zb]*Zeta[5])/15 - (5119*CA^3*G[1, 1, zb]*Zeta[5])/
    2 - (5119*CA^3*G[1, 1, zb]*Zeta[5])/(4*(-1 + zb)) + 
   (5119*CA^3*G[1, 1, zb]*Zeta[5])/(4*zb) + 
   (5119*CA^3*zb*G[1, 1, zb]*Zeta[5])/4 - 
   (5119*CA^3*zb^2*G[1, 1, zb]*Zeta[5])/4 + (5445*CA^3*Log[Q2dmu2]*Zeta[5])/
    8 + (15553*CA^2*nf*Log[Q2dmu2]*Zeta[5])/80 - 
   48*CA*CF*nf*Log[Q2dmu2]*Zeta[5] + (61113*CA^3*Log[Q2dmu2]*Zeta[5])/
    (80*(-1 + zb)) + (3687*CA^2*nf*Log[Q2dmu2]*Zeta[5])/(40*(-1 + zb)) - 
   (24*CA*CF*nf*Log[Q2dmu2]*Zeta[5])/(-1 + zb) + 
   (17661*CA^3*zb*Log[Q2dmu2]*Zeta[5])/20 - 
   (4147*CA^2*nf*zb*Log[Q2dmu2]*Zeta[5])/40 + 24*CA*CF*nf*zb*Log[Q2dmu2]*
    Zeta[5] + (7481*CA^3*zb^2*Log[Q2dmu2]*Zeta[5])/10 + 
   (1901*CA^2*nf*zb^2*Log[Q2dmu2]*Zeta[5])/20 - 24*CA*CF*nf*zb^2*Log[Q2dmu2]*
    Zeta[5] - (68461*CA^3*del[zb]*Log[Q2dmu2]*Zeta[5])/720 + 
   (7379*CA^2*nf*del[zb]*Log[Q2dmu2]*Zeta[5])/90 - 
   58*CA*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[5] - 
   (362869*CA^3*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[5])/2880 - 
   (17418*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (8709*CA^3*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) + 
   (8709*CA^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (8709*CA^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (25317*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/10 + 
   (25317*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) - 
   (25317*CA^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(20*zb) - 
   (25317*CA^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/20 + 
   (25317*CA^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (20433*CA^3*Log[Q2dmu2]^2*Zeta[5])/20 - (20433*CA^3*Log[Q2dmu2]^2*Zeta[5])/
    (40*(-1 + zb)) + (20433*CA^3*zb*Log[Q2dmu2]^2*Zeta[5])/40 - 
   (20433*CA^3*zb^2*Log[Q2dmu2]^2*Zeta[5])/40 + 
   (3453*CA^3*del[zb]*Log[Q2dmu2]^2*Zeta[5])/320 - 
   (6209*CA^2*nf*del[zb]*Log[Q2dmu2]^2*Zeta[5])/160 + 
   18*CA*CF*nf*del[zb]*Log[Q2dmu2]^2*Zeta[5] + 
   (16583*CA^3*del[zb]*Log[Q2dmu2]^3*Zeta[5])/160 - 
   (11363*CA^3*PlusD[zb, 0]*Zeta[5])/45 + (4307*CA^2*nf*PlusD[zb, 0]*Zeta[5])/
    45 - (116*CA*CF*nf*PlusD[zb, 0]*Zeta[5])/3 - 
   (86233*CA^3*Pi^2*PlusD[zb, 0]*Zeta[5])/360 + 
   (5283*CA^3*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/80 - 
   (3917*CA^2*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/40 + 
   24*CA*CF*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5] + 
   (20433*CA^3*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/40 + 
   (7939*CA^3*PlusD[zb, 1]*Zeta[5])/40 - (3153*CA^2*nf*PlusD[zb, 1]*Zeta[5])/
    20 + 16*CA*CF*nf*PlusD[zb, 1]*Zeta[5] + 
   (8709*CA^3*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/5 + 
   1539*CA^3*PlusD[zb, 2]*Zeta[5] + (342299*CA^3*del[zb]*Zeta[3]*Zeta[5])/
    360 - (170965*CA^3*Zeta[7])/42 - (170965*CA^3*Zeta[7])/(84*(-1 + zb)) + 
   (170965*CA^3*zb*Zeta[7])/84 - (170965*CA^3*zb^2*Zeta[7])/84 + 
   (779635*CA^3*del[zb]*Zeta[7])/2016 - (96703*CA^2*nf*del[zb]*Zeta[7])/
    1008 - (127*CA*CF*nf*del[zb]*Zeta[7])/4 + 
   (318071*CA^3*del[zb]*Log[Q2dmu2]*Zeta[7])/336 + 
   (170965*CA^3*PlusD[zb, 0]*Zeta[7])/84)


==> anc/XS_Higgs_gg_RVVxV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-62730300377*CA^4)/33592320 - (43111356631*CA^3*nf)/335923200 + 
 (55069511*CA^2*CF*nf)/115200 + (2585651*CA^2*nf^2)/2239488 + 
 (2713*CA*CF*nf^2)/6912 - (2021*CA*nf^3)/15552 + 
 (10686608599*CA^4*Pi^2)/18662400 + (319085927*CA^3*nf*Pi^2)/11664000 - 
 (179532851*CA^2*CF*nf*Pi^2)/2592000 + (23393*CA^2*nf^2*Pi^2)/103680 - 
 (49*CA*CF*nf^2*Pi^2)/8640 + (CA*nf^3*Pi^2)/864 - 
 (75605579*CA^4*Pi^4)/3732480 - (22834903*CA^3*nf*Pi^4)/9331200 - 
 (793577*CA^2*CF*nf*Pi^4)/1555200 - (2183*CA^2*nf^2*Pi^4)/622080 - 
 (CA*CF*nf^2*Pi^4)/1296 + (4663991*CA^4*Pi^6)/6531840 + 
 (73103*CA^3*nf*Pi^6)/746496 + (65*CA^2*CF*nf*Pi^6)/756 - 
 (5*CA^4*Pi^2)/(4*(-2 + zb)^2) - (5*CA^4*Pi^2)/(8*(-2 + zb)) + 
 (25*CA^4*Pi^2)/(144*(-1 + zb)^2) - (5*CA^3*nf*Pi^2)/(24*(-1 + zb)^2) + 
 (5*CA^2*CF*nf*Pi^2)/(144*(-1 + zb)^2) - (22545625691*CA^4)/
  (16796160*(-1 + zb)) - (109999667231*CA^3*nf)/(335923200*(-1 + zb)) + 
 (217098091*CA^2*CF*nf)/(691200*(-1 + zb)) + 
 (2402053*CA^2*nf^2)/(746496*(-1 + zb)) - (CA*CF*nf^2)/(3*(-1 + zb)) - 
 (2021*CA*nf^3)/(15552*(-1 + zb)) + (9646228649*CA^4*Pi^2)/
  (18662400*(-1 + zb)) + (264605651*CA^3*nf*Pi^2)/(5832000*(-1 + zb)) - 
 (263336327*CA^2*CF*nf*Pi^2)/(5184000*(-1 + zb)) - 
 (21769*CA^2*nf^2*Pi^2)/(77760*(-1 + zb)) + 
 (3*CA*CF*nf^2*Pi^2)/(320*(-1 + zb)) + (CA*nf^3*Pi^2)/(864*(-1 + zb)) - 
 (90688451*CA^4*Pi^4)/(3732480*(-1 + zb)) - (2522801*CA^3*nf*Pi^4)/
  (1166400*(-1 + zb)) - (513367*CA^2*CF*nf*Pi^4)/(1555200*(-1 + zb)) + 
 (5772761*CA^4*Pi^6)/(6531840*(-1 + zb)) + 
 (2183*CA^3*nf*Pi^6)/(46656*(-1 + zb)) + (65*CA^2*CF*nf*Pi^6)/
  (1512*(-1 + zb)) - (247637861377*CA^4*zb)/167961600 - 
 (830246200091*CA^3*nf*zb)/1679616000 - (496696411*CA^2*CF*nf*zb)/5184000 - 
 (11821753*CA^2*nf^2*zb)/11197440 - (6641*CA*CF*nf^2*zb)/11520 - 
 (479*CA*nf^3*zb)/15552 + (7997965939*CA^4*Pi^2*zb)/18662400 + 
 (260196467*CA^3*nf*Pi^2*zb)/11664000 + (1587647*CA^2*CF*nf*Pi^2*zb)/81000 - 
 (1681*CA^2*nf^2*Pi^2*zb)/311040 + (49*CA*CF*nf^2*Pi^2*zb)/2160 - 
 (69173117*CA^4*Pi^4*zb)/3732480 - (14296511*CA^3*nf*Pi^4*zb)/18662400 + 
 (456583*CA^2*CF*nf*Pi^4*zb)/1555200 + (2183*CA^2*nf^2*Pi^4*zb)/622080 + 
 (CA*CF*nf^2*Pi^4*zb)/1296 + (31425449*CA^4*Pi^6*zb)/26127360 - 
 (33809*CA^3*nf*Pi^6*zb)/653184 - (65*CA^2*CF*nf*Pi^6*zb)/1512 - 
 (170007079483*CA^4*zb^2)/83980800 + (235344818957*CA^3*nf*zb^2)/1679616000 + 
 (173407159*CA^2*CF*nf*zb^2)/648000 + (502363*CA^2*nf^2*zb^2)/155520 - 
 (1627*CA*CF*nf^2*zb^2)/17280 + (35*CA*nf^3*zb^2)/7776 + 
 (1997335871*CA^4*Pi^2*zb^2)/4665600 + (5619190573*CA^3*nf*Pi^2*zb^2)/
  46656000 - (236356037*CA^2*CF*nf*Pi^2*zb^2)/5184000 - 
 (32717*CA^2*nf^2*Pi^2*zb^2)/103680 + (11*CA*CF*nf^2*Pi^2*zb^2)/1440 - 
 (81592027*CA^4*Pi^4*zb^2)/3732480 - (6635207*CA^3*nf*Pi^4*zb^2)/2332800 - 
 (4633*CA^2*CF*nf*Pi^4*zb^2)/24300 + (22912459*CA^4*Pi^6*zb^2)/26127360 + 
 (125495*CA^3*nf*Pi^6*zb^2)/2612736 + (65*CA^2*CF*nf*Pi^6*zb^2)/1512 + 
 (62449573*CA^4*Pi^2*zb^3)/1036800 - (75481649*CA^3*nf*Pi^2*zb^3)/2592000 - 
 (57131767*CA^2*CF*nf*Pi^2*zb^3)/5184000 - (329*CA^2*nf^2*Pi^2*zb^3)/34560 + 
 (CA*CF*nf^2*Pi^2*zb^3)/540 - (5065*CA^4*Pi^4*zb^3)/6912 + 
 (5029*CA^3*nf*Pi^4*zb^3)/14400 + (611*CA^2*CF*nf*Pi^4*zb^3)/5400 - 
 (350311*CA^4*Pi^2*zb^4)/86400 + (3320239*CA^3*nf*Pi^2*zb^4)/648000 - 
 (690113*CA^2*CF*nf*Pi^2*zb^4)/1296000 + (CA^2*nf^2*Pi^2*zb^4)/360 - 
 (CA*CF*nf^2*Pi^2*zb^4)/2160 + (239*CA^4*Pi^4*zb^4)/3456 - 
 (107*CA^3*nf*Pi^4*zb^4)/1800 + (107*CA^2*CF*nf*Pi^4*zb^4)/10800 - 
 (166196566475*CA^4*del[zb])/241864704 - (563*CA^4*del[zb])/(3072*ep^8) + 
 (26942787919*CA^3*nf*del[zb])/120932352 + (28240729*CA^2*CF*nf*del[zb])/
  110592 + (110885969*CA^4*Pi^2*del[zb])/1492992 - 
 (8629577*CA^3*nf*Pi^2*del[zb])/373248 - (297785*CA^2*CF*nf*Pi^2*del[zb])/
  10368 + (68686457*CA^4*Pi^4*del[zb])/44789760 + 
 (3348955*CA^3*nf*Pi^4*del[zb])/4478976 - (527*CA^2*CF*nf*Pi^4*del[zb])/
  103680 - (116919143*CA^4*Pi^6*del[zb])/313528320 - 
 (8893*CA^3*nf*Pi^6*del[zb])/2799360 + (40339*CA^2*CF*nf*Pi^6*del[zb])/
  544320 + (22615429*CA^4*Pi^8*del[zb])/232243200 + 
 (10897*CA^4*Z53*del[zb])/576 + (5963803*CA^4*G[0, zb])/4608 + 
 (1300638787*CA^3*nf*G[0, zb])/3732480 - (19920383*CA^2*CF*nf*G[0, zb])/
  69120 + (770855*CA^2*nf^2*G[0, zb])/373248 - (15*CA*CF*nf^2*G[0, zb])/128 + 
 (199*CA*nf^3*G[0, zb])/2592 - (1005300061*CA^4*Pi^2*G[0, zb])/1866240 - 
 (49479991*CA^3*nf*Pi^2*G[0, zb])/933120 + (312433*CA^2*CF*nf*Pi^2*G[0, zb])/
  8640 - (13441*CA^2*nf^2*Pi^2*G[0, zb])/31104 + 
 (327583*CA^4*Pi^4*G[0, zb])/103680 + (1487327*CA^3*nf*Pi^4*G[0, zb])/
  414720 + (2957*CA^2*CF*nf*Pi^4*G[0, zb])/4320 - 
 (15137*CA^4*Pi^6*G[0, zb])/3360 - (3*CA^4*G[0, zb])/(2*(-2 + zb)) + 
 (5*CA^4*G[0, zb])/(24*(-1 + zb)^2) - (CA^3*nf*G[0, zb])/(4*(-1 + zb)^2) + 
 (CA^2*CF*nf*G[0, zb])/(24*(-1 + zb)^2) + (182948579*CA^4*G[0, zb])/
  (186624*(-1 + zb)) + (1744399787*CA^3*nf*G[0, zb])/(3732480*(-1 + zb)) - 
 (4531811*CA^2*CF*nf*G[0, zb])/(23040*(-1 + zb)) - 
 (71297*CA^2*nf^2*G[0, zb])/(41472*(-1 + zb)) + 
 (7*CA*CF*nf^2*G[0, zb])/(48*(-1 + zb)) + (199*CA*nf^3*G[0, zb])/
  (2592*(-1 + zb)) - (122838707*CA^4*Pi^2*G[0, zb])/(233280*(-1 + zb)) - 
 (51894991*CA^3*nf*Pi^2*G[0, zb])/(933120*(-1 + zb)) + 
 (450191*CA^2*CF*nf*Pi^2*G[0, zb])/(17280*(-1 + zb)) + 
 (1093*CA^2*nf^2*Pi^2*G[0, zb])/(10368*(-1 + zb)) + 
 (2525533*CA^4*Pi^4*G[0, zb])/(207360*(-1 + zb)) + 
 (209041*CA^3*nf*Pi^4*G[0, zb])/(103680*(-1 + zb)) + 
 (391*CA^2*CF*nf*Pi^4*G[0, zb])/(960*(-1 + zb)) - 
 (15137*CA^4*Pi^6*G[0, zb])/(6720*(-1 + zb)) + 
 (13439822069*CA^4*zb*G[0, zb])/9331200 + (17393989909*CA^3*nf*zb*G[0, zb])/
  31104000 + (347720681*CA^2*CF*nf*zb*G[0, zb])/5184000 - 
 (1426237*CA^2*nf^2*zb*G[0, zb])/1866240 + (4499*CA*CF*nf^2*zb*G[0, zb])/
  17280 + (19*CA*nf^3*zb*G[0, zb])/2592 - (710959771*CA^4*Pi^2*zb*G[0, zb])/
  1866240 - (7875391*CA^3*nf*Pi^2*zb*G[0, zb])/233280 - 
 (27419*CA^2*CF*nf*Pi^2*zb*G[0, zb])/960 + (18329*CA^2*nf^2*Pi^2*zb*G[0, zb])/
  62208 + (4408201*CA^4*Pi^4*zb*G[0, zb])/207360 - 
 (39305*CA^3*nf*Pi^4*zb*G[0, zb])/41472 - (211*CA^2*CF*nf*Pi^4*zb*G[0, zb])/
  720 + (15137*CA^4*Pi^6*zb*G[0, zb])/6720 + (485487593*CA^4*zb^2*G[0, zb])/
  291600 - (4119263587*CA^3*nf*zb^2*G[0, zb])/93312000 - 
 (356746343*CA^2*CF*nf*zb^2*G[0, zb])/2592000 - 
 (104353*CA^2*nf^2*zb^2*G[0, zb])/51840 + (59*CA*CF*nf^2*zb^2*G[0, zb])/
  4320 - (CA*nf^3*zb^2*G[0, zb])/1296 - (814311971*CA^4*Pi^2*zb^2*G[0, zb])/
  1866240 - (23720027*CA^3*nf*Pi^2*zb^2*G[0, zb])/233280 + 
 (37609*CA^2*CF*nf*Pi^2*zb^2*G[0, zb])/2880 + 
 (143*CA^2*nf^2*Pi^2*zb^2*G[0, zb])/1152 + (2463103*CA^4*Pi^4*zb^2*G[0, zb])/
  207360 + (43769*CA^3*nf*Pi^4*zb^2*G[0, zb])/20736 + 
 (2179*CA^2*CF*nf*Pi^4*zb^2*G[0, zb])/5760 - (15137*CA^4*Pi^6*zb^2*G[0, zb])/
  6720 - (245681*CA^4*zb^3*G[0, zb])/43200 + (2360329*CA^3*nf*zb^3*G[0, zb])/
  324000 - (411743*CA^2*CF*nf*zb^3*G[0, zb])/648000 + 
 (CA^2*nf^2*zb^3*G[0, zb])/180 - (CA*CF*nf^2*zb^3*G[0, zb])/1080 - 
 (1077053*CA^4*Pi^2*zb^3*G[0, zb])/25920 + 
 (518021*CA^3*nf*Pi^2*zb^3*G[0, zb])/25920 + 
 (31447*CA^2*CF*nf*Pi^2*zb^3*G[0, zb])/4320 - (CA^2*nf^2*Pi^2*zb^3*G[0, zb])/
  3456 + (74837*CA^4*Pi^2*zb^4*G[0, zb])/25920 - 
 (46483*CA^3*nf*Pi^2*zb^4*G[0, zb])/12960 + 
 (1321*CA^2*CF*nf*Pi^2*zb^4*G[0, zb])/2880 - (998033387*CA^4*G[1, zb])/
  559872 - (71085691*CA^3*nf*G[1, zb])/559872 + 
 (1427453*CA^2*CF*nf*G[1, zb])/6912 - (10307*CA^2*nf^2*G[1, zb])/10368 + 
 (79*CA*CF*nf^2*G[1, zb])/576 - (41*CA*nf^3*G[1, zb])/648 + 
 (2959903*CA^4*Pi^2*G[1, zb])/4860 + (834773*CA^3*nf*Pi^2*G[1, zb])/28800 - 
 (203497*CA^2*CF*nf*Pi^2*G[1, zb])/7200 + (2749*CA^2*nf^2*Pi^2*G[1, zb])/
  10368 - (288437*CA^4*Pi^4*G[1, zb])/38880 - (127219*CA^3*nf*Pi^4*G[1, zb])/
  62208 - (8431*CA^2*CF*nf*Pi^4*G[1, zb])/25920 + 
 (3551843*CA^4*Pi^6*G[1, zb])/1088640 + (5*CA^4*Pi^2*G[1, zb])/
  (4*(-2 + zb)^3) + (5*CA^4*Pi^2*G[1, zb])/(4*(-2 + zb)^2) + 
 (3*CA^4*G[1, zb])/(2*(-2 + zb)) + (425*CA^4*Pi^2*G[1, zb])/(36*(-2 + zb)) - 
 (5*CA^3*nf*Pi^2*G[1, zb])/(36*(-2 + zb)) - (5*CA^2*CF*nf*Pi^2*G[1, zb])/
  (12*(-2 + zb)) - (25*CA^4*Pi^2*G[1, zb])/(144*(-1 + zb)^2) + 
 (5*CA^3*nf*Pi^2*G[1, zb])/(24*(-1 + zb)^2) - (5*CA^2*CF*nf*Pi^2*G[1, zb])/
  (144*(-1 + zb)^2) - (230998777*CA^4*G[1, zb])/(139968*(-1 + zb)) - 
 (103046861*CA^3*nf*G[1, zb])/(559872*(-1 + zb)) + 
 (184867*CA^2*CF*nf*G[1, zb])/(1152*(-1 + zb)) + 
 (22879*CA^2*nf^2*G[1, zb])/(10368*(-1 + zb)) - 
 (CA*CF*nf^2*G[1, zb])/(24*(-1 + zb)) - (41*CA*nf^3*G[1, zb])/
  (648*(-1 + zb)) + (114122201*CA^4*Pi^2*G[1, zb])/(233280*(-1 + zb)) + 
 (3844309*CA^3*nf*Pi^2*G[1, zb])/(93312*(-1 + zb)) - 
 (42661*CA^2*CF*nf*Pi^2*G[1, zb])/(2880*(-1 + zb)) - 
 (23*CA^2*nf^2*Pi^2*G[1, zb])/(216*(-1 + zb)) - 
 (533513*CA^4*Pi^4*G[1, zb])/(31104*(-1 + zb)) - 
 (60119*CA^3*nf*Pi^4*G[1, zb])/(38880*(-1 + zb)) - 
 (1361*CA^2*CF*nf*Pi^4*G[1, zb])/(6480*(-1 + zb)) + 
 (3551843*CA^4*Pi^6*G[1, zb])/(2177280*(-1 + zb)) + 
 (35396291*CA^4*G[1, zb])/(279936*zb) - (3860197*CA^3*nf*G[1, zb])/
  (139968*zb) - (202861*CA^2*CF*nf*G[1, zb])/(3456*zb) - 
 (199435*CA^4*Pi^2*G[1, zb])/(93312*zb) + (30551*CA^3*nf*Pi^2*G[1, zb])/
  (46656*zb) + (2089*CA^2*CF*nf*Pi^2*G[1, zb])/(288*zb) - 
 (CA^2*nf^2*Pi^2*G[1, zb])/(432*zb) - (388867*CA^4*Pi^4*G[1, zb])/
  (77760*zb) + (16147*CA^3*nf*Pi^4*G[1, zb])/(19440*zb) + 
 (29*CA^2*CF*nf*Pi^4*G[1, zb])/(162*zb) - (3551843*CA^4*Pi^6*G[1, zb])/
  (2177280*zb) - (7069982129*CA^4*zb*G[1, zb])/3499200 - 
 (14396229097*CA^3*nf*zb*G[1, zb])/34992000 + 
 (29148781*CA^2*CF*nf*zb*G[1, zb])/1296000 - (26773*CA^2*nf^2*zb*G[1, zb])/
  51840 - (1747*CA*CF*nf^2*zb*G[1, zb])/8640 - (5*CA*nf^3*zb*G[1, zb])/648 + 
 (205775009*CA^4*Pi^2*zb*G[1, zb])/622080 + (400781*CA^3*nf*Pi^2*zb*G[1, zb])/
  8100 + (788741*CA^2*CF*nf*Pi^2*zb*G[1, zb])/86400 - 
 (3107*CA^2*nf^2*Pi^2*zb*G[1, zb])/20736 - (55817*CA^4*Pi^4*zb*G[1, zb])/
  2430 + (24427*CA^3*nf*Pi^4*zb*G[1, zb])/311040 + 
 (13687*CA^2*CF*nf*Pi^4*zb*G[1, zb])/51840 - (3551843*CA^4*Pi^6*zb*G[1, zb])/
  2177280 - (13475406257*CA^4*zb^2*G[1, zb])/6998400 - 
 (7326816499*CA^3*nf*zb^2*G[1, zb])/279936000 + 
 (235580813*CA^2*CF*nf*zb^2*G[1, zb])/2592000 + 
 (156083*CA^2*nf^2*zb^2*G[1, zb])/51840 - (59*CA*CF*nf^2*zb^2*G[1, zb])/
  4320 + (CA*nf^3*zb^2*G[1, zb])/648 + (311550799*CA^4*Pi^2*zb^2*G[1, zb])/
  622080 + (84376057*CA^3*nf*Pi^2*zb^2*G[1, zb])/1555200 + 
 (138431*CA^2*CF*nf*Pi^2*zb^2*G[1, zb])/86400 - 
 (179*CA^2*nf^2*Pi^2*zb^2*G[1, zb])/1152 - (531083*CA^4*Pi^4*zb^2*G[1, zb])/
  77760 - (32087*CA^3*nf*Pi^4*zb^2*G[1, zb])/38880 - 
 (3389*CA^2*CF*nf*Pi^4*zb^2*G[1, zb])/10368 + 
 (3551843*CA^4*Pi^6*zb^2*G[1, zb])/2177280 + (245681*CA^4*zb^3*G[1, zb])/
  43200 - (2360329*CA^3*nf*zb^3*G[1, zb])/324000 + 
 (411743*CA^2*CF*nf*zb^3*G[1, zb])/648000 - (CA^2*nf^2*zb^3*G[1, zb])/180 + 
 (CA*CF*nf^2*zb^3*G[1, zb])/1080 + (147179*CA^4*Pi^2*zb^3*G[1, zb])/6480 - 
 (1401829*CA^3*nf*Pi^2*zb^3*G[1, zb])/129600 - 
 (86521*CA^2*CF*nf*Pi^2*zb^3*G[1, zb])/21600 + 
 (CA^2*nf^2*Pi^2*zb^3*G[1, zb])/3456 - (40859*CA^4*Pi^2*zb^4*G[1, zb])/
  25920 + (126833*CA^3*nf*Pi^2*zb^4*G[1, zb])/64800 - 
 (3619*CA^2*CF*nf*Pi^2*zb^4*G[1, zb])/14400 - (5364062183*CA^4*G[0, 0, zb])/
  3110400 - (7783773847*CA^3*nf*G[0, 0, zb])/15552000 + 
 (59524703*CA^2*CF*nf*G[0, 0, zb])/288000 - (175417*CA^2*nf^2*G[0, 0, zb])/
  34560 + (91*CA*CF*nf^2*G[0, 0, zb])/2880 - (25*CA*nf^3*G[0, 0, zb])/864 + 
 (33282155*CA^4*Pi^2*G[0, 0, zb])/62208 + (55388887*CA^3*nf*Pi^2*G[0, 0, zb])/
  622080 - (57823*CA^2*CF*nf*Pi^2*G[0, 0, zb])/4320 + 
 (461*CA^2*nf^2*Pi^2*G[0, 0, zb])/1296 + (3469*CA^4*Pi^4*G[0, 0, zb])/2304 - 
 (302579*CA^3*nf*Pi^4*G[0, 0, zb])/69120 - (8*CA^2*CF*nf*Pi^4*G[0, 0, zb])/
  27 - (3*CA^4*G[0, 0, zb])/(-2 + zb)^2 - (3*CA^4*G[0, 0, zb])/
  (2*(-2 + zb)) + (5*CA^4*G[0, 0, zb])/(12*(-1 + zb)^2) - 
 (CA^3*nf*G[0, 0, zb])/(2*(-1 + zb)^2) + (CA^2*CF*nf*G[0, 0, zb])/
  (12*(-1 + zb)^2) - (610035751*CA^4*G[0, 0, zb])/(388800*(-1 + zb)) - 
 (2141496493*CA^3*nf*G[0, 0, zb])/(3888000*(-1 + zb)) + 
 (15738901*CA^2*CF*nf*G[0, 0, zb])/(96000*(-1 + zb)) + 
 (43339*CA^2*nf^2*G[0, 0, zb])/(103680*(-1 + zb)) - 
 (11*CA*CF*nf^2*G[0, 0, zb])/(720*(-1 + zb)) - 
 (25*CA*nf^3*G[0, 0, zb])/(864*(-1 + zb)) + (4691167*CA^4*Pi^2*G[0, 0, zb])/
  (7776*(-1 + zb)) + (10749763*CA^3*nf*Pi^2*G[0, 0, zb])/(155520*(-1 + zb)) - 
 (11017*CA^2*CF*nf*Pi^2*G[0, 0, zb])/(1080*(-1 + zb)) - 
 (70793*CA^4*Pi^4*G[0, 0, zb])/(11520*(-1 + zb)) - 
 (10289*CA^3*nf*Pi^4*G[0, 0, zb])/(5760*(-1 + zb)) - 
 (4*CA^2*CF*nf*Pi^4*G[0, 0, zb])/(27*(-1 + zb)) - 
 (7312426223*CA^4*zb*G[0, 0, zb])/3110400 - 
 (7610049217*CA^3*nf*zb*G[0, 0, zb])/15552000 - 
 (3925967*CA^2*CF*nf*zb*G[0, 0, zb])/288000 + 
 (242029*CA^2*nf^2*zb*G[0, 0, zb])/103680 - (179*CA*CF*nf^2*zb*G[0, 0, zb])/
  2880 + (16066513*CA^4*Pi^2*zb*G[0, 0, zb])/31104 + 
 (16159267*CA^3*nf*Pi^2*zb*G[0, 0, zb])/622080 + 
 (59627*CA^2*CF*nf*Pi^2*zb*G[0, 0, zb])/4320 - 
 (461*CA^2*nf^2*Pi^2*zb*G[0, 0, zb])/1296 - (406699*CA^4*Pi^4*zb*G[0, 0, zb])/
  23040 + (9353*CA^3*nf*Pi^4*zb*G[0, 0, zb])/3456 + 
 (4*CA^2*CF*nf*Pi^4*zb*G[0, 0, zb])/27 - (1493019617*CA^4*zb^2*G[0, 0, zb])/
  777600 - (1140981763*CA^3*nf*zb^2*G[0, 0, zb])/3888000 + 
 (84882019*CA^2*CF*nf*zb^2*G[0, 0, zb])/864000 + 
 (20089*CA^2*nf^2*zb^2*G[0, 0, zb])/17280 - (11*CA*CF*nf^2*zb^2*G[0, 0, zb])/
  720 + (17245049*CA^4*Pi^2*zb^2*G[0, 0, zb])/31104 + 
 (7249939*CA^3*nf*Pi^2*zb^2*G[0, 0, zb])/77760 - 
 (187*CA^2*CF*nf*Pi^2*zb^2*G[0, 0, zb])/1080 - 
 (337319*CA^4*Pi^4*zb^2*G[0, 0, zb])/69120 - 
 (69683*CA^3*nf*Pi^4*zb^2*G[0, 0, zb])/34560 - 
 (4*CA^2*CF*nf*Pi^4*zb^2*G[0, 0, zb])/27 - (6523637*CA^4*zb^3*G[0, 0, zb])/
  57600 + (63821209*CA^3*nf*zb^3*G[0, 0, zb])/1296000 + 
 (59992447*CA^2*CF*nf*zb^3*G[0, 0, zb])/2592000 + 
 (329*CA^2*nf^2*zb^3*G[0, 0, zb])/17280 - (CA*CF*nf^2*zb^3*G[0, 0, zb])/270 + 
 (18953*CA^4*Pi^2*zb^3*G[0, 0, zb])/864 - 
 (3901*CA^3*nf*Pi^2*zb^3*G[0, 0, zb])/360 - 
 (3697*CA^2*CF*nf*Pi^2*zb^3*G[0, 0, zb])/1080 + 
 (350311*CA^4*zb^4*G[0, 0, zb])/43200 - (3320239*CA^3*nf*zb^4*G[0, 0, zb])/
  324000 + (690113*CA^2*CF*nf*zb^4*G[0, 0, zb])/648000 - 
 (CA^2*nf^2*zb^4*G[0, 0, zb])/180 + (CA*CF*nf^2*zb^4*G[0, 0, zb])/1080 - 
 (619*CA^4*Pi^2*zb^4*G[0, 0, zb])/432 + (83*CA^3*nf*Pi^2*zb^4*G[0, 0, zb])/
  45 - (83*CA^2*CF*nf*Pi^2*zb^4*G[0, 0, zb])/270 + 
 (9582086437*CA^4*G[0, 1, zb])/4665600 + (2283199927*CA^3*nf*G[0, 1, zb])/
  5832000 - (16878623*CA^2*CF*nf*G[0, 1, zb])/108000 + 
 (1841*CA^2*nf^2*G[0, 1, zb])/480 - (23*CA*CF*nf^2*G[0, 1, zb])/1440 + 
 (5*CA*nf^3*G[0, 1, zb])/216 - (10868765*CA^4*Pi^2*G[0, 1, zb])/20736 - 
 (7438997*CA^3*nf*Pi^2*G[0, 1, zb])/103680 + 
 (2737*CA^2*CF*nf*Pi^2*G[0, 1, zb])/1080 - (235*CA^2*nf^2*Pi^2*G[0, 1, zb])/
  864 + (112951*CA^4*Pi^4*G[0, 1, zb])/103680 + 
 (508849*CA^3*nf*Pi^4*G[0, 1, zb])/207360 + (323*CA^2*CF*nf*Pi^4*G[0, 1, zb])/
  1728 + (3*CA^4*G[0, 1, zb])/(-2 + zb)^2 + 
 (3*CA^4*G[0, 1, zb])/(2*(-2 + zb)) - (25*CA^4*Pi^2*G[0, 1, zb])/
  (144*(-1 + zb)^3) + (5*CA^3*nf*Pi^2*G[0, 1, zb])/(24*(-1 + zb)^3) - 
 (5*CA^2*CF*nf*Pi^2*G[0, 1, zb])/(144*(-1 + zb)^3) - 
 (5*CA^4*G[0, 1, zb])/(24*(-1 + zb)^2) + (CA^3*nf*G[0, 1, zb])/
  (4*(-1 + zb)^2) - (CA^2*CF*nf*G[0, 1, zb])/(24*(-1 + zb)^2) + 
 (25*CA^4*Pi^2*G[0, 1, zb])/(72*(-1 + zb)^2) - 
 (5*CA^3*nf*Pi^2*G[0, 1, zb])/(12*(-1 + zb)^2) + 
 (5*CA^2*CF*nf*Pi^2*G[0, 1, zb])/(72*(-1 + zb)^2) + 
 (9332588237*CA^4*G[0, 1, zb])/(4665600*(-1 + zb)) + 
 (1197624151*CA^3*nf*G[0, 1, zb])/(2916000*(-1 + zb)) - 
 (58680617*CA^2*CF*nf*G[0, 1, zb])/(432000*(-1 + zb)) - 
 (4673*CA^2*nf^2*G[0, 1, zb])/(5760*(-1 + zb)) + 
 (11*CA*CF*nf^2*G[0, 1, zb])/(720*(-1 + zb)) + 
 (5*CA*nf^3*G[0, 1, zb])/(216*(-1 + zb)) - (5916667*CA^4*Pi^2*G[0, 1, zb])/
  (10368*(-1 + zb)) - (5854937*CA^3*nf*Pi^2*G[0, 1, zb])/(103680*(-1 + zb)) - 
 (433*CA^2*CF*nf*Pi^2*G[0, 1, zb])/(1080*(-1 + zb)) + 
 (CA^2*nf^2*Pi^2*G[0, 1, zb])/(288*(-1 + zb)) + 
 (63011*CA^4*Pi^4*G[0, 1, zb])/(12960*(-1 + zb)) + 
 (23339*CA^3*nf*Pi^4*G[0, 1, zb])/(25920*(-1 + zb)) + 
 (337*CA^2*CF*nf*Pi^4*G[0, 1, zb])/(1440*(-1 + zb)) - 
 (4045673*CA^4*G[0, 1, zb])/(46656*zb) + (904109*CA^3*nf*G[0, 1, zb])/
  (46656*zb) + (23431*CA^2*CF*nf*G[0, 1, zb])/(576*zb) - 
 (419555*CA^4*Pi^2*G[0, 1, zb])/(10368*zb) + (42127*CA^3*nf*Pi^2*G[0, 1, zb])/
  (5184*zb) - (35*CA^2*CF*nf*Pi^2*G[0, 1, zb])/(18*zb) + 
 (103469*CA^4*Pi^4*G[0, 1, zb])/(34560*zb) - (1793*CA^3*nf*Pi^4*G[0, 1, zb])/
  (1440*zb) - (11*CA^2*CF*nf*Pi^4*G[0, 1, zb])/(108*zb) + 
 (12800502697*CA^4*zb*G[0, 1, zb])/4665600 + 
 (4542422849*CA^3*nf*zb*G[0, 1, zb])/11664000 - 
 (18910127*CA^2*CF*nf*zb*G[0, 1, zb])/432000 - 
 (5801*CA^2*nf^2*zb*G[0, 1, zb])/4320 + (67*CA*CF*nf^2*zb*G[0, 1, zb])/1440 - 
 (870467*CA^4*Pi^2*zb*G[0, 1, zb])/1728 - 
 (126829*CA^3*nf*Pi^2*zb*G[0, 1, zb])/5760 - 
 (3763*CA^2*CF*nf*Pi^2*zb*G[0, 1, zb])/480 + 
 (235*CA^2*nf^2*Pi^2*zb*G[0, 1, zb])/864 + (2193029*CA^4*Pi^4*zb*G[0, 1, zb])/
  207360 - (167521*CA^3*nf*Pi^4*zb*G[0, 1, zb])/103680 + 
 (37*CA^2*CF*nf*Pi^4*zb*G[0, 1, zb])/864 + (4966387351*CA^4*zb^2*G[0, 1, zb])/
  2332800 + (15270040411*CA^3*nf*zb^2*G[0, 1, zb])/46656000 - 
 (65285239*CA^2*CF*nf*zb^2*G[0, 1, zb])/864000 - 
 (26969*CA^2*nf^2*zb^2*G[0, 1, zb])/17280 + (11*CA*CF*nf^2*zb^2*G[0, 1, zb])/
  720 - (6763*CA^4*Pi^2*zb^2*G[0, 1, zb])/12 - 
 (1106377*CA^3*nf*Pi^2*zb^2*G[0, 1, zb])/17280 - 
 (35369*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, zb])/8640 + 
 (904831*CA^4*Pi^4*zb^2*G[0, 1, zb])/207360 + 
 (113911*CA^3*nf*Pi^4*zb^2*G[0, 1, zb])/103680 + 
 (91*CA^2*CF*nf*Pi^4*zb^2*G[0, 1, zb])/720 + (6556837*CA^4*zb^3*G[0, 1, zb])/
  57600 - (64754089*CA^3*nf*zb^3*G[0, 1, zb])/1296000 - 
 (59764687*CA^2*CF*nf*zb^3*G[0, 1, zb])/2592000 - 
 (329*CA^2*nf^2*zb^3*G[0, 1, zb])/17280 + (CA*CF*nf^2*zb^3*G[0, 1, zb])/270 - 
 (12083*CA^4*Pi^2*zb^3*G[0, 1, zb])/864 + 
 (2491*CA^3*nf*Pi^2*zb^3*G[0, 1, zb])/360 + 
 (1121*CA^2*CF*nf*Pi^2*zb^3*G[0, 1, zb])/540 - 
 (350311*CA^4*zb^4*G[0, 1, zb])/43200 + (3320239*CA^3*nf*zb^4*G[0, 1, zb])/
  324000 - (690113*CA^2*CF*nf*zb^4*G[0, 1, zb])/648000 + 
 (CA^2*nf^2*zb^4*G[0, 1, zb])/180 - (CA*CF*nf^2*zb^4*G[0, 1, zb])/1080 + 
 (53*CA^4*Pi^2*zb^4*G[0, 1, zb])/54 - (53*CA^3*nf*Pi^2*zb^4*G[0, 1, zb])/45 + 
 (53*CA^2*CF*nf*Pi^2*zb^4*G[0, 1, zb])/270 + (6813660037*CA^4*G[1, 0, zb])/
  4665600 + (1804372177*CA^3*nf*G[1, 0, zb])/5832000 - 
 (346740077*CA^2*CF*nf*G[1, 0, zb])/2592000 + (19237*CA^2*nf^2*G[1, 0, zb])/
  5760 - (499*CA*CF*nf^2*G[1, 0, zb])/4320 + (5*CA*nf^3*G[1, 0, zb])/216 - 
 (17074433*CA^4*Pi^2*G[1, 0, zb])/31104 - (3620675*CA^3*nf*Pi^2*G[1, 0, zb])/
  62208 + (10*CA^2*CF*nf*Pi^2*G[1, 0, zb])/9 - 
 (463*CA^2*nf^2*Pi^2*G[1, 0, zb])/1728 + (188809*CA^4*Pi^4*G[1, 0, zb])/
  46080 + (39959*CA^3*nf*Pi^4*G[1, 0, zb])/15360 + 
 (CA^2*CF*nf*Pi^4*G[1, 0, zb])/96 + (9*CA^4*G[1, 0, zb])/(2*(-2 + zb)^2) + 
 (9*CA^4*G[1, 0, zb])/(4*(-2 + zb)) - (22*CA^4*Pi^2*G[1, 0, zb])/
  (3*(-2 + zb)) - (5*CA^4*G[1, 0, zb])/(24*(-1 + zb)^2) + 
 (CA^3*nf*G[1, 0, zb])/(4*(-1 + zb)^2) - (CA^2*CF*nf*G[1, 0, zb])/
  (24*(-1 + zb)^2) + (67371533*CA^4*G[1, 0, zb])/(46656*(-1 + zb)) + 
 (23641349*CA^3*nf*G[1, 0, zb])/(93312*(-1 + zb)) - 
 (32395*CA^2*CF*nf*G[1, 0, zb])/(288*(-1 + zb)) - 
 (1343*CA^2*nf^2*G[1, 0, zb])/(1728*(-1 + zb)) + 
 (5*CA*nf^3*G[1, 0, zb])/(216*(-1 + zb)) - (15923863*CA^4*Pi^2*G[1, 0, zb])/
  (31104*(-1 + zb)) - (988109*CA^3*nf*Pi^2*G[1, 0, zb])/(19440*(-1 + zb)) + 
 (5843*CA^2*CF*nf*Pi^2*G[1, 0, zb])/(1080*(-1 + zb)) + 
 (1064131*CA^4*Pi^4*G[1, 0, zb])/(103680*(-1 + zb)) + 
 (48691*CA^3*nf*Pi^4*G[1, 0, zb])/(51840*(-1 + zb)) + 
 (43*CA^2*CF*nf*Pi^4*G[1, 0, zb])/(240*(-1 + zb)) - 
 (2901439*CA^4*G[1, 0, zb])/(23328*zb) + (1395959*CA^3*nf*G[1, 0, zb])/
  (46656*zb) + (13169*CA^2*CF*nf*G[1, 0, zb])/(288*zb) - 
 (1275737*CA^4*Pi^2*G[1, 0, zb])/(31104*zb) + 
 (126481*CA^3*nf*Pi^2*G[1, 0, zb])/(15552*zb) - 
 (103*CA^2*CF*nf*Pi^2*G[1, 0, zb])/(36*zb) + (1385167*CA^4*Pi^4*G[1, 0, zb])/
  (414720*zb) - (272477*CA^3*nf*Pi^4*G[1, 0, zb])/(207360*zb) - 
 (11*CA^2*CF*nf*Pi^4*G[1, 0, zb])/(108*zb) + 
 (10946997667*CA^4*zb*G[1, 0, zb])/4665600 + 
 (4811095781*CA^3*nf*zb*G[1, 0, zb])/46656000 - 
 (4787107*CA^2*CF*nf*zb*G[1, 0, zb])/2592000 - 
 (4423*CA^2*nf^2*zb*G[1, 0, zb])/5760 + (241*CA*CF*nf^2*zb*G[1, 0, zb])/
  4320 - (11039903*CA^4*Pi^2*zb*G[1, 0, zb])/31104 - 
 (1943045*CA^3*nf*Pi^2*zb*G[1, 0, zb])/62208 - 
 (2929*CA^2*CF*nf*Pi^2*zb*G[1, 0, zb])/288 + 
 (463*CA^2*nf^2*Pi^2*zb*G[1, 0, zb])/1728 + 
 (2438977*CA^4*Pi^4*zb*G[1, 0, zb])/138240 - 
 (239647*CA^3*nf*Pi^4*zb*G[1, 0, zb])/138240 + 
 (19*CA^2*CF*nf*Pi^4*zb*G[1, 0, zb])/360 + (5029181341*CA^4*zb^2*G[1, 0, zb])/
  2332800 + (2199387197*CA^3*nf*zb^2*G[1, 0, zb])/5832000 - 
 (49960699*CA^2*CF*nf*zb^2*G[1, 0, zb])/864000 - 
 (29059*CA^2*nf^2*zb^2*G[1, 0, zb])/17280 + (11*CA*CF*nf^2*zb^2*G[1, 0, zb])/
  720 - (39104051*CA^4*Pi^2*zb^2*G[1, 0, zb])/62208 - 
 (224449*CA^3*nf*Pi^2*zb^2*G[1, 0, zb])/3888 - 
 (17*CA^2*CF*nf*Pi^2*zb^2*G[1, 0, zb])/8 - 
 (258941*CA^4*Pi^4*zb^2*G[1, 0, zb])/138240 + 
 (26989*CA^3*nf*Pi^4*zb^2*G[1, 0, zb])/23040 + 
 (11*CA^2*CF*nf*Pi^4*zb^2*G[1, 0, zb])/108 + (6798157*CA^4*zb^3*G[1, 0, zb])/
  57600 - (71452129*CA^3*nf*zb^3*G[1, 0, zb])/1296000 - 
 (57948007*CA^2*CF*nf*zb^3*G[1, 0, zb])/2592000 - 
 (329*CA^2*nf^2*zb^3*G[1, 0, zb])/17280 + (CA*CF*nf^2*zb^3*G[1, 0, zb])/270 - 
 (21647*CA^4*Pi^2*zb^3*G[1, 0, zb])/1728 + 
 (893*CA^3*nf*Pi^2*zb^3*G[1, 0, zb])/144 + 
 (427*CA^2*CF*nf*Pi^2*zb^3*G[1, 0, zb])/216 - (350311*CA^4*zb^4*G[1, 0, zb])/
  43200 + (3320239*CA^3*nf*zb^4*G[1, 0, zb])/324000 - 
 (690113*CA^2*CF*nf*zb^4*G[1, 0, zb])/648000 + 
 (CA^2*nf^2*zb^4*G[1, 0, zb])/180 - (CA*CF*nf^2*zb^4*G[1, 0, zb])/1080 + 
 (335*CA^4*Pi^2*zb^4*G[1, 0, zb])/432 - (19*CA^3*nf*Pi^2*zb^4*G[1, 0, zb])/
  18 + (19*CA^2*CF*nf*Pi^2*zb^4*G[1, 0, zb])/108 - 
 (3177949279*CA^4*G[1, 1, zb])/1555200 - (638062993*CA^3*nf*G[1, 1, zb])/
  3888000 + (264135827*CA^2*CF*nf*G[1, 1, zb])/2592000 - 
 (8839*CA^2*nf^2*G[1, 1, zb])/4320 + (227*CA*CF*nf^2*G[1, 1, zb])/2160 - 
 (CA*nf^3*G[1, 1, zb])/54 + (1824127*CA^4*Pi^2*G[1, 1, zb])/3456 + 
 (916151*CA^3*nf*Pi^2*G[1, 1, zb])/17280 - (6737*CA^2*CF*nf*Pi^2*G[1, 1, zb])/
  2160 + (197*CA^2*nf^2*Pi^2*G[1, 1, zb])/864 - 
 (253187*CA^4*Pi^4*G[1, 1, zb])/34560 - (42059*CA^3*nf*Pi^4*G[1, 1, zb])/
  17280 + (67*CA^2*CF*nf*Pi^4*G[1, 1, zb])/320 - 
 (9*CA^4*G[1, 1, zb])/(2*(-2 + zb)^2) - (9*CA^4*G[1, 1, zb])/(4*(-2 + zb)) + 
 (23*CA^4*Pi^2*G[1, 1, zb])/(3*(-2 + zb)) - (16440913*CA^4*G[1, 1, zb])/
  (7776*(-1 + zb)) - (639527*CA^3*nf*G[1, 1, zb])/(7776*(-1 + zb)) + 
 (27565*CA^2*CF*nf*G[1, 1, zb])/(288*(-1 + zb)) + 
 (619*CA^2*nf^2*G[1, 1, zb])/(432*(-1 + zb)) - 
 (CA*nf^3*G[1, 1, zb])/(54*(-1 + zb)) + (1213601*CA^4*Pi^2*G[1, 1, zb])/
  (2592*(-1 + zb)) + (7789*CA^3*nf*Pi^2*G[1, 1, zb])/(180*(-1 + zb)) - 
 (287*CA^2*CF*nf*Pi^2*G[1, 1, zb])/(90*(-1 + zb)) - 
 (105089*CA^4*Pi^4*G[1, 1, zb])/(8640*(-1 + zb)) - 
 (2011*CA^3*nf*Pi^4*G[1, 1, zb])/(2160*(-1 + zb)) - 
 (49*CA^2*CF*nf*Pi^4*G[1, 1, zb])/(540*(-1 + zb)) - 
 (13*CA^4*Pi^2*G[1, 1, zb])/(18*zb^2) + (167645*CA^4*G[1, 1, zb])/(7776*zb) - 
 (7691*CA^3*nf*G[1, 1, zb])/(7776*zb) - (14257*CA^2*CF*nf*G[1, 1, zb])/
  (576*zb) + (22435*CA^4*Pi^2*G[1, 1, zb])/(576*zb) - 
 (4585*CA^3*nf*Pi^2*G[1, 1, zb])/(576*zb) + (263*CA^2*CF*nf*Pi^2*G[1, 1, zb])/
  (144*zb) - (14249*CA^4*Pi^4*G[1, 1, zb])/(6912*zb) + 
 (7057*CA^3*nf*Pi^4*G[1, 1, zb])/(5760*zb) - 
 (167*CA^2*CF*nf*Pi^4*G[1, 1, zb])/(2160*zb) - 
 (493615421*CA^4*zb*G[1, 1, zb])/172800 - (168861767*CA^3*nf*zb*G[1, 1, zb])/
  15552000 + (141020497*CA^2*CF*nf*zb*G[1, 1, zb])/2592000 - 
 (1319*CA^2*nf^2*zb*G[1, 1, zb])/4320 - (49*CA*CF*nf^2*zb*G[1, 1, zb])/1080 + 
 (7140197*CA^4*Pi^2*zb*G[1, 1, zb])/20736 + 
 (2145791*CA^3*nf*Pi^2*zb*G[1, 1, zb])/103680 + 
 (1651*CA^2*CF*nf*Pi^2*zb*G[1, 1, zb])/4320 - 
 (197*CA^2*nf^2*Pi^2*zb*G[1, 1, zb])/864 - (311419*CA^4*Pi^4*zb*G[1, 1, zb])/
  17280 + (10765*CA^3*nf*Pi^4*zb*G[1, 1, zb])/6912 - 
 (637*CA^2*CF*nf*Pi^4*zb*G[1, 1, zb])/2880 - 
 (996551461*CA^4*zb^2*G[1, 1, zb])/388800 - 
 (6506434927*CA^3*nf*zb^2*G[1, 1, zb])/15552000 + 
 (39250219*CA^2*CF*nf*zb^2*G[1, 1, zb])/864000 + 
 (40499*CA^2*nf^2*zb^2*G[1, 1, zb])/17280 - (11*CA*CF*nf^2*zb^2*G[1, 1, zb])/
  720 + (13465253*CA^4*Pi^2*zb^2*G[1, 1, zb])/20736 + 
 (756997*CA^3*nf*Pi^2*zb^2*G[1, 1, zb])/12960 - 
 (379*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, zb])/4320 - 
 (25213*CA^4*Pi^4*zb^2*G[1, 1, zb])/17280 - 
 (2411*CA^3*nf*Pi^4*zb^2*G[1, 1, zb])/2160 - 
 (101*CA^2*CF*nf*Pi^4*zb^2*G[1, 1, zb])/2160 - 
 (2277119*CA^4*zb^3*G[1, 1, zb])/19200 + (72385009*CA^3*nf*zb^3*G[1, 1, zb])/
  1296000 + (57720247*CA^2*CF*nf*zb^3*G[1, 1, zb])/2592000 + 
 (329*CA^2*nf^2*zb^3*G[1, 1, zb])/17280 - (CA*CF*nf^2*zb^3*G[1, 1, zb])/270 + 
 (2989*CA^4*Pi^2*zb^3*G[1, 1, zb])/288 - (611*CA^3*nf*Pi^2*zb^3*G[1, 1, zb])/
  120 - (271*CA^2*CF*nf*Pi^2*zb^3*G[1, 1, zb])/180 + 
 (350311*CA^4*zb^4*G[1, 1, zb])/43200 - (3320239*CA^3*nf*zb^4*G[1, 1, zb])/
  324000 + (690113*CA^2*CF*nf*zb^4*G[1, 1, zb])/648000 - 
 (CA^2*nf^2*zb^4*G[1, 1, zb])/180 + (CA*CF*nf^2*zb^4*G[1, 1, zb])/1080 - 
 (119*CA^4*Pi^2*zb^4*G[1, 1, zb])/144 + (13*CA^3*nf*Pi^2*zb^4*G[1, 1, zb])/
  15 - (13*CA^2*CF*nf*Pi^2*zb^4*G[1, 1, zb])/90 - 
 (21935*CA^4*Pi^2*G[2, 1, zb])/1296 + (3293*CA^3*nf*Pi^2*G[2, 1, zb])/1728 + 
 (28*CA^2*CF*nf*Pi^2*G[2, 1, zb])/27 - (11179*CA^4*Pi^4*G[2, 1, zb])/4320 - 
 (25*CA^4*Pi^2*G[2, 1, zb])/(72*(-1 + zb)^3) + 
 (5*CA^3*nf*Pi^2*G[2, 1, zb])/(12*(-1 + zb)^3) - 
 (5*CA^2*CF*nf*Pi^2*G[2, 1, zb])/(72*(-1 + zb)^3) + 
 (25*CA^4*Pi^2*G[2, 1, zb])/(36*(-1 + zb)^2) - 
 (5*CA^3*nf*Pi^2*G[2, 1, zb])/(6*(-1 + zb)^2) + 
 (5*CA^2*CF*nf*Pi^2*G[2, 1, zb])/(36*(-1 + zb)^2) + 
 (56315*CA^4*Pi^2*G[2, 1, zb])/(1296*(-1 + zb)) + 
 (199*CA^3*nf*Pi^2*G[2, 1, zb])/(576*(-1 + zb)) - 
 (13*CA^2*CF*nf*Pi^2*G[2, 1, zb])/(72*(-1 + zb)) - 
 (17567*CA^4*Pi^4*G[2, 1, zb])/(4320*(-1 + zb)) + 
 (89065*CA^4*Pi^2*zb*G[2, 1, zb])/1296 + (15893*CA^3*nf*Pi^2*zb*G[2, 1, zb])/
  1728 - (7*CA^2*CF*nf*Pi^2*zb*G[2, 1, zb])/27 - 
 (20761*CA^4*Pi^4*zb*G[2, 1, zb])/4320 - (6595*CA^4*Pi^2*zb^2*G[2, 1, zb])/
  162 - (3269*CA^3*nf*Pi^2*zb^2*G[2, 1, zb])/576 - 
 (3*CA^2*CF*nf*Pi^2*zb^2*G[2, 1, zb])/8 + (17567*CA^4*Pi^4*zb^2*G[2, 1, zb])/
  4320 - (1235*CA^4*Pi^2*zb^3*G[2, 1, zb])/864 + 
 (47*CA^3*nf*Pi^2*zb^3*G[2, 1, zb])/72 + 
 (11*CA^2*CF*nf*Pi^2*zb^3*G[2, 1, zb])/54 + (85*CA^4*Pi^2*zb^4*G[2, 1, zb])/
  432 - (CA^3*nf*Pi^2*zb^4*G[2, 1, zb])/9 + 
 (CA^2*CF*nf*Pi^2*zb^4*G[2, 1, zb])/54 + (548541137*CA^4*G[0, 0, 0, zb])/
  207360 + (303881261*CA^3*nf*G[0, 0, 0, zb])/518400 - 
 (5541043*CA^2*CF*nf*G[0, 0, 0, zb])/43200 + (65893*CA^2*nf^2*G[0, 0, 0, zb])/
  10368 - (23877839*CA^4*Pi^2*G[0, 0, 0, zb])/41472 - 
 (6092605*CA^3*nf*Pi^2*G[0, 0, 0, zb])/41472 + 
 (121*CA^2*CF*nf*Pi^2*G[0, 0, 0, zb])/144 + (1553*CA^4*Pi^4*G[0, 0, 0, zb])/
  36 + (280491241*CA^4*G[0, 0, 0, zb])/(103680*(-1 + zb)) + 
 (281634961*CA^3*nf*G[0, 0, 0, zb])/(518400*(-1 + zb)) - 
 (4839943*CA^2*CF*nf*G[0, 0, 0, zb])/(43200*(-1 + zb)) - 
 (5*CA^2*nf^2*G[0, 0, 0, zb])/(1728*(-1 + zb)) - 
 (8187209*CA^4*Pi^2*G[0, 0, 0, zb])/(10368*(-1 + zb)) - 
 (115529*CA^3*nf*Pi^2*G[0, 0, 0, zb])/(1296*(-1 + zb)) + 
 (121*CA^2*CF*nf*Pi^2*G[0, 0, 0, zb])/(144*(-1 + zb)) + 
 (1553*CA^4*Pi^4*G[0, 0, 0, zb])/(72*(-1 + zb)) + 
 (734061397*CA^4*zb*G[0, 0, 0, zb])/207360 + 
 (48831739*CA^3*nf*zb*G[0, 0, 0, zb])/129600 + 
 (911897*CA^2*CF*nf*zb*G[0, 0, 0, zb])/43200 - 
 (22499*CA^2*nf^2*zb*G[0, 0, 0, zb])/5184 - 
 (38192657*CA^4*Pi^2*zb*G[0, 0, 0, zb])/41472 + 
 (624341*CA^3*nf*Pi^2*zb*G[0, 0, 0, zb])/41472 - 
 (143*CA^2*CF*nf*Pi^2*zb*G[0, 0, 0, zb])/144 - 
 (1553*CA^4*Pi^4*zb*G[0, 0, 0, zb])/72 + (148093073*CA^4*zb^2*G[0, 0, 0, zb])/
  51840 + (148976483*CA^3*nf*zb^2*G[0, 0, 0, zb])/259200 - 
 (3930191*CA^2*CF*nf*zb^2*G[0, 0, 0, zb])/86400 - 
 (23*CA^2*nf^2*zb^2*G[0, 0, 0, zb])/48 - 
 (8098969*CA^4*Pi^2*zb^2*G[0, 0, 0, zb])/10368 - 
 (116581*CA^3*nf*Pi^2*zb^2*G[0, 0, 0, zb])/1296 + 
 (143*CA^2*CF*nf*Pi^2*zb^2*G[0, 0, 0, zb])/288 + 
 (1553*CA^4*Pi^4*zb^2*G[0, 0, 0, zb])/72 + (560341*CA^4*zb^3*G[0, 0, 0, zb])/
  2880 - (331951*CA^3*nf*zb^3*G[0, 0, 0, zb])/3600 - 
 (509401*CA^2*CF*nf*zb^3*G[0, 0, 0, zb])/14400 - 
 (9961*CA^4*zb^4*G[0, 0, 0, zb])/720 + (30947*CA^3*nf*zb^4*G[0, 0, 0, zb])/
  1800 - (7889*CA^2*CF*nf*zb^4*G[0, 0, 0, zb])/3600 - 
 (232620947*CA^4*G[0, 0, 1, zb])/77760 - (409939861*CA^3*nf*G[0, 0, 1, zb])/
  777600 + (8773159*CA^2*CF*nf*G[0, 0, 1, zb])/86400 - 
 (995*CA^2*nf^2*G[0, 0, 1, zb])/192 + (1048697*CA^4*Pi^2*G[0, 0, 1, zb])/
  1728 + (380011*CA^3*nf*Pi^2*G[0, 0, 1, zb])/3456 + 
 (143*CA^2*CF*nf*Pi^2*G[0, 0, 1, zb])/96 - (24989*CA^4*Pi^4*G[0, 0, 1, zb])/
  960 - (480483449*CA^4*G[0, 0, 1, zb])/(155520*(-1 + zb)) - 
 (372490061*CA^3*nf*G[0, 0, 1, zb])/(777600*(-1 + zb)) + 
 (8176459*CA^2*CF*nf*G[0, 0, 1, zb])/(86400*(-1 + zb)) + 
 (95*CA^2*nf^2*G[0, 0, 1, zb])/(576*(-1 + zb)) + 
 (2577425*CA^4*Pi^2*G[0, 0, 1, zb])/(3456*(-1 + zb)) + 
 (8803*CA^3*nf*Pi^2*G[0, 0, 1, zb])/(128*(-1 + zb)) + 
 (47*CA^2*CF*nf*Pi^2*G[0, 0, 1, zb])/(32*(-1 + zb)) - 
 (24989*CA^4*Pi^4*G[0, 0, 1, zb])/(1920*(-1 + zb)) - 
 (127597*CA^4*G[0, 0, 1, zb])/(3888*zb) + (16723*CA^3*nf*G[0, 0, 1, zb])/
  (3888*zb) - (1133*CA^2*CF*nf*G[0, 0, 1, zb])/(48*zb) + 
 (211675*CA^4*Pi^2*G[0, 0, 1, zb])/(1728*zb) - 
 (6701*CA^3*nf*Pi^2*G[0, 0, 1, zb])/(216*zb) + 
 (24989*CA^4*Pi^4*G[0, 0, 1, zb])/(1920*zb) - 
 (297913307*CA^4*zb*G[0, 0, 1, zb])/77760 - 
 (249762121*CA^3*nf*zb*G[0, 0, 1, zb])/777600 + 
 (1430299*CA^2*CF*nf*zb*G[0, 0, 1, zb])/86400 + 
 (331*CA^2*nf^2*zb*G[0, 0, 1, zb])/96 + (50445*CA^4*Pi^2*zb*G[0, 0, 1, zb])/
  64 - (26023*CA^3*nf*Pi^2*zb*G[0, 0, 1, zb])/3456 + 
 (29*CA^2*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/288 + 
 (24989*CA^4*Pi^4*zb*G[0, 0, 1, zb])/1920 - 
 (492985349*CA^4*zb^2*G[0, 0, 1, zb])/155520 - 
 (880234777*CA^3*nf*zb^2*G[0, 0, 1, zb])/1555200 + 
 (4069369*CA^2*CF*nf*zb^2*G[0, 0, 1, zb])/86400 + 
 (7*CA^2*nf^2*zb^2*G[0, 0, 1, zb])/12 + 
 (2593901*CA^4*Pi^2*zb^2*G[0, 0, 1, zb])/3456 + 
 (24199*CA^3*nf*Pi^2*zb^2*G[0, 0, 1, zb])/384 + 
 (185*CA^2*CF*nf*Pi^2*zb^2*G[0, 0, 1, zb])/144 - 
 (24989*CA^4*Pi^4*zb^2*G[0, 0, 1, zb])/1920 - 
 (267913*CA^4*zb^3*G[0, 0, 1, zb])/1440 + 
 (477541*CA^3*nf*zb^3*G[0, 0, 1, zb])/5400 + 
 (364003*CA^2*CF*nf*zb^3*G[0, 0, 1, zb])/10800 + 
 (4753*CA^4*zb^4*G[0, 0, 1, zb])/360 - (44297*CA^3*nf*zb^4*G[0, 0, 1, zb])/
  2700 + (11299*CA^2*CF*nf*zb^4*G[0, 0, 1, zb])/5400 - 
 (893772521*CA^4*G[0, 1, 0, zb])/311040 - (154128251*CA^3*nf*G[0, 1, 0, zb])/
  388800 + (4255769*CA^2*CF*nf*G[0, 1, 0, zb])/43200 - 
 (9077*CA^2*nf^2*G[0, 1, 0, zb])/1728 + (CA*CF*nf^2*G[0, 1, 0, zb])/18 + 
 (11960149*CA^4*Pi^2*G[0, 1, 0, zb])/20736 + 
 (130565*CA^3*nf*Pi^2*G[0, 1, 0, zb])/1296 + 
 (139*CA^2*CF*nf*Pi^2*G[0, 1, 0, zb])/96 - (110089*CA^4*Pi^4*G[0, 1, 0, zb])/
  4320 + (5*CA^4*G[0, 1, 0, zb])/(24*(-1 + zb)^2) - 
 (CA^3*nf*G[0, 1, 0, zb])/(4*(-1 + zb)^2) + (CA^2*CF*nf*G[0, 1, 0, zb])/
  (24*(-1 + zb)^2) - (920373371*CA^4*G[0, 1, 0, zb])/(311040*(-1 + zb)) - 
 (277875877*CA^3*nf*G[0, 1, 0, zb])/(777600*(-1 + zb)) + 
 (2214847*CA^2*CF*nf*G[0, 1, 0, zb])/(21600*(-1 + zb)) - 
 (11*CA^2*nf^2*G[0, 1, 0, zb])/(192*(-1 + zb)) + 
 (CA*CF*nf^2*G[0, 1, 0, zb])/(24*(-1 + zb)) + 
 (3651853*CA^4*Pi^2*G[0, 1, 0, zb])/(5184*(-1 + zb)) + 
 (308543*CA^3*nf*Pi^2*G[0, 1, 0, zb])/(5184*(-1 + zb)) + 
 (1165*CA^2*CF*nf*Pi^2*G[0, 1, 0, zb])/(288*(-1 + zb)) - 
 (110089*CA^4*Pi^4*G[0, 1, 0, zb])/(8640*(-1 + zb)) - 
 (493*CA^4*G[0, 1, 0, zb])/(216*zb) - (1285*CA^3*nf*G[0, 1, 0, zb])/
  (432*zb) - (7799*CA^2*CF*nf*G[0, 1, 0, zb])/(288*zb) + 
 (413791*CA^4*Pi^2*G[0, 1, 0, zb])/(3456*zb) - 
 (3281*CA^3*nf*Pi^2*G[0, 1, 0, zb])/(108*zb) + 
 (110089*CA^4*Pi^4*G[0, 1, 0, zb])/(8640*zb) - 
 (1104877241*CA^4*zb*G[0, 1, 0, zb])/311040 - 
 (120694511*CA^3*nf*zb*G[0, 1, 0, zb])/388800 + 
 (49039*CA^2*CF*nf*zb*G[0, 1, 0, zb])/7200 + 
 (11857*CA^2*nf^2*zb*G[0, 1, 0, zb])/3456 - (CA*CF*nf^2*zb*G[0, 1, 0, zb])/
  72 + (15582259*CA^4*Pi^2*zb*G[0, 1, 0, zb])/20736 - 
 (231157*CA^3*nf*Pi^2*zb*G[0, 1, 0, zb])/20736 + 
 (493*CA^2*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/96 + 
 (110089*CA^4*Pi^4*zb*G[0, 1, 0, zb])/8640 - 
 (943668151*CA^4*zb^2*G[0, 1, 0, zb])/311040 - 
 (169705291*CA^3*nf*zb^2*G[0, 1, 0, zb])/388800 + 
 (667927*CA^2*CF*nf*zb^2*G[0, 1, 0, zb])/21600 + 
 (101*CA^2*nf^2*zb^2*G[0, 1, 0, zb])/192 + 
 (1830061*CA^4*Pi^2*zb^2*G[0, 1, 0, zb])/2592 + 
 (309151*CA^3*nf*Pi^2*zb^2*G[0, 1, 0, zb])/5184 + 
 (335*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 0, zb])/144 - 
 (110089*CA^4*Pi^4*zb^2*G[0, 1, 0, zb])/8640 - 
 (399587*CA^4*zb^3*G[0, 1, 0, zb])/2880 + (52349*CA^3*nf*zb^3*G[0, 1, 0, zb])/
  800 + (122051*CA^2*CF*nf*zb^3*G[0, 1, 0, zb])/4800 + 
 (CA^2*nf^2*zb^3*G[0, 1, 0, zb])/576 + (4753*CA^4*zb^4*G[0, 1, 0, zb])/480 - 
 (44297*CA^3*nf*zb^4*G[0, 1, 0, zb])/3600 + 
 (11299*CA^2*CF*nf*zb^4*G[0, 1, 0, zb])/7200 + 
 (1040614651*CA^4*G[0, 1, 1, zb])/311040 + (263106659*CA^3*nf*G[0, 1, 1, zb])/
  777600 - (94813*CA^2*CF*nf*G[0, 1, 1, zb])/1200 + 
 (1225*CA^2*nf^2*G[0, 1, 1, zb])/288 - (CA*CF*nf^2*G[0, 1, 1, zb])/18 - 
 (976909*CA^4*Pi^2*G[0, 1, 1, zb])/1728 - (17339*CA^3*nf*Pi^2*G[0, 1, 1, zb])/
  192 + (1777*CA^2*CF*nf*Pi^2*G[0, 1, 1, zb])/432 + 
 (9871*CA^4*Pi^4*G[0, 1, 1, zb])/288 - (5*CA^4*G[0, 1, 1, zb])/
  (24*(-1 + zb)^2) + (CA^3*nf*G[0, 1, 1, zb])/(4*(-1 + zb)^2) - 
 (CA^2*CF*nf*G[0, 1, 1, zb])/(24*(-1 + zb)^2) + 
 (4431637*CA^4*G[0, 1, 1, zb])/(1280*(-1 + zb)) + 
 (38231389*CA^3*nf*G[0, 1, 1, zb])/(129600*(-1 + zb)) - 
 (53569*CA^2*CF*nf*G[0, 1, 1, zb])/(600*(-1 + zb)) - 
 (11*CA^2*nf^2*G[0, 1, 1, zb])/(72*(-1 + zb)) - 
 (CA*CF*nf^2*G[0, 1, 1, zb])/(24*(-1 + zb)) - 
 (2352917*CA^4*Pi^2*G[0, 1, 1, zb])/(3456*(-1 + zb)) - 
 (185045*CA^3*nf*Pi^2*G[0, 1, 1, zb])/(3456*(-1 + zb)) - 
 (77*CA^2*CF*nf*Pi^2*G[0, 1, 1, zb])/(108*(-1 + zb)) + 
 (9871*CA^4*Pi^4*G[0, 1, 1, zb])/(576*(-1 + zb)) + 
 (364253*CA^4*G[0, 1, 1, zb])/(7776*zb) - (59111*CA^3*nf*G[0, 1, 1, zb])/
  (7776*zb) + (625*CA^2*CF*nf*G[0, 1, 1, zb])/(36*zb) - 
 (164981*CA^4*Pi^2*G[0, 1, 1, zb])/(1728*zb) + 
 (11405*CA^3*nf*Pi^2*G[0, 1, 1, zb])/(432*zb) - 
 (29*CA^2*CF*nf*Pi^2*G[0, 1, 1, zb])/(18*zb) - 
 (9871*CA^4*Pi^4*G[0, 1, 1, zb])/(576*zb) + 
 (1222418851*CA^4*zb*G[0, 1, 1, zb])/311040 + 
 (205821149*CA^3*nf*zb*G[0, 1, 1, zb])/777600 - 
 (609991*CA^2*CF*nf*zb*G[0, 1, 1, zb])/14400 - 
 (1021*CA^2*nf^2*zb*G[0, 1, 1, zb])/384 + (CA*CF*nf^2*zb*G[0, 1, 1, zb])/72 - 
 (610403*CA^4*Pi^2*zb*G[0, 1, 1, zb])/864 + 
 (23497*CA^3*nf*Pi^2*zb*G[0, 1, 1, zb])/2304 - 
 (581*CA^2*CF*nf*Pi^2*zb*G[0, 1, 1, zb])/432 - 
 (9871*CA^4*Pi^4*zb*G[0, 1, 1, zb])/576 + 
 (1077469001*CA^4*zb^2*G[0, 1, 1, zb])/311040 + 
 (676643663*CA^3*nf*zb^2*G[0, 1, 1, zb])/1555200 - 
 (175607*CA^2*CF*nf*zb^2*G[0, 1, 1, zb])/4800 - 
 (395*CA^2*nf^2*zb^2*G[0, 1, 1, zb])/576 - 
 (2331083*CA^4*Pi^2*zb^2*G[0, 1, 1, zb])/3456 - 
 (30431*CA^3*nf*Pi^2*zb^2*G[0, 1, 1, zb])/576 + 
 (739*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 1, zb])/432 + 
 (9871*CA^4*Pi^4*zb^2*G[0, 1, 1, zb])/576 + (5858*CA^4*zb^3*G[0, 1, 1, zb])/
  45 - (1330441*CA^3*nf*zb^3*G[0, 1, 1, zb])/21600 - 
 (256687*CA^2*CF*nf*zb^3*G[0, 1, 1, zb])/10800 - 
 (CA^2*nf^2*zb^3*G[0, 1, 1, zb])/576 - (13349*CA^4*zb^4*G[0, 1, 1, zb])/
  1440 + (124397*CA^3*nf*zb^4*G[0, 1, 1, zb])/10800 - 
 (31759*CA^2*CF*nf*zb^4*G[0, 1, 1, zb])/21600 - 
 (18251827*CA^4*G[1, 0, 0, zb])/7776 - (117964513*CA^3*nf*G[1, 0, 0, zb])/
  388800 + (9584989*CA^2*CF*nf*G[1, 0, 0, zb])/86400 - 
 (173*CA^2*nf^2*G[1, 0, 0, zb])/36 + (6009793*CA^4*Pi^2*G[1, 0, 0, zb])/
  10368 + (505231*CA^3*nf*Pi^2*G[1, 0, 0, zb])/5184 + 
 (791*CA^2*CF*nf*Pi^2*G[1, 0, 0, zb])/144 - (447709*CA^4*Pi^4*G[1, 0, 0, zb])/
  17280 + (3*CA^4*G[1, 0, 0, zb])/(-2 + zb)^3 + 
 (3*CA^4*G[1, 0, 0, zb])/(-2 + zb)^2 + (85*CA^4*G[1, 0, 0, zb])/
  (3*(-2 + zb)) - (CA^3*nf*G[1, 0, 0, zb])/(3*(-2 + zb)) - 
 (CA^2*CF*nf*G[1, 0, 0, zb])/(-2 + zb) - (5*CA^4*G[1, 0, 0, zb])/
  (12*(-1 + zb)^2) + (CA^3*nf*G[1, 0, 0, zb])/(2*(-1 + zb)^2) - 
 (CA^2*CF*nf*G[1, 0, 0, zb])/(12*(-1 + zb)^2) - 
 (84582787*CA^4*G[1, 0, 0, zb])/(38880*(-1 + zb)) - 
 (255935*CA^3*nf*G[1, 0, 0, zb])/(972*(-1 + zb)) + 
 (47551*CA^2*CF*nf*G[1, 0, 0, zb])/(540*(-1 + zb)) + 
 (3*CA^2*nf^2*G[1, 0, 0, zb])/(16*(-1 + zb)) + 
 (6340109*CA^4*Pi^2*G[1, 0, 0, zb])/(10368*(-1 + zb)) + 
 (78827*CA^3*nf*Pi^2*G[1, 0, 0, zb])/(1296*(-1 + zb)) - 
 (17*CA^2*CF*nf*Pi^2*G[1, 0, 0, zb])/(24*(-1 + zb)) - 
 (447709*CA^4*Pi^4*G[1, 0, 0, zb])/(34560*(-1 + zb)) + 
 (229037*CA^4*G[1, 0, 0, zb])/(7776*zb) - (91079*CA^3*nf*G[1, 0, 0, zb])/
  (7776*zb) - (10477*CA^2*CF*nf*G[1, 0, 0, zb])/(288*zb) + 
 (1325575*CA^4*Pi^2*G[1, 0, 0, zb])/(10368*zb) - 
 (10265*CA^3*nf*Pi^2*G[1, 0, 0, zb])/(324*zb) + 
 (447709*CA^4*Pi^4*G[1, 0, 0, zb])/(34560*zb) - 
 (21236053*CA^4*zb*G[1, 0, 0, zb])/7776 - 
 (42025541*CA^3*nf*zb*G[1, 0, 0, zb])/777600 - 
 (7793*CA^2*CF*nf*zb*G[1, 0, 0, zb])/2700 + (99*CA^2*nf^2*zb*G[1, 0, 0, zb])/
  32 + (6004585*CA^4*Pi^2*zb*G[1, 0, 0, zb])/10368 - 
 (92689*CA^3*nf*Pi^2*zb*G[1, 0, 0, zb])/10368 + 
 (449*CA^2*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/96 + 
 (447709*CA^4*Pi^4*zb*G[1, 0, 0, zb])/34560 - 
 (25598273*CA^4*zb^2*G[1, 0, 0, zb])/7776 - 
 (411481771*CA^3*nf*zb^2*G[1, 0, 0, zb])/777600 + 
 (7347*CA^2*CF*nf*zb^2*G[1, 0, 0, zb])/3200 + 
 (91*CA^2*nf^2*zb^2*G[1, 0, 0, zb])/144 + 
 (544679*CA^4*Pi^2*zb^2*G[1, 0, 0, zb])/648 + 
 (160291*CA^3*nf*Pi^2*zb^2*G[1, 0, 0, zb])/2592 - 
 (61*CA^2*CF*nf*Pi^2*zb^2*G[1, 0, 0, zb])/36 - 
 (447709*CA^4*Pi^4*zb^2*G[1, 0, 0, zb])/34560 - 
 (275477*CA^4*zb^3*G[1, 0, 0, zb])/1728 + 
 (830687*CA^3*nf*zb^3*G[1, 0, 0, zb])/10800 + 
 (407809*CA^2*CF*nf*zb^3*G[1, 0, 0, zb])/14400 + 
 (1211*CA^4*zb^4*G[1, 0, 0, zb])/108 - (18811*CA^3*nf*zb^4*G[1, 0, 0, zb])/
  1350 + (533*CA^2*CF*nf*zb^4*G[1, 0, 0, zb])/300 + 
 (43421983*CA^4*G[1, 0, 1, zb])/15552 + (191469583*CA^3*nf*G[1, 0, 1, zb])/
  777600 - (8317387*CA^2*CF*nf*G[1, 0, 1, zb])/86400 + 
 (4387*CA^2*nf^2*G[1, 0, 1, zb])/1152 - (3937201*CA^4*Pi^2*G[1, 0, 1, zb])/
  6912 - (556987*CA^3*nf*Pi^2*G[1, 0, 1, zb])/6912 - 
 CA^2*CF*nf*Pi^2*G[1, 0, 1, zb] + (19549*CA^4*Pi^4*G[1, 0, 1, zb])/1440 - 
 (3*CA^4*G[1, 0, 1, zb])/(-2 + zb)^3 - (3*CA^4*G[1, 0, 1, zb])/(-2 + zb)^2 - 
 (85*CA^4*G[1, 0, 1, zb])/(3*(-2 + zb)) + (CA^3*nf*G[1, 0, 1, zb])/
  (3*(-2 + zb)) + (CA^2*CF*nf*G[1, 0, 1, zb])/(-2 + zb) + 
 (5*CA^4*G[1, 0, 1, zb])/(24*(-1 + zb)^2) - (CA^3*nf*G[1, 0, 1, zb])/
  (4*(-1 + zb)^2) + (CA^2*CF*nf*G[1, 0, 1, zb])/(24*(-1 + zb)^2) + 
 (16649897*CA^4*G[1, 0, 1, zb])/(6480*(-1 + zb)) + 
 (550789*CA^3*nf*G[1, 0, 1, zb])/(2592*(-1 + zb)) - 
 (10009*CA^2*CF*nf*G[1, 0, 1, zb])/(135*(-1 + zb)) - 
 (3*CA^2*nf^2*G[1, 0, 1, zb])/(8*(-1 + zb)) - 
 (953027*CA^4*Pi^2*G[1, 0, 1, zb])/(1728*(-1 + zb)) - 
 (22211*CA^3*nf*Pi^2*G[1, 0, 1, zb])/(432*(-1 + zb)) - 
 (7*CA^2*CF*nf*Pi^2*G[1, 0, 1, zb])/(3*(-1 + zb)) + 
 (19549*CA^4*Pi^4*G[1, 0, 1, zb])/(2880*(-1 + zb)) - 
 (121*CA^4*G[1, 0, 1, zb])/(18*zb^2) + (CA^3*nf*G[1, 0, 1, zb])/(36*zb^2) + 
 (CA^2*CF*nf*G[1, 0, 1, zb])/(12*zb^2) + (218077*CA^4*G[1, 0, 1, zb])/
  (7776*zb) - (839*CA^3*nf*G[1, 0, 1, zb])/(3888*zb) + 
 (3709*CA^2*CF*nf*G[1, 0, 1, zb])/(144*zb) + (CA^2*nf^2*G[1, 0, 1, zb])/
  (144*zb) - (72877*CA^4*Pi^2*G[1, 0, 1, zb])/(864*zb) + 
 (19471*CA^3*nf*Pi^2*G[1, 0, 1, zb])/(864*zb) + 
 (29*CA^2*CF*nf*Pi^2*G[1, 0, 1, zb])/(144*zb) - 
 (19549*CA^4*Pi^4*G[1, 0, 1, zb])/(2880*zb) + (703297*CA^4*zb*G[1, 0, 1, zb])/
  243 + (27416713*CA^3*nf*zb*G[1, 0, 1, zb])/777600 - 
 (272633*CA^2*CF*nf*zb*G[1, 0, 1, zb])/21600 - 
 (223*CA^2*nf^2*zb*G[1, 0, 1, zb])/96 - (3395785*CA^4*Pi^2*zb*G[1, 0, 1, zb])/
  6912 + (17233*CA^3*nf*Pi^2*zb*G[1, 0, 1, zb])/3456 - 
 (1721*CA^2*CF*nf*Pi^2*zb*G[1, 0, 1, zb])/288 - 
 (19549*CA^4*Pi^4*zb*G[1, 0, 1, zb])/2880 + 
 (29417857*CA^4*zb^2*G[1, 0, 1, zb])/7776 + 
 (806357851*CA^3*nf*zb^2*G[1, 0, 1, zb])/1555200 - 
 (688007*CA^2*CF*nf*zb^2*G[1, 0, 1, zb])/86400 - 
 (19*CA^2*nf^2*zb^2*G[1, 0, 1, zb])/24 - 
 (905149*CA^4*Pi^2*zb^2*G[1, 0, 1, zb])/1152 - 
 (167161*CA^3*nf*Pi^2*zb^2*G[1, 0, 1, zb])/3456 + 
 (35*CA^2*CF*nf*Pi^2*zb^2*G[1, 0, 1, zb])/32 + 
 (19549*CA^4*Pi^4*zb^2*G[1, 0, 1, zb])/2880 + (8137*CA^4*zb^3*G[1, 0, 1, zb])/
  54 - (196759*CA^3*nf*zb^3*G[1, 0, 1, zb])/2700 - 
 (288289*CA^2*CF*nf*zb^3*G[1, 0, 1, zb])/10800 - 
 (4571*CA^4*zb^4*G[1, 0, 1, zb])/432 + (70997*CA^3*nf*zb^4*G[1, 0, 1, zb])/
  5400 - (18119*CA^2*CF*nf*zb^4*G[1, 0, 1, zb])/10800 + 
 (11311687*CA^4*G[1, 1, 0, zb])/4860 + (134266169*CA^3*nf*G[1, 1, 0, zb])/
  777600 - (1775699*CA^2*CF*nf*G[1, 1, 0, zb])/21600 + 
 (3091*CA^2*nf^2*G[1, 1, 0, zb])/864 - (3504497*CA^4*Pi^2*G[1, 1, 0, zb])/
  6912 - (521101*CA^3*nf*Pi^2*G[1, 1, 0, zb])/6912 - 
 (229*CA^2*CF*nf*Pi^2*G[1, 1, 0, zb])/36 + (2189*CA^4*Pi^4*G[1, 1, 0, zb])/
  80 - (9*CA^4*G[1, 1, 0, zb])/(2*(-2 + zb)^3) - 
 (9*CA^4*G[1, 1, 0, zb])/(2*(-2 + zb)^2) - (85*CA^4*G[1, 1, 0, zb])/
  (2*(-2 + zb)) + (CA^3*nf*G[1, 1, 0, zb])/(2*(-2 + zb)) + 
 (3*CA^2*CF*nf*G[1, 1, 0, zb])/(2*(-2 + zb)) + 
 (5*CA^4*G[1, 1, 0, zb])/(24*(-1 + zb)^2) - (CA^3*nf*G[1, 1, 0, zb])/
  (4*(-1 + zb)^2) + (CA^2*CF*nf*G[1, 1, 0, zb])/(24*(-1 + zb)^2) + 
 (1271111*CA^4*G[1, 1, 0, zb])/(648*(-1 + zb)) + 
 (87385*CA^3*nf*G[1, 1, 0, zb])/(648*(-1 + zb)) - 
 (465*CA^2*CF*nf*G[1, 1, 0, zb])/(8*(-1 + zb)) - 
 (CA^2*nf^2*G[1, 1, 0, zb])/(3*(-1 + zb)) - (48889*CA^4*Pi^2*G[1, 1, 0, zb])/
  (96*(-1 + zb)) - (4879*CA^3*nf*Pi^2*G[1, 1, 0, zb])/(108*(-1 + zb)) + 
 (2189*CA^4*Pi^4*G[1, 1, 0, zb])/(160*(-1 + zb)) - 
 (121*CA^4*G[1, 1, 0, zb])/(9*zb^2) + (CA^3*nf*G[1, 1, 0, zb])/(18*zb^2) + 
 (CA^2*CF*nf*G[1, 1, 0, zb])/(6*zb^2) + (92275*CA^4*G[1, 1, 0, zb])/
  (3888*zb) + (1435*CA^3*nf*G[1, 1, 0, zb])/(486*zb) + 
 (3317*CA^2*CF*nf*G[1, 1, 0, zb])/(144*zb) - 
 (154691*CA^4*Pi^2*G[1, 1, 0, zb])/(1728*zb) + 
 (5263*CA^3*nf*Pi^2*G[1, 1, 0, zb])/(216*zb) - 
 (29*CA^2*CF*nf*Pi^2*G[1, 1, 0, zb])/(24*zb) - 
 (2189*CA^4*Pi^4*G[1, 1, 0, zb])/(160*zb) + 
 (701523763*CA^4*zb*G[1, 1, 0, zb])/311040 + 
 (3292709*CA^3*nf*zb*G[1, 1, 0, zb])/777600 - 
 (8689*CA^2*CF*nf*zb*G[1, 1, 0, zb])/21600 - 
 (7405*CA^2*nf^2*zb*G[1, 1, 0, zb])/3456 - 
 (3245687*CA^4*Pi^2*zb*G[1, 1, 0, zb])/6912 + 
 (2065*CA^3*nf*Pi^2*zb*G[1, 1, 0, zb])/216 - 
 (1121*CA^2*CF*nf*Pi^2*zb*G[1, 1, 0, zb])/288 - 
 (2189*CA^4*Pi^4*zb*G[1, 1, 0, zb])/160 + 
 (1134198113*CA^4*zb^2*G[1, 1, 0, zb])/311040 + 
 (313377619*CA^3*nf*zb^2*G[1, 1, 0, zb])/777600 + 
 (414677*CA^2*CF*nf*zb^2*G[1, 1, 0, zb])/43200 - 
 (443*CA^2*nf^2*zb^2*G[1, 1, 0, zb])/576 - 
 (1305977*CA^4*Pi^2*zb^2*G[1, 1, 0, zb])/1728 - 
 (21775*CA^3*nf*Pi^2*zb^2*G[1, 1, 0, zb])/432 + 
 (103*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 0, zb])/288 + 
 (2189*CA^4*Pi^4*zb^2*G[1, 1, 0, zb])/160 + (894643*CA^4*zb^3*G[1, 1, 0, zb])/
  8640 - (1081651*CA^3*nf*zb^3*G[1, 1, 0, zb])/21600 - 
 (264721*CA^2*CF*nf*zb^3*G[1, 1, 0, zb])/14400 - 
 (CA^2*nf^2*zb^3*G[1, 1, 0, zb])/576 - (31451*CA^4*zb^4*G[1, 1, 0, zb])/
  4320 + (97697*CA^3*nf*zb^4*G[1, 1, 0, zb])/10800 - 
 (2771*CA^2*CF*nf*zb^4*G[1, 1, 0, zb])/2400 - (12790099*CA^4*G[1, 1, 1, zb])/
  4320 - (14910971*CA^3*nf*G[1, 1, 1, zb])/129600 + 
 (766693*CA^2*CF*nf*G[1, 1, 1, zb])/10800 - (9221*CA^2*nf^2*G[1, 1, 1, zb])/
  3456 + (3411667*CA^4*Pi^2*G[1, 1, 1, zb])/6912 + 
 (56389*CA^3*nf*Pi^2*G[1, 1, 1, zb])/864 - 
 (809*CA^2*CF*nf*Pi^2*G[1, 1, 1, zb])/864 - (1486*CA^4*Pi^4*G[1, 1, 1, zb])/
  45 + (9*CA^4*G[1, 1, 1, zb])/(2*(-2 + zb)^3) + 
 (9*CA^4*G[1, 1, 1, zb])/(2*(-2 + zb)^2) + (85*CA^4*G[1, 1, 1, zb])/
  (2*(-2 + zb)) - (CA^3*nf*G[1, 1, 1, zb])/(2*(-2 + zb)) - 
 (3*CA^2*CF*nf*G[1, 1, 1, zb])/(2*(-2 + zb)) - 
 (1650425*CA^4*G[1, 1, 1, zb])/(648*(-1 + zb)) - 
 (13357*CA^3*nf*G[1, 1, 1, zb])/(162*(-1 + zb)) + 
 (139*CA^2*CF*nf*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
 (11*CA^2*nf^2*G[1, 1, 1, zb])/(18*(-1 + zb)) + 
 (4151*CA^4*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) + 
 (229*CA^3*nf*Pi^2*G[1, 1, 1, zb])/(6*(-1 + zb)) - 
 (743*CA^4*Pi^4*G[1, 1, 1, zb])/(45*(-1 + zb)) + 
 (121*CA^4*G[1, 1, 1, zb])/(6*zb^2) - (CA^3*nf*G[1, 1, 1, zb])/(12*zb^2) - 
 (CA^2*CF*nf*G[1, 1, 1, zb])/(4*zb^2) - (73751*CA^4*G[1, 1, 1, zb])/
  (864*zb) + (4321*CA^3*nf*G[1, 1, 1, zb])/(432*zb) - 
 (1945*CA^2*CF*nf*G[1, 1, 1, zb])/(144*zb) - (CA^2*nf^2*G[1, 1, 1, zb])/
  (144*zb) + (34307*CA^4*Pi^2*G[1, 1, 1, zb])/(432*zb) - 
 (8951*CA^3*nf*Pi^2*G[1, 1, 1, zb])/(432*zb) + 
 (29*CA^2*CF*nf*Pi^2*G[1, 1, 1, zb])/(72*zb) + 
 (743*CA^4*Pi^4*G[1, 1, 1, zb])/(45*zb) - (29521799*CA^4*zb*G[1, 1, 1, zb])/
  11520 + (1246193*CA^3*nf*zb*G[1, 1, 1, zb])/259200 + 
 (698737*CA^2*CF*nf*zb*G[1, 1, 1, zb])/43200 + 
 (4889*CA^2*nf^2*zb*G[1, 1, 1, zb])/3456 + 
 (2926679*CA^4*Pi^2*zb*G[1, 1, 1, zb])/6912 - 
 (65843*CA^3*nf*Pi^2*zb*G[1, 1, 1, zb])/6912 - 
 (485*CA^2*CF*nf*Pi^2*zb*G[1, 1, 1, zb])/864 + 
 (743*CA^4*Pi^4*zb*G[1, 1, 1, zb])/45 - (447234541*CA^4*zb^2*G[1, 1, 1, zb])/
  103680 - (2600369*CA^3*nf*zb^2*G[1, 1, 1, zb])/6400 - 
 (4093*CA^2*CF*nf*zb^2*G[1, 1, 1, zb])/2700 + 
 (197*CA^2*nf^2*zb^2*G[1, 1, 1, zb])/192 + 
 (104267*CA^4*Pi^2*zb^2*G[1, 1, 1, zb])/144 + 
 (8527*CA^3*nf*Pi^2*zb^2*G[1, 1, 1, zb])/192 - 
 (749*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 1, zb])/864 - 
 (743*CA^4*Pi^4*zb^2*G[1, 1, 1, zb])/45 - (409349*CA^4*zb^3*G[1, 1, 1, zb])/
  4320 + (992909*CA^3*nf*zb^3*G[1, 1, 1, zb])/21600 + 
 (181093*CA^2*CF*nf*zb^3*G[1, 1, 1, zb])/10800 + 
 (CA^2*nf^2*zb^3*G[1, 1, 1, zb])/576 + (28721*CA^4*zb^4*G[1, 1, 1, zb])/
  4320 - (89203*CA^3*nf*zb^4*G[1, 1, 1, zb])/10800 + 
 (22801*CA^2*CF*nf*zb^4*G[1, 1, 1, zb])/21600 + 
 (4105*CA^4*Pi^2*G[1, 2, 1, zb])/432 + (5*CA^3*nf*Pi^2*G[1, 2, 1, zb])/12 + 
 (5*CA^2*CF*nf*Pi^2*G[1, 2, 1, zb])/36 - (1597*CA^4*Pi^4*G[1, 2, 1, zb])/
  180 + (16985*CA^4*Pi^2*G[1, 2, 1, zb])/(432*(-1 + zb)) - 
 (25*CA^3*nf*Pi^2*G[1, 2, 1, zb])/(108*(-1 + zb)) - 
 (1597*CA^4*Pi^4*G[1, 2, 1, zb])/(360*(-1 + zb)) + 
 (365*CA^4*Pi^2*G[1, 2, 1, zb])/(54*zb) - (40*CA^3*nf*Pi^2*G[1, 2, 1, zb])/
  (27*zb) + (1597*CA^4*Pi^4*G[1, 2, 1, zb])/(360*zb) + 
 (10355*CA^4*Pi^2*zb*G[1, 2, 1, zb])/216 - 
 (65*CA^3*nf*Pi^2*zb*G[1, 2, 1, zb])/288 - 
 (5*CA^2*CF*nf*Pi^2*zb*G[1, 2, 1, zb])/9 + (1597*CA^4*Pi^4*zb*G[1, 2, 1, zb])/
  360 + (305*CA^4*Pi^2*zb^2*G[1, 2, 1, zb])/108 + 
 (215*CA^3*nf*Pi^2*zb^2*G[1, 2, 1, zb])/108 - 
 (1597*CA^4*Pi^4*zb^2*G[1, 2, 1, zb])/360 + (4063*CA^4*Pi^2*G[2, 1, 0, zb])/
  432 - (503*CA^3*nf*Pi^2*G[2, 1, 0, zb])/432 - 
 (13189*CA^4*Pi^2*G[2, 1, 0, zb])/(432*(-1 + zb)) - 
 (559*CA^3*nf*Pi^2*G[2, 1, 0, zb])/(432*(-1 + zb)) - 
 (20411*CA^4*Pi^2*zb*G[2, 1, 0, zb])/432 - 
 (569*CA^3*nf*Pi^2*zb*G[2, 1, 0, zb])/432 + 
 (13279*CA^4*Pi^2*zb^2*G[2, 1, 0, zb])/432 + 
 (275*CA^3*nf*Pi^2*zb^2*G[2, 1, 0, zb])/216 - (2857*CA^4*Pi^2*G[2, 1, 1, zb])/
  432 + (19*CA^3*nf*Pi^2*G[2, 1, 1, zb])/144 + 
 (16051*CA^4*Pi^2*G[2, 1, 1, zb])/(432*(-1 + zb)) + 
 (107*CA^3*nf*Pi^2*G[2, 1, 1, zb])/(144*(-1 + zb)) + 
 (23669*CA^4*Pi^2*zb*G[2, 1, 1, zb])/432 + 
 (157*CA^3*nf*Pi^2*zb*G[2, 1, 1, zb])/144 - 
 (15961*CA^4*Pi^2*zb^2*G[2, 1, 1, zb])/432 - 
 (55*CA^3*nf*Pi^2*zb^2*G[2, 1, 1, zb])/72 + (55*CA^4*Pi^2*G[2, 2, 1, zb])/
  432 + (335*CA^3*nf*Pi^2*G[2, 2, 1, zb])/432 + 
 (155*CA^4*Pi^2*G[2, 2, 1, zb])/(432*(-1 + zb)) - 
 (65*CA^3*nf*Pi^2*G[2, 2, 1, zb])/(432*(-1 + zb)) + 
 (1105*CA^4*Pi^2*zb*G[2, 2, 1, zb])/432 - 
 (355*CA^3*nf*Pi^2*zb*G[2, 2, 1, zb])/432 - 
 (605*CA^4*Pi^2*zb^2*G[2, 2, 1, zb])/432 + 
 (55*CA^3*nf*Pi^2*zb^2*G[2, 2, 1, zb])/216 - 
 (19887287*CA^4*G[0, 0, 0, 0, zb])/4608 - 
 (10751879*CA^3*nf*G[0, 0, 0, 0, zb])/13824 + 
 (227*CA^2*CF*nf*G[0, 0, 0, 0, zb])/4 - (31919*CA^2*nf^2*G[0, 0, 0, 0, zb])/
  6912 + (501659*CA^4*Pi^2*G[0, 0, 0, 0, zb])/432 + 
 (175211*CA^3*nf*Pi^2*G[0, 0, 0, 0, zb])/864 - 
 (16839887*CA^4*G[0, 0, 0, 0, zb])/(3456*(-1 + zb)) - 
 (990641*CA^3*nf*G[0, 0, 0, 0, zb])/(1728*(-1 + zb)) + 
 (187*CA^2*CF*nf*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
 (540113*CA^4*Pi^2*G[0, 0, 0, 0, zb])/(432*(-1 + zb)) + 
 (20987*CA^3*nf*Pi^2*G[0, 0, 0, 0, zb])/(216*(-1 + zb)) - 
 (74332639*CA^4*zb*G[0, 0, 0, 0, zb])/13824 - 
 (335165*CA^3*nf*zb*G[0, 0, 0, 0, zb])/1536 - 
 (173*CA^2*CF*nf*zb*G[0, 0, 0, 0, zb])/4 + 
 (31919*CA^2*nf^2*zb*G[0, 0, 0, 0, zb])/6912 + 
 (1199557*CA^4*Pi^2*zb*G[0, 0, 0, 0, zb])/864 - 
 (23077*CA^3*nf*Pi^2*zb*G[0, 0, 0, 0, zb])/216 - 
 (17518091*CA^4*zb^2*G[0, 0, 0, 0, zb])/3456 - 
 (1314713*CA^3*nf*zb^2*G[0, 0, 0, 0, zb])/1728 + 
 (17*CA^2*CF*nf*zb^2*G[0, 0, 0, 0, zb])/8 + 
 (1068731*CA^4*Pi^2*zb^2*G[0, 0, 0, 0, zb])/864 + 
 (43019*CA^3*nf*Pi^2*zb^2*G[0, 0, 0, 0, zb])/432 - 
 (8051*CA^4*zb^3*G[0, 0, 0, 0, zb])/48 + (329*CA^3*nf*zb^3*G[0, 0, 0, 0, zb])/
  4 + (77*CA^2*CF*nf*zb^3*G[0, 0, 0, 0, zb])/3 + 
 (149*CA^4*zb^4*G[0, 0, 0, 0, zb])/12 - 14*CA^3*nf*zb^4*G[0, 0, 0, 0, zb] + 
 (7*CA^2*CF*nf*zb^4*G[0, 0, 0, 0, zb])/3 + (7877267*CA^4*G[0, 0, 0, 1, zb])/
  1728 + (412531*CA^3*nf*G[0, 0, 0, 1, zb])/576 - 
 (6281*CA^2*CF*nf*G[0, 0, 0, 1, zb])/144 + (373*CA^2*nf^2*G[0, 0, 0, 1, zb])/
  96 - (1268539*CA^4*Pi^2*G[0, 0, 0, 1, zb])/1152 - 
 (79867*CA^3*nf*Pi^2*G[0, 0, 0, 1, zb])/576 - 
 (25*CA^2*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/144 + 
 (52500731*CA^4*G[0, 0, 0, 1, zb])/(10368*(-1 + zb)) + 
 (2769473*CA^3*nf*G[0, 0, 0, 1, zb])/(5184*(-1 + zb)) - 
 (5237*CA^2*CF*nf*G[0, 0, 0, 1, zb])/(144*(-1 + zb)) - 
 (638117*CA^4*Pi^2*G[0, 0, 0, 1, zb])/(576*(-1 + zb)) - 
 (6337*CA^3*nf*Pi^2*G[0, 0, 0, 1, zb])/(96*(-1 + zb)) + 
 (13*CA^2*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/(72*(-1 + zb)) + 
 (276575*CA^4*G[0, 0, 0, 1, zb])/(648*zb) - 
 (110347*CA^3*nf*G[0, 0, 0, 1, zb])/(1296*zb) + 
 (29*CA^2*CF*nf*G[0, 0, 0, 1, zb])/(4*zb) + 
 (10585*CA^4*Pi^2*G[0, 0, 0, 1, zb])/(1152*zb) + 
 (39893*CA^3*nf*Pi^2*G[0, 0, 0, 1, zb])/(576*zb) + 
 (9418993*CA^4*zb*G[0, 0, 0, 1, zb])/1728 + 
 (695651*CA^3*nf*zb*G[0, 0, 0, 1, zb])/3456 + 
 (3067*CA^2*CF*nf*zb*G[0, 0, 0, 1, zb])/144 - 
 (373*CA^2*nf^2*zb*G[0, 0, 0, 1, zb])/96 - 
 (623417*CA^4*Pi^2*zb*G[0, 0, 0, 1, zb])/576 + 
 (83947*CA^3*nf*Pi^2*zb*G[0, 0, 0, 1, zb])/1152 + 
 (13*CA^2*CF*nf*Pi^2*zb*G[0, 0, 0, 1, zb])/72 + 
 (6072683*CA^4*zb^2*G[0, 0, 0, 1, zb])/1152 + 
 (2442397*CA^3*nf*zb^2*G[0, 0, 0, 1, zb])/3456 - 
 (1547*CA^2*CF*nf*zb^2*G[0, 0, 0, 1, zb])/144 - 
 (630527*CA^4*Pi^2*zb^2*G[0, 0, 0, 1, zb])/576 - 
 (19633*CA^3*nf*Pi^2*zb^2*G[0, 0, 0, 1, zb])/288 - 
 (CA^2*CF*nf*Pi^2*zb^2*G[0, 0, 0, 1, zb])/18 + 
 (14957*CA^4*zb^3*G[0, 0, 0, 1, zb])/96 - 
 (611*CA^3*nf*zb^3*G[0, 0, 0, 1, zb])/8 - 
 (143*CA^2*CF*nf*zb^3*G[0, 0, 0, 1, zb])/6 - 
 (139*CA^4*zb^4*G[0, 0, 0, 1, zb])/12 + 13*CA^3*nf*zb^4*G[0, 0, 0, 1, zb] - 
 (13*CA^2*CF*nf*zb^4*G[0, 0, 0, 1, zb])/6 + (46251205*CA^4*G[0, 0, 1, 0, zb])/
  10368 + (15108203*CA^3*nf*G[0, 0, 1, 0, zb])/25920 - 
 (485321*CA^2*CF*nf*G[0, 0, 1, 0, zb])/8640 + 
 (1087*CA^2*nf^2*G[0, 0, 1, 0, zb])/288 - 
 (617131*CA^4*Pi^2*G[0, 0, 1, 0, zb])/576 - 
 (19021*CA^3*nf*Pi^2*G[0, 0, 1, 0, zb])/144 - 
 (23*CA^2*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/144 - 
 (5*CA^4*G[0, 0, 1, 0, zb])/(24*(-1 + zb)^3) + 
 (CA^3*nf*G[0, 0, 1, 0, zb])/(4*(-1 + zb)^3) - 
 (CA^2*CF*nf*G[0, 0, 1, 0, zb])/(24*(-1 + zb)^3) + 
 (5*CA^4*G[0, 0, 1, 0, zb])/(12*(-1 + zb)^2) - 
 (CA^3*nf*G[0, 0, 1, 0, zb])/(2*(-1 + zb)^2) + 
 (CA^2*CF*nf*G[0, 0, 1, 0, zb])/(12*(-1 + zb)^2) + 
 (50821639*CA^4*G[0, 0, 1, 0, zb])/(10368*(-1 + zb)) + 
 (2689907*CA^3*nf*G[0, 0, 1, 0, zb])/(6480*(-1 + zb)) - 
 (451991*CA^2*CF*nf*G[0, 0, 1, 0, zb])/(8640*(-1 + zb)) + 
 (CA^2*nf^2*G[0, 0, 1, 0, zb])/(96*(-1 + zb)) - 
 (612169*CA^4*Pi^2*G[0, 0, 1, 0, zb])/(576*(-1 + zb)) - 
 (9013*CA^3*nf*Pi^2*G[0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
 (17*CA^2*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
 (154169*CA^4*G[0, 0, 1, 0, zb])/(432*zb) - (62869*CA^3*nf*G[0, 0, 1, 0, zb])/
  (864*zb) + (75*CA^2*CF*nf*G[0, 0, 1, 0, zb])/(8*zb) + 
 (537*CA^4*Pi^2*G[0, 0, 1, 0, zb])/(32*zb) + 
 (6337*CA^3*nf*Pi^2*G[0, 0, 1, 0, zb])/(96*zb) + 
 (53149477*CA^4*zb*G[0, 0, 1, 0, zb])/10368 + 
 (4549073*CA^3*nf*zb*G[0, 0, 1, 0, zb])/25920 + 
 (241579*CA^2*CF*nf*zb*G[0, 0, 1, 0, zb])/8640 - 
 (1081*CA^2*nf^2*zb*G[0, 0, 1, 0, zb])/288 - 
 (592729*CA^4*Pi^2*zb*G[0, 0, 1, 0, zb])/576 + 
 (40253*CA^3*nf*Pi^2*zb*G[0, 0, 1, 0, zb])/576 - 
 (17*CA^2*CF*nf*Pi^2*zb*G[0, 0, 1, 0, zb])/9 + 
 (52291781*CA^4*zb^2*G[0, 0, 1, 0, zb])/10368 + 
 (31079201*CA^3*nf*zb^2*G[0, 0, 1, 0, zb])/51840 - 
 (30403*CA^2*CF*nf*zb^2*G[0, 0, 1, 0, zb])/4320 - 
 (202949*CA^4*Pi^2*zb^2*G[0, 0, 1, 0, zb])/192 - 
 (1555*CA^3*nf*Pi^2*zb^2*G[0, 0, 1, 0, zb])/24 - 
 (53*CA^2*CF*nf*Pi^2*zb^2*G[0, 0, 1, 0, zb])/72 + 
 (37127*CA^4*zb^3*G[0, 0, 1, 0, zb])/288 - 
 (7567*CA^3*nf*zb^3*G[0, 0, 1, 0, zb])/120 - 
 (3587*CA^2*CF*nf*zb^3*G[0, 0, 1, 0, zb])/180 - 
 (689*CA^4*zb^4*G[0, 0, 1, 0, zb])/72 + (161*CA^3*nf*zb^4*G[0, 0, 1, 0, zb])/
  15 - (161*CA^2*CF*nf*zb^4*G[0, 0, 1, 0, zb])/90 - 
 (49493815*CA^4*G[0, 0, 1, 1, zb])/10368 - 
 (13899341*CA^3*nf*G[0, 0, 1, 1, zb])/25920 + 
 (126829*CA^2*CF*nf*G[0, 0, 1, 1, zb])/2880 - 
 (51*CA^2*nf^2*G[0, 0, 1, 1, zb])/16 + (6616741*CA^4*Pi^2*G[0, 0, 1, 1, zb])/
  6912 + (805961*CA^3*nf*Pi^2*G[0, 0, 1, 1, zb])/6912 - 
 (31*CA^2*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/8 + (5*CA^4*G[0, 0, 1, 1, zb])/
  (24*(-1 + zb)^3) - (CA^3*nf*G[0, 0, 1, 1, zb])/(4*(-1 + zb)^3) + 
 (CA^2*CF*nf*G[0, 0, 1, 1, zb])/(24*(-1 + zb)^3) - 
 (5*CA^4*G[0, 0, 1, 1, zb])/(12*(-1 + zb)^2) + 
 (CA^3*nf*G[0, 0, 1, 1, zb])/(2*(-1 + zb)^2) - 
 (CA^2*CF*nf*G[0, 0, 1, 1, zb])/(12*(-1 + zb)^2) - 
 (2979397*CA^4*G[0, 0, 1, 1, zb])/(576*(-1 + zb)) - 
 (3338677*CA^3*nf*G[0, 0, 1, 1, zb])/(8640*(-1 + zb)) + 
 (40373*CA^2*CF*nf*G[0, 0, 1, 1, zb])/(960*(-1 + zb)) - 
 (CA^2*nf^2*G[0, 0, 1, 1, zb])/(96*(-1 + zb)) + 
 (1665769*CA^4*Pi^2*G[0, 0, 1, 1, zb])/(1728*(-1 + zb)) + 
 (46129*CA^3*nf*Pi^2*G[0, 0, 1, 1, zb])/(864*(-1 + zb)) - 
 (37*CA^2*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/(18*(-1 + zb)) - 
 (26344*CA^4*G[0, 0, 1, 1, zb])/(81*zb) + (43031*CA^3*nf*G[0, 0, 1, 1, zb])/
  (648*zb) - (15*CA^2*CF*nf*G[0, 0, 1, 1, zb])/(2*zb) - 
 (3087*CA^4*Pi^2*G[0, 0, 1, 1, zb])/(256*zb) - 
 (67031*CA^3*nf*Pi^2*G[0, 0, 1, 1, zb])/(1152*zb) + 
 (13*CA^2*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/(9*zb) - 
 (54862819*CA^4*zb*G[0, 0, 1, 1, zb])/10368 - 
 (8408317*CA^3*nf*zb*G[0, 0, 1, 1, zb])/51840 - 
 (19571*CA^2*CF*nf*zb*G[0, 0, 1, 1, zb])/2880 + 
 (19*CA^2*nf^2*zb*G[0, 0, 1, 1, zb])/6 + 
 (6405955*CA^4*Pi^2*zb*G[0, 0, 1, 1, zb])/6912 - 
 (441649*CA^3*nf*Pi^2*zb*G[0, 0, 1, 1, zb])/6912 + 
 (5*CA^2*CF*nf*Pi^2*zb*G[0, 0, 1, 1, zb])/3 - 
 (432160*CA^4*zb^2*G[0, 0, 1, 1, zb])/81 - 
 (7220993*CA^3*nf*zb^2*G[0, 0, 1, 1, zb])/12960 + 
 (1991*CA^2*CF*nf*zb^2*G[0, 0, 1, 1, zb])/120 + 
 (6545849*CA^4*Pi^2*zb^2*G[0, 0, 1, 1, zb])/6912 + 
 (195269*CA^3*nf*Pi^2*zb^2*G[0, 0, 1, 1, zb])/3456 - 
 (25*CA^2*CF*nf*Pi^2*zb^2*G[0, 0, 1, 1, zb])/12 - 
 (3769*CA^4*zb^3*G[0, 0, 1, 1, zb])/32 + 
 (2303*CA^3*nf*zb^3*G[0, 0, 1, 1, zb])/40 + 
 (1093*CA^2*CF*nf*zb^3*G[0, 0, 1, 1, zb])/60 + 
 (211*CA^4*zb^4*G[0, 0, 1, 1, zb])/24 - (49*CA^3*nf*zb^4*G[0, 0, 1, 1, zb])/
  5 + (49*CA^2*CF*nf*zb^4*G[0, 0, 1, 1, zb])/30 + 
 (11315965*CA^4*G[0, 1, 0, 0, zb])/2592 + 
 (11453651*CA^3*nf*G[0, 1, 0, 0, zb])/25920 - 
 (45773*CA^2*CF*nf*G[0, 1, 0, 0, zb])/960 + (89*CA^2*nf^2*G[0, 1, 0, 0, zb])/
  24 - (889597*CA^4*Pi^2*G[0, 1, 0, 0, zb])/864 - 
 (225589*CA^3*nf*Pi^2*G[0, 1, 0, 0, zb])/1728 + 
 (17*CA^2*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/72 - (5*CA^4*G[0, 1, 0, 0, zb])/
  (12*(-1 + zb)^3) + (CA^3*nf*G[0, 1, 0, 0, zb])/(2*(-1 + zb)^3) - 
 (CA^2*CF*nf*G[0, 1, 0, 0, zb])/(12*(-1 + zb)^3) + 
 (5*CA^4*G[0, 1, 0, 0, zb])/(6*(-1 + zb)^2) - (CA^3*nf*G[0, 1, 0, 0, zb])/
  (-1 + zb)^2 + (CA^2*CF*nf*G[0, 1, 0, 0, zb])/(6*(-1 + zb)^2) + 
 (24772859*CA^4*G[0, 1, 0, 0, zb])/(5184*(-1 + zb)) + 
 (1837379*CA^3*nf*G[0, 1, 0, 0, zb])/(6480*(-1 + zb)) - 
 (71177*CA^2*CF*nf*G[0, 1, 0, 0, zb])/(1440*(-1 + zb)) - 
 (3496063*CA^4*Pi^2*G[0, 1, 0, 0, zb])/(3456*(-1 + zb)) - 
 (26167*CA^3*nf*Pi^2*G[0, 1, 0, 0, zb])/(432*(-1 + zb)) - 
 (397*CA^2*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
 (90403*CA^4*G[0, 1, 0, 0, zb])/(288*zb) - (36959*CA^3*nf*G[0, 1, 0, 0, zb])/
  (576*zb) + (673*CA^2*CF*nf*G[0, 1, 0, 0, zb])/(48*zb) + 
 (1927*CA^4*Pi^2*G[0, 1, 0, 0, zb])/(128*zb) + 
 (9407*CA^3*nf*Pi^2*G[0, 1, 0, 0, zb])/(144*zb) + 
 (6459563*CA^4*zb*G[0, 1, 0, 0, zb])/1296 + 
 (3499181*CA^3*nf*zb*G[0, 1, 0, 0, zb])/25920 + 
 (9197*CA^2*CF*nf*zb*G[0, 1, 0, 0, zb])/960 - 
 (89*CA^2*nf^2*zb*G[0, 1, 0, 0, zb])/24 - 
 (3425407*CA^4*Pi^2*zb*G[0, 1, 0, 0, zb])/3456 + 
 (61039*CA^3*nf*Pi^2*zb*G[0, 1, 0, 0, zb])/864 - 
 (397*CA^2*CF*nf*Pi^2*zb*G[0, 1, 0, 0, zb])/72 + 
 (25292209*CA^4*zb^2*G[0, 1, 0, 0, zb])/5184 + 
 (839221*CA^3*nf*zb^2*G[0, 1, 0, 0, zb])/1620 + 
 (15191*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, zb])/2880 - 
 (3512981*CA^4*Pi^2*zb^2*G[0, 1, 0, 0, zb])/3456 - 
 (54877*CA^3*nf*Pi^2*zb^2*G[0, 1, 0, 0, zb])/864 - 
 (121*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 0, 0, zb])/72 + 
 (31457*CA^4*zb^3*G[0, 1, 0, 0, zb])/288 - 
 (6439*CA^3*nf*zb^3*G[0, 1, 0, 0, zb])/120 - 
 (2969*CA^2*CF*nf*zb^3*G[0, 1, 0, 0, zb])/180 - 
 (73*CA^4*zb^4*G[0, 1, 0, 0, zb])/9 + (137*CA^3*nf*zb^4*G[0, 1, 0, 0, zb])/
  15 - (137*CA^2*CF*nf*zb^4*G[0, 1, 0, 0, zb])/90 - 
 (47860547*CA^4*G[0, 1, 0, 1, zb])/10368 - 
 (21273881*CA^3*nf*G[0, 1, 0, 1, zb])/51840 + 
 (43297*CA^2*CF*nf*G[0, 1, 0, 1, zb])/1080 - 
 (1801*CA^2*nf^2*G[0, 1, 0, 1, zb])/576 + 
 (2205107*CA^4*Pi^2*G[0, 1, 0, 1, zb])/2304 + 
 (13205*CA^3*nf*Pi^2*G[0, 1, 0, 1, zb])/144 - 
 (49*CA^2*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/48 + (5*CA^4*G[0, 1, 0, 1, zb])/
  (8*(-1 + zb)^3) - (3*CA^3*nf*G[0, 1, 0, 1, zb])/(4*(-1 + zb)^3) + 
 (CA^2*CF*nf*G[0, 1, 0, 1, zb])/(8*(-1 + zb)^3) - 
 (5*CA^4*G[0, 1, 0, 1, zb])/(4*(-1 + zb)^2) + (3*CA^3*nf*G[0, 1, 0, 1, zb])/
  (2*(-1 + zb)^2) - (CA^2*CF*nf*G[0, 1, 0, 1, zb])/(4*(-1 + zb)^2) - 
 (6505855*CA^4*G[0, 1, 0, 1, zb])/(1296*(-1 + zb)) - 
 (6917941*CA^3*nf*G[0, 1, 0, 1, zb])/(25920*(-1 + zb)) + 
 (375197*CA^2*CF*nf*G[0, 1, 0, 1, zb])/(8640*(-1 + zb)) - 
 (CA^2*nf^2*G[0, 1, 0, 1, zb])/(96*(-1 + zb)) + 
 (347519*CA^4*Pi^2*G[0, 1, 0, 1, zb])/(384*(-1 + zb)) + 
 (2751*CA^3*nf*Pi^2*G[0, 1, 0, 1, zb])/(64*(-1 + zb)) + 
 (17*CA^2*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
 (82531*CA^4*G[0, 1, 0, 1, zb])/(288*zb) + (16933*CA^3*nf*G[0, 1, 0, 1, zb])/
  (288*zb) - (139*CA^2*CF*nf*G[0, 1, 0, 1, zb])/(12*zb) - 
 (125497*CA^4*Pi^2*G[0, 1, 0, 1, zb])/(2304*zb) - 
 (52541*CA^3*nf*Pi^2*G[0, 1, 0, 1, zb])/(1152*zb) - 
 (26526403*CA^4*zb*G[0, 1, 0, 1, zb])/5184 - 
 (420551*CA^3*nf*zb*G[0, 1, 0, 1, zb])/3240 + 
 (3427*CA^2*CF*nf*zb*G[0, 1, 0, 1, zb])/1080 + 
 (1801*CA^2*nf^2*zb*G[0, 1, 0, 1, zb])/576 + 
 (230059*CA^4*Pi^2*zb*G[0, 1, 0, 1, zb])/288 - 
 (111781*CA^3*nf*Pi^2*zb*G[0, 1, 0, 1, zb])/2304 + 
 (109*CA^2*CF*nf*Pi^2*zb*G[0, 1, 0, 1, zb])/48 - 
 (26428283*CA^4*zb^2*G[0, 1, 0, 1, zb])/5184 - 
 (24913141*CA^3*nf*zb^2*G[0, 1, 0, 1, zb])/51840 + 
 (15881*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, zb])/8640 + 
 (515113*CA^4*Pi^2*zb^2*G[0, 1, 0, 1, zb])/576 + 
 (1079*CA^3*nf*Pi^2*zb^2*G[0, 1, 0, 1, zb])/24 + 
 (5*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 0, 1, zb])/72 - 
 (2411*CA^4*zb^3*G[0, 1, 0, 1, zb])/24 + (987*CA^3*nf*zb^3*G[0, 1, 0, 1, zb])/
  20 + (303*CA^2*CF*nf*zb^3*G[0, 1, 0, 1, zb])/20 + 
 (15*CA^4*zb^4*G[0, 1, 0, 1, zb])/2 - (42*CA^3*nf*zb^4*G[0, 1, 0, 1, zb])/5 + 
 (7*CA^2*CF*nf*zb^4*G[0, 1, 0, 1, zb])/5 - (22216493*CA^4*G[0, 1, 1, 0, zb])/
  5184 - (986797*CA^3*nf*G[0, 1, 1, 0, zb])/3240 + 
 (90083*CA^2*CF*nf*G[0, 1, 1, 0, zb])/2160 - 
 (571*CA^2*nf^2*G[0, 1, 1, 0, zb])/192 + (227673*CA^4*Pi^2*G[0, 1, 1, 0, zb])/
  256 + (58237*CA^3*nf*Pi^2*G[0, 1, 1, 0, zb])/576 - 
 (179*CA^2*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/36 + (25*CA^4*G[0, 1, 1, 0, zb])/
  (24*(-1 + zb)^3) - (5*CA^3*nf*G[0, 1, 1, 0, zb])/(4*(-1 + zb)^3) + 
 (5*CA^2*CF*nf*G[0, 1, 1, 0, zb])/(24*(-1 + zb)^3) - 
 (25*CA^4*G[0, 1, 1, 0, zb])/(12*(-1 + zb)^2) + 
 (5*CA^3*nf*G[0, 1, 1, 0, zb])/(2*(-1 + zb)^2) - 
 (5*CA^2*CF*nf*G[0, 1, 1, 0, zb])/(12*(-1 + zb)^2) - 
 (24079181*CA^4*G[0, 1, 1, 0, zb])/(5184*(-1 + zb)) - 
 (9210649*CA^3*nf*G[0, 1, 1, 0, zb])/(51840*(-1 + zb)) + 
 (107711*CA^2*CF*nf*G[0, 1, 1, 0, zb])/(2160*(-1 + zb)) + 
 (110543*CA^4*Pi^2*G[0, 1, 1, 0, zb])/(128*(-1 + zb)) + 
 (25573*CA^3*nf*Pi^2*G[0, 1, 1, 0, zb])/(576*(-1 + zb)) + 
 (29*CA^2*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
 (46057*CA^4*G[0, 1, 1, 0, zb])/(216*zb) + (19847*CA^3*nf*G[0, 1, 1, 0, zb])/
  (432*zb) - (281*CA^2*CF*nf*G[0, 1, 1, 0, zb])/(24*zb) - 
 (8555*CA^4*Pi^2*G[0, 1, 1, 0, zb])/(256*zb) - 
 (6343*CA^3*nf*Pi^2*G[0, 1, 1, 0, zb])/(128*zb) + 
 (11*CA^2*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/(6*zb) - 
 (48426265*CA^4*zb*G[0, 1, 1, 0, zb])/10368 - 
 (6396637*CA^3*nf*zb*G[0, 1, 1, 0, zb])/51840 - 
 (5741*CA^2*CF*nf*zb*G[0, 1, 1, 0, zb])/1080 + 
 (571*CA^2*nf^2*zb*G[0, 1, 1, 0, zb])/192 + 
 (51735*CA^4*Pi^2*zb*G[0, 1, 1, 0, zb])/64 - 
 (130175*CA^3*nf*Pi^2*zb*G[0, 1, 1, 0, zb])/2304 + 
 (73*CA^2*CF*nf*Pi^2*zb*G[0, 1, 1, 0, zb])/9 - 
 (3049283*CA^4*zb^2*G[0, 1, 1, 0, zb])/648 - 
 (9466951*CA^3*nf*zb^2*G[0, 1, 1, 0, zb])/25920 + 
 (2119*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, zb])/1080 + 
 (242251*CA^4*Pi^2*zb^2*G[0, 1, 1, 0, zb])/288 + 
 (1555*CA^3*nf*Pi^2*zb^2*G[0, 1, 1, 0, zb])/32 - 
 (13*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 1, 0, zb])/24 - 
 (6665*CA^4*zb^3*G[0, 1, 1, 0, zb])/96 + 
 (1363*CA^3*nf*zb^3*G[0, 1, 1, 0, zb])/40 + 
 (319*CA^2*CF*nf*zb^3*G[0, 1, 1, 0, zb])/30 + 
 (61*CA^4*zb^4*G[0, 1, 1, 0, zb])/12 - (29*CA^3*nf*zb^4*G[0, 1, 1, 0, zb])/
  5 + (29*CA^2*CF*nf*zb^4*G[0, 1, 1, 0, zb])/30 + 
 (48063901*CA^4*G[0, 1, 1, 1, zb])/10368 + 
 (14984317*CA^3*nf*G[0, 1, 1, 1, zb])/51840 - 
 (297977*CA^2*CF*nf*G[0, 1, 1, 1, zb])/8640 + 
 (241*CA^2*nf^2*G[0, 1, 1, 1, zb])/96 - (310313*CA^4*Pi^2*G[0, 1, 1, 1, zb])/
  384 - (48781*CA^3*nf*Pi^2*G[0, 1, 1, 1, zb])/576 + 
 (209*CA^2*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/36 - 
 (5*CA^4*G[0, 1, 1, 1, zb])/(4*(-1 + zb)^3) + (3*CA^3*nf*G[0, 1, 1, 1, zb])/
  (2*(-1 + zb)^3) - (CA^2*CF*nf*G[0, 1, 1, 1, zb])/(4*(-1 + zb)^3) + 
 (5*CA^4*G[0, 1, 1, 1, zb])/(2*(-1 + zb)^2) - (3*CA^3*nf*G[0, 1, 1, 1, zb])/
  (-1 + zb)^2 + (CA^2*CF*nf*G[0, 1, 1, 1, zb])/(2*(-1 + zb)^2) + 
 (8634775*CA^4*G[0, 1, 1, 1, zb])/(1728*(-1 + zb)) + 
 (597143*CA^3*nf*G[0, 1, 1, 1, zb])/(3456*(-1 + zb)) - 
 (75469*CA^2*CF*nf*G[0, 1, 1, 1, zb])/(1728*(-1 + zb)) + 
 (CA^2*nf^2*G[0, 1, 1, 1, zb])/(96*(-1 + zb)) - 
 (457691*CA^4*Pi^2*G[0, 1, 1, 1, zb])/(576*(-1 + zb)) - 
 (21281*CA^3*nf*Pi^2*G[0, 1, 1, 1, zb])/(576*(-1 + zb)) + 
 (97*CA^2*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/(72*(-1 + zb)) + 
 (252943*CA^4*G[0, 1, 1, 1, zb])/(1296*zb) - 
 (55147*CA^3*nf*G[0, 1, 1, 1, zb])/(1296*zb) + 
 (59*CA^2*CF*nf*G[0, 1, 1, 1, zb])/(6*zb) + 
 (33941*CA^4*Pi^2*G[0, 1, 1, 1, zb])/(1152*zb) + 
 (24301*CA^3*nf*Pi^2*G[0, 1, 1, 1, zb])/(576*zb) - 
 (59*CA^2*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/(36*zb) + 
 (51026167*CA^4*zb*G[0, 1, 1, 1, zb])/10368 + 
 (6375157*CA^3*nf*zb*G[0, 1, 1, 1, zb])/51840 - 
 (59627*CA^2*CF*nf*zb*G[0, 1, 1, 1, zb])/8640 - 
 (241*CA^2*nf^2*zb*G[0, 1, 1, 1, zb])/96 - 
 (139297*CA^4*Pi^2*zb*G[0, 1, 1, 1, zb])/192 + 
 (27839*CA^3*nf*Pi^2*zb*G[0, 1, 1, 1, zb])/576 - 
 (59*CA^2*CF*nf*Pi^2*zb*G[0, 1, 1, 1, zb])/18 + 
 (26145079*CA^4*zb^2*G[0, 1, 1, 1, zb])/5184 + 
 (17674967*CA^3*nf*zb^2*G[0, 1, 1, 1, zb])/51840 - 
 (5237*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, zb])/540 - 
 (215695*CA^4*Pi^2*zb^2*G[0, 1, 1, 1, zb])/288 - 
 (23231*CA^3*nf*Pi^2*zb^2*G[0, 1, 1, 1, zb])/576 + 
 (199*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 1, 1, zb])/72 + 
 (17699*CA^4*zb^3*G[0, 1, 1, 1, zb])/288 - 
 (3619*CA^3*nf*zb^3*G[0, 1, 1, 1, zb])/120 - 
 (847*CA^2*CF*nf*zb^3*G[0, 1, 1, 1, zb])/90 - 
 (163*CA^4*zb^4*G[0, 1, 1, 1, zb])/36 + (77*CA^3*nf*zb^4*G[0, 1, 1, 1, zb])/
  15 - (77*CA^2*CF*nf*zb^4*G[0, 1, 1, 1, zb])/90 - 
 (395*CA^4*Pi^2*G[0, 1, 2, 1, zb])/24 - (215*CA^3*nf*Pi^2*G[0, 1, 2, 1, zb])/
  36 - (1555*CA^4*Pi^2*G[0, 1, 2, 1, zb])/(72*(-1 + zb)) - 
 (35*CA^3*nf*Pi^2*G[0, 1, 2, 1, zb])/(12*(-1 + zb)) - 
 (185*CA^4*Pi^2*G[0, 1, 2, 1, zb])/(36*zb) + 
 (55*CA^3*nf*Pi^2*G[0, 1, 2, 1, zb])/(18*zb) - 
 (255*CA^4*Pi^2*zb*G[0, 1, 2, 1, zb])/8 + 
 (115*CA^3*nf*Pi^2*zb*G[0, 1, 2, 1, zb])/36 - 
 (1555*CA^4*Pi^2*zb^2*G[0, 1, 2, 1, zb])/72 - 
 (35*CA^3*nf*Pi^2*zb^2*G[0, 1, 2, 1, zb])/12 + 
 (10769747*CA^4*G[1, 0, 0, 0, zb])/2592 + (2723497*CA^3*nf*G[1, 0, 0, 0, zb])/
  6480 - (48013*CA^2*CF*nf*G[1, 0, 0, 0, zb])/720 + 
 (179*CA^2*nf^2*G[1, 0, 0, 0, zb])/48 - (402373*CA^4*Pi^2*G[1, 0, 0, 0, zb])/
  432 - (475951*CA^3*nf*Pi^2*G[1, 0, 0, 0, zb])/3456 - 
 (55*CA^2*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/24 - (66*CA^4*G[1, 0, 0, 0, zb])/
  (-2 + zb) + (9066805*CA^4*G[1, 0, 0, 0, zb])/(2592*(-1 + zb)) + 
 (8001797*CA^3*nf*G[1, 0, 0, 0, zb])/(25920*(-1 + zb)) - 
 (188*CA^2*CF*nf*G[1, 0, 0, 0, zb])/(5*(-1 + zb)) - 
 (3122575*CA^4*Pi^2*G[1, 0, 0, 0, zb])/(3456*(-1 + zb)) - 
 (55505*CA^3*nf*Pi^2*G[1, 0, 0, 0, zb])/(864*(-1 + zb)) + 
 (11*CA^2*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (780107*CA^4*G[1, 0, 0, 0, zb])/(2592*zb) - 
 (309895*CA^3*nf*G[1, 0, 0, 0, zb])/(5184*zb) + 
 (383*CA^2*CF*nf*G[1, 0, 0, 0, zb])/(16*zb) - 
 (10511*CA^4*Pi^2*G[1, 0, 0, 0, zb])/(3456*zb) + 
 (29659*CA^3*nf*Pi^2*G[1, 0, 0, 0, zb])/(432*zb) + 
 (31307729*CA^4*zb*G[1, 0, 0, 0, zb])/10368 - 
 (68401*CA^3*nf*zb*G[1, 0, 0, 0, zb])/12960 + 
 (115793*CA^2*CF*nf*zb*G[1, 0, 0, 0, zb])/2880 - 
 (179*CA^2*nf^2*zb*G[1, 0, 0, 0, zb])/48 - 
 (1508941*CA^4*Pi^2*zb*G[1, 0, 0, 0, zb])/1728 + 
 (64001*CA^3*nf*Pi^2*zb*G[1, 0, 0, 0, zb])/864 + 
 (11*CA^2*CF*nf*Pi^2*zb*G[1, 0, 0, 0, zb])/6 + 
 (60308551*CA^4*zb^2*G[1, 0, 0, 0, zb])/10368 + 
 (16117943*CA^3*nf*zb^2*G[1, 0, 0, 0, zb])/25920 + 
 (52163*CA^2*CF*nf*zb^2*G[1, 0, 0, 0, zb])/2880 - 
 (2069009*CA^4*Pi^2*zb^2*G[1, 0, 0, 0, zb])/1728 - 
 (116563*CA^3*nf*Pi^2*zb^2*G[1, 0, 0, 0, zb])/1728 + 
 (2995*CA^4*zb^3*G[1, 0, 0, 0, zb])/24 - (611*CA^3*nf*zb^3*G[1, 0, 0, 0, zb])/
  10 - (286*CA^2*CF*nf*zb^3*G[1, 0, 0, 0, zb])/15 - 
 (113*CA^4*zb^4*G[1, 0, 0, 0, zb])/12 + (52*CA^3*nf*zb^4*G[1, 0, 0, 0, zb])/
  5 - (26*CA^2*CF*nf*zb^4*G[1, 0, 0, 0, zb])/15 - 
 (22978009*CA^4*G[1, 0, 0, 1, zb])/5184 - (2473963*CA^3*nf*G[1, 0, 0, 1, zb])/
  6480 + (85499*CA^2*CF*nf*G[1, 0, 0, 1, zb])/1440 - 
 (1807*CA^2*nf^2*G[1, 0, 0, 1, zb])/576 + 
 (1009205*CA^4*Pi^2*G[1, 0, 0, 1, zb])/1152 + 
 (2311*CA^3*nf*Pi^2*G[1, 0, 0, 1, zb])/24 - 
 (109*CA^2*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/36 + (62*CA^4*G[1, 0, 0, 1, zb])/
  (-2 + zb) - (537677*CA^4*G[1, 0, 0, 1, zb])/(144*(-1 + zb)) - 
 (84791*CA^3*nf*G[1, 0, 0, 1, zb])/(288*(-1 + zb)) + 
 (4429*CA^2*CF*nf*G[1, 0, 0, 1, zb])/(144*(-1 + zb)) + 
 (226543*CA^4*Pi^2*G[1, 0, 0, 1, zb])/(288*(-1 + zb)) + 
 (815*CA^3*nf*Pi^2*G[1, 0, 0, 1, zb])/(18*(-1 + zb)) + 
 (31*CA^2*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/(36*(-1 + zb)) + 
 (19*CA^4*G[1, 0, 0, 1, zb])/(6*zb^2) - (718765*CA^4*G[1, 0, 0, 1, zb])/
  (2592*zb) + (141781*CA^3*nf*G[1, 0, 0, 1, zb])/(2592*zb) - 
 (487*CA^2*CF*nf*G[1, 0, 0, 1, zb])/(24*zb) - 
 (50009*CA^4*Pi^2*G[1, 0, 0, 1, zb])/(1152*zb) - 
 (27497*CA^3*nf*Pi^2*G[1, 0, 0, 1, zb])/(576*zb) + 
 (5*CA^2*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/(72*zb) - 
 (250324*CA^4*zb*G[1, 0, 0, 1, zb])/81 - 
 (112243*CA^3*nf*zb*G[1, 0, 0, 1, zb])/6480 - 
 (78797*CA^2*CF*nf*zb*G[1, 0, 0, 1, zb])/2880 + 
 (1807*CA^2*nf^2*zb*G[1, 0, 0, 1, zb])/576 + 
 (388141*CA^4*Pi^2*zb*G[1, 0, 0, 1, zb])/576 - 
 (6515*CA^3*nf*Pi^2*zb*G[1, 0, 0, 1, zb])/128 + 
 (163*CA^2*CF*nf*Pi^2*zb*G[1, 0, 0, 1, zb])/72 - 
 (63437761*CA^4*zb^2*G[1, 0, 0, 1, zb])/10368 - 
 (29440729*CA^3*nf*zb^2*G[1, 0, 0, 1, zb])/51840 - 
 (41767*CA^2*CF*nf*zb^2*G[1, 0, 0, 1, zb])/2880 + 
 (67905*CA^4*Pi^2*zb^2*G[1, 0, 0, 1, zb])/64 + 
 (13669*CA^3*nf*Pi^2*zb^2*G[1, 0, 0, 1, zb])/288 - 
 (29*CA^2*CF*nf*Pi^2*zb^2*G[1, 0, 0, 1, zb])/72 - 
 (461*CA^4*zb^3*G[1, 0, 0, 1, zb])/4 + (282*CA^3*nf*zb^3*G[1, 0, 0, 1, zb])/
  5 + (88*CA^2*CF*nf*zb^3*G[1, 0, 0, 1, zb])/5 + 
 (35*CA^4*zb^4*G[1, 0, 0, 1, zb])/4 - (48*CA^3*nf*zb^4*G[1, 0, 0, 1, zb])/5 + 
 (8*CA^2*CF*nf*zb^4*G[1, 0, 0, 1, zb])/5 - (14849431*CA^4*G[1, 0, 1, 0, zb])/
  3456 - (134641*CA^3*nf*G[1, 0, 1, 0, zb])/480 + 
 (606203*CA^2*CF*nf*G[1, 0, 1, 0, zb])/8640 - 
 (1793*CA^2*nf^2*G[1, 0, 1, 0, zb])/576 + 
 (5781353*CA^4*Pi^2*G[1, 0, 1, 0, zb])/6912 + 
 (657619*CA^3*nf*Pi^2*G[1, 0, 1, 0, zb])/6912 + 
 (25*CA^2*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/72 + (62*CA^4*G[1, 0, 1, 0, zb])/
  (-2 + zb) - (3134465*CA^4*G[1, 0, 1, 0, zb])/(864*(-1 + zb)) - 
 (79721*CA^3*nf*G[1, 0, 1, 0, zb])/(432*(-1 + zb)) + 
 (2131*CA^2*CF*nf*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
 (434809*CA^4*Pi^2*G[1, 0, 1, 0, zb])/(576*(-1 + zb)) + 
 (2099*CA^3*nf*Pi^2*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
 (7*CA^2*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
 (19*CA^4*G[1, 0, 1, 0, zb])/(6*zb^2) - (8687*CA^4*G[1, 0, 1, 0, zb])/
  (36*zb) + (3391*CA^3*nf*G[1, 0, 1, 0, zb])/(72*zb) - 
 (23*CA^2*CF*nf*G[1, 0, 1, 0, zb])/zb - (265937*CA^4*Pi^2*G[1, 0, 1, 0, zb])/
  (6912*zb) - (161225*CA^3*nf*Pi^2*G[1, 0, 1, 0, zb])/(3456*zb) - 
 (35*CA^2*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/(36*zb) - 
 (320617*CA^4*zb*G[1, 0, 1, 0, zb])/108 + 
 (245647*CA^3*nf*zb*G[1, 0, 1, 0, zb])/8640 - 
 (282787*CA^2*CF*nf*zb*G[1, 0, 1, 0, zb])/8640 + 
 (1781*CA^2*nf^2*zb*G[1, 0, 1, 0, zb])/576 + 
 (4491185*CA^4*Pi^2*zb*G[1, 0, 1, 0, zb])/6912 - 
 (353081*CA^3*nf*Pi^2*zb*G[1, 0, 1, 0, zb])/6912 + 
 (113*CA^2*CF*nf*Pi^2*zb*G[1, 0, 1, 0, zb])/144 - 
 (5031287*CA^4*zb^2*G[1, 0, 1, 0, zb])/864 - 
 (8854111*CA^3*nf*zb^2*G[1, 0, 1, 0, zb])/17280 - 
 (16963*CA^2*CF*nf*zb^2*G[1, 0, 1, 0, zb])/2160 + 
 (7116715*CA^4*Pi^2*zb^2*G[1, 0, 1, 0, zb])/6912 + 
 (162115*CA^3*nf*Pi^2*zb^2*G[1, 0, 1, 0, zb])/3456 - 
 (13*CA^2*CF*nf*Pi^2*zb^2*G[1, 0, 1, 0, zb])/72 - 
 (9475*CA^4*zb^3*G[1, 0, 1, 0, zb])/96 + 
 (1927*CA^3*nf*zb^3*G[1, 0, 1, 0, zb])/40 + 
 (917*CA^2*CF*nf*zb^3*G[1, 0, 1, 0, zb])/60 + 
 (179*CA^4*zb^4*G[1, 0, 1, 0, zb])/24 - (41*CA^3*nf*zb^4*G[1, 0, 1, 0, zb])/
  5 + (41*CA^2*CF*nf*zb^4*G[1, 0, 1, 0, zb])/30 + 
 (48508607*CA^4*G[1, 0, 1, 1, zb])/10368 + 
 (1651579*CA^3*nf*G[1, 0, 1, 1, zb])/6480 - 
 (21361*CA^2*CF*nf*G[1, 0, 1, 1, zb])/320 + (95*CA^2*nf^2*G[1, 0, 1, 1, zb])/
  36 - (1322557*CA^4*Pi^2*G[1, 0, 1, 1, zb])/1728 - 
 (587081*CA^3*nf*Pi^2*G[1, 0, 1, 1, zb])/6912 + 
 7*CA^2*CF*nf*Pi^2*G[1, 0, 1, 1, zb] - (58*CA^4*G[1, 0, 1, 1, zb])/
  (-2 + zb) + (380425*CA^4*G[1, 0, 1, 1, zb])/(96*(-1 + zb)) + 
 (258821*CA^3*nf*G[1, 0, 1, 1, zb])/(1440*(-1 + zb)) - 
 (27623*CA^2*CF*nf*G[1, 0, 1, 1, zb])/(720*(-1 + zb)) - 
 (48941*CA^4*Pi^2*G[1, 0, 1, 1, zb])/(72*(-1 + zb)) - 
 (631*CA^3*nf*Pi^2*G[1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
 (23*CA^2*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/(18*(-1 + zb)) - 
 (71*CA^4*G[1, 0, 1, 1, zb])/(12*zb^2) - (CA^2*CF*nf*G[1, 0, 1, 1, zb])/
  (4*zb^2) + (36463*CA^4*G[1, 0, 1, 1, zb])/(162*zb) - 
 (28327*CA^3*nf*G[1, 0, 1, 1, zb])/(648*zb) + 
 (41*CA^2*CF*nf*G[1, 0, 1, 1, zb])/(2*zb) + 
 (6023*CA^4*Pi^2*G[1, 0, 1, 1, zb])/(216*zb) + 
 (4553*CA^3*nf*Pi^2*G[1, 0, 1, 1, zb])/(108*zb) + 
 (7*CA^2*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/(12*zb) + 
 (1013839*CA^4*zb*G[1, 0, 1, 1, zb])/324 - 
 (38167*CA^3*nf*zb*G[1, 0, 1, 1, zb])/12960 + 
 (63071*CA^2*CF*nf*zb*G[1, 0, 1, 1, zb])/2880 - 
 (377*CA^2*nf^2*zb*G[1, 0, 1, 1, zb])/144 - 
 (4095181*CA^4*Pi^2*zb*G[1, 0, 1, 1, zb])/6912 + 
 (157157*CA^3*nf*Pi^2*zb*G[1, 0, 1, 1, zb])/3456 - 
 (179*CA^2*CF*nf*Pi^2*zb*G[1, 0, 1, 1, zb])/48 + 
 (64856371*CA^4*zb^2*G[1, 0, 1, 1, zb])/10368 + 
 (6109813*CA^3*nf*zb^2*G[1, 0, 1, 1, zb])/12960 + 
 (5453*CA^2*CF*nf*zb^2*G[1, 0, 1, 1, zb])/1440 - 
 (6503579*CA^4*Pi^2*zb^2*G[1, 0, 1, 1, zb])/6912 - 
 (143087*CA^3*nf*Pi^2*zb^2*G[1, 0, 1, 1, zb])/3456 + 
 (121*CA^2*CF*nf*Pi^2*zb^2*G[1, 0, 1, 1, zb])/72 + 
 (12953*CA^4*zb^3*G[1, 0, 1, 1, zb])/144 - 
 (658*CA^3*nf*zb^3*G[1, 0, 1, 1, zb])/15 - 
 (2509*CA^2*CF*nf*zb^3*G[1, 0, 1, 1, zb])/180 - 
 (493*CA^4*zb^4*G[1, 0, 1, 1, zb])/72 + (112*CA^3*nf*zb^4*G[1, 0, 1, 1, zb])/
  15 - (56*CA^2*CF*nf*zb^4*G[1, 0, 1, 1, zb])/45 - 
 (9630155*CA^4*G[1, 1, 0, 0, zb])/2592 - (665227*CA^3*nf*G[1, 1, 0, 0, zb])/
  2592 + (1175*CA^2*CF*nf*G[1, 1, 0, 0, zb])/16 - 
 (413*CA^2*nf^2*G[1, 1, 0, 0, zb])/144 + (820723*CA^4*Pi^2*G[1, 1, 0, 0, zb])/
  1152 + (7063*CA^3*nf*Pi^2*G[1, 1, 0, 0, zb])/72 + 
 (211*CA^2*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/48 + (91*CA^4*G[1, 1, 0, 0, zb])/
  (-2 + zb) - (1171021*CA^4*G[1, 1, 0, 0, zb])/(432*(-1 + zb)) - 
 (99079*CA^3*nf*G[1, 1, 0, 0, zb])/(540*(-1 + zb)) + 
 (1441*CA^2*CF*nf*G[1, 1, 0, 0, zb])/(60*(-1 + zb)) + 
 (197017*CA^4*Pi^2*G[1, 1, 0, 0, zb])/(288*(-1 + zb)) + 
 (1597*CA^3*nf*Pi^2*G[1, 1, 0, 0, zb])/(36*(-1 + zb)) - 
 (7*CA^2*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/(18*(-1 + zb)) + 
 (19*CA^4*G[1, 1, 0, 0, zb])/(3*zb^2) - (255971*CA^4*G[1, 1, 0, 0, zb])/
  (1296*zb) + (12617*CA^3*nf*G[1, 1, 0, 0, zb])/(324*zb) - 
 (509*CA^2*CF*nf*G[1, 1, 0, 0, zb])/(24*zb) - 
 (31015*CA^4*Pi^2*G[1, 1, 0, 0, zb])/(1152*zb) - 
 (28135*CA^3*nf*Pi^2*G[1, 1, 0, 0, zb])/(576*zb) + 
 (3*CA^2*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/zb - 
 (5232425*CA^4*zb*G[1, 1, 0, 0, zb])/2592 + 
 (166045*CA^3*nf*zb*G[1, 1, 0, 0, zb])/5184 - 
 (9659*CA^2*CF*nf*zb*G[1, 1, 0, 0, zb])/288 + 
 (413*CA^2*nf^2*zb*G[1, 1, 0, 0, zb])/144 + 
 (367889*CA^4*Pi^2*zb*G[1, 1, 0, 0, zb])/576 - 
 (62609*CA^3*nf*Pi^2*zb*G[1, 1, 0, 0, zb])/1152 - 
 (5*CA^2*CF*nf*Pi^2*zb*G[1, 1, 0, 0, zb])/8 - 
 (29384039*CA^4*zb^2*G[1, 1, 0, 0, zb])/5184 - 
 (2192965*CA^3*nf*zb^2*G[1, 1, 0, 0, zb])/5184 - 
 (257*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, zb])/24 + 
 (544481*CA^4*Pi^2*zb^2*G[1, 1, 0, 0, zb])/576 + 
 (13715*CA^3*nf*Pi^2*zb^2*G[1, 1, 0, 0, zb])/288 + 
 (221*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 0, 0, zb])/72 - 
 (3437*CA^4*zb^3*G[1, 1, 0, 0, zb])/48 + (141*CA^3*nf*zb^3*G[1, 1, 0, 0, zb])/
  4 + (43*CA^2*CF*nf*zb^3*G[1, 1, 0, 0, zb])/4 + 
 (21*CA^4*zb^4*G[1, 1, 0, 0, zb])/4 - 6*CA^3*nf*zb^4*G[1, 1, 0, 0, zb] + 
 CA^2*CF*nf*zb^4*G[1, 1, 0, 0, zb] + (10427593*CA^4*G[1, 1, 0, 1, zb])/2592 + 
 (12401047*CA^3*nf*G[1, 1, 0, 1, zb])/51840 - 
 (584837*CA^2*CF*nf*G[1, 1, 0, 1, zb])/8640 + 
 (233*CA^2*nf^2*G[1, 1, 0, 1, zb])/96 - (1562869*CA^4*Pi^2*G[1, 1, 0, 1, zb])/
  2304 - (77303*CA^3*nf*Pi^2*G[1, 1, 0, 1, zb])/1152 + 
 (11*CA^2*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/18 - (85*CA^4*G[1, 1, 0, 1, zb])/
  (-2 + zb) + (325685*CA^4*G[1, 1, 0, 1, zb])/(108*(-1 + zb)) + 
 (98939*CA^3*nf*G[1, 1, 0, 1, zb])/(540*(-1 + zb)) - 
 (2507*CA^2*CF*nf*G[1, 1, 0, 1, zb])/(120*(-1 + zb)) - 
 (10681*CA^4*Pi^2*G[1, 1, 0, 1, zb])/(18*(-1 + zb)) - 
 (377*CA^3*nf*Pi^2*G[1, 1, 0, 1, zb])/(12*(-1 + zb)) - 
 (7*CA^2*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (121*CA^4*G[1, 1, 0, 1, zb])/(12*zb^2) + (CA^2*CF*nf*G[1, 1, 0, 1, zb])/
  (4*zb^2) + (124889*CA^4*G[1, 1, 0, 1, zb])/(648*zb) - 
 (24245*CA^3*nf*G[1, 1, 0, 1, zb])/(648*zb) + 
 (427*CA^2*CF*nf*G[1, 1, 0, 1, zb])/(24*zb) + 
 (121165*CA^4*Pi^2*G[1, 1, 0, 1, zb])/(2304*zb) + 
 (38665*CA^3*nf*Pi^2*G[1, 1, 0, 1, zb])/(1152*zb) - 
 (11*CA^2*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/(8*zb) + 
 (11194355*CA^4*zb*G[1, 1, 0, 1, zb])/5184 - 
 (223283*CA^3*nf*zb*G[1, 1, 0, 1, zb])/51840 + 
 (252793*CA^2*CF*nf*zb*G[1, 1, 0, 1, zb])/8640 - 
 (233*CA^2*nf^2*zb*G[1, 1, 0, 1, zb])/96 - 
 (277525*CA^4*Pi^2*zb*G[1, 1, 0, 1, zb])/576 + 
 (82511*CA^3*nf*Pi^2*zb*G[1, 1, 0, 1, zb])/2304 - 
 (115*CA^2*CF*nf*Pi^2*zb*G[1, 1, 0, 1, zb])/72 + 
 (15618599*CA^4*zb^2*G[1, 1, 0, 1, zb])/2592 + 
 (20127887*CA^3*nf*zb^2*G[1, 1, 0, 1, zb])/51840 + 
 (38249*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, zb])/4320 - 
 (122551*CA^4*Pi^2*zb^2*G[1, 1, 0, 1, zb])/144 - 
 (1583*CA^3*nf*Pi^2*zb^2*G[1, 1, 0, 1, zb])/48 - 
 (9*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 0, 1, zb])/8 + 
 (587*CA^4*zb^3*G[1, 1, 0, 1, zb])/9 - (1927*CA^3*nf*zb^3*G[1, 1, 0, 1, zb])/
  60 - (1759*CA^2*CF*nf*zb^3*G[1, 1, 0, 1, zb])/180 - 
 (173*CA^4*zb^4*G[1, 1, 0, 1, zb])/36 + (82*CA^3*nf*zb^4*G[1, 1, 0, 1, zb])/
  15 - (41*CA^2*CF*nf*zb^4*G[1, 1, 0, 1, zb])/45 + 
 (18181139*CA^4*G[1, 1, 1, 0, zb])/5184 + (2533291*CA^3*nf*G[1, 1, 1, 0, zb])/
  12960 - (300427*CA^2*CF*nf*G[1, 1, 1, 0, zb])/4320 + 
 (667*CA^2*nf^2*G[1, 1, 1, 0, zb])/288 - (453155*CA^4*Pi^2*G[1, 1, 1, 0, zb])/
  768 - (10787*CA^3*nf*Pi^2*G[1, 1, 1, 0, zb])/144 - 
 (25*CA^2*CF*nf*Pi^2*G[1, 1, 1, 0, zb])/9 - (92*CA^4*G[1, 1, 1, 0, zb])/
  (-2 + zb) + (530227*CA^4*G[1, 1, 1, 0, zb])/(216*(-1 + zb)) + 
 (3667*CA^3*nf*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
 (33*CA^2*CF*nf*G[1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
 (9983*CA^4*Pi^2*G[1, 1, 1, 0, zb])/(18*(-1 + zb)) - 
 (601*CA^3*nf*Pi^2*G[1, 1, 1, 0, zb])/(18*(-1 + zb)) - 
 (11*CA^4*G[1, 1, 1, 0, zb])/zb^2 + (392027*CA^4*G[1, 1, 1, 0, zb])/
  (2592*zb) - (76409*CA^3*nf*G[1, 1, 1, 0, zb])/(2592*zb) + 
 (397*CA^2*CF*nf*G[1, 1, 1, 0, zb])/(24*zb) + 
 (58705*CA^4*Pi^2*G[1, 1, 1, 0, zb])/(2304*zb) + 
 (4821*CA^3*nf*Pi^2*G[1, 1, 1, 0, zb])/(128*zb) - 
 (149*CA^2*CF*nf*Pi^2*G[1, 1, 1, 0, zb])/(72*zb) + 
 (17585323*CA^4*zb*G[1, 1, 1, 0, zb])/10368 - 
 (858071*CA^3*nf*zb*G[1, 1, 1, 0, zb])/51840 + 
 (182933*CA^2*CF*nf*zb*G[1, 1, 1, 0, zb])/4320 - 
 (667*CA^2*nf^2*zb*G[1, 1, 1, 0, zb])/288 - 
 (64557*CA^4*Pi^2*zb*G[1, 1, 1, 0, zb])/128 + 
 (97627*CA^3*nf*Pi^2*zb*G[1, 1, 1, 0, zb])/2304 + 
 (25*CA^2*CF*nf*Pi^2*zb*G[1, 1, 1, 0, zb])/72 + 
 (57566939*CA^4*zb^2*G[1, 1, 1, 0, zb])/10368 + 
 (4131161*CA^3*nf*zb^2*G[1, 1, 1, 0, zb])/12960 - 
 (4481*CA^2*CF*nf*zb^2*G[1, 1, 1, 0, zb])/2160 - 
 (920017*CA^4*Pi^2*zb^2*G[1, 1, 1, 0, zb])/1152 - 
 (20713*CA^3*nf*Pi^2*zb^2*G[1, 1, 1, 0, zb])/576 - 
 (61*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 1, 0, zb])/24 + 
 (685*CA^4*zb^3*G[1, 1, 1, 0, zb])/16 - (423*CA^3*nf*zb^3*G[1, 1, 1, 0, zb])/
  20 - (33*CA^2*CF*nf*zb^3*G[1, 1, 1, 0, zb])/5 - 
 (23*CA^4*zb^4*G[1, 1, 1, 0, zb])/8 + (18*CA^3*nf*zb^4*G[1, 1, 1, 0, zb])/5 - 
 (3*CA^2*CF*nf*zb^4*G[1, 1, 1, 0, zb])/5 - (3430997*CA^4*G[1, 1, 1, 1, zb])/
  864 - (1120043*CA^3*nf*G[1, 1, 1, 1, zb])/5760 + 
 (581657*CA^2*CF*nf*G[1, 1, 1, 1, zb])/8640 - 
 (71*CA^2*nf^2*G[1, 1, 1, 1, zb])/36 + (1274983*CA^4*Pi^2*G[1, 1, 1, 1, zb])/
  2304 + (46973*CA^3*nf*Pi^2*G[1, 1, 1, 1, zb])/768 - 
 (319*CA^2*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/72 + (86*CA^4*G[1, 1, 1, 1, zb])/
  (-2 + zb) - (157325*CA^4*G[1, 1, 1, 1, zb])/(54*(-1 + zb)) - 
 (4010*CA^3*nf*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) + 
 (14*CA^2*CF*nf*G[1, 1, 1, 1, zb])/(-1 + zb) + 
 (4378*CA^4*Pi^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
 (254*CA^3*nf*Pi^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
 (43*CA^4*G[1, 1, 1, 1, zb])/(3*zb^2) - (135883*CA^4*G[1, 1, 1, 1, zb])/
  (864*zb) + (26071*CA^3*nf*G[1, 1, 1, 1, zb])/(864*zb) - 
 (169*CA^2*CF*nf*G[1, 1, 1, 1, zb])/(12*zb) - 
 (51139*CA^4*Pi^2*G[1, 1, 1, 1, zb])/(2304*zb) - 
 (36215*CA^3*nf*Pi^2*G[1, 1, 1, 1, zb])/(1152*zb) + 
 (29*CA^2*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/(36*zb) - 
 (284143*CA^4*zb*G[1, 1, 1, 1, zb])/144 - 
 (145277*CA^3*nf*zb*G[1, 1, 1, 1, zb])/8640 - 
 (345223*CA^2*CF*nf*zb*G[1, 1, 1, 1, zb])/8640 + 
 (71*CA^2*nf^2*zb*G[1, 1, 1, 1, zb])/36 + 
 (321179*CA^4*Pi^2*zb*G[1, 1, 1, 1, zb])/768 - 
 (78443*CA^3*nf*Pi^2*zb*G[1, 1, 1, 1, zb])/2304 + 
 (319*CA^2*CF*nf*Pi^2*zb*G[1, 1, 1, 1, zb])/144 - 
 (2632303*CA^4*zb^2*G[1, 1, 1, 1, zb])/432 - 
 (1730513*CA^3*nf*zb^2*G[1, 1, 1, 1, zb])/5760 + 
 (2267*CA^2*CF*nf*zb^2*G[1, 1, 1, 1, zb])/540 + 
 (1710379*CA^4*Pi^2*zb^2*G[1, 1, 1, 1, zb])/2304 + 
 (33667*CA^3*nf*Pi^2*zb^2*G[1, 1, 1, 1, zb])/1152 - 
 (29*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 1, 1, zb])/72 - 
 (10721*CA^4*zb^3*G[1, 1, 1, 1, zb])/288 + 
 (2209*CA^3*nf*zb^3*G[1, 1, 1, 1, zb])/120 + 
 (517*CA^2*CF*nf*zb^3*G[1, 1, 1, 1, zb])/90 + 
 (179*CA^4*zb^4*G[1, 1, 1, 1, zb])/72 - (47*CA^3*nf*zb^4*G[1, 1, 1, 1, zb])/
  15 + (47*CA^2*CF*nf*zb^4*G[1, 1, 1, 1, zb])/90 + 
 (1615*CA^4*Pi^2*G[1, 1, 2, 1, zb])/72 + (175*CA^3*nf*Pi^2*G[1, 1, 2, 1, zb])/
  24 + (2395*CA^4*Pi^2*G[1, 1, 2, 1, zb])/(72*(-1 + zb)) + 
 (115*CA^3*nf*Pi^2*G[1, 1, 2, 1, zb])/(36*(-1 + zb)) + 
 (205*CA^4*Pi^2*G[1, 1, 2, 1, zb])/(36*zb) - 
 (65*CA^3*nf*Pi^2*G[1, 1, 2, 1, zb])/(18*zb) + 
 (3325*CA^4*Pi^2*zb*G[1, 1, 2, 1, zb])/72 - 
 (25*CA^3*nf*Pi^2*zb*G[1, 1, 2, 1, zb])/6 + 
 (395*CA^4*Pi^2*zb^2*G[1, 1, 2, 1, zb])/24 + 
 (125*CA^3*nf*Pi^2*zb^2*G[1, 1, 2, 1, zb])/36 - 
 (1705*CA^4*Pi^2*G[1, 2, 1, 0, zb])/72 - (179*CA^3*nf*Pi^2*G[1, 2, 1, 0, zb])/
  72 - (209*CA^4*Pi^2*G[1, 2, 1, 0, zb])/(8*(-1 + zb)) - 
 (53*CA^3*nf*Pi^2*G[1, 2, 1, 0, zb])/(36*(-1 + zb)) + 
 (11*CA^4*Pi^2*G[1, 2, 1, 0, zb])/(36*zb) + 
 (23*CA^3*nf*Pi^2*G[1, 2, 1, 0, zb])/(18*zb) - 
 (1981*CA^4*Pi^2*zb*G[1, 2, 1, 0, zb])/72 + 
 (73*CA^3*nf*Pi^2*zb*G[1, 2, 1, 0, zb])/72 - 
 (407*CA^4*Pi^2*zb^2*G[1, 2, 1, 0, zb])/72 - 
 (47*CA^3*nf*Pi^2*zb^2*G[1, 2, 1, 0, zb])/36 + 
 (685*CA^4*Pi^2*G[1, 2, 1, 1, zb])/24 + (47*CA^3*nf*Pi^2*G[1, 2, 1, 1, zb])/
  24 + (2279*CA^4*Pi^2*G[1, 2, 1, 1, zb])/(72*(-1 + zb)) + 
 (3*CA^3*nf*Pi^2*G[1, 2, 1, 1, zb])/(4*(-1 + zb)) - 
 (89*CA^4*Pi^2*G[1, 2, 1, 1, zb])/(36*zb) - 
 (17*CA^3*nf*Pi^2*G[1, 2, 1, 1, zb])/(18*zb) + 
 (231*CA^4*Pi^2*zb*G[1, 2, 1, 1, zb])/8 - 
 (29*CA^3*nf*Pi^2*zb*G[1, 2, 1, 1, zb])/24 + 
 (151*CA^4*Pi^2*zb^2*G[1, 2, 1, 1, zb])/24 + 
 (11*CA^3*nf*Pi^2*zb^2*G[1, 2, 1, 1, zb])/12 + 
 (385*CA^4*Pi^2*G[1, 2, 2, 1, zb])/72 - (25*CA^3*nf*Pi^2*G[1, 2, 2, 1, zb])/
  24 - (55*CA^4*Pi^2*G[1, 2, 2, 1, zb])/(72*(-1 + zb)) + 
 (5*CA^3*nf*Pi^2*G[1, 2, 2, 1, zb])/(36*(-1 + zb)) - 
 (55*CA^4*Pi^2*G[1, 2, 2, 1, zb])/(36*zb) + 
 (5*CA^3*nf*Pi^2*G[1, 2, 2, 1, zb])/(18*zb) - 
 (365*CA^4*Pi^2*zb*G[1, 2, 2, 1, zb])/72 + 
 (25*CA^3*nf*Pi^2*zb*G[1, 2, 2, 1, zb])/24 + 
 (385*CA^4*Pi^2*zb^2*G[1, 2, 2, 1, zb])/72 - 
 (5*CA^3*nf*Pi^2*zb^2*G[1, 2, 2, 1, zb])/12 - (4387*CA^4*G[2, 1, 0, 0, zb])/
  108 + (3293*CA^3*nf*G[2, 1, 0, 0, zb])/720 + 
 (112*CA^2*CF*nf*G[2, 1, 0, 0, zb])/45 + (287*CA^4*Pi^2*G[2, 1, 0, 0, zb])/
  36 - (5*CA^4*G[2, 1, 0, 0, zb])/(6*(-1 + zb)^3) + 
 (CA^3*nf*G[2, 1, 0, 0, zb])/(-1 + zb)^3 - (CA^2*CF*nf*G[2, 1, 0, 0, zb])/
  (6*(-1 + zb)^3) + (5*CA^4*G[2, 1, 0, 0, zb])/(3*(-1 + zb)^2) - 
 (2*CA^3*nf*G[2, 1, 0, 0, zb])/(-1 + zb)^2 + (CA^2*CF*nf*G[2, 1, 0, 0, zb])/
  (3*(-1 + zb)^2) + (11263*CA^4*G[2, 1, 0, 0, zb])/(108*(-1 + zb)) + 
 (199*CA^3*nf*G[2, 1, 0, 0, zb])/(240*(-1 + zb)) - 
 (13*CA^2*CF*nf*G[2, 1, 0, 0, zb])/(30*(-1 + zb)) + 
 (451*CA^4*Pi^2*G[2, 1, 0, 0, zb])/(36*(-1 + zb)) + 
 (17813*CA^4*zb*G[2, 1, 0, 0, zb])/108 + (15893*CA^3*nf*zb*G[2, 1, 0, 0, zb])/
  720 - (28*CA^2*CF*nf*zb*G[2, 1, 0, 0, zb])/45 + 
 (533*CA^4*Pi^2*zb*G[2, 1, 0, 0, zb])/36 - (2638*CA^4*zb^2*G[2, 1, 0, 0, zb])/
  27 - (3269*CA^3*nf*zb^2*G[2, 1, 0, 0, zb])/240 - 
 (9*CA^2*CF*nf*zb^2*G[2, 1, 0, 0, zb])/10 - 
 (451*CA^4*Pi^2*zb^2*G[2, 1, 0, 0, zb])/36 - 
 (247*CA^4*zb^3*G[2, 1, 0, 0, zb])/72 + (47*CA^3*nf*zb^3*G[2, 1, 0, 0, zb])/
  30 + (22*CA^2*CF*nf*zb^3*G[2, 1, 0, 0, zb])/45 + 
 (17*CA^4*zb^4*G[2, 1, 0, 0, zb])/36 - (4*CA^3*nf*zb^4*G[2, 1, 0, 0, zb])/
  15 + (2*CA^2*CF*nf*zb^4*G[2, 1, 0, 0, zb])/45 + 
 (4387*CA^4*G[2, 1, 0, 1, zb])/108 - (3293*CA^3*nf*G[2, 1, 0, 1, zb])/720 - 
 (112*CA^2*CF*nf*G[2, 1, 0, 1, zb])/45 - (35*CA^4*Pi^2*G[2, 1, 0, 1, zb])/
  12 + (5*CA^4*G[2, 1, 0, 1, zb])/(6*(-1 + zb)^3) - 
 (CA^3*nf*G[2, 1, 0, 1, zb])/(-1 + zb)^3 + (CA^2*CF*nf*G[2, 1, 0, 1, zb])/
  (6*(-1 + zb)^3) - (5*CA^4*G[2, 1, 0, 1, zb])/(3*(-1 + zb)^2) + 
 (2*CA^3*nf*G[2, 1, 0, 1, zb])/(-1 + zb)^2 - (CA^2*CF*nf*G[2, 1, 0, 1, zb])/
  (3*(-1 + zb)^2) - (11263*CA^4*G[2, 1, 0, 1, zb])/(108*(-1 + zb)) - 
 (199*CA^3*nf*G[2, 1, 0, 1, zb])/(240*(-1 + zb)) + 
 (13*CA^2*CF*nf*G[2, 1, 0, 1, zb])/(30*(-1 + zb)) - 
 (55*CA^4*Pi^2*G[2, 1, 0, 1, zb])/(12*(-1 + zb)) - 
 (17813*CA^4*zb*G[2, 1, 0, 1, zb])/108 - (15893*CA^3*nf*zb*G[2, 1, 0, 1, zb])/
  720 + (28*CA^2*CF*nf*zb*G[2, 1, 0, 1, zb])/45 - 
 (65*CA^4*Pi^2*zb*G[2, 1, 0, 1, zb])/12 + (2638*CA^4*zb^2*G[2, 1, 0, 1, zb])/
  27 + (3269*CA^3*nf*zb^2*G[2, 1, 0, 1, zb])/240 + 
 (9*CA^2*CF*nf*zb^2*G[2, 1, 0, 1, zb])/10 + 
 (55*CA^4*Pi^2*zb^2*G[2, 1, 0, 1, zb])/12 + (247*CA^4*zb^3*G[2, 1, 0, 1, zb])/
  72 - (47*CA^3*nf*zb^3*G[2, 1, 0, 1, zb])/30 - 
 (22*CA^2*CF*nf*zb^3*G[2, 1, 0, 1, zb])/45 - (17*CA^4*zb^4*G[2, 1, 0, 1, zb])/
  36 + (4*CA^3*nf*zb^4*G[2, 1, 0, 1, zb])/15 - 
 (2*CA^2*CF*nf*zb^4*G[2, 1, 0, 1, zb])/45 + (4387*CA^4*G[2, 1, 1, 0, zb])/
  72 - (3293*CA^3*nf*G[2, 1, 1, 0, zb])/480 - 
 (56*CA^2*CF*nf*G[2, 1, 1, 0, zb])/15 - (287*CA^4*Pi^2*G[2, 1, 1, 0, zb])/
  72 + (5*CA^4*G[2, 1, 1, 0, zb])/(4*(-1 + zb)^3) - 
 (3*CA^3*nf*G[2, 1, 1, 0, zb])/(2*(-1 + zb)^3) + 
 (CA^2*CF*nf*G[2, 1, 1, 0, zb])/(4*(-1 + zb)^3) - 
 (5*CA^4*G[2, 1, 1, 0, zb])/(2*(-1 + zb)^2) + (3*CA^3*nf*G[2, 1, 1, 0, zb])/
  (-1 + zb)^2 - (CA^2*CF*nf*G[2, 1, 1, 0, zb])/(2*(-1 + zb)^2) - 
 (11263*CA^4*G[2, 1, 1, 0, zb])/(72*(-1 + zb)) - 
 (199*CA^3*nf*G[2, 1, 1, 0, zb])/(160*(-1 + zb)) + 
 (13*CA^2*CF*nf*G[2, 1, 1, 0, zb])/(20*(-1 + zb)) - 
 (451*CA^4*Pi^2*G[2, 1, 1, 0, zb])/(72*(-1 + zb)) - 
 (17813*CA^4*zb*G[2, 1, 1, 0, zb])/72 - (15893*CA^3*nf*zb*G[2, 1, 1, 0, zb])/
  480 + (14*CA^2*CF*nf*zb*G[2, 1, 1, 0, zb])/15 - 
 (533*CA^4*Pi^2*zb*G[2, 1, 1, 0, zb])/72 + (1319*CA^4*zb^2*G[2, 1, 1, 0, zb])/
  9 + (3269*CA^3*nf*zb^2*G[2, 1, 1, 0, zb])/160 + 
 (27*CA^2*CF*nf*zb^2*G[2, 1, 1, 0, zb])/20 + 
 (451*CA^4*Pi^2*zb^2*G[2, 1, 1, 0, zb])/72 + 
 (247*CA^4*zb^3*G[2, 1, 1, 0, zb])/48 - (47*CA^3*nf*zb^3*G[2, 1, 1, 0, zb])/
  20 - (11*CA^2*CF*nf*zb^3*G[2, 1, 1, 0, zb])/15 - 
 (17*CA^4*zb^4*G[2, 1, 1, 0, zb])/24 + (2*CA^3*nf*zb^4*G[2, 1, 1, 0, zb])/5 - 
 (CA^2*CF*nf*zb^4*G[2, 1, 1, 0, zb])/15 - (4387*CA^4*G[2, 1, 1, 1, zb])/72 + 
 (3293*CA^3*nf*G[2, 1, 1, 1, zb])/480 + (56*CA^2*CF*nf*G[2, 1, 1, 1, zb])/
  15 + (203*CA^4*Pi^2*G[2, 1, 1, 1, zb])/72 - 
 (5*CA^4*G[2, 1, 1, 1, zb])/(4*(-1 + zb)^3) + (3*CA^3*nf*G[2, 1, 1, 1, zb])/
  (2*(-1 + zb)^3) - (CA^2*CF*nf*G[2, 1, 1, 1, zb])/(4*(-1 + zb)^3) + 
 (5*CA^4*G[2, 1, 1, 1, zb])/(2*(-1 + zb)^2) - (3*CA^3*nf*G[2, 1, 1, 1, zb])/
  (-1 + zb)^2 + (CA^2*CF*nf*G[2, 1, 1, 1, zb])/(2*(-1 + zb)^2) + 
 (11263*CA^4*G[2, 1, 1, 1, zb])/(72*(-1 + zb)) + 
 (199*CA^3*nf*G[2, 1, 1, 1, zb])/(160*(-1 + zb)) - 
 (13*CA^2*CF*nf*G[2, 1, 1, 1, zb])/(20*(-1 + zb)) + 
 (319*CA^4*Pi^2*G[2, 1, 1, 1, zb])/(72*(-1 + zb)) + 
 (17813*CA^4*zb*G[2, 1, 1, 1, zb])/72 + (15893*CA^3*nf*zb*G[2, 1, 1, 1, zb])/
  480 - (14*CA^2*CF*nf*zb*G[2, 1, 1, 1, zb])/15 + 
 (377*CA^4*Pi^2*zb*G[2, 1, 1, 1, zb])/72 - (1319*CA^4*zb^2*G[2, 1, 1, 1, zb])/
  9 - (3269*CA^3*nf*zb^2*G[2, 1, 1, 1, zb])/160 - 
 (27*CA^2*CF*nf*zb^2*G[2, 1, 1, 1, zb])/20 - 
 (319*CA^4*Pi^2*zb^2*G[2, 1, 1, 1, zb])/72 - 
 (247*CA^4*zb^3*G[2, 1, 1, 1, zb])/48 + (47*CA^3*nf*zb^3*G[2, 1, 1, 1, zb])/
  20 + (11*CA^2*CF*nf*zb^3*G[2, 1, 1, 1, zb])/15 + 
 (17*CA^4*zb^4*G[2, 1, 1, 1, zb])/24 - (2*CA^3*nf*zb^4*G[2, 1, 1, 1, zb])/5 + 
 (CA^2*CF*nf*zb^4*G[2, 1, 1, 1, zb])/15 - (7*CA^4*Pi^2*G[2, 2, 1, 0, zb])/6 - 
 (11*CA^4*Pi^2*G[2, 2, 1, 0, zb])/(6*(-1 + zb)) - 
 (13*CA^4*Pi^2*zb*G[2, 2, 1, 0, zb])/6 + 
 (11*CA^4*Pi^2*zb^2*G[2, 2, 1, 0, zb])/6 - (7*CA^4*Pi^2*G[2, 2, 1, 1, zb])/
  6 - (11*CA^4*Pi^2*G[2, 2, 1, 1, zb])/(6*(-1 + zb)) - 
 (13*CA^4*Pi^2*zb*G[2, 2, 1, 1, zb])/6 + 
 (11*CA^4*Pi^2*zb^2*G[2, 2, 1, 1, zb])/6 + (35*CA^4*Pi^2*G[2, 2, 2, 1, zb])/
  18 + (55*CA^4*Pi^2*G[2, 2, 2, 1, zb])/(18*(-1 + zb)) + 
 (65*CA^4*Pi^2*zb*G[2, 2, 2, 1, zb])/18 - 
 (55*CA^4*Pi^2*zb^2*G[2, 2, 2, 1, zb])/18 + 
 (17084861*CA^4*G[0, 0, 0, 0, 0, zb])/2304 + 
 (3289255*CA^3*nf*G[0, 0, 0, 0, 0, zb])/2304 - 
 (16994*CA^4*Pi^2*G[0, 0, 0, 0, 0, zb])/3 + 
 (5261113*CA^4*G[0, 0, 0, 0, 0, zb])/(576*(-1 + zb)) + 
 (15943*CA^3*nf*G[0, 0, 0, 0, 0, zb])/(18*(-1 + zb)) - 
 (8497*CA^4*Pi^2*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (22629635*CA^4*zb*G[0, 0, 0, 0, 0, zb])/2304 - 
 (137639*CA^3*nf*zb*G[0, 0, 0, 0, 0, zb])/2304 + 
 (8497*CA^4*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/3 + 
 (5261113*CA^4*zb^2*G[0, 0, 0, 0, 0, zb])/576 + 
 (15943*CA^3*nf*zb^2*G[0, 0, 0, 0, 0, zb])/18 - 
 (8497*CA^4*Pi^2*zb^2*G[0, 0, 0, 0, 0, zb])/3 - 
 (12641747*CA^4*G[0, 0, 0, 0, 1, zb])/1728 - 
 (4373783*CA^3*nf*G[0, 0, 0, 0, 1, zb])/3456 + 
 (654599*CA^4*Pi^2*G[0, 0, 0, 0, 1, zb])/144 - 
 (564031*CA^4*G[0, 0, 0, 0, 1, zb])/(64*(-1 + zb)) - 
 (227561*CA^3*nf*G[0, 0, 0, 0, 1, zb])/(288*(-1 + zb)) + 
 (654599*CA^4*Pi^2*G[0, 0, 0, 0, 1, zb])/(288*(-1 + zb)) - 
 (298397*CA^4*G[0, 0, 0, 0, 1, zb])/(216*zb) + 
 (9607*CA^3*nf*G[0, 0, 0, 0, 1, zb])/(27*zb) - 
 (654599*CA^4*Pi^2*G[0, 0, 0, 0, 1, zb])/(288*zb) - 
 (16011701*CA^4*zb*G[0, 0, 0, 0, 1, zb])/1728 + 
 (71531*CA^3*nf*zb*G[0, 0, 0, 0, 1, zb])/1728 - 
 (654599*CA^4*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/288 - 
 (15237187*CA^4*zb^2*G[0, 0, 0, 0, 1, zb])/1728 - 
 (682015*CA^3*nf*zb^2*G[0, 0, 0, 0, 1, zb])/864 + 
 (654599*CA^4*Pi^2*zb^2*G[0, 0, 0, 0, 1, zb])/288 - 
 (1042349*CA^4*G[0, 0, 0, 1, 0, zb])/144 - 
 (637883*CA^3*nf*G[0, 0, 0, 1, 0, zb])/576 + 
 (1727*CA^2*CF*nf*G[0, 0, 0, 1, 0, zb])/288 + 
 (211321*CA^4*Pi^2*G[0, 0, 0, 1, 0, zb])/48 - 
 (4911823*CA^4*G[0, 0, 0, 1, 0, zb])/(576*(-1 + zb)) - 
 (129859*CA^3*nf*G[0, 0, 0, 1, 0, zb])/(192*(-1 + zb)) + 
 (2291*CA^2*CF*nf*G[0, 0, 0, 1, 0, zb])/(288*(-1 + zb)) + 
 (211321*CA^4*Pi^2*G[0, 0, 0, 1, 0, zb])/(96*(-1 + zb)) - 
 (169661*CA^4*G[0, 0, 0, 1, 0, zb])/(144*zb) + 
 (5713*CA^3*nf*G[0, 0, 0, 1, 0, zb])/(18*zb) - 
 (211321*CA^4*Pi^2*G[0, 0, 0, 1, 0, zb])/(96*zb) - 
 (2511937*CA^4*zb*G[0, 0, 0, 1, 0, zb])/288 + 
 (15215*CA^3*nf*zb*G[0, 0, 0, 1, 0, zb])/288 + 
 (1013*CA^2*CF*nf*zb*G[0, 0, 0, 1, 0, zb])/288 - 
 (211321*CA^4*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/96 - 
 (4885439*CA^4*zb^2*G[0, 0, 0, 1, 0, zb])/576 - 
 (403901*CA^3*nf*zb^2*G[0, 0, 0, 1, 0, zb])/576 + 
 (1421*CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 0, zb])/288 + 
 (211321*CA^4*Pi^2*zb^2*G[0, 0, 0, 1, 0, zb])/96 + 
 (1558477*CA^4*G[0, 0, 0, 1, 1, zb])/216 + 
 (3369749*CA^3*nf*G[0, 0, 0, 1, 1, zb])/3456 - 
 (1727*CA^2*CF*nf*G[0, 0, 0, 1, 1, zb])/288 - 
 (1085395*CA^4*Pi^2*G[0, 0, 0, 1, 1, zb])/288 + 
 (266227*CA^4*G[0, 0, 0, 1, 1, zb])/(32*(-1 + zb)) + 
 (114865*CA^3*nf*G[0, 0, 0, 1, 1, zb])/(192*(-1 + zb)) - 
 (2291*CA^2*CF*nf*G[0, 0, 0, 1, 1, zb])/(288*(-1 + zb)) - 
 (1085395*CA^4*Pi^2*G[0, 0, 0, 1, 1, zb])/(576*(-1 + zb)) + 
 (218813*CA^4*G[0, 0, 0, 1, 1, zb])/(216*zb) - 
 (7516*CA^3*nf*G[0, 0, 0, 1, 1, zb])/(27*zb) + 
 (1085395*CA^4*Pi^2*G[0, 0, 0, 1, 1, zb])/(576*zb) + 
 (7180507*CA^4*zb*G[0, 0, 0, 1, 1, zb])/864 - 
 (32821*CA^3*nf*zb*G[0, 0, 0, 1, 1, zb])/864 - 
 (1013*CA^2*CF*nf*zb*G[0, 0, 0, 1, 1, zb])/288 + 
 (1085395*CA^4*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/576 + 
 (3576439*CA^4*zb^2*G[0, 0, 0, 1, 1, zb])/432 + 
 (1075373*CA^3*nf*zb^2*G[0, 0, 0, 1, 1, zb])/1728 - 
 (1421*CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 1, zb])/288 - 
 (1085395*CA^4*Pi^2*zb^2*G[0, 0, 0, 1, 1, zb])/576 - 
 (12336733*CA^4*G[0, 0, 1, 0, 0, zb])/1728 - 
 (1677959*CA^3*nf*G[0, 0, 1, 0, 0, zb])/1728 - 
 (323*CA^2*CF*nf*G[0, 0, 1, 0, 0, zb])/288 + 
 (413579*CA^4*Pi^2*G[0, 0, 1, 0, 0, zb])/96 - 
 (3586675*CA^4*G[0, 0, 1, 0, 0, zb])/(432*(-1 + zb)) - 
 (30559*CA^3*nf*G[0, 0, 1, 0, 0, zb])/(54*(-1 + zb)) + 
 (337*CA^2*CF*nf*G[0, 0, 1, 0, 0, zb])/(288*(-1 + zb)) + 
 (413579*CA^4*Pi^2*G[0, 0, 1, 0, 0, zb])/(192*(-1 + zb)) - 
 (101269*CA^4*G[0, 0, 1, 0, 0, zb])/(96*zb) + 
 (3527*CA^3*nf*G[0, 0, 1, 0, 0, zb])/(12*zb) - 
 (413579*CA^4*Pi^2*G[0, 0, 1, 0, 0, zb])/(192*zb) - 
 (14461027*CA^4*zb*G[0, 0, 1, 0, 0, zb])/1728 + 
 (139165*CA^3*nf*zb*G[0, 0, 1, 0, 0, zb])/1728 + 
 (3805*CA^2*CF*nf*zb*G[0, 0, 1, 0, 0, zb])/288 - 
 (413579*CA^4*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/192 - 
 (7100347*CA^4*zb^2*G[0, 0, 1, 0, 0, zb])/864 - 
 (549803*CA^3*nf*zb^2*G[0, 0, 1, 0, 0, zb])/864 + 
 (145*CA^2*CF*nf*zb^2*G[0, 0, 1, 0, 0, zb])/288 + 
 (413579*CA^4*Pi^2*zb^2*G[0, 0, 1, 0, 0, zb])/192 + 
 (2040421*CA^4*G[0, 0, 1, 0, 1, zb])/288 + 
 (493831*CA^3*nf*G[0, 0, 1, 0, 1, zb])/576 + 
 (23*CA^2*CF*nf*G[0, 0, 1, 0, 1, zb])/32 - 
 (1007117*CA^4*Pi^2*G[0, 0, 1, 0, 1, zb])/288 + 
 (2327467*CA^4*G[0, 0, 1, 0, 1, zb])/(288*(-1 + zb)) + 
 (289333*CA^3*nf*G[0, 0, 1, 0, 1, zb])/(576*(-1 + zb)) - 
 (127*CA^2*CF*nf*G[0, 0, 1, 0, 1, zb])/(96*(-1 + zb)) - 
 (1007117*CA^4*Pi^2*G[0, 0, 1, 0, 1, zb])/(576*(-1 + zb)) + 
 (65293*CA^4*G[0, 0, 1, 0, 1, zb])/(72*zb) - 
 (18583*CA^3*nf*G[0, 0, 1, 0, 1, zb])/(72*zb) + 
 (1007117*CA^4*Pi^2*G[0, 0, 1, 0, 1, zb])/(576*zb) + 
 (4594003*CA^4*zb*G[0, 0, 1, 0, 1, zb])/576 - 
 (77405*CA^3*nf*zb*G[0, 0, 1, 0, 1, zb])/1152 - 
 (393*CA^2*CF*nf*zb*G[0, 0, 1, 0, 1, zb])/32 + 
 (1007117*CA^4*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/576 + 
 (769289*CA^4*zb^2*G[0, 0, 1, 0, 1, zb])/96 + 
 (18025*CA^3*nf*zb^2*G[0, 0, 1, 0, 1, zb])/32 - 
 (25*CA^2*CF*nf*zb^2*G[0, 0, 1, 0, 1, zb])/32 - 
 (1007117*CA^4*Pi^2*zb^2*G[0, 0, 1, 0, 1, zb])/576 + 
 (5881559*CA^4*G[0, 0, 1, 1, 0, zb])/864 + 
 (610027*CA^3*nf*G[0, 0, 1, 1, 0, zb])/864 - 
 (355*CA^2*CF*nf*G[0, 0, 1, 1, 0, zb])/72 - 
 (108431*CA^4*Pi^2*G[0, 0, 1, 1, 0, zb])/32 + 
 (13055311*CA^4*G[0, 0, 1, 1, 0, zb])/(1728*(-1 + zb)) + 
 (699935*CA^3*nf*G[0, 0, 1, 1, 0, zb])/(1728*(-1 + zb)) - 
 (121*CA^2*CF*nf*G[0, 0, 1, 1, 0, zb])/(18*(-1 + zb)) - 
 (108431*CA^4*Pi^2*G[0, 0, 1, 1, 0, zb])/(64*(-1 + zb)) + 
 (32453*CA^4*G[0, 0, 1, 1, 0, zb])/(48*zb) - 
 (212*CA^3*nf*G[0, 0, 1, 1, 0, zb])/zb + 
 (108431*CA^4*Pi^2*G[0, 0, 1, 1, 0, zb])/(64*zb) + 
 (6223985*CA^4*zb*G[0, 0, 1, 1, 0, zb])/864 - 
 (48965*CA^3*nf*zb*G[0, 0, 1, 1, 0, zb])/864 - 
 (475*CA^2*CF*nf*zb*G[0, 0, 1, 1, 0, zb])/72 + 
 (108431*CA^4*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/64 + 
 (12914183*CA^4*zb^2*G[0, 0, 1, 1, 0, zb])/1728 + 
 (810511*CA^3*nf*zb^2*G[0, 0, 1, 1, 0, zb])/1728 - 
 (671*CA^2*CF*nf*zb^2*G[0, 0, 1, 1, 0, zb])/144 - 
 (108431*CA^4*Pi^2*zb^2*G[0, 0, 1, 1, 0, zb])/64 - 
 (11821273*CA^4*G[0, 0, 1, 1, 1, zb])/1728 - 
 (267227*CA^3*nf*G[0, 0, 1, 1, 1, zb])/432 + 
 (16*CA^2*CF*nf*G[0, 0, 1, 1, 1, zb])/3 + 
 (69137*CA^4*Pi^2*G[0, 0, 1, 1, 1, zb])/24 - 
 (805109*CA^4*G[0, 0, 1, 1, 1, zb])/(108*(-1 + zb)) - 
 (154309*CA^3*nf*G[0, 0, 1, 1, 1, zb])/(432*(-1 + zb)) + 
 (55*CA^2*CF*nf*G[0, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
 (69137*CA^4*Pi^2*G[0, 0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
 (240937*CA^4*G[0, 0, 1, 1, 1, zb])/(432*zb) + 
 (39701*CA^3*nf*G[0, 0, 1, 1, 1, zb])/(216*zb) - 
 (69137*CA^4*Pi^2*G[0, 0, 1, 1, 1, zb])/(48*zb) - 
 (6010973*CA^4*zb*G[0, 0, 1, 1, 1, zb])/864 + 
 (158903*CA^3*nf*zb*G[0, 0, 1, 1, 1, zb])/3456 + 
 (17*CA^2*CF*nf*zb*G[0, 0, 1, 1, 1, zb])/3 - 
 (69137*CA^4*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/48 - 
 (6384661*CA^4*zb^2*G[0, 0, 1, 1, 1, zb])/864 - 
 (711397*CA^3*nf*zb^2*G[0, 0, 1, 1, 1, zb])/1728 + 
 (79*CA^2*CF*nf*zb^2*G[0, 0, 1, 1, 1, zb])/16 + 
 (69137*CA^4*Pi^2*zb^2*G[0, 0, 1, 1, 1, zb])/48 + 
 (370*CA^4*Pi^2*G[0, 0, 1, 2, 1, zb])/3 + 
 (185*CA^4*Pi^2*G[0, 0, 1, 2, 1, zb])/(3*(-1 + zb)) - 
 (185*CA^4*Pi^2*G[0, 0, 1, 2, 1, zb])/(3*zb) - 
 (185*CA^4*Pi^2*zb*G[0, 0, 1, 2, 1, zb])/3 + 
 (185*CA^4*Pi^2*zb^2*G[0, 0, 1, 2, 1, zb])/3 - 
 (6052151*CA^4*G[0, 1, 0, 0, 0, zb])/864 - 
 (1448279*CA^3*nf*G[0, 1, 0, 0, 0, zb])/1728 - 
 (1625*CA^2*CF*nf*G[0, 1, 0, 0, 0, zb])/96 + 
 (2451673*CA^4*Pi^2*G[0, 1, 0, 0, 0, zb])/576 - 
 (7006379*CA^4*G[0, 1, 0, 0, 0, zb])/(864*(-1 + zb)) - 
 (47807*CA^3*nf*G[0, 1, 0, 0, 0, zb])/(108*(-1 + zb)) - 
 (1697*CA^2*CF*nf*G[0, 1, 0, 0, 0, zb])/(96*(-1 + zb)) + 
 (2451673*CA^4*Pi^2*G[0, 1, 0, 0, 0, zb])/(1152*(-1 + zb)) - 
 (581831*CA^4*G[0, 1, 0, 0, 0, zb])/(576*zb) + 
 (20509*CA^3*nf*G[0, 1, 0, 0, 0, zb])/(72*zb) - 
 (2451673*CA^4*Pi^2*G[0, 1, 0, 0, 0, zb])/(1152*zb) - 
 (14111383*CA^4*zb*G[0, 1, 0, 0, 0, zb])/1728 + 
 (222751*CA^3*nf*zb*G[0, 1, 0, 0, 0, zb])/1728 + 
 (1609*CA^2*CF*nf*zb*G[0, 1, 0, 0, 0, zb])/96 - 
 (2451673*CA^4*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/1152 - 
 (6879337*CA^4*zb^2*G[0, 1, 0, 0, 0, zb])/864 - 
 (255643*CA^3*nf*zb^2*G[0, 1, 0, 0, 0, zb])/432 - 
 (1151*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 0, zb])/96 + 
 (2451673*CA^4*Pi^2*zb^2*G[0, 1, 0, 0, 0, zb])/1152 + 
 (23932865*CA^4*G[0, 1, 0, 0, 1, zb])/3456 + 
 (2554867*CA^3*nf*G[0, 1, 0, 0, 1, zb])/3456 + 
 (287*CA^2*CF*nf*G[0, 1, 0, 0, 1, zb])/18 - 
 (248995*CA^4*Pi^2*G[0, 1, 0, 0, 1, zb])/72 + 
 (13668355*CA^4*G[0, 1, 0, 0, 1, zb])/(1728*(-1 + zb)) + 
 (42605*CA^3*nf*G[0, 1, 0, 0, 1, zb])/(108*(-1 + zb)) + 
 (613*CA^2*CF*nf*G[0, 1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
 (248995*CA^4*Pi^2*G[0, 1, 0, 0, 1, zb])/(144*(-1 + zb)) + 
 (249103*CA^4*G[0, 1, 0, 0, 1, zb])/(288*zb) - 
 (4495*CA^3*nf*G[0, 1, 0, 0, 1, zb])/(18*zb) + 
 (248995*CA^4*Pi^2*G[0, 1, 0, 0, 1, zb])/(144*zb) + 
 (27007151*CA^4*zb*G[0, 1, 0, 0, 1, zb])/3456 - 
 (368867*CA^3*nf*zb*G[0, 1, 0, 0, 1, zb])/3456 - 
 (1003*CA^2*CF*nf*zb*G[0, 1, 0, 0, 1, zb])/72 + 
 (248995*CA^4*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/144 + 
 (13359203*CA^4*zb^2*G[0, 1, 0, 0, 1, zb])/1728 + 
 (450311*CA^3*nf*zb^2*G[0, 1, 0, 0, 1, zb])/864 + 
 (1651*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 1, zb])/144 - 
 (248995*CA^4*Pi^2*zb^2*G[0, 1, 0, 0, 1, zb])/144 + 
 (2591153*CA^4*G[0, 1, 0, 1, 0, zb])/384 + 
 (40645*CA^3*nf*G[0, 1, 0, 1, 0, zb])/64 + 
 (113*CA^2*CF*nf*G[0, 1, 0, 1, 0, zb])/8 - 
 (324277*CA^4*Pi^2*G[0, 1, 0, 1, 0, zb])/96 + 
 (4416017*CA^4*G[0, 1, 0, 1, 0, zb])/(576*(-1 + zb)) + 
 (10001*CA^3*nf*G[0, 1, 0, 1, 0, zb])/(32*(-1 + zb)) + 
 (113*CA^2*CF*nf*G[0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
 (324277*CA^4*Pi^2*G[0, 1, 0, 1, 0, zb])/(192*(-1 + zb)) + 
 (224149*CA^4*G[0, 1, 0, 1, 0, zb])/(288*zb) - 
 (33281*CA^3*nf*G[0, 1, 0, 1, 0, zb])/(144*zb) - 
 (29*CA^2*CF*nf*G[0, 1, 0, 1, 0, zb])/(24*zb) + 
 (324277*CA^4*Pi^2*G[0, 1, 0, 1, 0, zb])/(192*zb) + 
 (8624347*CA^4*zb*G[0, 1, 0, 1, 0, zb])/1152 - 
 (141931*CA^3*nf*zb*G[0, 1, 0, 1, 0, zb])/1152 - 
 21*CA^2*CF*nf*zb*G[0, 1, 0, 1, 0, zb] + 
 (324277*CA^4*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/192 + 
 (4264963*CA^4*zb^2*G[0, 1, 0, 1, 0, zb])/576 + 
 (8563*CA^3*nf*zb^2*G[0, 1, 0, 1, 0, zb])/18 + 
 (197*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 0, zb])/24 - 
 (324277*CA^4*Pi^2*zb^2*G[0, 1, 0, 1, 0, zb])/192 - 
 (11685799*CA^4*G[0, 1, 0, 1, 1, zb])/1728 - 
 (1927081*CA^3*nf*G[0, 1, 0, 1, 1, zb])/3456 - 
 (1715*CA^2*CF*nf*G[0, 1, 0, 1, 1, zb])/144 + 
 (846769*CA^4*Pi^2*G[0, 1, 0, 1, 1, zb])/288 - 
 (13105693*CA^4*G[0, 1, 0, 1, 1, zb])/(1728*(-1 + zb)) - 
 (238309*CA^3*nf*G[0, 1, 0, 1, 1, zb])/(864*(-1 + zb)) - 
 (1345*CA^2*CF*nf*G[0, 1, 0, 1, 1, zb])/(144*(-1 + zb)) + 
 (846769*CA^4*Pi^2*G[0, 1, 0, 1, 1, zb])/(576*(-1 + zb)) - 
 (95029*CA^4*G[0, 1, 0, 1, 1, zb])/(144*zb) + 
 (29245*CA^3*nf*G[0, 1, 0, 1, 1, zb])/(144*zb) + 
 (29*CA^2*CF*nf*G[0, 1, 0, 1, 1, zb])/(24*zb) - 
 (846769*CA^4*Pi^2*G[0, 1, 0, 1, 1, zb])/(576*zb) - 
 (3141055*CA^4*zb*G[0, 1, 0, 1, 1, zb])/432 + 
 (22799*CA^3*nf*zb*G[0, 1, 0, 1, 1, zb])/216 + 
 (2461*CA^2*CF*nf*zb*G[0, 1, 0, 1, 1, zb])/144 - 
 (846769*CA^4*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/576 - 
 (12602663*CA^4*zb^2*G[0, 1, 0, 1, 1, zb])/1728 - 
 (181285*CA^3*nf*zb^2*G[0, 1, 0, 1, 1, zb])/432 - 
 (245*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 1, zb])/36 + 
 (846769*CA^4*Pi^2*zb^2*G[0, 1, 0, 1, 1, zb])/576 + 
 (10799113*CA^4*G[0, 1, 1, 0, 0, zb])/1728 + 
 (901403*CA^3*nf*G[0, 1, 1, 0, 0, zb])/1728 + 
 (887*CA^2*CF*nf*G[0, 1, 1, 0, 0, zb])/288 - 
 (50295*CA^4*Pi^2*G[0, 1, 1, 0, 0, zb])/16 + 
 (6036683*CA^4*G[0, 1, 1, 0, 0, zb])/(864*(-1 + zb)) + 
 (26687*CA^3*nf*G[0, 1, 1, 0, 0, zb])/(108*(-1 + zb)) + 
 (1199*CA^2*CF*nf*G[0, 1, 1, 0, 0, zb])/(288*(-1 + zb)) - 
 (50295*CA^4*Pi^2*G[0, 1, 1, 0, 0, zb])/(32*(-1 + zb)) + 
 (82213*CA^4*G[0, 1, 1, 0, 0, zb])/(144*zb) - 
 (13703*CA^3*nf*G[0, 1, 1, 0, 0, zb])/(72*zb) + 
 (29*CA^2*CF*nf*G[0, 1, 1, 0, 0, zb])/(12*zb) + 
 (50295*CA^4*Pi^2*G[0, 1, 1, 0, 0, zb])/(32*zb) + 
 (11562625*CA^4*zb*G[0, 1, 1, 0, 0, zb])/1728 - 
 (189367*CA^3*nf*zb*G[0, 1, 1, 0, 0, zb])/1728 - 
 (7039*CA^2*CF*nf*zb*G[0, 1, 1, 0, 0, zb])/288 + 
 (50295*CA^4*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/32 + 
 (5805355*CA^4*zb^2*G[0, 1, 1, 0, 0, zb])/864 + 
 (167737*CA^3*nf*zb^2*G[0, 1, 1, 0, 0, zb])/432 - 
 (163*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 0, zb])/288 - 
 (50295*CA^4*Pi^2*zb^2*G[0, 1, 1, 0, 0, zb])/32 - 
 (21431275*CA^4*G[0, 1, 1, 0, 1, zb])/3456 - 
 (798145*CA^3*nf*G[0, 1, 1, 0, 1, zb])/1728 - 
 (2003*CA^2*CF*nf*G[0, 1, 1, 0, 1, zb])/288 + 
 (30715*CA^4*Pi^2*G[0, 1, 1, 0, 1, zb])/12 - 
 (5965033*CA^4*G[0, 1, 1, 0, 1, zb])/(864*(-1 + zb)) - 
 (24037*CA^3*nf*G[0, 1, 1, 0, 1, zb])/(108*(-1 + zb)) - 
 (979*CA^2*CF*nf*G[0, 1, 1, 0, 1, zb])/(288*(-1 + zb)) + 
 (30715*CA^4*Pi^2*G[0, 1, 1, 0, 1, zb])/(24*(-1 + zb)) - 
 (139771*CA^4*G[0, 1, 1, 0, 1, zb])/(288*zb) + 
 (24041*CA^3*nf*G[0, 1, 1, 0, 1, zb])/(144*zb) - 
 (29*CA^2*CF*nf*G[0, 1, 1, 0, 1, zb])/(24*zb) - 
 (30715*CA^4*Pi^2*G[0, 1, 1, 0, 1, zb])/(24*zb) - 
 (22619983*CA^4*zb*G[0, 1, 1, 0, 1, zb])/3456 + 
 (10235*CA^3*nf*zb*G[0, 1, 1, 0, 1, zb])/108 + 
 (7435*CA^2*CF*nf*zb*G[0, 1, 1, 0, 1, zb])/288 - 
 (30715*CA^4*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/24 - 
 (710269*CA^4*zb^2*G[0, 1, 1, 0, 1, zb])/108 - 
 (587033*CA^3*nf*zb^2*G[0, 1, 1, 0, 1, zb])/1728 - 
 (401*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 1, zb])/288 + 
 (30715*CA^4*Pi^2*zb^2*G[0, 1, 1, 0, 1, zb])/24 - 
 (9953735*CA^4*G[0, 1, 1, 1, 0, zb])/1728 - 
 (651037*CA^3*nf*G[0, 1, 1, 1, 0, zb])/1728 + 
 (91*CA^2*CF*nf*G[0, 1, 1, 1, 0, zb])/18 + 
 (59219*CA^4*Pi^2*G[0, 1, 1, 1, 0, zb])/24 - 
 (10927163*CA^4*G[0, 1, 1, 1, 0, zb])/(1728*(-1 + zb)) - 
 (299815*CA^3*nf*G[0, 1, 1, 1, 0, zb])/(1728*(-1 + zb)) + 
 (319*CA^2*CF*nf*G[0, 1, 1, 1, 0, zb])/(72*(-1 + zb)) + 
 (59219*CA^4*Pi^2*G[0, 1, 1, 1, 0, zb])/(48*(-1 + zb)) - 
 (99499*CA^4*G[0, 1, 1, 1, 0, zb])/(288*zb) + 
 (4955*CA^3*nf*G[0, 1, 1, 1, 0, zb])/(36*zb) - 
 (29*CA^2*CF*nf*G[0, 1, 1, 1, 0, zb])/(12*zb) - 
 (59219*CA^4*Pi^2*G[0, 1, 1, 1, 0, zb])/(48*zb) - 
 (10150415*CA^4*zb*G[0, 1, 1, 1, 0, zb])/1728 + 
 (271321*CA^3*nf*zb*G[0, 1, 1, 1, 0, zb])/3456 + 
 (581*CA^2*CF*nf*zb*G[0, 1, 1, 1, 0, zb])/36 - 
 (59219*CA^4*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/48 - 
 (10314295*CA^4*zb^2*G[0, 1, 1, 1, 0, zb])/1728 - 
 (246415*CA^3*nf*zb^2*G[0, 1, 1, 1, 0, zb])/864 + 
 (251*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 0, zb])/36 + 
 (59219*CA^4*Pi^2*zb^2*G[0, 1, 1, 1, 0, zb])/48 + 
 (10066805*CA^4*G[0, 1, 1, 1, 1, zb])/1728 + 
 (291083*CA^3*nf*G[0, 1, 1, 1, 1, zb])/864 - 
 (695*CA^2*CF*nf*G[0, 1, 1, 1, 1, zb])/288 - 
 (100957*CA^4*Pi^2*G[0, 1, 1, 1, 1, zb])/48 + 
 (2447987*CA^4*G[0, 1, 1, 1, 1, zb])/(384*(-1 + zb)) + 
 (46037*CA^3*nf*G[0, 1, 1, 1, 1, zb])/(288*(-1 + zb)) - 
 (1331*CA^2*CF*nf*G[0, 1, 1, 1, 1, zb])/(288*(-1 + zb)) - 
 (100957*CA^4*Pi^2*G[0, 1, 1, 1, 1, zb])/(96*(-1 + zb)) + 
 (123283*CA^4*G[0, 1, 1, 1, 1, zb])/(432*zb) - 
 (52225*CA^3*nf*G[0, 1, 1, 1, 1, zb])/(432*zb) + 
 (29*CA^2*CF*nf*G[0, 1, 1, 1, 1, zb])/(24*zb) + 
 (100957*CA^4*Pi^2*G[0, 1, 1, 1, 1, zb])/(96*zb) + 
 (10158383*CA^4*zb*G[0, 1, 1, 1, 1, zb])/1728 - 
 (233689*CA^3*nf*zb*G[0, 1, 1, 1, 1, zb])/3456 - 
 (4733*CA^2*CF*nf*zb*G[0, 1, 1, 1, 1, zb])/288 + 
 (100957*CA^4*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/96 + 
 (20610335*CA^4*zb^2*G[0, 1, 1, 1, 1, zb])/3456 + 
 (54121*CA^3*nf*zb^2*G[0, 1, 1, 1, 1, zb])/216 - 
 (1697*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 1, zb])/288 - 
 (100957*CA^4*Pi^2*zb^2*G[0, 1, 1, 1, 1, zb])/96 - 
 (385*CA^4*Pi^2*G[0, 1, 1, 2, 1, zb])/3 - 
 (385*CA^4*Pi^2*G[0, 1, 1, 2, 1, zb])/(6*(-1 + zb)) + 
 (385*CA^4*Pi^2*G[0, 1, 1, 2, 1, zb])/(6*zb) + 
 (385*CA^4*Pi^2*zb*G[0, 1, 1, 2, 1, zb])/6 - 
 (385*CA^4*Pi^2*zb^2*G[0, 1, 1, 2, 1, zb])/6 + 
 (212*CA^4*Pi^2*G[0, 1, 2, 1, 0, zb])/3 + 
 (106*CA^4*Pi^2*G[0, 1, 2, 1, 0, zb])/(3*(-1 + zb)) - 
 (106*CA^4*Pi^2*G[0, 1, 2, 1, 0, zb])/(3*zb) - 
 (106*CA^4*Pi^2*zb*G[0, 1, 2, 1, 0, zb])/3 + 
 (106*CA^4*Pi^2*zb^2*G[0, 1, 2, 1, 0, zb])/3 - 
 (208*CA^4*Pi^2*G[0, 1, 2, 1, 1, zb])/3 - 
 (104*CA^4*Pi^2*G[0, 1, 2, 1, 1, zb])/(3*(-1 + zb)) + 
 (104*CA^4*Pi^2*G[0, 1, 2, 1, 1, zb])/(3*zb) + 
 (104*CA^4*Pi^2*zb*G[0, 1, 2, 1, 1, zb])/3 - 
 (104*CA^4*Pi^2*zb^2*G[0, 1, 2, 1, 1, zb])/3 - 
 (20*CA^4*Pi^2*G[0, 1, 2, 2, 1, zb])/3 - (10*CA^4*Pi^2*G[0, 1, 2, 2, 1, zb])/
  (3*(-1 + zb)) + (10*CA^4*Pi^2*G[0, 1, 2, 2, 1, zb])/(3*zb) + 
 (10*CA^4*Pi^2*zb*G[0, 1, 2, 2, 1, zb])/3 - 
 (10*CA^4*Pi^2*zb^2*G[0, 1, 2, 2, 1, zb])/3 - 
 (12000977*CA^4*G[1, 0, 0, 0, 0, zb])/1728 - 
 (1691791*CA^3*nf*G[1, 0, 0, 0, 0, zb])/1728 - 
 14*CA^2*CF*nf*G[1, 0, 0, 0, 0, zb] + 
 (2453777*CA^4*Pi^2*G[1, 0, 0, 0, 0, zb])/576 - 
 (10080415*CA^4*G[1, 0, 0, 0, 0, zb])/(1728*(-1 + zb)) - 
 (123559*CA^3*nf*G[1, 0, 0, 0, 0, zb])/(216*(-1 + zb)) + 
 (2453777*CA^4*Pi^2*G[1, 0, 0, 0, 0, zb])/(1152*(-1 + zb)) - 
 (1850693*CA^4*G[1, 0, 0, 0, 0, zb])/(1728*zb) + 
 (63631*CA^3*nf*G[1, 0, 0, 0, 0, zb])/(216*zb) - 
 (2453777*CA^4*Pi^2*G[1, 0, 0, 0, 0, zb])/(1152*zb) - 
 (4257163*CA^4*zb*G[1, 0, 0, 0, 0, zb])/864 + 
 (196349*CA^3*nf*zb*G[1, 0, 0, 0, 0, zb])/1728 - 
 (49*CA^2*CF*nf*zb*G[1, 0, 0, 0, 0, zb])/4 - 
 (2453777*CA^4*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/1152 - 
 (17515153*CA^4*zb^2*G[1, 0, 0, 0, 0, zb])/1728 - 
 (607591*CA^3*nf*zb^2*G[1, 0, 0, 0, 0, zb])/864 + 
 (2453777*CA^4*Pi^2*zb^2*G[1, 0, 0, 0, 0, zb])/1152 + 
 (2672965*CA^4*G[1, 0, 0, 0, 1, zb])/384 + 
 (974185*CA^3*nf*G[1, 0, 0, 0, 1, zb])/1152 + 
 (2*CA^2*CF*nf*G[1, 0, 0, 0, 1, zb])/3 - 
 (249289*CA^4*Pi^2*G[1, 0, 0, 0, 1, zb])/72 + 
 (1661627*CA^4*G[1, 0, 0, 0, 1, zb])/(288*(-1 + zb)) + 
 (36823*CA^3*nf*G[1, 0, 0, 0, 1, zb])/(72*(-1 + zb)) - 
 (249289*CA^4*Pi^2*G[1, 0, 0, 0, 1, zb])/(144*(-1 + zb)) + 
 (43763*CA^4*G[1, 0, 0, 0, 1, zb])/(48*zb) - 
 (6173*CA^3*nf*G[1, 0, 0, 0, 1, zb])/(24*zb) + 
 (249289*CA^4*Pi^2*G[1, 0, 0, 0, 1, zb])/(144*zb) + 
 (5433923*CA^4*zb*G[1, 0, 0, 0, 1, zb])/1152 - 
 (42743*CA^3*nf*zb*G[1, 0, 0, 0, 1, zb])/576 + 
 (727*CA^2*CF*nf*zb*G[1, 0, 0, 0, 1, zb])/96 + 
 (249289*CA^4*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/144 + 
 (1420709*CA^4*zb^2*G[1, 0, 0, 0, 1, zb])/144 + 
 (29293*CA^3*nf*zb^2*G[1, 0, 0, 0, 1, zb])/48 + 
 (121*CA^2*CF*nf*zb^2*G[1, 0, 0, 0, 1, zb])/24 - 
 (249289*CA^4*Pi^2*zb^2*G[1, 0, 0, 0, 1, zb])/144 + 
 (5785339*CA^4*G[1, 0, 0, 1, 0, zb])/864 + 
 (1303075*CA^3*nf*G[1, 0, 0, 1, 0, zb])/1728 + 
 (1399*CA^2*CF*nf*G[1, 0, 0, 1, 0, zb])/96 - 
 (242993*CA^4*Pi^2*G[1, 0, 0, 1, 0, zb])/72 + 
 (134345*CA^4*G[1, 0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
 (60701*CA^3*nf*G[1, 0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
 (31*CA^2*CF*nf*G[1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
 (242993*CA^4*Pi^2*G[1, 0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
 (355201*CA^4*G[1, 0, 0, 1, 0, zb])/(432*zb) - 
 (51185*CA^3*nf*G[1, 0, 0, 1, 0, zb])/(216*zb) - 
 (29*CA^2*CF*nf*G[1, 0, 0, 1, 0, zb])/(12*zb) + 
 (242993*CA^4*Pi^2*G[1, 0, 0, 1, 0, zb])/(144*zb) + 
 (3919753*CA^4*zb*G[1, 0, 0, 1, 0, zb])/864 - 
 (94681*CA^3*nf*zb*G[1, 0, 0, 1, 0, zb])/864 - 
 (4*CA^2*CF*nf*zb*G[1, 0, 0, 1, 0, zb])/3 + 
 (242993*CA^4*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/144 + 
 (8157713*CA^4*zb^2*G[1, 0, 0, 1, 0, zb])/864 + 
 (490813*CA^3*nf*zb^2*G[1, 0, 0, 1, 0, zb])/864 - 
 (145*CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 0, zb])/48 - 
 (242993*CA^4*Pi^2*zb^2*G[1, 0, 0, 1, 0, zb])/144 - 
 (23533531*CA^4*G[1, 0, 0, 1, 1, zb])/3456 - 
 (2222453*CA^3*nf*G[1, 0, 0, 1, 1, zb])/3456 + 
 (209*CA^2*CF*nf*G[1, 0, 0, 1, 1, zb])/288 + 
 (105449*CA^4*Pi^2*G[1, 0, 0, 1, 1, zb])/36 - 
 (1619521*CA^4*G[1, 0, 0, 1, 1, zb])/(288*(-1 + zb)) - 
 (17959*CA^3*nf*G[1, 0, 0, 1, 1, zb])/(48*(-1 + zb)) + 
 (31*CA^2*CF*nf*G[1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
 (105449*CA^4*Pi^2*G[1, 0, 0, 1, 1, zb])/(72*(-1 + zb)) - 
 (148901*CA^4*G[1, 0, 0, 1, 1, zb])/(216*zb) + 
 (22315*CA^3*nf*G[1, 0, 0, 1, 1, zb])/(108*zb) + 
 (29*CA^2*CF*nf*G[1, 0, 0, 1, 1, zb])/(12*zb) - 
 (105449*CA^4*Pi^2*G[1, 0, 0, 1, 1, zb])/(72*zb) - 
 (15284827*CA^4*zb*G[1, 0, 0, 1, 1, zb])/3456 + 
 (15817*CA^3*nf*zb*G[1, 0, 0, 1, 1, zb])/216 + 
 (817*CA^2*CF*nf*zb*G[1, 0, 0, 1, 1, zb])/144 - 
 (105449*CA^4*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/72 - 
 (2011343*CA^4*zb^2*G[1, 0, 0, 1, 1, zb])/216 - 
 (423613*CA^3*nf*zb^2*G[1, 0, 0, 1, 1, zb])/864 - 
 (335*CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 1, zb])/144 + 
 (105449*CA^4*Pi^2*zb^2*G[1, 0, 0, 1, 1, zb])/72 + 
 (3798107*CA^4*G[1, 0, 1, 0, 0, zb])/576 + 
 (187325*CA^3*nf*G[1, 0, 1, 0, 0, zb])/288 + 
 (2477*CA^2*CF*nf*G[1, 0, 1, 0, 0, zb])/288 - 
 (159437*CA^4*Pi^2*G[1, 0, 1, 0, 0, zb])/48 + 
 (787583*CA^4*G[1, 0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
 (3793*CA^3*nf*G[1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
 (73*CA^2*CF*nf*G[1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
 (159437*CA^4*Pi^2*G[1, 0, 1, 0, 0, zb])/(96*(-1 + zb)) + 
 (220121*CA^4*G[1, 0, 1, 0, 0, zb])/(288*zb) - 
 (65609*CA^3*nf*G[1, 0, 1, 0, 0, zb])/(288*zb) - 
 (29*CA^2*CF*nf*G[1, 0, 1, 0, 0, zb])/(48*zb) + 
 (159437*CA^4*Pi^2*G[1, 0, 1, 0, 0, zb])/(96*zb) + 
 (281553*CA^4*zb*G[1, 0, 1, 0, 0, zb])/64 - 
 (30263*CA^3*nf*zb*G[1, 0, 1, 0, 0, zb])/192 + 
 (781*CA^2*CF*nf*zb*G[1, 0, 1, 0, 0, zb])/144 + 
 (159437*CA^4*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/96 + 
 (2632331*CA^4*zb^2*G[1, 0, 1, 0, 0, zb])/288 + 
 (4826*CA^3*nf*zb^2*G[1, 0, 1, 0, 0, zb])/9 - 
 (1177*CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 0, zb])/288 - 
 (159437*CA^4*Pi^2*zb^2*G[1, 0, 1, 0, 0, zb])/96 - 
 (11503315*CA^4*G[1, 0, 1, 0, 1, zb])/1728 - 
 (1933051*CA^3*nf*G[1, 0, 1, 0, 1, zb])/3456 - 
 (61*CA^2*CF*nf*G[1, 0, 1, 0, 1, zb])/36 + 
 (264817*CA^4*Pi^2*G[1, 0, 1, 0, 1, zb])/96 - 
 (528059*CA^4*G[1, 0, 1, 0, 1, zb])/(96*(-1 + zb)) - 
 (40405*CA^3*nf*G[1, 0, 1, 0, 1, zb])/(144*(-1 + zb)) - 
 (31*CA^2*CF*nf*G[1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (264817*CA^4*Pi^2*G[1, 0, 1, 0, 1, zb])/(192*(-1 + zb)) - 
 (558703*CA^4*G[1, 0, 1, 0, 1, zb])/(864*zb) + 
 (173095*CA^3*nf*G[1, 0, 1, 0, 1, zb])/(864*zb) + 
 (29*CA^2*CF*nf*G[1, 0, 1, 0, 1, zb])/(48*zb) - 
 (264817*CA^4*Pi^2*G[1, 0, 1, 0, 1, zb])/(192*zb) - 
 (1863481*CA^4*zb*G[1, 0, 1, 0, 1, zb])/432 + 
 (427013*CA^3*nf*zb*G[1, 0, 1, 0, 1, zb])/3456 - 
 (455*CA^2*CF*nf*zb*G[1, 0, 1, 0, 1, zb])/288 - 
 (264817*CA^4*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/192 - 
 (1949173*CA^4*zb^2*G[1, 0, 1, 0, 1, zb])/216 - 
 (802021*CA^3*nf*zb^2*G[1, 0, 1, 0, 1, zb])/1728 + 
 (95*CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 1, zb])/144 + 
 (264817*CA^4*Pi^2*zb^2*G[1, 0, 1, 0, 1, zb])/192 - 
 (21609233*CA^4*G[1, 0, 1, 1, 0, zb])/3456 - 
 (1661389*CA^3*nf*G[1, 0, 1, 1, 0, zb])/3456 - 
 (809*CA^2*CF*nf*G[1, 0, 1, 1, 0, zb])/144 + 
 (258509*CA^4*Pi^2*G[1, 0, 1, 1, 0, zb])/96 - 
 (1485835*CA^4*G[1, 0, 1, 1, 0, zb])/(288*(-1 + zb)) - 
 (5141*CA^3*nf*G[1, 0, 1, 1, 0, zb])/(24*(-1 + zb)) + 
 (258509*CA^4*Pi^2*G[1, 0, 1, 1, 0, zb])/(192*(-1 + zb)) - 
 (28039*CA^4*G[1, 0, 1, 1, 0, zb])/(54*zb) + 
 (37705*CA^3*nf*G[1, 0, 1, 1, 0, zb])/(216*zb) - 
 (258509*CA^4*Pi^2*G[1, 0, 1, 1, 0, zb])/(192*zb) - 
 (13755305*CA^4*zb*G[1, 0, 1, 1, 0, zb])/3456 + 
 (58837*CA^3*nf*zb*G[1, 0, 1, 1, 0, zb])/432 - 
 (25*CA^2*CF*nf*zb*G[1, 0, 1, 1, 0, zb])/18 - 
 (258509*CA^4*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/192 - 
 (14516951*CA^4*zb^2*G[1, 0, 1, 1, 0, zb])/1728 - 
 (721099*CA^3*nf*zb^2*G[1, 0, 1, 1, 0, zb])/1728 + 
 (979*CA^2*CF*nf*zb^2*G[1, 0, 1, 1, 0, zb])/144 + 
 (258509*CA^4*Pi^2*zb^2*G[1, 0, 1, 1, 0, zb])/192 + 
 (2470427*CA^4*G[1, 0, 1, 1, 1, zb])/384 + 
 (118085*CA^3*nf*G[1, 0, 1, 1, 1, zb])/288 - 
 (991*CA^2*CF*nf*G[1, 0, 1, 1, 1, zb])/288 - 
 (226447*CA^4*Pi^2*G[1, 0, 1, 1, 1, zb])/96 + 
 (508651*CA^4*G[1, 0, 1, 1, 1, zb])/(96*(-1 + zb)) + 
 (6895*CA^3*nf*G[1, 0, 1, 1, 1, zb])/(36*(-1 + zb)) - 
 (11*CA^2*CF*nf*G[1, 0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
 (226447*CA^4*Pi^2*G[1, 0, 1, 1, 1, zb])/(192*(-1 + zb)) + 
 (30679*CA^4*G[1, 0, 1, 1, 1, zb])/(72*zb) - 
 (1382*CA^3*nf*G[1, 0, 1, 1, 1, zb])/(9*zb) + 
 (226447*CA^4*Pi^2*G[1, 0, 1, 1, 1, zb])/(192*zb) + 
 (4612463*CA^4*zb*G[1, 0, 1, 1, 1, zb])/1152 - 
 (39841*CA^3*nf*zb*G[1, 0, 1, 1, 1, zb])/384 - 
 (583*CA^2*CF*nf*zb*G[1, 0, 1, 1, 1, zb])/288 + 
 (226447*CA^4*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/192 + 
 (1621649*CA^4*zb^2*G[1, 0, 1, 1, 1, zb])/192 + 
 (51697*CA^3*nf*zb^2*G[1, 0, 1, 1, 1, zb])/144 - 
 (883*CA^2*CF*nf*zb^2*G[1, 0, 1, 1, 1, zb])/288 - 
 (226447*CA^4*Pi^2*zb^2*G[1, 0, 1, 1, 1, zb])/192 - 
 (280*CA^4*Pi^2*G[1, 0, 1, 2, 1, zb])/3 - 
 (140*CA^4*Pi^2*G[1, 0, 1, 2, 1, zb])/(3*(-1 + zb)) + 
 (140*CA^4*Pi^2*G[1, 0, 1, 2, 1, zb])/(3*zb) + 
 (140*CA^4*Pi^2*zb*G[1, 0, 1, 2, 1, zb])/3 - 
 (140*CA^4*Pi^2*zb^2*G[1, 0, 1, 2, 1, zb])/3 + 
 (2500673*CA^4*G[1, 1, 0, 0, 0, zb])/432 + 
 (283717*CA^3*nf*G[1, 1, 0, 0, 0, zb])/432 + 
 (243*CA^2*CF*nf*G[1, 1, 0, 0, 0, zb])/32 - 
 (143965*CA^4*Pi^2*G[1, 1, 0, 0, 0, zb])/48 + 
 (199193*CA^4*G[1, 1, 0, 0, 0, zb])/(48*(-1 + zb)) + 
 (731*CA^3*nf*G[1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
 (143965*CA^4*Pi^2*G[1, 1, 0, 0, 0, zb])/(96*(-1 + zb)) + 
 (136115*CA^4*G[1, 1, 0, 0, 0, zb])/(216*zb) - 
 (85207*CA^3*nf*G[1, 1, 0, 0, 0, zb])/(432*zb) + 
 (29*CA^2*CF*nf*G[1, 1, 0, 0, 0, zb])/(8*zb) + 
 (143965*CA^4*Pi^2*G[1, 1, 0, 0, 0, zb])/(96*zb) + 
 (1295693*CA^4*zb*G[1, 1, 0, 0, 0, zb])/432 - 
 (44399*CA^3*nf*zb*G[1, 1, 0, 0, 0, zb])/432 + 
 (59*CA^2*CF*nf*zb*G[1, 1, 0, 0, 0, zb])/16 + 
 (143965*CA^4*Pi^2*zb*G[1, 1, 0, 0, 0, zb])/96 + 
 (237199*CA^4*zb^2*G[1, 1, 0, 0, 0, zb])/27 + 
 (411295*CA^3*nf*zb^2*G[1, 1, 0, 0, 0, zb])/864 - 
 (27*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, 0, zb])/32 - 
 (143965*CA^4*Pi^2*zb^2*G[1, 1, 0, 0, 0, zb])/96 - 
 (10099645*CA^4*G[1, 1, 0, 0, 1, zb])/1728 - 
 (1969159*CA^3*nf*G[1, 1, 0, 0, 1, zb])/3456 + 
 (1057*CA^2*CF*nf*G[1, 1, 0, 0, 1, zb])/288 + 
 (7372*CA^4*Pi^2*G[1, 1, 0, 0, 1, zb])/3 - (151643*CA^4*G[1, 1, 0, 0, 1, zb])/
  (36*(-1 + zb)) - (5939*CA^3*nf*G[1, 1, 0, 0, 1, zb])/(18*(-1 + zb)) + 
 (3686*CA^4*Pi^2*G[1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (454567*CA^4*G[1, 1, 0, 0, 1, zb])/(864*zb) + 
 (37537*CA^3*nf*G[1, 1, 0, 0, 1, zb])/(216*zb) - 
 (29*CA^2*CF*nf*G[1, 1, 0, 0, 1, zb])/(6*zb) - 
 (3686*CA^4*Pi^2*G[1, 1, 0, 0, 1, zb])/(3*zb) - 
 (641417*CA^4*zb*G[1, 1, 0, 0, 1, zb])/216 + 
 (252593*CA^3*nf*zb*G[1, 1, 0, 0, 1, zb])/3456 - 
 (1325*CA^2*CF*nf*zb*G[1, 1, 0, 0, 1, zb])/288 - 
 (3686*CA^4*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/3 - 
 (3736709*CA^4*zb^2*G[1, 1, 0, 0, 1, zb])/432 - 
 (176917*CA^3*nf*zb^2*G[1, 1, 0, 0, 1, zb])/432 - 
 (115*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, 1, zb])/144 + 
 (3686*CA^4*Pi^2*zb^2*G[1, 1, 0, 0, 1, zb])/3 - 
 (19394561*CA^4*G[1, 1, 0, 1, 0, zb])/3456 - 
 (1686301*CA^3*nf*G[1, 1, 0, 1, 0, zb])/3456 - 
 (5819*CA^2*CF*nf*G[1, 1, 0, 1, 0, zb])/288 + 
 (57905*CA^4*Pi^2*G[1, 1, 0, 1, 0, zb])/24 - 
 (295511*CA^4*G[1, 1, 0, 1, 0, zb])/(72*(-1 + zb)) - 
 (4387*CA^3*nf*G[1, 1, 0, 1, 0, zb])/(18*(-1 + zb)) + 
 (57905*CA^4*Pi^2*G[1, 1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
 (440947*CA^4*G[1, 1, 0, 1, 0, zb])/(864*zb) + 
 (70829*CA^3*nf*G[1, 1, 0, 1, 0, zb])/(432*zb) + 
 (29*CA^2*CF*nf*G[1, 1, 0, 1, 0, zb])/(24*zb) - 
 (57905*CA^4*Pi^2*G[1, 1, 0, 1, 0, zb])/(48*zb) - 
 (10109273*CA^4*zb*G[1, 1, 0, 1, 0, zb])/3456 + 
 (97307*CA^3*nf*zb*G[1, 1, 0, 1, 0, zb])/864 + 
 (2815*CA^2*CF*nf*zb*G[1, 1, 0, 1, 0, zb])/288 - 
 (57905*CA^4*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/48 - 
 (14339441*CA^4*zb^2*G[1, 1, 0, 1, 0, zb])/1728 - 
 (671797*CA^3*nf*zb^2*G[1, 1, 0, 1, 0, zb])/1728 - 
 (275*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 0, zb])/288 + 
 (57905*CA^4*Pi^2*zb^2*G[1, 1, 0, 1, 0, zb])/48 + 
 (19972351*CA^4*G[1, 1, 0, 1, 1, zb])/3456 + 
 (725941*CA^3*nf*G[1, 1, 0, 1, 1, zb])/1728 + 
 (1879*CA^2*CF*nf*G[1, 1, 0, 1, 1, zb])/288 - 
 (6389*CA^4*Pi^2*G[1, 1, 0, 1, 1, zb])/3 + (306871*CA^4*G[1, 1, 0, 1, 1, zb])/
  (72*(-1 + zb)) + (7903*CA^3*nf*G[1, 1, 0, 1, 1, zb])/(36*(-1 + zb)) - 
 (6389*CA^4*Pi^2*G[1, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
 (185149*CA^4*G[1, 1, 0, 1, 1, zb])/(432*zb) - 
 (15817*CA^3*nf*G[1, 1, 0, 1, 1, zb])/(108*zb) + 
 (6389*CA^4*Pi^2*G[1, 1, 0, 1, 1, zb])/(6*zb) + 
 (10327237*CA^4*zb*G[1, 1, 0, 1, 1, zb])/3456 - 
 (294979*CA^3*nf*zb*G[1, 1, 0, 1, 1, zb])/3456 - 
 (2219*CA^2*CF*nf*zb*G[1, 1, 0, 1, 1, zb])/288 + 
 (6389*CA^4*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/6 + 
 (14376943*CA^4*zb^2*G[1, 1, 0, 1, 1, zb])/1728 + 
 (579485*CA^3*nf*zb^2*G[1, 1, 0, 1, 1, zb])/1728 + 
 (583*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 1, zb])/288 - 
 (6389*CA^4*Pi^2*zb^2*G[1, 1, 0, 1, 1, zb])/6 - 
 (2112517*CA^4*G[1, 1, 1, 0, 0, zb])/432 - 
 (803291*CA^3*nf*G[1, 1, 1, 0, 0, zb])/1728 + 
 (853*CA^2*CF*nf*G[1, 1, 1, 0, 0, zb])/288 + 
 (6668*CA^4*Pi^2*G[1, 1, 1, 0, 0, zb])/3 - (235189*CA^4*G[1, 1, 1, 0, 0, zb])/
  (72*(-1 + zb)) - (2254*CA^3*nf*G[1, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (3334*CA^4*Pi^2*G[1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (10346*CA^4*G[1, 1, 1, 0, 0, zb])/(27*zb) + 
 (58169*CA^3*nf*G[1, 1, 1, 0, 0, zb])/(432*zb) - 
 (29*CA^2*CF*nf*G[1, 1, 1, 0, 0, zb])/(24*zb) - 
 (3334*CA^4*Pi^2*G[1, 1, 1, 0, 0, zb])/(3*zb) - 
 (471005*CA^4*zb*G[1, 1, 1, 0, 0, zb])/216 + 
 (141085*CA^3*nf*zb*G[1, 1, 1, 0, 0, zb])/1728 - 
 (209*CA^2*CF*nf*zb*G[1, 1, 1, 0, 0, zb])/288 - 
 (3334*CA^4*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/3 - 
 (6474697*CA^4*zb^2*G[1, 1, 1, 0, 0, zb])/864 - 
 (288377*CA^3*nf*zb^2*G[1, 1, 1, 0, 0, zb])/864 + 
 (2179*CA^2*CF*nf*zb^2*G[1, 1, 1, 0, 0, zb])/288 + 
 (3334*CA^4*Pi^2*zb^2*G[1, 1, 1, 0, 0, zb])/3 + 
 (17190091*CA^4*G[1, 1, 1, 0, 1, zb])/3456 + 
 (1427147*CA^3*nf*G[1, 1, 1, 0, 1, zb])/3456 - 
 (53*CA^2*CF*nf*G[1, 1, 1, 0, 1, zb])/72 - 
 1824*CA^4*Pi^2*G[1, 1, 1, 0, 1, zb] + (20561*CA^4*G[1, 1, 1, 0, 1, zb])/
  (6*(-1 + zb)) + (695*CA^3*nf*G[1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (912*CA^4*Pi^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
 (285839*CA^4*G[1, 1, 1, 0, 1, zb])/(864*zb) - 
 (52399*CA^3*nf*G[1, 1, 1, 0, 1, zb])/(432*zb) + 
 (29*CA^2*CF*nf*G[1, 1, 1, 0, 1, zb])/(24*zb) + 
 (912*CA^4*Pi^2*G[1, 1, 1, 0, 1, zb])/zb + 
 (7948537*CA^4*zb*G[1, 1, 1, 0, 1, zb])/3456 - 
 (105389*CA^3*nf*zb*G[1, 1, 1, 0, 1, zb])/1728 - 
 (83*CA^2*CF*nf*zb*G[1, 1, 1, 0, 1, zb])/72 + 
 912*CA^4*Pi^2*zb*G[1, 1, 1, 0, 1, zb] + 
 (12969883*CA^4*zb^2*G[1, 1, 1, 0, 1, zb])/1728 + 
 (249325*CA^3*nf*zb^2*G[1, 1, 1, 0, 1, zb])/864 - 
 (43*CA^2*CF*nf*zb^2*G[1, 1, 1, 0, 1, zb])/9 - 
 912*CA^4*Pi^2*zb^2*G[1, 1, 1, 0, 1, zb] + 
 (15497773*CA^4*G[1, 1, 1, 1, 0, zb])/3456 + 
 (631429*CA^3*nf*G[1, 1, 1, 1, 0, zb])/1728 + 
 (11*CA^2*CF*nf*G[1, 1, 1, 1, 0, zb])/144 - 
 1770*CA^4*Pi^2*G[1, 1, 1, 1, 0, zb] + (17731*CA^4*G[1, 1, 1, 1, 0, zb])/
  (6*(-1 + zb)) + (592*CA^3*nf*G[1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (885*CA^4*Pi^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (111085*CA^4*G[1, 1, 1, 1, 0, zb])/(432*zb) - 
 (11053*CA^3*nf*G[1, 1, 1, 1, 0, zb])/(108*zb) + 
 (885*CA^4*Pi^2*G[1, 1, 1, 1, 0, zb])/zb + 
 (6594583*CA^4*zb*G[1, 1, 1, 1, 0, zb])/3456 - 
 (209899*CA^3*nf*zb*G[1, 1, 1, 1, 0, zb])/3456 + 
 (569*CA^2*CF*nf*zb*G[1, 1, 1, 1, 0, zb])/144 + 
 885*CA^4*Pi^2*zb*G[1, 1, 1, 1, 0, zb] + 
 (11869399*CA^4*zb^2*G[1, 1, 1, 1, 0, zb])/1728 + 
 (224983*CA^3*nf*zb^2*G[1, 1, 1, 1, 0, zb])/864 - 
 (319*CA^2*CF*nf*zb^2*G[1, 1, 1, 1, 0, zb])/36 - 
 885*CA^4*Pi^2*zb^2*G[1, 1, 1, 1, 0, zb] - (42410*CA^4*G[1, 1, 1, 1, 1, zb])/
  9 - (383755*CA^3*nf*G[1, 1, 1, 1, 1, zb])/1152 + 
 (29*CA^2*CF*nf*G[1, 1, 1, 1, 1, zb])/96 + 
 (4576*CA^4*Pi^2*G[1, 1, 1, 1, 1, zb])/3 - (29210*CA^4*G[1, 1, 1, 1, 1, zb])/
  (9*(-1 + zb)) - (1720*CA^3*nf*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
 (2288*CA^4*Pi^2*G[1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (7313*CA^4*G[1, 1, 1, 1, 1, zb])/(32*zb) + 
 (761*CA^3*nf*G[1, 1, 1, 1, 1, zb])/(8*zb) - 
 (2288*CA^4*Pi^2*G[1, 1, 1, 1, 1, zb])/(3*zb) - 
 (77519*CA^4*zb*G[1, 1, 1, 1, 1, zb])/36 + 
 (47375*CA^3*nf*zb*G[1, 1, 1, 1, 1, zb])/1152 - 
 (319*CA^2*CF*nf*zb*G[1, 1, 1, 1, 1, zb])/96 - 
 (2288*CA^4*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/3 - 
 (509423*CA^4*zb^2*G[1, 1, 1, 1, 1, zb])/72 - 
 (21935*CA^3*nf*zb^2*G[1, 1, 1, 1, 1, zb])/96 + 
 (319*CA^2*CF*nf*zb^2*G[1, 1, 1, 1, 1, zb])/48 + 
 (2288*CA^4*Pi^2*zb^2*G[1, 1, 1, 1, 1, zb])/3 + 
 130*CA^4*Pi^2*G[1, 1, 1, 2, 1, zb] + (65*CA^4*Pi^2*G[1, 1, 1, 2, 1, zb])/
  (-1 + zb) - (65*CA^4*Pi^2*G[1, 1, 1, 2, 1, zb])/zb - 
 65*CA^4*Pi^2*zb*G[1, 1, 1, 2, 1, zb] + 65*CA^4*Pi^2*zb^2*
  G[1, 1, 1, 2, 1, zb] - 84*CA^4*Pi^2*G[1, 1, 2, 1, 0, zb] - 
 (42*CA^4*Pi^2*G[1, 1, 2, 1, 0, zb])/(-1 + zb) + 
 (42*CA^4*Pi^2*G[1, 1, 2, 1, 0, zb])/zb + 
 42*CA^4*Pi^2*zb*G[1, 1, 2, 1, 0, zb] - 42*CA^4*Pi^2*zb^2*
  G[1, 1, 2, 1, 0, zb] + 86*CA^4*Pi^2*G[1, 1, 2, 1, 1, zb] + 
 (43*CA^4*Pi^2*G[1, 1, 2, 1, 1, zb])/(-1 + zb) - 
 (43*CA^4*Pi^2*G[1, 1, 2, 1, 1, zb])/zb - 
 43*CA^4*Pi^2*zb*G[1, 1, 2, 1, 1, zb] + 43*CA^4*Pi^2*zb^2*
  G[1, 1, 2, 1, 1, zb] + (821*CA^4*G[1, 2, 1, 0, 0, zb])/36 + 
 CA^3*nf*G[1, 2, 1, 0, 0, zb] + (CA^2*CF*nf*G[1, 2, 1, 0, 0, zb])/3 + 
 (82*CA^4*Pi^2*G[1, 2, 1, 0, 0, zb])/3 + (3397*CA^4*G[1, 2, 1, 0, 0, zb])/
  (36*(-1 + zb)) - (5*CA^3*nf*G[1, 2, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (41*CA^4*Pi^2*G[1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (146*CA^4*G[1, 2, 1, 0, 0, zb])/(9*zb) - (32*CA^3*nf*G[1, 2, 1, 0, 0, zb])/
  (9*zb) - (41*CA^4*Pi^2*G[1, 2, 1, 0, 0, zb])/(3*zb) + 
 (2071*CA^4*zb*G[1, 2, 1, 0, 0, zb])/18 - 
 (13*CA^3*nf*zb*G[1, 2, 1, 0, 0, zb])/24 - 
 (4*CA^2*CF*nf*zb*G[1, 2, 1, 0, 0, zb])/3 - 
 (41*CA^4*Pi^2*zb*G[1, 2, 1, 0, 0, zb])/3 + 
 (61*CA^4*zb^2*G[1, 2, 1, 0, 0, zb])/9 + 
 (43*CA^3*nf*zb^2*G[1, 2, 1, 0, 0, zb])/9 + 
 (41*CA^4*Pi^2*zb^2*G[1, 2, 1, 0, 0, zb])/3 - (821*CA^4*G[1, 2, 1, 0, 1, zb])/
  36 - CA^3*nf*G[1, 2, 1, 0, 1, zb] - (CA^2*CF*nf*G[1, 2, 1, 0, 1, zb])/3 - 
 10*CA^4*Pi^2*G[1, 2, 1, 0, 1, zb] - (3397*CA^4*G[1, 2, 1, 0, 1, zb])/
  (36*(-1 + zb)) + (5*CA^3*nf*G[1, 2, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (5*CA^4*Pi^2*G[1, 2, 1, 0, 1, zb])/(-1 + zb) - 
 (146*CA^4*G[1, 2, 1, 0, 1, zb])/(9*zb) + (32*CA^3*nf*G[1, 2, 1, 0, 1, zb])/
  (9*zb) + (5*CA^4*Pi^2*G[1, 2, 1, 0, 1, zb])/zb - 
 (2071*CA^4*zb*G[1, 2, 1, 0, 1, zb])/18 + 
 (13*CA^3*nf*zb*G[1, 2, 1, 0, 1, zb])/24 + 
 (4*CA^2*CF*nf*zb*G[1, 2, 1, 0, 1, zb])/3 + 
 5*CA^4*Pi^2*zb*G[1, 2, 1, 0, 1, zb] - (61*CA^4*zb^2*G[1, 2, 1, 0, 1, zb])/
  9 - (43*CA^3*nf*zb^2*G[1, 2, 1, 0, 1, zb])/9 - 
 5*CA^4*Pi^2*zb^2*G[1, 2, 1, 0, 1, zb] - (821*CA^4*G[1, 2, 1, 1, 0, zb])/24 - 
 (3*CA^3*nf*G[1, 2, 1, 1, 0, zb])/2 - (CA^2*CF*nf*G[1, 2, 1, 1, 0, zb])/2 - 
 (41*CA^4*Pi^2*G[1, 2, 1, 1, 0, zb])/3 - (3397*CA^4*G[1, 2, 1, 1, 0, zb])/
  (24*(-1 + zb)) + (5*CA^3*nf*G[1, 2, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (41*CA^4*Pi^2*G[1, 2, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (73*CA^4*G[1, 2, 1, 1, 0, zb])/(3*zb) + (16*CA^3*nf*G[1, 2, 1, 1, 0, zb])/
  (3*zb) + (41*CA^4*Pi^2*G[1, 2, 1, 1, 0, zb])/(6*zb) - 
 (2071*CA^4*zb*G[1, 2, 1, 1, 0, zb])/12 + 
 (13*CA^3*nf*zb*G[1, 2, 1, 1, 0, zb])/16 + 
 2*CA^2*CF*nf*zb*G[1, 2, 1, 1, 0, zb] + 
 (41*CA^4*Pi^2*zb*G[1, 2, 1, 1, 0, zb])/6 - 
 (61*CA^4*zb^2*G[1, 2, 1, 1, 0, zb])/6 - 
 (43*CA^3*nf*zb^2*G[1, 2, 1, 1, 0, zb])/6 - 
 (41*CA^4*Pi^2*zb^2*G[1, 2, 1, 1, 0, zb])/6 + (821*CA^4*G[1, 2, 1, 1, 1, zb])/
  24 + (3*CA^3*nf*G[1, 2, 1, 1, 1, zb])/2 + (CA^2*CF*nf*G[1, 2, 1, 1, 1, zb])/
  2 + (29*CA^4*Pi^2*G[1, 2, 1, 1, 1, zb])/3 + 
 (3397*CA^4*G[1, 2, 1, 1, 1, zb])/(24*(-1 + zb)) - 
 (5*CA^3*nf*G[1, 2, 1, 1, 1, zb])/(6*(-1 + zb)) + 
 (29*CA^4*Pi^2*G[1, 2, 1, 1, 1, zb])/(6*(-1 + zb)) + 
 (73*CA^4*G[1, 2, 1, 1, 1, zb])/(3*zb) - (16*CA^3*nf*G[1, 2, 1, 1, 1, zb])/
  (3*zb) - (29*CA^4*Pi^2*G[1, 2, 1, 1, 1, zb])/(6*zb) + 
 (2071*CA^4*zb*G[1, 2, 1, 1, 1, zb])/12 - 
 (13*CA^3*nf*zb*G[1, 2, 1, 1, 1, zb])/16 - 
 2*CA^2*CF*nf*zb*G[1, 2, 1, 1, 1, zb] - 
 (29*CA^4*Pi^2*zb*G[1, 2, 1, 1, 1, zb])/6 + 
 (61*CA^4*zb^2*G[1, 2, 1, 1, 1, zb])/6 + 
 (43*CA^3*nf*zb^2*G[1, 2, 1, 1, 1, zb])/6 + 
 (29*CA^4*Pi^2*zb^2*G[1, 2, 1, 1, 1, zb])/6 - 
 4*CA^4*Pi^2*G[1, 2, 2, 1, 0, zb] - (2*CA^4*Pi^2*G[1, 2, 2, 1, 0, zb])/
  (-1 + zb) + (2*CA^4*Pi^2*G[1, 2, 2, 1, 0, zb])/zb + 
 2*CA^4*Pi^2*zb*G[1, 2, 2, 1, 0, zb] - 2*CA^4*Pi^2*zb^2*
  G[1, 2, 2, 1, 0, zb] - 4*CA^4*Pi^2*G[1, 2, 2, 1, 1, zb] - 
 (2*CA^4*Pi^2*G[1, 2, 2, 1, 1, zb])/(-1 + zb) + 
 (2*CA^4*Pi^2*G[1, 2, 2, 1, 1, zb])/zb + 
 2*CA^4*Pi^2*zb*G[1, 2, 2, 1, 1, zb] - 2*CA^4*Pi^2*zb^2*
  G[1, 2, 2, 1, 1, zb] + (20*CA^4*Pi^2*G[1, 2, 2, 2, 1, zb])/3 + 
 (10*CA^4*Pi^2*G[1, 2, 2, 2, 1, zb])/(3*(-1 + zb)) - 
 (10*CA^4*Pi^2*G[1, 2, 2, 2, 1, zb])/(3*zb) - 
 (10*CA^4*Pi^2*zb*G[1, 2, 2, 2, 1, zb])/3 + 
 (10*CA^4*Pi^2*zb^2*G[1, 2, 2, 2, 1, zb])/3 + (679*CA^4*G[2, 1, 0, 0, 0, zb])/
  8 - (109*CA^3*nf*G[2, 1, 0, 0, 0, zb])/12 - 
 (2193*CA^4*G[2, 1, 0, 0, 0, zb])/(8*(-1 + zb)) - 
 (143*CA^3*nf*G[2, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
 (3365*CA^4*zb*G[2, 1, 0, 0, 0, zb])/8 - (40*CA^3*nf*zb*G[2, 1, 0, 0, 0, zb])/
  3 + (2193*CA^4*zb^2*G[2, 1, 0, 0, 0, zb])/8 + 
 (143*CA^3*nf*zb^2*G[2, 1, 0, 0, 0, zb])/12 - 
 (5447*CA^4*G[2, 1, 0, 0, 1, zb])/72 + (205*CA^3*nf*G[2, 1, 0, 0, 1, zb])/
  24 + (19037*CA^4*G[2, 1, 0, 0, 1, zb])/(72*(-1 + zb)) + 
 (245*CA^3*nf*G[2, 1, 0, 0, 1, zb])/(24*(-1 + zb)) + 
 (29227*CA^4*zb*G[2, 1, 0, 0, 1, zb])/72 + 
 (259*CA^3*nf*zb*G[2, 1, 0, 0, 1, zb])/24 - 
 (19127*CA^4*zb^2*G[2, 1, 0, 0, 1, zb])/72 - 
 (121*CA^3*nf*zb^2*G[2, 1, 0, 0, 1, zb])/12 - 
 (5447*CA^4*G[2, 1, 0, 1, 0, zb])/72 + (205*CA^3*nf*G[2, 1, 0, 1, 0, zb])/
  24 + (19037*CA^4*G[2, 1, 0, 1, 0, zb])/(72*(-1 + zb)) + 
 (245*CA^3*nf*G[2, 1, 0, 1, 0, zb])/(24*(-1 + zb)) + 
 (29227*CA^4*zb*G[2, 1, 0, 1, 0, zb])/72 + 
 (259*CA^3*nf*zb*G[2, 1, 0, 1, 0, zb])/24 - 
 (19127*CA^4*zb^2*G[2, 1, 0, 1, 0, zb])/72 - 
 (121*CA^3*nf*zb^2*G[2, 1, 0, 1, 0, zb])/12 + 
 (4783*CA^4*G[2, 1, 0, 1, 1, zb])/72 - 8*CA^3*nf*G[2, 1, 0, 1, 1, zb] - 
 (18337*CA^4*G[2, 1, 0, 1, 1, zb])/(72*(-1 + zb)) - 
 (17*CA^3*nf*G[2, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (28169*CA^4*zb*G[2, 1, 0, 1, 1, zb])/72 - 
 (33*CA^3*nf*zb*G[2, 1, 0, 1, 1, zb])/4 + 
 (18517*CA^4*zb^2*G[2, 1, 0, 1, 1, zb])/72 + 
 (33*CA^3*nf*zb^2*G[2, 1, 0, 1, 1, zb])/4 - (15743*CA^4*G[2, 1, 1, 0, 0, zb])/
  144 + (39*CA^3*nf*G[2, 1, 1, 0, 0, zb])/4 + 
 (56225*CA^4*G[2, 1, 1, 0, 0, zb])/(144*(-1 + zb)) + 
 (15*CA^3*nf*G[2, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (85297*CA^4*zb*G[2, 1, 1, 0, 0, zb])/144 + 
 (143*CA^3*nf*zb*G[2, 1, 1, 0, 0, zb])/8 - 
 (56045*CA^4*zb^2*G[2, 1, 1, 0, 0, zb])/144 - 
 (121*CA^3*nf*zb^2*G[2, 1, 1, 0, 0, zb])/8 + 
 (13751*CA^4*G[2, 1, 1, 0, 1, zb])/144 - (143*CA^3*nf*G[2, 1, 1, 0, 1, zb])/
  16 - (54125*CA^4*G[2, 1, 1, 0, 1, zb])/(144*(-1 + zb)) - 
 (199*CA^3*nf*G[2, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
 (82123*CA^4*zb*G[2, 1, 1, 0, 1, zb])/144 - 
 (225*CA^3*nf*zb*G[2, 1, 1, 0, 1, zb])/16 + 
 (54215*CA^4*zb^2*G[2, 1, 1, 0, 1, zb])/144 + 
 (99*CA^3*nf*zb^2*G[2, 1, 1, 0, 1, zb])/8 + (1813*CA^4*G[2, 1, 1, 1, 0, zb])/
  18 - (1159*CA^3*nf*G[2, 1, 1, 1, 0, zb])/144 - 
 (14795*CA^4*G[2, 1, 1, 1, 0, zb])/(36*(-1 + zb)) - 
 (1883*CA^3*nf*G[2, 1, 1, 1, 0, zb])/(144*(-1 + zb)) - 
 (44609*CA^4*zb*G[2, 1, 1, 1, 0, zb])/72 - 
 (2263*CA^3*nf*zb*G[2, 1, 1, 1, 0, zb])/144 + 
 (29545*CA^4*zb^2*G[2, 1, 1, 1, 0, zb])/72 + 
 (473*CA^3*nf*zb^2*G[2, 1, 1, 1, 0, zb])/36 - (782*CA^4*G[2, 1, 1, 1, 1, zb])/
  9 + (521*CA^3*nf*G[2, 1, 1, 1, 1, zb])/72 + 
 (7135*CA^4*G[2, 1, 1, 1, 1, zb])/(18*(-1 + zb)) + 
 (757*CA^3*nf*G[2, 1, 1, 1, 1, zb])/(72*(-1 + zb)) + 
 (21511*CA^4*zb*G[2, 1, 1, 1, 1, zb])/36 + 
 (857*CA^3*nf*zb*G[2, 1, 1, 1, 1, zb])/72 - 
 (14315*CA^4*zb^2*G[2, 1, 1, 1, 1, zb])/36 - 
 (187*CA^3*nf*zb^2*G[2, 1, 1, 1, 1, zb])/18 + (11*CA^4*G[2, 2, 1, 0, 0, zb])/
  36 + (67*CA^3*nf*G[2, 2, 1, 0, 0, zb])/36 + (31*CA^4*G[2, 2, 1, 0, 0, zb])/
  (36*(-1 + zb)) - (13*CA^3*nf*G[2, 2, 1, 0, 0, zb])/(36*(-1 + zb)) + 
 (221*CA^4*zb*G[2, 2, 1, 0, 0, zb])/36 - (71*CA^3*nf*zb*G[2, 2, 1, 0, 0, zb])/
  36 - (121*CA^4*zb^2*G[2, 2, 1, 0, 0, zb])/36 + 
 (11*CA^3*nf*zb^2*G[2, 2, 1, 0, 0, zb])/18 - (11*CA^4*G[2, 2, 1, 0, 1, zb])/
  36 - (67*CA^3*nf*G[2, 2, 1, 0, 1, zb])/36 - (31*CA^4*G[2, 2, 1, 0, 1, zb])/
  (36*(-1 + zb)) + (13*CA^3*nf*G[2, 2, 1, 0, 1, zb])/(36*(-1 + zb)) - 
 (221*CA^4*zb*G[2, 2, 1, 0, 1, zb])/36 + (71*CA^3*nf*zb*G[2, 2, 1, 0, 1, zb])/
  36 + (121*CA^4*zb^2*G[2, 2, 1, 0, 1, zb])/36 - 
 (11*CA^3*nf*zb^2*G[2, 2, 1, 0, 1, zb])/18 - (11*CA^4*G[2, 2, 1, 1, 0, zb])/
  24 - (67*CA^3*nf*G[2, 2, 1, 1, 0, zb])/24 - (31*CA^4*G[2, 2, 1, 1, 0, zb])/
  (24*(-1 + zb)) + (13*CA^3*nf*G[2, 2, 1, 1, 0, zb])/(24*(-1 + zb)) - 
 (221*CA^4*zb*G[2, 2, 1, 1, 0, zb])/24 + (71*CA^3*nf*zb*G[2, 2, 1, 1, 0, zb])/
  24 + (121*CA^4*zb^2*G[2, 2, 1, 1, 0, zb])/24 - 
 (11*CA^3*nf*zb^2*G[2, 2, 1, 1, 0, zb])/12 + (11*CA^4*G[2, 2, 1, 1, 1, zb])/
  24 + (67*CA^3*nf*G[2, 2, 1, 1, 1, zb])/24 + (31*CA^4*G[2, 2, 1, 1, 1, zb])/
  (24*(-1 + zb)) - (13*CA^3*nf*G[2, 2, 1, 1, 1, zb])/(24*(-1 + zb)) + 
 (221*CA^4*zb*G[2, 2, 1, 1, 1, zb])/24 - (71*CA^3*nf*zb*G[2, 2, 1, 1, 1, zb])/
  24 - (121*CA^4*zb^2*G[2, 2, 1, 1, 1, zb])/24 + 
 (11*CA^3*nf*zb^2*G[2, 2, 1, 1, 1, zb])/12 - 
 16875*CA^4*G[0, 0, 0, 0, 0, 0, zb] - 2104*CA^3*nf*G[0, 0, 0, 0, 0, 0, zb] - 
 (16913*CA^4*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
 (1052*CA^3*nf*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
 16989*CA^4*zb*G[0, 0, 0, 0, 0, 0, zb] + 
 1052*CA^3*nf*zb*G[0, 0, 0, 0, 0, 0, zb] - 
 16913*CA^4*zb^2*G[0, 0, 0, 0, 0, 0, zb] - 
 1052*CA^3*nf*zb^2*G[0, 0, 0, 0, 0, 0, zb] + 
 (8859053*CA^4*G[0, 0, 0, 0, 0, 1, zb])/576 + 
 (2137559*CA^3*nf*G[0, 0, 0, 0, 0, 1, zb])/1152 + 
 (2945113*CA^4*G[0, 0, 0, 0, 0, 1, zb])/(192*(-1 + zb)) + 
 (89557*CA^3*nf*G[0, 0, 0, 0, 0, 1, zb])/(96*(-1 + zb)) - 
 (1699*CA^4*G[0, 0, 0, 0, 0, 1, zb])/(72*zb) - 
 (33373*CA^3*nf*G[0, 0, 0, 0, 0, 1, zb])/(36*zb) + 
 (17631493*CA^4*zb*G[0, 0, 0, 0, 0, 1, zb])/1152 - 
 (265297*CA^3*nf*zb*G[0, 0, 0, 0, 0, 1, zb])/288 + 
 (17689235*CA^4*zb^2*G[0, 0, 0, 0, 0, 1, zb])/1152 + 
 (535655*CA^3*nf*zb^2*G[0, 0, 0, 0, 0, 1, zb])/576 + 
 (2182075*CA^4*G[0, 0, 0, 0, 1, 0, zb])/144 + 
 (948431*CA^3*nf*G[0, 0, 0, 0, 1, 0, zb])/576 + 
 (2129191*CA^4*G[0, 0, 0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
 (29987*CA^3*nf*G[0, 0, 0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
 (33*CA^2*CF*nf*G[0, 0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
 (16657*CA^4*G[0, 0, 0, 0, 1, 0, zb])/(48*zb) - 
 (19747*CA^3*nf*G[0, 0, 0, 0, 1, 0, zb])/(24*zb) + 
 (8125735*CA^4*zb*G[0, 0, 0, 0, 1, 0, zb])/576 - 
 (14627*CA^3*nf*zb*G[0, 0, 0, 0, 1, 0, zb])/18 - 
 (33*CA^2*CF*nf*zb*G[0, 0, 0, 0, 1, 0, zb])/8 + 
 (8527445*CA^4*zb^2*G[0, 0, 0, 0, 1, 0, zb])/576 + 
 (238133*CA^3*nf*zb^2*G[0, 0, 0, 0, 1, 0, zb])/288 - 
 (11*CA^2*CF*nf*zb^2*G[0, 0, 0, 0, 1, 0, zb])/8 - 
 (892523*CA^4*G[0, 0, 0, 0, 1, 1, zb])/64 - 
 (551969*CA^3*nf*G[0, 0, 0, 0, 1, 1, zb])/384 - 
 (7771825*CA^4*G[0, 0, 0, 0, 1, 1, zb])/(576*(-1 + zb)) - 
 (211321*CA^3*nf*G[0, 0, 0, 0, 1, 1, zb])/(288*(-1 + zb)) + 
 (33*CA^2*CF*nf*G[0, 0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) + 
 (14915*CA^4*G[0, 0, 0, 0, 1, 1, zb])/(36*zb) + 
 (6457*CA^3*nf*G[0, 0, 0, 0, 1, 1, zb])/(9*zb) - 
 (1624717*CA^4*zb*G[0, 0, 0, 0, 1, 1, zb])/128 + 
 (67309*CA^3*nf*zb*G[0, 0, 0, 0, 1, 1, zb])/96 + 
 (33*CA^2*CF*nf*zb*G[0, 0, 0, 0, 1, 1, zb])/8 - 
 (1731603*CA^4*zb^2*G[0, 0, 0, 0, 1, 1, zb])/128 - 
 (139117*CA^3*nf*zb^2*G[0, 0, 0, 0, 1, 1, zb])/192 + 
 (11*CA^2*CF*nf*zb^2*G[0, 0, 0, 0, 1, 1, zb])/8 + 
 (718229*CA^4*G[0, 0, 0, 1, 0, 0, zb])/48 + 
 (48157*CA^3*nf*G[0, 0, 0, 1, 0, 0, zb])/32 + 
 (11*CA^2*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/24 + 
 (1380941*CA^4*G[0, 0, 0, 1, 0, 0, zb])/(96*(-1 + zb)) + 
 (36503*CA^3*nf*G[0, 0, 0, 1, 0, 0, zb])/(48*(-1 + zb)) - 
 (11*CA^2*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (53945*CA^4*G[0, 0, 0, 1, 0, 0, zb])/(96*zb) - 
 (36127*CA^3*nf*G[0, 0, 0, 1, 0, 0, zb])/(48*zb) + 
 (637115*CA^4*zb*G[0, 0, 0, 1, 0, 0, zb])/48 - 
 (11917*CA^3*nf*zb*G[0, 0, 0, 1, 0, 0, zb])/16 - 
 (11*CA^2*CF*nf*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
 (230397*CA^4*zb^2*G[0, 0, 0, 1, 0, 0, zb])/16 + 
 755*CA^3*nf*zb^2*G[0, 0, 0, 1, 0, 0, zb] - 
 (11*CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 0, 0, zb])/12 - 
 (15865825*CA^4*G[0, 0, 0, 1, 0, 1, zb])/1152 - 
 (378299*CA^3*nf*G[0, 0, 0, 1, 0, 1, zb])/288 - 
 (11*CA^2*CF*nf*G[0, 0, 0, 1, 0, 1, zb])/24 - 
 (946591*CA^4*G[0, 0, 0, 1, 0, 1, zb])/(72*(-1 + zb)) - 
 (96061*CA^3*nf*G[0, 0, 0, 1, 0, 1, zb])/(144*(-1 + zb)) + 
 (41*CA^2*CF*nf*G[0, 0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) + 
 (227915*CA^4*G[0, 0, 0, 1, 0, 1, zb])/(384*zb) + 
 (126275*CA^3*nf*G[0, 0, 0, 1, 0, 1, zb])/(192*zb) - 
 (6894737*CA^4*zb*G[0, 0, 0, 1, 0, 1, zb])/576 + 
 (745555*CA^3*nf*zb*G[0, 0, 0, 1, 0, 1, zb])/1152 + 
 (41*CA^2*CF*nf*zb*G[0, 0, 0, 1, 0, 1, zb])/12 - 
 (7586269*CA^4*zb^2*G[0, 0, 0, 1, 0, 1, zb])/576 - 
 (190051*CA^3*nf*zb^2*G[0, 0, 0, 1, 0, 1, zb])/288 + 
 (5*CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 0, 1, zb])/6 - 
 (954023*CA^4*G[0, 0, 0, 1, 1, 0, zb])/72 - 
 (618239*CA^3*nf*G[0, 0, 0, 1, 1, 0, zb])/576 - 
 (CA^2*CF*nf*G[0, 0, 0, 1, 1, 0, zb])/8 - 
 (1767781*CA^4*G[0, 0, 0, 1, 1, 0, zb])/(144*(-1 + zb)) - 
 (40135*CA^3*nf*G[0, 0, 0, 1, 1, 0, zb])/(72*(-1 + zb)) + 
 (3*CA^2*CF*nf*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
 (1823*CA^4*G[0, 0, 0, 1, 1, 0, zb])/(2*zb) + 
 (3209*CA^3*nf*G[0, 0, 0, 1, 1, 0, zb])/(6*zb) - 
 (6048583*CA^4*zb*G[0, 0, 0, 1, 1, 0, zb])/576 + 
 (36881*CA^3*nf*zb*G[0, 0, 0, 1, 1, 0, zb])/72 + 
 3*CA^2*CF*nf*zb*G[0, 0, 0, 1, 1, 0, zb] - 
 (7102397*CA^4*zb^2*G[0, 0, 0, 1, 1, 0, zb])/576 - 
 (156905*CA^3*nf*zb^2*G[0, 0, 0, 1, 1, 0, zb])/288 + 
 (11*CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 1, 0, zb])/12 + 
 (4727527*CA^4*G[0, 0, 0, 1, 1, 1, zb])/384 + 
 (14657*CA^3*nf*G[0, 0, 0, 1, 1, 1, zb])/16 + 
 (CA^2*CF*nf*G[0, 0, 0, 1, 1, 1, zb])/8 + 
 (3250265*CA^4*G[0, 0, 0, 1, 1, 1, zb])/(288*(-1 + zb)) + 
 (8665*CA^3*nf*G[0, 0, 0, 1, 1, 1, zb])/(18*(-1 + zb)) - 
 (11*CA^2*CF*nf*G[0, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
 (1090513*CA^4*G[0, 0, 0, 1, 1, 1, zb])/(1152*zb) - 
 (263161*CA^3*nf*G[0, 0, 0, 1, 1, 1, zb])/(576*zb) + 
 (1812215*CA^4*zb*G[0, 0, 0, 1, 1, 1, zb])/192 - 
 (55203*CA^3*nf*zb*G[0, 0, 0, 1, 1, 1, zb])/128 - 
 (11*CA^2*CF*nf*zb*G[0, 0, 0, 1, 1, 1, zb])/4 + 
 (2179079*CA^4*zb^2*G[0, 0, 0, 1, 1, 1, zb])/192 + 
 (44821*CA^3*nf*zb^2*G[0, 0, 0, 1, 1, 1, zb])/96 - 
 (5*CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 1, 1, zb])/6 + 
 (4247443*CA^4*G[0, 0, 1, 0, 0, 0, zb])/288 + 
 (204583*CA^3*nf*G[0, 0, 1, 0, 0, 0, zb])/144 + 
 (17*CA^2*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/16 + 
 (8089607*CA^4*G[0, 0, 1, 0, 0, 0, zb])/(576*(-1 + zb)) + 
 (205433*CA^3*nf*G[0, 0, 1, 0, 0, 0, zb])/(288*(-1 + zb)) + 
 (25*CA^2*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) - 
 (130661*CA^4*G[0, 0, 1, 0, 0, 0, zb])/(192*zb) - 
 (68267*CA^3*nf*G[0, 0, 1, 0, 0, 0, zb])/(96*zb) + 
 (7315613*CA^4*zb*G[0, 0, 1, 0, 0, 0, zb])/576 - 
 (204169*CA^3*nf*zb*G[0, 0, 1, 0, 0, 0, zb])/288 + 
 (25*CA^2*CF*nf*zb*G[0, 0, 1, 0, 0, 0, zb])/8 + 
 (8101795*CA^4*zb^2*G[0, 0, 1, 0, 0, 0, zb])/576 + 
 (204721*CA^3*nf*zb^2*G[0, 0, 1, 0, 0, 0, zb])/288 + 
 (7*CA^2*CF*nf*zb^2*G[0, 0, 1, 0, 0, 0, zb])/4 - 
 (3912917*CA^4*G[0, 0, 1, 0, 0, 1, zb])/288 - 
 (1426309*CA^3*nf*G[0, 0, 1, 0, 0, 1, zb])/1152 - 
 (65*CA^2*CF*nf*G[0, 0, 1, 0, 0, 1, zb])/48 - 
 (3697385*CA^4*G[0, 0, 1, 0, 0, 1, zb])/(288*(-1 + zb)) - 
 (90077*CA^3*nf*G[0, 0, 1, 0, 0, 1, zb])/(144*(-1 + zb)) - 
 (103*CA^2*CF*nf*G[0, 0, 1, 0, 0, 1, zb])/(24*(-1 + zb)) + 
 (66799*CA^4*G[0, 0, 1, 0, 0, 1, zb])/(96*zb) + 
 (29837*CA^3*nf*G[0, 0, 1, 0, 0, 1, zb])/(48*zb) - 
 (13199849*CA^4*zb*G[0, 0, 1, 0, 0, 1, zb])/1152 + 
 (354523*CA^3*nf*zb*G[0, 0, 1, 0, 0, 1, zb])/576 - 
 (103*CA^2*CF*nf*zb*G[0, 0, 1, 0, 0, 1, zb])/24 - 
 (14832055*CA^4*zb^2*G[0, 0, 1, 0, 0, 1, zb])/1152 - 
 (357187*CA^3*nf*zb^2*G[0, 0, 1, 0, 0, 1, zb])/576 - 
 (7*CA^2*CF*nf*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
 (634099*CA^4*G[0, 0, 1, 0, 1, 0, zb])/48 - 
 (109159*CA^3*nf*G[0, 0, 1, 0, 1, 0, zb])/96 - 
 (9*CA^2*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/2 - 
 (198151*CA^4*G[0, 0, 1, 0, 1, 0, zb])/(16*(-1 + zb)) - 
 (4593*CA^3*nf*G[0, 0, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
 (2*CA^2*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (3269*CA^4*G[0, 0, 1, 0, 1, 0, zb])/(4*zb) + 
 (3413*CA^3*nf*G[0, 0, 1, 0, 1, 0, zb])/(6*zb) + 
 (13*CA^2*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/(12*zb) - 
 (1034411*CA^4*zb*G[0, 0, 1, 0, 1, 0, zb])/96 + 
 (54173*CA^3*nf*zb*G[0, 0, 1, 0, 1, 0, zb])/96 + 
 (17*CA^2*CF*nf*zb*G[0, 0, 1, 0, 1, 0, zb])/8 - 
 (1190039*CA^4*zb^2*G[0, 0, 1, 0, 1, 0, zb])/96 - 
 (27359*CA^3*nf*zb^2*G[0, 0, 1, 0, 1, 0, zb])/48 - 
 (7*CA^2*CF*nf*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 + 
 (7083391*CA^4*G[0, 0, 1, 0, 1, 1, zb])/576 + 
 (1134961*CA^3*nf*G[0, 0, 1, 0, 1, 1, zb])/1152 + 
 (113*CA^2*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/24 + 
 (3287771*CA^4*G[0, 0, 1, 0, 1, 1, zb])/(288*(-1 + zb)) + 
 (72299*CA^3*nf*G[0, 0, 1, 0, 1, 1, zb])/(144*(-1 + zb)) + 
 (23*CA^2*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
 (161537*CA^4*G[0, 0, 1, 0, 1, 1, zb])/(192*zb) - 
 (15831*CA^3*nf*G[0, 0, 1, 0, 1, 1, zb])/(32*zb) - 
 (13*CA^2*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/(12*zb) + 
 (11234777*CA^4*zb*G[0, 0, 1, 0, 1, 1, zb])/1152 - 
 (34979*CA^3*nf*zb*G[0, 0, 1, 0, 1, 1, zb])/72 - 
 (19*CA^2*CF*nf*zb*G[0, 0, 1, 0, 1, 1, zb])/24 + 
 (13187527*CA^4*zb^2*G[0, 0, 1, 0, 1, 1, zb])/1152 + 
 (284971*CA^3*nf*zb^2*G[0, 0, 1, 0, 1, 1, zb])/576 + 
 (17*CA^2*CF*nf*zb^2*G[0, 0, 1, 0, 1, 1, zb])/6 - 
 (1794179*CA^4*G[0, 0, 1, 1, 0, 0, zb])/144 - 
 (65777*CA^3*nf*G[0, 0, 1, 1, 0, 0, zb])/72 + 
 (131*CA^2*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/24 - 
 (409475*CA^4*G[0, 0, 1, 1, 0, 0, zb])/(36*(-1 + zb)) - 
 (16849*CA^3*nf*G[0, 0, 1, 1, 0, 0, zb])/(36*(-1 + zb)) + 
 (41*CA^2*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
 (16687*CA^4*G[0, 0, 1, 1, 0, 0, zb])/(16*zb) + 
 (3647*CA^3*nf*G[0, 0, 1, 1, 0, 0, zb])/(8*zb) - 
 (13*CA^2*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/(6*zb) - 
 (167617*CA^4*zb*G[0, 0, 1, 1, 0, 0, zb])/18 + 
 (31993*CA^3*nf*zb*G[0, 0, 1, 1, 0, 0, zb])/72 - 
 (13*CA^2*CF*nf*zb*G[0, 0, 1, 1, 0, 0, zb])/6 - 
 (821579*CA^4*zb^2*G[0, 0, 1, 1, 0, 0, zb])/72 - 
 (16595*CA^3*nf*zb^2*G[0, 0, 1, 1, 0, 0, zb])/36 + 
 3*CA^2*CF*nf*zb^2*G[0, 0, 1, 1, 0, 0, zb] + 
 (13293157*CA^4*G[0, 0, 1, 1, 0, 1, zb])/1152 + 
 (226613*CA^3*nf*G[0, 0, 1, 1, 0, 1, zb])/288 - 
 (8*CA^2*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/3 + 
 (6029579*CA^4*G[0, 0, 1, 1, 0, 1, zb])/(576*(-1 + zb)) + 
 (116561*CA^3*nf*G[0, 0, 1, 1, 0, 1, zb])/(288*(-1 + zb)) - 
 (9*CA^2*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
 (389701*CA^4*G[0, 0, 1, 1, 0, 1, zb])/(384*zb) - 
 (75877*CA^3*nf*G[0, 0, 1, 1, 0, 1, zb])/(192*zb) + 
 (13*CA^2*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/(12*zb) + 
 (2432281*CA^4*zb*G[0, 0, 1, 1, 0, 1, zb])/288 - 
 (441823*CA^3*nf*zb*G[0, 0, 1, 1, 0, 1, zb])/1152 + 
 (11*CA^2*CF*nf*zb*G[0, 0, 1, 1, 0, 1, zb])/24 + 
 (1513057*CA^4*zb^2*G[0, 0, 1, 1, 0, 1, zb])/144 + 
 (57107*CA^3*nf*zb^2*G[0, 0, 1, 1, 0, 1, zb])/144 - 
 (19*CA^2*CF*nf*zb^2*G[0, 0, 1, 1, 0, 1, zb])/12 + 
 (12469243*CA^4*G[0, 0, 1, 1, 1, 0, zb])/1152 + 
 (736157*CA^3*nf*G[0, 0, 1, 1, 1, 0, zb])/1152 - 
 (83*CA^2*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/12 + 
 (345707*CA^4*G[0, 0, 1, 1, 1, 0, zb])/(36*(-1 + zb)) + 
 (48811*CA^3*nf*G[0, 0, 1, 1, 1, 0, zb])/(144*(-1 + zb)) - 
 (3*CA^2*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
 (439685*CA^4*G[0, 0, 1, 1, 1, 0, zb])/(384*zb) - 
 (20279*CA^3*nf*G[0, 0, 1, 1, 1, 0, zb])/(64*zb) + 
 (13*CA^2*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/(6*zb) + 
 (8478727*CA^4*zb*G[0, 0, 1, 1, 1, 0, zb])/1152 - 
 (340111*CA^3*nf*zb*G[0, 0, 1, 1, 1, 0, zb])/1152 + 
 (31*CA^2*CF*nf*zb*G[0, 0, 1, 1, 1, 0, zb])/12 + 
 (11139701*CA^4*zb^2*G[0, 0, 1, 1, 1, 0, zb])/1152 + 
 (188717*CA^3*nf*zb^2*G[0, 0, 1, 1, 1, 0, zb])/576 - 
 (23*CA^2*CF*nf*zb^2*G[0, 0, 1, 1, 1, 0, zb])/6 - 
 (5833627*CA^4*G[0, 0, 1, 1, 1, 1, zb])/576 - 
 (621373*CA^3*nf*G[0, 0, 1, 1, 1, 1, zb])/1152 + 
 (101*CA^2*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/24 - 
 (5132969*CA^4*G[0, 0, 1, 1, 1, 1, zb])/(576*(-1 + zb)) - 
 (83411*CA^3*nf*G[0, 0, 1, 1, 1, 1, zb])/(288*(-1 + zb)) + 
 (7*CA^2*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (161861*CA^4*G[0, 0, 1, 1, 1, 1, zb])/(144*zb) + 
 (19421*CA^3*nf*G[0, 0, 1, 1, 1, 1, zb])/(72*zb) - 
 (13*CA^2*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/(12*zb) - 
 (7711103*CA^4*zb*G[0, 0, 1, 1, 1, 1, zb])/1152 + 
 (71267*CA^3*nf*zb*G[0, 0, 1, 1, 1, 1, zb])/288 - 
 (25*CA^2*CF*nf*zb*G[0, 0, 1, 1, 1, 1, zb])/24 - 
 (10351177*CA^4*zb^2*G[0, 0, 1, 1, 1, 1, zb])/1152 - 
 (159505*CA^3*nf*zb^2*G[0, 0, 1, 1, 1, 1, zb])/576 + 
 (5*CA^2*CF*nf*zb^2*G[0, 0, 1, 1, 1, 1, zb])/2 + 
 (8293253*CA^4*G[0, 1, 0, 0, 0, 0, zb])/576 + 
 (402203*CA^3*nf*G[0, 1, 0, 0, 0, 0, zb])/288 + 
 (15715939*CA^4*G[0, 1, 0, 0, 0, 0, zb])/(1152*(-1 + zb)) + 
 (399193*CA^3*nf*G[0, 1, 0, 0, 0, 0, zb])/(576*(-1 + zb)) + 
 (21*CA^2*CF*nf*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
 (88271*CA^4*G[0, 1, 0, 0, 0, 0, zb])/(128*zb) - 
 (44737*CA^3*nf*G[0, 1, 0, 0, 0, 0, zb])/(64*zb) + 
 (14184157*CA^4*zb*G[0, 1, 0, 0, 0, 0, zb])/1152 - 
 (406073*CA^3*nf*zb*G[0, 1, 0, 0, 0, 0, zb])/576 + 
 21*CA^2*CF*nf*zb*G[0, 1, 0, 0, 0, 0, zb] + 
 (15785723*CA^4*zb^2*G[0, 1, 0, 0, 0, 0, zb])/1152 + 
 (400913*CA^3*nf*zb^2*G[0, 1, 0, 0, 0, 0, zb])/576 + 
 7*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 0, 0, zb] - 
 (1702303*CA^4*G[0, 1, 0, 0, 0, 1, zb])/128 - 
 (465893*CA^3*nf*G[0, 1, 0, 0, 0, 1, zb])/384 - 
 (11*CA^2*CF*nf*G[0, 1, 0, 0, 0, 1, zb])/8 - 
 (799815*CA^4*G[0, 1, 0, 0, 0, 1, zb])/(64*(-1 + zb)) - 
 (58385*CA^3*nf*G[0, 1, 0, 0, 0, 1, zb])/(96*(-1 + zb)) - 
 (173*CA^2*CF*nf*G[0, 1, 0, 0, 0, 1, zb])/(8*(-1 + zb)) + 
 (90749*CA^4*G[0, 1, 0, 0, 0, 1, zb])/(128*zb) + 
 (39049*CA^3*nf*G[0, 1, 0, 0, 0, 1, zb])/(64*zb) - 
 (1423995*CA^4*zb*G[0, 1, 0, 0, 0, 1, zb])/128 + 
 (233737*CA^3*nf*zb*G[0, 1, 0, 0, 0, 1, zb])/384 - 
 (173*CA^2*CF*nf*zb*G[0, 1, 0, 0, 0, 1, zb])/8 - 
 (4797691*CA^4*zb^2*G[0, 1, 0, 0, 0, 1, zb])/384 - 
 (116303*CA^3*nf*zb^2*G[0, 1, 0, 0, 0, 1, zb])/192 - 
 (65*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 0, 1, zb])/8 - 
 (7456505*CA^4*G[0, 1, 0, 0, 1, 0, zb])/576 - 
 (638941*CA^3*nf*G[0, 1, 0, 0, 1, 0, zb])/576 - 
 (137*CA^2*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/24 - 
 (1739405*CA^4*G[0, 1, 0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
 (40031*CA^3*nf*G[0, 1, 0, 0, 1, 0, zb])/(72*(-1 + zb)) - 
 (14*CA^2*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
 (160211*CA^4*G[0, 1, 0, 0, 1, 0, zb])/(192*zb) + 
 (17769*CA^3*nf*G[0, 1, 0, 0, 1, 0, zb])/(32*zb) + 
 (9*CA^2*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/(4*zb) - 
 (6028463*CA^4*zb*G[0, 1, 0, 0, 1, 0, zb])/576 + 
 (319421*CA^3*nf*zb*G[0, 1, 0, 0, 1, 0, zb])/576 - 
 (103*CA^2*CF*nf*zb*G[0, 1, 0, 0, 1, 0, zb])/12 - 
 (6934861*CA^4*zb^2*G[0, 1, 0, 0, 1, 0, zb])/576 - 
 (159745*CA^3*nf*zb^2*G[0, 1, 0, 0, 1, 0, zb])/288 - 
 (20*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 1, 0, zb])/3 + 
 (13928053*CA^4*G[0, 1, 0, 0, 1, 1, zb])/1152 + 
 (1099937*CA^3*nf*G[0, 1, 0, 0, 1, 1, zb])/1152 + 
 (51*CA^2*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/8 + 
 (6428285*CA^4*G[0, 1, 0, 0, 1, 1, zb])/(576*(-1 + zb)) + 
 (139937*CA^3*nf*G[0, 1, 0, 0, 1, 1, zb])/(288*(-1 + zb)) + 
 (31*CA^2*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (110775*CA^4*G[0, 1, 0, 0, 1, 1, zb])/(128*zb) - 
 (92345*CA^3*nf*G[0, 1, 0, 0, 1, 1, zb])/(192*zb) - 
 (9*CA^2*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/(4*zb) + 
 (10920301*CA^4*zb*G[0, 1, 0, 0, 1, 1, zb])/1152 - 
 (544249*CA^3*nf*zb*G[0, 1, 0, 0, 1, 1, zb])/1152 + 
 (87*CA^2*CF*nf*zb*G[0, 1, 0, 0, 1, 1, zb])/8 + 
 (12758879*CA^4*zb^2*G[0, 1, 0, 0, 1, 1, zb])/1152 + 
 (275843*CA^3*nf*zb^2*G[0, 1, 0, 0, 1, 1, zb])/576 + 
 (85*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 1, 1, zb])/12 - 
 (101521*CA^4*G[0, 1, 0, 1, 0, 0, zb])/8 - 
 (33419*CA^3*nf*G[0, 1, 0, 1, 0, 0, zb])/32 - 
 (293*CA^2*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/48 - 
 (1129961*CA^4*G[0, 1, 0, 1, 0, 0, zb])/(96*(-1 + zb)) - 
 (8333*CA^3*nf*G[0, 1, 0, 1, 0, 0, zb])/(16*(-1 + zb)) - 
 (301*CA^2*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
 (88459*CA^4*G[0, 1, 0, 1, 0, 0, zb])/(96*zb) + 
 (25009*CA^3*nf*G[0, 1, 0, 1, 0, 0, zb])/(48*zb) + 
 (49*CA^2*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/(24*zb) - 
 (79971*CA^4*zb*G[0, 1, 0, 1, 0, 0, zb])/8 + 
 (8375*CA^3*nf*zb*G[0, 1, 0, 1, 0, 0, zb])/16 - 
 (329*CA^2*CF*nf*zb*G[0, 1, 0, 1, 0, 0, zb])/48 - 
 (46853*CA^4*zb^2*G[0, 1, 0, 1, 0, 0, zb])/4 - 
 (6263*CA^3*nf*zb^2*G[0, 1, 0, 1, 0, 0, zb])/12 - 
 (19*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 + 
 (13676645*CA^4*G[0, 1, 0, 1, 0, 1, zb])/1152 + 
 (1039177*CA^3*nf*G[0, 1, 0, 1, 0, 1, zb])/1152 + 
 (111*CA^2*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/16 + 
 (1571773*CA^4*G[0, 1, 0, 1, 0, 1, zb])/(144*(-1 + zb)) + 
 (4085*CA^3*nf*G[0, 1, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (101*CA^2*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
 (119385*CA^4*G[0, 1, 0, 1, 0, 1, zb])/(128*zb) - 
 (87143*CA^3*nf*G[0, 1, 0, 1, 0, 1, zb])/(192*zb) - 
 (15*CA^2*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/(8*zb) + 
 (10483271*CA^4*zb*G[0, 1, 0, 1, 0, 1, zb])/1152 - 
 (520601*CA^3*nf*zb*G[0, 1, 0, 1, 0, 1, zb])/1152 + 
 (117*CA^2*CF*nf*zb*G[0, 1, 0, 1, 0, 1, zb])/16 + 
 (12438037*CA^4*zb^2*G[0, 1, 0, 1, 0, 1, zb])/1152 + 
 (259585*CA^3*nf*zb^2*G[0, 1, 0, 1, 0, 1, zb])/576 + 
 (43*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 0, 1, zb])/6 + 
 (13023365*CA^4*G[0, 1, 0, 1, 1, 0, zb])/1152 + 
 (13993*CA^3*nf*G[0, 1, 0, 1, 1, 0, zb])/18 + 
 8*CA^2*CF*nf*G[0, 1, 0, 1, 1, 0, zb] + 
 (5906311*CA^4*G[0, 1, 0, 1, 1, 0, zb])/(576*(-1 + zb)) + 
 (114031*CA^3*nf*G[0, 1, 0, 1, 1, 0, zb])/(288*(-1 + zb)) + 
 (29*CA^2*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (135439*CA^4*G[0, 1, 0, 1, 1, 0, zb])/(128*zb) - 
 (74225*CA^3*nf*G[0, 1, 0, 1, 1, 0, zb])/(192*zb) - 
 (25*CA^2*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/(12*zb) + 
 (1184353*CA^4*zb*G[0, 1, 0, 1, 1, 0, zb])/144 - 
 (437039*CA^3*nf*zb*G[0, 1, 0, 1, 1, 0, zb])/1152 + 
 (15*CA^2*CF*nf*zb*G[0, 1, 0, 1, 1, 0, zb])/4 + 
 (2918137*CA^4*zb^2*G[0, 1, 0, 1, 1, 0, zb])/288 + 
 (56443*CA^3*nf*zb^2*G[0, 1, 0, 1, 1, 0, zb])/144 + 
 (25*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 1, 0, zb])/4 - 
 (514063*CA^4*G[0, 1, 0, 1, 1, 1, zb])/48 - 
 (84489*CA^3*nf*G[0, 1, 0, 1, 1, 1, zb])/128 - 
 8*CA^2*CF*nf*G[0, 1, 0, 1, 1, 1, zb] - 
 (1844095*CA^4*G[0, 1, 0, 1, 1, 1, zb])/(192*(-1 + zb)) - 
 (32821*CA^3*nf*G[0, 1, 0, 1, 1, 1, zb])/(96*(-1 + zb)) - 
 (43*CA^2*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (207251*CA^4*G[0, 1, 0, 1, 1, 1, zb])/(192*zb) + 
 (31891*CA^3*nf*G[0, 1, 0, 1, 1, 1, zb])/(96*zb) + 
 (23*CA^2*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/(12*zb) - 
 (2884445*CA^4*zb*G[0, 1, 0, 1, 1, 1, zb])/384 + 
 (20495*CA^3*nf*zb*G[0, 1, 0, 1, 1, 1, zb])/64 - 
 (49*CA^2*CF*nf*zb*G[0, 1, 0, 1, 1, 1, zb])/8 - 
 (3624731*CA^4*zb^2*G[0, 1, 0, 1, 1, 1, zb])/384 - 
 (21329*CA^3*nf*zb^2*G[0, 1, 0, 1, 1, 1, zb])/64 - 
 (25*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 1, 1, zb])/4 - 
 (1679711*CA^4*G[0, 1, 1, 0, 0, 0, zb])/144 - 
 (252629*CA^3*nf*G[0, 1, 1, 0, 0, 0, zb])/288 + 
 (207*CA^2*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/8 - 
 (3064789*CA^4*G[0, 1, 1, 0, 0, 0, zb])/(288*(-1 + zb)) - 
 (62365*CA^3*nf*G[0, 1, 1, 0, 0, 0, zb])/(144*(-1 + zb)) - 
 (33*CA^2*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
 (95719*CA^4*G[0, 1, 1, 0, 0, 0, zb])/(96*zb) + 
 (20893*CA^3*nf*G[0, 1, 1, 0, 0, 0, zb])/(48*zb) - 
 (33*CA^2*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/(4*zb) - 
 (156337*CA^4*zb*G[0, 1, 1, 0, 0, 0, zb])/18 + 
 (63605*CA^3*nf*zb*G[0, 1, 1, 0, 0, 0, zb])/144 - 
 (105*CA^2*CF*nf*zb*G[0, 1, 1, 0, 0, 0, zb])/4 - 
 (757103*CA^4*zb^2*G[0, 1, 1, 0, 0, 0, zb])/72 - 
 (3938*CA^3*nf*zb^2*G[0, 1, 1, 0, 0, 0, zb])/9 + 
 (67*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 0, 0, zb])/8 + 
 (12518219*CA^4*G[0, 1, 1, 0, 0, 1, zb])/1152 + 
 (871075*CA^3*nf*G[0, 1, 1, 0, 0, 1, zb])/1152 - 
 (263*CA^2*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/12 + 
 (354595*CA^4*G[0, 1, 1, 0, 0, 1, zb])/(36*(-1 + zb)) + 
 (27133*CA^3*nf*G[0, 1, 1, 0, 0, 1, zb])/(72*(-1 + zb)) + 
 (107*CA^2*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/(24*(-1 + zb)) - 
 (373597*CA^4*G[0, 1, 1, 0, 0, 1, zb])/(384*zb) - 
 (72793*CA^3*nf*G[0, 1, 1, 0, 0, 1, zb])/(192*zb) + 
 (31*CA^2*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/(4*zb) + 
 (9137789*CA^4*zb*G[0, 1, 1, 0, 0, 1, zb])/1152 - 
 (438971*CA^3*nf*zb*G[0, 1, 1, 0, 0, 1, zb])/1152 + 
 (143*CA^2*CF*nf*zb*G[0, 1, 1, 0, 0, 1, zb])/6 + 
 (11100079*CA^4*zb^2*G[0, 1, 1, 0, 0, 1, zb])/1152 + 
 (217099*CA^3*nf*zb^2*G[0, 1, 1, 0, 0, 1, zb])/576 - 
 (139*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 0, 1, zb])/24 + 
 (12091829*CA^4*G[0, 1, 1, 0, 1, 0, zb])/1152 + 
 (408077*CA^3*nf*G[0, 1, 1, 0, 1, 0, zb])/576 - 
 (43*CA^2*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/6 + 
 (5488537*CA^4*G[0, 1, 1, 0, 1, 0, zb])/(576*(-1 + zb)) + 
 (101233*CA^3*nf*G[0, 1, 1, 0, 1, 0, zb])/(288*(-1 + zb)) + 
 (9*CA^2*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (383705*CA^4*G[0, 1, 1, 0, 1, 0, zb])/(384*zb) - 
 (67541*CA^3*nf*G[0, 1, 1, 0, 1, 0, zb])/(192*zb) + 
 (2*CA^2*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/zb + 
 (4371067*CA^4*zb*G[0, 1, 1, 0, 1, 0, zb])/576 - 
 (409859*CA^3*nf*zb*G[0, 1, 1, 0, 1, 0, zb])/1152 + 
 (245*CA^2*CF*nf*zb*G[0, 1, 1, 0, 1, 0, zb])/24 + 
 (5345867*CA^4*zb^2*G[0, 1, 1, 0, 1, 0, zb])/576 + 
 (101891*CA^3*nf*zb^2*G[0, 1, 1, 0, 1, 0, zb])/288 - 
 (11*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 1, 0, zb])/12 - 
 (5706533*CA^4*G[0, 1, 1, 0, 1, 1, zb])/576 - 
 (701591*CA^3*nf*G[0, 1, 1, 0, 1, 1, zb])/1152 + 
 (91*CA^2*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/24 - 
 (5142503*CA^4*G[0, 1, 1, 0, 1, 1, zb])/(576*(-1 + zb)) - 
 (88289*CA^3*nf*G[0, 1, 1, 0, 1, 1, zb])/(288*(-1 + zb)) - 
 (23*CA^2*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
 (47413*CA^4*G[0, 1, 1, 0, 1, 1, zb])/(48*zb) + 
 (2453*CA^3*nf*G[0, 1, 1, 0, 1, 1, zb])/(8*zb) - 
 (4*CA^2*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/(3*zb) - 
 (8063053*CA^4*zb*G[0, 1, 1, 0, 1, 1, zb])/1152 + 
 (87997*CA^3*nf*zb*G[0, 1, 1, 0, 1, 1, zb])/288 - 
 (221*CA^2*CF*nf*zb*G[0, 1, 1, 0, 1, 1, zb])/24 - 
 (9919355*CA^4*zb^2*G[0, 1, 1, 0, 1, 1, zb])/1152 - 
 (175163*CA^3*nf*zb^2*G[0, 1, 1, 0, 1, 1, zb])/576 - 
 (3*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 1, 1, zb])/4 + 
 (5515765*CA^4*G[0, 1, 1, 1, 0, 0, zb])/576 + 
 (327587*CA^3*nf*G[0, 1, 1, 1, 0, 0, zb])/576 - 
 (209*CA^2*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/8 + 
 (1228525*CA^4*G[0, 1, 1, 1, 0, 0, zb])/(144*(-1 + zb)) + 
 (20869*CA^3*nf*G[0, 1, 1, 1, 0, 0, zb])/(72*(-1 + zb)) - 
 (27*CA^2*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
 (200095*CA^4*G[0, 1, 1, 1, 0, 0, zb])/(192*zb) - 
 (26819*CA^3*nf*G[0, 1, 1, 1, 0, 0, zb])/(96*zb) + 
 (83*CA^2*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/(12*zb) + 
 (3738565*CA^4*zb*G[0, 1, 1, 1, 0, 0, zb])/576 - 
 (157201*CA^3*nf*zb*G[0, 1, 1, 1, 0, 0, zb])/576 + 
 (105*CA^2*CF*nf*zb*G[0, 1, 1, 1, 0, 0, zb])/8 + 
 (4761695*CA^4*zb^2*G[0, 1, 1, 1, 0, 0, zb])/576 + 
 (83003*CA^3*nf*zb^2*G[0, 1, 1, 1, 0, 0, zb])/288 - 
 13*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 0, 0, zb] - 
 (10358233*CA^4*G[0, 1, 1, 1, 0, 1, zb])/1152 - 
 (563813*CA^3*nf*G[0, 1, 1, 1, 0, 1, zb])/1152 + 
 (431*CA^2*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/24 - 
 (4609907*CA^4*G[0, 1, 1, 1, 0, 1, zb])/(576*(-1 + zb)) - 
 (72245*CA^3*nf*G[0, 1, 1, 1, 0, 1, zb])/(288*(-1 + zb)) + 
 (79*CA^2*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/(12*(-1 + zb)) + 
 (381421*CA^4*G[0, 1, 1, 1, 0, 1, zb])/(384*zb) + 
 (46921*CA^3*nf*G[0, 1, 1, 1, 0, 1, zb])/(192*zb) - 
 (5*CA^2*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/zb - 
 (6965245*CA^4*zb*G[0, 1, 1, 1, 0, 1, zb])/1152 + 
 (273613*CA^3*nf*zb*G[0, 1, 1, 1, 0, 1, zb])/1152 - 
 (77*CA^2*CF*nf*zb*G[0, 1, 1, 1, 0, 1, zb])/12 - 
 (8791727*CA^4*zb^2*G[0, 1, 1, 1, 0, 1, zb])/1152 - 
 (142271*CA^3*nf*zb^2*G[0, 1, 1, 1, 0, 1, zb])/576 + 
 (26*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 0, 1, zb])/3 - 
 (2404021*CA^4*G[0, 1, 1, 1, 1, 0, zb])/288 - 
 (234163*CA^3*nf*G[0, 1, 1, 1, 1, 0, zb])/576 + 
 (55*CA^2*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/3 - 
 (4215821*CA^4*G[0, 1, 1, 1, 1, 0, zb])/(576*(-1 + zb)) - 
 (62663*CA^3*nf*G[0, 1, 1, 1, 1, 0, zb])/(288*(-1 + zb)) + 
 (29*CA^2*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/(6*(-1 + zb)) + 
 (196051*CA^4*G[0, 1, 1, 1, 1, 0, zb])/(192*zb) + 
 (19087*CA^3*nf*G[0, 1, 1, 1, 1, 0, zb])/(96*zb) - 
 (9*CA^2*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/(2*zb) - 
 (1538773*CA^4*zb*G[0, 1, 1, 1, 1, 0, zb])/288 + 
 (52441*CA^3*nf*zb*G[0, 1, 1, 1, 1, 0, zb])/288 - 
 (26*CA^2*CF*nf*zb*G[0, 1, 1, 1, 1, 0, zb])/3 - 
 (2006705*CA^4*zb^2*G[0, 1, 1, 1, 1, 0, zb])/288 - 
 (7571*CA^3*nf*zb^2*G[0, 1, 1, 1, 1, 0, zb])/36 + 
 (28*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 + 
 (9172033*CA^4*G[0, 1, 1, 1, 1, 1, zb])/1152 + 
 (399335*CA^3*nf*G[0, 1, 1, 1, 1, 1, zb])/1152 - 
 (87*CA^2*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/8 + 
 (1338809*CA^4*G[0, 1, 1, 1, 1, 1, zb])/(192*(-1 + zb)) + 
 (3021*CA^3*nf*G[0, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
 (29*CA^2*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (1132807*CA^4*G[0, 1, 1, 1, 1, 1, zb])/(1152*zb) - 
 (100147*CA^3*nf*G[0, 1, 1, 1, 1, 1, zb])/(576*zb) + 
 (29*CA^2*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/(12*zb) + 
 (5824279*CA^4*zb*G[0, 1, 1, 1, 1, 1, zb])/1152 - 
 (179863*CA^3*nf*zb*G[0, 1, 1, 1, 1, 1, zb])/1152 + 
 (29*CA^2*CF*nf*zb*G[0, 1, 1, 1, 1, 1, zb])/8 + 
 (7524665*CA^4*zb^2*G[0, 1, 1, 1, 1, 1, zb])/1152 + 
 (103067*CA^3*nf*zb^2*G[0, 1, 1, 1, 1, 1, zb])/576 - 
 (145*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 1, 1, zb])/24 - 
 (79*CA^4*G[0, 1, 2, 1, 0, 0, zb])/2 - (43*CA^3*nf*G[0, 1, 2, 1, 0, 0, zb])/
  3 - (311*CA^4*G[0, 1, 2, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (7*CA^3*nf*G[0, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
 (37*CA^4*G[0, 1, 2, 1, 0, 0, zb])/(3*zb) + 
 (22*CA^3*nf*G[0, 1, 2, 1, 0, 0, zb])/(3*zb) - 
 (153*CA^4*zb*G[0, 1, 2, 1, 0, 0, zb])/2 + 
 (23*CA^3*nf*zb*G[0, 1, 2, 1, 0, 0, zb])/3 - 
 (311*CA^4*zb^2*G[0, 1, 2, 1, 0, 0, zb])/6 - 
 7*CA^3*nf*zb^2*G[0, 1, 2, 1, 0, 0, zb] + (79*CA^4*G[0, 1, 2, 1, 0, 1, zb])/
  2 + (43*CA^3*nf*G[0, 1, 2, 1, 0, 1, zb])/3 + 
 (311*CA^4*G[0, 1, 2, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (7*CA^3*nf*G[0, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
 (37*CA^4*G[0, 1, 2, 1, 0, 1, zb])/(3*zb) - 
 (22*CA^3*nf*G[0, 1, 2, 1, 0, 1, zb])/(3*zb) + 
 (153*CA^4*zb*G[0, 1, 2, 1, 0, 1, zb])/2 - 
 (23*CA^3*nf*zb*G[0, 1, 2, 1, 0, 1, zb])/3 + 
 (311*CA^4*zb^2*G[0, 1, 2, 1, 0, 1, zb])/6 + 
 7*CA^3*nf*zb^2*G[0, 1, 2, 1, 0, 1, zb] + (237*CA^4*G[0, 1, 2, 1, 1, 0, zb])/
  4 + (43*CA^3*nf*G[0, 1, 2, 1, 1, 0, zb])/2 + 
 (311*CA^4*G[0, 1, 2, 1, 1, 0, zb])/(4*(-1 + zb)) + 
 (21*CA^3*nf*G[0, 1, 2, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (37*CA^4*G[0, 1, 2, 1, 1, 0, zb])/(2*zb) - 
 (11*CA^3*nf*G[0, 1, 2, 1, 1, 0, zb])/zb + 
 (459*CA^4*zb*G[0, 1, 2, 1, 1, 0, zb])/4 - 
 (23*CA^3*nf*zb*G[0, 1, 2, 1, 1, 0, zb])/2 + 
 (311*CA^4*zb^2*G[0, 1, 2, 1, 1, 0, zb])/4 + 
 (21*CA^3*nf*zb^2*G[0, 1, 2, 1, 1, 0, zb])/2 - 
 (237*CA^4*G[0, 1, 2, 1, 1, 1, zb])/4 - (43*CA^3*nf*G[0, 1, 2, 1, 1, 1, zb])/
  2 - (311*CA^4*G[0, 1, 2, 1, 1, 1, zb])/(4*(-1 + zb)) - 
 (21*CA^3*nf*G[0, 1, 2, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (37*CA^4*G[0, 1, 2, 1, 1, 1, zb])/(2*zb) + 
 (11*CA^3*nf*G[0, 1, 2, 1, 1, 1, zb])/zb - 
 (459*CA^4*zb*G[0, 1, 2, 1, 1, 1, zb])/4 + 
 (23*CA^3*nf*zb*G[0, 1, 2, 1, 1, 1, zb])/2 - 
 (311*CA^4*zb^2*G[0, 1, 2, 1, 1, 1, zb])/4 - 
 (21*CA^3*nf*zb^2*G[0, 1, 2, 1, 1, 1, zb])/2 + 
 (7320811*CA^4*G[1, 0, 0, 0, 0, 0, zb])/576 + 
 (419353*CA^3*nf*G[1, 0, 0, 0, 0, 0, zb])/288 + 
 (12694855*CA^4*G[1, 0, 0, 0, 0, 0, zb])/(1152*(-1 + zb)) + 
 (419353*CA^3*nf*G[1, 0, 0, 0, 0, 0, zb])/(576*(-1 + zb)) - 
 (610519*CA^4*G[1, 0, 0, 0, 0, 0, zb])/(1152*zb) - 
 (419353*CA^3*nf*G[1, 0, 0, 0, 0, 0, zb])/(576*zb) + 
 (10805693*CA^4*zb*G[1, 0, 0, 0, 0, 0, zb])/1152 - 
 (419353*CA^3*nf*zb*G[1, 0, 0, 0, 0, 0, zb])/576 + 
 (20044219*CA^4*zb^2*G[1, 0, 0, 0, 0, 0, zb])/1152 + 
 (419353*CA^3*nf*zb^2*G[1, 0, 0, 0, 0, 0, zb])/576 - 
 (13596493*CA^4*G[1, 0, 0, 0, 0, 1, zb])/1152 - 
 (181345*CA^3*nf*G[1, 0, 0, 0, 0, 1, zb])/144 - 
 (80885*CA^4*G[1, 0, 0, 0, 0, 1, zb])/(8*(-1 + zb)) - 
 (30875*CA^3*nf*G[1, 0, 0, 0, 0, 1, zb])/(48*(-1 + zb)) + 
 (667141*CA^4*G[1, 0, 0, 0, 0, 1, zb])/(1152*zb) + 
 (365029*CA^3*nf*G[1, 0, 0, 0, 0, 1, zb])/(576*zb) - 
 (4846541*CA^4*zb*G[1, 0, 0, 0, 0, 1, zb])/576 + 
 (711055*CA^3*nf*zb*G[1, 0, 0, 0, 0, 1, zb])/1152 - 
 (9162913*CA^4*zb^2*G[1, 0, 0, 0, 0, 1, zb])/576 - 
 (181867*CA^3*nf*zb^2*G[1, 0, 0, 0, 0, 1, zb])/288 - 
 (735427*CA^4*G[1, 0, 0, 0, 1, 0, zb])/64 - 
 (110615*CA^3*nf*G[1, 0, 0, 0, 1, 0, zb])/96 - 
 (141*CA^2*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/8 - 
 (941053*CA^4*G[1, 0, 0, 0, 1, 0, zb])/(96*(-1 + zb)) - 
 (9337*CA^3*nf*G[1, 0, 0, 0, 1, 0, zb])/(16*(-1 + zb)) + 
 (19*CA^2*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (137671*CA^4*G[1, 0, 0, 0, 1, 0, zb])/(192*zb) + 
 (55283*CA^3*nf*G[1, 0, 0, 0, 1, 0, zb])/(96*zb) + 
 (35*CA^2*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/(12*zb) - 
 (755021*CA^4*zb*G[1, 0, 0, 0, 1, 0, zb])/96 + 
 (36361*CA^3*nf*zb*G[1, 0, 0, 0, 1, 0, zb])/64 + 
 (277*CA^2*CF*nf*zb*G[1, 0, 0, 0, 1, 0, zb])/16 - 
 (489171*CA^4*zb^2*G[1, 0, 0, 0, 1, 0, zb])/32 - 
 (27773*CA^3*nf*zb^2*G[1, 0, 0, 0, 1, 0, zb])/48 - 
 (29*CA^2*CF*nf*zb^2*G[1, 0, 0, 0, 1, 0, zb])/24 + 
 (12452461*CA^4*G[1, 0, 0, 0, 1, 1, zb])/1152 + 
 (283469*CA^3*nf*G[1, 0, 0, 0, 1, 1, zb])/288 + 
 (141*CA^2*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/8 + 
 (290743*CA^4*G[1, 0, 0, 0, 1, 1, zb])/(32*(-1 + zb)) + 
 (12335*CA^3*nf*G[1, 0, 0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
 (19*CA^2*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (895417*CA^4*G[1, 0, 0, 0, 1, 1, zb])/(1152*zb) - 
 (285817*CA^3*nf*G[1, 0, 0, 0, 1, 1, zb])/(576*zb) - 
 (35*CA^2*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/(12*zb) + 
 (4065953*CA^4*zb*G[1, 0, 0, 0, 1, 1, zb])/576 - 
 (542575*CA^3*nf*zb*G[1, 0, 0, 0, 1, 1, zb])/1152 - 
 (277*CA^2*CF*nf*zb*G[1, 0, 0, 0, 1, 1, zb])/16 + 
 (8115517*CA^4*zb^2*G[1, 0, 0, 0, 1, 1, zb])/576 + 
 (142999*CA^3*nf*zb^2*G[1, 0, 0, 0, 1, 1, zb])/288 + 
 (29*CA^2*CF*nf*zb^2*G[1, 0, 0, 0, 1, 1, zb])/24 - 
 (3251003*CA^4*G[1, 0, 0, 1, 0, 0, zb])/288 - 
 (156161*CA^3*nf*G[1, 0, 0, 1, 0, 0, zb])/144 - 
 (313*CA^2*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/48 - 
 (152541*CA^4*G[1, 0, 0, 1, 0, 0, zb])/(16*(-1 + zb)) - 
 (6509*CA^3*nf*G[1, 0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
 (2*CA^2*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (233657*CA^4*G[1, 0, 0, 1, 0, 0, zb])/(288*zb) + 
 (77633*CA^3*nf*G[1, 0, 0, 1, 0, 0, zb])/(144*zb) + 
 (31*CA^2*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/(8*zb) - 
 (134135*CA^4*zb*G[1, 0, 0, 1, 0, 0, zb])/18 + 
 (155675*CA^3*nf*zb*G[1, 0, 0, 1, 0, 0, zb])/288 + 
 (193*CA^2*CF*nf*zb*G[1, 0, 0, 1, 0, 0, zb])/24 - 
 (1069735*CA^4*zb^2*G[1, 0, 0, 1, 0, 0, zb])/72 - 
 (19585*CA^3*nf*zb^2*G[1, 0, 0, 1, 0, 0, zb])/36 - 
 (7*CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 0, 0, zb])/6 + 
 (1019215*CA^4*G[1, 0, 0, 1, 0, 1, zb])/96 + 
 (178351*CA^3*nf*G[1, 0, 0, 1, 0, 1, zb])/192 + 
 (87*CA^2*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/16 + 
 (849553*CA^4*G[1, 0, 0, 1, 0, 1, zb])/(96*(-1 + zb)) + 
 (22829*CA^3*nf*G[1, 0, 0, 1, 0, 1, zb])/(48*(-1 + zb)) - 
 (CA^2*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (1697*CA^4*G[1, 0, 0, 1, 0, 1, zb])/(2*zb) - 
 (11195*CA^3*nf*G[1, 0, 0, 1, 0, 1, zb])/(24*zb) - 
 (85*CA^2*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/(24*zb) + 
 (1289161*CA^4*zb*G[1, 0, 0, 1, 0, 1, zb])/192 - 
 (21817*CA^3*nf*zb*G[1, 0, 0, 1, 0, 1, zb])/48 - 
 (55*CA^2*CF*nf*zb*G[1, 0, 0, 1, 0, 1, zb])/8 + 
 (877445*CA^4*zb^2*G[1, 0, 0, 1, 0, 1, zb])/64 + 
 (44815*CA^3*nf*zb^2*G[1, 0, 0, 1, 0, 1, zb])/96 + 
 (4*CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 + 
 (2913539*CA^4*G[1, 0, 0, 1, 1, 0, zb])/288 + 
 (458501*CA^3*nf*G[1, 0, 0, 1, 1, 0, zb])/576 + 
 (505*CA^2*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/24 + 
 (266675*CA^4*G[1, 0, 0, 1, 1, 0, zb])/(32*(-1 + zb)) + 
 (6543*CA^3*nf*G[1, 0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) - 
 (11*CA^2*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
 (142987*CA^4*G[1, 0, 0, 1, 1, 0, zb])/(144*zb) - 
 (28375*CA^3*nf*G[1, 0, 0, 1, 1, 0, zb])/(72*zb) - 
 (25*CA^2*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/(6*zb) + 
 (3438439*CA^4*zb*G[1, 0, 0, 1, 1, 0, zb])/576 - 
 (3448*CA^3*nf*zb*G[1, 0, 0, 1, 1, 0, zb])/9 - 
 (58*CA^2*CF*nf*zb*G[1, 0, 0, 1, 1, 0, zb])/3 + 
 (7394753*CA^4*zb^2*G[1, 0, 0, 1, 1, 0, zb])/576 + 
 (116321*CA^3*nf*zb^2*G[1, 0, 0, 1, 1, 0, zb])/288 + 
 (25*CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 1, 0, zb])/12 - 
 (5560777*CA^4*G[1, 0, 0, 1, 1, 1, zb])/576 - 
 (95729*CA^3*nf*G[1, 0, 0, 1, 1, 1, zb])/144 - 
 (479*CA^2*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/24 - 
 (93893*CA^4*G[1, 0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
 (2845*CA^3*nf*G[1, 0, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
 (31*CA^2*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
 (599521*CA^4*G[1, 0, 0, 1, 1, 1, zb])/(576*zb) + 
 (96217*CA^3*nf*G[1, 0, 0, 1, 1, 1, zb])/(288*zb) + 
 (23*CA^2*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/(6*zb) - 
 (1548083*CA^4*zb*G[1, 0, 0, 1, 1, 1, zb])/288 + 
 (177463*CA^3*nf*zb*G[1, 0, 0, 1, 1, 1, zb])/576 + 
 (109*CA^2*CF*nf*zb*G[1, 0, 0, 1, 1, 1, zb])/6 - 
 (3444523*CA^4*zb^2*G[1, 0, 0, 1, 1, 1, zb])/288 - 
 (48811*CA^3*nf*zb^2*G[1, 0, 0, 1, 1, 1, zb])/144 - 
 (9*CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 1, 1, zb])/4 - 
 (1067641*CA^4*G[1, 0, 1, 0, 0, 0, zb])/96 - 
 (202831*CA^3*nf*G[1, 0, 1, 0, 0, 0, zb])/192 + 
 (259*CA^2*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/16 - 
 (148495*CA^4*G[1, 0, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
 (521*CA^3*nf*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
 (10*CA^2*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
 (82525*CA^4*G[1, 0, 1, 0, 0, 0, zb])/(96*zb) + 
 (25075*CA^3*nf*G[1, 0, 1, 0, 0, 0, zb])/(48*zb) + 
 (23*CA^2*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/(8*zb) - 
 (456313*CA^4*zb*G[1, 0, 1, 0, 0, 0, zb])/64 + 
 (8511*CA^3*nf*zb*G[1, 0, 1, 0, 0, 0, zb])/16 - 
 (233*CA^2*CF*nf*zb*G[1, 0, 1, 0, 0, 0, zb])/16 - 
 (931735*CA^4*zb^2*G[1, 0, 1, 0, 0, 0, zb])/64 - 
 (16939*CA^3*nf*zb^2*G[1, 0, 1, 0, 0, 0, zb])/32 + 
 (19*CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 0, 0, zb])/8 + 
 (12096221*CA^4*G[1, 0, 1, 0, 0, 1, zb])/1152 + 
 (1044421*CA^3*nf*G[1, 0, 1, 0, 0, 1, zb])/1152 - 
 (257*CA^2*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/16 + 
 (414989*CA^4*G[1, 0, 1, 0, 0, 1, zb])/(48*(-1 + zb)) + 
 (21983*CA^3*nf*G[1, 0, 1, 0, 0, 1, zb])/(48*(-1 + zb)) + 
 (61*CA^2*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
 (1030937*CA^4*G[1, 0, 1, 0, 0, 1, zb])/(1152*zb) - 
 (261353*CA^3*nf*G[1, 0, 1, 0, 0, 1, zb])/(576*zb) - 
 (43*CA^2*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/(24*zb) + 
 (7420283*CA^4*zb*G[1, 0, 1, 0, 0, 1, zb])/1152 - 
 (517325*CA^3*nf*zb*G[1, 0, 1, 0, 0, 1, zb])/1152 + 
 (259*CA^2*CF*nf*zb*G[1, 0, 1, 0, 0, 1, zb])/16 + 
 (15485113*CA^4*zb^2*G[1, 0, 1, 0, 0, 1, zb])/1152 + 
 (262009*CA^3*nf*zb^2*G[1, 0, 1, 0, 0, 1, zb])/576 - 
 (43*CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 0, 1, zb])/24 + 
 (11659565*CA^4*G[1, 0, 1, 0, 1, 0, zb])/1152 + 
 (995563*CA^3*nf*G[1, 0, 1, 0, 1, 0, zb])/1152 + 
 (73*CA^2*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/12 + 
 (134525*CA^4*G[1, 0, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
 (6861*CA^3*nf*G[1, 0, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
 (19*CA^2*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
 (1057697*CA^4*G[1, 0, 1, 0, 1, 0, zb])/(1152*zb) - 
 (246209*CA^3*nf*G[1, 0, 1, 0, 1, 0, zb])/(576*zb) - 
 (11*CA^2*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/(2*zb) + 
 (7132577*CA^4*zb*G[1, 0, 1, 0, 1, 0, zb])/1152 - 
 (498881*CA^3*nf*zb*G[1, 0, 1, 0, 1, 0, zb])/1152 - 
 (127*CA^2*CF*nf*zb*G[1, 0, 1, 0, 1, 0, zb])/24 + 
 (14913187*CA^4*zb^2*G[1, 0, 1, 0, 1, 0, zb])/1152 + 
 (249643*CA^3*nf*zb^2*G[1, 0, 1, 0, 1, 0, zb])/576 + 
 (5*CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 1, 0, zb])/4 - 
 (5588063*CA^4*G[1, 0, 1, 0, 1, 1, zb])/576 - 
 (212357*CA^3*nf*G[1, 0, 1, 0, 1, 1, zb])/288 - 
 (151*CA^2*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/24 - 
 (381109*CA^4*G[1, 0, 1, 0, 1, 1, zb])/(48*(-1 + zb)) - 
 (3025*CA^3*nf*G[1, 0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
 (23*CA^2*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
 (556163*CA^4*G[1, 0, 1, 0, 1, 1, zb])/(576*zb) + 
 (106763*CA^3*nf*G[1, 0, 1, 0, 1, 1, zb])/(288*zb) + 
 (53*CA^2*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/(12*zb) - 
 (811499*CA^4*zb*G[1, 0, 1, 0, 1, 1, zb])/144 + 
 (207989*CA^3*nf*zb*G[1, 0, 1, 0, 1, 1, zb])/576 + 
 (71*CA^2*CF*nf*zb*G[1, 0, 1, 0, 1, 1, zb])/24 - 
 (870605*CA^4*zb^2*G[1, 0, 1, 0, 1, 1, zb])/72 - 
 (26671*CA^3*nf*zb^2*G[1, 0, 1, 0, 1, 1, zb])/72 - 
 (23*CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 1, 1, zb])/12 + 
 (5516135*CA^4*G[1, 0, 1, 1, 0, 0, zb])/576 + 
 (422005*CA^3*nf*G[1, 0, 1, 1, 0, 0, zb])/576 - 
 (103*CA^2*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/6 + 
 (186347*CA^4*G[1, 0, 1, 1, 0, 0, zb])/(24*(-1 + zb)) + 
 (1449*CA^3*nf*G[1, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
 (16*CA^2*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (596819*CA^4*G[1, 0, 1, 1, 0, 0, zb])/(576*zb) - 
 (103043*CA^3*nf*G[1, 0, 1, 1, 0, 0, zb])/(288*zb) - 
 (7*CA^2*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/(4*zb) + 
 (3098471*CA^4*zb*G[1, 0, 1, 1, 0, 0, zb])/576 - 
 (209711*CA^3*nf*zb*G[1, 0, 1, 1, 0, 0, zb])/576 + 
 (523*CA^2*CF*nf*zb*G[1, 0, 1, 1, 0, 0, zb])/48 + 
 (6903757*CA^4*zb^2*G[1, 0, 1, 1, 0, 0, zb])/576 + 
 (106489*CA^3*nf*zb^2*G[1, 0, 1, 1, 0, 0, zb])/288 - 
 (59*CA^2*CF*nf*zb^2*G[1, 0, 1, 1, 0, 0, zb])/24 - 
 (5265173*CA^4*G[1, 0, 1, 1, 0, 1, zb])/576 - 
 (719867*CA^3*nf*G[1, 0, 1, 1, 0, 1, zb])/1152 + 
 (377*CA^2*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/24 - 
 (352007*CA^4*G[1, 0, 1, 1, 0, 1, zb])/(48*(-1 + zb)) - 
 (2537*CA^3*nf*G[1, 0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
 (16*CA^2*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (601487*CA^4*G[1, 0, 1, 1, 0, 1, zb])/(576*zb) + 
 (89531*CA^3*nf*G[1, 0, 1, 1, 0, 1, zb])/(288*zb) + 
 (17*CA^2*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/(12*zb) - 
 (5684023*CA^4*zb*G[1, 0, 1, 1, 0, 1, zb])/1152 + 
 (88309*CA^3*nf*zb*G[1, 0, 1, 1, 0, 1, zb])/288 - 
 (491*CA^2*CF*nf*zb*G[1, 0, 1, 1, 0, 1, zb])/48 - 
 (12874865*CA^4*zb^2*G[1, 0, 1, 1, 0, 1, zb])/1152 - 
 (181469*CA^3*nf*zb^2*G[1, 0, 1, 1, 0, 1, zb])/576 + 
 (29*CA^2*CF*nf*zb^2*G[1, 0, 1, 1, 0, 1, zb])/24 - 
 (617857*CA^4*G[1, 0, 1, 1, 1, 0, zb])/72 - 
 (624803*CA^3*nf*G[1, 0, 1, 1, 1, 0, zb])/1152 + 
 (55*CA^2*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/12 - 
 (109439*CA^4*G[1, 0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
 (6623*CA^3*nf*G[1, 0, 1, 1, 1, 0, zb])/(24*(-1 + zb)) + 
 (2*CA^2*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (317515*CA^4*G[1, 0, 1, 1, 1, 0, zb])/(288*zb) + 
 (37951*CA^3*nf*G[1, 0, 1, 1, 1, 0, zb])/(144*zb) - 
 (2*CA^2*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/(3*zb) - 
 (5043511*CA^4*zb*G[1, 0, 1, 1, 1, 0, zb])/1152 + 
 (149297*CA^3*nf*zb*G[1, 0, 1, 1, 1, 0, zb])/576 - 
 (2*CA^2*CF*nf*zb*G[1, 0, 1, 1, 1, 0, zb])/3 - 
 (11955185*CA^4*zb^2*G[1, 0, 1, 1, 1, 0, zb])/1152 - 
 (159533*CA^3*nf*zb^2*G[1, 0, 1, 1, 1, 0, zb])/576 + 
 (5*CA^2*CF*nf*zb^2*G[1, 0, 1, 1, 1, 0, zb])/2 + 
 (50051*CA^4*G[1, 0, 1, 1, 1, 1, zb])/6 + 
 (87281*CA^3*nf*G[1, 0, 1, 1, 1, 1, zb])/192 - 
 (73*CA^2*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/24 + 
 (52555*CA^4*G[1, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
 (5815*CA^3*nf*G[1, 0, 1, 1, 1, 1, zb])/(24*(-1 + zb)) - 
 (3*CA^2*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (26941*CA^4*G[1, 0, 1, 1, 1, 1, zb])/(24*zb) - 
 (682*CA^3*nf*G[1, 0, 1, 1, 1, 1, zb])/(3*zb) + 
 (CA^2*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/zb + 
 (259729*CA^4*zb*G[1, 0, 1, 1, 1, 1, zb])/64 - 
 (3371*CA^3*nf*zb*G[1, 0, 1, 1, 1, 1, zb])/16 + 
 (17*CA^2*CF*nf*zb*G[1, 0, 1, 1, 1, 1, zb])/24 + 
 (1885097*CA^4*zb^2*G[1, 0, 1, 1, 1, 1, zb])/192 + 
 (22301*CA^3*nf*zb^2*G[1, 0, 1, 1, 1, 1, zb])/96 - 
 (7*CA^2*CF*nf*zb^2*G[1, 0, 1, 1, 1, 1, zb])/6 - 
 (84475*CA^4*G[1, 1, 0, 0, 0, 0, zb])/9 - 
 (133247*CA^3*nf*G[1, 1, 0, 0, 0, 0, zb])/144 - 
 (243523*CA^4*G[1, 1, 0, 0, 0, 0, zb])/(32*(-1 + zb)) - 
 (7319*CA^3*nf*G[1, 1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
 (219077*CA^4*G[1, 1, 0, 0, 0, 0, zb])/(288*zb) + 
 (66731*CA^3*nf*G[1, 1, 0, 0, 0, 0, zb])/(144*zb) - 
 (14*CA^2*CF*nf*G[1, 1, 0, 0, 0, 0, zb])/zb - 
 (1631135*CA^4*zb*G[1, 1, 0, 0, 0, 0, zb])/288 + 
 (67591*CA^3*nf*zb*G[1, 1, 0, 0, 0, 0, zb])/144 - 
 (21*CA^2*CF*nf*zb*G[1, 1, 0, 0, 0, 0, zb])/2 - 
 (3934525*CA^4*zb^2*G[1, 1, 0, 0, 0, 0, zb])/288 - 
 (66301*CA^3*nf*zb^2*G[1, 1, 0, 0, 0, 0, zb])/144 - 
 7*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, 0, 0, zb] + 
 (10215151*CA^4*G[1, 1, 0, 0, 0, 1, zb])/1152 + 
 (915683*CA^3*nf*G[1, 1, 0, 0, 0, 1, zb])/1152 - 
 (77*CA^2*CF*nf*G[1, 1, 0, 0, 0, 1, zb])/8 + 
 (339455*CA^4*G[1, 1, 0, 0, 0, 1, zb])/(48*(-1 + zb)) + 
 (1213*CA^3*nf*G[1, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (914299*CA^4*G[1, 1, 0, 0, 0, 1, zb])/(1152*zb) - 
 (231967*CA^3*nf*G[1, 1, 0, 0, 0, 1, zb])/(576*zb) + 
 (65*CA^2*CF*nf*G[1, 1, 0, 0, 0, 1, zb])/(4*zb) + 
 (5843881*CA^4*zb*G[1, 1, 0, 0, 0, 1, zb])/1152 - 
 (453643*CA^3*nf*zb*G[1, 1, 0, 0, 0, 1, zb])/1152 + 
 (305*CA^2*CF*nf*zb*G[1, 1, 0, 0, 0, 1, zb])/16 + 
 (14489531*CA^4*zb^2*G[1, 1, 0, 0, 0, 1, zb])/1152 + 
 (228215*CA^3*nf*zb^2*G[1, 1, 0, 0, 0, 1, zb])/576 + 
 (21*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, 0, 1, zb])/8 + 
 (4907477*CA^4*G[1, 1, 0, 0, 1, 0, zb])/576 + 
 (429301*CA^3*nf*G[1, 1, 0, 0, 1, 0, zb])/576 + 
 (64*CA^2*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/3 + 
 (54865*CA^4*G[1, 1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
 (1117*CA^3*nf*G[1, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (7*CA^2*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (463313*CA^4*G[1, 1, 0, 0, 1, 0, zb])/(576*zb) - 
 (107525*CA^3*nf*G[1, 1, 0, 0, 1, 0, zb])/(288*zb) + 
 (59*CA^2*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/(12*zb) + 
 (2799467*CA^4*zb*G[1, 1, 0, 0, 1, 0, zb])/576 - 
 (215609*CA^3*nf*zb*G[1, 1, 0, 0, 1, 0, zb])/576 - 
 (509*CA^2*CF*nf*zb*G[1, 1, 0, 0, 1, 0, zb])/48 + 
 (6981385*CA^4*zb^2*G[1, 1, 0, 0, 1, 0, zb])/576 + 
 (107041*CA^3*nf*zb^2*G[1, 1, 0, 0, 1, 0, zb])/288 + 
 (233*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, 1, 0, zb])/24 - 
 (9434279*CA^4*G[1, 1, 0, 0, 1, 1, zb])/1152 - 
 (731791*CA^3*nf*G[1, 1, 0, 0, 1, 1, zb])/1152 - 
 (31*CA^2*CF*nf*G[1, 1, 0, 0, 1, 1, zb])/3 - 
 (51741*CA^4*G[1, 1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
 (991*CA^3*nf*G[1, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (7*CA^2*CF*nf*G[1, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (981131*CA^4*G[1, 1, 0, 0, 1, 1, zb])/(1152*zb) + 
 (186143*CA^3*nf*G[1, 1, 0, 0, 1, 1, zb])/(576*zb) - 
 (22*CA^2*CF*nf*G[1, 1, 0, 0, 1, 1, zb])/(3*zb) - 
 (5041205*CA^4*zb*G[1, 1, 0, 0, 1, 1, zb])/1152 + 
 (354947*CA^3*nf*zb*G[1, 1, 0, 0, 1, 1, zb])/1152 + 
 (53*CA^2*CF*nf*zb*G[1, 1, 0, 0, 1, 1, zb])/48 - 
 (13015087*CA^4*zb^2*G[1, 1, 0, 0, 1, 1, zb])/1152 - 
 (183019*CA^3*nf*zb^2*G[1, 1, 0, 0, 1, 1, zb])/576 - 
 (103*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, 1, 1, zb])/24 + 
 (4799819*CA^4*G[1, 1, 0, 1, 0, 0, zb])/576 + 
 (416593*CA^3*nf*G[1, 1, 0, 1, 0, 0, zb])/576 + 
 (139*CA^2*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/8 + 
 (160213*CA^4*G[1, 1, 0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
 (1419*CA^3*nf*G[1, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
 (7*CA^2*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (478463*CA^4*G[1, 1, 0, 1, 0, 0, zb])/(576*zb) - 
 (103211*CA^3*nf*G[1, 1, 0, 1, 0, 0, zb])/(288*zb) + 
 (11*CA^2*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/(6*zb) + 
 (2680199*CA^4*zb*G[1, 1, 0, 1, 0, 0, zb])/576 - 
 (211595*CA^3*nf*zb*G[1, 1, 0, 1, 0, 0, zb])/576 - 
 (59*CA^2*CF*nf*zb*G[1, 1, 0, 1, 0, 0, zb])/8 + 
 (6823021*CA^4*zb^2*G[1, 1, 0, 1, 0, 0, zb])/576 + 
 (103873*CA^3*nf*zb^2*G[1, 1, 0, 1, 0, 0, zb])/288 + 
 10*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 0, 0, zb] - 
 (9209231*CA^4*G[1, 1, 0, 1, 0, 1, zb])/1152 - 
 (359591*CA^3*nf*G[1, 1, 0, 1, 0, 1, zb])/576 - 
 (67*CA^2*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/6 - 
 (50591*CA^4*G[1, 1, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
 (1891*CA^3*nf*G[1, 1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
 (7*CA^2*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (980135*CA^4*G[1, 1, 0, 1, 0, 1, zb])/(1152*zb) + 
 (181115*CA^3*nf*G[1, 1, 0, 1, 0, 1, zb])/(576*zb) - 
 (37*CA^2*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/(12*zb) - 
 (613741*CA^4*zb*G[1, 1, 0, 1, 0, 1, zb])/144 + 
 (358637*CA^3*nf*zb*G[1, 1, 0, 1, 0, 1, zb])/1152 + 
 (103*CA^2*CF*nf*zb*G[1, 1, 0, 1, 0, 1, zb])/48 - 
 (3178885*CA^4*zb^2*G[1, 1, 0, 1, 0, 1, zb])/288 - 
 (44791*CA^3*nf*zb^2*G[1, 1, 0, 1, 0, 1, zb])/144 - 
 (187*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 0, 1, zb])/24 - 
 (8723453*CA^4*G[1, 1, 0, 1, 1, 0, zb])/1152 - 
 (320741*CA^3*nf*G[1, 1, 0, 1, 1, 0, zb])/576 - 
 (403*CA^2*CF*nf*G[1, 1, 0, 1, 1, 0, zb])/12 - 
 (17947*CA^4*G[1, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (1675*CA^3*nf*G[1, 1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
 (1024325*CA^4*G[1, 1, 0, 1, 1, 0, zb])/(1152*zb) + 
 (158369*CA^3*nf*G[1, 1, 0, 1, 1, 0, zb])/(576*zb) + 
 (13*CA^2*CF*nf*G[1, 1, 0, 1, 1, 0, zb])/(4*zb) - 
 (279323*CA^4*zb*G[1, 1, 0, 1, 1, 0, zb])/72 + 
 (317015*CA^3*nf*zb*G[1, 1, 0, 1, 1, 0, zb])/1152 + 
 (127*CA^2*CF*nf*zb*G[1, 1, 0, 1, 1, 0, zb])/6 - 
 (3004621*CA^4*zb^2*G[1, 1, 0, 1, 1, 0, zb])/288 - 
 (40309*CA^3*nf*zb^2*G[1, 1, 0, 1, 1, 0, zb])/144 - 
 (139*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 1, 0, zb])/12 + 
 (4271435*CA^4*G[1, 1, 0, 1, 1, 1, zb])/576 + 
 (137093*CA^3*nf*G[1, 1, 0, 1, 1, 1, zb])/288 + 
 (207*CA^2*CF*nf*G[1, 1, 0, 1, 1, 1, zb])/8 + 
 (5773*CA^4*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
 (250*CA^3*nf*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
 (531083*CA^4*G[1, 1, 0, 1, 1, 1, zb])/(576*zb) - 
 (69311*CA^3*nf*G[1, 1, 0, 1, 1, 1, zb])/(288*zb) - 
 (11*CA^2*CF*nf*G[1, 1, 0, 1, 1, 1, zb])/(6*zb) + 
 (258655*CA^4*zb*G[1, 1, 0, 1, 1, 1, zb])/72 - 
 (130829*CA^3*nf*zb*G[1, 1, 0, 1, 1, 1, zb])/576 - 
 (239*CA^2*CF*nf*zb*G[1, 1, 0, 1, 1, 1, zb])/16 + 
 (1421539*CA^4*zb^2*G[1, 1, 0, 1, 1, 1, zb])/144 + 
 (17239*CA^3*nf*zb^2*G[1, 1, 0, 1, 1, 1, zb])/72 + 
 (197*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 1, 1, zb])/24 + 
 (258965*CA^4*G[1, 1, 1, 0, 0, 0, zb])/36 + 
 (342007*CA^3*nf*G[1, 1, 1, 0, 0, 0, zb])/576 - 
 (121*CA^2*CF*nf*G[1, 1, 1, 0, 0, 0, zb])/8 + 
 (22217*CA^4*G[1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
 (1181*CA^3*nf*G[1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
 (108935*CA^4*G[1, 1, 1, 0, 0, 0, zb])/(144*zb) - 
 (21317*CA^3*nf*G[1, 1, 1, 0, 0, 0, zb])/(72*zb) + 
 (17*CA^2*CF*nf*G[1, 1, 1, 0, 0, 0, zb])/(2*zb) + 
 (2122127*CA^4*zb*G[1, 1, 1, 0, 0, 0, zb])/576 - 
 (85855*CA^3*nf*zb*G[1, 1, 1, 0, 0, 0, zb])/288 + 
 (95*CA^2*CF*nf*zb*G[1, 1, 1, 0, 0, 0, zb])/8 + 
 (6077761*CA^4*zb^2*G[1, 1, 1, 0, 0, 0, zb])/576 + 
 (85501*CA^3*nf*zb^2*G[1, 1, 1, 0, 0, 0, zb])/288 + 
 (3*CA^2*CF*nf*zb^2*G[1, 1, 1, 0, 0, 0, zb])/2 - 
 (7927265*CA^4*G[1, 1, 1, 0, 0, 1, zb])/1152 - 
 (295187*CA^3*nf*G[1, 1, 1, 0, 0, 1, zb])/576 + 
 22*CA^2*CF*nf*G[1, 1, 1, 0, 0, 1, zb] - (5245*CA^4*G[1, 1, 1, 0, 0, 1, zb])/
  (-1 + zb) - (263*CA^3*nf*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
 (884945*CA^4*G[1, 1, 1, 0, 0, 1, zb])/(1152*zb) + 
 (149741*CA^3*nf*G[1, 1, 1, 0, 0, 1, zb])/(576*zb) - 
 (11*CA^2*CF*nf*G[1, 1, 1, 0, 0, 1, zb])/zb - 
 (483265*CA^4*zb*G[1, 1, 1, 0, 0, 1, zb])/144 + 
 (289679*CA^3*nf*zb*G[1, 1, 1, 0, 0, 1, zb])/1152 - 
 (153*CA^2*CF*nf*zb*G[1, 1, 1, 0, 0, 1, zb])/8 - 
 (2823157*CA^4*zb^2*G[1, 1, 1, 0, 0, 1, zb])/288 - 
 (36865*CA^3*nf*zb^2*G[1, 1, 1, 0, 0, 1, zb])/144 + 
 (5*CA^2*CF*nf*zb^2*G[1, 1, 1, 0, 0, 1, zb])/4 - 
 (7554017*CA^4*G[1, 1, 1, 0, 1, 0, zb])/1152 - 
 (8947*CA^3*nf*G[1, 1, 1, 0, 1, 0, zb])/18 - 
 (149*CA^2*CF*nf*G[1, 1, 1, 0, 1, 0, zb])/12 - 
 (30563*CA^4*G[1, 1, 1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
 (743*CA^3*nf*G[1, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (851249*CA^4*G[1, 1, 1, 0, 1, 0, zb])/(1152*zb) + 
 (142445*CA^3*nf*G[1, 1, 1, 0, 1, 0, zb])/(576*zb) + 
 (CA^2*CF*nf*G[1, 1, 1, 0, 1, 0, zb])/(6*zb) - 
 (1899931*CA^4*zb*G[1, 1, 1, 0, 1, 0, zb])/576 + 
 (286727*CA^3*nf*zb*G[1, 1, 1, 0, 1, 0, zb])/1152 + 
 (481*CA^2*CF*nf*zb*G[1, 1, 1, 0, 1, 0, zb])/48 - 
 (5462519*CA^4*zb^2*G[1, 1, 1, 0, 1, 0, zb])/576 - 
 (71507*CA^3*nf*zb^2*G[1, 1, 1, 0, 1, 0, zb])/288 - 
 (203*CA^2*CF*nf*zb^2*G[1, 1, 1, 0, 1, 0, zb])/24 + 
 (3691745*CA^4*G[1, 1, 1, 0, 1, 1, zb])/576 + 
 (124547*CA^3*nf*G[1, 1, 1, 0, 1, 1, zb])/288 + 
 (107*CA^2*CF*nf*G[1, 1, 1, 0, 1, 1, zb])/24 + 
 (14743*CA^4*G[1, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (674*CA^3*nf*G[1, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (439157*CA^4*G[1, 1, 1, 0, 1, 1, zb])/(576*zb) - 
 (63329*CA^3*nf*G[1, 1, 1, 0, 1, 1, zb])/(288*zb) + 
 (7*CA^2*CF*nf*G[1, 1, 1, 0, 1, 1, zb])/(3*zb) + 
 (882943*CA^4*zb*G[1, 1, 1, 0, 1, 1, zb])/288 - 
 (120857*CA^3*nf*zb*G[1, 1, 1, 0, 1, 1, zb])/576 - 
 (107*CA^2*CF*nf*zb*G[1, 1, 1, 0, 1, 1, zb])/48 + 
 (2582021*CA^4*zb^2*G[1, 1, 1, 0, 1, 1, zb])/288 + 
 (31079*CA^3*nf*zb^2*G[1, 1, 1, 0, 1, 1, zb])/144 + 
 (37*CA^2*CF*nf*zb^2*G[1, 1, 1, 0, 1, 1, zb])/8 - 
 (1688891*CA^4*G[1, 1, 1, 1, 0, 0, zb])/288 - 
 (232337*CA^3*nf*G[1, 1, 1, 1, 0, 0, zb])/576 + 
 (319*CA^2*CF*nf*G[1, 1, 1, 1, 0, 0, zb])/24 - 
 (4362*CA^4*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
 (207*CA^3*nf*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (207725*CA^4*G[1, 1, 1, 1, 0, 0, zb])/(288*zb) + 
 (28709*CA^3*nf*G[1, 1, 1, 1, 0, 0, zb])/(144*zb) - 
 (29*CA^2*CF*nf*G[1, 1, 1, 1, 0, 0, zb])/(12*zb) - 
 (1496677*CA^4*zb*G[1, 1, 1, 1, 0, 0, zb])/576 + 
 (27871*CA^3*nf*zb*G[1, 1, 1, 1, 0, 0, zb])/144 - 
 (319*CA^2*CF*nf*zb*G[1, 1, 1, 1, 0, 0, zb])/48 - 
 (4924163*CA^4*zb^2*G[1, 1, 1, 1, 0, 0, zb])/576 - 
 (59039*CA^3*nf*zb^2*G[1, 1, 1, 1, 0, 0, zb])/288 + 
 (29*CA^2*CF*nf*zb^2*G[1, 1, 1, 1, 0, 0, zb])/24 + 
 (6522175*CA^4*G[1, 1, 1, 1, 0, 1, zb])/1152 + 
 (409139*CA^3*nf*G[1, 1, 1, 1, 0, 1, zb])/1152 - 
 (145*CA^2*CF*nf*G[1, 1, 1, 1, 0, 1, zb])/12 + 
 (4210*CA^4*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
 (188*CA^3*nf*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
 (811171*CA^4*G[1, 1, 1, 1, 0, 1, zb])/(1152*zb) - 
 (103591*CA^3*nf*G[1, 1, 1, 1, 0, 1, zb])/(576*zb) + 
 (29*CA^2*CF*nf*G[1, 1, 1, 1, 0, 1, zb])/(12*zb) + 
 (2861401*CA^4*zb*G[1, 1, 1, 1, 0, 1, zb])/1152 - 
 (192739*CA^3*nf*zb*G[1, 1, 1, 1, 0, 1, zb])/1152 + 
 (145*CA^2*CF*nf*zb*G[1, 1, 1, 1, 0, 1, zb])/24 + 
 (9256619*CA^4*zb^2*G[1, 1, 1, 1, 0, 1, zb])/1152 + 
 (103415*CA^3*nf*zb^2*G[1, 1, 1, 1, 0, 1, zb])/576 + 
 (5995651*CA^4*G[1, 1, 1, 1, 1, 0, zb])/1152 + 
 (349343*CA^3*nf*G[1, 1, 1, 1, 1, 0, zb])/1152 + 
 (3796*CA^4*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (164*CA^3*nf*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
 (811159*CA^4*G[1, 1, 1, 1, 1, 0, zb])/(1152*zb) - 
 (86491*CA^3*nf*G[1, 1, 1, 1, 1, 0, zb])/(576*zb) + 
 (2403709*CA^4*zb*G[1, 1, 1, 1, 1, 0, zb])/1152 - 
 (156631*CA^3*nf*zb*G[1, 1, 1, 1, 1, 0, zb])/1152 + 
 (8605847*CA^4*zb^2*G[1, 1, 1, 1, 1, 0, zb])/1152 + 
 (90275*CA^3*nf*zb^2*G[1, 1, 1, 1, 1, 0, zb])/576 - 
 (62075*CA^4*G[1, 1, 1, 1, 1, 1, zb])/12 - 
 (13033*CA^3*nf*G[1, 1, 1, 1, 1, 1, zb])/48 - 
 (11344*CA^4*G[1, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (464*CA^3*nf*G[1, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (33433*CA^4*G[1, 1, 1, 1, 1, 1, zb])/(48*zb) + 
 (3349*CA^3*nf*G[1, 1, 1, 1, 1, 1, zb])/(24*zb) - 
 (199543*CA^4*zb*G[1, 1, 1, 1, 1, 1, zb])/96 + 
 (5609*CA^3*nf*zb*G[1, 1, 1, 1, 1, 1, zb])/48 - 
 (690071*CA^4*zb^2*G[1, 1, 1, 1, 1, 1, zb])/96 - 
 (3349*CA^3*nf*zb^2*G[1, 1, 1, 1, 1, 1, zb])/24 + 
 (323*CA^4*G[1, 1, 2, 1, 0, 0, zb])/6 + (35*CA^3*nf*G[1, 1, 2, 1, 0, 0, zb])/
  2 + (479*CA^4*G[1, 1, 2, 1, 0, 0, zb])/(6*(-1 + zb)) + 
 (23*CA^3*nf*G[1, 1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (41*CA^4*G[1, 1, 2, 1, 0, 0, zb])/(3*zb) - 
 (26*CA^3*nf*G[1, 1, 2, 1, 0, 0, zb])/(3*zb) + 
 (665*CA^4*zb*G[1, 1, 2, 1, 0, 0, zb])/6 - 
 10*CA^3*nf*zb*G[1, 1, 2, 1, 0, 0, zb] + 
 (79*CA^4*zb^2*G[1, 1, 2, 1, 0, 0, zb])/2 + 
 (25*CA^3*nf*zb^2*G[1, 1, 2, 1, 0, 0, zb])/3 - 
 (323*CA^4*G[1, 1, 2, 1, 0, 1, zb])/6 - (35*CA^3*nf*G[1, 1, 2, 1, 0, 1, zb])/
  2 - (479*CA^4*G[1, 1, 2, 1, 0, 1, zb])/(6*(-1 + zb)) - 
 (23*CA^3*nf*G[1, 1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (41*CA^4*G[1, 1, 2, 1, 0, 1, zb])/(3*zb) + 
 (26*CA^3*nf*G[1, 1, 2, 1, 0, 1, zb])/(3*zb) - 
 (665*CA^4*zb*G[1, 1, 2, 1, 0, 1, zb])/6 + 
 10*CA^3*nf*zb*G[1, 1, 2, 1, 0, 1, zb] - 
 (79*CA^4*zb^2*G[1, 1, 2, 1, 0, 1, zb])/2 - 
 (25*CA^3*nf*zb^2*G[1, 1, 2, 1, 0, 1, zb])/3 - 
 (323*CA^4*G[1, 1, 2, 1, 1, 0, zb])/4 - (105*CA^3*nf*G[1, 1, 2, 1, 1, 0, zb])/
  4 - (479*CA^4*G[1, 1, 2, 1, 1, 0, zb])/(4*(-1 + zb)) - 
 (23*CA^3*nf*G[1, 1, 2, 1, 1, 0, zb])/(2*(-1 + zb)) - 
 (41*CA^4*G[1, 1, 2, 1, 1, 0, zb])/(2*zb) + 
 (13*CA^3*nf*G[1, 1, 2, 1, 1, 0, zb])/zb - 
 (665*CA^4*zb*G[1, 1, 2, 1, 1, 0, zb])/4 + 
 15*CA^3*nf*zb*G[1, 1, 2, 1, 1, 0, zb] - 
 (237*CA^4*zb^2*G[1, 1, 2, 1, 1, 0, zb])/4 - 
 (25*CA^3*nf*zb^2*G[1, 1, 2, 1, 1, 0, zb])/2 + 
 (323*CA^4*G[1, 1, 2, 1, 1, 1, zb])/4 + (105*CA^3*nf*G[1, 1, 2, 1, 1, 1, zb])/
  4 + (479*CA^4*G[1, 1, 2, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (23*CA^3*nf*G[1, 1, 2, 1, 1, 1, zb])/(2*(-1 + zb)) + 
 (41*CA^4*G[1, 1, 2, 1, 1, 1, zb])/(2*zb) - 
 (13*CA^3*nf*G[1, 1, 2, 1, 1, 1, zb])/zb + 
 (665*CA^4*zb*G[1, 1, 2, 1, 1, 1, zb])/4 - 
 15*CA^3*nf*zb*G[1, 1, 2, 1, 1, 1, zb] + 
 (237*CA^4*zb^2*G[1, 1, 2, 1, 1, 1, zb])/4 + 
 (25*CA^3*nf*zb^2*G[1, 1, 2, 1, 1, 1, zb])/2 - 
 (407*CA^4*G[1, 2, 1, 0, 0, 0, zb])/2 - (97*CA^3*nf*G[1, 2, 1, 0, 0, 0, zb])/
  4 - (473*CA^4*G[1, 2, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
 (13*CA^3*nf*G[1, 2, 1, 0, 0, 0, zb])/(-1 + zb) + 
 (12*CA^3*nf*G[1, 2, 1, 0, 0, 0, zb])/zb - 
 (1027*CA^4*zb*G[1, 2, 1, 0, 0, 0, zb])/4 + 
 11*CA^3*nf*zb*G[1, 2, 1, 0, 0, 0, zb] - 
 (165*CA^4*zb^2*G[1, 2, 1, 0, 0, 0, zb])/4 - 
 (25*CA^3*nf*zb^2*G[1, 2, 1, 0, 0, 0, zb])/2 + 
 (819*CA^4*G[1, 2, 1, 0, 0, 1, zb])/4 + (81*CA^3*nf*G[1, 2, 1, 0, 0, 1, zb])/
  4 + (2713*CA^4*G[1, 2, 1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
 (23*CA^3*nf*G[1, 2, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
 (31*CA^4*G[1, 2, 1, 0, 0, 1, zb])/(6*zb) - 
 (31*CA^3*nf*G[1, 2, 1, 0, 0, 1, zb])/(3*zb) + 
 (931*CA^4*zb*G[1, 2, 1, 0, 0, 1, zb])/4 - 
 (35*CA^3*nf*zb*G[1, 2, 1, 0, 0, 1, zb])/4 + 
 (193*CA^4*zb^2*G[1, 2, 1, 0, 0, 1, zb])/4 + 
 (21*CA^3*nf*zb^2*G[1, 2, 1, 0, 0, 1, zb])/2 + 
 (819*CA^4*G[1, 2, 1, 0, 1, 0, zb])/4 + (81*CA^3*nf*G[1, 2, 1, 0, 1, 0, zb])/
  4 + (2713*CA^4*G[1, 2, 1, 0, 1, 0, zb])/(12*(-1 + zb)) + 
 (23*CA^3*nf*G[1, 2, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (31*CA^4*G[1, 2, 1, 0, 1, 0, zb])/(6*zb) - 
 (31*CA^3*nf*G[1, 2, 1, 0, 1, 0, zb])/(3*zb) + 
 (931*CA^4*zb*G[1, 2, 1, 0, 1, 0, zb])/4 - 
 (35*CA^3*nf*zb*G[1, 2, 1, 0, 1, 0, zb])/4 + 
 (193*CA^4*zb^2*G[1, 2, 1, 0, 1, 0, zb])/4 + 
 (21*CA^3*nf*zb^2*G[1, 2, 1, 0, 1, 0, zb])/2 - 
 206*CA^4*G[1, 2, 1, 0, 1, 1, zb] - (65*CA^3*nf*G[1, 2, 1, 0, 1, 1, zb])/4 - 
 (647*CA^4*G[1, 2, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (10*CA^3*nf*G[1, 2, 1, 0, 1, 1, zb])/(-1 + zb) + 
 (31*CA^4*G[1, 2, 1, 0, 1, 1, zb])/(3*zb) + 
 (26*CA^3*nf*G[1, 2, 1, 0, 1, 1, zb])/(3*zb) - 
 (835*CA^4*zb*G[1, 2, 1, 0, 1, 1, zb])/4 + 
 (13*CA^3*nf*zb*G[1, 2, 1, 0, 1, 1, zb])/2 - 
 (221*CA^4*zb^2*G[1, 2, 1, 0, 1, 1, zb])/4 - 
 (17*CA^3*nf*zb^2*G[1, 2, 1, 0, 1, 1, zb])/2 + 
 (577*CA^4*G[1, 2, 1, 1, 0, 0, zb])/2 + (257*CA^3*nf*G[1, 2, 1, 1, 0, 0, zb])/
  8 + (1010*CA^4*G[1, 2, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (16*CA^3*nf*G[1, 2, 1, 1, 0, 0, zb])/(-1 + zb) - 
 (29*CA^4*G[1, 2, 1, 1, 0, 0, zb])/(6*zb) - 
 (47*CA^3*nf*G[1, 2, 1, 1, 0, 0, zb])/(3*zb) + 
 (2843*CA^4*zb*G[1, 2, 1, 1, 0, 0, zb])/8 - 
 (63*CA^3*nf*zb*G[1, 2, 1, 1, 0, 0, zb])/4 + 
 (453*CA^4*zb^2*G[1, 2, 1, 1, 0, 0, zb])/8 + 
 (65*CA^3*nf*zb^2*G[1, 2, 1, 1, 0, 0, zb])/4 - 
 (2323*CA^4*G[1, 2, 1, 1, 0, 1, zb])/8 - 
 (209*CA^3*nf*G[1, 2, 1, 1, 0, 1, zb])/8 - 
 (7705*CA^4*G[1, 2, 1, 1, 0, 1, zb])/(24*(-1 + zb)) - 
 (55*CA^3*nf*G[1, 2, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
 (151*CA^4*G[1, 2, 1, 1, 0, 1, zb])/(12*zb) + 
 (79*CA^3*nf*G[1, 2, 1, 1, 0, 1, zb])/(6*zb) - 
 (2555*CA^4*zb*G[1, 2, 1, 1, 0, 1, zb])/8 + 
 (99*CA^3*nf*zb*G[1, 2, 1, 1, 0, 1, zb])/8 - 
 (537*CA^4*zb^2*G[1, 2, 1, 1, 0, 1, zb])/8 - 
 (53*CA^3*nf*zb^2*G[1, 2, 1, 1, 0, 1, zb])/4 - 
 (7505*CA^4*G[1, 2, 1, 1, 1, 0, zb])/24 - 
 (86*CA^3*nf*G[1, 2, 1, 1, 1, 0, zb])/3 - (2815*CA^4*G[1, 2, 1, 1, 1, 0, zb])/
  (8*(-1 + zb)) - (169*CA^3*nf*G[1, 2, 1, 1, 1, 0, zb])/(12*(-1 + zb)) + 
 (169*CA^4*G[1, 2, 1, 1, 1, 0, zb])/(12*zb) + 
 (85*CA^3*nf*G[1, 2, 1, 1, 1, 0, zb])/(6*zb) - 
 (1051*CA^4*zb*G[1, 2, 1, 1, 1, 0, zb])/3 + 
 (347*CA^3*nf*zb*G[1, 2, 1, 1, 1, 0, zb])/24 - 
 (409*CA^4*zb^2*G[1, 2, 1, 1, 1, 0, zb])/6 - 
 (43*CA^3*nf*zb^2*G[1, 2, 1, 1, 1, 0, zb])/3 + 
 (3775*CA^4*G[1, 2, 1, 1, 1, 1, zb])/12 + 
 (68*CA^3*nf*G[1, 2, 1, 1, 1, 1, zb])/3 + (1345*CA^4*G[1, 2, 1, 1, 1, 1, zb])/
  (4*(-1 + zb)) + (71*CA^3*nf*G[1, 2, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
 (131*CA^4*G[1, 2, 1, 1, 1, 1, zb])/(6*zb) - 
 (35*CA^3*nf*G[1, 2, 1, 1, 1, 1, zb])/(3*zb) + 
 (943*CA^4*zb*G[1, 2, 1, 1, 1, 1, zb])/3 - 
 (133*CA^3*nf*zb*G[1, 2, 1, 1, 1, 1, zb])/12 + 
 (236*CA^4*zb^2*G[1, 2, 1, 1, 1, 1, zb])/3 + 
 (34*CA^3*nf*zb^2*G[1, 2, 1, 1, 1, 1, zb])/3 + 
 (77*CA^4*G[1, 2, 2, 1, 0, 0, zb])/6 - (5*CA^3*nf*G[1, 2, 2, 1, 0, 0, zb])/
  2 - (11*CA^4*G[1, 2, 2, 1, 0, 0, zb])/(6*(-1 + zb)) + 
 (CA^3*nf*G[1, 2, 2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (11*CA^4*G[1, 2, 2, 1, 0, 0, zb])/(3*zb) + 
 (2*CA^3*nf*G[1, 2, 2, 1, 0, 0, zb])/(3*zb) - 
 (73*CA^4*zb*G[1, 2, 2, 1, 0, 0, zb])/6 + 
 (5*CA^3*nf*zb*G[1, 2, 2, 1, 0, 0, zb])/2 + 
 (77*CA^4*zb^2*G[1, 2, 2, 1, 0, 0, zb])/6 - 
 CA^3*nf*zb^2*G[1, 2, 2, 1, 0, 0, zb] - (77*CA^4*G[1, 2, 2, 1, 0, 1, zb])/6 + 
 (5*CA^3*nf*G[1, 2, 2, 1, 0, 1, zb])/2 + (11*CA^4*G[1, 2, 2, 1, 0, 1, zb])/
  (6*(-1 + zb)) - (CA^3*nf*G[1, 2, 2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (11*CA^4*G[1, 2, 2, 1, 0, 1, zb])/(3*zb) - 
 (2*CA^3*nf*G[1, 2, 2, 1, 0, 1, zb])/(3*zb) + 
 (73*CA^4*zb*G[1, 2, 2, 1, 0, 1, zb])/6 - 
 (5*CA^3*nf*zb*G[1, 2, 2, 1, 0, 1, zb])/2 - 
 (77*CA^4*zb^2*G[1, 2, 2, 1, 0, 1, zb])/6 + 
 CA^3*nf*zb^2*G[1, 2, 2, 1, 0, 1, zb] - (77*CA^4*G[1, 2, 2, 1, 1, 0, zb])/4 + 
 (15*CA^3*nf*G[1, 2, 2, 1, 1, 0, zb])/4 + (11*CA^4*G[1, 2, 2, 1, 1, 0, zb])/
  (4*(-1 + zb)) - (CA^3*nf*G[1, 2, 2, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (11*CA^4*G[1, 2, 2, 1, 1, 0, zb])/(2*zb) - (CA^3*nf*G[1, 2, 2, 1, 1, 0, zb])/
  zb + (73*CA^4*zb*G[1, 2, 2, 1, 1, 0, zb])/4 - 
 (15*CA^3*nf*zb*G[1, 2, 2, 1, 1, 0, zb])/4 - 
 (77*CA^4*zb^2*G[1, 2, 2, 1, 1, 0, zb])/4 + 
 (3*CA^3*nf*zb^2*G[1, 2, 2, 1, 1, 0, zb])/2 + 
 (77*CA^4*G[1, 2, 2, 1, 1, 1, zb])/4 - (15*CA^3*nf*G[1, 2, 2, 1, 1, 1, zb])/
  4 - (11*CA^4*G[1, 2, 2, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (CA^3*nf*G[1, 2, 2, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (11*CA^4*G[1, 2, 2, 1, 1, 1, zb])/(2*zb) + (CA^3*nf*G[1, 2, 2, 1, 1, 1, zb])/
  zb - (73*CA^4*zb*G[1, 2, 2, 1, 1, 1, zb])/4 + 
 (15*CA^3*nf*zb*G[1, 2, 2, 1, 1, 1, zb])/4 + 
 (77*CA^4*zb^2*G[1, 2, 2, 1, 1, 1, zb])/4 - 
 (3*CA^3*nf*zb^2*G[1, 2, 2, 1, 1, 1, zb])/2 + 
 (609*CA^4*G[2, 1, 0, 0, 0, 0, zb])/2 + (957*CA^4*G[2, 1, 0, 0, 0, 0, zb])/
  (2*(-1 + zb)) + (1131*CA^4*zb*G[2, 1, 0, 0, 0, 0, zb])/2 - 
 (957*CA^4*zb^2*G[2, 1, 0, 0, 0, 0, zb])/2 - 
 (553*CA^4*G[2, 1, 0, 0, 0, 1, zb])/2 - (869*CA^4*G[2, 1, 0, 0, 0, 1, zb])/
  (2*(-1 + zb)) - (1027*CA^4*zb*G[2, 1, 0, 0, 0, 1, zb])/2 + 
 (869*CA^4*zb^2*G[2, 1, 0, 0, 0, 1, zb])/2 - 
 (1645*CA^4*G[2, 1, 0, 0, 1, 0, zb])/6 - (2585*CA^4*G[2, 1, 0, 0, 1, 0, zb])/
  (6*(-1 + zb)) - (3055*CA^4*zb*G[2, 1, 0, 0, 1, 0, zb])/6 + 
 (2585*CA^4*zb^2*G[2, 1, 0, 0, 1, 0, zb])/6 + 
 (497*CA^4*G[2, 1, 0, 0, 1, 1, zb])/2 + (781*CA^4*G[2, 1, 0, 0, 1, 1, zb])/
  (2*(-1 + zb)) + (923*CA^4*zb*G[2, 1, 0, 0, 1, 1, zb])/2 - 
 (781*CA^4*zb^2*G[2, 1, 0, 0, 1, 1, zb])/2 - 
 (1631*CA^4*G[2, 1, 0, 1, 0, 0, zb])/6 - (2563*CA^4*G[2, 1, 0, 1, 0, 0, zb])/
  (6*(-1 + zb)) - (3029*CA^4*zb*G[2, 1, 0, 1, 0, 0, zb])/6 + 
 (2563*CA^4*zb^2*G[2, 1, 0, 1, 0, 0, zb])/6 + 
 (1477*CA^4*G[2, 1, 0, 1, 0, 1, zb])/6 + (2321*CA^4*G[2, 1, 0, 1, 0, 1, zb])/
  (6*(-1 + zb)) + (2743*CA^4*zb*G[2, 1, 0, 1, 0, 1, zb])/6 - 
 (2321*CA^4*zb^2*G[2, 1, 0, 1, 0, 1, zb])/6 + 
 (483*CA^4*G[2, 1, 0, 1, 1, 0, zb])/2 + (759*CA^4*G[2, 1, 0, 1, 1, 0, zb])/
  (2*(-1 + zb)) + (897*CA^4*zb*G[2, 1, 0, 1, 1, 0, zb])/2 - 
 (759*CA^4*zb^2*G[2, 1, 0, 1, 1, 0, zb])/2 - 
 (1309*CA^4*G[2, 1, 0, 1, 1, 1, zb])/6 - (2057*CA^4*G[2, 1, 0, 1, 1, 1, zb])/
  (6*(-1 + zb)) - (2431*CA^4*zb*G[2, 1, 0, 1, 1, 1, zb])/6 + 
 (2057*CA^4*zb^2*G[2, 1, 0, 1, 1, 1, zb])/6 - 
 (1561*CA^4*G[2, 1, 1, 0, 0, 0, zb])/4 - (2453*CA^4*G[2, 1, 1, 0, 0, 0, zb])/
  (4*(-1 + zb)) - (2899*CA^4*zb*G[2, 1, 1, 0, 0, 0, zb])/4 + 
 (2453*CA^4*zb^2*G[2, 1, 1, 0, 0, 0, zb])/4 + 
 (4235*CA^4*G[2, 1, 1, 0, 0, 1, zb])/12 + (6655*CA^4*G[2, 1, 1, 0, 0, 1, zb])/
  (12*(-1 + zb)) + (7865*CA^4*zb*G[2, 1, 1, 0, 0, 1, zb])/12 - 
 (6655*CA^4*zb^2*G[2, 1, 1, 0, 0, 1, zb])/12 + 
 (4193*CA^4*G[2, 1, 1, 0, 1, 0, zb])/12 + (6589*CA^4*G[2, 1, 1, 0, 1, 0, zb])/
  (12*(-1 + zb)) + (7787*CA^4*zb*G[2, 1, 1, 0, 1, 0, zb])/12 - 
 (6589*CA^4*zb^2*G[2, 1, 1, 0, 1, 0, zb])/12 - 
 (3787*CA^4*G[2, 1, 1, 0, 1, 1, zb])/12 - (5951*CA^4*G[2, 1, 1, 0, 1, 1, zb])/
  (12*(-1 + zb)) - (7033*CA^4*zb*G[2, 1, 1, 0, 1, 1, zb])/12 + 
 (5951*CA^4*zb^2*G[2, 1, 1, 0, 1, 1, zb])/12 + 
 385*CA^4*G[2, 1, 1, 1, 0, 0, zb] + (605*CA^4*G[2, 1, 1, 1, 0, 0, zb])/
  (-1 + zb) + 715*CA^4*zb*G[2, 1, 1, 1, 0, 0, zb] - 
 605*CA^4*zb^2*G[2, 1, 1, 1, 0, 0, zb] - (2093*CA^4*G[2, 1, 1, 1, 0, 1, zb])/
  6 - (3289*CA^4*G[2, 1, 1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
 (3887*CA^4*zb*G[2, 1, 1, 1, 0, 1, zb])/6 + 
 (3289*CA^4*zb^2*G[2, 1, 1, 1, 0, 1, zb])/6 - 
 (4277*CA^4*G[2, 1, 1, 1, 1, 0, zb])/12 - (6721*CA^4*G[2, 1, 1, 1, 1, 0, zb])/
  (12*(-1 + zb)) - (7943*CA^4*zb*G[2, 1, 1, 1, 1, 0, zb])/12 + 
 (6721*CA^4*zb^2*G[2, 1, 1, 1, 1, 0, zb])/12 + 
 (1295*CA^4*G[2, 1, 1, 1, 1, 1, zb])/4 + (2035*CA^4*G[2, 1, 1, 1, 1, 1, zb])/
  (4*(-1 + zb)) + (2405*CA^4*zb*G[2, 1, 1, 1, 1, 1, zb])/4 - 
 (2035*CA^4*zb^2*G[2, 1, 1, 1, 1, 1, zb])/4 - 
 7*CA^4*G[2, 2, 1, 0, 0, 0, zb] - (11*CA^4*G[2, 2, 1, 0, 0, 0, zb])/
  (-1 + zb) - 13*CA^4*zb*G[2, 2, 1, 0, 0, 0, zb] + 
 11*CA^4*zb^2*G[2, 2, 1, 0, 0, 0, zb] + 7*CA^4*G[2, 2, 1, 0, 0, 1, zb] + 
 (11*CA^4*G[2, 2, 1, 0, 0, 1, zb])/(-1 + zb) + 
 13*CA^4*zb*G[2, 2, 1, 0, 0, 1, zb] - 11*CA^4*zb^2*G[2, 2, 1, 0, 0, 1, zb] + 
 7*CA^4*G[2, 2, 1, 0, 1, 0, zb] + (11*CA^4*G[2, 2, 1, 0, 1, 0, zb])/
  (-1 + zb) + 13*CA^4*zb*G[2, 2, 1, 0, 1, 0, zb] - 
 11*CA^4*zb^2*G[2, 2, 1, 0, 1, 0, zb] - 7*CA^4*G[2, 2, 1, 0, 1, 1, zb] - 
 (11*CA^4*G[2, 2, 1, 0, 1, 1, zb])/(-1 + zb) - 
 13*CA^4*zb*G[2, 2, 1, 0, 1, 1, zb] + 11*CA^4*zb^2*G[2, 2, 1, 0, 1, 1, zb] + 
 (7*CA^4*G[2, 2, 1, 1, 0, 0, zb])/2 + (11*CA^4*G[2, 2, 1, 1, 0, 0, zb])/
  (2*(-1 + zb)) + (13*CA^4*zb*G[2, 2, 1, 1, 0, 0, zb])/2 - 
 (11*CA^4*zb^2*G[2, 2, 1, 1, 0, 0, zb])/2 - (7*CA^4*G[2, 2, 1, 1, 0, 1, zb])/
  2 - (11*CA^4*G[2, 2, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
 (13*CA^4*zb*G[2, 2, 1, 1, 0, 1, zb])/2 + 
 (11*CA^4*zb^2*G[2, 2, 1, 1, 0, 1, zb])/2 + (14*CA^4*G[2, 2, 2, 1, 0, 0, zb])/
  3 + (22*CA^4*G[2, 2, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (26*CA^4*zb*G[2, 2, 2, 1, 0, 0, zb])/3 - 
 (22*CA^4*zb^2*G[2, 2, 2, 1, 0, 0, zb])/3 - (14*CA^4*G[2, 2, 2, 1, 0, 1, zb])/
  3 - (22*CA^4*G[2, 2, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (26*CA^4*zb*G[2, 2, 2, 1, 0, 1, zb])/3 + 
 (22*CA^4*zb^2*G[2, 2, 2, 1, 0, 1, zb])/3 - 7*CA^4*G[2, 2, 2, 1, 1, 0, zb] - 
 (11*CA^4*G[2, 2, 2, 1, 1, 0, zb])/(-1 + zb) - 
 13*CA^4*zb*G[2, 2, 2, 1, 1, 0, zb] + 11*CA^4*zb^2*G[2, 2, 2, 1, 1, 0, zb] + 
 7*CA^4*G[2, 2, 2, 1, 1, 1, zb] + (11*CA^4*G[2, 2, 2, 1, 1, 1, zb])/
  (-1 + zb) + 13*CA^4*zb*G[2, 2, 2, 1, 1, 1, zb] - 
 11*CA^4*zb^2*G[2, 2, 2, 1, 1, 1, zb] + 
 73968*CA^4*G[0, 0, 0, 0, 0, 0, 0, zb] + 
 (36984*CA^4*G[0, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
 36984*CA^4*zb*G[0, 0, 0, 0, 0, 0, 0, zb] + 
 36984*CA^4*zb^2*G[0, 0, 0, 0, 0, 0, 0, zb] - 
 65707*CA^4*G[0, 0, 0, 0, 0, 0, 1, zb] - 
 (65707*CA^4*G[0, 0, 0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
 (65707*CA^4*G[0, 0, 0, 0, 0, 0, 1, zb])/(2*zb) + 
 (65707*CA^4*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/2 - 
 (65707*CA^4*zb^2*G[0, 0, 0, 0, 0, 0, 1, zb])/2 - 
 (373379*CA^4*G[0, 0, 0, 0, 0, 1, 0, zb])/6 - 
 (373379*CA^4*G[0, 0, 0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
 (373379*CA^4*G[0, 0, 0, 0, 0, 1, 0, zb])/(12*zb) + 
 (373379*CA^4*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/12 - 
 (373379*CA^4*zb^2*G[0, 0, 0, 0, 0, 1, 0, zb])/12 + 
 (165973*CA^4*G[0, 0, 0, 0, 0, 1, 1, zb])/3 + 
 (165973*CA^4*G[0, 0, 0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
 (165973*CA^4*G[0, 0, 0, 0, 0, 1, 1, zb])/(6*zb) - 
 (165973*CA^4*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/6 + 
 (165973*CA^4*zb^2*G[0, 0, 0, 0, 0, 1, 1, zb])/6 - 
 (239103*CA^4*G[0, 0, 0, 0, 1, 0, 0, zb])/4 - 
 (239103*CA^4*G[0, 0, 0, 0, 1, 0, 0, zb])/(8*(-1 + zb)) + 
 (239103*CA^4*G[0, 0, 0, 0, 1, 0, 0, zb])/(8*zb) + 
 (239103*CA^4*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/8 - 
 (239103*CA^4*zb^2*G[0, 0, 0, 0, 1, 0, 0, zb])/8 + 
 (2553091*CA^4*G[0, 0, 0, 0, 1, 0, 1, zb])/48 + 
 (2553091*CA^4*G[0, 0, 0, 0, 1, 0, 1, zb])/(96*(-1 + zb)) - 
 (2553091*CA^4*G[0, 0, 0, 0, 1, 0, 1, zb])/(96*zb) - 
 (2553091*CA^4*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/96 + 
 (2553091*CA^4*zb^2*G[0, 0, 0, 0, 1, 0, 1, zb])/96 + 
 (145460*CA^4*G[0, 0, 0, 0, 1, 1, 0, zb])/3 + 
 (72730*CA^4*G[0, 0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (72730*CA^4*G[0, 0, 0, 0, 1, 1, 0, zb])/(3*zb) - 
 (72730*CA^4*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/3 + 
 (72730*CA^4*zb^2*G[0, 0, 0, 0, 1, 1, 0, zb])/3 - 
 (688929*CA^4*G[0, 0, 0, 0, 1, 1, 1, zb])/16 - 
 (688929*CA^4*G[0, 0, 0, 0, 1, 1, 1, zb])/(32*(-1 + zb)) + 
 (688929*CA^4*G[0, 0, 0, 0, 1, 1, 1, zb])/(32*zb) + 
 (688929*CA^4*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/32 - 
 (688929*CA^4*zb^2*G[0, 0, 0, 0, 1, 1, 1, zb])/32 - 
 (1393925*CA^4*G[0, 0, 0, 1, 0, 0, 0, zb])/24 - 
 (1393925*CA^4*G[0, 0, 0, 1, 0, 0, 0, zb])/(48*(-1 + zb)) + 
 (1393925*CA^4*G[0, 0, 0, 1, 0, 0, 0, zb])/(48*zb) + 
 (1393925*CA^4*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/48 - 
 (1393925*CA^4*zb^2*G[0, 0, 0, 1, 0, 0, 0, zb])/48 + 
 (155131*CA^4*G[0, 0, 0, 1, 0, 0, 1, zb])/3 + 
 (155131*CA^4*G[0, 0, 0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
 (155131*CA^4*G[0, 0, 0, 1, 0, 0, 1, zb])/(6*zb) - 
 (155131*CA^4*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/6 + 
 (155131*CA^4*zb^2*G[0, 0, 0, 1, 0, 0, 1, zb])/6 + 
 (98799*CA^4*G[0, 0, 0, 1, 0, 1, 0, zb])/2 + 
 (98799*CA^4*G[0, 0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
 (98799*CA^4*G[0, 0, 0, 1, 0, 1, 0, zb])/(4*zb) - 
 (98799*CA^4*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/4 + 
 (98799*CA^4*zb^2*G[0, 0, 0, 1, 0, 1, 0, zb])/4 - 
 (1059257*CA^4*G[0, 0, 0, 1, 0, 1, 1, zb])/24 - 
 (1059257*CA^4*G[0, 0, 0, 1, 0, 1, 1, zb])/(48*(-1 + zb)) + 
 (1059257*CA^4*G[0, 0, 0, 1, 0, 1, 1, zb])/(48*zb) + 
 (1059257*CA^4*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/48 - 
 (1059257*CA^4*zb^2*G[0, 0, 0, 1, 0, 1, 1, zb])/48 + 
 (264871*CA^4*G[0, 0, 0, 1, 1, 0, 0, zb])/6 + 
 (264871*CA^4*G[0, 0, 0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
 (264871*CA^4*G[0, 0, 0, 1, 1, 0, 0, zb])/(12*zb) - 
 (264871*CA^4*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/12 + 
 (264871*CA^4*zb^2*G[0, 0, 0, 1, 1, 0, 0, zb])/12 - 
 (628763*CA^4*G[0, 0, 0, 1, 1, 0, 1, zb])/16 - 
 (628763*CA^4*G[0, 0, 0, 1, 1, 0, 1, zb])/(32*(-1 + zb)) + 
 (628763*CA^4*G[0, 0, 0, 1, 1, 0, 1, zb])/(32*zb) + 
 (628763*CA^4*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/32 - 
 (628763*CA^4*zb^2*G[0, 0, 0, 1, 1, 0, 1, zb])/32 - 
 (565951*CA^4*G[0, 0, 0, 1, 1, 1, 0, zb])/16 - 
 (565951*CA^4*G[0, 0, 0, 1, 1, 1, 0, zb])/(32*(-1 + zb)) + 
 (565951*CA^4*G[0, 0, 0, 1, 1, 1, 0, zb])/(32*zb) + 
 (565951*CA^4*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/32 - 
 (565951*CA^4*zb^2*G[0, 0, 0, 1, 1, 1, 0, zb])/32 + 
 (188857*CA^4*G[0, 0, 0, 1, 1, 1, 1, zb])/6 + 
 (188857*CA^4*G[0, 0, 0, 1, 1, 1, 1, zb])/(12*(-1 + zb)) - 
 (188857*CA^4*G[0, 0, 0, 1, 1, 1, 1, zb])/(12*zb) - 
 (188857*CA^4*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/12 + 
 (188857*CA^4*zb^2*G[0, 0, 0, 1, 1, 1, 1, zb])/12 - 
 (911539*CA^4*G[0, 0, 1, 0, 0, 0, 0, zb])/16 - 
 (911539*CA^4*G[0, 0, 1, 0, 0, 0, 0, zb])/(32*(-1 + zb)) + 
 (911539*CA^4*G[0, 0, 1, 0, 0, 0, 0, zb])/(32*zb) + 
 (911539*CA^4*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/32 - 
 (911539*CA^4*zb^2*G[0, 0, 1, 0, 0, 0, 0, zb])/32 + 
 (2435833*CA^4*G[0, 0, 1, 0, 0, 0, 1, zb])/48 + 
 (2435833*CA^4*G[0, 0, 1, 0, 0, 0, 1, zb])/(96*(-1 + zb)) - 
 (2435833*CA^4*G[0, 0, 1, 0, 0, 0, 1, zb])/(96*zb) - 
 (2435833*CA^4*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/96 + 
 (2435833*CA^4*zb^2*G[0, 0, 1, 0, 0, 0, 1, zb])/96 + 
 (1162465*CA^4*G[0, 0, 1, 0, 0, 1, 0, zb])/24 + 
 (1162465*CA^4*G[0, 0, 1, 0, 0, 1, 0, zb])/(48*(-1 + zb)) - 
 (1162465*CA^4*G[0, 0, 1, 0, 0, 1, 0, zb])/(48*zb) - 
 (1162465*CA^4*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/48 + 
 (1162465*CA^4*zb^2*G[0, 0, 1, 0, 0, 1, 0, zb])/48 - 
 (692557*CA^4*G[0, 0, 1, 0, 0, 1, 1, zb])/16 - 
 (692557*CA^4*G[0, 0, 1, 0, 0, 1, 1, zb])/(32*(-1 + zb)) + 
 (692557*CA^4*G[0, 0, 1, 0, 0, 1, 1, zb])/(32*zb) + 
 (692557*CA^4*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/32 - 
 (692557*CA^4*zb^2*G[0, 0, 1, 0, 0, 1, 1, zb])/32 + 
 (281111*CA^4*G[0, 0, 1, 0, 1, 0, 0, zb])/6 + 
 (281111*CA^4*G[0, 0, 1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
 (281111*CA^4*G[0, 0, 1, 0, 1, 0, 0, zb])/(12*zb) - 
 (281111*CA^4*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/12 + 
 (281111*CA^4*zb^2*G[0, 0, 1, 0, 1, 0, 0, zb])/12 - 
 (671393*CA^4*G[0, 0, 1, 0, 1, 0, 1, zb])/16 - 
 (671393*CA^4*G[0, 0, 1, 0, 1, 0, 1, zb])/(32*(-1 + zb)) + 
 (671393*CA^4*G[0, 0, 1, 0, 1, 0, 1, zb])/(32*zb) + 
 (671393*CA^4*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/32 - 
 (671393*CA^4*zb^2*G[0, 0, 1, 0, 1, 0, 1, zb])/32 - 
 (619895*CA^4*G[0, 0, 1, 0, 1, 1, 0, zb])/16 - 
 (619895*CA^4*G[0, 0, 1, 0, 1, 1, 0, zb])/(32*(-1 + zb)) + 
 (619895*CA^4*G[0, 0, 1, 0, 1, 1, 0, zb])/(32*zb) + 
 (619895*CA^4*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/32 - 
 (619895*CA^4*zb^2*G[0, 0, 1, 0, 1, 1, 0, zb])/32 + 
 (139113*CA^4*G[0, 0, 1, 0, 1, 1, 1, zb])/4 + 
 (139113*CA^4*G[0, 0, 1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (139113*CA^4*G[0, 0, 1, 0, 1, 1, 1, zb])/(8*zb) - 
 (139113*CA^4*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/8 + 
 (139113*CA^4*zb^2*G[0, 0, 1, 0, 1, 1, 1, zb])/8 + 
 (495311*CA^4*G[0, 0, 1, 1, 0, 0, 0, zb])/12 + 
 (495311*CA^4*G[0, 0, 1, 1, 0, 0, 0, zb])/(24*(-1 + zb)) - 
 (495311*CA^4*G[0, 0, 1, 1, 0, 0, 0, zb])/(24*zb) - 
 (495311*CA^4*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/24 + 
 (495311*CA^4*zb^2*G[0, 0, 1, 1, 0, 0, 0, zb])/24 - 
 (1767055*CA^4*G[0, 0, 1, 1, 0, 0, 1, zb])/48 - 
 (1767055*CA^4*G[0, 0, 1, 1, 0, 0, 1, zb])/(96*(-1 + zb)) + 
 (1767055*CA^4*G[0, 0, 1, 1, 0, 0, 1, zb])/(96*zb) + 
 (1767055*CA^4*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/96 - 
 (1767055*CA^4*zb^2*G[0, 0, 1, 1, 0, 0, 1, zb])/96 - 
 (1700665*CA^4*G[0, 0, 1, 1, 0, 1, 0, zb])/48 - 
 (1700665*CA^4*G[0, 0, 1, 1, 0, 1, 0, zb])/(96*(-1 + zb)) + 
 (1700665*CA^4*G[0, 0, 1, 1, 0, 1, 0, zb])/(96*zb) + 
 (1700665*CA^4*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/96 - 
 (1700665*CA^4*zb^2*G[0, 0, 1, 1, 0, 1, 0, zb])/96 + 
 (763621*CA^4*G[0, 0, 1, 1, 0, 1, 1, zb])/24 + 
 (763621*CA^4*G[0, 0, 1, 1, 0, 1, 1, zb])/(48*(-1 + zb)) - 
 (763621*CA^4*G[0, 0, 1, 1, 0, 1, 1, zb])/(48*zb) - 
 (763621*CA^4*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/48 + 
 (763621*CA^4*zb^2*G[0, 0, 1, 1, 0, 1, 1, zb])/48 - 
 (739493*CA^4*G[0, 0, 1, 1, 1, 0, 0, zb])/24 - 
 (739493*CA^4*G[0, 0, 1, 1, 1, 0, 0, zb])/(48*(-1 + zb)) + 
 (739493*CA^4*G[0, 0, 1, 1, 1, 0, 0, zb])/(48*zb) + 
 (739493*CA^4*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/48 - 
 (739493*CA^4*zb^2*G[0, 0, 1, 1, 1, 0, 0, zb])/48 + 
 (1323197*CA^4*G[0, 0, 1, 1, 1, 0, 1, zb])/48 + 
 (1323197*CA^4*G[0, 0, 1, 1, 1, 0, 1, zb])/(96*(-1 + zb)) - 
 (1323197*CA^4*G[0, 0, 1, 1, 1, 0, 1, zb])/(96*zb) - 
 (1323197*CA^4*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/96 + 
 (1323197*CA^4*zb^2*G[0, 0, 1, 1, 1, 0, 1, zb])/96 + 
 (595681*CA^4*G[0, 0, 1, 1, 1, 1, 0, zb])/24 + 
 (595681*CA^4*G[0, 0, 1, 1, 1, 1, 0, zb])/(48*(-1 + zb)) - 
 (595681*CA^4*G[0, 0, 1, 1, 1, 1, 0, zb])/(48*zb) - 
 (595681*CA^4*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/48 + 
 (595681*CA^4*zb^2*G[0, 0, 1, 1, 1, 1, 0, zb])/48 - 
 (357021*CA^4*G[0, 0, 1, 1, 1, 1, 1, zb])/16 - 
 (357021*CA^4*G[0, 0, 1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
 (357021*CA^4*G[0, 0, 1, 1, 1, 1, 1, zb])/(32*zb) + 
 (357021*CA^4*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/32 - 
 (357021*CA^4*zb^2*G[0, 0, 1, 1, 1, 1, 1, zb])/32 + 
 296*CA^4*G[0, 0, 1, 2, 1, 0, 0, zb] + (148*CA^4*G[0, 0, 1, 2, 1, 0, 0, zb])/
  (-1 + zb) - (148*CA^4*G[0, 0, 1, 2, 1, 0, 0, zb])/zb - 
 148*CA^4*zb*G[0, 0, 1, 2, 1, 0, 0, zb] + 
 148*CA^4*zb^2*G[0, 0, 1, 2, 1, 0, 0, zb] - 
 296*CA^4*G[0, 0, 1, 2, 1, 0, 1, zb] - (148*CA^4*G[0, 0, 1, 2, 1, 0, 1, zb])/
  (-1 + zb) + (148*CA^4*G[0, 0, 1, 2, 1, 0, 1, zb])/zb + 
 148*CA^4*zb*G[0, 0, 1, 2, 1, 0, 1, zb] - 
 148*CA^4*zb^2*G[0, 0, 1, 2, 1, 0, 1, zb] - 
 444*CA^4*G[0, 0, 1, 2, 1, 1, 0, zb] - (222*CA^4*G[0, 0, 1, 2, 1, 1, 0, zb])/
  (-1 + zb) + (222*CA^4*G[0, 0, 1, 2, 1, 1, 0, zb])/zb + 
 222*CA^4*zb*G[0, 0, 1, 2, 1, 1, 0, zb] - 
 222*CA^4*zb^2*G[0, 0, 1, 2, 1, 1, 0, zb] + 
 444*CA^4*G[0, 0, 1, 2, 1, 1, 1, zb] + (222*CA^4*G[0, 0, 1, 2, 1, 1, 1, zb])/
  (-1 + zb) - (222*CA^4*G[0, 0, 1, 2, 1, 1, 1, zb])/zb - 
 222*CA^4*zb*G[0, 0, 1, 2, 1, 1, 1, zb] + 
 222*CA^4*zb^2*G[0, 0, 1, 2, 1, 1, 1, zb] - 
 (1803931*CA^4*G[0, 1, 0, 0, 0, 0, 0, zb])/32 - 
 (1803931*CA^4*G[0, 1, 0, 0, 0, 0, 0, zb])/(64*(-1 + zb)) + 
 (1803931*CA^4*G[0, 1, 0, 0, 0, 0, 0, zb])/(64*zb) + 
 (1803931*CA^4*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/64 - 
 (1803931*CA^4*zb^2*G[0, 1, 0, 0, 0, 0, 0, zb])/64 + 
 (1205525*CA^4*G[0, 1, 0, 0, 0, 0, 1, zb])/24 + 
 (1205525*CA^4*G[0, 1, 0, 0, 0, 0, 1, zb])/(48*(-1 + zb)) - 
 (1205525*CA^4*G[0, 1, 0, 0, 0, 0, 1, zb])/(48*zb) - 
 (1205525*CA^4*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/48 + 
 (1205525*CA^4*zb^2*G[0, 1, 0, 0, 0, 0, 1, zb])/48 + 
 (383317*CA^4*G[0, 1, 0, 0, 0, 1, 0, zb])/8 + 
 (383317*CA^4*G[0, 1, 0, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
 (383317*CA^4*G[0, 1, 0, 0, 0, 1, 0, zb])/(16*zb) - 
 (383317*CA^4*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/16 + 
 (383317*CA^4*zb^2*G[0, 1, 0, 0, 0, 1, 0, zb])/16 - 
 (128488*CA^4*G[0, 1, 0, 0, 0, 1, 1, zb])/3 - 
 (64244*CA^4*G[0, 1, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (64244*CA^4*G[0, 1, 0, 0, 0, 1, 1, zb])/(3*zb) + 
 (64244*CA^4*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/3 - 
 (64244*CA^4*zb^2*G[0, 1, 0, 0, 0, 1, 1, zb])/3 + 
 (1111991*CA^4*G[0, 1, 0, 0, 1, 0, 0, zb])/24 + 
 (1111991*CA^4*G[0, 1, 0, 0, 1, 0, 0, zb])/(48*(-1 + zb)) - 
 (1111991*CA^4*G[0, 1, 0, 0, 1, 0, 0, zb])/(48*zb) - 
 (1111991*CA^4*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/48 + 
 (1111991*CA^4*zb^2*G[0, 1, 0, 0, 1, 0, 0, zb])/48 - 
 (1990435*CA^4*G[0, 1, 0, 0, 1, 0, 1, zb])/48 - 
 (1990435*CA^4*G[0, 1, 0, 0, 1, 0, 1, zb])/(96*(-1 + zb)) + 
 (1990435*CA^4*G[0, 1, 0, 0, 1, 0, 1, zb])/(96*zb) + 
 (1990435*CA^4*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/96 - 
 (1990435*CA^4*zb^2*G[0, 1, 0, 0, 1, 0, 1, zb])/96 - 
 (917183*CA^4*G[0, 1, 0, 0, 1, 1, 0, zb])/24 - 
 (917183*CA^4*G[0, 1, 0, 0, 1, 1, 0, zb])/(48*(-1 + zb)) + 
 (917183*CA^4*G[0, 1, 0, 0, 1, 1, 0, zb])/(48*zb) + 
 (917183*CA^4*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/48 - 
 (917183*CA^4*zb^2*G[0, 1, 0, 0, 1, 1, 0, zb])/48 + 
 (1644569*CA^4*G[0, 1, 0, 0, 1, 1, 1, zb])/48 + 
 (1644569*CA^4*G[0, 1, 0, 0, 1, 1, 1, zb])/(96*(-1 + zb)) - 
 (1644569*CA^4*G[0, 1, 0, 0, 1, 1, 1, zb])/(96*zb) - 
 (1644569*CA^4*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/96 + 
 (1644569*CA^4*zb^2*G[0, 1, 0, 0, 1, 1, 1, zb])/96 + 
 (1088063*CA^4*G[0, 1, 0, 1, 0, 0, 0, zb])/24 + 
 (1088063*CA^4*G[0, 1, 0, 1, 0, 0, 0, zb])/(48*(-1 + zb)) - 
 (1088063*CA^4*G[0, 1, 0, 1, 0, 0, 0, zb])/(48*zb) - 
 (1088063*CA^4*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/48 + 
 (1088063*CA^4*zb^2*G[0, 1, 0, 1, 0, 0, 0, zb])/48 - 
 (976073*CA^4*G[0, 1, 0, 1, 0, 0, 1, zb])/24 - 
 (976073*CA^4*G[0, 1, 0, 1, 0, 0, 1, zb])/(48*(-1 + zb)) + 
 (976073*CA^4*G[0, 1, 0, 1, 0, 0, 1, zb])/(48*zb) + 
 (976073*CA^4*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/48 - 
 (976073*CA^4*zb^2*G[0, 1, 0, 1, 0, 0, 1, zb])/48 - 
 (626279*CA^4*G[0, 1, 0, 1, 0, 1, 0, zb])/16 - 
 (626279*CA^4*G[0, 1, 0, 1, 0, 1, 0, zb])/(32*(-1 + zb)) + 
 (626279*CA^4*G[0, 1, 0, 1, 0, 1, 0, zb])/(32*zb) + 
 (626279*CA^4*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/32 - 
 (626279*CA^4*zb^2*G[0, 1, 0, 1, 0, 1, 0, zb])/32 + 
 (1696867*CA^4*G[0, 1, 0, 1, 0, 1, 1, zb])/48 + 
 (1696867*CA^4*G[0, 1, 0, 1, 0, 1, 1, zb])/(96*(-1 + zb)) - 
 (1696867*CA^4*G[0, 1, 0, 1, 0, 1, 1, zb])/(96*zb) - 
 (1696867*CA^4*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/96 + 
 (1696867*CA^4*zb^2*G[0, 1, 0, 1, 0, 1, 1, zb])/96 - 
 35498*CA^4*G[0, 1, 0, 1, 1, 0, 0, zb] - 
 (17749*CA^4*G[0, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (17749*CA^4*G[0, 1, 0, 1, 1, 0, 0, zb])/zb + 
 17749*CA^4*zb*G[0, 1, 0, 1, 1, 0, 0, zb] - 
 17749*CA^4*zb^2*G[0, 1, 0, 1, 1, 0, 0, zb] + 
 (1535741*CA^4*G[0, 1, 0, 1, 1, 0, 1, zb])/48 + 
 (1535741*CA^4*G[0, 1, 0, 1, 1, 0, 1, zb])/(96*(-1 + zb)) - 
 (1535741*CA^4*G[0, 1, 0, 1, 1, 0, 1, zb])/(96*zb) - 
 (1535741*CA^4*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/96 + 
 (1535741*CA^4*zb^2*G[0, 1, 0, 1, 1, 0, 1, zb])/96 + 
 (1404413*CA^4*G[0, 1, 0, 1, 1, 1, 0, zb])/48 + 
 (1404413*CA^4*G[0, 1, 0, 1, 1, 1, 0, zb])/(96*(-1 + zb)) - 
 (1404413*CA^4*G[0, 1, 0, 1, 1, 1, 0, zb])/(96*zb) - 
 (1404413*CA^4*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/96 + 
 (1404413*CA^4*zb^2*G[0, 1, 0, 1, 1, 1, 0, zb])/96 - 
 (212181*CA^4*G[0, 1, 0, 1, 1, 1, 1, zb])/8 - 
 (212181*CA^4*G[0, 1, 0, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
 (212181*CA^4*G[0, 1, 0, 1, 1, 1, 1, zb])/(16*zb) + 
 (212181*CA^4*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/16 - 
 (212181*CA^4*zb^2*G[0, 1, 0, 1, 1, 1, 1, zb])/16 + 
 (315257*CA^4*G[0, 1, 1, 0, 0, 0, 0, zb])/8 + 
 (315257*CA^4*G[0, 1, 1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) - 
 (315257*CA^4*G[0, 1, 1, 0, 0, 0, 0, zb])/(16*zb) - 
 (315257*CA^4*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/16 + 
 (315257*CA^4*zb^2*G[0, 1, 1, 0, 0, 0, 0, zb])/16 - 
 (70455*CA^4*G[0, 1, 1, 0, 0, 0, 1, zb])/2 - 
 (70455*CA^4*G[0, 1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
 (70455*CA^4*G[0, 1, 1, 0, 0, 0, 1, zb])/(4*zb) + 
 (70455*CA^4*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/4 - 
 (70455*CA^4*zb^2*G[0, 1, 1, 0, 0, 0, 1, zb])/4 - 
 (135415*CA^4*G[0, 1, 1, 0, 0, 1, 0, zb])/4 - 
 (135415*CA^4*G[0, 1, 1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
 (135415*CA^4*G[0, 1, 1, 0, 0, 1, 0, zb])/(8*zb) + 
 (135415*CA^4*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/8 - 
 (135415*CA^4*zb^2*G[0, 1, 1, 0, 0, 1, 0, zb])/8 + 
 (121867*CA^4*G[0, 1, 1, 0, 0, 1, 1, zb])/4 + 
 (121867*CA^4*G[0, 1, 1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
 (121867*CA^4*G[0, 1, 1, 0, 0, 1, 1, zb])/(8*zb) - 
 (121867*CA^4*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/8 + 
 (121867*CA^4*zb^2*G[0, 1, 1, 0, 0, 1, 1, zb])/8 - 
 (66039*CA^4*G[0, 1, 1, 0, 1, 0, 0, zb])/2 - 
 (66039*CA^4*G[0, 1, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
 (66039*CA^4*G[0, 1, 1, 0, 1, 0, 0, zb])/(4*zb) + 
 (66039*CA^4*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/4 - 
 (66039*CA^4*zb^2*G[0, 1, 1, 0, 1, 0, 0, zb])/4 + 
 (119227*CA^4*G[0, 1, 1, 0, 1, 0, 1, zb])/4 + 
 (119227*CA^4*G[0, 1, 1, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
 (119227*CA^4*G[0, 1, 1, 0, 1, 0, 1, zb])/(8*zb) - 
 (119227*CA^4*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/8 + 
 (119227*CA^4*zb^2*G[0, 1, 1, 0, 1, 0, 1, zb])/8 + 
 (111239*CA^4*G[0, 1, 1, 0, 1, 1, 0, zb])/4 + 
 (111239*CA^4*G[0, 1, 1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
 (111239*CA^4*G[0, 1, 1, 0, 1, 1, 0, zb])/(8*zb) - 
 (111239*CA^4*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/8 + 
 (111239*CA^4*zb^2*G[0, 1, 1, 0, 1, 1, 0, zb])/8 - 
 (101151*CA^4*G[0, 1, 1, 0, 1, 1, 1, zb])/4 - 
 (101151*CA^4*G[0, 1, 1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
 (101151*CA^4*G[0, 1, 1, 0, 1, 1, 1, zb])/(8*zb) + 
 (101151*CA^4*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/8 - 
 (101151*CA^4*zb^2*G[0, 1, 1, 0, 1, 1, 1, zb])/8 - 
 (111807*CA^4*G[0, 1, 1, 1, 0, 0, 0, zb])/4 - 
 (111807*CA^4*G[0, 1, 1, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
 (111807*CA^4*G[0, 1, 1, 1, 0, 0, 0, zb])/(8*zb) + 
 (111807*CA^4*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/8 - 
 (111807*CA^4*zb^2*G[0, 1, 1, 1, 0, 0, 0, zb])/8 + 
 (50261*CA^4*G[0, 1, 1, 1, 0, 0, 1, zb])/2 + 
 (50261*CA^4*G[0, 1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
 (50261*CA^4*G[0, 1, 1, 1, 0, 0, 1, zb])/(4*zb) - 
 (50261*CA^4*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/4 + 
 (50261*CA^4*zb^2*G[0, 1, 1, 1, 0, 0, 1, zb])/4 + 
 24365*CA^4*G[0, 1, 1, 1, 0, 1, 0, zb] + 
 (24365*CA^4*G[0, 1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (24365*CA^4*G[0, 1, 1, 1, 0, 1, 0, zb])/(2*zb) - 
 (24365*CA^4*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/2 + 
 (24365*CA^4*zb^2*G[0, 1, 1, 1, 0, 1, 0, zb])/2 - 
 (88689*CA^4*G[0, 1, 1, 1, 0, 1, 1, zb])/4 - 
 (88689*CA^4*G[0, 1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
 (88689*CA^4*G[0, 1, 1, 1, 0, 1, 1, zb])/(8*zb) + 
 (88689*CA^4*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/8 - 
 (88689*CA^4*zb^2*G[0, 1, 1, 1, 0, 1, 1, zb])/8 + 
 21046*CA^4*G[0, 1, 1, 1, 1, 0, 0, zb] + 
 (10523*CA^4*G[0, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
 (10523*CA^4*G[0, 1, 1, 1, 1, 0, 0, zb])/zb - 
 10523*CA^4*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 
 10523*CA^4*zb^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
 (76337*CA^4*G[0, 1, 1, 1, 1, 0, 1, zb])/4 - 
 (76337*CA^4*G[0, 1, 1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
 (76337*CA^4*G[0, 1, 1, 1, 1, 0, 1, zb])/(8*zb) + 
 (76337*CA^4*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/8 - 
 (76337*CA^4*zb^2*G[0, 1, 1, 1, 1, 0, 1, zb])/8 - 
 (69053*CA^4*G[0, 1, 1, 1, 1, 1, 0, zb])/4 - 
 (69053*CA^4*G[0, 1, 1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
 (69053*CA^4*G[0, 1, 1, 1, 1, 1, 0, zb])/(8*zb) + 
 (69053*CA^4*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/8 - 
 (69053*CA^4*zb^2*G[0, 1, 1, 1, 1, 1, 0, zb])/8 + 
 (126927*CA^4*G[0, 1, 1, 1, 1, 1, 1, zb])/8 + 
 (126927*CA^4*G[0, 1, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
 (126927*CA^4*G[0, 1, 1, 1, 1, 1, 1, zb])/(16*zb) - 
 (126927*CA^4*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/16 + 
 (126927*CA^4*zb^2*G[0, 1, 1, 1, 1, 1, 1, zb])/16 - 
 308*CA^4*G[0, 1, 1, 2, 1, 0, 0, zb] - (154*CA^4*G[0, 1, 1, 2, 1, 0, 0, zb])/
  (-1 + zb) + (154*CA^4*G[0, 1, 1, 2, 1, 0, 0, zb])/zb + 
 154*CA^4*zb*G[0, 1, 1, 2, 1, 0, 0, zb] - 
 154*CA^4*zb^2*G[0, 1, 1, 2, 1, 0, 0, zb] + 
 308*CA^4*G[0, 1, 1, 2, 1, 0, 1, zb] + (154*CA^4*G[0, 1, 1, 2, 1, 0, 1, zb])/
  (-1 + zb) - (154*CA^4*G[0, 1, 1, 2, 1, 0, 1, zb])/zb - 
 154*CA^4*zb*G[0, 1, 1, 2, 1, 0, 1, zb] + 
 154*CA^4*zb^2*G[0, 1, 1, 2, 1, 0, 1, zb] + 
 462*CA^4*G[0, 1, 1, 2, 1, 1, 0, zb] + (231*CA^4*G[0, 1, 1, 2, 1, 1, 0, zb])/
  (-1 + zb) - (231*CA^4*G[0, 1, 1, 2, 1, 1, 0, zb])/zb - 
 231*CA^4*zb*G[0, 1, 1, 2, 1, 1, 0, zb] + 
 231*CA^4*zb^2*G[0, 1, 1, 2, 1, 1, 0, zb] - 
 462*CA^4*G[0, 1, 1, 2, 1, 1, 1, zb] - (231*CA^4*G[0, 1, 1, 2, 1, 1, 1, zb])/
  (-1 + zb) + (231*CA^4*G[0, 1, 1, 2, 1, 1, 1, zb])/zb + 
 231*CA^4*zb*G[0, 1, 1, 2, 1, 1, 1, zb] - 
 231*CA^4*zb^2*G[0, 1, 1, 2, 1, 1, 1, zb] + 
 624*CA^4*G[0, 1, 2, 1, 0, 0, 0, zb] + (312*CA^4*G[0, 1, 2, 1, 0, 0, 0, zb])/
  (-1 + zb) - (312*CA^4*G[0, 1, 2, 1, 0, 0, 0, zb])/zb - 
 312*CA^4*zb*G[0, 1, 2, 1, 0, 0, 0, zb] + 
 312*CA^4*zb^2*G[0, 1, 2, 1, 0, 0, 0, zb] - 
 592*CA^4*G[0, 1, 2, 1, 0, 0, 1, zb] - (296*CA^4*G[0, 1, 2, 1, 0, 0, 1, zb])/
  (-1 + zb) + (296*CA^4*G[0, 1, 2, 1, 0, 0, 1, zb])/zb + 
 296*CA^4*zb*G[0, 1, 2, 1, 0, 0, 1, zb] - 
 296*CA^4*zb^2*G[0, 1, 2, 1, 0, 0, 1, zb] - 
 592*CA^4*G[0, 1, 2, 1, 0, 1, 0, zb] - (296*CA^4*G[0, 1, 2, 1, 0, 1, 0, zb])/
  (-1 + zb) + (296*CA^4*G[0, 1, 2, 1, 0, 1, 0, zb])/zb + 
 296*CA^4*zb*G[0, 1, 2, 1, 0, 1, 0, zb] - 
 296*CA^4*zb^2*G[0, 1, 2, 1, 0, 1, 0, zb] + 
 560*CA^4*G[0, 1, 2, 1, 0, 1, 1, zb] + (280*CA^4*G[0, 1, 2, 1, 0, 1, 1, zb])/
  (-1 + zb) - (280*CA^4*G[0, 1, 2, 1, 0, 1, 1, zb])/zb - 
 280*CA^4*zb*G[0, 1, 2, 1, 0, 1, 1, zb] + 
 280*CA^4*zb^2*G[0, 1, 2, 1, 0, 1, 1, zb] - 
 848*CA^4*G[0, 1, 2, 1, 1, 0, 0, zb] - (424*CA^4*G[0, 1, 2, 1, 1, 0, 0, zb])/
  (-1 + zb) + (424*CA^4*G[0, 1, 2, 1, 1, 0, 0, zb])/zb + 
 424*CA^4*zb*G[0, 1, 2, 1, 1, 0, 0, zb] - 
 424*CA^4*zb^2*G[0, 1, 2, 1, 1, 0, 0, zb] + 
 800*CA^4*G[0, 1, 2, 1, 1, 0, 1, zb] + (400*CA^4*G[0, 1, 2, 1, 1, 0, 1, zb])/
  (-1 + zb) - (400*CA^4*G[0, 1, 2, 1, 1, 0, 1, zb])/zb - 
 400*CA^4*zb*G[0, 1, 2, 1, 1, 0, 1, zb] + 
 400*CA^4*zb^2*G[0, 1, 2, 1, 1, 0, 1, zb] + 
 856*CA^4*G[0, 1, 2, 1, 1, 1, 0, zb] + (428*CA^4*G[0, 1, 2, 1, 1, 1, 0, zb])/
  (-1 + zb) - (428*CA^4*G[0, 1, 2, 1, 1, 1, 0, zb])/zb - 
 428*CA^4*zb*G[0, 1, 2, 1, 1, 1, 0, zb] + 
 428*CA^4*zb^2*G[0, 1, 2, 1, 1, 1, 0, zb] - 
 808*CA^4*G[0, 1, 2, 1, 1, 1, 1, zb] - (404*CA^4*G[0, 1, 2, 1, 1, 1, 1, zb])/
  (-1 + zb) + (404*CA^4*G[0, 1, 2, 1, 1, 1, 1, zb])/zb + 
 404*CA^4*zb*G[0, 1, 2, 1, 1, 1, 1, zb] - 
 404*CA^4*zb^2*G[0, 1, 2, 1, 1, 1, 1, zb] - 
 16*CA^4*G[0, 1, 2, 2, 1, 0, 0, zb] - (8*CA^4*G[0, 1, 2, 2, 1, 0, 0, zb])/
  (-1 + zb) + (8*CA^4*G[0, 1, 2, 2, 1, 0, 0, zb])/zb + 
 8*CA^4*zb*G[0, 1, 2, 2, 1, 0, 0, zb] - 
 8*CA^4*zb^2*G[0, 1, 2, 2, 1, 0, 0, zb] + 
 16*CA^4*G[0, 1, 2, 2, 1, 0, 1, zb] + (8*CA^4*G[0, 1, 2, 2, 1, 0, 1, zb])/
  (-1 + zb) - (8*CA^4*G[0, 1, 2, 2, 1, 0, 1, zb])/zb - 
 8*CA^4*zb*G[0, 1, 2, 2, 1, 0, 1, zb] + 
 8*CA^4*zb^2*G[0, 1, 2, 2, 1, 0, 1, zb] + 
 24*CA^4*G[0, 1, 2, 2, 1, 1, 0, zb] + (12*CA^4*G[0, 1, 2, 2, 1, 1, 0, zb])/
  (-1 + zb) - (12*CA^4*G[0, 1, 2, 2, 1, 1, 0, zb])/zb - 
 12*CA^4*zb*G[0, 1, 2, 2, 1, 1, 0, zb] + 
 12*CA^4*zb^2*G[0, 1, 2, 2, 1, 1, 0, zb] - 
 24*CA^4*G[0, 1, 2, 2, 1, 1, 1, zb] - (12*CA^4*G[0, 1, 2, 2, 1, 1, 1, zb])/
  (-1 + zb) + (12*CA^4*G[0, 1, 2, 2, 1, 1, 1, zb])/zb + 
 12*CA^4*zb*G[0, 1, 2, 2, 1, 1, 1, zb] - 
 12*CA^4*zb^2*G[0, 1, 2, 2, 1, 1, 1, zb] - 
 (1803931*CA^4*G[1, 0, 0, 0, 0, 0, 0, zb])/32 - 
 (1803931*CA^4*G[1, 0, 0, 0, 0, 0, 0, zb])/(64*(-1 + zb)) + 
 (1803931*CA^4*G[1, 0, 0, 0, 0, 0, 0, zb])/(64*zb) + 
 (1803931*CA^4*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/64 - 
 (1803931*CA^4*zb^2*G[1, 0, 0, 0, 0, 0, 0, zb])/64 + 
 (2410883*CA^4*G[1, 0, 0, 0, 0, 0, 1, zb])/48 + 
 (2410883*CA^4*G[1, 0, 0, 0, 0, 0, 1, zb])/(96*(-1 + zb)) - 
 (2410883*CA^4*G[1, 0, 0, 0, 0, 0, 1, zb])/(96*zb) - 
 (2410883*CA^4*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/96 + 
 (2410883*CA^4*zb^2*G[1, 0, 0, 0, 0, 0, 1, zb])/96 + 
 (191643*CA^4*G[1, 0, 0, 0, 0, 1, 0, zb])/4 + 
 (191643*CA^4*G[1, 0, 0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
 (191643*CA^4*G[1, 0, 0, 0, 0, 1, 0, zb])/(8*zb) - 
 (191643*CA^4*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/8 + 
 (191643*CA^4*zb^2*G[1, 0, 0, 0, 0, 1, 0, zb])/8 - 
 (2055449*CA^4*G[1, 0, 0, 0, 0, 1, 1, zb])/48 - 
 (2055449*CA^4*G[1, 0, 0, 0, 0, 1, 1, zb])/(96*(-1 + zb)) + 
 (2055449*CA^4*G[1, 0, 0, 0, 0, 1, 1, zb])/(96*zb) + 
 (2055449*CA^4*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/96 - 
 (2055449*CA^4*zb^2*G[1, 0, 0, 0, 0, 1, 1, zb])/96 + 
 (1111891*CA^4*G[1, 0, 0, 0, 1, 0, 0, zb])/24 + 
 (1111891*CA^4*G[1, 0, 0, 0, 1, 0, 0, zb])/(48*(-1 + zb)) - 
 (1111891*CA^4*G[1, 0, 0, 0, 1, 0, 0, zb])/(48*zb) - 
 (1111891*CA^4*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/48 + 
 (1111891*CA^4*zb^2*G[1, 0, 0, 0, 1, 0, 0, zb])/48 - 
 (124393*CA^4*G[1, 0, 0, 0, 1, 0, 1, zb])/3 - 
 (124393*CA^4*G[1, 0, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (124393*CA^4*G[1, 0, 0, 0, 1, 0, 1, zb])/(6*zb) + 
 (124393*CA^4*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/6 - 
 (124393*CA^4*zb^2*G[1, 0, 0, 0, 1, 0, 1, zb])/6 - 
 (916765*CA^4*G[1, 0, 0, 0, 1, 1, 0, zb])/24 - 
 (916765*CA^4*G[1, 0, 0, 0, 1, 1, 0, zb])/(48*(-1 + zb)) + 
 (916765*CA^4*G[1, 0, 0, 0, 1, 1, 0, zb])/(48*zb) + 
 (916765*CA^4*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/48 - 
 (916765*CA^4*zb^2*G[1, 0, 0, 0, 1, 1, 0, zb])/48 + 
 (410945*CA^4*G[1, 0, 0, 0, 1, 1, 1, zb])/12 + 
 (410945*CA^4*G[1, 0, 0, 0, 1, 1, 1, zb])/(24*(-1 + zb)) - 
 (410945*CA^4*G[1, 0, 0, 0, 1, 1, 1, zb])/(24*zb) - 
 (410945*CA^4*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/24 + 
 (410945*CA^4*zb^2*G[1, 0, 0, 0, 1, 1, 1, zb])/24 + 
 (1087717*CA^4*G[1, 0, 0, 1, 0, 0, 0, zb])/24 + 
 (1087717*CA^4*G[1, 0, 0, 1, 0, 0, 0, zb])/(48*(-1 + zb)) - 
 (1087717*CA^4*G[1, 0, 0, 1, 0, 0, 0, zb])/(48*zb) - 
 (1087717*CA^4*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/48 + 
 (1087717*CA^4*zb^2*G[1, 0, 0, 1, 0, 0, 0, zb])/48 - 
 (974131*CA^4*G[1, 0, 0, 1, 0, 0, 1, zb])/24 - 
 (974131*CA^4*G[1, 0, 0, 1, 0, 0, 1, zb])/(48*(-1 + zb)) + 
 (974131*CA^4*G[1, 0, 0, 1, 0, 0, 1, zb])/(48*zb) + 
 (974131*CA^4*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/48 - 
 (974131*CA^4*zb^2*G[1, 0, 0, 1, 0, 0, 1, zb])/48 - 
 39061*CA^4*G[1, 0, 0, 1, 0, 1, 0, zb] - 
 (39061*CA^4*G[1, 0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
 (39061*CA^4*G[1, 0, 0, 1, 0, 1, 0, zb])/(2*zb) + 
 (39061*CA^4*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/2 - 
 (39061*CA^4*zb^2*G[1, 0, 0, 1, 0, 1, 0, zb])/2 + 
 (845011*CA^4*G[1, 0, 0, 1, 0, 1, 1, zb])/24 + 
 (845011*CA^4*G[1, 0, 0, 1, 0, 1, 1, zb])/(48*(-1 + zb)) - 
 (845011*CA^4*G[1, 0, 0, 1, 0, 1, 1, zb])/(48*zb) - 
 (845011*CA^4*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/48 + 
 (845011*CA^4*zb^2*G[1, 0, 0, 1, 0, 1, 1, zb])/48 - 
 (424237*CA^4*G[1, 0, 0, 1, 1, 0, 0, zb])/12 - 
 (424237*CA^4*G[1, 0, 0, 1, 1, 0, 0, zb])/(24*(-1 + zb)) + 
 (424237*CA^4*G[1, 0, 0, 1, 1, 0, 0, zb])/(24*zb) + 
 (424237*CA^4*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/24 - 
 (424237*CA^4*zb^2*G[1, 0, 0, 1, 1, 0, 0, zb])/24 + 
 (1525009*CA^4*G[1, 0, 0, 1, 1, 0, 1, zb])/48 + 
 (1525009*CA^4*G[1, 0, 0, 1, 1, 0, 1, zb])/(96*(-1 + zb)) - 
 (1525009*CA^4*G[1, 0, 0, 1, 1, 0, 1, zb])/(96*zb) - 
 (1525009*CA^4*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/96 + 
 (1525009*CA^4*zb^2*G[1, 0, 0, 1, 1, 0, 1, zb])/96 + 
 (695975*CA^4*G[1, 0, 0, 1, 1, 1, 0, zb])/24 + 
 (695975*CA^4*G[1, 0, 0, 1, 1, 1, 0, zb])/(48*(-1 + zb)) - 
 (695975*CA^4*G[1, 0, 0, 1, 1, 1, 0, zb])/(48*zb) - 
 (695975*CA^4*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/48 + 
 (695975*CA^4*zb^2*G[1, 0, 0, 1, 1, 1, 0, zb])/48 - 
 (1257103*CA^4*G[1, 0, 0, 1, 1, 1, 1, zb])/48 - 
 (1257103*CA^4*G[1, 0, 0, 1, 1, 1, 1, zb])/(96*(-1 + zb)) + 
 (1257103*CA^4*G[1, 0, 0, 1, 1, 1, 1, zb])/(96*zb) + 
 (1257103*CA^4*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/96 - 
 (1257103*CA^4*zb^2*G[1, 0, 0, 1, 1, 1, 1, zb])/96 + 
 (179185*CA^4*G[1, 0, 1, 0, 0, 0, 0, zb])/4 + 
 (179185*CA^4*G[1, 0, 1, 0, 0, 0, 0, zb])/(8*(-1 + zb)) - 
 (179185*CA^4*G[1, 0, 1, 0, 0, 0, 0, zb])/(8*zb) - 
 (179185*CA^4*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/8 + 
 (179185*CA^4*zb^2*G[1, 0, 1, 0, 0, 0, 0, zb])/8 - 
 (643729*CA^4*G[1, 0, 1, 0, 0, 0, 1, zb])/16 - 
 (643729*CA^4*G[1, 0, 1, 0, 0, 0, 1, zb])/(32*(-1 + zb)) + 
 (643729*CA^4*G[1, 0, 1, 0, 0, 0, 1, zb])/(32*zb) + 
 (643729*CA^4*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/32 - 
 (643729*CA^4*zb^2*G[1, 0, 1, 0, 0, 0, 1, zb])/32 - 
 (928889*CA^4*G[1, 0, 1, 0, 0, 1, 0, zb])/24 - 
 (928889*CA^4*G[1, 0, 1, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
 (928889*CA^4*G[1, 0, 1, 0, 0, 1, 0, zb])/(48*zb) + 
 (928889*CA^4*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/48 - 
 (928889*CA^4*zb^2*G[1, 0, 1, 0, 0, 1, 0, zb])/48 + 
 (1679707*CA^4*G[1, 0, 1, 0, 0, 1, 1, zb])/48 + 
 (1679707*CA^4*G[1, 0, 1, 0, 0, 1, 1, zb])/(96*(-1 + zb)) - 
 (1679707*CA^4*G[1, 0, 1, 0, 0, 1, 1, zb])/(96*zb) - 
 (1679707*CA^4*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/96 + 
 (1679707*CA^4*zb^2*G[1, 0, 1, 0, 0, 1, 1, zb])/96 - 
 (302007*CA^4*G[1, 0, 1, 0, 1, 0, 0, zb])/8 - 
 (302007*CA^4*G[1, 0, 1, 0, 1, 0, 0, zb])/(16*(-1 + zb)) + 
 (302007*CA^4*G[1, 0, 1, 0, 1, 0, 0, zb])/(16*zb) + 
 (302007*CA^4*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/16 - 
 (302007*CA^4*zb^2*G[1, 0, 1, 0, 1, 0, 0, zb])/16 + 
 (102644*CA^4*G[1, 0, 1, 0, 1, 0, 1, zb])/3 + 
 (51322*CA^4*G[1, 0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (51322*CA^4*G[1, 0, 1, 0, 1, 0, 1, zb])/(3*zb) - 
 (51322*CA^4*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/3 + 
 (51322*CA^4*zb^2*G[1, 0, 1, 0, 1, 0, 1, zb])/3 + 
 (1535165*CA^4*G[1, 0, 1, 0, 1, 1, 0, zb])/48 + 
 (1535165*CA^4*G[1, 0, 1, 0, 1, 1, 0, zb])/(96*(-1 + zb)) - 
 (1535165*CA^4*G[1, 0, 1, 0, 1, 1, 0, zb])/(96*zb) - 
 (1535165*CA^4*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/96 + 
 (1535165*CA^4*zb^2*G[1, 0, 1, 0, 1, 1, 0, zb])/96 - 
 (467143*CA^4*G[1, 0, 1, 0, 1, 1, 1, zb])/16 - 
 (467143*CA^4*G[1, 0, 1, 0, 1, 1, 1, zb])/(32*(-1 + zb)) + 
 (467143*CA^4*G[1, 0, 1, 0, 1, 1, 1, zb])/(32*zb) + 
 (467143*CA^4*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/32 - 
 (467143*CA^4*zb^2*G[1, 0, 1, 0, 1, 1, 1, zb])/32 - 
 (202805*CA^4*G[1, 0, 1, 1, 0, 0, 0, zb])/6 - 
 (202805*CA^4*G[1, 0, 1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (202805*CA^4*G[1, 0, 1, 1, 0, 0, 0, zb])/(12*zb) + 
 (202805*CA^4*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/12 - 
 (202805*CA^4*zb^2*G[1, 0, 1, 1, 0, 0, 0, zb])/12 + 
 (366857*CA^4*G[1, 0, 1, 1, 0, 0, 1, zb])/12 + 
 (366857*CA^4*G[1, 0, 1, 1, 0, 0, 1, zb])/(24*(-1 + zb)) - 
 (366857*CA^4*G[1, 0, 1, 1, 0, 0, 1, zb])/(24*zb) - 
 (366857*CA^4*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/24 + 
 (366857*CA^4*zb^2*G[1, 0, 1, 1, 0, 0, 1, zb])/24 + 
 (1425293*CA^4*G[1, 0, 1, 1, 0, 1, 0, zb])/48 + 
 (1425293*CA^4*G[1, 0, 1, 1, 0, 1, 0, zb])/(96*(-1 + zb)) - 
 (1425293*CA^4*G[1, 0, 1, 1, 0, 1, 0, zb])/(96*zb) - 
 (1425293*CA^4*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/96 + 
 (1425293*CA^4*zb^2*G[1, 0, 1, 1, 0, 1, 0, zb])/96 - 
 (1303885*CA^4*G[1, 0, 1, 1, 0, 1, 1, zb])/48 - 
 (1303885*CA^4*G[1, 0, 1, 1, 0, 1, 1, zb])/(96*(-1 + zb)) + 
 (1303885*CA^4*G[1, 0, 1, 1, 0, 1, 1, zb])/(96*zb) + 
 (1303885*CA^4*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/96 - 
 (1303885*CA^4*zb^2*G[1, 0, 1, 1, 0, 1, 1, zb])/96 + 
 (316559*CA^4*G[1, 0, 1, 1, 1, 0, 0, zb])/12 + 
 (316559*CA^4*G[1, 0, 1, 1, 1, 0, 0, zb])/(24*(-1 + zb)) - 
 (316559*CA^4*G[1, 0, 1, 1, 1, 0, 0, zb])/(24*zb) - 
 (316559*CA^4*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/24 + 
 (316559*CA^4*zb^2*G[1, 0, 1, 1, 1, 0, 0, zb])/24 - 
 (1156015*CA^4*G[1, 0, 1, 1, 1, 0, 1, zb])/48 - 
 (1156015*CA^4*G[1, 0, 1, 1, 1, 0, 1, zb])/(96*(-1 + zb)) + 
 (1156015*CA^4*G[1, 0, 1, 1, 1, 0, 1, zb])/(96*zb) + 
 (1156015*CA^4*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/96 - 
 (1156015*CA^4*zb^2*G[1, 0, 1, 1, 1, 0, 1, zb])/96 - 
 (1063057*CA^4*G[1, 0, 1, 1, 1, 1, 0, zb])/48 - 
 (1063057*CA^4*G[1, 0, 1, 1, 1, 1, 0, zb])/(96*(-1 + zb)) + 
 (1063057*CA^4*G[1, 0, 1, 1, 1, 1, 0, zb])/(96*zb) + 
 (1063057*CA^4*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/96 - 
 (1063057*CA^4*zb^2*G[1, 0, 1, 1, 1, 1, 0, zb])/96 + 
 (81941*CA^4*G[1, 0, 1, 1, 1, 1, 1, zb])/4 + 
 (81941*CA^4*G[1, 0, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (81941*CA^4*G[1, 0, 1, 1, 1, 1, 1, zb])/(8*zb) - 
 (81941*CA^4*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/8 + 
 (81941*CA^4*zb^2*G[1, 0, 1, 1, 1, 1, 1, zb])/8 - 
 224*CA^4*G[1, 0, 1, 2, 1, 0, 0, zb] - (112*CA^4*G[1, 0, 1, 2, 1, 0, 0, zb])/
  (-1 + zb) + (112*CA^4*G[1, 0, 1, 2, 1, 0, 0, zb])/zb + 
 112*CA^4*zb*G[1, 0, 1, 2, 1, 0, 0, zb] - 
 112*CA^4*zb^2*G[1, 0, 1, 2, 1, 0, 0, zb] + 
 224*CA^4*G[1, 0, 1, 2, 1, 0, 1, zb] + (112*CA^4*G[1, 0, 1, 2, 1, 0, 1, zb])/
  (-1 + zb) - (112*CA^4*G[1, 0, 1, 2, 1, 0, 1, zb])/zb - 
 112*CA^4*zb*G[1, 0, 1, 2, 1, 0, 1, zb] + 
 112*CA^4*zb^2*G[1, 0, 1, 2, 1, 0, 1, zb] + 
 336*CA^4*G[1, 0, 1, 2, 1, 1, 0, zb] + (168*CA^4*G[1, 0, 1, 2, 1, 1, 0, zb])/
  (-1 + zb) - (168*CA^4*G[1, 0, 1, 2, 1, 1, 0, zb])/zb - 
 168*CA^4*zb*G[1, 0, 1, 2, 1, 1, 0, zb] + 
 168*CA^4*zb^2*G[1, 0, 1, 2, 1, 1, 0, zb] - 
 336*CA^4*G[1, 0, 1, 2, 1, 1, 1, zb] - (168*CA^4*G[1, 0, 1, 2, 1, 1, 1, zb])/
  (-1 + zb) + (168*CA^4*G[1, 0, 1, 2, 1, 1, 1, zb])/zb + 
 168*CA^4*zb*G[1, 0, 1, 2, 1, 1, 1, zb] - 
 168*CA^4*zb^2*G[1, 0, 1, 2, 1, 1, 1, zb] + 
 (305453*CA^4*G[1, 1, 0, 0, 0, 0, 0, zb])/8 + 
 (305453*CA^4*G[1, 1, 0, 0, 0, 0, 0, zb])/(16*(-1 + zb)) - 
 (305453*CA^4*G[1, 1, 0, 0, 0, 0, 0, zb])/(16*zb) - 
 (305453*CA^4*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/16 + 
 (305453*CA^4*zb^2*G[1, 1, 0, 0, 0, 0, 0, zb])/16 - 
 (68347*CA^4*G[1, 1, 0, 0, 0, 0, 1, zb])/2 - 
 (68347*CA^4*G[1, 1, 0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
 (68347*CA^4*G[1, 1, 0, 0, 0, 0, 1, zb])/(4*zb) + 
 (68347*CA^4*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/4 - 
 (68347*CA^4*zb^2*G[1, 1, 0, 0, 0, 0, 1, zb])/4 - 
 (131527*CA^4*G[1, 1, 0, 0, 0, 1, 0, zb])/4 - 
 (131527*CA^4*G[1, 1, 0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
 (131527*CA^4*G[1, 1, 0, 0, 0, 1, 0, zb])/(8*zb) + 
 (131527*CA^4*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/8 - 
 (131527*CA^4*zb^2*G[1, 1, 0, 0, 0, 1, 0, zb])/8 + 
 (118555*CA^4*G[1, 1, 0, 0, 0, 1, 1, zb])/4 + 
 (118555*CA^4*G[1, 1, 0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
 (118555*CA^4*G[1, 1, 0, 0, 0, 1, 1, zb])/(8*zb) - 
 (118555*CA^4*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/8 + 
 (118555*CA^4*zb^2*G[1, 1, 0, 0, 0, 1, 1, zb])/8 - 
 32075*CA^4*G[1, 1, 0, 0, 1, 0, 0, zb] - 
 (32075*CA^4*G[1, 1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
 (32075*CA^4*G[1, 1, 0, 0, 1, 0, 0, zb])/(2*zb) + 
 (32075*CA^4*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/2 - 
 (32075*CA^4*zb^2*G[1, 1, 0, 0, 1, 0, 0, zb])/2 + 
 (115765*CA^4*G[1, 1, 0, 0, 1, 0, 1, zb])/4 + 
 (115765*CA^4*G[1, 1, 0, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
 (115765*CA^4*G[1, 1, 0, 0, 1, 0, 1, zb])/(8*zb) - 
 (115765*CA^4*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/8 + 
 (115765*CA^4*zb^2*G[1, 1, 0, 0, 1, 0, 1, zb])/8 + 
 (107867*CA^4*G[1, 1, 0, 0, 1, 1, 0, zb])/4 + 
 (107867*CA^4*G[1, 1, 0, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
 (107867*CA^4*G[1, 1, 0, 0, 1, 1, 0, zb])/(8*zb) - 
 (107867*CA^4*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/8 + 
 (107867*CA^4*zb^2*G[1, 1, 0, 0, 1, 1, 0, zb])/8 - 
 (49009*CA^4*G[1, 1, 0, 0, 1, 1, 1, zb])/2 - 
 (49009*CA^4*G[1, 1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (49009*CA^4*G[1, 1, 0, 0, 1, 1, 1, zb])/(4*zb) + 
 (49009*CA^4*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/4 - 
 (49009*CA^4*zb^2*G[1, 1, 0, 0, 1, 1, 1, zb])/4 - 
 (126807*CA^4*G[1, 1, 0, 1, 0, 0, 0, zb])/4 - 
 (126807*CA^4*G[1, 1, 0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
 (126807*CA^4*G[1, 1, 0, 1, 0, 0, 0, zb])/(8*zb) + 
 (126807*CA^4*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/8 - 
 (126807*CA^4*zb^2*G[1, 1, 0, 1, 0, 0, 0, zb])/8 + 
 28730*CA^4*G[1, 1, 0, 1, 0, 0, 1, zb] + 
 (14365*CA^4*G[1, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
 (14365*CA^4*G[1, 1, 0, 1, 0, 0, 1, zb])/zb - 
 14365*CA^4*zb*G[1, 1, 0, 1, 0, 0, 1, zb] + 
 14365*CA^4*zb^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
 27941*CA^4*G[1, 1, 0, 1, 0, 1, 0, zb] + 
 (27941*CA^4*G[1, 1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (27941*CA^4*G[1, 1, 0, 1, 0, 1, 0, zb])/(2*zb) - 
 (27941*CA^4*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/2 + 
 (27941*CA^4*zb^2*G[1, 1, 0, 1, 0, 1, 0, zb])/2 - 
 (51229*CA^4*G[1, 1, 0, 1, 0, 1, 1, zb])/2 - 
 (51229*CA^4*G[1, 1, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
 (51229*CA^4*G[1, 1, 0, 1, 0, 1, 1, zb])/(4*zb) + 
 (51229*CA^4*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/4 - 
 (51229*CA^4*zb^2*G[1, 1, 0, 1, 0, 1, 1, zb])/4 + 
 25696*CA^4*G[1, 1, 0, 1, 1, 0, 0, zb] + 
 (12848*CA^4*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
 (12848*CA^4*G[1, 1, 0, 1, 1, 0, 0, zb])/zb - 
 12848*CA^4*zb*G[1, 1, 0, 1, 1, 0, 0, zb] + 
 12848*CA^4*zb^2*G[1, 1, 0, 1, 1, 0, 0, zb] - 
 23525*CA^4*G[1, 1, 0, 1, 1, 0, 1, zb] - 
 (23525*CA^4*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
 (23525*CA^4*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*zb) + 
 (23525*CA^4*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/2 - 
 (23525*CA^4*zb^2*G[1, 1, 0, 1, 1, 0, 1, zb])/2 - 
 21847*CA^4*G[1, 1, 0, 1, 1, 1, 0, zb] - 
 (21847*CA^4*G[1, 1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (21847*CA^4*G[1, 1, 0, 1, 1, 1, 0, zb])/(2*zb) + 
 (21847*CA^4*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/2 - 
 (21847*CA^4*zb^2*G[1, 1, 0, 1, 1, 1, 0, zb])/2 + 
 (40527*CA^4*G[1, 1, 0, 1, 1, 1, 1, zb])/2 + 
 (40527*CA^4*G[1, 1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
 (40527*CA^4*G[1, 1, 0, 1, 1, 1, 1, zb])/(4*zb) - 
 (40527*CA^4*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/4 + 
 (40527*CA^4*zb^2*G[1, 1, 0, 1, 1, 1, 1, zb])/4 - 
 (104223*CA^4*G[1, 1, 1, 0, 0, 0, 0, zb])/4 - 
 (104223*CA^4*G[1, 1, 1, 0, 0, 0, 0, zb])/(8*(-1 + zb)) + 
 (104223*CA^4*G[1, 1, 1, 0, 0, 0, 0, zb])/(8*zb) + 
 (104223*CA^4*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/8 - 
 (104223*CA^4*zb^2*G[1, 1, 1, 0, 0, 0, 0, zb])/8 + 
 (47041*CA^4*G[1, 1, 1, 0, 0, 0, 1, zb])/2 + 
 (47041*CA^4*G[1, 1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
 (47041*CA^4*G[1, 1, 1, 0, 0, 0, 1, zb])/(4*zb) - 
 (47041*CA^4*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/4 + 
 (47041*CA^4*zb^2*G[1, 1, 1, 0, 0, 0, 1, zb])/4 + 
 22828*CA^4*G[1, 1, 1, 0, 0, 1, 0, zb] + 
 (11414*CA^4*G[1, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
 (11414*CA^4*G[1, 1, 1, 0, 0, 1, 0, zb])/zb - 
 11414*CA^4*zb*G[1, 1, 1, 0, 0, 1, 0, zb] + 
 11414*CA^4*zb^2*G[1, 1, 1, 0, 0, 1, 0, zb] - 
 20865*CA^4*G[1, 1, 1, 0, 0, 1, 1, zb] - 
 (20865*CA^4*G[1, 1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
 (20865*CA^4*G[1, 1, 1, 0, 0, 1, 1, zb])/(2*zb) + 
 (20865*CA^4*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/2 - 
 (20865*CA^4*zb^2*G[1, 1, 1, 0, 0, 1, 1, zb])/2 + 
 22525*CA^4*G[1, 1, 1, 0, 1, 0, 0, zb] + 
 (22525*CA^4*G[1, 1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
 (22525*CA^4*G[1, 1, 1, 0, 1, 0, 0, zb])/(2*zb) - 
 (22525*CA^4*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/2 + 
 (22525*CA^4*zb^2*G[1, 1, 1, 0, 1, 0, 0, zb])/2 - 
 20681*CA^4*G[1, 1, 1, 0, 1, 0, 1, zb] - 
 (20681*CA^4*G[1, 1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
 (20681*CA^4*G[1, 1, 1, 0, 1, 0, 1, zb])/(2*zb) + 
 (20681*CA^4*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/2 - 
 (20681*CA^4*zb^2*G[1, 1, 1, 0, 1, 0, 1, zb])/2 - 
 19560*CA^4*G[1, 1, 1, 0, 1, 1, 0, zb] - 
 (9780*CA^4*G[1, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
 (9780*CA^4*G[1, 1, 1, 0, 1, 1, 0, zb])/zb + 
 9780*CA^4*zb*G[1, 1, 1, 0, 1, 1, 0, zb] - 
 9780*CA^4*zb^2*G[1, 1, 1, 0, 1, 1, 0, zb] + 
 18238*CA^4*G[1, 1, 1, 0, 1, 1, 1, zb] + 
 (9119*CA^4*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
 (9119*CA^4*G[1, 1, 1, 0, 1, 1, 1, zb])/zb - 
 9119*CA^4*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
 9119*CA^4*zb^2*G[1, 1, 1, 0, 1, 1, 1, zb] + 
 18705*CA^4*G[1, 1, 1, 1, 0, 0, 0, zb] + 
 (18705*CA^4*G[1, 1, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
 (18705*CA^4*G[1, 1, 1, 1, 0, 0, 0, zb])/(2*zb) - 
 (18705*CA^4*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/2 + 
 (18705*CA^4*zb^2*G[1, 1, 1, 1, 0, 0, 0, zb])/2 - 
 17100*CA^4*G[1, 1, 1, 1, 0, 0, 1, zb] - 
 (8550*CA^4*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
 (8550*CA^4*G[1, 1, 1, 1, 0, 0, 1, zb])/zb + 
 8550*CA^4*zb*G[1, 1, 1, 1, 0, 0, 1, zb] - 
 8550*CA^4*zb^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
 16800*CA^4*G[1, 1, 1, 1, 0, 1, 0, zb] - 
 (8400*CA^4*G[1, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
 (8400*CA^4*G[1, 1, 1, 1, 0, 1, 0, zb])/zb + 
 8400*CA^4*zb*G[1, 1, 1, 1, 0, 1, 0, zb] - 
 8400*CA^4*zb^2*G[1, 1, 1, 1, 0, 1, 0, zb] + 
 15672*CA^4*G[1, 1, 1, 1, 0, 1, 1, zb] + 
 (7836*CA^4*G[1, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
 (7836*CA^4*G[1, 1, 1, 1, 0, 1, 1, zb])/zb - 
 7836*CA^4*zb*G[1, 1, 1, 1, 0, 1, 1, zb] + 
 7836*CA^4*zb^2*G[1, 1, 1, 1, 0, 1, 1, zb] - 
 14436*CA^4*G[1, 1, 1, 1, 1, 0, 0, zb] - 
 (7218*CA^4*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (7218*CA^4*G[1, 1, 1, 1, 1, 0, 0, zb])/zb + 
 7218*CA^4*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - 
 7218*CA^4*zb^2*G[1, 1, 1, 1, 1, 0, 0, zb] + 
 13440*CA^4*G[1, 1, 1, 1, 1, 0, 1, zb] + 
 (6720*CA^4*G[1, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
 (6720*CA^4*G[1, 1, 1, 1, 1, 0, 1, zb])/zb - 
 6720*CA^4*zb*G[1, 1, 1, 1, 1, 0, 1, zb] + 
 6720*CA^4*zb^2*G[1, 1, 1, 1, 1, 0, 1, zb] + 
 12240*CA^4*G[1, 1, 1, 1, 1, 1, 0, zb] + 
 (6120*CA^4*G[1, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
 (6120*CA^4*G[1, 1, 1, 1, 1, 1, 0, zb])/zb - 
 6120*CA^4*zb*G[1, 1, 1, 1, 1, 1, 0, zb] + 
 6120*CA^4*zb^2*G[1, 1, 1, 1, 1, 1, 0, zb] - 
 11712*CA^4*G[1, 1, 1, 1, 1, 1, 1, zb] - 
 (5856*CA^4*G[1, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
 (5856*CA^4*G[1, 1, 1, 1, 1, 1, 1, zb])/zb + 
 5856*CA^4*zb*G[1, 1, 1, 1, 1, 1, 1, zb] - 
 5856*CA^4*zb^2*G[1, 1, 1, 1, 1, 1, 1, zb] + 
 312*CA^4*G[1, 1, 1, 2, 1, 0, 0, zb] + (156*CA^4*G[1, 1, 1, 2, 1, 0, 0, zb])/
  (-1 + zb) - (156*CA^4*G[1, 1, 1, 2, 1, 0, 0, zb])/zb - 
 156*CA^4*zb*G[1, 1, 1, 2, 1, 0, 0, zb] + 
 156*CA^4*zb^2*G[1, 1, 1, 2, 1, 0, 0, zb] - 
 312*CA^4*G[1, 1, 1, 2, 1, 0, 1, zb] - (156*CA^4*G[1, 1, 1, 2, 1, 0, 1, zb])/
  (-1 + zb) + (156*CA^4*G[1, 1, 1, 2, 1, 0, 1, zb])/zb + 
 156*CA^4*zb*G[1, 1, 1, 2, 1, 0, 1, zb] - 
 156*CA^4*zb^2*G[1, 1, 1, 2, 1, 0, 1, zb] - 
 468*CA^4*G[1, 1, 1, 2, 1, 1, 0, zb] - (234*CA^4*G[1, 1, 1, 2, 1, 1, 0, zb])/
  (-1 + zb) + (234*CA^4*G[1, 1, 1, 2, 1, 1, 0, zb])/zb + 
 234*CA^4*zb*G[1, 1, 1, 2, 1, 1, 0, zb] - 
 234*CA^4*zb^2*G[1, 1, 1, 2, 1, 1, 0, zb] + 
 468*CA^4*G[1, 1, 1, 2, 1, 1, 1, zb] + (234*CA^4*G[1, 1, 1, 2, 1, 1, 1, zb])/
  (-1 + zb) - (234*CA^4*G[1, 1, 1, 2, 1, 1, 1, zb])/zb - 
 234*CA^4*zb*G[1, 1, 1, 2, 1, 1, 1, zb] + 
 234*CA^4*zb^2*G[1, 1, 1, 2, 1, 1, 1, zb] - 
 756*CA^4*G[1, 1, 2, 1, 0, 0, 0, zb] - (378*CA^4*G[1, 1, 2, 1, 0, 0, 0, zb])/
  (-1 + zb) + (378*CA^4*G[1, 1, 2, 1, 0, 0, 0, zb])/zb + 
 378*CA^4*zb*G[1, 1, 2, 1, 0, 0, 0, zb] - 
 378*CA^4*zb^2*G[1, 1, 2, 1, 0, 0, 0, zb] + 
 708*CA^4*G[1, 1, 2, 1, 0, 0, 1, zb] + (354*CA^4*G[1, 1, 2, 1, 0, 0, 1, zb])/
  (-1 + zb) - (354*CA^4*G[1, 1, 2, 1, 0, 0, 1, zb])/zb - 
 354*CA^4*zb*G[1, 1, 2, 1, 0, 0, 1, zb] + 
 354*CA^4*zb^2*G[1, 1, 2, 1, 0, 0, 1, zb] + 
 708*CA^4*G[1, 1, 2, 1, 0, 1, 0, zb] + (354*CA^4*G[1, 1, 2, 1, 0, 1, 0, zb])/
  (-1 + zb) - (354*CA^4*G[1, 1, 2, 1, 0, 1, 0, zb])/zb - 
 354*CA^4*zb*G[1, 1, 2, 1, 0, 1, 0, zb] + 
 354*CA^4*zb^2*G[1, 1, 2, 1, 0, 1, 0, zb] - 
 660*CA^4*G[1, 1, 2, 1, 0, 1, 1, zb] - (330*CA^4*G[1, 1, 2, 1, 0, 1, 1, zb])/
  (-1 + zb) + (330*CA^4*G[1, 1, 2, 1, 0, 1, 1, zb])/zb + 
 330*CA^4*zb*G[1, 1, 2, 1, 0, 1, 1, zb] - 
 330*CA^4*zb^2*G[1, 1, 2, 1, 0, 1, 1, zb] + 
 1038*CA^4*G[1, 1, 2, 1, 1, 0, 0, zb] + (519*CA^4*G[1, 1, 2, 1, 1, 0, 0, zb])/
  (-1 + zb) - (519*CA^4*G[1, 1, 2, 1, 1, 0, 0, zb])/zb - 
 519*CA^4*zb*G[1, 1, 2, 1, 1, 0, 0, zb] + 
 519*CA^4*zb^2*G[1, 1, 2, 1, 1, 0, 0, zb] - 
 966*CA^4*G[1, 1, 2, 1, 1, 0, 1, zb] - (483*CA^4*G[1, 1, 2, 1, 1, 0, 1, zb])/
  (-1 + zb) + (483*CA^4*G[1, 1, 2, 1, 1, 0, 1, zb])/zb + 
 483*CA^4*zb*G[1, 1, 2, 1, 1, 0, 1, zb] - 
 483*CA^4*zb^2*G[1, 1, 2, 1, 1, 0, 1, zb] - 
 1044*CA^4*G[1, 1, 2, 1, 1, 1, 0, zb] - (522*CA^4*G[1, 1, 2, 1, 1, 1, 0, zb])/
  (-1 + zb) + (522*CA^4*G[1, 1, 2, 1, 1, 1, 0, zb])/zb + 
 522*CA^4*zb*G[1, 1, 2, 1, 1, 1, 0, zb] - 
 522*CA^4*zb^2*G[1, 1, 2, 1, 1, 1, 0, zb] + 
 972*CA^4*G[1, 1, 2, 1, 1, 1, 1, zb] + (486*CA^4*G[1, 1, 2, 1, 1, 1, 1, zb])/
  (-1 + zb) - (486*CA^4*G[1, 1, 2, 1, 1, 1, 1, zb])/zb - 
 486*CA^4*zb*G[1, 1, 2, 1, 1, 1, 1, zb] + 
 486*CA^4*zb^2*G[1, 1, 2, 1, 1, 1, 1, zb] + 
 1044*CA^4*G[1, 2, 1, 0, 0, 0, 0, zb] + (522*CA^4*G[1, 2, 1, 0, 0, 0, 0, zb])/
  (-1 + zb) - (522*CA^4*G[1, 2, 1, 0, 0, 0, 0, zb])/zb - 
 522*CA^4*zb*G[1, 2, 1, 0, 0, 0, 0, zb] + 
 522*CA^4*zb^2*G[1, 2, 1, 0, 0, 0, 0, zb] - 
 948*CA^4*G[1, 2, 1, 0, 0, 0, 1, zb] - (474*CA^4*G[1, 2, 1, 0, 0, 0, 1, zb])/
  (-1 + zb) + (474*CA^4*G[1, 2, 1, 0, 0, 0, 1, zb])/zb + 
 474*CA^4*zb*G[1, 2, 1, 0, 0, 0, 1, zb] - 
 474*CA^4*zb^2*G[1, 2, 1, 0, 0, 0, 1, zb] - 
 940*CA^4*G[1, 2, 1, 0, 0, 1, 0, zb] - (470*CA^4*G[1, 2, 1, 0, 0, 1, 0, zb])/
  (-1 + zb) + (470*CA^4*G[1, 2, 1, 0, 0, 1, 0, zb])/zb + 
 470*CA^4*zb*G[1, 2, 1, 0, 0, 1, 0, zb] - 
 470*CA^4*zb^2*G[1, 2, 1, 0, 0, 1, 0, zb] + 
 852*CA^4*G[1, 2, 1, 0, 0, 1, 1, zb] + (426*CA^4*G[1, 2, 1, 0, 0, 1, 1, zb])/
  (-1 + zb) - (426*CA^4*G[1, 2, 1, 0, 0, 1, 1, zb])/zb - 
 426*CA^4*zb*G[1, 2, 1, 0, 0, 1, 1, zb] + 
 426*CA^4*zb^2*G[1, 2, 1, 0, 0, 1, 1, zb] - 
 932*CA^4*G[1, 2, 1, 0, 1, 0, 0, zb] - (466*CA^4*G[1, 2, 1, 0, 1, 0, 0, zb])/
  (-1 + zb) + (466*CA^4*G[1, 2, 1, 0, 1, 0, 0, zb])/zb + 
 466*CA^4*zb*G[1, 2, 1, 0, 1, 0, 0, zb] - 
 466*CA^4*zb^2*G[1, 2, 1, 0, 1, 0, 0, zb] + 
 844*CA^4*G[1, 2, 1, 0, 1, 0, 1, zb] + (422*CA^4*G[1, 2, 1, 0, 1, 0, 1, zb])/
  (-1 + zb) - (422*CA^4*G[1, 2, 1, 0, 1, 0, 1, zb])/zb - 
 422*CA^4*zb*G[1, 2, 1, 0, 1, 0, 1, zb] + 
 422*CA^4*zb^2*G[1, 2, 1, 0, 1, 0, 1, zb] + 
 828*CA^4*G[1, 2, 1, 0, 1, 1, 0, zb] + (414*CA^4*G[1, 2, 1, 0, 1, 1, 0, zb])/
  (-1 + zb) - (414*CA^4*G[1, 2, 1, 0, 1, 1, 0, zb])/zb - 
 414*CA^4*zb*G[1, 2, 1, 0, 1, 1, 0, zb] + 
 414*CA^4*zb^2*G[1, 2, 1, 0, 1, 1, 0, zb] - 
 748*CA^4*G[1, 2, 1, 0, 1, 1, 1, zb] - (374*CA^4*G[1, 2, 1, 0, 1, 1, 1, zb])/
  (-1 + zb) + (374*CA^4*G[1, 2, 1, 0, 1, 1, 1, zb])/zb + 
 374*CA^4*zb*G[1, 2, 1, 0, 1, 1, 1, zb] - 
 374*CA^4*zb^2*G[1, 2, 1, 0, 1, 1, 1, zb] - 
 1338*CA^4*G[1, 2, 1, 1, 0, 0, 0, zb] - (669*CA^4*G[1, 2, 1, 1, 0, 0, 0, zb])/
  (-1 + zb) + (669*CA^4*G[1, 2, 1, 1, 0, 0, 0, zb])/zb + 
 669*CA^4*zb*G[1, 2, 1, 1, 0, 0, 0, zb] - 
 669*CA^4*zb^2*G[1, 2, 1, 1, 0, 0, 0, zb] + 
 1210*CA^4*G[1, 2, 1, 1, 0, 0, 1, zb] + (605*CA^4*G[1, 2, 1, 1, 0, 0, 1, zb])/
  (-1 + zb) - (605*CA^4*G[1, 2, 1, 1, 0, 0, 1, zb])/zb - 
 605*CA^4*zb*G[1, 2, 1, 1, 0, 0, 1, zb] + 
 605*CA^4*zb^2*G[1, 2, 1, 1, 0, 0, 1, zb] + 
 1198*CA^4*G[1, 2, 1, 1, 0, 1, 0, zb] + (599*CA^4*G[1, 2, 1, 1, 0, 1, 0, zb])/
  (-1 + zb) - (599*CA^4*G[1, 2, 1, 1, 0, 1, 0, zb])/zb - 
 599*CA^4*zb*G[1, 2, 1, 1, 0, 1, 0, zb] + 
 599*CA^4*zb^2*G[1, 2, 1, 1, 0, 1, 0, zb] - 
 1082*CA^4*G[1, 2, 1, 1, 0, 1, 1, zb] - (541*CA^4*G[1, 2, 1, 1, 0, 1, 1, zb])/
  (-1 + zb) + (541*CA^4*G[1, 2, 1, 1, 0, 1, 1, zb])/zb + 
 541*CA^4*zb*G[1, 2, 1, 1, 0, 1, 1, zb] - 
 541*CA^4*zb^2*G[1, 2, 1, 1, 0, 1, 1, zb] + 
 1320*CA^4*G[1, 2, 1, 1, 1, 0, 0, zb] + (660*CA^4*G[1, 2, 1, 1, 1, 0, 0, zb])/
  (-1 + zb) - (660*CA^4*G[1, 2, 1, 1, 1, 0, 0, zb])/zb - 
 660*CA^4*zb*G[1, 2, 1, 1, 1, 0, 0, zb] + 
 660*CA^4*zb^2*G[1, 2, 1, 1, 1, 0, 0, zb] - 
 1196*CA^4*G[1, 2, 1, 1, 1, 0, 1, zb] - (598*CA^4*G[1, 2, 1, 1, 1, 0, 1, zb])/
  (-1 + zb) + (598*CA^4*G[1, 2, 1, 1, 1, 0, 1, zb])/zb + 
 598*CA^4*zb*G[1, 2, 1, 1, 1, 0, 1, zb] - 
 598*CA^4*zb^2*G[1, 2, 1, 1, 1, 0, 1, zb] - 
 1222*CA^4*G[1, 2, 1, 1, 1, 1, 0, zb] - (611*CA^4*G[1, 2, 1, 1, 1, 1, 0, zb])/
  (-1 + zb) + (611*CA^4*G[1, 2, 1, 1, 1, 1, 0, zb])/zb + 
 611*CA^4*zb*G[1, 2, 1, 1, 1, 1, 0, zb] - 
 611*CA^4*zb^2*G[1, 2, 1, 1, 1, 1, 0, zb] + 
 1110*CA^4*G[1, 2, 1, 1, 1, 1, 1, zb] + (555*CA^4*G[1, 2, 1, 1, 1, 1, 1, zb])/
  (-1 + zb) - (555*CA^4*G[1, 2, 1, 1, 1, 1, 1, zb])/zb - 
 555*CA^4*zb*G[1, 2, 1, 1, 1, 1, 1, zb] + 
 555*CA^4*zb^2*G[1, 2, 1, 1, 1, 1, 1, zb] - 
 24*CA^4*G[1, 2, 2, 1, 0, 0, 0, zb] - (12*CA^4*G[1, 2, 2, 1, 0, 0, 0, zb])/
  (-1 + zb) + (12*CA^4*G[1, 2, 2, 1, 0, 0, 0, zb])/zb + 
 12*CA^4*zb*G[1, 2, 2, 1, 0, 0, 0, zb] - 
 12*CA^4*zb^2*G[1, 2, 2, 1, 0, 0, 0, zb] + 
 24*CA^4*G[1, 2, 2, 1, 0, 0, 1, zb] + (12*CA^4*G[1, 2, 2, 1, 0, 0, 1, zb])/
  (-1 + zb) - (12*CA^4*G[1, 2, 2, 1, 0, 0, 1, zb])/zb - 
 12*CA^4*zb*G[1, 2, 2, 1, 0, 0, 1, zb] + 
 12*CA^4*zb^2*G[1, 2, 2, 1, 0, 0, 1, zb] + 
 24*CA^4*G[1, 2, 2, 1, 0, 1, 0, zb] + (12*CA^4*G[1, 2, 2, 1, 0, 1, 0, zb])/
  (-1 + zb) - (12*CA^4*G[1, 2, 2, 1, 0, 1, 0, zb])/zb - 
 12*CA^4*zb*G[1, 2, 2, 1, 0, 1, 0, zb] + 
 12*CA^4*zb^2*G[1, 2, 2, 1, 0, 1, 0, zb] - 
 24*CA^4*G[1, 2, 2, 1, 0, 1, 1, zb] - (12*CA^4*G[1, 2, 2, 1, 0, 1, 1, zb])/
  (-1 + zb) + (12*CA^4*G[1, 2, 2, 1, 0, 1, 1, zb])/zb + 
 12*CA^4*zb*G[1, 2, 2, 1, 0, 1, 1, zb] - 
 12*CA^4*zb^2*G[1, 2, 2, 1, 0, 1, 1, zb] + 
 12*CA^4*G[1, 2, 2, 1, 1, 0, 0, zb] + (6*CA^4*G[1, 2, 2, 1, 1, 0, 0, zb])/
  (-1 + zb) - (6*CA^4*G[1, 2, 2, 1, 1, 0, 0, zb])/zb - 
 6*CA^4*zb*G[1, 2, 2, 1, 1, 0, 0, zb] + 
 6*CA^4*zb^2*G[1, 2, 2, 1, 1, 0, 0, zb] - 
 12*CA^4*G[1, 2, 2, 1, 1, 0, 1, zb] - (6*CA^4*G[1, 2, 2, 1, 1, 0, 1, zb])/
  (-1 + zb) + (6*CA^4*G[1, 2, 2, 1, 1, 0, 1, zb])/zb + 
 6*CA^4*zb*G[1, 2, 2, 1, 1, 0, 1, zb] - 
 6*CA^4*zb^2*G[1, 2, 2, 1, 1, 0, 1, zb] + 
 16*CA^4*G[1, 2, 2, 2, 1, 0, 0, zb] + (8*CA^4*G[1, 2, 2, 2, 1, 0, 0, zb])/
  (-1 + zb) - (8*CA^4*G[1, 2, 2, 2, 1, 0, 0, zb])/zb - 
 8*CA^4*zb*G[1, 2, 2, 2, 1, 0, 0, zb] + 
 8*CA^4*zb^2*G[1, 2, 2, 2, 1, 0, 0, zb] - 
 16*CA^4*G[1, 2, 2, 2, 1, 0, 1, zb] - (8*CA^4*G[1, 2, 2, 2, 1, 0, 1, zb])/
  (-1 + zb) + (8*CA^4*G[1, 2, 2, 2, 1, 0, 1, zb])/zb + 
 8*CA^4*zb*G[1, 2, 2, 2, 1, 0, 1, zb] - 
 8*CA^4*zb^2*G[1, 2, 2, 2, 1, 0, 1, zb] - 
 24*CA^4*G[1, 2, 2, 2, 1, 1, 0, zb] - (12*CA^4*G[1, 2, 2, 2, 1, 1, 0, zb])/
  (-1 + zb) + (12*CA^4*G[1, 2, 2, 2, 1, 1, 0, zb])/zb + 
 12*CA^4*zb*G[1, 2, 2, 2, 1, 1, 0, zb] - 
 12*CA^4*zb^2*G[1, 2, 2, 2, 1, 1, 0, zb] + 
 24*CA^4*G[1, 2, 2, 2, 1, 1, 1, zb] + (12*CA^4*G[1, 2, 2, 2, 1, 1, 1, zb])/
  (-1 + zb) - (12*CA^4*G[1, 2, 2, 2, 1, 1, 1, zb])/zb - 
 12*CA^4*zb*G[1, 2, 2, 2, 1, 1, 1, zb] + 
 12*CA^4*zb^2*G[1, 2, 2, 2, 1, 1, 1, zb] + (89081477*CA^4*Log[Q2dmu2])/
  34992 - (61198235*CA^3*nf*Log[Q2dmu2])/559872 - 
 (782239*CA^2*CF*nf*Log[Q2dmu2])/1728 + (96125*CA^2*nf^2*Log[Q2dmu2])/93312 - 
 (83*CA*CF*nf^2*Log[Q2dmu2])/288 + (41*CA*nf^3*Log[Q2dmu2])/648 - 
 (7199297*CA^4*Pi^2*Log[Q2dmu2])/12960 - (833135*CA^3*nf*Pi^2*Log[Q2dmu2])/
  31104 + (165299*CA^2*CF*nf*Pi^2*Log[Q2dmu2])/4320 - 
 (175*CA^2*nf^2*Pi^2*Log[Q2dmu2])/486 + (1309219*CA^4*Pi^4*Log[Q2dmu2])/
  311040 + (107459*CA^3*nf*Pi^4*Log[Q2dmu2])/31104 + 
 (12623*CA^2*CF*nf*Pi^4*Log[Q2dmu2])/12960 - (300605*CA^4*Pi^6*Log[Q2dmu2])/
  108864 + (68689045*CA^4*Log[Q2dmu2])/(34992*(-1 + zb)) + 
 (45050441*CA^3*nf*Log[Q2dmu2])/(559872*(-1 + zb)) - 
 (317627*CA^2*CF*nf*Log[Q2dmu2])/(1152*(-1 + zb)) - 
 (23899*CA^2*nf^2*Log[Q2dmu2])/(10368*(-1 + zb)) + 
 (CA*CF*nf^2*Log[Q2dmu2])/(16*(-1 + zb)) + (41*CA*nf^3*Log[Q2dmu2])/
  (648*(-1 + zb)) - (27290993*CA^4*Pi^2*Log[Q2dmu2])/(51840*(-1 + zb)) - 
 (341507*CA^3*nf*Pi^2*Log[Q2dmu2])/(10368*(-1 + zb)) + 
 (23317*CA^2*CF*nf*Pi^2*Log[Q2dmu2])/(960*(-1 + zb)) + 
 (41*CA^2*nf^2*Pi^2*Log[Q2dmu2])/(324*(-1 + zb)) + 
 (1034371*CA^4*Pi^4*Log[Q2dmu2])/(77760*(-1 + zb)) + 
 (490*CA^3*nf*Pi^4*Log[Q2dmu2])/(243*(-1 + zb)) + 
 (1681*CA^2*CF*nf*Pi^4*Log[Q2dmu2])/(3240*(-1 + zb)) - 
 (300605*CA^4*Pi^6*Log[Q2dmu2])/(217728*(-1 + zb)) + 
 (534427523*CA^4*zb*Log[Q2dmu2])/349920 + (1002034241*CA^3*nf*zb*Log[Q2dmu2])/
  2799360 + (20189*CA^2*CF*nf*zb*Log[Q2dmu2])/192 + 
 (55813*CA^2*nf^2*zb*Log[Q2dmu2])/93312 + (89*CA*CF*nf^2*zb*Log[Q2dmu2])/
  288 + (5*CA*nf^3*zb*Log[Q2dmu2])/648 - (13160321*CA^4*Pi^2*zb*Log[Q2dmu2])/
  38880 - (544123*CA^3*nf*Pi^2*zb*Log[Q2dmu2])/17280 - 
 (36377*CA^2*CF*nf*Pi^2*zb*Log[Q2dmu2])/2160 + 
 (62*CA^2*nf^2*Pi^2*zb*Log[Q2dmu2])/243 + (7020253*CA^4*Pi^4*zb*Log[Q2dmu2])/
  311040 - (45323*CA^3*nf*Pi^4*zb*Log[Q2dmu2])/62208 - 
 (4111*CA^2*CF*nf*Pi^4*zb*Log[Q2dmu2])/12960 + 
 (300605*CA^4*Pi^6*zb*Log[Q2dmu2])/217728 + (858867409*CA^4*zb^2*Log[Q2dmu2])/
  349920 - (82039721*CA^3*nf*zb^2*Log[Q2dmu2])/699840 - 
 (555623*CA^2*CF*nf*zb^2*Log[Q2dmu2])/2160 - 
 (7717*CA^2*nf^2*zb^2*Log[Q2dmu2])/2592 + (CA*CF*nf^2*zb^2*Log[Q2dmu2])/48 - 
 (CA*nf^3*zb^2*Log[Q2dmu2])/648 - (12592039*CA^4*Pi^2*zb^2*Log[Q2dmu2])/
  25920 - (3628361*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2])/51840 + 
 (172919*CA^2*CF*nf*Pi^2*zb^2*Log[Q2dmu2])/8640 + 
 (19*CA^2*nf^2*Pi^2*zb^2*Log[Q2dmu2])/144 + 
 (498163*CA^4*Pi^4*zb^2*Log[Q2dmu2])/38880 + 
 (40333*CA^3*nf*Pi^4*zb^2*Log[Q2dmu2])/19440 + 
 (3443*CA^2*CF*nf*Pi^4*zb^2*Log[Q2dmu2])/6480 - 
 (300605*CA^4*Pi^6*zb^2*Log[Q2dmu2])/217728 - 
 (248143*CA^4*Pi^2*zb^3*Log[Q2dmu2])/8640 + 
 (839*CA^3*nf*Pi^2*zb^3*Log[Q2dmu2])/60 + 
 (42997*CA^2*CF*nf*Pi^2*zb^3*Log[Q2dmu2])/8640 + 
 (2149*CA^4*Pi^2*zb^4*Log[Q2dmu2])/1080 - (89*CA^3*nf*Pi^2*zb^4*Log[Q2dmu2])/
  36 + (341*CA^2*CF*nf*Pi^2*zb^4*Log[Q2dmu2])/1080 + 
 (8276868839*CA^4*del[zb]*Log[Q2dmu2])/10077696 - 
 (318497449*CA^3*nf*del[zb]*Log[Q2dmu2])/1259712 - 
 (1379153*CA^2*CF*nf*del[zb]*Log[Q2dmu2])/4608 - 
 (9047809*CA^4*Pi^2*del[zb]*Log[Q2dmu2])/124416 + 
 (1300823*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2])/62208 + 
 (6011*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2dmu2])/216 - 
 (3523541*CA^4*Pi^4*del[zb]*Log[Q2dmu2])/746496 - 
 (1333*CA^3*nf*Pi^4*del[zb]*Log[Q2dmu2])/116640 + 
 (1007*CA^2*CF*nf*Pi^4*del[zb]*Log[Q2dmu2])/2160 + 
 (347401*CA^4*Pi^6*del[zb]*Log[Q2dmu2])/1451520 - 
 (263243*CA^3*nf*Pi^6*del[zb]*Log[Q2dmu2])/13063680 - 
 (1391*CA^2*CF*nf*Pi^6*del[zb]*Log[Q2dmu2])/22680 - 
 (58329439*CA^4*G[0, zb]*Log[Q2dmu2])/31104 - 
 (2175085*CA^3*nf*G[0, zb]*Log[Q2dmu2])/15552 + 
 (134555*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2])/576 - 
 (6673*CA^2*nf^2*G[0, zb]*Log[Q2dmu2])/1728 + 
 (CA*CF*nf^2*G[0, zb]*Log[Q2dmu2])/16 - (5*CA*nf^3*G[0, zb]*Log[Q2dmu2])/
  216 + (922321*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2])/1944 + 
 (10018387*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/155520 - 
 (3047*CA^2*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/270 + 
 (95*CA^2*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/324 - 
 (38771*CA^4*Pi^4*G[0, zb]*Log[Q2dmu2])/17280 - 
 (29321*CA^3*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/6912 - 
 (4*CA^2*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/9 - 
 (24330617*CA^4*G[0, zb]*Log[Q2dmu2])/(15552*(-1 + zb)) - 
 (6955313*CA^3*nf*G[0, zb]*Log[Q2dmu2])/(31104*(-1 + zb)) + 
 (83605*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
 (4199*CA^2*nf^2*G[0, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) - 
 (5*CA*nf^3*G[0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
 (8075435*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(15552*(-1 + zb)) + 
 (963629*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(19440*(-1 + zb)) - 
 (16111*CA^2*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(2160*(-1 + zb)) - 
 (49831*CA^4*Pi^4*G[0, zb]*Log[Q2dmu2])/(5760*(-1 + zb)) - 
 (16181*CA^3*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/(8640*(-1 + zb)) - 
 (2*CA^2*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (247485623*CA^4*zb*G[0, zb]*Log[Q2dmu2])/155520 - 
 (29362361*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2])/77760 - 
 (31801*CA^2*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/576 + 
 (8807*CA^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/5184 - 
 (CA*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2])/16 + 
 (3175033*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/7776 + 
 (3488647*CA^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/155520 + 
 (9757*CA^2*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/1080 - 
 (95*CA^2*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/324 - 
 (660991*CA^4*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/34560 + 
 (21083*CA^3*nf*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/8640 + 
 (2*CA^2*CF*nf*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/9 - 
 (78877313*CA^4*zb^2*G[0, zb]*Log[Q2dmu2])/38880 + 
 (8609*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/2430 + 
 (498301*CA^2*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2])/4320 + 
 (611*CA^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/432 + 
 (7668595*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/15552 + 
 (1260349*CA^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/19440 - 
 (2393*CA^2*CF*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/1080 - 
 (2015*CA^4*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/256 - 
 (34813*CA^3*nf*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/17280 - 
 (2*CA^2*CF*nf*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
 (1909*CA^4*zb^3*G[0, zb]*Log[Q2dmu2])/540 - 
 (397*CA^3*nf*zb^3*G[0, zb]*Log[Q2dmu2])/90 + 
 (293*CA^2*CF*nf*zb^3*G[0, zb]*Log[Q2dmu2])/540 + 
 (2977*CA^4*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/216 - 
 (611*CA^3*nf*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/90 - 
 (286*CA^2*CF*nf*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/135 - 
 (26*CA^4*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/27 + 
 (52*CA^3*nf*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/45 - 
 (26*CA^2*CF*nf*Pi^2*zb^4*G[0, zb]*Log[Q2dmu2])/135 + 
 (53835119*CA^4*G[1, zb]*Log[Q2dmu2])/23328 + 
 (865483*CA^3*nf*G[1, zb]*Log[Q2dmu2])/23328 - 
 (44527*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2])/288 + 
 (2179*CA^2*nf^2*G[1, zb]*Log[Q2dmu2])/864 - 
 (CA*CF*nf^2*G[1, zb]*Log[Q2dmu2])/24 + (CA*nf^3*G[1, zb]*Log[Q2dmu2])/54 - 
 (2587183*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/5184 - 
 (223663*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/4320 + 
 (2369*CA^2*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/360 - 
 (193*CA^2*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/864 + 
 (162011*CA^4*Pi^4*G[1, zb]*Log[Q2dmu2])/25920 + 
 (67669*CA^3*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/25920 + 
 (41*CA^2*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/108 - 
 (10*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(-2 + zb) + 
 (25284581*CA^4*G[1, zb]*Log[Q2dmu2])/(11664*(-1 + zb)) + 
 (1686587*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(23328*(-1 + zb)) - 
 (211*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (619*CA^2*nf^2*G[1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (CA*nf^3*G[1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
 (3687841*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(7776*(-1 + zb)) - 
 (831377*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(19440*(-1 + zb)) + 
 (679*CA^2*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(180*(-1 + zb)) + 
 (19771*CA^4*Pi^4*G[1, zb]*Log[Q2dmu2])/(1620*(-1 + zb)) + 
 (6917*CA^3*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(6480*(-1 + zb)) + 
 (31*CA^2*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(270*(-1 + zb)) - 
 (1676057*CA^4*G[1, zb]*Log[Q2dmu2])/(11664*zb) + 
 (90677*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(2916*zb) + 
 (8423*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2])/(144*zb) - 
 (227779*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(7776*zb) + 
 (24617*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(3888*zb) - 
 (8*CA^2*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(3*zb) + 
 (76133*CA^4*Pi^4*G[1, zb]*Log[Q2dmu2])/(25920*zb) - 
 (16927*CA^3*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(12960*zb) - 
 (4*CA^2*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(27*zb) + 
 (30678077*CA^4*zb*G[1, zb]*Log[Q2dmu2])/14580 + 
 (13618793*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2])/46656 - 
 (2237*CA^2*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/480 - 
 (169*CA^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/288 + 
 (CA*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2])/24 - 
 (1814953*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/5184 - 
 (261751*CA^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/8640 - 
 (6901*CA^2*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/2160 + 
 (193*CA^2*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/864 + 
 (480533*CA^4*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/25920 - 
 (8209*CA^3*nf*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/5184 - 
 (29*CA^2*CF*nf*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/135 + 
 (275638499*CA^4*zb^2*G[1, zb]*Log[Q2dmu2])/116640 + 
 (432451*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/7290 - 
 (64655*CA^2*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2])/864 - 
 (149*CA^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/72 - 
 (2709587*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/5184 - 
 (265267*CA^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/6480 - 
 (2561*CA^2*CF*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/2160 + 
 (32239*CA^4*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/25920 + 
 (15883*CA^3*nf*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/12960 + 
 (4*CA^2*CF*nf*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
 (1909*CA^4*zb^3*G[1, zb]*Log[Q2dmu2])/540 + 
 (397*CA^3*nf*zb^3*G[1, zb]*Log[Q2dmu2])/90 - 
 (293*CA^2*CF*nf*zb^3*G[1, zb]*Log[Q2dmu2])/540 - 
 (1603*CA^4*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/216 + 
 (329*CA^3*nf*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/90 + 
 (154*CA^2*CF*nf*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/135 + 
 (14*CA^4*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/27 - 
 (28*CA^3*nf*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/45 + 
 (14*CA^2*CF*nf*Pi^2*zb^4*G[1, zb]*Log[Q2dmu2])/135 + 
 (114391951*CA^4*G[0, 0, zb]*Log[Q2dmu2])/51840 + 
 (166213*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2])/576 - 
 (30503*CA^2*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/270 + 
 (12799*CA^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/2592 - 
 (4614665*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/10368 - 
 (1103239*CA^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/10368 + 
 (11*CA^2*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/36 + 
 (4967*CA^4*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/90 + 
 (55213243*CA^4*G[0, 0, zb]*Log[Q2dmu2])/(25920*(-1 + zb)) + 
 (1420633*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) - 
 (83087*CA^2*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(1080*(-1 + zb)) - 
 (65*CA^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
 (1546133*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) - 
 (41299*CA^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) + 
 (11*CA^2*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (4967*CA^4*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(180*(-1 + zb)) + 
 (40772777*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2])/17280 + 
 (3612641*CA^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/12960 + 
 (4187*CA^2*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/216 - 
 (4439*CA^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/1296 - 
 (7075799*CA^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/10368 + 
 (132563*CA^3*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/10368 - 
 (13*CA^2*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/36 - 
 (4967*CA^4*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/180 + 
 (31603919*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12960 + 
 (2861059*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12960 - 
 (214931*CA^2*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4320 - 
 (35*CA^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
 (1536793*CA^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2592 - 
 (41543*CA^3*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/648 + 
 (13*CA^2*CF*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/72 + 
 (4967*CA^4*Pi^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/180 + 
 (236303*CA^4*zb^3*G[0, 0, zb]*Log[Q2dmu2])/4320 - 
 (2221*CA^3*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/90 - 
 (9073*CA^2*CF*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/864 - 
 (2149*CA^4*zb^4*G[0, 0, zb]*Log[Q2dmu2])/540 + 
 (89*CA^3*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2])/18 - 
 (341*CA^2*CF*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2])/540 - 
 (97222037*CA^4*G[0, 1, zb]*Log[Q2dmu2])/38880 - 
 (1997741*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/7776 + 
 (337073*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/4320 - 
 (71*CA^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/18 + 
 (261107*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/576 + 
 (47065*CA^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/576 + 
 (11*CA^2*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
 (152567*CA^4*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/4320 - 
 (96960037*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(38880*(-1 + zb)) - 
 (1782835*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(7776*(-1 + zb)) + 
 (247523*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(4320*(-1 + zb)) + 
 (CA^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (39883*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (809*CA^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (55*CA^2*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
 (152567*CA^4*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(8640*(-1 + zb)) + 
 (98933*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(1944*zb) - 
 (14435*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(1944*zb) - 
 (731*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(24*zb) + 
 (76807*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(864*zb) - 
 (629*CA^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(27*zb) + 
 (152567*CA^4*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(8640*zb) - 
 (103927787*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2])/38880 - 
 (928771*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/3888 + 
 (30893*CA^2*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/4320 + 
 (21*CA^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
 (1014011*CA^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/1728 - 
 (12545*CA^3*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/1728 + 
 (CA^2*CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
 (152567*CA^4*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/8640 - 
 (52373711*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/19440 - 
 (3755489*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/15552 + 
 (151523*CA^2*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4320 + 
 (23*CA^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 + 
 (120739*CA^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/216 + 
 (4897*CA^3*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/108 + 
 (23*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/18 - 
 (152567*CA^4*Pi^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/8640 - 
 (237263*CA^4*zb^3*G[0, 1, zb]*Log[Q2dmu2])/4320 + 
 (449*CA^3*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/18 + 
 (45173*CA^2*CF*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/4320 + 
 (2149*CA^4*zb^4*G[0, 1, zb]*Log[Q2dmu2])/540 - 
 (89*CA^3*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2])/18 + 
 (341*CA^2*CF*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2])/540 - 
 (85958747*CA^4*G[1, 0, zb]*Log[Q2dmu2])/38880 - 
 (2673433*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/15552 + 
 (29879*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/360 - 
 (67*CA^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/18 + 
 (2369855*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/5184 + 
 (196685*CA^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/2592 + 
 (13*CA^2*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/6 - 
 (7685*CA^4*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/216 - 
 (3852587*CA^4*G[1, 0, zb]*Log[Q2dmu2])/(1944*(-1 + zb)) - 
 (521189*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(3888*(-1 + zb)) + 
 (1441*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (CA^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1309499*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) + 
 (14909*CA^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(324*(-1 + zb)) - 
 (7685*CA^4*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (78919*CA^4*G[1, 0, zb]*Log[Q2dmu2])/(972*zb) - 
 (7751*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(486*zb) - 
 (445*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (242521*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(2592*zb) - 
 (3895*CA^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(162*zb) + 
 (7685*CA^4*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(432*zb) - 
 (20070113*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2])/9720 - 
 (1255111*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/15552 - 
 (17431*CA^2*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/2160 + 
 (173*CA^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/72 + 
 (2580479*CA^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/5184 - 
 (41507*CA^3*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/5184 + 
 (55*CA^2*CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/24 + 
 (7685*CA^4*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/432 - 
 (109681447*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/38880 - 
 (2107681*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/7776 + 
 (125543*CA^2*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4320 + 
 (25*CA^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/36 + 
 (1606139*CA^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/2592 + 
 (58439*CA^3*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/1296 - 
 (19*CA^2*CF*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
 (7685*CA^4*Pi^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/432 - 
 (242063*CA^4*zb^3*G[1, 0, zb]*Log[Q2dmu2])/4320 + 
 (473*CA^3*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/18 + 
 (44213*CA^2*CF*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/4320 + 
 (2149*CA^4*zb^4*G[1, 0, zb]*Log[Q2dmu2])/540 - 
 (89*CA^3*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2])/18 + 
 (341*CA^2*CF*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2])/540 + 
 (35324089*CA^4*G[1, 1, zb]*Log[Q2dmu2])/12960 + 
 (687503*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/5184 - 
 (43123*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/720 + 
 (17*CA^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/6 - 
 (189887*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/432 - 
 (37309*CA^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/576 - 
 (CA^2*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/3 + 
 (2449*CA^4*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/72 + 
 (206860*CA^4*G[1, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (6800*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (559*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (11*CA^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (33229*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (229*CA^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (2449*CA^4*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (3551*CA^4*G[1, 1, zb]*Log[Q2dmu2])/(324*zb) - 
 (353*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(648*zb) + 
 (581*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(24*zb) - 
 (11119*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(144*zb) + 
 (721*CA^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(36*zb) - 
 (2449*CA^4*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(144*zb) + 
 (32335739*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2])/12960 + 
 (1377983*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/25920 - 
 (3661*CA^2*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/270 - 
 (5*CA^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
 (129115*CA^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/288 + 
 (14281*CA^3*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/1728 + 
 (7*CA^2*CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 - 
 (2449*CA^4*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/144 + 
 (10603891*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3240 + 
 (7803487*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/25920 - 
 (18079*CA^2*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/864 - 
 (17*CA^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/18 - 
 (10945*CA^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/18 - 
 (17855*CA^3*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/432 + 
 (7*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 
 (2449*CA^4*Pi^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/144 + 
 (243023*CA^4*zb^3*G[1, 1, zb]*Log[Q2dmu2])/4320 - 
 (2389*CA^3*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/90 - 
 (44021*CA^2*CF*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/4320 - 
 (2149*CA^4*zb^4*G[1, 1, zb]*Log[Q2dmu2])/540 + 
 (89*CA^3*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2])/18 - 
 (341*CA^2*CF*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2])/540 + 
 (235*CA^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/18 - 
 (35*CA^3*nf*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/27 - 
 (745*CA^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (55*CA^3*nf*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (1145*CA^4*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/18 - 
 (65*CA^3*nf*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/27 + 
 (745*CA^4*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/18 + 
 (55*CA^3*nf*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/27 - 
 (10853419*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2])/3456 - 
 (7866053*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/17280 + 
 (1509*CA^2*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/40 - 
 (5993*CA^2*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/1728 + 
 (184225*CA^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (59257*CA^3*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/432 - 
 (2961035*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
 (682501*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(2160*(-1 + zb)) + 
 (1029*CA^2*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(40*(-1 + zb)) + 
 (190675*CA^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
 (7177*CA^3*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (12333473*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3456 - 
 (2205103*CA^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/17280 - 
 (921*CA^2*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/40 + 
 (5993*CA^2*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/1728 + 
 (398471*CA^4*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/432 - 
 (7703*CA^3*nf*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/108 - 
 (3171185*CA^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/864 - 
 (53476*CA^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/135 + 
 (773*CA^2*CF*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/80 + 
 (378457*CA^4*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/432 + 
 (14617*CA^3*nf*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/216 - 
 (1603*CA^4*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/24 + 
 (329*CA^3*nf*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/10 + 
 (154*CA^2*CF*nf*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/15 + 
 (14*CA^4*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (28*CA^3*nf*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/5 + 
 (14*CA^2*CF*nf*zb^4*G[0, 0, 0, zb]*Log[Q2dmu2])/15 + 
 (4385153*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/1296 + 
 (276563*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/648 - 
 (2033*CA^2*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (35*CA^2*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
 (231511*CA^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (26879*CA^3*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (CA^2*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (4733881*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) + 
 (780697*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) - 
 (1421*CA^2*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (28291*CA^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
 (1597*CA^3*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (CA^2*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (67349*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(324*zb) - 
 (32761*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(648*zb) + 
 (17*CA^2*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (8539*CA^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(288*zb) + 
 (6701*CA^3*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*zb) + 
 (4822271*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/1296 + 
 (39577*CA^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/324 + 
 (925*CA^2*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/72 - 
 (35*CA^2*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
 (208093*CA^4*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (14131*CA^3*nf*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (CA^2*CF*nf*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
 (5030089*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/1296 + 
 (977167*CA^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2592 - 
 (1471*CA^2*CF*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
 (223655*CA^4*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (6607*CA^3*nf*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
 (1145*CA^4*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/18 - 
 (94*CA^3*nf*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (88*CA^2*CF*nf*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (40*CA^4*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (16*CA^3*nf*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (8*CA^2*CF*nf*zb^4*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (2135569*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/648 + 
 (402433*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/1296 - 
 (1751*CA^2*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/48 + 
 (413*CA^2*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/144 - 
 (667585*CA^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/864 - 
 (157855*CA^3*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/1728 + 
 (CA^2*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 + 
 (9166669*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) + 
 (252079*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
 (545*CA^2*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (20150*CA^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (18547*CA^3*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
 (13*CA^2*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (12203*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(72*zb) - 
 (6157*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(144*zb) + 
 (139*CA^2*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (8621*CA^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(288*zb) + 
 (3281*CA^3*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(72*zb) + 
 (9171619*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2592 + 
 (126655*CA^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/1296 + 
 (113*CA^2*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (413*CA^2*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/144 - 
 (1191851*CA^4*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/1728 + 
 (5255*CA^3*nf*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/108 - 
 (13*CA^2*CF*nf*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
 (9585425*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2592 + 
 (100553*CA^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/324 - 
 (61*CA^2*CF*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (1287037*CA^4*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/1728 - 
 (38623*CA^3*nf*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/864 - 
 (2*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (1145*CA^4*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
 (47*CA^3*nf*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (22*CA^2*CF*nf*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (10*CA^4*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 4*CA^3*nf*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2] - 
 (2*CA^2*CF*nf*zb^4*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (294382*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/81 - 
 (1911607*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/6480 + 
 (21233*CA^2*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/720 - 
 (39*CA^2*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (412591*CA^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/576 + 
 (22849*CA^3*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/288 - 
 5*CA^2*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
 (1113095*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (271981*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(1440*(-1 + zb)) + 
 (21113*CA^2*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(720*(-1 + zb)) + 
 (200017*CA^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
 (285*CA^3*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (CA^2*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (13466*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(81*zb) + 
 (6697*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(162*zb) - 
 (28*CA^2*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (18389*CA^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(576*zb) - 
 (11249*CA^3*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(288*zb) + 
 (4*CA^2*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (9805625*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2592 - 
 (314471*CA^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3240 + 
 (1163*CA^2*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/720 + 
 (39*CA^2*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (179681*CA^4*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/288 - 
 (25135*CA^3*nf*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/576 + 
 3*CA^2*CF*nf*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
 (10408189*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2592 - 
 (3901189*CA^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12960 + 
 (1697*CA^2*CF*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/180 + 
 (193219*CA^4*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (1381*CA^3*nf*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (7*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (1603*CA^4*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (329*CA^3*nf*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/15 + 
 (308*CA^2*CF*nf*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/45 + 
 (28*CA^4*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (56*CA^3*nf*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/15 + 
 (28*CA^2*CF*nf*zb^4*G[0, 1, 1, zb]*Log[Q2dmu2])/45 + 
 (4108057*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/1296 + 
 (1850911*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/6480 - 
 (2103*CA^2*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/40 + 
 (23*CA^2*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (77641*CA^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/108 - 
 (82645*CA^3*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/864 - 
 (5*CA^2*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
 (24*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(-2 + zb) + 
 (873137*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
 (1191833*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(6480*(-1 + zb)) - 
 (231*CA^2*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(10*(-1 + zb)) - 
 (591307*CA^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
 (1216*CA^3*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (CA^2*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (98579*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(648*zb) - 
 (48781*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(1296*zb) + 
 (221*CA^2*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (16645*CA^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(864*zb) + 
 (10265*CA^3*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(216*zb) + 
 (5969285*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2592 - 
 (95999*CA^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6480 + 
 (17981*CA^2*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/720 - 
 (23*CA^2*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (67873*CA^4*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/108 + 
 (10979*CA^3*nf*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (2*CA^2*CF*nf*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (10925299*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2592 + 
 (150941*CA^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/405 - 
 (959*CA^2*CF*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/720 - 
 (180967*CA^4*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/216 - 
 (20347*CA^3*nf*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/432 + 
 (3893*CA^4*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/72 - 
 (799*CA^3*nf*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/30 - 
 (374*CA^2*CF*nf*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/45 - 
 (34*CA^4*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (68*CA^3*nf*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/15 - 
 (34*CA^2*CF*nf*zb^4*G[1, 0, 0, zb]*Log[Q2dmu2])/45 - 
 (1131635*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/324 - 
 (1752443*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/6480 + 
 (1939*CA^2*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/40 - 
 (39*CA^2*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (127169*CA^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/192 + 
 (1097*CA^3*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
 (25*CA^2*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (24*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
 (323483*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (99239*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(540*(-1 + zb)) + 
 (397*CA^2*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(20*(-1 + zb)) + 
 (14221*CA^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (2315*CA^3*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (2*CA^2*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (2*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/zb^2 - 
 (12322*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(81*zb) + 
 (11881*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(324*zb) - 
 (46*CA^2*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (8377*CA^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(192*zb) - 
 (9755*CA^3*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(288*zb) - 
 (CA^2*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(6*zb) - 
 (6377761*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2592 - 
 (21353*CA^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/6480 - 
 (16423*CA^2*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/720 + 
 (39*CA^2*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (47021*CA^4*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/96 - 
 (6959*CA^3*nf*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/192 + 
 (17*CA^2*CF*nf*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
 (5944507*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/1296 - 
 (4598681*CA^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12960 + 
 (1537*CA^2*CF*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/720 + 
 (24047*CA^4*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
 (4877*CA^3*nf*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/144 - 
 (CA^2*CF*nf*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (458*CA^4*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (376*CA^3*nf*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/15 + 
 (352*CA^2*CF*nf*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/45 + 
 (32*CA^4*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (64*CA^3*nf*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/15 + 
 (32*CA^2*CF*nf*zb^4*G[1, 0, 1, zb]*Log[Q2dmu2])/45 - 
 (8200841*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/2592 - 
 (1401883*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/6480 + 
 (2019*CA^2*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/40 - 
 (335*CA^2*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/144 + 
 (340061*CA^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/576 + 
 (6997*CA^3*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/96 + 
 (25*CA^2*CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
 (36*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) - 
 (265343*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (3667*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (33*CA^2*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (39989*CA^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (601*CA^3*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
 (4*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/zb^2 - 
 (38645*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(324*zb) + 
 (2399*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(81*zb) - 
 (47*CA^2*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
 (16565*CA^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(576*zb) - 
 (10409*CA^3*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(288*zb) + 
 (CA^2*CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (4866785*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2592 + 
 (233299*CA^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12960 - 
 (9529*CA^2*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/360 + 
 (335*CA^2*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/144 + 
 (35665*CA^4*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (7633*CA^3*nf*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/192 - 
 (5*CA^2*CF*nf*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
 (11490307*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2592 - 
 (120938*CA^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/405 + 
 (53*CA^2*CF*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/180 + 
 (102869*CA^4*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/144 + 
 (285*CA^3*nf*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (4*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (2519*CA^4*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/72 + 
 (517*CA^3*nf*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/30 + 
 (242*CA^2*CF*nf*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/45 + 
 (22*CA^4*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (44*CA^3*nf*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/15 + 
 (22*CA^2*CF*nf*zb^4*G[1, 1, 0, zb]*Log[Q2dmu2])/45 + 
 (3138127*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/864 + 
 (94141*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/432 - 
 (383*CA^2*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (143*CA^2*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/72 - 
 (76915*CA^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/144 - 
 (11813*CA^3*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/192 + 
 (11*CA^2*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 - 
 (36*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
 (157325*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (4010*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (14*CA^2*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (4378*CA^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (254*CA^3*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (6*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/zb^2 + 
 (4631*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(36*zb) - 
 (1103*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(36*zb) + 
 (40*CA^2*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
 (803*CA^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(36*zb) + 
 (557*CA^3*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(18*zb) - 
 (CA^2*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
 (1879939*CA^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/864 + 
 (6977*CA^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/864 + 
 (911*CA^2*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (143*CA^2*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/72 - 
 (81497*CA^4*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/192 + 
 (9757*CA^3*nf*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/288 - 
 (11*CA^2*CF*nf*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/12 + 
 (44683*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (28223*CA^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/96 - 
 (133*CA^2*CF*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/72 - 
 (381293*CA^4*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/576 - 
 (8581*CA^3*nf*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
 (1145*CA^4*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (47*CA^3*nf*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (44*CA^2*CF*nf*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (20*CA^4*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (8*CA^3*nf*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (4*CA^2*CF*nf*zb^4*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (80*CA^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/3 - 
 (40*CA^3*nf*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/9 - 
 (310*CA^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (20*CA^3*nf*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (20*CA^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*zb) + 
 (20*CA^3*nf*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*zb) - 
 (125*CA^4*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/3 + 
 (20*CA^3*nf*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/9 - 
 (35*CA^4*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/9 - 
 (20*CA^3*nf*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/9 + 
 (154*CA^4*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (242*CA^4*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (286*CA^4*Pi^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (242*CA^4*Pi^2*zb^2*G[2, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (161*CA^4*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (253*CA^4*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (299*CA^4*Pi^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (253*CA^4*Pi^2*zb^2*G[2, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (2920331*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/576 + 
 (499873*CA^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/576 - 
 3892*CA^4*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (870203*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
 (4705*CA^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (1946*CA^4*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (3629573*CA^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/576 - 
 (38945*CA^3*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/576 + 
 1946*CA^4*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (870203*CA^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (4705*CA^3*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 1946*CA^4*Pi^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (122647*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
 (24643*CA^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
 (28088*CA^4*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (2572259*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
 (100913*CA^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
 (14044*CA^4*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (81887*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(108*zb) + 
 (5834*CA^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(27*zb) - 
 (14044*CA^4*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*zb) - 
 (436853*CA^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (3851*CA^3*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/72 - 
 (14044*CA^4*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (857603*CA^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/144 - 
 (33623*CA^3*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (14044*CA^4*Pi^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (542785*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/108 - 
 (284687*CA^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/432 + 
 (23*CA^2*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
 (72929*CA^4*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
 (2486527*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
 (164393*CA^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (11*CA^2*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (72929*CA^4*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
 (46865*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(72*zb) + 
 (1759*CA^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(9*zb) - 
 (72929*CA^4*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(48*zb) - 
 (619957*CA^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/108 + 
 (3719*CA^3*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/54 + 
 (55*CA^2*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
 (72929*CA^4*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/48 - 
 (2466347*CA^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/432 - 
 (179545*CA^3*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/432 + 
 2*CA^2*CF*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (72929*CA^4*Pi^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/48 + 
 (1107761*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/216 + 
 (504541*CA^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/864 - 
 (23*CA^2*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
 (20745*CA^4*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (829211*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
 (48659*CA^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (11*CA^2*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (20745*CA^4*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (30343*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(54*zb) - 
 (4676*CA^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(27*zb) + 
 (20745*CA^4*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
 (151843*CA^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/27 - 
 (25375*CA^3*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/432 - 
 (55*CA^2*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 + 
 (20745*CA^4*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (2468003*CA^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/432 + 
 (161041*CA^3*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/432 - 
 2*CA^2*CF*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (20745*CA^4*Pi^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (267083*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/54 - 
 (118285*CA^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/216 - 
 (41*CA^2*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
 (431251*CA^4*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
 (607813*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (60775*CA^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
 (11*CA^2*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (431251*CA^4*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (28979*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(48*zb) + 
 (1117*CA^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(6*zb) - 
 (431251*CA^4*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(288*zb) - 
 (2408131*CA^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/432 + 
 (44257*CA^3*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/432 + 
 16*CA^2*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (431251*CA^4*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/288 - 
 (595883*CA^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/108 - 
 (81959*CA^3*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/216 - 
 (35*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
 (431251*CA^4*Pi^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/288 + 
 (4340761*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/864 + 
 (105005*CA^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/216 + 
 (67*CA^2*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
 (87931*CA^4*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/36 + 
 (2436299*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (108709*CA^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (11*CA^2*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (87931*CA^4*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (12461*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
 (989*CA^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(6*zb) + 
 (87931*CA^4*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(72*zb) + 
 (4738771*CA^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/864 - 
 (4777*CA^3*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/54 - 
 (181*CA^2*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (87931*CA^4*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (2378227*CA^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/432 + 
 (72961*CA^3*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/216 + 
 2*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (87931*CA^4*Pi^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (4099013*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/864 + 
 (340027*CA^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/864 + 
 (25*CA^2*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (28405*CA^4*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
 (2272039*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (41311*CA^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
 (28405*CA^4*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (3556*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*zb) - 
 (1249*CA^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*zb) + 
 (28405*CA^4*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(24*zb) + 
 (4333961*CA^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/864 - 
 (70475*CA^3*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/864 - 
 (91*CA^2*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
 (28405*CA^4*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 + 
 (2192015*CA^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/432 + 
 (61103*CA^3*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/216 - 
 (28405*CA^4*Pi^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
 (4239767*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/864 - 
 (304849*CA^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/864 - 
 (35*CA^2*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
 (24239*CA^4*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
 (1549969*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (6257*CA^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (11*CA^2*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (24239*CA^4*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (72205*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(216*zb) + 
 (6679*CA^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(54*zb) - 
 (24239*CA^4*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(24*zb) - 
 (4370225*CA^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/864 + 
 (60815*CA^3*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/864 + 
 (57*CA^2*CF*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (24239*CA^4*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
 (4469155*CA^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/864 - 
 (109513*CA^3*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/432 + 
 (11*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
 (24239*CA^4*Pi^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/24 + 
 (280*CA^4*Pi^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/3 + 
 (140*CA^4*Pi^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (140*CA^4*Pi^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (140*CA^4*Pi^2*zb*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/3 + 
 (140*CA^4*Pi^2*zb^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/3 - 
 (2101187*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/432 - 
 (279229*CA^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/432 - 
 3*CA^2*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (431495*CA^4*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/144 - 
 (1800265*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
 (19405*CA^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (431495*CA^4*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (273011*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(432*zb) + 
 (10297*CA^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(54*zb) - 
 (431495*CA^4*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(288*zb) - 
 (772423*CA^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (45287*CA^3*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/432 - 
 (21*CA^2*CF*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (431495*CA^4*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
 (2928307*CA^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/432 - 
 (97717*CA^3*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (431495*CA^4*Pi^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/288 + 
 (4304275*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/864 + 
 (122327*CA^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/216 - 
 (5*CA^2*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (88009*CA^4*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/36 + 
 (152173*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (5839*CA^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (88009*CA^4*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (29081*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(54*zb) - 
 (4534*CA^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(27*zb) + 
 (88009*CA^4*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(72*zb) + 
 (3038989*CA^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/864 - 
 (67663*CA^3*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/864 + 
 (13*CA^2*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (88009*CA^4*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (2933443*CA^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/432 + 
 (85735*CA^3*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/216 + 
 (11*CA^2*CF*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (88009*CA^4*Pi^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (1392775*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/288 + 
 (23219*CA^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/48 + 
 (29*CA^2*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (57677*CA^4*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
 (148181*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (4295*CA^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (57677*CA^4*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
 (5957*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) - 
 (479*CA^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
 (57677*CA^4*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(48*zb) + 
 (327335*CA^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
 (33995*CA^3*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/288 - 
 (7*CA^2*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (57677*CA^4*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/48 + 
 (156167*CA^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
 (53993*CA^3*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/144 - 
 2*CA^2*CF*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (57677*CA^4*Pi^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/48 - 
 (2178107*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/432 - 
 (11428*CA^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (43*CA^2*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
 (6311*CA^4*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (34169*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (2581*CA^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (6311*CA^4*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (23003*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(54*zb) + 
 (3862*CA^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(27*zb) - 
 (6311*CA^4*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(6*zb) - 
 (1493537*CA^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/432 + 
 (20395*CA^3*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/216 + 
 (35*CA^2*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
 (6311*CA^4*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
 (2869771*CA^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/432 - 
 (143321*CA^3*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/432 + 
 (CA^2*CF*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
 (6311*CA^4*Pi^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
 (1896161*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/432 + 
 (100769*CA^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (3*CA^2*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (26791*CA^4*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
 (117545*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (2254*CA^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (26791*CA^4*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (43327*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(108*zb) - 
 (3676*CA^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(27*zb) + 
 (26791*CA^4*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) + 
 (1060091*CA^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/432 - 
 (37865*CA^3*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/432 - 
 (15*CA^2*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (26791*CA^4*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
 (1370225*CA^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (35957*CA^3*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/108 - 
 (3*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (26791*CA^4*Pi^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
 (1957579*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/432 - 
 (360487*CA^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/864 - 
 (31*CA^2*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
 1837*CA^4*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (10276*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (695*CA^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1837*CA^4*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (75079*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(216*zb) + 
 (6619*CA^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(54*zb) - 
 (1837*CA^4*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (549731*CA^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/216 + 
 (58457*CA^3*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/864 + 
 (59*CA^2*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
 (1837*CA^4*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (1393003*CA^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/216 - 
 (7918*CA^3*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/27 - 
 (CA^2*CF*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
 (1837*CA^4*Pi^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (222497*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/54 - 
 (319363*CA^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/864 - 
 (CA^2*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
 1770*CA^4*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (17731*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (592*CA^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (885*CA^4*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (59155*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(216*zb) + 
 (5671*CA^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(54*zb) - 
 (885*CA^4*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (56980*CA^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (59549*CA^3*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/864 - 
 (19*CA^2*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
 885*CA^4*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (2584919*CA^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/432 - 
 (56759*CA^3*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/216 + 
 (11*CA^2*CF*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 885*CA^4*Pi^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (631283*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/144 + 
 (2727*CA^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (CA^2*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (4576*CA^4*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (29210*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (1720*CA^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (2288*CA^4*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (2206*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*zb) - 
 (880*CA^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*zb) + 
 (2288*CA^4*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
 (18739*CA^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (3665*CA^3*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (11*CA^2*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (2288*CA^4*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (899735*CA^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/144 + 
 (473*CA^3*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (11*CA^2*CF*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (2288*CA^4*Pi^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (340*CA^4*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/3 - 
 (170*CA^4*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (170*CA^4*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/(3*zb) + 
 (170*CA^4*Pi^2*zb*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/3 - 
 (170*CA^4*Pi^2*zb^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/3 + 
 (176*CA^4*Pi^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (88*CA^4*Pi^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (88*CA^4*Pi^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
 (88*CA^4*Pi^2*zb*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (88*CA^4*Pi^2*zb^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (184*CA^4*Pi^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (92*CA^4*Pi^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (92*CA^4*Pi^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
 (92*CA^4*Pi^2*zb*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (92*CA^4*Pi^2*zb^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (94*CA^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (28*CA^3*nf*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (298*CA^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (44*CA^3*nf*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (458*CA^4*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (52*CA^3*nf*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (298*CA^4*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (44*CA^3*nf*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (94*CA^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (28*CA^3*nf*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (298*CA^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (44*CA^3*nf*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (458*CA^4*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (52*CA^3*nf*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (298*CA^4*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (44*CA^3*nf*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 47*CA^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (14*CA^3*nf*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (149*CA^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (22*CA^3*nf*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 229*CA^4*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (26*CA^3*nf*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 149*CA^4*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (22*CA^3*nf*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 47*CA^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (14*CA^3*nf*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (149*CA^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (22*CA^3*nf*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 229*CA^4*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (26*CA^3*nf*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 149*CA^4*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (22*CA^3*nf*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (34246*CA^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (3632*CA^3*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (32930*CA^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1816*CA^3*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (30298*CA^4*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (1816*CA^3*nf*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (32930*CA^4*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (1816*CA^3*nf*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (1510957*CA^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/144 + 
 (307591*CA^3*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (482485*CA^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
 (12865*CA^3*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (15625*CA^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(36*zb) - 
 (9607*CA^3*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(18*zb) + 
 (2646413*CA^4*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (38261*CA^3*nf*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (2896747*CA^4*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (77023*CA^3*nf*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/144 + 
 (123787*CA^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
 (45695*CA^3*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/48 + 
 (77611*CA^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (5761*CA^3*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (3*CA^2*CF*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (14483*CA^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
 (5713*CA^3*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (408121*CA^4*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/48 - 
 (5665*CA^3*nf*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
 (3*CA^2*CF*nf*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (466139*CA^4*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/48 + 
 (11455*CA^3*nf*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
 (CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (1382491*CA^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
 (240631*CA^3*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/288 - 
 (143553*CA^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (10175*CA^3*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (3*CA^2*CF*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (10991*CA^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(18*zb) + 
 (3758*CA^3*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*zb) - 
 (2236121*CA^4*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (29603*CA^3*nf*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (3*CA^2*CF*nf*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (2588695*CA^4*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/288 - 
 (60475*CA^3*nf*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/144 + 
 (CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (731089*CA^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/72 + 
 (63431*CA^3*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/72 + 
 (CA^2*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (1359449*CA^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
 (31919*CA^3*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (CA^2*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (11257*CA^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*zb) - 
 (3527*CA^3*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) + 
 (1157885*CA^4*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
 (31567*CA^3*nf*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/72 - 
 (CA^2*CF*nf*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (1360747*CA^4*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (31765*CA^3*nf*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/72 - 
 (908443*CA^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/96 - 
 (37033*CA^3*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/48 - 
 (CA^2*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (69981*CA^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (1168*CA^3*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (CA^2*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (66791*CA^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(96*zb) + 
 (18583*CA^3*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(48*zb) - 
 (22070*CA^4*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (36853*CA^3*nf*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/96 + 
 (CA^2*CF*nf*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (70091*CA^4*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (1159*CA^3*nf*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (651943*CA^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (45887*CA^3*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (588481*CA^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (11809*CA^3*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (10159*CA^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (318*CA^3*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (234227*CA^4*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (11087*CA^3*nf*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/36 - 
 (147695*CA^4*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/18 - 
 (2900*CA^3*nf*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (2462581*CA^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (39653*CA^3*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (275689*CA^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (2570*CA^3*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (244157*CA^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(288*zb) - 
 (39701*CA^3*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(144*zb) + 
 (861401*CA^4*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/144 - 
 (76255*CA^3*nf*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (1108069*CA^4*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/144 + 
 (20077*CA^3*nf*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (1431107*CA^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (30769*CA^3*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/36 + 
 (2646061*CA^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
 (61615*CA^3*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
 (9*CA^2*CF*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (70147*CA^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(96*zb) - 
 (20509*CA^3*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(48*zb) + 
 (2229463*CA^4*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
 (61439*CA^3*nf*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (9*CA^2*CF*nf*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (2651297*CA^4*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/288 + 
 (61571*CA^3*nf*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (3*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (1338485*CA^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/144 - 
 (107317*CA^3*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/144 - 
 (CA^2*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (1230029*CA^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (27035*CA^3*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (5*CA^2*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (8677*CA^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(12*zb) + 
 (4495*CA^3*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(12*zb) - 
 (511615*CA^4*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (53501*CA^3*nf*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/144 - 
 5*CA^2*CF*nf*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (612215*CA^4*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/72 - 
 (3356*CA^3*nf*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 2*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (144549*CA^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (22225*CA^3*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
 4*CA^2*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (396613*CA^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
 (8371*CA^3*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (4*CA^2*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (2338*CA^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
 (4165*CA^3*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (CA^2*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (215551*CA^4*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
 346*CA^3*nf*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 CA^2*CF*nf*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (787627*CA^4*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
 (16691*CA^3*nf*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/48 - 
 3*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (1234829*CA^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/144 + 
 (174569*CA^3*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/288 + 
 4*CA^2*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (280307*CA^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (11053*CA^3*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (5*CA^2*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (37601*CA^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(48*zb) - 
 (7321*CA^3*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(24*zb) - 
 (CA^2*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
 (1798621*CA^4*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/288 - 
 (21703*CA^3*nf*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (5*CA^2*CF*nf*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (2212019*CA^4*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (43715*CA^3*nf*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/144 + 
 3*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (305195*CA^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (41231*CA^3*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/72 + 
 (15*CA^2*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (68477*CA^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (2623*CA^3*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (3*CA^2*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (10339*CA^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (854*CA^3*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
 (2*CA^2*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
 (425443*CA^4*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/72 + 
 (2510*CA^3*nf*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (9*CA^2*CF*nf*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (539621*CA^4*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/72 - 
 (10397*CA^3*nf*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/36 + 
 (7*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (2306735*CA^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (143239*CA^3*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (7*CA^2*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (516383*CA^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (4579*CA^3*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (3*CA^2*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (80053*CA^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(96*zb) - 
 (12001*CA^3*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(48*zb) + 
 (CA^2*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 (1589477*CA^4*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (70211*CA^3*nf*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
 CA^2*CF*nf*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (2009839*CA^4*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (36031*CA^3*nf*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/144 - 
 (3*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (2158697*CA^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/288 + 
 (59957*CA^3*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/144 - 
 8*CA^2*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (118925*CA^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
 (7877*CA^3*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
 (2*CA^2*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (84571*CA^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(96*zb) - 
 (9871*CA^3*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(48*zb) + 
 (2*CA^2*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 (176059*CA^4*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/36 - 
 (55691*CA^3*nf*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/288 + 
 4*CA^2*CF*nf*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (461323*CA^4*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/72 + 
 (1918*CA^3*nf*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 4*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (64810*CA^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (103879*CA^3*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (9*CA^2*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (101315*CA^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (575*CA^3*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (3*CA^2*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (124147*CA^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(144*zb) + 
 (13027*CA^3*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(72*zb) - 
 (CA^2*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
 (1337249*CA^4*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (1513*CA^3*nf*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (3*CA^2*CF*nf*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (1746043*CA^4*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/288 - 
 (26545*CA^3*nf*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/144 + 
 (5*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (1283569*CA^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (63631*CA^3*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/72 + 
 (2174425*CA^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
 (63631*CA^3*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (187297*CA^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(288*zb) - 
 (63631*CA^3*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(144*zb) + 
 (1697123*CA^4*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
 (63631*CA^3*nf*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (3304213*CA^4*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/288 + 
 (63631*CA^3*nf*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/144 - 
 (267893*CA^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
 (18377*CA^3*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
 (84181*CA^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (4693*CA^3*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (63487*CA^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(96*zb) + 
 (6173*CA^3*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(16*zb) - 
 (256921*CA^4*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/48 + 
 (12023*CA^3*nf*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
 (510425*CA^4*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/48 - 
 (3069*CA^3*nf*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (1171399*CA^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/144 - 
 (51337*CA^3*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (17*CA^2*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (20389*CA^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (359*CA^3*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (2*CA^2*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (104095*CA^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(144*zb) + 
 (25651*CA^3*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(72*zb) + 
 (2*CA^2*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (181309*CA^4*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (50977*CA^3*nf*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/144 + 
 8*CA^2*CF*nf*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (184627*CA^4*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/18 - 
 (6431*CA^3*nf*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/18 - 
 CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (2236667*CA^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (88643*CA^3*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/144 + 
 (17*CA^2*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (38455*CA^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (3829*CA^3*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (2*CA^2*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (214859*CA^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(288*zb) - 
 (44747*CA^3*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(144*zb) - 
 (2*CA^2*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
 (332147*CA^4*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/72 - 
 (85733*CA^3*nf*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/288 - 
 8*CA^2*CF*nf*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (346505*CA^4*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (11137*CA^3*nf*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/36 + 
 CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (191827*CA^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
 (11035*CA^3*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (23*CA^2*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (19843*CA^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1025*CA^3*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (2*CA^2*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (18461*CA^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(24*zb) + 
 (4103*CA^3*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (CA^2*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (76699*CA^4*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (1039*CA^3*nf*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 4*CA^2*CF*nf*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (160173*CA^4*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (8287*CA^3*nf*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
 CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (2202787*CA^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (172571*CA^3*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (21*CA^2*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (18803*CA^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (3641*CA^3*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (2*CA^2*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (224575*CA^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(288*zb) - 
 (43303*CA^3*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(144*zb) - 
 (CA^2*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (1275781*CA^4*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (85435*CA^3*nf*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (15*CA^2*CF*nf*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (2707319*CA^4*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (43199*CA^3*nf*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/144 - 
 (CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (2098369*CA^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/288 + 
 (76411*CA^3*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/144 + 
 (11835*CA^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (3203*CA^3*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (243913*CA^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(288*zb) - 
 (37705*CA^3*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(144*zb) + 
 (287569*CA^4*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (75115*CA^3*nf*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/288 + 
 (159293*CA^4*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/18 + 
 (9635*CA^3*nf*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/36 - 
 (170609*CA^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
 (14681*CA^3*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (CA^2*CF*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (34279*CA^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (1433*CA^3*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (2603*CA^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
 (691*CA^3*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (359539*CA^4*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/96 + 
 (10549*CA^3*nf*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/48 + 
 (CA^2*CF*nf*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (810077*CA^4*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/96 - 
 (3707*CA^3*nf*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (CA^2*CF*nf*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (62824*CA^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (42439*CA^3*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/72 - 
 (44315*CA^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (1181*CA^3*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (51785*CA^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(72*zb) + 
 (10607*CA^3*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(36*zb) - 
 (3*CA^2*CF*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
 (33883*CA^4*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (10585*CA^3*nf*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (9*CA^2*CF*nf*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (86252*CA^4*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (5309*CA^3*nf*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (3*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (1918735*CA^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (147215*CA^3*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (7*CA^2*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (10463*CA^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (263*CA^3*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (207715*CA^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(288*zb) - 
 (37303*CA^3*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(144*zb) + 
 (4*CA^2*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
 (996013*CA^4*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (71947*CA^3*nf*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (11*CA^2*CF*nf*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (2581031*CA^4*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/288 + 
 (36827*CA^3*nf*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/144 + 
 (1849549*CA^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/288 + 
 (71167*CA^3*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/144 + 
 (25*CA^2*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (15241*CA^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (743*CA^3*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (209125*CA^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(288*zb) - 
 (35473*CA^3*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(144*zb) - 
 (CA^2*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
 (239773*CA^4*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (70879*CA^3*nf*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/288 - 
 (31*CA^2*CF*nf*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (156401*CA^4*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/18 + 
 (2225*CA^3*nf*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (9*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (901363*CA^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
 (124771*CA^3*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/288 - 
 (17*CA^2*CF*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (14707*CA^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (674*CA^3*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (106381*CA^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(144*zb) + 
 (15817*CA^3*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(72*zb) - 
 (899987*CA^4*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/288 + 
 (15125*CA^3*nf*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (17*CA^2*CF*nf*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (2379949*CA^4*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/288 - 
 (31201*CA^3*nf*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
 (5*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (824417*CA^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (58423*CA^3*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
 (11*CA^2*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (4362*CA^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (207*CA^3*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (100997*CA^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(144*zb) - 
 (14513*CA^3*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(72*zb) + 
 (CA^2*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
 (383873*CA^4*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
 (28361*CA^3*nf*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (11*CA^2*CF*nf*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (1141531*CA^4*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (14767*CA^3*nf*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/72 - 
 (CA^2*CF*nf*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (1594745*CA^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (25795*CA^3*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/72 + 
 5*CA^2*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (4210*CA^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (188*CA^3*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (197873*CA^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(288*zb) + 
 (26141*CA^3*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(144*zb) - 
 (CA^2*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
 (366379*CA^4*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/144 + 
 (49187*CA^3*nf*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
 (5*CA^2*CF*nf*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (1080395*CA^4*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/144 - 
 (12995*CA^3*nf*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/72 - 
 (732595*CA^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/144 - 
 (89071*CA^3*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/288 - 
 (3796*CA^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (164*CA^3*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (98737*CA^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(144*zb) + 
 (11053*CA^3*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(72*zb) - 
 (622211*CA^4*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/288 + 
 (1285*CA^3*nf*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (2009317*CA^4*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/288 - 
 (22825*CA^3*nf*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/144 + 
 (161947*CA^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
 (26821*CA^3*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/96 + 
 (11344*CA^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (464*CA^3*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (21735*CA^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
 (2283*CA^3*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
 (206659*CA^4*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/96 - 
 (3991*CA^3*nf*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
 (648337*CA^4*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/96 + 
 (2283*CA^3*nf*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 64*CA^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (32*CA^3*nf*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (248*CA^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (16*CA^3*nf*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (16*CA^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) + 
 (16*CA^3*nf*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
 100*CA^4*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (16*CA^3*nf*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (28*CA^4*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (16*CA^3*nf*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 64*CA^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (32*CA^3*nf*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (248*CA^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (16*CA^3*nf*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (16*CA^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (16*CA^3*nf*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) + 
 100*CA^4*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (16*CA^3*nf*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (28*CA^4*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (16*CA^3*nf*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 96*CA^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 16*CA^3*nf*G[1, 2, 1, 1, 0, zb]*
  Log[Q2dmu2] + (124*CA^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (8*CA^3*nf*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (8*CA^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (8*CA^3*nf*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 150*CA^4*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 8*CA^3*nf*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 14*CA^4*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 8*CA^3*nf*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 96*CA^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 16*CA^3*nf*G[1, 2, 1, 1, 1, zb]*
  Log[Q2dmu2] - (124*CA^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (8*CA^3*nf*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (8*CA^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
 (8*CA^3*nf*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
 150*CA^4*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 8*CA^3*nf*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 14*CA^4*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 8*CA^3*nf*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 154*CA^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (242*CA^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 286*CA^4*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 242*CA^4*zb^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (434*CA^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (682*CA^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (806*CA^4*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (682*CA^4*zb^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (434*CA^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (682*CA^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (806*CA^4*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (682*CA^4*zb^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (406*CA^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (638*CA^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (754*CA^4*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (638*CA^4*zb^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (637*CA^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (1001*CA^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1183*CA^4*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (1001*CA^4*zb^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (595*CA^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (935*CA^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1105*CA^4*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (935*CA^4*zb^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (644*CA^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (1012*CA^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1196*CA^4*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (1012*CA^4*zb^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (602*CA^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (946*CA^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1118*CA^4*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (946*CA^4*zb^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 45984*CA^4*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (22992*CA^4*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 22992*CA^4*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 22992*CA^4*zb^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 40978*CA^4*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (20489*CA^4*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (20489*CA^4*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
 20489*CA^4*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 20489*CA^4*zb^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 38979*CA^4*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (38979*CA^4*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (38979*CA^4*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (38979*CA^4*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (38979*CA^4*zb^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 34882*CA^4*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (17441*CA^4*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (17441*CA^4*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
 17441*CA^4*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 17441*CA^4*zb^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (225671*CA^4*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
 (225671*CA^4*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (225671*CA^4*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (225671*CA^4*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
 (225671*CA^4*zb^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
 (134745*CA^4*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
 (134745*CA^4*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (134745*CA^4*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
 (134745*CA^4*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (134745*CA^4*zb^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (92474*CA^4*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (46237*CA^4*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (46237*CA^4*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
 (46237*CA^4*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (46237*CA^4*zb^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (332107*CA^4*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
 (332107*CA^4*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (332107*CA^4*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(24*zb) + 
 (332107*CA^4*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
 (332107*CA^4*zb^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
 (146933*CA^4*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (146933*CA^4*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (146933*CA^4*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*zb) + 
 (146933*CA^4*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (146933*CA^4*zb^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (197503*CA^4*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
 (197503*CA^4*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (197503*CA^4*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(12*zb) - 
 (197503*CA^4*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (197503*CA^4*zb^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (94843*CA^4*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (94843*CA^4*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (94843*CA^4*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(6*zb) - 
 (94843*CA^4*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
 (94843*CA^4*zb^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
 28546*CA^4*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (14273*CA^4*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (14273*CA^4*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
 14273*CA^4*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 14273*CA^4*zb^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (84920*CA^4*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (42460*CA^4*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (42460*CA^4*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*zb) - 
 (42460*CA^4*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (42460*CA^4*zb^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (305515*CA^4*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
 (305515*CA^4*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (305515*CA^4*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(24*zb) + 
 (305515*CA^4*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
 (305515*CA^4*zb^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
 (276079*CA^4*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
 (276079*CA^4*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (276079*CA^4*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(24*zb) + 
 (276079*CA^4*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
 (276079*CA^4*zb^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/24 + 
 20813*CA^4*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (20813*CA^4*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (20813*CA^4*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (20813*CA^4*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (20813*CA^4*zb^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (290189*CA^4*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (290189*CA^4*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (290189*CA^4*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*zb) + 
 (290189*CA^4*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (290189*CA^4*zb^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
 32518*CA^4*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (16259*CA^4*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (16259*CA^4*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
 16259*CA^4*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 16259*CA^4*zb^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (187241*CA^4*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
 (187241*CA^4*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (187241*CA^4*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) - 
 (187241*CA^4*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
 (187241*CA^4*zb^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
 (169109*CA^4*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
 (169109*CA^4*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (169109*CA^4*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(12*zb) + 
 (169109*CA^4*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
 (169109*CA^4*zb^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/12 + 
 (91159*CA^4*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (91159*CA^4*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (91159*CA^4*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(6*zb) - 
 (91159*CA^4*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
 (91159*CA^4*zb^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
 (82543*CA^4*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (82543*CA^4*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (82543*CA^4*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(6*zb) + 
 (82543*CA^4*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (82543*CA^4*zb^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (51133*CA^4*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (51133*CA^4*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (51133*CA^4*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
 (51133*CA^4*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (51133*CA^4*zb^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (46673*CA^4*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (46673*CA^4*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (46673*CA^4*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) - 
 (46673*CA^4*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (46673*CA^4*zb^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (53531*CA^4*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (53531*CA^4*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (53531*CA^4*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
 (53531*CA^4*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (53531*CA^4*zb^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 24124*CA^4*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (12062*CA^4*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (12062*CA^4*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
 12062*CA^4*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 12062*CA^4*zb^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 23384*CA^4*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (11692*CA^4*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (11692*CA^4*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
 11692*CA^4*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 11692*CA^4*zb^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 21335*CA^4*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (21335*CA^4*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (21335*CA^4*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (21335*CA^4*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (21335*CA^4*zb^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
 20325*CA^4*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (20325*CA^4*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (20325*CA^4*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (20325*CA^4*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (20325*CA^4*zb^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 18479*CA^4*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (18479*CA^4*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (18479*CA^4*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
 (18479*CA^4*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (18479*CA^4*zb^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 16719*CA^4*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (16719*CA^4*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (16719*CA^4*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (16719*CA^4*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (16719*CA^4*zb^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (30821*CA^4*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (30821*CA^4*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (30821*CA^4*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
 (30821*CA^4*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (30821*CA^4*zb^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 224*CA^4*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (112*CA^4*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (112*CA^4*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
 112*CA^4*zb*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
 112*CA^4*zb^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
 224*CA^4*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (112*CA^4*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (112*CA^4*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 112*CA^4*zb*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
 112*CA^4*zb^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
 336*CA^4*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (168*CA^4*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (168*CA^4*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 168*CA^4*zb*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 168*CA^4*zb^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 336*CA^4*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (168*CA^4*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (168*CA^4*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
 168*CA^4*zb*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 168*CA^4*zb^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (290189*CA^4*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (290189*CA^4*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (290189*CA^4*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*zb) + 
 (290189*CA^4*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (290189*CA^4*zb^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (390205*CA^4*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (390205*CA^4*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (390205*CA^4*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
 (390205*CA^4*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
 (390205*CA^4*zb^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
 (93608*CA^4*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (46804*CA^4*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (46804*CA^4*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
 (46804*CA^4*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (46804*CA^4*zb^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (112719*CA^4*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (112719*CA^4*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (112719*CA^4*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
 (112719*CA^4*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (112719*CA^4*zb^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (182293*CA^4*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
 (182293*CA^4*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (182293*CA^4*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) - 
 (182293*CA^4*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
 (182293*CA^4*zb^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
 27468*CA^4*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (13734*CA^4*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (13734*CA^4*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 13734*CA^4*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 13734*CA^4*zb^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (76402*CA^4*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (38201*CA^4*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (38201*CA^4*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
 (38201*CA^4*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (38201*CA^4*zb^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (139171*CA^4*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
 (139171*CA^4*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (139171*CA^4*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(12*zb) - 
 (139171*CA^4*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
 (139171*CA^4*zb^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
 29989*CA^4*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (29989*CA^4*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (29989*CA^4*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
 (29989*CA^4*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (29989*CA^4*zb^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (326431*CA^4*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
 (326431*CA^4*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (326431*CA^4*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) + 
 (326431*CA^4*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
 (326431*CA^4*zb^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
 (105579*CA^4*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (105579*CA^4*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (105579*CA^4*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
 (105579*CA^4*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (105579*CA^4*zb^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (145379*CA^4*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
 (145379*CA^4*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (145379*CA^4*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(12*zb) - 
 (145379*CA^4*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/12 + 
 (145379*CA^4*zb^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
 (144653*CA^4*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
 (144653*CA^4*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (144653*CA^4*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(12*zb) + 
 (144653*CA^4*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
 (144653*CA^4*zb^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
 (66284*CA^4*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (33142*CA^4*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (33142*CA^4*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (33142*CA^4*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (33142*CA^4*zb^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (61160*CA^4*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (30580*CA^4*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (30580*CA^4*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
 (30580*CA^4*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (30580*CA^4*zb^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 18939*CA^4*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (18939*CA^4*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (18939*CA^4*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
 (18939*CA^4*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (18939*CA^4*zb^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (51719*CA^4*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (51719*CA^4*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (51719*CA^4*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
 (51719*CA^4*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (51719*CA^4*zb^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 23354*CA^4*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (11677*CA^4*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (11677*CA^4*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
 11677*CA^4*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 11677*CA^4*zb^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 22646*CA^4*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (11323*CA^4*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (11323*CA^4*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
 11323*CA^4*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 11323*CA^4*zb^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 20710*CA^4*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (10355*CA^4*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (10355*CA^4*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
 10355*CA^4*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 10355*CA^4*zb^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 22333*CA^4*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (22333*CA^4*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (22333*CA^4*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (22333*CA^4*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (22333*CA^4*zb^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 20506*CA^4*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (10253*CA^4*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (10253*CA^4*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
 10253*CA^4*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 10253*CA^4*zb^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 19354*CA^4*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (9677*CA^4*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (9677*CA^4*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
 9677*CA^4*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
 9677*CA^4*zb^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
 18046*CA^4*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (9023*CA^4*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (9023*CA^4*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
 9023*CA^4*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 9023*CA^4*zb^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 18705*CA^4*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (18705*CA^4*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (18705*CA^4*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
 (18705*CA^4*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (18705*CA^4*zb^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 17100*CA^4*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (8550*CA^4*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (8550*CA^4*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
 8550*CA^4*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 8550*CA^4*zb^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 16800*CA^4*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (8400*CA^4*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (8400*CA^4*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb - 
 8400*CA^4*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 8400*CA^4*zb^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 15672*CA^4*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (7836*CA^4*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (7836*CA^4*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
 7836*CA^4*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 7836*CA^4*zb^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 14436*CA^4*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (7218*CA^4*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (7218*CA^4*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb - 
 7218*CA^4*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 7218*CA^4*zb^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 13440*CA^4*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (6720*CA^4*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (6720*CA^4*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 6720*CA^4*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 6720*CA^4*zb^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 12240*CA^4*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (6120*CA^4*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (6120*CA^4*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 6120*CA^4*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 6120*CA^4*zb^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 11712*CA^4*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (5856*CA^4*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (5856*CA^4*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
 5856*CA^4*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
 5856*CA^4*zb^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 272*CA^4*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (136*CA^4*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (136*CA^4*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
 136*CA^4*zb*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
 136*CA^4*zb^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
 272*CA^4*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (136*CA^4*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (136*CA^4*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
 136*CA^4*zb*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
 136*CA^4*zb^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
 408*CA^4*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (204*CA^4*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (204*CA^4*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
 204*CA^4*zb*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 204*CA^4*zb^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 408*CA^4*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (204*CA^4*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (204*CA^4*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
 204*CA^4*zb*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 204*CA^4*zb^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 528*CA^4*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (264*CA^4*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (264*CA^4*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/zb - 
 264*CA^4*zb*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 264*CA^4*zb^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 496*CA^4*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (248*CA^4*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (248*CA^4*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb + 
 248*CA^4*zb*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 248*CA^4*zb^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 496*CA^4*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (248*CA^4*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (248*CA^4*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/zb + 
 248*CA^4*zb*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 248*CA^4*zb^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 464*CA^4*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (232*CA^4*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (232*CA^4*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb - 
 232*CA^4*zb*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 232*CA^4*zb^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 728*CA^4*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (364*CA^4*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (364*CA^4*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
 364*CA^4*zb*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 364*CA^4*zb^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 680*CA^4*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (340*CA^4*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (340*CA^4*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
 340*CA^4*zb*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 340*CA^4*zb^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 736*CA^4*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (368*CA^4*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (368*CA^4*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
 368*CA^4*zb*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 368*CA^4*zb^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 688*CA^4*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (344*CA^4*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (344*CA^4*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
 344*CA^4*zb*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 344*CA^4*zb^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (72652331*CA^4*Log[Q2dmu2]^2)/46656 + (2037373*CA^3*nf*Log[Q2dmu2]^2)/
  23328 + (6141*CA^2*CF*nf*Log[Q2dmu2]^2)/32 - 
 (1157*CA^2*nf^2*Log[Q2dmu2]^2)/864 + (CA*CF*nf^2*Log[Q2dmu2]^2)/24 - 
 (CA*nf^3*Log[Q2dmu2]^2)/108 + (73823*CA^4*Pi^2*Log[Q2dmu2]^2)/324 + 
 (688243*CA^3*nf*Pi^2*Log[Q2dmu2]^2)/25920 - 
 (1451*CA^2*CF*nf*Pi^2*Log[Q2dmu2]^2)/240 + (43*CA^2*nf^2*Pi^2*Log[Q2dmu2]^2)/
  324 - (11353*CA^4*Pi^4*Log[Q2dmu2]^2)/6480 - 
 (105211*CA^3*nf*Pi^4*Log[Q2dmu2]^2)/51840 - 
 (10*CA^2*CF*nf*Pi^4*Log[Q2dmu2]^2)/27 - (3707917*CA^4*Log[Q2dmu2]^2)/
  (2916*(-1 + zb)) + (636499*CA^3*nf*Log[Q2dmu2]^2)/(46656*(-1 + zb)) + 
 (433*CA^2*CF*nf*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (2027*CA^2*nf^2*Log[Q2dmu2]^2)/(2592*(-1 + zb)) - 
 (CA*nf^3*Log[Q2dmu2]^2)/(108*(-1 + zb)) + (5869*CA^4*Pi^2*Log[Q2dmu2]^2)/
  (24*(-1 + zb)) + (263459*CA^3*nf*Pi^2*Log[Q2dmu2]^2)/(12960*(-1 + zb)) - 
 (158*CA^2*CF*nf*Pi^2*Log[Q2dmu2]^2)/(45*(-1 + zb)) - 
 (12175*CA^4*Pi^4*Log[Q2dmu2]^2)/(2592*(-1 + zb)) - 
 (76*CA^3*nf*Pi^4*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
 (5*CA^2*CF*nf*Pi^4*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (33886619*CA^4*zb*Log[Q2dmu2]^2)/46656 - (8108201*CA^3*nf*zb*Log[Q2dmu2]^2)/
  58320 - (89743*CA^2*CF*nf*zb*Log[Q2dmu2]^2)/1440 + 
 (1133*CA^2*nf^2*zb*Log[Q2dmu2]^2)/2592 - (CA*CF*nf^2*zb*Log[Q2dmu2]^2)/24 + 
 (76703*CA^4*Pi^2*zb*Log[Q2dmu2]^2)/432 + 
 (30647*CA^3*nf*Pi^2*zb*Log[Q2dmu2]^2)/2880 + 
 (2257*CA^2*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/720 - 
 (43*CA^2*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/324 - 
 (511463*CA^4*Pi^4*zb*Log[Q2dmu2]^2)/51840 + 
 (7213*CA^3*nf*Pi^4*zb*Log[Q2dmu2]^2)/6480 + 
 (5*CA^2*CF*nf*Pi^4*zb*Log[Q2dmu2]^2)/27 - (33487661*CA^4*zb^2*Log[Q2dmu2]^2)/
  23328 + (7805363*CA^3*nf*zb^2*Log[Q2dmu2]^2)/233280 + 
 (6389*CA^2*CF*nf*zb^2*Log[Q2dmu2]^2)/60 + (149*CA^2*nf^2*zb^2*Log[Q2dmu2]^2)/
  144 + (12791*CA^4*Pi^2*zb^2*Log[Q2dmu2]^2)/54 + 
 (332099*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/12960 - 
 (113*CA^2*CF*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/45 - 
 (231037*CA^4*Pi^4*zb^2*Log[Q2dmu2]^2)/51840 - 
 (25453*CA^3*nf*Pi^4*zb^2*Log[Q2dmu2]^2)/25920 - 
 (5*CA^2*CF*nf*Pi^4*zb^2*Log[Q2dmu2]^2)/27 + 
 (229*CA^4*Pi^2*zb^3*Log[Q2dmu2]^2)/48 - (47*CA^3*nf*Pi^2*zb^3*Log[Q2dmu2]^2)/
  20 - (11*CA^2*CF*nf*Pi^2*zb^3*Log[Q2dmu2]^2)/15 - 
 (CA^4*Pi^2*zb^4*Log[Q2dmu2]^2)/3 + (2*CA^3*nf*Pi^2*zb^4*Log[Q2dmu2]^2)/5 - 
 (CA^2*CF*nf*Pi^2*zb^4*Log[Q2dmu2]^2)/15 - 
 (392812637*CA^4*del[zb]*Log[Q2dmu2]^2)/839808 + 
 (56246989*CA^3*nf*del[zb]*Log[Q2dmu2]^2)/419904 + 
 (62473*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^2)/384 + 
 (497297*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^2)/20736 - 
 (65695*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/10368 - 
 (371*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/36 + 
 (619411*CA^4*Pi^4*del[zb]*Log[Q2dmu2]^2)/124416 - 
 (22643*CA^3*nf*Pi^4*del[zb]*Log[Q2dmu2]^2)/38880 - 
 (29*CA^2*CF*nf*Pi^4*del[zb]*Log[Q2dmu2]^2)/72 + 
 (5455831*CA^4*Pi^6*del[zb]*Log[Q2dmu2]^2)/13063680 + 
 (2010667*CA^4*G[0, zb]*Log[Q2dmu2]^2)/1728 + 
 (31333*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2)/648 - 
 (597*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (2599*CA^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/1296 - 
 (927455*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/5184 - 
 (223315*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/5184 + 
 (5419*CA^4*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/180 + 
 (2736175*CA^4*G[0, zb]*Log[Q2dmu2]^2)/(2592*(-1 + zb)) + 
 (9071*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(162*(-1 + zb)) - 
 (125*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (19*CA^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) - 
 (77783*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(324*(-1 + zb)) - 
 (16457*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(648*(-1 + zb)) + 
 (5419*CA^4*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(360*(-1 + zb)) + 
 (4385293*CA^4*zb*G[0, zb]*Log[Q2dmu2]^2)/5184 + 
 (483671*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/4320 + 
 (3049*CA^2*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/120 - 
 (457*CA^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/324 - 
 (1429361*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/5184 + 
 (32549*CA^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/5184 - 
 (5419*CA^4*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/360 + 
 (1555511*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/1296 + 
 (378607*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/12960 - 
 (186*CA^2*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/5 - 
 (7*CA^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/24 - 
 (155291*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/648 - 
 (16501*CA^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/648 + 
 (5419*CA^4*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/360 - 
 (2*CA^4*zb^3*G[0, zb]*Log[Q2dmu2]^2)/3 + 
 (4*CA^3*nf*zb^3*G[0, zb]*Log[Q2dmu2]^2)/5 - 
 (2*CA^2*CF*nf*zb^3*G[0, zb]*Log[Q2dmu2]^2)/15 - 
 (660515*CA^4*G[1, zb]*Log[Q2dmu2]^2)/486 - 
 (169955*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/3888 + 
 (1123*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/24 - 
 (55*CA^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/36 + 
 (165755*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/864 + 
 (7123*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/216 - 
 (911*CA^4*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/45 - 
 (636967*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(486*(-1 + zb)) - 
 (75077*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(1944*(-1 + zb)) + 
 (161*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
 (11*CA^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
 (295337*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(1296*(-1 + zb)) + 
 (6391*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(324*(-1 + zb)) - 
 (911*CA^4*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(90*(-1 + zb)) + 
 (120247*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(1944*zb) - 
 (2399*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(243*zb) - 
 (265*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(12*zb) + 
 (51047*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(1296*zb) - 
 (836*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(81*zb) + 
 (911*CA^4*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(90*zb) - 
 (4192459*CA^4*zb*G[1, zb]*Log[Q2dmu2]^2)/3888 - 
 (1928887*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/19440 - 
 (373*CA^2*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/40 + 
 CA^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2 + 
 (204647*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/864 - 
 (3203*CA^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/864 + 
 (911*CA^4*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/90 - 
 (5441705*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3888 - 
 (1993111*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/38880 + 
 (1447*CA^2*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/60 + 
 (5*CA^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/12 + 
 (26165*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/108 + 
 (3905*CA^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/216 - 
 (911*CA^4*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/90 + 
 (2*CA^4*zb^3*G[1, zb]*Log[Q2dmu2]^2)/3 - 
 (4*CA^3*nf*zb^3*G[1, zb]*Log[Q2dmu2]^2)/5 + 
 (2*CA^2*CF*nf*zb^3*G[1, zb]*Log[Q2dmu2]^2)/15 - 
 (737015*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2)/576 - 
 (1247347*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/8640 + 
 (89*CA^2*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/5 - 
 (1199*CA^2*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/864 + 
 (71579*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (21827*CA^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/432 - 
 (582479*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) - 
 (100459*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(1080*(-1 + zb)) + 
 (49*CA^2*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(5*(-1 + zb)) + 
 (71585*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) + 
 (2675*CA^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) - 
 (2201719*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/1728 - 
 (119339*CA^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2880 - 
 (46*CA^2*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/5 + 
 (1199*CA^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/864 + 
 (141181*CA^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/432 - 
 (2797*CA^3*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/108 - 
 (629315*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/432 - 
 (116209*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/1080 + 
 (39*CA^2*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/5 + 
 (142499*CA^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/432 + 
 (5411*CA^3*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/216 - 
 (229*CA^4*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/24 + 
 (47*CA^3*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/10 + 
 (22*CA^2*CF*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/15 + 
 (2*CA^4*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (4*CA^3*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/5 + 
 (2*CA^2*CF*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2]^2)/15 + 
 (459881*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/324 + 
 (57134*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/405 - 
 (64*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/5 + 
 (7*CA^2*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (22075*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/72 - 
 (5057*CA^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (965603*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(648*(-1 + zb)) + 
 (303257*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(3240*(-1 + zb)) - 
 (73*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(10*(-1 + zb)) - 
 (42269*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) - 
 (401*CA^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
 (14591*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(324*zb) - 
 (10351*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(648*zb) + 
 (11*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) + 
 (277*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
 (629*CA^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(36*zb) + 
 (899869*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/648 + 
 (142717*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3240 + 
 (67*CA^2*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/10 - 
 (7*CA^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (2324*CA^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (2653*CA^3*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (1029413*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/648 + 
 (697819*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6480 - 
 (53*CA^2*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/10 - 
 (20909*CA^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/72 - 
 (311*CA^3*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/18 + 
 (229*CA^4*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/24 - 
 (47*CA^3*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/10 - 
 (22*CA^2*CF*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/15 - 
 (2*CA^4*zb^4*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (4*CA^3*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2]^2)/5 - 
 (2*CA^2*CF*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2]^2)/15 + 
 (899167*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/648 + 
 (91783*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/810 - 
 (287*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/15 + 
 (7*CA^2*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
 (126677*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/432 - 
 (31457*CA^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/864 + 
 (400969*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(324*(-1 + zb)) + 
 (43861*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(648*(-1 + zb)) - 
 (17*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (119503*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) - 
 (1871*CA^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) + 
 (5725*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(162*zb) - 
 (8605*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(648*zb) + 
 (8*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/zb + 
 (1537*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(108*zb) + 
 (3895*CA^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(216*zb) + 
 (1315343*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/1296 + 
 (36839*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/6480 + 
 (143*CA^2*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/15 - 
 (7*CA^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
 (211843*CA^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/864 + 
 (4123*CA^3*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (2209765*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/1296 + 
 (191881*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/1620 - 
 (53*CA^2*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/10 - 
 (266957*CA^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/864 - 
 (7787*CA^3*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/432 + 
 (229*CA^4*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/24 - 
 (47*CA^3*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/10 - 
 (22*CA^2*CF*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/15 - 
 (2*CA^4*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (4*CA^3*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/5 - 
 (2*CA^2*CF*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2]^2)/15 - 
 (346663*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/216 - 
 (127309*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/1080 + 
 (242*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/15 - 
 CA^2*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
 (74995*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/288 + 
 (8747*CA^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/288 - 
 (39446*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (2005*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (7*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (8777*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
 (127*CA^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (2387*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(54*zb) + 
 (394*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*zb) - 
 (13*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
 (1277*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(96*zb) - 
 (721*CA^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(48*zb) - 
 (57287*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/48 - 
 (9011*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/720 - 
 (241*CA^2*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/30 + 
 CA^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 
 (20455*CA^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/96 - 
 (1565*CA^3*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/96 - 
 (829001*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/432 - 
 (269333*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2160 + 
 (19*CA^2*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/5 + 
 (27325*CA^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/96 + 
 (239*CA^3*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (229*CA^4*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/24 + 
 (47*CA^3*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/10 + 
 (22*CA^2*CF*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/15 + 
 (2*CA^4*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (4*CA^3*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/5 + 
 (2*CA^2*CF*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2]^2)/15 + 
 (35*CA^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (55*CA^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (65*CA^4*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (55*CA^4*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (530813*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/288 + 
 (82423*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/288 - 
 (4276*CA^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (154117*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
 (1495*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (2138*CA^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (625763*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/288 - 
 (10295*CA^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/288 + 
 (2138*CA^4*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (154117*CA^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/72 + 
 (1495*CA^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (2138*CA^4*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (826505*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/432 - 
 (109753*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/432 + 
 (41125*CA^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/36 - 
 (468209*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
 (16085*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) + 
 (41125*CA^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
 (23861*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(108*zb) + 
 (1934*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(27*zb) - 
 (41125*CA^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(72*zb) - 
 (926825*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/432 + 
 (12419*CA^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/432 - 
 (41125*CA^4*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/72 - 
 (468209*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/216 - 
 (16085*CA^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/108 + 
 (41125*CA^4*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/72 - 
 (202691*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/108 - 
 (88945*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/432 - 
 CA^2*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (80803*CA^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/72 - 
 (56831*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (11569*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) + 
 (80803*CA^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) - 
 (1579*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (67*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
 (80803*CA^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(144*zb) - 
 (444451*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (1097*CA^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/27 + 
 4*CA^2*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (80803*CA^4*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/144 - 
 (111977*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/54 - 
 (14441*CA^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/108 + 
 (80803*CA^4*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/144 + 
 (427049*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/216 + 
 (39931*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/216 + 
 CA^2*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (2873*CA^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (104515*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
 (2309*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
 (2873*CA^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
 (9355*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(54*zb) - 
 (1634*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(27*zb) + 
 (2873*CA^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(6*zb) + 
 (451667*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/216 - 
 (15535*CA^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/432 - 
 4*CA^2*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (2873*CA^4*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
 (927155*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/432 + 
 (26525*CA^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/216 - 
 (2873*CA^4*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (397859*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/216 - 
 (49969*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (80825*CA^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/72 - 
 (353479*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
 (3349*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (80825*CA^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) - 
 (43733*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(216*zb) + 
 (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(27*zb) - 
 (80825*CA^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(144*zb) - 
 (77177*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/54 + 
 (10037*CA^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/216 - 
 (80825*CA^4*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/144 - 
 (526999*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/216 - 
 (16861*CA^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/108 + 
 (80825*CA^4*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/144 + 
 (838787*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/432 + 
 (90109*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/432 - 
 (33241*CA^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/36 + 
 (6867*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (229*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (33241*CA^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
 (18985*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(108*zb) - 
 (1645*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(27*zb) + 
 (33241*CA^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(72*zb) + 
 (632171*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/432 - 
 (4049*CA^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/108 + 
 (33241*CA^4*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/72 + 
 (273043*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/108 + 
 (3812*CA^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (33241*CA^4*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/72 + 
 (786709*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/432 + 
 (40213*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/216 - 
 (5329*CA^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/6 + 
 (8867*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
 (296*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (5329*CA^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
 (3917*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(27*zb) - 
 (1454*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(27*zb) + 
 (5329*CA^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(12*zb) + 
 (513079*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/432 - 
 (16591*CA^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/432 + 
 (5329*CA^4*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/12 + 
 (531559*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (13879*CA^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/108 - 
 (5329*CA^4*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/12 - 
 (70967*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/36 - 
 (25081*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (2288*CA^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (14605*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (860*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (1144*CA^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (1579*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(12*zb) + 
 (151*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
 (1144*CA^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
 (93487*CA^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/72 + 
 (4433*CA^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (1144*CA^4*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (62735*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/24 - 
 120*CA^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (1144*CA^4*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 40*CA^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2 + 
 (20*CA^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (20*CA^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/zb - 
 20*CA^4*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]^2 + 
 20*CA^4*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2 - 
 4070*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 368*CA^3*nf*G[0, 0, 0, 0, zb]*
  Log[Q2dmu2]^2 - (3762*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (184*CA^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 3146*CA^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 184*CA^3*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 3762*CA^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 184*CA^3*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (30249*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (5187*CA^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (251065*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
 (5845*CA^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
 (10555*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(36*zb) - 
 (2917*CA^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(18*zb) + 
 (46421*CA^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (647*CA^3*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (167417*CA^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/48 + 
 (3893*CA^3*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/24 + 
 (133393*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/36 + 
 (21097*CA^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/72 + 
 (242363*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
 (5309*CA^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
 (8041*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(24*zb) - 
 (1759*CA^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(12*zb) + 
 (97171*CA^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/36 - 
 (5245*CA^3*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/36 + 
 (121319*CA^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/36 + 
 (1321*CA^3*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (251855*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/72 - 
 (37397*CA^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (75991*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
 (1573*CA^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
 (5879*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(18*zb) + 
 (1169*CA^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(9*zb) - 
 (362431*CA^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (4633*CA^3*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/36 - 
 (456617*CA^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (9377*CA^3*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/72 + 
 (261263*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/72 + 
 (20131*CA^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/72 + 
 (471283*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
 (10153*CA^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
 (5627*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*zb) - 
 (1117*CA^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (370447*CA^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/144 - 
 (9953*CA^3*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/72 + 
 (471833*CA^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/144 + 
 (10103*CA^3*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/72 - 
 (495647*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (35479*CA^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (222865*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
 (4483*CA^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
 (5473*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
 (989*CA^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
 (347351*CA^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (17591*CA^3*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (443365*CA^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (8893*CA^3*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/72 - 
 (117937*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/36 - 
 (15055*CA^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/72 - 
 (208859*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
 (3881*CA^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
 (8929*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(24*zb) + 
 (1249*CA^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(12*zb) - 
 (19522*CA^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (3613*CA^3*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/36 - 
 (51607*CA^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (1907*CA^3*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/18 + 
 (455977*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (26675*CA^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (22365*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (96*CA^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (52891*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(144*zb) - 
 (6679*CA^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(72*zb) + 
 (298255*CA^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (12811*CA^3*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (394793*CA^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (6755*CA^3*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/72 + 
 (238291*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/72 + 
 (10297*CA^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/36 + 
 (396439*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
 (10297*CA^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
 (47959*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(144*zb) - 
 (10297*CA^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(72*zb) + 
 (284429*CA^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/144 - 
 (10297*CA^3*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/72 + 
 (573451*CA^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/144 + 
 (10297*CA^3*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/72 - 
 (28349*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (35971*CA^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (7796*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (382*CA^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (11855*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(36*zb) + 
 (2267*CA^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(18*zb) - 
 (263555*CA^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (8851*CA^3*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/72 - 
 (540781*CA^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (9001*CA^3*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/72 - 
 (24521*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (3847*CA^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (2521*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (120*CA^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (2755*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (479*CA^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
 (83309*CA^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/48 + 
 (721*CA^3*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
 (174787*CA^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/48 - 
 (2887*CA^3*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/24 + 
 (107267*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/36 + 
 (15353*CA^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/72 + 
 (2432*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (109*CA^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (12455*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(36*zb) - 
 (1931*CA^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(18*zb) + 
 (118339*CA^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/72 - 
 (3761*CA^3*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/36 + 
 (251609*CA^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/72 + 
 (3845*CA^3*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/36 - 
 (99587*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/36 - 
 (14729*CA^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/72 - 
 (8713*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (207*CA^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (3041*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*zb) + 
 (919*CA^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*zb) - 
 (99547*CA^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/72 + 
 (1813*CA^3*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (254525*CA^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/72 - 
 (3701*CA^3*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/36 + 
 (385843*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (26159*CA^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (2102*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (94*CA^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (47719*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(144*zb) - 
 (6619*CA^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(72*zb) + 
 (189997*CA^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 - 
 (12679*CA^3*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (486311*CA^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/144 + 
 (6563*CA^3*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/72 + 
 (355519*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/144 + 
 (22787*CA^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/144 + 
 (1898*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (82*CA^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (47779*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(144*zb) - 
 (5671*CA^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(72*zb) + 
 (162265*CA^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/144 - 
 (10867*CA^3*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/144 + 
 (456011*CA^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/144 + 
 (5783*CA^3*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/72 - 
 (14747*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (434*CA^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (5672*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (232*CA^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (986*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) + 
 (220*CA^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
 (13489*CA^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/12 + 
 (202*CA^3*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (37109*CA^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/12 - 
 (220*CA^3*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 28*CA^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (44*CA^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 52*CA^4*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 44*CA^4*zb^2*G[2, 1, 0, 0, zb]*
  Log[Q2dmu2]^2 - 28*CA^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (44*CA^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 52*CA^4*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 44*CA^4*zb^2*G[2, 1, 0, 1, zb]*
  Log[Q2dmu2]^2 - 42*CA^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (66*CA^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 78*CA^4*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 66*CA^4*zb^2*G[2, 1, 1, 0, zb]*
  Log[Q2dmu2]^2 + 42*CA^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (66*CA^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 78*CA^4*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 66*CA^4*zb^2*G[2, 1, 1, 1, zb]*
  Log[Q2dmu2]^2 + 15072*CA^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (7536*CA^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 7536*CA^4*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 7536*CA^4*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 13478*CA^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (6739*CA^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (6739*CA^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
 6739*CA^4*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 6739*CA^4*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (38663*CA^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (38663*CA^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
 (38663*CA^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(6*zb) + 
 (38663*CA^4*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
 (38663*CA^4*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/6 + 
 (34886*CA^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (17443*CA^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (17443*CA^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*zb) - 
 (17443*CA^4*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (17443*CA^4*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (25027*CA^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 (25027*CA^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (25027*CA^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*zb) + 
 (25027*CA^4*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (25027*CA^4*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (67801*CA^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/6 + 
 (67801*CA^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (67801*CA^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(12*zb) - 
 (67801*CA^4*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/12 + 
 (67801*CA^4*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/12 + 
 (31147*CA^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (31147*CA^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
 (31147*CA^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(6*zb) - 
 (31147*CA^4*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/6 + 
 (31147*CA^4*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
 (18913*CA^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
 (18913*CA^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (18913*CA^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
 (18913*CA^4*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (18913*CA^4*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (49291*CA^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (49291*CA^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (49291*CA^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (49291*CA^4*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (49291*CA^4*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (66799*CA^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/6 + 
 (66799*CA^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (66799*CA^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(12*zb) - 
 (66799*CA^4*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/12 + 
 (66799*CA^4*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/12 + 
 (64651*CA^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/6 + 
 (64651*CA^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (64651*CA^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(12*zb) - 
 (64651*CA^4*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/12 + 
 (64651*CA^4*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/12 - 
 (29599*CA^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (29599*CA^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
 (29599*CA^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(6*zb) + 
 (29599*CA^4*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (29599*CA^4*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
 9665*CA^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (9665*CA^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (9665*CA^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
 (9665*CA^4*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (9665*CA^4*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 8814*CA^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (4407*CA^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (4407*CA^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
 4407*CA^4*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 4407*CA^4*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 8004*CA^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (4002*CA^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (4002*CA^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
 4002*CA^4*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 4002*CA^4*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 7407*CA^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (7407*CA^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (7407*CA^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
 (7407*CA^4*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (7407*CA^4*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
 (49291*CA^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (49291*CA^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (49291*CA^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
 (49291*CA^4*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (49291*CA^4*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (66799*CA^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/6 + 
 (66799*CA^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (66799*CA^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(12*zb) - 
 (66799*CA^4*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/12 + 
 (66799*CA^4*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/12 + 
 (32320*CA^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (16160*CA^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (16160*CA^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*zb) - 
 (16160*CA^4*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (16160*CA^4*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (19729*CA^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
 (19729*CA^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (19729*CA^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
 (19729*CA^4*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (19729*CA^4*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
 10610*CA^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (5305*CA^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (5305*CA^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
 5305*CA^4*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 5305*CA^4*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (58475*CA^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (58475*CA^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
 (58475*CA^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(12*zb) + 
 (58475*CA^4*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/12 - 
 (58475*CA^4*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/12 - 
 (54889*CA^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
 (54889*CA^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
 (54889*CA^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(12*zb) + 
 (54889*CA^4*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/12 - 
 (54889*CA^4*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/12 + 
 8538*CA^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (4269*CA^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (4269*CA^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
 4269*CA^4*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 4269*CA^4*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 9293*CA^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (9293*CA^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (9293*CA^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
 (9293*CA^4*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (9293*CA^4*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 8496*CA^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (4248*CA^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (4248*CA^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
 4248*CA^4*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 4248*CA^4*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 8346*CA^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (4173*CA^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (4173*CA^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
 4173*CA^4*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 4173*CA^4*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
 7788*CA^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (3894*CA^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (3894*CA^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
 3894*CA^4*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 3894*CA^4*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 7218*CA^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (3609*CA^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (3609*CA^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb + 
 3609*CA^4*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 3609*CA^4*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 6720*CA^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (3360*CA^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (3360*CA^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
 3360*CA^4*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
 3360*CA^4*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
 6120*CA^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (3060*CA^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (3060*CA^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
 3060*CA^4*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 3060*CA^4*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 5856*CA^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (2928*CA^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (2928*CA^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
 2928*CA^4*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 2928*CA^4*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 96*CA^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (48*CA^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (48*CA^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/zb - 
 48*CA^4*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 48*CA^4*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 96*CA^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (48*CA^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (48*CA^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
 48*CA^4*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 48*CA^4*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 144*CA^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (72*CA^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (72*CA^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
 72*CA^4*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 72*CA^4*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 144*CA^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (72*CA^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (72*CA^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
 72*CA^4*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 72*CA^4*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (6657493*CA^4*Log[Q2dmu2]^3)/11664 - (27847*CA^3*nf*Log[Q2dmu2]^3)/2916 - 
 (505*CA^2*CF*nf*Log[Q2dmu2]^3)/12 + (269*CA^2*nf^2*Log[Q2dmu2]^3)/486 - 
 (64039*CA^4*Pi^2*Log[Q2dmu2]^3)/1296 - (17657*CA^3*nf*Pi^2*Log[Q2dmu2]^3)/
  1296 + (34361*CA^4*Pi^4*Log[Q2dmu2]^3)/3240 + 
 (2920123*CA^4*Log[Q2dmu2]^3)/(5832*(-1 + zb)) + 
 (1171*CA^3*nf*Log[Q2dmu2]^3)/(2916*(-1 + zb)) - 
 (199*CA^2*CF*nf*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (37*CA^2*nf^2*Log[Q2dmu2]^3)/(324*(-1 + zb)) - 
 (45037*CA^4*Pi^2*Log[Q2dmu2]^3)/(648*(-1 + zb)) - 
 (2557*CA^3*nf*Pi^2*Log[Q2dmu2]^3)/(324*(-1 + zb)) + 
 (34361*CA^4*Pi^4*Log[Q2dmu2]^3)/(6480*(-1 + zb)) + 
 (2882629*CA^4*zb*Log[Q2dmu2]^3)/11664 + (205351*CA^3*nf*zb*Log[Q2dmu2]^3)/
  5832 + (653*CA^2*CF*nf*zb*Log[Q2dmu2]^3)/36 - 
 (379*CA^2*nf^2*zb*Log[Q2dmu2]^3)/972 - (108319*CA^4*Pi^2*zb*Log[Q2dmu2]^3)/
  1296 + (3205*CA^3*nf*Pi^2*zb*Log[Q2dmu2]^3)/1296 - 
 (34361*CA^4*Pi^4*zb*Log[Q2dmu2]^3)/6480 + (385325*CA^4*zb^2*Log[Q2dmu2]^3)/
  729 + (18533*CA^3*nf*zb^2*Log[Q2dmu2]^3)/5832 - 
 (199*CA^2*CF*nf*zb^2*Log[Q2dmu2]^3)/9 - (5*CA^2*nf^2*zb^2*Log[Q2dmu2]^3)/
  36 - (45037*CA^4*Pi^2*zb^2*Log[Q2dmu2]^3)/648 - 
 (2557*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/324 + 
 (34361*CA^4*Pi^4*zb^2*Log[Q2dmu2]^3)/6480 + 
 (8488291*CA^4*del[zb]*Log[Q2dmu2]^3)/52488 - 
 (8765275*CA^3*nf*del[zb]*Log[Q2dmu2]^3)/209952 - 
 (2465*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^3)/48 + 
 (7561*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^3)/1728 - 
 (1169*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^3)/1296 + 
 (23*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]^3)/18 - 
 (39707*CA^4*Pi^4*del[zb]*Log[Q2dmu2]^3)/38880 + 
 (26153*CA^3*nf*Pi^4*del[zb]*Log[Q2dmu2]^3)/77760 + 
 (CA^2*CF*nf*Pi^4*del[zb]*Log[Q2dmu2]^3)/9 - 
 (540275*CA^4*G[0, zb]*Log[Q2dmu2]^3)/1296 - 
 (569*CA^3*nf*G[0, zb]*Log[Q2dmu2]^3)/16 + 8*CA^2*CF*nf*G[0, zb]*
  Log[Q2dmu2]^3 - (257*CA^2*nf^2*G[0, zb]*Log[Q2dmu2]^3)/648 + 
 (29461*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/324 + 
 (9109*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/648 - 
 (137851*CA^4*G[0, zb]*Log[Q2dmu2]^3)/(324*(-1 + zb)) - 
 (3505*CA^3*nf*G[0, zb]*Log[Q2dmu2]^3)/(162*(-1 + zb)) + 
 (4*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
 (28783*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(324*(-1 + zb)) + 
 (1129*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(162*(-1 + zb)) - 
 (147599*CA^4*zb*G[0, zb]*Log[Q2dmu2]^3)/432 - 
 (14815*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/1296 - 
 4*CA^2*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3 + 
 (257*CA^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/648 + 
 (54491*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/648 - 
 (1151*CA^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/162 - 
 (145771*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/324 - 
 (3757*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/162 + 
 4*CA^2*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3 + 
 (57445*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/648 + 
 (2269*CA^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/324 + 
 (470363*CA^4*G[1, zb]*Log[Q2dmu2]^3)/972 + 
 (36901*CA^3*nf*G[1, zb]*Log[Q2dmu2]^3)/972 - 
 (16*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/3 + 
 (CA^2*nf^2*G[1, zb]*Log[Q2dmu2]^3)/3 - 
 (766*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
 (2255*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/216 + 
 (120604*CA^4*G[1, zb]*Log[Q2dmu2]^3)/(243*(-1 + zb)) + 
 (11887*CA^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(486*(-1 + zb)) - 
 (8*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (26251*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(324*(-1 + zb)) - 
 (407*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (2179*CA^4*G[1, zb]*Log[Q2dmu2]^3)/(486*zb) - 
 (926*CA^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(243*zb) + 
 (8*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
 (1655*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(324*zb) + 
 (418*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(81*zb) + 
 (393887*CA^4*zb*G[1, zb]*Log[Q2dmu2]^3)/972 + 
 (13873*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/972 + 
 (8*CA^2*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
 (CA^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
 (15349*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/216 + 
 (583*CA^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/108 + 
 (126553*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/243 + 
 (6191*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/243 - 
 (8*CA^2*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/3 - 
 (17299*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/216 - 
 (187*CA^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/36 + 
 (103619*CA^4*G[0, 0, zb]*Log[Q2dmu2]^3)/216 + 
 (15553*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/216 - 
 376*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3 + 
 (29789*CA^4*G[0, 0, zb]*Log[Q2dmu2]^3)/(54*(-1 + zb)) + 
 (1082*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (188*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
 (119645*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/216 - 
 (2849*CA^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/216 + 
 188*CA^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + 
 (29789*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/54 + 
 (1082*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 188*CA^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 - 
 (169075*CA^4*G[0, 1, zb]*Log[Q2dmu2]^3)/324 - 
 (5171*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/81 + 
 (16331*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/54 - 
 (188375*CA^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(324*(-1 + zb)) - 
 (5855*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(162*(-1 + zb)) + 
 (16331*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(108*(-1 + zb)) - 
 (8147*CA^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(162*zb) + 
 (1492*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(81*zb) - 
 (16331*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(108*zb) - 
 (182887*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/324 + 
 (1649*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/162 - 
 (16331*CA^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/108 - 
 (188375*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/324 - 
 (5855*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/162 + 
 (16331*CA^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/108 - 
 (41566*CA^4*G[1, 0, zb]*Log[Q2dmu2]^3)/81 - 
 (5030*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/81 + 
 (16331*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/54 - 
 (79765*CA^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(162*(-1 + zb)) - 
 (2680*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (16331*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(108*(-1 + zb)) - 
 (8147*CA^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(162*zb) + 
 (1492*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(81*zb) - 
 (16331*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(108*zb) - 
 (36082*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/81 + 
 (2201*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/162 - 
 (16331*CA^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/108 - 
 (103183*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/162 - 
 (3175*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/81 + 
 (16331*CA^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/108 + 
 (30629*CA^4*G[1, 1, zb]*Log[Q2dmu2]^3)/54 + 
 (3169*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/54 - 
 (2302*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (14614*CA^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (860*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (1151*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (1244*CA^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*zb) - 
 (464*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*zb) + 
 (1151*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*zb) + 
 (2899*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/6 - 
 (209*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/18 + 
 (1151*CA^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (18517*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (1025*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (1151*CA^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (9260*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (736*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (8260*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (368*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (6260*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (368*CA^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (8260*CA^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (368*CA^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (26182*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (1934*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (46675*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(54*(-1 + zb)) + 
 (967*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (5689*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(54*zb) - 
 (967*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(27*zb) + 
 (35297*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/54 - 
 (967*CA^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (46675*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/54 + 
 (967*CA^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (25564*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (7247*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/108 + 
 (90145*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(108*(-1 + zb)) + 
 (1831*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(54*(-1 + zb)) - 
 (1331*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(12*zb) - 
 (67*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*zb) + 
 (33143*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/54 - 
 (1787*CA^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/54 + 
 (45133*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/54 + 
 (910*CA^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (24605*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (6547*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/108 - 
 (4819*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
 (92*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (5773*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(54*zb) + 
 (817*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(27*zb) - 
 (63749*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/108 + 
 (806*CA^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (86863*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/108 - 
 (1645*CA^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/54 + 
 (47485*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/54 + 
 (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (78265*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(108*(-1 + zb)) + 
 (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(54*(-1 + zb)) - 
 (11737*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(108*zb) - 
 (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(54*zb) + 
 (52307*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/108 - 
 (1831*CA^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/54 + 
 (105589*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/108 + 
 (1831*CA^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/54 - 
 (91897*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/108 - 
 (1634*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (2096*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (92*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (11425*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(108*zb) + 
 (1645*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(54*zb) - 
 (25049*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/54 + 
 (3235*CA^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/108 - 
 (50917*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/54 - 
 (817*CA^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (42847*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/54 - 
 (5827*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/108 - 
 (633*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (82*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (5791*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(54*zb) + 
 (727*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(27*zb) - 
 (42491*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/108 + 
 (716*CA^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (99373*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/108 - 
 (1465*CA^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/54 + 
 (28421*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/36 + 
 (1801*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/36 + 
 (5672*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (232*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (1267*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(12*zb) - 
 (151*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(6*zb) + 
 (1575*CA^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
 (97*CA^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
 (10903*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
 (151*CA^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/6 + 
 3520*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
 (1760*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 1760*CA^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
 1760*CA^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
 (9476*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
 (4738*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (4738*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
 (4738*CA^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
 (4738*CA^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
 (9130*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (4565*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (4565*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
 (4565*CA^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (4565*CA^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 2776*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3 + 
 (1388*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (1388*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 
 1388*CA^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3 + 
 1388*CA^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3 - 
 (8957*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (8957*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
 (8957*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(6*zb) + 
 (8957*CA^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
 (8957*CA^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/6 + 
 (8176*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (4088*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (4088*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
 (4088*CA^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (4088*CA^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (7556*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (3778*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (3778*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
 (3778*CA^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (3778*CA^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
 2340*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
 (1170*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
 (1170*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
 1170*CA^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
 1170*CA^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
 (8957*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (8957*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
 (8957*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(6*zb) + 
 (8957*CA^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
 (8957*CA^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/6 + 
 (8176*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (4088*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (4088*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
 (4088*CA^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (4088*CA^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (8024*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (4012*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (4012*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
 (4012*CA^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (4012*CA^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
 2496*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3 - 
 (1248*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
 (1248*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/zb + 
 1248*CA^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3 - 
 1248*CA^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3 + 
 (7196*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (3598*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (3598*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*zb) - 
 (3598*CA^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (3598*CA^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 2232*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
 (1116*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
 (1116*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/zb + 
 1116*CA^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
 1116*CA^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
 2040*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
 (1020*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
 (1020*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/zb + 
 1020*CA^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
 1020*CA^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3 + 
 1952*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
 (976*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (976*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 
 976*CA^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
 976*CA^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
 (515351*CA^4*Log[Q2dmu2]^4)/3888 - (33013*CA^3*nf*Log[Q2dmu2]^4)/3888 + 
 (10*CA^2*CF*nf*Log[Q2dmu2]^4)/3 - (59*CA^2*nf^2*Log[Q2dmu2]^4)/648 + 
 (4283*CA^4*Pi^2*Log[Q2dmu2]^4)/216 + (7*CA^3*nf*Pi^2*Log[Q2dmu2]^4)/2 - 
 (32164*CA^4*Log[Q2dmu2]^4)/(243*(-1 + zb)) - (2593*CA^3*nf*Log[Q2dmu2]^4)/
  (486*(-1 + zb)) + (5*CA^2*CF*nf*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
 (4171*CA^4*Pi^2*Log[Q2dmu2]^4)/(216*(-1 + zb)) + 
 (7*CA^3*nf*Pi^2*Log[Q2dmu2]^4)/(4*(-1 + zb)) - 
 (328565*CA^4*zb*Log[Q2dmu2]^4)/3888 - (13651*CA^3*nf*zb*Log[Q2dmu2]^4)/
  3888 - (5*CA^2*CF*nf*zb*Log[Q2dmu2]^4)/3 + (59*CA^2*nf^2*zb*Log[Q2dmu2]^4)/
  648 + (3947*CA^4*Pi^2*zb*Log[Q2dmu2]^4)/216 - 
 (7*CA^3*nf*Pi^2*zb*Log[Q2dmu2]^4)/4 - (64841*CA^4*zb^2*Log[Q2dmu2]^4)/486 - 
 (2809*CA^3*nf*zb^2*Log[Q2dmu2]^4)/486 + (5*CA^2*CF*nf*zb^2*Log[Q2dmu2]^4)/
  3 + (4171*CA^4*Pi^2*zb^2*Log[Q2dmu2]^4)/216 + 
 (7*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2]^4)/4 - (1144021*CA^4*del[zb]*Log[Q2dmu2]^4)/
  34992 + (251551*CA^3*nf*del[zb]*Log[Q2dmu2]^4)/34992 + 
 (73*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^4)/8 - 
 (31283*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^4)/5184 + 
 (155*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^4)/108 - 
 (44779*CA^4*Pi^4*del[zb]*Log[Q2dmu2]^4)/31104 + 
 (7387*CA^4*G[0, zb]*Log[Q2dmu2]^4)/72 + 
 (1205*CA^3*nf*G[0, zb]*Log[Q2dmu2]^4)/72 - 82*CA^4*Pi^2*G[0, zb]*
  Log[Q2dmu2]^4 + (361*CA^4*G[0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
 (9*CA^3*nf*G[0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
 (41*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
 (8885*CA^4*zb*G[0, zb]*Log[Q2dmu2]^4)/72 - 
 (293*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/72 + 
 41*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4 + 
 (361*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^4)/3 + 9*CA^3*nf*zb^2*G[0, zb]*
  Log[Q2dmu2]^4 - 41*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^4 - 
 (19583*CA^4*G[1, zb]*Log[Q2dmu2]^4)/162 - 
 (1196*CA^3*nf*G[1, zb]*Log[Q2dmu2]^4)/81 + 
 (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/54 - 
 (10928*CA^4*G[1, zb]*Log[Q2dmu2]^4)/(81*(-1 + zb)) - 
 (661*CA^3*nf*G[1, zb]*Log[Q2dmu2]^4)/(81*(-1 + zb)) + 
 (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(108*(-1 + zb)) - 
 (1931*CA^4*G[1, zb]*Log[Q2dmu2]^4)/(162*zb) + 
 (364*CA^3*nf*G[1, zb]*Log[Q2dmu2]^4)/(81*zb) - 
 (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(108*zb) - 
 (10600*CA^4*zb*G[1, zb]*Log[Q2dmu2]^4)/81 + 
 (238*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/81 - 
 (3617*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/108 - 
 (10928*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^4)/81 - 
 (661*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/81 + 
 (3617*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/108 - 
 210*CA^4*G[0, 0, zb]*Log[Q2dmu2]^4 - 16*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^4 - 
 (182*CA^4*G[0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
 (8*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
 126*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^4 + 8*CA^3*nf*zb*G[0, 0, zb]*
  Log[Q2dmu2]^4 - 182*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4 - 
 8*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4 + 
 (5459*CA^4*G[0, 1, zb]*Log[Q2dmu2]^4)/27 + 
 (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/27 + 
 (18937*CA^4*G[0, 1, zb]*Log[Q2dmu2]^4)/(108*(-1 + zb)) + 
 (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/(54*(-1 + zb)) - 
 (2899*CA^4*G[0, 1, zb]*Log[Q2dmu2]^4)/(108*zb) - 
 (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/(54*zb) + 
 (13139*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/108 - 
 (373*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/54 + 
 (18937*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/108 + 
 (373*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/54 + 
 (10351*CA^4*G[1, 0, zb]*Log[Q2dmu2]^4)/54 + 
 (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/27 + 
 (17155*CA^4*G[1, 0, zb]*Log[Q2dmu2]^4)/(108*(-1 + zb)) + 
 (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/(54*(-1 + zb)) - 
 (2899*CA^4*G[1, 0, zb]*Log[Q2dmu2]^4)/(108*zb) - 
 (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/(54*zb) + 
 (11033*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/108 - 
 (373*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/54 + 
 (20719*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/108 + 
 (373*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/54 - 
 (1708*CA^4*G[1, 1, zb]*Log[Q2dmu2]^4)/9 - 
 (116*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/9 - 
 (1421*CA^4*G[1, 1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
 (58*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
 (233*CA^4*G[1, 1, zb]*Log[Q2dmu2]^4)/(9*zb) + 
 (58*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/(9*zb) - 
 (928*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
 (58*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/9 - 
 (1718*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/9 - 
 (58*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
 672*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^4 + 
 (336*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
 336*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4 + 336*CA^4*zb^2*G[0, 0, 0, zb]*
  Log[Q2dmu2]^4 - (1814*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
 (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
 (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
 (907*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
 (907*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
 (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
 (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(6*(-1 + zb)) + 
 (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(6*zb) + 
 (1771*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/6 - 
 (1771*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/6 + 
 (1640*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
 (820*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
 (820*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
 (820*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
 (820*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
 (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/3 - 
 (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(6*(-1 + zb)) + 
 (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(6*zb) + 
 (1771*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/6 - 
 (1771*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/6 + 
 (1640*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
 (820*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
 (820*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(3*zb) - 
 (820*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
 (820*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/3 + 
 (1532*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
 (766*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
 (766*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(3*zb) - 
 (766*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
 (766*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
 488*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^4 - 
 (244*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
 (244*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/zb + 
 244*CA^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4 - 244*CA^4*zb^2*G[1, 1, 1, zb]*
  Log[Q2dmu2]^4 + (1622*CA^4*Log[Q2dmu2]^5)/81 + 
 (3253*CA^3*nf*Log[Q2dmu2]^5)/810 - (2191*CA^4*Pi^2*Log[Q2dmu2]^5)/135 + 
 (20197*CA^4*Log[Q2dmu2]^5)/(810*(-1 + zb)) + (173*CA^3*nf*Log[Q2dmu2]^5)/
  (81*(-1 + zb)) - (2191*CA^4*Pi^2*Log[Q2dmu2]^5)/(270*(-1 + zb)) + 
 (10966*CA^4*zb*Log[Q2dmu2]^5)/405 - (929*CA^3*nf*zb*Log[Q2dmu2]^5)/810 + 
 (2191*CA^4*Pi^2*zb*Log[Q2dmu2]^5)/270 + (20197*CA^4*zb^2*Log[Q2dmu2]^5)/
  810 + (173*CA^3*nf*zb^2*Log[Q2dmu2]^5)/81 - 
 (2191*CA^4*Pi^2*zb^2*Log[Q2dmu2]^5)/270 + (6913*CA^4*del[zb]*Log[Q2dmu2]^5)/
  7290 + (467*CA^3*nf*del[zb]*Log[Q2dmu2]^5)/29160 - 
 (3*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^5)/5 + (8*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^5)/
  405 - (31*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^5)/72 - 
 (188*CA^4*G[0, zb]*Log[Q2dmu2]^5)/5 - (16*CA^3*nf*G[0, zb]*Log[Q2dmu2]^5)/
  5 - (32*CA^4*G[0, zb]*Log[Q2dmu2]^5)/(-1 + zb) - 
 (8*CA^3*nf*G[0, zb]*Log[Q2dmu2]^5)/(5*(-1 + zb)) - 
 (104*CA^4*zb*G[0, zb]*Log[Q2dmu2]^5)/5 + 
 (8*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^5)/5 - 32*CA^4*zb^2*G[0, zb]*
  Log[Q2dmu2]^5 - (8*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^5)/5 + 
 (5054*CA^4*G[1, zb]*Log[Q2dmu2]^5)/135 + 
 (364*CA^3*nf*G[1, zb]*Log[Q2dmu2]^5)/135 + 
 (4309*CA^4*G[1, zb]*Log[Q2dmu2]^5)/(135*(-1 + zb)) + 
 (182*CA^3*nf*G[1, zb]*Log[Q2dmu2]^5)/(135*(-1 + zb)) - 
 (149*CA^4*G[1, zb]*Log[Q2dmu2]^5)/(27*zb) - 
 (182*CA^3*nf*G[1, zb]*Log[Q2dmu2]^5)/(135*zb) + 
 (2819*CA^4*zb*G[1, zb]*Log[Q2dmu2]^5)/135 - 
 (182*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^5)/135 + 
 (4309*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^5)/135 + 
 (182*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^5)/135 + 
 (576*CA^4*G[0, 0, zb]*Log[Q2dmu2]^5)/5 + 
 (288*CA^4*G[0, 0, zb]*Log[Q2dmu2]^5)/(5*(-1 + zb)) - 
 (288*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/5 + 
 (288*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^5)/5 - 
 (1556*CA^4*G[0, 1, zb]*Log[Q2dmu2]^5)/15 - 
 (778*CA^4*G[0, 1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
 (778*CA^4*G[0, 1, zb]*Log[Q2dmu2]^5)/(15*zb) + 
 (778*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/15 - 
 (778*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^5)/15 - 
 (1556*CA^4*G[1, 0, zb]*Log[Q2dmu2]^5)/15 - 
 (778*CA^4*G[1, 0, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
 (778*CA^4*G[1, 0, zb]*Log[Q2dmu2]^5)/(15*zb) + 
 (778*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/15 - 
 (778*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^5)/15 + 
 (1472*CA^4*G[1, 1, zb]*Log[Q2dmu2]^5)/15 + 
 (736*CA^4*G[1, 1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) - 
 (736*CA^4*G[1, 1, zb]*Log[Q2dmu2]^5)/(15*zb) - 
 (736*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/15 + 
 (736*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^5)/15 - (512*CA^4*Log[Q2dmu2]^6)/81 - 
 (284*CA^3*nf*Log[Q2dmu2]^6)/405 - (2171*CA^4*Log[Q2dmu2]^6)/
  (405*(-1 + zb)) - (142*CA^3*nf*Log[Q2dmu2]^6)/(405*(-1 + zb)) - 
 (1393*CA^4*zb*Log[Q2dmu2]^6)/405 + (142*CA^3*nf*zb*Log[Q2dmu2]^6)/405 - 
 (2171*CA^4*zb^2*Log[Q2dmu2]^6)/405 - (142*CA^3*nf*zb^2*Log[Q2dmu2]^6)/405 + 
 (19249*CA^4*del[zb]*Log[Q2dmu2]^6)/14580 - 
 (1378*CA^3*nf*del[zb]*Log[Q2dmu2]^6)/3645 + 
 (15217*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^6)/9720 + 
 (96*CA^4*G[0, zb]*Log[Q2dmu2]^6)/5 + (48*CA^4*G[0, zb]*Log[Q2dmu2]^6)/
  (5*(-1 + zb)) - (48*CA^4*zb*G[0, zb]*Log[Q2dmu2]^6)/5 + 
 (48*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^6)/5 - (776*CA^4*G[1, zb]*Log[Q2dmu2]^6)/
  45 - (388*CA^4*G[1, zb]*Log[Q2dmu2]^6)/(45*(-1 + zb)) + 
 (388*CA^4*G[1, zb]*Log[Q2dmu2]^6)/(45*zb) + 
 (388*CA^4*zb*G[1, zb]*Log[Q2dmu2]^6)/45 - 
 (388*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^6)/45 + (208*CA^4*Log[Q2dmu2]^7)/63 + 
 (104*CA^4*Log[Q2dmu2]^7)/(63*(-1 + zb)) - (104*CA^4*zb*Log[Q2dmu2]^7)/63 + 
 (104*CA^4*zb^2*Log[Q2dmu2]^7)/63 + (73*CA^4*del[zb]*Log[Q2dmu2]^7)/486 + 
 (689*CA^3*nf*del[zb]*Log[Q2dmu2]^7)/8505 - (563*CA^4*del[zb]*Log[Q2dmu2]^8)/
  1890 + (1540030141*CA^4*PlusD[zb, 0])/3359232 - 
 (235379699*CA^3*nf*PlusD[zb, 0])/1679616 - (6887029*CA^2*CF*nf*PlusD[zb, 0])/
  41472 - (341069*CA^4*Pi^2*PlusD[zb, 0])/6912 + 
 (151325*CA^3*nf*Pi^2*PlusD[zb, 0])/10368 + 
 (50755*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/2592 - (2322391*CA^4*Pi^4*PlusD[zb, 0])/
  622080 + (4079*CA^3*nf*Pi^4*PlusD[zb, 0])/25920 + 
 (1513*CA^2*CF*nf*Pi^4*PlusD[zb, 0])/9720 + (23557*CA^4*Pi^6*PlusD[zb, 0])/
  145152 - (21457*CA^3*nf*Pi^6*PlusD[zb, 0])/435456 - 
 (65*CA^2*CF*nf*Pi^6*PlusD[zb, 0])/1512 - 
 (73394521*CA^4*Log[Q2dmu2]*PlusD[zb, 0])/139968 + 
 (10389125*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0])/69984 + 
 (312269*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 0])/1728 + 
 (50543*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/1728 - 
 (2411*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/288 - 
 (1553*CA^2*CF*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/108 + 
 (148939*CA^4*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/17280 - 
 (2053*CA^3*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/1620 - 
 (145*CA^2*CF*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/324 + 
 (300605*CA^4*Pi^6*Log[Q2dmu2]*PlusD[zb, 0])/217728 + 
 (3183871*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0])/11664 - 
 (806023*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/11664 - 
 (12325*CA^2*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/144 + 
 (3973*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/288 - 
 (197*CA^3*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/72 + 
 (47*CA^2*CF*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/18 - 
 (1159*CA^4*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/432 + 
 (1477*CA^3*nf*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/1440 + 
 (5*CA^2*CF*nf*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/27 - 
 (53663*CA^4*Log[Q2dmu2]^3*PlusD[zb, 0])/729 + 
 (22597*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/1458 + 
 (365*CA^2*CF*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/18 - 
 (4109*CA^4*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/216 + 
 (14*CA^3*nf*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/3 - 
 (34361*CA^4*Pi^4*Log[Q2dmu2]^3*PlusD[zb, 0])/6480 + 
 (601*CA^4*Log[Q2dmu2]^4*PlusD[zb, 0])/243 + 
 (353*CA^3*nf*Log[Q2dmu2]^4*PlusD[zb, 0])/972 - 
 (5*CA^2*CF*nf*Log[Q2dmu2]^4*PlusD[zb, 0])/3 - 
 (14*CA^4*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/27 - 
 (7*CA^3*nf*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/4 + 
 (359*CA^4*Log[Q2dmu2]^5*PlusD[zb, 0])/81 - 
 (568*CA^3*nf*Log[Q2dmu2]^5*PlusD[zb, 0])/405 + 
 (2191*CA^4*Pi^2*Log[Q2dmu2]^5*PlusD[zb, 0])/270 + 
 (389*CA^4*Log[Q2dmu2]^6*PlusD[zb, 0])/405 + 
 (142*CA^3*nf*Log[Q2dmu2]^6*PlusD[zb, 0])/405 - 
 (104*CA^4*Log[Q2dmu2]^7*PlusD[zb, 0])/63 + 
 ((-65*CA^4)/64 - (65*CA^4)/(128*(-1 + zb)) + (65*CA^4*zb)/128 - 
   (65*CA^4*zb^2)/128 - (2555*CA^4*del[zb])/55296 - 
   (689*CA^3*nf*del[zb])/27648 + (563*CA^4*del[zb]*Log[Q2dmu2])/768 + 
   (65*CA^4*PlusD[zb, 0])/128)/ep^7 - (1628965*CA^4*PlusD[zb, 1])/5184 + 
 (228941*CA^3*nf*PlusD[zb, 1])/2592 + (62425*CA^2*CF*nf*PlusD[zb, 1])/576 + 
 (113695*CA^4*Pi^2*PlusD[zb, 1])/7776 - (21521*CA^3*nf*Pi^2*PlusD[zb, 1])/
  3888 - (811*CA^2*CF*nf*Pi^2*PlusD[zb, 1])/72 + 
 (216169*CA^4*Pi^4*PlusD[zb, 1])/25920 - (4463*CA^3*nf*Pi^4*PlusD[zb, 1])/
  3240 - (29*CA^2*CF*nf*Pi^4*PlusD[zb, 1])/108 + 
 (15137*CA^4*Pi^6*PlusD[zb, 1])/6720 + (70279*CA^4*Log[Q2dmu2]*PlusD[zb, 1])/
  216 - (2192*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 1])/27 - 
 (2465*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 1])/24 + 
 (24571*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/648 - 
 (1147*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/162 + 
 4*CA^2*CF*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 1] - 
 (6001*CA^4*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/1080 + 
 (2329*CA^3*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/1080 + 
 (2*CA^2*CF*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/9 - 
 (1145*CA^4*Log[Q2dmu2]^2*PlusD[zb, 1])/9 + 
 (230*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 1])/9 + 
 (73*CA^2*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 1])/2 - 
 (6179*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/108 + 
 (380*CA^3*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/27 - 
 (5419*CA^4*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 1])/360 + 
 (4*CA^4*Log[Q2dmu2]^3*PlusD[zb, 1])/9 + 
 (26*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 1])/9 - 4*CA^2*CF*nf*Log[Q2dmu2]^3*
  PlusD[zb, 1] - (62*CA^4*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/27 - 
 (190*CA^3*nf*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 1])/27 + 
 (46*CA^4*Log[Q2dmu2]^4*PlusD[zb, 1])/3 - 
 (16*CA^3*nf*Log[Q2dmu2]^4*PlusD[zb, 1])/3 + 41*CA^4*Pi^2*Log[Q2dmu2]^4*
  PlusD[zb, 1] + (28*CA^4*Log[Q2dmu2]^5*PlusD[zb, 1])/5 + 
 (8*CA^3*nf*Log[Q2dmu2]^5*PlusD[zb, 1])/5 - 
 (48*CA^4*Log[Q2dmu2]^6*PlusD[zb, 1])/5 + 
 ((-10*CA^4)/9 - (71*CA^3*nf)/576 - (2171*CA^4)/(2304*(-1 + zb)) - 
   (71*CA^3*nf)/(1152*(-1 + zb)) - (1393*CA^4*zb)/2304 + 
   (71*CA^3*nf*zb)/1152 - (2171*CA^4*zb^2)/2304 - (71*CA^3*nf*zb^2)/1152 + 
   (19249*CA^4*del[zb])/82944 - (689*CA^3*nf*del[zb])/10368 + 
   (15217*CA^4*Pi^2*del[zb])/55296 + (27*CA^4*G[0, zb])/8 + 
   (27*CA^4*G[0, zb])/(16*(-1 + zb)) - (27*CA^4*zb*G[0, zb])/16 + 
   (27*CA^4*zb^2*G[0, zb])/16 - (97*CA^4*G[1, zb])/32 - 
   (97*CA^4*G[1, zb])/(64*(-1 + zb)) + (97*CA^4*G[1, zb])/(64*zb) + 
   (97*CA^4*zb*G[1, zb])/64 - (97*CA^4*zb^2*G[1, zb])/64 + 
   (65*CA^4*Log[Q2dmu2])/16 + (65*CA^4*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (65*CA^4*zb*Log[Q2dmu2])/32 + (65*CA^4*zb^2*Log[Q2dmu2])/32 + 
   (2555*CA^4*del[zb]*Log[Q2dmu2])/13824 + (689*CA^3*nf*del[zb]*Log[Q2dmu2])/
    6912 - (563*CA^4*del[zb]*Log[Q2dmu2]^2)/384 + 
   (389*CA^4*PlusD[zb, 0])/2304 + (71*CA^3*nf*PlusD[zb, 0])/1152 - 
   (65*CA^4*Log[Q2dmu2]*PlusD[zb, 0])/32 - (27*CA^4*PlusD[zb, 1])/16)/ep^6 + 
 (43199*CA^4*PlusD[zb, 2])/432 - (2765*CA^3*nf*PlusD[zb, 2])/108 - 
 (2465*CA^2*CF*nf*PlusD[zb, 2])/72 + (3199*CA^4*Pi^2*PlusD[zb, 2])/108 - 
 (1133*CA^3*nf*Pi^2*PlusD[zb, 2])/216 + (61*CA^2*CF*nf*Pi^2*PlusD[zb, 2])/
  36 - (301*CA^4*Pi^4*PlusD[zb, 2])/96 + (1213*CA^3*nf*Pi^4*PlusD[zb, 2])/
  1080 + (2*CA^2*CF*nf*Pi^4*PlusD[zb, 2])/27 - 
 (2383*CA^4*Log[Q2dmu2]*PlusD[zb, 2])/36 + 
 (239*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 2])/18 + 
 (73*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 2])/3 - 
 (2531*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/36 + 
 (152*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/9 - 
 (4967*CA^4*Pi^4*Log[Q2dmu2]*PlusD[zb, 2])/360 - 
 (59*CA^4*Log[Q2dmu2]^2*PlusD[zb, 2])/3 + 
 (23*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 2])/3 - 4*CA^2*CF*nf*Log[Q2dmu2]^2*
  PlusD[zb, 2] - (5*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/6 - 
 (38*CA^3*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/3 + 
 (92*CA^4*Log[Q2dmu2]^3*PlusD[zb, 2])/3 - 
 (32*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 2])/3 + 94*CA^4*Pi^2*Log[Q2dmu2]^3*
  PlusD[zb, 2] + 14*CA^4*Log[Q2dmu2]^4*PlusD[zb, 2] + 
 4*CA^3*nf*Log[Q2dmu2]^4*PlusD[zb, 2] - (144*CA^4*Log[Q2dmu2]^5*PlusD[zb, 2])/
  5 - (6163*CA^4*PlusD[zb, 3])/1944 + (1289*CA^3*nf*PlusD[zb, 3])/972 + 
 (73*CA^2*CF*nf*PlusD[zb, 3])/12 - (21379*CA^4*Pi^2*PlusD[zb, 3])/648 + 
 (620*CA^3*nf*Pi^2*PlusD[zb, 3])/81 - (1553*CA^4*Pi^4*PlusD[zb, 3])/432 - 
 (2921*CA^4*Log[Q2dmu2]*PlusD[zb, 3])/81 + 
 (719*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 3])/81 - 2*CA^2*CF*nf*Log[Q2dmu2]*
  PlusD[zb, 3] + (203*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/54 - 
 (310*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/27 + 
 (1166*CA^4*Log[Q2dmu2]^2*PlusD[zb, 3])/27 - 
 (368*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 3])/27 + 
 (1069*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 3])/9 + 
 (500*CA^4*Log[Q2dmu2]^3*PlusD[zb, 3])/27 + 
 (184*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 3])/27 - 
 56*CA^4*Log[Q2dmu2]^4*PlusD[zb, 3] - (4193*CA^4*PlusD[zb, 4])/216 + 
 (839*CA^3*nf*PlusD[zb, 4])/216 - (5*CA^2*CF*nf*PlusD[zb, 4])/12 + 
 (149*CA^4*Pi^2*PlusD[zb, 4])/48 - (17*CA^3*nf*Pi^2*PlusD[zb, 4])/4 + 
 (655*CA^4*Log[Q2dmu2]*PlusD[zb, 4])/18 - 
 (92*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 4])/9 + 
 (973*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 4])/12 + 
 (77*CA^4*Log[Q2dmu2]^2*PlusD[zb, 4])/6 + 
 (23*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 4])/3 - 
 (220*CA^4*Log[Q2dmu2]^3*PlusD[zb, 4])/3 + (7111*CA^4*PlusD[zb, 5])/540 - 
 (454*CA^3*nf*PlusD[zb, 5])/135 + (8497*CA^4*Pi^2*PlusD[zb, 5])/360 + 
 (329*CA^4*Log[Q2dmu2]*PlusD[zb, 5])/90 + 
 (227*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 5])/45 - 
 (314*CA^4*Log[Q2dmu2]^2*PlusD[zb, 5])/5 - (19*CA^4*PlusD[zb, 6])/360 + 
 (263*CA^3*nf*PlusD[zb, 6])/180 - (479*CA^4*Log[Q2dmu2]*PlusD[zb, 6])/15 - 
 (1541*CA^4*PlusD[zb, 7])/210 + (1763804803*CA^4*Zeta[3])/933120 + 
 (1260760633*CA^3*nf*Zeta[3])/4665600 - (32241287*CA^2*CF*nf*Zeta[3])/86400 + 
 (7883*CA^2*nf^2*Zeta[3])/3888 - (CA*CF*nf^2*Zeta[3])/3 - 
 (3913811*CA^4*Pi^2*Zeta[3])/20736 - (1468585*CA^3*nf*Pi^2*Zeta[3])/20736 + 
 (1999*CA^2*CF*nf*Pi^2*Zeta[3])/72 + (884041*CA^4*Pi^4*Zeta[3])/51840 + 
 (1474078433*CA^4*Zeta[3])/(933120*(-1 + zb)) + 
 (1041595583*CA^3*nf*Zeta[3])/(4665600*(-1 + zb)) - 
 (10570231*CA^2*CF*nf*Zeta[3])/(43200*(-1 + zb)) - 
 (749*CA^2*nf^2*Zeta[3])/(5184*(-1 + zb)) + 
 (CA*CF*nf^2*Zeta[3])/(16*(-1 + zb)) - (2612735*CA^4*Pi^2*Zeta[3])/
  (10368*(-1 + zb)) - (214745*CA^3*nf*Pi^2*Zeta[3])/(5184*(-1 + zb)) + 
 (6757*CA^2*CF*nf*Pi^2*Zeta[3])/(432*(-1 + zb)) + 
 (884041*CA^4*Pi^4*Zeta[3])/(103680*(-1 + zb)) - (3*CA^4*Zeta[3])/(2*zb) + 
 (3*CA^2*CF*nf*Zeta[3])/(2*zb) + (762799483*CA^4*zb*Zeta[3])/933120 + 
 (466220833*CA^3*nf*zb*Zeta[3])/4665600 + (381069*CA^2*CF*nf*zb*Zeta[3])/
  3200 - (22169*CA^2*nf^2*zb*Zeta[3])/15552 + (5*CA*CF*nf^2*zb*Zeta[3])/16 - 
 (5768099*CA^4*Pi^2*zb*Zeta[3])/20736 + (276389*CA^3*nf*Pi^2*zb*Zeta[3])/
  20736 - (635*CA^2*CF*nf*Pi^2*zb*Zeta[3])/72 - 
 (884041*CA^4*Pi^4*zb*Zeta[3])/103680 + (158067781*CA^4*zb^2*Zeta[3])/
  116640 + (1246411883*CA^3*nf*zb^2*Zeta[3])/4665600 - 
 (7689031*CA^2*CF*nf*zb^2*Zeta[3])/43200 - (77*CA^2*nf^2*zb^2*Zeta[3])/288 + 
 (CA*CF*nf^2*zb^2*Zeta[3])/24 - (2563175*CA^4*Pi^2*zb^2*Zeta[3])/10368 - 
 (218105*CA^3*nf*Pi^2*zb^2*Zeta[3])/5184 + 
 (13451*CA^2*CF*nf*Pi^2*zb^2*Zeta[3])/864 + (884041*CA^4*Pi^4*zb^2*Zeta[3])/
  103680 + (564781*CA^4*zb^3*Zeta[3])/8640 - (169253*CA^3*nf*zb^3*Zeta[3])/
  5400 - (505081*CA^2*CF*nf*zb^3*Zeta[3])/43200 + 
 (CA^2*nf^2*zb^3*Zeta[3])/288 - (9961*CA^4*zb^4*Zeta[3])/2160 + 
 (30947*CA^3*nf*zb^4*Zeta[3])/5400 - (7889*CA^2*CF*nf*zb^4*Zeta[3])/10800 + 
 (4906091065*CA^4*del[zb]*Zeta[3])/6718464 + 
 (82865713*CA^3*nf*del[zb]*Zeta[3])/3359232 - 
 (48365*CA^2*CF*nf*del[zb]*Zeta[3])/192 - (1570501*CA^4*Pi^2*del[zb]*Zeta[3])/
  82944 - (30451*CA^3*nf*Pi^2*del[zb]*Zeta[3])/2304 + 
 (4217*CA^2*CF*nf*Pi^2*del[zb]*Zeta[3])/216 - 
 (3767741*CA^4*Pi^4*del[zb]*Zeta[3])/1244160 + 
 (1638523*CA^3*nf*Pi^4*del[zb]*Zeta[3])/1244160 - 
 (451*CA^2*CF*nf*Pi^4*del[zb]*Zeta[3])/1440 - 
 (35652647*CA^4*G[0, zb]*Zeta[3])/20736 - (8402803*CA^3*nf*G[0, zb]*Zeta[3])/
  25920 + (861733*CA^2*CF*nf*G[0, zb]*Zeta[3])/4320 - 
 (14869*CA^2*nf^2*G[0, zb]*Zeta[3])/10368 + (CA*CF*nf^2*G[0, zb]*Zeta[3])/8 + 
 (3213655*CA^4*Pi^2*G[0, zb]*Zeta[3])/10368 + 
 (1716241*CA^3*nf*Pi^2*G[0, zb]*Zeta[3])/20736 - 
 (46*CA^2*CF*nf*Pi^2*G[0, zb]*Zeta[3])/3 - (3059765*CA^4*G[0, zb]*Zeta[3])/
  (1728*(-1 + zb)) - (428063*CA^3*nf*G[0, zb]*Zeta[3])/(1920*(-1 + zb)) + 
 (567193*CA^2*CF*nf*G[0, zb]*Zeta[3])/(4320*(-1 + zb)) + 
 (3719857*CA^4*Pi^2*G[0, zb]*Zeta[3])/(10368*(-1 + zb)) + 
 (200041*CA^3*nf*Pi^2*G[0, zb]*Zeta[3])/(5184*(-1 + zb)) - 
 (23*CA^2*CF*nf*Pi^2*G[0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (29668753*CA^4*zb*G[0, zb]*Zeta[3])/20736 - 
 (1107713*CA^3*nf*zb*G[0, zb]*Zeta[3])/25920 - 
 (394007*CA^2*CF*nf*zb*G[0, zb]*Zeta[3])/4320 + 
 (14869*CA^2*nf^2*zb*G[0, zb]*Zeta[3])/10368 - 
 (CA*CF*nf^2*zb*G[0, zb]*Zeta[3])/8 + (8918075*CA^4*Pi^2*zb*G[0, zb]*Zeta[3])/
  20736 - (233159*CA^3*nf*Pi^2*zb*G[0, zb]*Zeta[3])/5184 + 
 (23*CA^2*CF*nf*Pi^2*zb*G[0, zb]*Zeta[3])/3 - 
 (2119327*CA^4*zb^2*G[0, zb]*Zeta[3])/1296 - 
 (7404853*CA^3*nf*zb^2*G[0, zb]*Zeta[3])/25920 + 
 (92017*CA^2*CF*nf*zb^2*G[0, zb]*Zeta[3])/1080 + 
 (7257565*CA^4*Pi^2*zb^2*G[0, zb]*Zeta[3])/20736 + 
 (416641*CA^3*nf*Pi^2*zb^2*G[0, zb]*Zeta[3])/10368 - 
 (23*CA^2*CF*nf*Pi^2*zb^2*G[0, zb]*Zeta[3])/3 - 
 (14257*CA^4*zb^3*G[0, zb]*Zeta[3])/288 + 
 (2867*CA^3*nf*zb^3*G[0, zb]*Zeta[3])/120 + 
 (1477*CA^2*CF*nf*zb^3*G[0, zb]*Zeta[3])/180 + 
 (131*CA^4*zb^4*G[0, zb]*Zeta[3])/36 - (61*CA^3*nf*zb^4*G[0, zb]*Zeta[3])/
  15 + (61*CA^2*CF*nf*zb^4*G[0, zb]*Zeta[3])/90 + 
 (49624043*CA^4*G[1, zb]*Zeta[3])/31104 + (17485567*CA^3*nf*G[1, zb]*Zeta[3])/
  77760 - (661159*CA^2*CF*nf*G[1, zb]*Zeta[3])/4320 + 
 (649*CA^2*nf^2*G[1, zb]*Zeta[3])/576 - (CA*CF*nf^2*G[1, zb]*Zeta[3])/12 - 
 (585679*CA^4*Pi^2*G[1, zb]*Zeta[3])/2304 - 
 (398219*CA^3*nf*Pi^2*G[1, zb]*Zeta[3])/6912 + 
 (239*CA^2*CF*nf*Pi^2*G[1, zb]*Zeta[3])/24 - (22*CA^4*G[1, zb]*Zeta[3])/
  (-2 + zb) + (22181567*CA^4*G[1, zb]*Zeta[3])/(15552*(-1 + zb)) + 
 (6279451*CA^3*nf*G[1, zb]*Zeta[3])/(38880*(-1 + zb)) - 
 (4433*CA^2*CF*nf*G[1, zb]*Zeta[3])/(40*(-1 + zb)) - 
 (693205*CA^4*Pi^2*G[1, zb]*Zeta[3])/(2592*(-1 + zb)) - 
 (33943*CA^3*nf*Pi^2*G[1, zb]*Zeta[3])/(1296*(-1 + zb)) + 
 (65*CA^2*CF*nf*Pi^2*G[1, zb]*Zeta[3])/(12*(-1 + zb)) - 
 (3*CA^4*G[1, zb]*Zeta[3])/(2*zb^2) + (3*CA^2*CF*nf*G[1, zb]*Zeta[3])/
  (2*zb^2) + (510991*CA^4*G[1, zb]*Zeta[3])/(15552*zb) - 
 (353171*CA^3*nf*G[1, zb]*Zeta[3])/(7776*zb) + 
 (811*CA^2*CF*nf*G[1, zb]*Zeta[3])/(18*zb) - 
 (313829*CA^4*Pi^2*G[1, zb]*Zeta[3])/(20736*zb) + 
 (298711*CA^3*nf*Pi^2*G[1, zb]*Zeta[3])/(10368*zb) - 
 (47*CA^2*CF*nf*Pi^2*G[1, zb]*Zeta[3])/(9*zb) + 
 (7183715*CA^4*zb*G[1, zb]*Zeta[3])/7776 + 
 (3621179*CA^3*nf*zb*G[1, zb]*Zeta[3])/155520 + 
 (256301*CA^2*CF*nf*zb*G[1, zb]*Zeta[3])/4320 - 
 (649*CA^2*nf^2*zb*G[1, zb]*Zeta[3])/576 + (CA*CF*nf^2*zb*G[1, zb]*Zeta[3])/
  12 - (1980661*CA^4*Pi^2*zb*G[1, zb]*Zeta[3])/6912 + 
 (220229*CA^3*nf*Pi^2*zb*G[1, zb]*Zeta[3])/6912 - 
 (29*CA^2*CF*nf*Pi^2*zb*G[1, zb]*Zeta[3])/6 + 
 (27883115*CA^4*zb^2*G[1, zb]*Zeta[3])/15552 + 
 (17964467*CA^3*nf*zb^2*G[1, zb]*Zeta[3])/77760 - 
 (121097*CA^2*CF*nf*zb^2*G[1, zb]*Zeta[3])/2160 - 
 (2303239*CA^4*Pi^2*zb^2*G[1, zb]*Zeta[3])/6912 - 
 (32177*CA^3*nf*Pi^2*zb^2*G[1, zb]*Zeta[3])/1152 + 
 (47*CA^2*CF*nf*Pi^2*zb^2*G[1, zb]*Zeta[3])/9 + 
 (10135*CA^4*zb^3*G[1, zb]*Zeta[3])/288 - 
 (2021*CA^3*nf*zb^3*G[1, zb]*Zeta[3])/120 - 
 (1081*CA^2*CF*nf*zb^3*G[1, zb]*Zeta[3])/180 - 
 (95*CA^4*zb^4*G[1, zb]*Zeta[3])/36 + (43*CA^3*nf*zb^4*G[1, zb]*Zeta[3])/15 - 
 (43*CA^2*CF*nf*zb^4*G[1, zb]*Zeta[3])/90 + 
 (14777047*CA^4*G[0, 0, zb]*Zeta[3])/6912 + 
 (3573077*CA^3*nf*G[0, 0, zb]*Zeta[3])/6912 - 
 (2465*CA^2*CF*nf*G[0, 0, zb]*Zeta[3])/24 - 
 (9961*CA^4*Pi^2*G[0, 0, zb]*Zeta[3])/6 + (4638529*CA^4*G[0, 0, zb]*Zeta[3])/
  (1728*(-1 + zb)) + (66685*CA^3*nf*G[0, 0, zb]*Zeta[3])/(216*(-1 + zb)) - 
 (739*CA^2*CF*nf*G[0, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
 (9961*CA^4*Pi^2*G[0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
 (19880353*CA^4*zb*G[0, 0, zb]*Zeta[3])/6912 - 
 (450085*CA^3*nf*zb*G[0, 0, zb]*Zeta[3])/6912 + 
 (1061*CA^2*CF*nf*zb*G[0, 0, zb]*Zeta[3])/24 + 
 (9961*CA^4*Pi^2*zb*G[0, 0, zb]*Zeta[3])/12 + 
 (1506163*CA^4*zb^2*G[0, 0, zb]*Zeta[3])/576 + 
 (7489*CA^3*nf*zb^2*G[0, 0, zb]*Zeta[3])/24 - 
 (1361*CA^2*CF*nf*zb^2*G[0, 0, zb]*Zeta[3])/24 - 
 (9961*CA^4*Pi^2*zb^2*G[0, 0, zb]*Zeta[3])/12 - 
 (20835409*CA^4*G[0, 1, zb]*Zeta[3])/10368 - 
 (1811659*CA^3*nf*G[0, 1, zb]*Zeta[3])/5184 + 
 (9859*CA^2*CF*nf*G[0, 1, zb]*Zeta[3])/144 + 
 (1079929*CA^4*Pi^2*G[0, 1, zb]*Zeta[3])/864 - 
 (12619105*CA^4*G[0, 1, zb]*Zeta[3])/(5184*(-1 + zb)) - 
 (1006619*CA^3*nf*G[0, 1, zb]*Zeta[3])/(5184*(-1 + zb)) + 
 (989*CA^2*CF*nf*G[0, 1, zb]*Zeta[3])/(18*(-1 + zb)) + 
 (1079929*CA^4*Pi^2*G[0, 1, zb]*Zeta[3])/(1728*(-1 + zb)) - 
 (1763177*CA^4*G[0, 1, zb]*Zeta[3])/(5184*zb) + 
 (37949*CA^3*nf*G[0, 1, zb]*Zeta[3])/(324*zb) - 
 (319*CA^2*CF*nf*G[0, 1, zb]*Zeta[3])/(12*zb) - 
 (1079929*CA^4*Pi^2*G[0, 1, zb]*Zeta[3])/(1728*zb) - 
 (25842979*CA^4*zb*G[0, 1, zb]*Zeta[3])/10368 + 
 (318347*CA^3*nf*zb*G[0, 1, zb]*Zeta[3])/5184 - 
 (1481*CA^2*CF*nf*zb*G[0, 1, zb]*Zeta[3])/144 - 
 (1079929*CA^4*Pi^2*zb*G[0, 1, zb]*Zeta[3])/1728 - 
 (11914345*CA^4*zb^2*G[0, 1, zb]*Zeta[3])/5184 - 
 (578377*CA^3*nf*zb^2*G[0, 1, zb]*Zeta[3])/2592 + 
 (5779*CA^2*CF*nf*zb^2*G[0, 1, zb]*Zeta[3])/144 + 
 (1079929*CA^4*Pi^2*zb^2*G[0, 1, zb]*Zeta[3])/1728 - 
 (19799119*CA^4*G[1, 0, zb]*Zeta[3])/10368 - 
 (3957959*CA^3*nf*G[1, 0, zb]*Zeta[3])/10368 + 
 (5711*CA^2*CF*nf*G[1, 0, zb]*Zeta[3])/144 + 
 (1082449*CA^4*Pi^2*G[1, 0, zb]*Zeta[3])/864 - 
 (9478261*CA^4*G[1, 0, zb]*Zeta[3])/(5184*(-1 + zb)) - 
 (70199*CA^3*nf*G[1, 0, zb]*Zeta[3])/(324*(-1 + zb)) + 
 (54*CA^2*CF*nf*G[1, 0, zb]*Zeta[3])/(-1 + zb) + 
 (1082449*CA^4*Pi^2*G[1, 0, zb]*Zeta[3])/(1728*(-1 + zb)) - 
 (1884689*CA^4*G[1, 0, zb]*Zeta[3])/(5184*zb) + 
 (9794*CA^3*nf*G[1, 0, zb]*Zeta[3])/(81*zb) - 
 (319*CA^2*CF*nf*G[1, 0, zb]*Zeta[3])/(12*zb) - 
 (1082449*CA^4*Pi^2*G[1, 0, zb]*Zeta[3])/(1728*zb) - 
 (16569529*CA^4*zb*G[1, 0, zb]*Zeta[3])/10368 + 
 (341525*CA^3*nf*zb*G[1, 0, zb]*Zeta[3])/5184 - 
 (3385*CA^2*CF*nf*zb*G[1, 0, zb]*Zeta[3])/144 - 
 (1082449*CA^4*Pi^2*zb*G[1, 0, zb]*Zeta[3])/1728 - 
 (7522493*CA^4*zb^2*G[1, 0, zb]*Zeta[3])/2592 - 
 (164707*CA^3*nf*zb^2*G[1, 0, zb]*Zeta[3])/648 + 
 (6935*CA^2*CF*nf*zb^2*G[1, 0, zb]*Zeta[3])/144 + 
 (1082449*CA^4*Pi^2*zb^2*G[1, 0, zb]*Zeta[3])/1728 + 
 (2641433*CA^4*G[1, 1, zb]*Zeta[3])/1728 + 
 (1030955*CA^3*nf*G[1, 1, zb]*Zeta[3])/3456 - 
 (337*CA^2*CF*nf*G[1, 1, zb]*Zeta[3])/24 - 
 (16201*CA^4*Pi^2*G[1, 1, zb]*Zeta[3])/18 + (623861*CA^4*G[1, 1, zb]*Zeta[3])/
  (432*(-1 + zb)) + (8993*CA^3*nf*G[1, 1, zb]*Zeta[3])/(54*(-1 + zb)) - 
 (335*CA^2*CF*nf*G[1, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
 (16201*CA^4*Pi^2*G[1, 1, zb]*Zeta[3])/(36*(-1 + zb)) + 
 (238337*CA^4*G[1, 1, zb]*Zeta[3])/(864*zb) - 
 (19787*CA^3*nf*G[1, 1, zb]*Zeta[3])/(216*zb) + 
 (58*CA^2*CF*nf*G[1, 1, zb]*Zeta[3])/(3*zb) + 
 (16201*CA^4*Pi^2*G[1, 1, zb]*Zeta[3])/(36*zb) + 
 (358019*CA^4*zb*G[1, 1, zb]*Zeta[3])/288 - 
 (19235*CA^3*nf*zb*G[1, 1, zb]*Zeta[3])/384 - 
 (353*CA^2*CF*nf*zb*G[1, 1, zb]*Zeta[3])/48 + 
 (16201*CA^4*Pi^2*zb*G[1, 1, zb]*Zeta[3])/36 + 
 (536095*CA^4*zb^2*G[1, 1, zb]*Zeta[3])/216 + 
 (166481*CA^3*nf*zb^2*G[1, 1, zb]*Zeta[3])/864 - 
 (305*CA^2*CF*nf*zb^2*G[1, 1, zb]*Zeta[3])/8 - 
 (16201*CA^4*Pi^2*zb^2*G[1, 1, zb]*Zeta[3])/36 + 
 (679*CA^4*G[2, 1, zb]*Zeta[3])/24 - (109*CA^3*nf*G[2, 1, zb]*Zeta[3])/36 - 
 (731*CA^4*G[2, 1, zb]*Zeta[3])/(8*(-1 + zb)) - 
 (143*CA^3*nf*G[2, 1, zb]*Zeta[3])/(36*(-1 + zb)) - 
 (3365*CA^4*zb*G[2, 1, zb]*Zeta[3])/24 - (40*CA^3*nf*zb*G[2, 1, zb]*Zeta[3])/
  9 + (731*CA^4*zb^2*G[2, 1, zb]*Zeta[3])/8 + 
 (143*CA^3*nf*zb^2*G[2, 1, zb]*Zeta[3])/36 - 
 (40097*CA^4*G[0, 0, 0, zb]*Zeta[3])/9 - 
 (102103*CA^3*nf*G[0, 0, 0, zb]*Zeta[3])/144 + 
 48*CA^2*CF*nf*G[0, 0, 0, zb]*Zeta[3] - (18693*CA^4*G[0, 0, 0, zb]*Zeta[3])/
  (4*(-1 + zb)) - (4093*CA^3*nf*G[0, 0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
 (24*CA^2*CF*nf*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
 (717491*CA^4*zb*G[0, 0, 0, zb]*Zeta[3])/144 + 
 (13385*CA^3*nf*zb*G[0, 0, 0, zb]*Zeta[3])/36 - 
 24*CA^2*CF*nf*zb*G[0, 0, 0, zb]*Zeta[3] - 
 (666865*CA^4*zb^2*G[0, 0, 0, zb]*Zeta[3])/144 - 
 (25111*CA^3*nf*zb^2*G[0, 0, 0, zb]*Zeta[3])/72 + 
 24*CA^2*CF*nf*zb^2*G[0, 0, 0, zb]*Zeta[3] + 
 (13606849*CA^4*G[0, 0, 1, zb]*Zeta[3])/3456 + 
 (1720817*CA^3*nf*G[0, 0, 1, zb]*Zeta[3])/3456 - 
 (277*CA^2*CF*nf*G[0, 0, 1, zb]*Zeta[3])/8 + 
 (3398327*CA^4*G[0, 0, 1, zb]*Zeta[3])/(864*(-1 + zb)) + 
 (52171*CA^3*nf*G[0, 0, 1, zb]*Zeta[3])/(216*(-1 + zb)) - 
 (47*CA^2*CF*nf*G[0, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
 (160889*CA^4*G[0, 0, 1, zb]*Zeta[3])/(3456*zb) - 
 (433181*CA^3*nf*G[0, 0, 1, zb]*Zeta[3])/(1728*zb) + 
 (17*CA^2*CF*nf*G[0, 0, 1, zb]*Zeta[3])/zb + 
 (13153099*CA^4*zb*G[0, 0, 1, zb]*Zeta[3])/3456 - 
 (897061*CA^3*nf*zb*G[0, 0, 1, zb]*Zeta[3])/3456 + 
 10*CA^2*CF*nf*zb*G[0, 0, 1, zb]*Zeta[3] + 
 (13438769*CA^4*zb^2*G[0, 0, 1, zb]*Zeta[3])/3456 + 
 (424073*CA^3*nf*zb^2*G[0, 0, 1, zb]*Zeta[3])/1728 - 
 (77*CA^2*CF*nf*zb^2*G[0, 0, 1, zb]*Zeta[3])/4 + 
 (13288645*CA^4*G[0, 1, 0, zb]*Zeta[3])/3456 + 
 (211699*CA^3*nf*G[0, 1, 0, zb]*Zeta[3])/432 - 
 (809*CA^2*CF*nf*G[0, 1, 0, zb]*Zeta[3])/24 + 
 (6615371*CA^4*G[0, 1, 0, zb]*Zeta[3])/(1728*(-1 + zb)) + 
 (25273*CA^3*nf*G[0, 1, 0, zb]*Zeta[3])/(108*(-1 + zb)) - 
 (113*CA^2*CF*nf*G[0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
 (18487*CA^4*G[0, 1, 0, zb]*Zeta[3])/(384*zb) - 
 (15791*CA^3*nf*G[0, 1, 0, zb]*Zeta[3])/(64*zb) + 
 (33*CA^2*CF*nf*G[0, 1, 0, zb]*Zeta[3])/(2*zb) + 
 (1603517*CA^4*zb*G[0, 1, 0, zb]*Zeta[3])/432 - 
 (896251*CA^3*nf*zb*G[0, 1, 0, zb]*Zeta[3])/3456 + 
 (73*CA^2*CF*nf*zb*G[0, 1, 0, zb]*Zeta[3])/6 + 
 (3266573*CA^4*zb^2*G[0, 1, 0, zb]*Zeta[3])/864 + 
 (207571*CA^3*nf*zb^2*G[0, 1, 0, zb]*Zeta[3])/864 - 
 (197*CA^2*CF*nf*zb^2*G[0, 1, 0, zb]*Zeta[3])/12 - 
 (10832201*CA^4*G[0, 1, 1, zb]*Zeta[3])/3456 - 
 (599747*CA^3*nf*G[0, 1, 1, zb]*Zeta[3])/1728 + 
 (379*CA^2*CF*nf*G[0, 1, 1, zb]*Zeta[3])/12 - 
 (591283*CA^4*G[0, 1, 1, zb]*Zeta[3])/(192*(-1 + zb)) - 
 (1985*CA^3*nf*G[0, 1, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
 (181*CA^2*CF*nf*G[0, 1, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
 (422939*CA^4*G[0, 1, 1, zb]*Zeta[3])/(3456*zb) + 
 (299375*CA^3*nf*G[0, 1, 1, zb]*Zeta[3])/(1728*zb) - 
 (43*CA^2*CF*nf*G[0, 1, 1, zb]*Zeta[3])/(3*zb) - 
 (4830811*CA^4*zb*G[0, 1, 1, zb]*Zeta[3])/1728 + 
 (631085*CA^3*nf*zb*G[0, 1, 1, zb]*Zeta[3])/3456 + 
 (10*CA^2*CF*nf*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
 (5097389*CA^4*zb^2*G[0, 1, 1, zb]*Zeta[3])/1728 - 
 (73657*CA^3*nf*zb^2*G[0, 1, 1, zb]*Zeta[3])/432 + 
 (55*CA^2*CF*nf*zb^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
 (5713591*CA^4*G[1, 0, 0, zb]*Zeta[3])/1728 + 
 (221093*CA^3*nf*G[1, 0, 0, zb]*Zeta[3])/432 - 
 (CA^2*CF*nf*G[1, 0, 0, zb]*Zeta[3])/2 + 
 (2714833*CA^4*G[1, 0, 0, zb]*Zeta[3])/(864*(-1 + zb)) + 
 (212471*CA^3*nf*G[1, 0, 0, zb]*Zeta[3])/(864*(-1 + zb)) - 
 (59*CA^2*CF*nf*G[1, 0, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
 (12463*CA^4*G[1, 0, 0, zb]*Zeta[3])/(1728*zb) - 
 (111037*CA^3*nf*G[1, 0, 0, zb]*Zeta[3])/(432*zb) + 
 (33*CA^2*CF*nf*G[1, 0, 0, zb]*Zeta[3])/(2*zb) + 
 (2533679*CA^4*zb*G[1, 0, 0, zb]*Zeta[3])/864 - 
 (463939*CA^3*nf*zb*G[1, 0, 0, zb]*Zeta[3])/1728 - 
 (19*CA^2*CF*nf*zb*G[1, 0, 0, zb]*Zeta[3])/2 + 
 (4102417*CA^4*zb^2*G[1, 0, 0, zb]*Zeta[3])/864 + 
 (217565*CA^3*nf*zb^2*G[1, 0, 0, zb]*Zeta[3])/864 - 
 (33*CA^2*CF*nf*zb^2*G[1, 0, 0, zb]*Zeta[3])/2 - 
 (10086037*CA^4*G[1, 0, 1, zb]*Zeta[3])/3456 - 
 (665695*CA^3*nf*G[1, 0, 1, zb]*Zeta[3])/1728 - 
 (33*CA^2*CF*nf*G[1, 0, 1, zb]*Zeta[3])/8 - 
 (43159*CA^4*G[1, 0, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
 (2967*CA^3*nf*G[1, 0, 1, zb]*Zeta[3])/(16*(-1 + zb)) + 
 (161*CA^2*CF*nf*G[1, 0, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
 (294853*CA^4*G[1, 0, 1, zb]*Zeta[3])/(3456*zb) + 
 (332341*CA^3*nf*G[1, 0, 1, zb]*Zeta[3])/(1728*zb) - 
 (103*CA^2*CF*nf*G[1, 0, 1, zb]*Zeta[3])/(12*zb) - 
 (2027107*CA^4*zb*G[1, 0, 1, zb]*Zeta[3])/864 + 
 (694183*CA^3*nf*zb*G[1, 0, 1, zb]*Zeta[3])/3456 + 
 (81*CA^2*CF*nf*zb*G[1, 0, 1, zb]*Zeta[3])/4 - 
 (1728361*CA^4*zb^2*G[1, 0, 1, zb]*Zeta[3])/432 - 
 (82277*CA^3*nf*zb^2*G[1, 0, 1, zb]*Zeta[3])/432 + 
 (38*CA^2*CF*nf*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
 (8265113*CA^4*G[1, 1, 0, zb]*Zeta[3])/3456 - 
 (602681*CA^3*nf*G[1, 1, 0, zb]*Zeta[3])/1728 - 
 (199*CA^2*CF*nf*G[1, 1, 0, zb]*Zeta[3])/12 - 
 (26917*CA^4*G[1, 1, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
 (4001*CA^3*nf*G[1, 1, 0, zb]*Zeta[3])/(24*(-1 + zb)) + 
 (26*CA^2*CF*nf*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
 (181577*CA^4*G[1, 1, 0, zb]*Zeta[3])/(3456*zb) + 
 (303965*CA^3*nf*G[1, 1, 0, zb]*Zeta[3])/(1728*zb) - 
 (73*CA^2*CF*nf*G[1, 1, 0, zb]*Zeta[3])/(6*zb) - 
 (1725263*CA^4*zb*G[1, 1, 0, zb]*Zeta[3])/864 + 
 (638015*CA^3*nf*zb*G[1, 1, 0, zb]*Zeta[3])/3456 + 
 (559*CA^2*CF*nf*zb*G[1, 1, 0, zb]*Zeta[3])/24 - 
 (793111*CA^4*zb^2*G[1, 1, 0, zb]*Zeta[3])/216 - 
 (4612*CA^3*nf*zb^2*G[1, 1, 0, zb]*Zeta[3])/27 + 
 (43*CA^2*CF*nf*zb^2*G[1, 1, 0, zb]*Zeta[3])/12 + 
 (523775*CA^4*G[1, 1, 1, zb]*Zeta[3])/288 + 
 (300805*CA^3*nf*G[1, 1, 1, zb]*Zeta[3])/1152 + 
 (157*CA^2*CF*nf*G[1, 1, 1, zb]*Zeta[3])/8 + 
 (62449*CA^4*G[1, 1, 1, zb]*Zeta[3])/(36*(-1 + zb)) + 
 (2287*CA^3*nf*G[1, 1, 1, zb]*Zeta[3])/(18*(-1 + zb)) - 
 (28*CA^2*CF*nf*G[1, 1, 1, zb]*Zeta[3])/(-1 + zb) - 
 (1319*CA^4*G[1, 1, 1, zb]*Zeta[3])/(48*zb) - 
 (3157*CA^3*nf*G[1, 1, 1, zb]*Zeta[3])/(24*zb) + 
 (61*CA^2*CF*nf*G[1, 1, 1, zb]*Zeta[3])/(12*zb) + 
 (198097*CA^4*zb*G[1, 1, 1, zb]*Zeta[3])/128 - 
 (26009*CA^3*nf*zb*G[1, 1, 1, zb]*Zeta[3])/192 - 
 (285*CA^2*CF*nf*zb*G[1, 1, 1, zb]*Zeta[3])/8 + 
 (1098661*CA^4*zb^2*G[1, 1, 1, zb]*Zeta[3])/384 + 
 (8239*CA^3*nf*zb^2*G[1, 1, 1, zb]*Zeta[3])/64 - 
 (19*CA^2*CF*nf*zb^2*G[1, 1, 1, zb]*Zeta[3])/12 - 
 (407*CA^4*G[1, 2, 1, zb]*Zeta[3])/6 - (97*CA^3*nf*G[1, 2, 1, zb]*Zeta[3])/
  12 - (473*CA^4*G[1, 2, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
 (13*CA^3*nf*G[1, 2, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
 (4*CA^3*nf*G[1, 2, 1, zb]*Zeta[3])/zb - 
 (1027*CA^4*zb*G[1, 2, 1, zb]*Zeta[3])/12 + 
 (11*CA^3*nf*zb*G[1, 2, 1, zb]*Zeta[3])/3 - 
 (55*CA^4*zb^2*G[1, 2, 1, zb]*Zeta[3])/4 - 
 (25*CA^3*nf*zb^2*G[1, 2, 1, zb]*Zeta[3])/6 + 
 (266*CA^4*G[2, 1, 0, zb]*Zeta[3])/3 + (418*CA^4*G[2, 1, 0, zb]*Zeta[3])/
  (3*(-1 + zb)) + (494*CA^4*zb*G[2, 1, 0, zb]*Zeta[3])/3 - 
 (418*CA^4*zb^2*G[2, 1, 0, zb]*Zeta[3])/3 - (665*CA^4*G[2, 1, 1, zb]*Zeta[3])/
  6 - (1045*CA^4*G[2, 1, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
 (1235*CA^4*zb*G[2, 1, 1, zb]*Zeta[3])/6 + 
 (1045*CA^4*zb^2*G[2, 1, 1, zb]*Zeta[3])/6 - (7*CA^4*G[2, 2, 1, zb]*Zeta[3])/
  3 - (11*CA^4*G[2, 2, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (13*CA^4*zb*G[2, 2, 1, zb]*Zeta[3])/3 + 
 (11*CA^4*zb^2*G[2, 2, 1, zb]*Zeta[3])/3 + 20774*CA^4*G[0, 0, 0, 0, zb]*
  Zeta[3] + (10387*CA^4*G[0, 0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
 10387*CA^4*zb*G[0, 0, 0, 0, zb]*Zeta[3] + 10387*CA^4*zb^2*G[0, 0, 0, 0, zb]*
  Zeta[3] - (262581*CA^4*G[0, 0, 0, 1, zb]*Zeta[3])/16 - 
 (262581*CA^4*G[0, 0, 0, 1, zb]*Zeta[3])/(32*(-1 + zb)) + 
 (262581*CA^4*G[0, 0, 0, 1, zb]*Zeta[3])/(32*zb) + 
 (262581*CA^4*zb*G[0, 0, 0, 1, zb]*Zeta[3])/32 - 
 (262581*CA^4*zb^2*G[0, 0, 0, 1, zb]*Zeta[3])/32 - 
 (48269*CA^4*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
 (48269*CA^4*G[0, 0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
 (48269*CA^4*G[0, 0, 1, 0, zb]*Zeta[3])/(6*zb) + 
 (48269*CA^4*zb*G[0, 0, 1, 0, zb]*Zeta[3])/6 - 
 (48269*CA^4*zb^2*G[0, 0, 1, 0, zb]*Zeta[3])/6 + 
 (190985*CA^4*G[0, 0, 1, 1, zb]*Zeta[3])/16 + 
 (190985*CA^4*G[0, 0, 1, 1, zb]*Zeta[3])/(32*(-1 + zb)) - 
 (190985*CA^4*G[0, 0, 1, 1, zb]*Zeta[3])/(32*zb) - 
 (190985*CA^4*zb*G[0, 0, 1, 1, zb]*Zeta[3])/32 + 
 (190985*CA^4*zb^2*G[0, 0, 1, 1, zb]*Zeta[3])/32 - 
 (509343*CA^4*G[0, 1, 0, 0, zb]*Zeta[3])/32 - 
 (509343*CA^4*G[0, 1, 0, 0, zb]*Zeta[3])/(64*(-1 + zb)) + 
 (509343*CA^4*G[0, 1, 0, 0, zb]*Zeta[3])/(64*zb) + 
 (509343*CA^4*zb*G[0, 1, 0, 0, zb]*Zeta[3])/64 - 
 (509343*CA^4*zb^2*G[0, 1, 0, 0, zb]*Zeta[3])/64 + 
 (103211*CA^4*G[0, 1, 0, 1, zb]*Zeta[3])/8 + 
 (103211*CA^4*G[0, 1, 0, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
 (103211*CA^4*G[0, 1, 0, 1, zb]*Zeta[3])/(16*zb) - 
 (103211*CA^4*zb*G[0, 1, 0, 1, zb]*Zeta[3])/16 + 
 (103211*CA^4*zb^2*G[0, 1, 0, 1, zb]*Zeta[3])/16 + 
 (270353*CA^4*G[0, 1, 1, 0, zb]*Zeta[3])/24 + 
 (270353*CA^4*G[0, 1, 1, 0, zb]*Zeta[3])/(48*(-1 + zb)) - 
 (270353*CA^4*G[0, 1, 1, 0, zb]*Zeta[3])/(48*zb) - 
 (270353*CA^4*zb*G[0, 1, 1, 0, zb]*Zeta[3])/48 + 
 (270353*CA^4*zb^2*G[0, 1, 1, 0, zb]*Zeta[3])/48 - 
 (66535*CA^4*G[0, 1, 1, 1, zb]*Zeta[3])/8 - 
 (66535*CA^4*G[0, 1, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) + 
 (66535*CA^4*G[0, 1, 1, 1, zb]*Zeta[3])/(16*zb) + 
 (66535*CA^4*zb*G[0, 1, 1, 1, zb]*Zeta[3])/16 - 
 (66535*CA^4*zb^2*G[0, 1, 1, 1, zb]*Zeta[3])/16 + 
 208*CA^4*G[0, 1, 2, 1, zb]*Zeta[3] + (104*CA^4*G[0, 1, 2, 1, zb]*Zeta[3])/
  (-1 + zb) - (104*CA^4*G[0, 1, 2, 1, zb]*Zeta[3])/zb - 
 104*CA^4*zb*G[0, 1, 2, 1, zb]*Zeta[3] + 104*CA^4*zb^2*G[0, 1, 2, 1, zb]*
  Zeta[3] - (1529461*CA^4*G[1, 0, 0, 0, zb]*Zeta[3])/96 - 
 (1529461*CA^4*G[1, 0, 0, 0, zb]*Zeta[3])/(192*(-1 + zb)) + 
 (1529461*CA^4*G[1, 0, 0, 0, zb]*Zeta[3])/(192*zb) + 
 (1529461*CA^4*zb*G[1, 0, 0, 0, zb]*Zeta[3])/192 - 
 (1529461*CA^4*zb^2*G[1, 0, 0, 0, zb]*Zeta[3])/192 + 
 (77357*CA^4*G[1, 0, 0, 1, zb]*Zeta[3])/6 + 
 (77357*CA^4*G[1, 0, 0, 1, zb]*Zeta[3])/(12*(-1 + zb)) - 
 (77357*CA^4*G[1, 0, 0, 1, zb]*Zeta[3])/(12*zb) - 
 (77357*CA^4*zb*G[1, 0, 0, 1, zb]*Zeta[3])/12 + 
 (77357*CA^4*zb^2*G[1, 0, 0, 1, zb]*Zeta[3])/12 + 
 (611527*CA^4*G[1, 0, 1, 0, zb]*Zeta[3])/48 + 
 (611527*CA^4*G[1, 0, 1, 0, zb]*Zeta[3])/(96*(-1 + zb)) - 
 (611527*CA^4*G[1, 0, 1, 0, zb]*Zeta[3])/(96*zb) - 
 (611527*CA^4*zb*G[1, 0, 1, 0, zb]*Zeta[3])/96 + 
 (611527*CA^4*zb^2*G[1, 0, 1, 0, zb]*Zeta[3])/96 - 
 (78591*CA^4*G[1, 0, 1, 1, zb]*Zeta[3])/8 - 
 (78591*CA^4*G[1, 0, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) + 
 (78591*CA^4*G[1, 0, 1, 1, zb]*Zeta[3])/(16*zb) + 
 (78591*CA^4*zb*G[1, 0, 1, 1, zb]*Zeta[3])/16 - 
 (78591*CA^4*zb^2*G[1, 0, 1, 1, zb]*Zeta[3])/16 + 
 (261443*CA^4*G[1, 1, 0, 0, zb]*Zeta[3])/24 + 
 (261443*CA^4*G[1, 1, 0, 0, zb]*Zeta[3])/(48*(-1 + zb)) - 
 (261443*CA^4*G[1, 1, 0, 0, zb]*Zeta[3])/(48*zb) - 
 (261443*CA^4*zb*G[1, 1, 0, 0, zb]*Zeta[3])/48 + 
 (261443*CA^4*zb^2*G[1, 1, 0, 0, zb]*Zeta[3])/48 - 
 (18275*CA^4*G[1, 1, 0, 1, zb]*Zeta[3])/2 - 
 (18275*CA^4*G[1, 1, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
 (18275*CA^4*G[1, 1, 0, 1, zb]*Zeta[3])/(4*zb) + 
 (18275*CA^4*zb*G[1, 1, 0, 1, zb]*Zeta[3])/4 - 
 (18275*CA^4*zb^2*G[1, 1, 0, 1, zb]*Zeta[3])/4 - 
 7639*CA^4*G[1, 1, 1, 0, zb]*Zeta[3] - (7639*CA^4*G[1, 1, 1, 0, zb]*Zeta[3])/
  (2*(-1 + zb)) + (7639*CA^4*G[1, 1, 1, 0, zb]*Zeta[3])/(2*zb) + 
 (7639*CA^4*zb*G[1, 1, 1, 0, zb]*Zeta[3])/2 - 
 (7639*CA^4*zb^2*G[1, 1, 1, 0, zb]*Zeta[3])/2 + 
 5784*CA^4*G[1, 1, 1, 1, zb]*Zeta[3] + (2892*CA^4*G[1, 1, 1, 1, zb]*Zeta[3])/
  (-1 + zb) - (2892*CA^4*G[1, 1, 1, 1, zb]*Zeta[3])/zb - 
 2892*CA^4*zb*G[1, 1, 1, 1, zb]*Zeta[3] + 2892*CA^4*zb^2*G[1, 1, 1, 1, zb]*
  Zeta[3] - 252*CA^4*G[1, 1, 2, 1, zb]*Zeta[3] - 
 (126*CA^4*G[1, 1, 2, 1, zb]*Zeta[3])/(-1 + zb) + 
 (126*CA^4*G[1, 1, 2, 1, zb]*Zeta[3])/zb + 126*CA^4*zb*G[1, 1, 2, 1, zb]*
  Zeta[3] - 126*CA^4*zb^2*G[1, 1, 2, 1, zb]*Zeta[3] + 
 304*CA^4*G[1, 2, 1, 0, zb]*Zeta[3] + (152*CA^4*G[1, 2, 1, 0, zb]*Zeta[3])/
  (-1 + zb) - (152*CA^4*G[1, 2, 1, 0, zb]*Zeta[3])/zb - 
 152*CA^4*zb*G[1, 2, 1, 0, zb]*Zeta[3] + 152*CA^4*zb^2*G[1, 2, 1, 0, zb]*
  Zeta[3] - 380*CA^4*G[1, 2, 1, 1, zb]*Zeta[3] - 
 (190*CA^4*G[1, 2, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
 (190*CA^4*G[1, 2, 1, 1, zb]*Zeta[3])/zb + 190*CA^4*zb*G[1, 2, 1, 1, zb]*
  Zeta[3] - 190*CA^4*zb^2*G[1, 2, 1, 1, zb]*Zeta[3] - 
 8*CA^4*G[1, 2, 2, 1, zb]*Zeta[3] - (4*CA^4*G[1, 2, 2, 1, zb]*Zeta[3])/
  (-1 + zb) + (4*CA^4*G[1, 2, 2, 1, zb]*Zeta[3])/zb + 
 4*CA^4*zb*G[1, 2, 2, 1, zb]*Zeta[3] - 4*CA^4*zb^2*G[1, 2, 2, 1, zb]*
  Zeta[3] - (26826187*CA^4*Log[Q2dmu2]*Zeta[3])/15552 - 
 (5568613*CA^3*nf*Log[Q2dmu2]*Zeta[3])/19440 + 
 (25183*CA^2*CF*nf*Log[Q2dmu2]*Zeta[3])/90 - 
 (3007*CA^2*nf^2*Log[Q2dmu2]*Zeta[3])/2592 + (CA*CF*nf^2*Log[Q2dmu2]*Zeta[3])/
  6 + (214543*CA^4*Pi^2*Log[Q2dmu2]*Zeta[3])/864 + 
 (799*CA^3*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/12 - 
 (178*CA^2*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/9 - 
 (6182591*CA^4*Log[Q2dmu2]*Zeta[3])/(3888*(-1 + zb)) - 
 (1806379*CA^3*nf*Log[Q2dmu2]*Zeta[3])/(9720*(-1 + zb)) + 
 (5101*CA^2*CF*nf*Log[Q2dmu2]*Zeta[3])/(30*(-1 + zb)) + 
 (231941*CA^4*Pi^2*Log[Q2dmu2]*Zeta[3])/(864*(-1 + zb)) + 
 (4549*CA^3*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/(144*(-1 + zb)) - 
 (89*CA^2*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
 (14506753*CA^4*zb*Log[Q2dmu2]*Zeta[3])/15552 - 
 (782801*CA^3*nf*zb*Log[Q2dmu2]*Zeta[3])/38880 - 
 (5513*CA^2*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/60 + 
 (3007*CA^2*nf^2*zb*Log[Q2dmu2]*Zeta[3])/2592 - 
 (CA*CF*nf^2*zb*Log[Q2dmu2]*Zeta[3])/6 + 
 (252877*CA^4*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/864 - 
 (1703*CA^3*nf*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/48 + 
 (89*CA^2*CF*nf*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/9 - 
 (2976715*CA^4*zb^2*Log[Q2dmu2]*Zeta[3])/1944 - 
 (8553271*CA^3*nf*zb^2*Log[Q2dmu2]*Zeta[3])/38880 + 
 (16999*CA^2*CF*nf*zb^2*Log[Q2dmu2]*Zeta[3])/120 + 
 (227321*CA^4*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/864 + 
 (521*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/16 - 
 (89*CA^2*CF*nf*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/9 - 
 (1603*CA^4*zb^3*Log[Q2dmu2]*Zeta[3])/72 + 
 (329*CA^3*nf*zb^3*Log[Q2dmu2]*Zeta[3])/30 + 
 (154*CA^2*CF*nf*zb^3*Log[Q2dmu2]*Zeta[3])/45 + 
 (14*CA^4*zb^4*Log[Q2dmu2]*Zeta[3])/9 - (28*CA^3*nf*zb^4*Log[Q2dmu2]*Zeta[3])/
  15 + (14*CA^2*CF*nf*zb^4*Log[Q2dmu2]*Zeta[3])/45 - 
 (354987137*CA^4*del[zb]*Log[Q2dmu2]*Zeta[3])/559872 - 
 (13324277*CA^3*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/279936 + 
 (457*CA^2*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (647731*CA^4*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/20736 + 
 (5551*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/216 - 
 (1247*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/72 - 
 (6201967*CA^4*Pi^4*del[zb]*Log[Q2dmu2]*Zeta[3])/622080 + 
 (2871947*CA^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/1728 + 
 (662581*CA^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/1728 - 
 (553*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
 (7123*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
 (836801*CA^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(432*(-1 + zb)) + 
 (23815*CA^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(108*(-1 + zb)) - 
 (469*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
 (7123*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
 (3282713*CA^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/1728 - 
 (123917*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/1728 + 
 (623*CA^2*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
 (7123*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
 (820981*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/432 + 
 (24059*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/108 - 
 (911*CA^2*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
 (7123*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
 (3912865*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2592 - 
 (787883*CA^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2592 + 
 (995*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
 (99017*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/108 - 
 (1887793*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(1296*(-1 + zb)) - 
 (54773*CA^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(324*(-1 + zb)) + 
 (182*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
 (99017*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(216*(-1 + zb)) - 
 (257525*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(1296*zb) + 
 (15829*CA^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(162*zb) - 
 (116*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
 (99017*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(216*zb) - 
 (3263239*CA^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2592 + 
 (9289*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/162 - 
 (385*CA^2*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
 (99017*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/216 - 
 (2638489*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/1296 - 
 (59897*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/324 + 
 (219*CA^2*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
 (99017*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/216 - 
 (28642*CA^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
 (32461*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/72 + 
 64*CA^2*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
 (56735*CA^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
 (3901*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) + 
 (32*CA^2*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 (216641*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/72 + 
 (4259*CA^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/18 - 
 32*CA^2*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
 (224971*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/72 - 
 (7981*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/36 + 
 32*CA^2*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
 (2412611*CA^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/864 + 
 (286327*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/864 - 
 43*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (72713*CA^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
 (17335*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(108*(-1 + zb)) - 
 (30*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 (114991*CA^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(864*zb) - 
 (72037*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(432*zb) + 
 (22*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
 (2078177*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/864 - 
 (149225*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/864 + 
 11*CA^2*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (2275303*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/864 + 
 (70567*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/432 - 
 22*CA^2*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (2126717*CA^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/864 + 
 (148127*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/432 - 
 29*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
 (121039*CA^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(54*(-1 + zb)) + 
 (35765*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(216*(-1 + zb)) - 
 (28*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 (88789*CA^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(864*zb) - 
 (74491*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(432*zb) + 
 (22*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
 (411731*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/216 - 
 (154751*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/864 + 
 10*CA^2*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
 (346325*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/108 + 
 (36467*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/216 - 
 22*CA^2*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
 (550195*CA^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
 (74861*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/288 + 
 12*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
 (15607*CA^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
 (2287*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) + 
 (28*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
 (26039*CA^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(288*zb) + 
 (18851*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(144*zb) - 
 (16*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
 (413095*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/288 + 
 (38635*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/288 + 
 6*CA^2*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
 (759893*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
 (18485*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/144 + 
 14*CA^2*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (154*CA^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 (242*CA^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
 (286*CA^4*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (242*CA^4*zb^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 13252*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
 (6626*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 6626*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
 6626*CA^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
 (21309*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (21309*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
 (21309*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*zb) + 
 (21309*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
 (21309*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
 (252371*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
 (252371*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
 (252371*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(48*zb) + 
 (252371*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
 (252371*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
 (23914*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 (11957*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
 (11957*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*zb) - 
 (11957*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 (11957*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (84205*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (84205*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
 (84205*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(16*zb) + 
 (84205*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
 (84205*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
 (35069*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
 (35069*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
 (35069*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*zb) - 
 (35069*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 (35069*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 (45749*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
 (45749*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) - 
 (45749*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(12*zb) - 
 (45749*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
 (45749*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
 5784*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
 (2892*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
 (2892*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb + 
 2892*CA^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
 2892*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 176*CA^4*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (88*CA^4*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 (88*CA^4*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
 88*CA^4*zb*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 88*CA^4*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (1927691*CA^4*Log[Q2dmu2]^2*Zeta[3])/2592 + 
 (474793*CA^3*nf*Log[Q2dmu2]^2*Zeta[3])/2592 - 
 (1303*CA^2*CF*nf*Log[Q2dmu2]^2*Zeta[3])/12 - 
 (100007*CA^4*Pi^2*Log[Q2dmu2]^2*Zeta[3])/216 + 
 (1030685*CA^4*Log[Q2dmu2]^2*Zeta[3])/(1296*(-1 + zb)) + 
 (66029*CA^3*nf*Log[Q2dmu2]^2*Zeta[3])/(648*(-1 + zb)) - 
 (178*CA^2*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
 (100007*CA^4*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(432*(-1 + zb)) + 
 (1766219*CA^4*zb*Log[Q2dmu2]^2*Zeta[3])/2592 - 
 (119393*CA^3*nf*zb*Log[Q2dmu2]^2*Zeta[3])/2592 + 
 (153*CA^2*CF*nf*zb*Log[Q2dmu2]^2*Zeta[3])/4 + 
 (100007*CA^4*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/432 + 
 (1024085*CA^4*zb^2*Log[Q2dmu2]^2*Zeta[3])/1296 + 
 (66557*CA^3*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/648 - 
 (178*CA^2*CF*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/3 - 
 (100007*CA^4*Pi^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/432 + 
 (18760717*CA^4*del[zb]*Log[Q2dmu2]^2*Zeta[3])/93312 + 
 (1169267*CA^3*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/23328 - 
 (191*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
 (1051*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/5184 - 
 (9425*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/576 + 
 (43*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
 (11009*CA^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
 (12179*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/72 + 
 48*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
 (20599*CA^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(18*(-1 + zb)) - 
 (1469*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(18*(-1 + zb)) + 
 (24*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
 (69031*CA^4*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/72 + 
 (1591*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/18 - 
 24*CA^2*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
 (81725*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/72 - 
 (2999*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/36 + 
 24*CA^2*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
 (430583*CA^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/432 + 
 (14329*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/108 - 
 32*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
 (94021*CA^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(108*(-1 + zb)) + 
 (6977*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(108*(-1 + zb)) - 
 (16*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
 (34699*CA^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(432*zb) - 
 (14425*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(216*zb) + 
 (16*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/zb + 
 (146503*CA^4*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/216 - 
 (29693*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/432 + 
 16*CA^2*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
 (247607*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/216 + 
 (3535*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/54 - 
 16*CA^2*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
 4524*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
 (2262*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
 2262*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
 2262*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
 (44603*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 - 
 (44603*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(24*(-1 + zb)) + 
 (44603*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(24*zb) + 
 (44603*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/24 - 
 (44603*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/24 - 
 (44647*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/12 - 
 (44647*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(24*(-1 + zb)) + 
 (44647*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(24*zb) + 
 (44647*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/24 - 
 (44647*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/24 + 
 (8669*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
 (8669*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(6*(-1 + zb)) - 
 (8669*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(6*zb) - 
 (8669*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
 (8669*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
 (112103*CA^4*Log[Q2dmu2]^3*Zeta[3])/324 - 
 (8969*CA^3*nf*Log[Q2dmu2]^3*Zeta[3])/162 + 
 (80*CA^2*CF*nf*Log[Q2dmu2]^3*Zeta[3])/3 - (99199*CA^4*Log[Q2dmu2]^3*Zeta[3])/
  (324*(-1 + zb)) - (4369*CA^3*nf*Log[Q2dmu2]^3*Zeta[3])/(162*(-1 + zb)) + 
 (40*CA^2*CF*nf*Log[Q2dmu2]^3*Zeta[3])/(3*(-1 + zb)) - 
 (71213*CA^4*zb*Log[Q2dmu2]^3*Zeta[3])/324 + 
 (4633*CA^3*nf*zb*Log[Q2dmu2]^3*Zeta[3])/162 - 
 (40*CA^2*CF*nf*zb*Log[Q2dmu2]^3*Zeta[3])/3 - 
 (98473*CA^4*zb^2*Log[Q2dmu2]^3*Zeta[3])/324 - 
 (4435*CA^3*nf*zb^2*Log[Q2dmu2]^3*Zeta[3])/162 + 
 (40*CA^2*CF*nf*zb^2*Log[Q2dmu2]^3*Zeta[3])/3 - 
 (272111*CA^4*del[zb]*Log[Q2dmu2]^3*Zeta[3])/23328 - 
 (22628*CA^3*nf*del[zb]*Log[Q2dmu2]^3*Zeta[3])/729 + 
 29*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^3*Zeta[3] + 
 (526505*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^3*Zeta[3])/7776 + 
 1132*CA^4*G[0, zb]*Log[Q2dmu2]^3*Zeta[3] + 
 (566*CA^4*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(-1 + zb) - 
 566*CA^4*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3] + 
 566*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3] - 
 959*CA^4*G[1, zb]*Log[Q2dmu2]^3*Zeta[3] - 
 (959*CA^4*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(2*(-1 + zb)) + 
 (959*CA^4*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(2*zb) + 
 (959*CA^4*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/2 - 
 (959*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/2 + 
 (487*CA^4*Log[Q2dmu2]^4*Zeta[3])/2 + (487*CA^4*Log[Q2dmu2]^4*Zeta[3])/
  (4*(-1 + zb)) - (487*CA^4*zb*Log[Q2dmu2]^4*Zeta[3])/4 + 
 (487*CA^4*zb^2*Log[Q2dmu2]^4*Zeta[3])/4 + 
 (13535*CA^4*del[zb]*Log[Q2dmu2]^4*Zeta[3])/972 + 
 (35779*CA^3*nf*del[zb]*Log[Q2dmu2]^4*Zeta[3])/3888 - 
 6*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^4*Zeta[3] - 
 (9083*CA^4*del[zb]*Log[Q2dmu2]^5*Zeta[3])/360 - 
 (30814439*CA^4*PlusD[zb, 0]*Zeta[3])/93312 - 
 (1392863*CA^3*nf*PlusD[zb, 0]*Zeta[3])/46656 + 
 (27907*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/216 - 
 (21421*CA^4*Pi^2*PlusD[zb, 0]*Zeta[3])/384 + 
 (3605*CA^3*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/144 - 
 (2581*CA^2*CF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/216 - 
 (884041*CA^4*Pi^4*PlusD[zb, 0]*Zeta[3])/103680 + 
 (1273003*CA^4*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/7776 + 
 (132749*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/1944 - 
 (962*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/9 + 
 (6179*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/432 - 
 (4829*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/144 + 
 (89*CA^2*CF*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/9 + 
 (43399*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/1296 - 
 (10757*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/162 + 
 (145*CA^2*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/3 + 
 (100007*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/432 + 
 (3424*CA^4*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/81 + 
 (4501*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/162 - 
 (40*CA^2*CF*nf*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/3 - 
 (487*CA^4*Log[Q2dmu2]^4*PlusD[zb, 0]*Zeta[3])/4 - 
 (2165*CA^4*PlusD[zb, 1]*Zeta[3])/144 + (557*CA^3*nf*PlusD[zb, 1]*Zeta[3])/
  9 - (389*CA^2*CF*nf*PlusD[zb, 1]*Zeta[3])/6 + 
 (2119*CA^4*Pi^2*PlusD[zb, 1]*Zeta[3])/54 - 
 (9025*CA^3*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/216 + 
 (23*CA^2*CF*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/3 + 
 (2749*CA^4*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/12 - 
 (379*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/3 + 
 58*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] + 
 (7123*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/12 + 
 89*CA^4*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3] + 
 85*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3] - 
 24*CA^2*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3] - 
 566*CA^4*Log[Q2dmu2]^3*PlusD[zb, 1]*Zeta[3] + 
 (17413*CA^4*PlusD[zb, 2]*Zeta[3])/72 - (719*CA^3*nf*PlusD[zb, 2]*Zeta[3])/
  9 + (58*CA^2*CF*nf*PlusD[zb, 2]*Zeta[3])/3 + 
 (9961*CA^4*Pi^2*PlusD[zb, 2]*Zeta[3])/24 + 
 (181*CA^4*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/6 + 
 (340*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/3 - 
 16*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3] - 
 1131*CA^4*Log[Q2dmu2]^2*PlusD[zb, 2]*Zeta[3] - 
 (3095*CA^4*PlusD[zb, 3]*Zeta[3])/108 + (1604*CA^3*nf*PlusD[zb, 3]*Zeta[3])/
  27 - 4*CA^2*CF*nf*PlusD[zb, 3]*Zeta[3] - 
 (3313*CA^4*Log[Q2dmu2]*PlusD[zb, 3]*Zeta[3])/3 - 
 (10387*CA^4*PlusD[zb, 4]*Zeta[3])/24 - (7210501*CA^4*Zeta[3]^2)/10368 - 
 (1559963*CA^3*nf*Zeta[3]^2)/10368 + (337*CA^2*CF*nf*Zeta[3]^2)/6 - 
 (7386143*CA^4*Zeta[3]^2)/(10368*(-1 + zb)) - 
 (369605*CA^3*nf*Zeta[3]^2)/(5184*(-1 + zb)) + 
 (337*CA^2*CF*nf*Zeta[3]^2)/(12*(-1 + zb)) - (3676505*CA^4*zb*Zeta[3]^2)/
  5184 + (416201*CA^3*nf*zb*Zeta[3]^2)/5184 - (337*CA^2*CF*nf*zb*Zeta[3]^2)/
  12 - (1814501*CA^4*zb^2*Zeta[3]^2)/2592 - (190627*CA^3*nf*zb^2*Zeta[3]^2)/
  2592 + (337*CA^2*CF*nf*zb^2*Zeta[3]^2)/12 - 
 (19226767*CA^4*del[zb]*Zeta[3]^2)/746496 - 
 (1388545*CA^3*nf*del[zb]*Zeta[3]^2)/23328 + 
 (5539*CA^2*CF*nf*del[zb]*Zeta[3]^2)/96 + 
 (33491539*CA^4*Pi^2*del[zb]*Zeta[3]^2)/248832 + 
 (24127*CA^4*G[0, zb]*Zeta[3]^2)/8 + (24127*CA^4*G[0, zb]*Zeta[3]^2)/
  (16*(-1 + zb)) - (24127*CA^4*zb*G[0, zb]*Zeta[3]^2)/16 + 
 (24127*CA^4*zb^2*G[0, zb]*Zeta[3]^2)/16 - (667729*CA^4*G[1, zb]*Zeta[3]^2)/
  288 - (667729*CA^4*G[1, zb]*Zeta[3]^2)/(576*(-1 + zb)) + 
 (667729*CA^4*G[1, zb]*Zeta[3]^2)/(576*zb) + 
 (667729*CA^4*zb*G[1, zb]*Zeta[3]^2)/576 - 
 (667729*CA^4*zb^2*G[1, zb]*Zeta[3]^2)/576 + 
 (298295*CA^4*Log[Q2dmu2]*Zeta[3]^2)/144 + 
 (298295*CA^4*Log[Q2dmu2]*Zeta[3]^2)/(288*(-1 + zb)) - 
 (298295*CA^4*zb*Log[Q2dmu2]*Zeta[3]^2)/288 + 
 (298295*CA^4*zb^2*Log[Q2dmu2]*Zeta[3]^2)/288 + 
 (2600311*CA^4*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/31104 + 
 (2173721*CA^3*nf*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/31104 - 
 (191*CA^2*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/4 - 
 (1419353*CA^4*del[zb]*Log[Q2dmu2]^2*Zeta[3]^2)/3456 - 
 (17927*CA^4*PlusD[zb, 0]*Zeta[3]^2)/5184 + 
 (392903*CA^3*nf*PlusD[zb, 0]*Zeta[3]^2)/5184 - 
 (337*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3]^2)/12 - 
 (298295*CA^4*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3]^2)/288 - 
 (24127*CA^4*PlusD[zb, 1]*Zeta[3]^2)/16 + 
 ((-4055*CA^4)/1728 - (3253*CA^3*nf)/6912 + (2191*CA^4*Pi^2)/1152 - 
   (20197*CA^4)/(6912*(-1 + zb)) - (865*CA^3*nf)/(3456*(-1 + zb)) + 
   (2191*CA^4*Pi^2)/(2304*(-1 + zb)) - (5483*CA^4*zb)/1728 + 
   (929*CA^3*nf*zb)/6912 - (2191*CA^4*Pi^2*zb)/2304 - 
   (20197*CA^4*zb^2)/6912 - (865*CA^3*nf*zb^2)/3456 + 
   (2191*CA^4*Pi^2*zb^2)/2304 - (6913*CA^4*del[zb])/62208 - 
   (467*CA^3*nf*del[zb])/248832 + (9*CA^2*CF*nf*del[zb])/128 - 
   (CA^4*Pi^2*del[zb])/432 + (155*CA^3*nf*Pi^2*del[zb])/3072 + 
   (141*CA^4*G[0, zb])/32 + (3*CA^3*nf*G[0, zb])/8 + 
   (15*CA^4*G[0, zb])/(4*(-1 + zb)) + (3*CA^3*nf*G[0, zb])/(16*(-1 + zb)) + 
   (39*CA^4*zb*G[0, zb])/16 - (3*CA^3*nf*zb*G[0, zb])/16 + 
   (15*CA^4*zb^2*G[0, zb])/4 + (3*CA^3*nf*zb^2*G[0, zb])/16 - 
   (2527*CA^4*G[1, zb])/576 - (91*CA^3*nf*G[1, zb])/288 - 
   (4309*CA^4*G[1, zb])/(1152*(-1 + zb)) - (91*CA^3*nf*G[1, zb])/
    (576*(-1 + zb)) + (745*CA^4*G[1, zb])/(1152*zb) + 
   (91*CA^3*nf*G[1, zb])/(576*zb) - (2819*CA^4*zb*G[1, zb])/1152 + 
   (91*CA^3*nf*zb*G[1, zb])/576 - (4309*CA^4*zb^2*G[1, zb])/1152 - 
   (91*CA^3*nf*zb^2*G[1, zb])/576 - (27*CA^4*G[0, 0, zb])/2 - 
   (27*CA^4*G[0, 0, zb])/(4*(-1 + zb)) + (27*CA^4*zb*G[0, 0, zb])/4 - 
   (27*CA^4*zb^2*G[0, 0, zb])/4 + (389*CA^4*G[0, 1, zb])/32 + 
   (389*CA^4*G[0, 1, zb])/(64*(-1 + zb)) - (389*CA^4*G[0, 1, zb])/(64*zb) - 
   (389*CA^4*zb*G[0, 1, zb])/64 + (389*CA^4*zb^2*G[0, 1, zb])/64 + 
   (389*CA^4*G[1, 0, zb])/32 + (389*CA^4*G[1, 0, zb])/(64*(-1 + zb)) - 
   (389*CA^4*G[1, 0, zb])/(64*zb) - (389*CA^4*zb*G[1, 0, zb])/64 + 
   (389*CA^4*zb^2*G[1, 0, zb])/64 - (23*CA^4*G[1, 1, zb])/2 - 
   (23*CA^4*G[1, 1, zb])/(4*(-1 + zb)) + (23*CA^4*G[1, 1, zb])/(4*zb) + 
   (23*CA^4*zb*G[1, 1, zb])/4 - (23*CA^4*zb^2*G[1, 1, zb])/4 + 
   (40*CA^4*Log[Q2dmu2])/9 + (71*CA^3*nf*Log[Q2dmu2])/144 + 
   (2171*CA^4*Log[Q2dmu2])/(576*(-1 + zb)) + (71*CA^3*nf*Log[Q2dmu2])/
    (288*(-1 + zb)) + (1393*CA^4*zb*Log[Q2dmu2])/576 - 
   (71*CA^3*nf*zb*Log[Q2dmu2])/288 + (2171*CA^4*zb^2*Log[Q2dmu2])/576 + 
   (71*CA^3*nf*zb^2*Log[Q2dmu2])/288 - (19249*CA^4*del[zb]*Log[Q2dmu2])/
    20736 + (689*CA^3*nf*del[zb]*Log[Q2dmu2])/2592 - 
   (15217*CA^4*Pi^2*del[zb]*Log[Q2dmu2])/13824 - 
   (27*CA^4*G[0, zb]*Log[Q2dmu2])/2 - (27*CA^4*G[0, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) + (27*CA^4*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (27*CA^4*zb^2*G[0, zb]*Log[Q2dmu2])/4 + (97*CA^4*G[1, zb]*Log[Q2dmu2])/8 + 
   (97*CA^4*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (97*CA^4*G[1, zb]*Log[Q2dmu2])/(16*zb) - (97*CA^4*zb*G[1, zb]*Log[Q2dmu2])/
    16 + (97*CA^4*zb^2*G[1, zb]*Log[Q2dmu2])/16 - (65*CA^4*Log[Q2dmu2]^2)/8 - 
   (65*CA^4*Log[Q2dmu2]^2)/(16*(-1 + zb)) + (65*CA^4*zb*Log[Q2dmu2]^2)/16 - 
   (65*CA^4*zb^2*Log[Q2dmu2]^2)/16 - (2555*CA^4*del[zb]*Log[Q2dmu2]^2)/6912 - 
   (689*CA^3*nf*del[zb]*Log[Q2dmu2]^2)/3456 + 
   (563*CA^4*del[zb]*Log[Q2dmu2]^3)/288 - (1795*CA^4*PlusD[zb, 0])/3456 + 
   (71*CA^3*nf*PlusD[zb, 0])/432 - (2191*CA^4*Pi^2*PlusD[zb, 0])/2304 - 
   (389*CA^4*Log[Q2dmu2]*PlusD[zb, 0])/576 - 
   (71*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0])/288 + 
   (65*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0])/16 - (21*CA^4*PlusD[zb, 1])/32 - 
   (3*CA^3*nf*PlusD[zb, 1])/16 + (27*CA^4*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
   (27*CA^4*PlusD[zb, 2])/8 + (9083*CA^4*del[zb]*Zeta[3])/3072)/ep^5 + 
 ((-515351*CA^4)/41472 - (33013*CA^3*nf)/41472 + (5*CA^2*CF*nf)/16 - 
   (59*CA^2*nf^2)/6912 + (4283*CA^4*Pi^2)/2304 + (21*CA^3*nf*Pi^2)/64 - 
   (8041*CA^4)/(648*(-1 + zb)) - (2593*CA^3*nf)/(5184*(-1 + zb)) + 
   (5*CA^2*CF*nf)/(32*(-1 + zb)) + (4171*CA^4*Pi^2)/(2304*(-1 + zb)) + 
   (21*CA^3*nf*Pi^2)/(128*(-1 + zb)) - (328565*CA^4*zb)/41472 - 
   (13651*CA^3*nf*zb)/41472 - (5*CA^2*CF*nf*zb)/32 + (59*CA^2*nf^2*zb)/6912 + 
   (3947*CA^4*Pi^2*zb)/2304 - (21*CA^3*nf*Pi^2*zb)/128 - 
   (64841*CA^4*zb^2)/5184 - (2809*CA^3*nf*zb^2)/5184 + 
   (5*CA^2*CF*nf*zb^2)/32 + (4171*CA^4*Pi^2*zb^2)/2304 + 
   (21*CA^3*nf*Pi^2*zb^2)/128 - (1144021*CA^4*del[zb])/373248 + 
   (251551*CA^3*nf*del[zb])/373248 + (219*CA^2*CF*nf*del[zb])/256 - 
   (31283*CA^4*Pi^2*del[zb])/55296 + (155*CA^3*nf*Pi^2*del[zb])/1152 - 
   (44779*CA^4*Pi^4*del[zb])/331776 + (7387*CA^4*G[0, zb])/768 + 
   (1205*CA^3*nf*G[0, zb])/768 - (123*CA^4*Pi^2*G[0, zb])/16 + 
   (361*CA^4*G[0, zb])/(32*(-1 + zb)) + (27*CA^3*nf*G[0, zb])/
    (32*(-1 + zb)) - (123*CA^4*Pi^2*G[0, zb])/(32*(-1 + zb)) + 
   (8885*CA^4*zb*G[0, zb])/768 - (293*CA^3*nf*zb*G[0, zb])/768 + 
   (123*CA^4*Pi^2*zb*G[0, zb])/32 + (361*CA^4*zb^2*G[0, zb])/32 + 
   (27*CA^3*nf*zb^2*G[0, zb])/32 - (123*CA^4*Pi^2*zb^2*G[0, zb])/32 - 
   (19583*CA^4*G[1, zb])/1728 - (299*CA^3*nf*G[1, zb])/216 + 
   (3617*CA^4*Pi^2*G[1, zb])/576 - (683*CA^4*G[1, zb])/(54*(-1 + zb)) - 
   (661*CA^3*nf*G[1, zb])/(864*(-1 + zb)) + (3617*CA^4*Pi^2*G[1, zb])/
    (1152*(-1 + zb)) - (1931*CA^4*G[1, zb])/(1728*zb) + 
   (91*CA^3*nf*G[1, zb])/(216*zb) - (3617*CA^4*Pi^2*G[1, zb])/(1152*zb) - 
   (1325*CA^4*zb*G[1, zb])/108 + (119*CA^3*nf*zb*G[1, zb])/432 - 
   (3617*CA^4*Pi^2*zb*G[1, zb])/1152 - (683*CA^4*zb^2*G[1, zb])/54 - 
   (661*CA^3*nf*zb^2*G[1, zb])/864 + (3617*CA^4*Pi^2*zb^2*G[1, zb])/1152 - 
   (315*CA^4*G[0, 0, zb])/16 - (3*CA^3*nf*G[0, 0, zb])/2 - 
   (273*CA^4*G[0, 0, zb])/(16*(-1 + zb)) - (3*CA^3*nf*G[0, 0, zb])/
    (4*(-1 + zb)) - (189*CA^4*zb*G[0, 0, zb])/16 + 
   (3*CA^3*nf*zb*G[0, 0, zb])/4 - (273*CA^4*zb^2*G[0, 0, zb])/16 - 
   (3*CA^3*nf*zb^2*G[0, 0, zb])/4 + (5459*CA^4*G[0, 1, zb])/288 + 
   (373*CA^3*nf*G[0, 1, zb])/288 + (18937*CA^4*G[0, 1, zb])/
    (1152*(-1 + zb)) + (373*CA^3*nf*G[0, 1, zb])/(576*(-1 + zb)) - 
   (2899*CA^4*G[0, 1, zb])/(1152*zb) - (373*CA^3*nf*G[0, 1, zb])/(576*zb) + 
   (13139*CA^4*zb*G[0, 1, zb])/1152 - (373*CA^3*nf*zb*G[0, 1, zb])/576 + 
   (18937*CA^4*zb^2*G[0, 1, zb])/1152 + (373*CA^3*nf*zb^2*G[0, 1, zb])/576 + 
   (10351*CA^4*G[1, 0, zb])/576 + (373*CA^3*nf*G[1, 0, zb])/288 + 
   (17155*CA^4*G[1, 0, zb])/(1152*(-1 + zb)) + (373*CA^3*nf*G[1, 0, zb])/
    (576*(-1 + zb)) - (2899*CA^4*G[1, 0, zb])/(1152*zb) - 
   (373*CA^3*nf*G[1, 0, zb])/(576*zb) + (11033*CA^4*zb*G[1, 0, zb])/1152 - 
   (373*CA^3*nf*zb*G[1, 0, zb])/576 + (20719*CA^4*zb^2*G[1, 0, zb])/1152 + 
   (373*CA^3*nf*zb^2*G[1, 0, zb])/576 - (427*CA^4*G[1, 1, zb])/24 - 
   (29*CA^3*nf*G[1, 1, zb])/24 - (1421*CA^4*G[1, 1, zb])/(96*(-1 + zb)) - 
   (29*CA^3*nf*G[1, 1, zb])/(48*(-1 + zb)) + (233*CA^4*G[1, 1, zb])/(96*zb) + 
   (29*CA^3*nf*G[1, 1, zb])/(48*zb) - (29*CA^4*zb*G[1, 1, zb])/3 + 
   (29*CA^3*nf*zb*G[1, 1, zb])/48 - (859*CA^4*zb^2*G[1, 1, zb])/48 - 
   (29*CA^3*nf*zb^2*G[1, 1, zb])/48 + 63*CA^4*G[0, 0, 0, zb] + 
   (63*CA^4*G[0, 0, 0, zb])/(2*(-1 + zb)) - (63*CA^4*zb*G[0, 0, 0, zb])/2 + 
   (63*CA^4*zb^2*G[0, 0, 0, zb])/2 - (907*CA^4*G[0, 0, 1, zb])/16 - 
   (907*CA^4*G[0, 0, 1, zb])/(32*(-1 + zb)) + (907*CA^4*G[0, 0, 1, zb])/
    (32*zb) + (907*CA^4*zb*G[0, 0, 1, zb])/32 - 
   (907*CA^4*zb^2*G[0, 0, 1, zb])/32 - (1771*CA^4*G[0, 1, 0, zb])/32 - 
   (1771*CA^4*G[0, 1, 0, zb])/(64*(-1 + zb)) + (1771*CA^4*G[0, 1, 0, zb])/
    (64*zb) + (1771*CA^4*zb*G[0, 1, 0, zb])/64 - 
   (1771*CA^4*zb^2*G[0, 1, 0, zb])/64 + (205*CA^4*G[0, 1, 1, zb])/4 + 
   (205*CA^4*G[0, 1, 1, zb])/(8*(-1 + zb)) - (205*CA^4*G[0, 1, 1, zb])/
    (8*zb) - (205*CA^4*zb*G[0, 1, 1, zb])/8 + (205*CA^4*zb^2*G[0, 1, 1, zb])/
    8 - (1771*CA^4*G[1, 0, 0, zb])/32 - (1771*CA^4*G[1, 0, 0, zb])/
    (64*(-1 + zb)) + (1771*CA^4*G[1, 0, 0, zb])/(64*zb) + 
   (1771*CA^4*zb*G[1, 0, 0, zb])/64 - (1771*CA^4*zb^2*G[1, 0, 0, zb])/64 + 
   (205*CA^4*G[1, 0, 1, zb])/4 + (205*CA^4*G[1, 0, 1, zb])/(8*(-1 + zb)) - 
   (205*CA^4*G[1, 0, 1, zb])/(8*zb) - (205*CA^4*zb*G[1, 0, 1, zb])/8 + 
   (205*CA^4*zb^2*G[1, 0, 1, zb])/8 + (383*CA^4*G[1, 1, 0, zb])/8 + 
   (383*CA^4*G[1, 1, 0, zb])/(16*(-1 + zb)) - (383*CA^4*G[1, 1, 0, zb])/
    (16*zb) - (383*CA^4*zb*G[1, 1, 0, zb])/16 + 
   (383*CA^4*zb^2*G[1, 1, 0, zb])/16 - (183*CA^4*G[1, 1, 1, zb])/4 - 
   (183*CA^4*G[1, 1, 1, zb])/(8*(-1 + zb)) + (183*CA^4*G[1, 1, 1, zb])/
    (8*zb) + (183*CA^4*zb*G[1, 1, 1, zb])/8 - (183*CA^4*zb^2*G[1, 1, 1, zb])/
    8 + (4055*CA^4*Log[Q2dmu2])/432 + (3253*CA^3*nf*Log[Q2dmu2])/1728 - 
   (2191*CA^4*Pi^2*Log[Q2dmu2])/288 + (20197*CA^4*Log[Q2dmu2])/
    (1728*(-1 + zb)) + (865*CA^3*nf*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (2191*CA^4*Pi^2*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (5483*CA^4*zb*Log[Q2dmu2])/432 - (929*CA^3*nf*zb*Log[Q2dmu2])/1728 + 
   (2191*CA^4*Pi^2*zb*Log[Q2dmu2])/576 + (20197*CA^4*zb^2*Log[Q2dmu2])/1728 + 
   (865*CA^3*nf*zb^2*Log[Q2dmu2])/864 - (2191*CA^4*Pi^2*zb^2*Log[Q2dmu2])/
    576 + (6913*CA^4*del[zb]*Log[Q2dmu2])/15552 + 
   (467*CA^3*nf*del[zb]*Log[Q2dmu2])/62208 - 
   (9*CA^2*CF*nf*del[zb]*Log[Q2dmu2])/32 + (CA^4*Pi^2*del[zb]*Log[Q2dmu2])/
    108 - (155*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2])/768 - 
   (141*CA^4*G[0, zb]*Log[Q2dmu2])/8 - (3*CA^3*nf*G[0, zb]*Log[Q2dmu2])/2 - 
   (15*CA^4*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3*CA^3*nf*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (39*CA^4*zb*G[0, zb]*Log[Q2dmu2])/4 + (3*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2])/
    4 - 15*CA^4*zb^2*G[0, zb]*Log[Q2dmu2] - 
   (3*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/4 + (2527*CA^4*G[1, zb]*Log[Q2dmu2])/
    144 + (91*CA^3*nf*G[1, zb]*Log[Q2dmu2])/72 + 
   (4309*CA^4*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (745*CA^4*G[1, zb]*Log[Q2dmu2])/(288*zb) - 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(144*zb) + 
   (2819*CA^4*zb*G[1, zb]*Log[Q2dmu2])/288 - 
   (91*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2])/144 + 
   (4309*CA^4*zb^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (91*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/144 + 
   54*CA^4*G[0, 0, zb]*Log[Q2dmu2] + (27*CA^4*G[0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - 27*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   27*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2] - (389*CA^4*G[0, 1, zb]*Log[Q2dmu2])/
    8 - (389*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (389*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (389*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2])/8 - (389*CA^4*G[1, 0, zb]*Log[Q2dmu2])/
    (16*(-1 + zb)) + (389*CA^4*G[1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (389*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (389*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   46*CA^4*G[1, 1, zb]*Log[Q2dmu2] + (23*CA^4*G[1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (23*CA^4*G[1, 1, zb]*Log[Q2dmu2])/zb - 
   23*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2] + 23*CA^4*zb^2*G[1, 1, zb]*
    Log[Q2dmu2] - (80*CA^4*Log[Q2dmu2]^2)/9 - (71*CA^3*nf*Log[Q2dmu2]^2)/72 - 
   (2171*CA^4*Log[Q2dmu2]^2)/(288*(-1 + zb)) - (71*CA^3*nf*Log[Q2dmu2]^2)/
    (144*(-1 + zb)) - (1393*CA^4*zb*Log[Q2dmu2]^2)/288 + 
   (71*CA^3*nf*zb*Log[Q2dmu2]^2)/144 - (2171*CA^4*zb^2*Log[Q2dmu2]^2)/288 - 
   (71*CA^3*nf*zb^2*Log[Q2dmu2]^2)/144 + (19249*CA^4*del[zb]*Log[Q2dmu2]^2)/
    10368 - (689*CA^3*nf*del[zb]*Log[Q2dmu2]^2)/1296 + 
   (15217*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^2)/6912 + 
   27*CA^4*G[0, zb]*Log[Q2dmu2]^2 + (27*CA^4*G[0, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) - (27*CA^4*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (27*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 - (97*CA^4*G[1, zb]*Log[Q2dmu2]^2)/
    4 - (97*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (97*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (97*CA^4*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (97*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 + (65*CA^4*Log[Q2dmu2]^3)/6 + 
   (65*CA^4*Log[Q2dmu2]^3)/(12*(-1 + zb)) - (65*CA^4*zb*Log[Q2dmu2]^3)/12 + 
   (65*CA^4*zb^2*Log[Q2dmu2]^3)/12 + (2555*CA^4*del[zb]*Log[Q2dmu2]^3)/5184 + 
   (689*CA^3*nf*del[zb]*Log[Q2dmu2]^3)/2592 - 
   (563*CA^4*del[zb]*Log[Q2dmu2]^4)/288 + (601*CA^4*PlusD[zb, 0])/2592 + 
   (353*CA^3*nf*PlusD[zb, 0])/10368 - (5*CA^2*CF*nf*PlusD[zb, 0])/32 - 
   (7*CA^4*Pi^2*PlusD[zb, 0])/144 - (21*CA^3*nf*Pi^2*PlusD[zb, 0])/128 + 
   (1795*CA^4*Log[Q2dmu2]*PlusD[zb, 0])/864 - 
   (71*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0])/108 + 
   (2191*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/576 + 
   (389*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0])/288 + 
   (71*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/144 - 
   (65*CA^4*Log[Q2dmu2]^3*PlusD[zb, 0])/12 + (23*CA^4*PlusD[zb, 1])/16 - 
   (CA^3*nf*PlusD[zb, 1])/2 + (123*CA^4*Pi^2*PlusD[zb, 1])/32 + 
   (21*CA^4*Log[Q2dmu2]*PlusD[zb, 1])/8 + 
   (3*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 1])/4 - 
   (27*CA^4*Log[Q2dmu2]^2*PlusD[zb, 1])/2 + (21*CA^4*PlusD[zb, 2])/16 + 
   (3*CA^3*nf*PlusD[zb, 2])/8 - (27*CA^4*Log[Q2dmu2]*PlusD[zb, 2])/2 - 
   (21*CA^4*PlusD[zb, 3])/4 + (1461*CA^4*Zeta[3])/64 + 
   (1461*CA^4*Zeta[3])/(128*(-1 + zb)) - (1461*CA^4*zb*Zeta[3])/128 + 
   (1461*CA^4*zb^2*Zeta[3])/128 + (13535*CA^4*del[zb]*Zeta[3])/10368 + 
   (35779*CA^3*nf*del[zb]*Zeta[3])/41472 - (9*CA^2*CF*nf*del[zb]*Zeta[3])/
    16 - (9083*CA^4*del[zb]*Log[Q2dmu2]*Zeta[3])/768 - 
   (1461*CA^4*PlusD[zb, 0]*Zeta[3])/128)/ep^4 + (1236443*CA^4*Zeta[5])/864 + 
 (11412367*CA^3*nf*Zeta[5])/34560 - (5773*CA^2*CF*nf*Zeta[5])/96 - 
 (3123107*CA^4*Pi^2*Zeta[5])/2880 + (240673*CA^4*Zeta[5])/(135*(-1 + zb)) + 
 (171029*CA^3*nf*Zeta[5])/(864*(-1 + zb)) - (211*CA^2*CF*nf*Zeta[5])/
  (6*(-1 + zb)) - (3123107*CA^4*Pi^2*Zeta[5])/(5760*(-1 + zb)) + 
 (8278471*CA^4*zb*Zeta[5])/4320 - (707053*CA^3*nf*zb*Zeta[5])/17280 + 
 (831*CA^2*CF*nf*zb*Zeta[5])/32 + (3123107*CA^4*Pi^2*zb*Zeta[5])/5760 + 
 (15113797*CA^4*zb^2*Zeta[5])/8640 + (172547*CA^3*nf*zb^2*Zeta[5])/864 - 
 (395*CA^2*CF*nf*zb^2*Zeta[5])/12 - (3123107*CA^4*Pi^2*zb^2*Zeta[5])/5760 - 
 (9095567*CA^4*del[zb]*Zeta[5])/1244160 + (12935837*CA^3*nf*del[zb]*Zeta[5])/
  311040 - (7849*CA^2*CF*nf*del[zb]*Zeta[5])/160 + 
 (1901873*CA^4*Pi^2*del[zb]*Zeta[5])/69120 - 
 (12907*CA^3*nf*Pi^2*del[zb]*Zeta[5])/512 + 
 (10*CA^2*CF*nf*Pi^2*del[zb]*Zeta[5])/3 - (2248613*CA^4*G[0, zb]*Zeta[5])/
  720 - (1288879*CA^3*nf*G[0, zb]*Zeta[5])/2880 + 
 24*CA^2*CF*nf*G[0, zb]*Zeta[5] - (231539*CA^4*G[0, zb]*Zeta[5])/
  (72*(-1 + zb)) - (156013*CA^3*nf*G[0, zb]*Zeta[5])/(720*(-1 + zb)) + 
 (12*CA^2*CF*nf*G[0, zb]*Zeta[5])/(-1 + zb) - 
 (9603551*CA^4*zb*G[0, zb]*Zeta[5])/2880 + 
 (167663*CA^3*nf*zb*G[0, zb]*Zeta[5])/720 - 12*CA^2*CF*nf*zb*G[0, zb]*
  Zeta[5] - (1839497*CA^4*zb^2*G[0, zb]*Zeta[5])/576 - 
 (317851*CA^3*nf*zb^2*G[0, zb]*Zeta[5])/1440 + 
 12*CA^2*CF*nf*zb^2*G[0, zb]*Zeta[5] + (2962573*CA^4*G[1, zb]*Zeta[5])/1280 + 
 (404543*CA^3*nf*G[1, zb]*Zeta[5])/1280 - CA^2*CF*nf*G[1, zb]*Zeta[5] + 
 (3054379*CA^4*G[1, zb]*Zeta[5])/(1440*(-1 + zb)) + 
 (27319*CA^3*nf*G[1, zb]*Zeta[5])/(180*(-1 + zb)) - 
 (14*CA^2*CF*nf*G[1, zb]*Zeta[5])/(-1 + zb) - (102893*CA^4*G[1, zb]*Zeta[5])/
  (2304*zb) - (911053*CA^3*nf*G[1, zb]*Zeta[5])/(5760*zb) + 
 (8*CA^2*CF*nf*G[1, zb]*Zeta[5])/zb + (7259899*CA^4*zb*G[1, zb]*Zeta[5])/
  3840 - (635287*CA^3*nf*zb*G[1, zb]*Zeta[5])/3840 - 
 4*CA^2*CF*nf*zb*G[1, zb]*Zeta[5] + (12603769*CA^4*zb^2*G[1, zb]*Zeta[5])/
  3840 + (299221*CA^3*nf*zb^2*G[1, zb]*Zeta[5])/1920 - 
 8*CA^2*CF*nf*zb^2*G[1, zb]*Zeta[5] + (141373*CA^4*G[0, 0, zb]*Zeta[5])/10 + 
 (141373*CA^4*G[0, 0, zb]*Zeta[5])/(20*(-1 + zb)) - 
 (141373*CA^4*zb*G[0, 0, zb]*Zeta[5])/20 + 
 (141373*CA^4*zb^2*G[0, 0, zb]*Zeta[5])/20 - 
 (2583679*CA^4*G[0, 1, zb]*Zeta[5])/240 - (2583679*CA^4*G[0, 1, zb]*Zeta[5])/
  (480*(-1 + zb)) + (2583679*CA^4*G[0, 1, zb]*Zeta[5])/(480*zb) + 
 (2583679*CA^4*zb*G[0, 1, zb]*Zeta[5])/480 - 
 (2583679*CA^4*zb^2*G[0, 1, zb]*Zeta[5])/480 - 
 (5171153*CA^4*G[1, 0, zb]*Zeta[5])/480 - (5171153*CA^4*G[1, 0, zb]*Zeta[5])/
  (960*(-1 + zb)) + (5171153*CA^4*G[1, 0, zb]*Zeta[5])/(960*zb) + 
 (5171153*CA^4*zb*G[1, 0, zb]*Zeta[5])/960 - 
 (5171153*CA^4*zb^2*G[1, 0, zb]*Zeta[5])/960 + 
 (290113*CA^4*G[1, 1, zb]*Zeta[5])/40 + (290113*CA^4*G[1, 1, zb]*Zeta[5])/
  (80*(-1 + zb)) - (290113*CA^4*G[1, 1, zb]*Zeta[5])/(80*zb) - 
 (290113*CA^4*zb*G[1, 1, zb]*Zeta[5])/80 + 
 (290113*CA^4*zb^2*G[1, 1, zb]*Zeta[5])/80 - 
 (302699*CA^4*Log[Q2dmu2]*Zeta[5])/144 - (834101*CA^3*nf*Log[Q2dmu2]*Zeta[5])/
  2880 + 40*CA^2*CF*nf*Log[Q2dmu2]*Zeta[5] - 
 (187507*CA^4*Log[Q2dmu2]*Zeta[5])/(90*(-1 + zb)) - 
 (50471*CA^3*nf*Log[Q2dmu2]*Zeta[5])/(360*(-1 + zb)) + 
 (20*CA^2*CF*nf*Log[Q2dmu2]*Zeta[5])/(-1 + zb) - 
 (5767477*CA^4*zb*Log[Q2dmu2]*Zeta[5])/2880 + 
 (27133*CA^3*nf*zb*Log[Q2dmu2]*Zeta[5])/180 - 20*CA^2*CF*nf*zb*Log[Q2dmu2]*
  Zeta[5] - (5958479*CA^4*zb^2*Log[Q2dmu2]*Zeta[5])/2880 - 
 (205679*CA^3*nf*zb^2*Log[Q2dmu2]*Zeta[5])/1440 + 
 20*CA^2*CF*nf*zb^2*Log[Q2dmu2]*Zeta[5] + 
 (16614061*CA^4*del[zb]*Log[Q2dmu2]*Zeta[5])/103680 - 
 (568843*CA^3*nf*del[zb]*Log[Q2dmu2]*Zeta[5])/6480 + 
 (87*CA^2*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[5])/2 + 
 (12828749*CA^4*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[5])/34560 + 
 (88143*CA^4*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 + 
 (88143*CA^4*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) - 
 (88143*CA^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/20 + 
 (88143*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
 (69647*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[5])/10 - 
 (69647*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) + 
 (69647*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(20*zb) + 
 (69647*CA^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
 (69647*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/20 + 
 (69557*CA^4*Log[Q2dmu2]^2*Zeta[5])/24 + (69557*CA^4*Log[Q2dmu2]^2*Zeta[5])/
  (48*(-1 + zb)) - (69557*CA^4*zb*Log[Q2dmu2]^2*Zeta[5])/48 + 
 (69557*CA^4*zb^2*Log[Q2dmu2]^2*Zeta[5])/48 + 
 (6815*CA^4*del[zb]*Log[Q2dmu2]^2*Zeta[5])/216 + 
 (505663*CA^3*nf*del[zb]*Log[Q2dmu2]^2*Zeta[5])/8640 - 
 18*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^2*Zeta[5] - 
 (1465591*CA^4*del[zb]*Log[Q2dmu2]^3*Zeta[5])/4320 + 
 (1084247*CA^4*PlusD[zb, 0]*Zeta[5])/3456 - 
 (110587*CA^3*nf*PlusD[zb, 0]*Zeta[5])/1080 + 
 (145*CA^2*CF*nf*PlusD[zb, 0]*Zeta[5])/6 + 
 (3123107*CA^4*Pi^2*PlusD[zb, 0]*Zeta[5])/5760 + 
 (3103*CA^4*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/90 + 
 (104737*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/720 - 
 20*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5] - 
 (69557*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[5])/48 - 
 (2739*CA^4*PlusD[zb, 1]*Zeta[5])/40 + (8991*CA^3*nf*PlusD[zb, 1]*Zeta[5])/
  40 - 12*CA^2*CF*nf*PlusD[zb, 1]*Zeta[5] - 
 (88143*CA^4*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[5])/20 - 
 (141373*CA^4*PlusD[zb, 2]*Zeta[5])/40 - 
 (140328239*CA^4*del[zb]*Zeta[3]*Zeta[5])/69120 + 
 ((-6657493*CA^4)/124416 + (27847*CA^3*nf)/31104 + (505*CA^2*CF*nf)/128 - 
   (269*CA^2*nf^2)/5184 + (64039*CA^4*Pi^2)/13824 + 
   (17657*CA^3*nf*Pi^2)/13824 - (34361*CA^4*Pi^4)/34560 - 
   (2920123*CA^4)/(62208*(-1 + zb)) - (1171*CA^3*nf)/(31104*(-1 + zb)) + 
   (199*CA^2*CF*nf)/(96*(-1 + zb)) + (37*CA^2*nf^2)/(3456*(-1 + zb)) + 
   (45037*CA^4*Pi^2)/(6912*(-1 + zb)) + (2557*CA^3*nf*Pi^2)/
    (3456*(-1 + zb)) - (34361*CA^4*Pi^4)/(69120*(-1 + zb)) - 
   (2882629*CA^4*zb)/124416 - (205351*CA^3*nf*zb)/62208 - 
   (653*CA^2*CF*nf*zb)/384 + (379*CA^2*nf^2*zb)/10368 + 
   (108319*CA^4*Pi^2*zb)/13824 - (3205*CA^3*nf*Pi^2*zb)/13824 + 
   (34361*CA^4*Pi^4*zb)/69120 - (385325*CA^4*zb^2)/7776 - 
   (18533*CA^3*nf*zb^2)/62208 + (199*CA^2*CF*nf*zb^2)/96 + 
   (5*CA^2*nf^2*zb^2)/384 + (45037*CA^4*Pi^2*zb^2)/6912 + 
   (2557*CA^3*nf*Pi^2*zb^2)/3456 - (34361*CA^4*Pi^4*zb^2)/69120 - 
   (8488291*CA^4*del[zb])/559872 + (8765275*CA^3*nf*del[zb])/2239488 + 
   (2465*CA^2*CF*nf*del[zb])/512 - (7561*CA^4*Pi^2*del[zb])/18432 + 
   (1169*CA^3*nf*Pi^2*del[zb])/13824 - (23*CA^2*CF*nf*Pi^2*del[zb])/192 + 
   (39707*CA^4*Pi^4*del[zb])/414720 - (26153*CA^3*nf*Pi^4*del[zb])/829440 - 
   (CA^2*CF*nf*Pi^4*del[zb])/96 + (540275*CA^4*G[0, zb])/13824 + 
   (1707*CA^3*nf*G[0, zb])/512 - (3*CA^2*CF*nf*G[0, zb])/4 + 
   (257*CA^2*nf^2*G[0, zb])/6912 - (29461*CA^4*Pi^2*G[0, zb])/3456 - 
   (9109*CA^3*nf*Pi^2*G[0, zb])/6912 + (137851*CA^4*G[0, zb])/
    (3456*(-1 + zb)) + (3505*CA^3*nf*G[0, zb])/(1728*(-1 + zb)) - 
   (3*CA^2*CF*nf*G[0, zb])/(8*(-1 + zb)) - (28783*CA^4*Pi^2*G[0, zb])/
    (3456*(-1 + zb)) - (1129*CA^3*nf*Pi^2*G[0, zb])/(1728*(-1 + zb)) + 
   (147599*CA^4*zb*G[0, zb])/4608 + (14815*CA^3*nf*zb*G[0, zb])/13824 + 
   (3*CA^2*CF*nf*zb*G[0, zb])/8 - (257*CA^2*nf^2*zb*G[0, zb])/6912 - 
   (54491*CA^4*Pi^2*zb*G[0, zb])/6912 + (1151*CA^3*nf*Pi^2*zb*G[0, zb])/
    1728 + (145771*CA^4*zb^2*G[0, zb])/3456 + (3757*CA^3*nf*zb^2*G[0, zb])/
    1728 - (3*CA^2*CF*nf*zb^2*G[0, zb])/8 - (57445*CA^4*Pi^2*zb^2*G[0, zb])/
    6912 - (2269*CA^3*nf*Pi^2*zb^2*G[0, zb])/3456 - 
   (470363*CA^4*G[1, zb])/10368 - (36901*CA^3*nf*G[1, zb])/10368 + 
   (CA^2*CF*nf*G[1, zb])/2 - (CA^2*nf^2*G[1, zb])/32 + 
   (383*CA^4*Pi^2*G[1, zb])/48 + (2255*CA^3*nf*Pi^2*G[1, zb])/2304 - 
   (30151*CA^4*G[1, zb])/(648*(-1 + zb)) - (11887*CA^3*nf*G[1, zb])/
    (5184*(-1 + zb)) + (CA^2*CF*nf*G[1, zb])/(4*(-1 + zb)) + 
   (26251*CA^4*Pi^2*G[1, zb])/(3456*(-1 + zb)) + (407*CA^3*nf*Pi^2*G[1, zb])/
    (864*(-1 + zb)) - (2179*CA^4*G[1, zb])/(5184*zb) + 
   (463*CA^3*nf*G[1, zb])/(1296*zb) - (CA^2*CF*nf*G[1, zb])/(4*zb) - 
   (1655*CA^4*Pi^2*G[1, zb])/(3456*zb) - (209*CA^3*nf*Pi^2*G[1, zb])/
    (432*zb) - (393887*CA^4*zb*G[1, zb])/10368 - (13873*CA^3*nf*zb*G[1, zb])/
    10368 - (CA^2*CF*nf*zb*G[1, zb])/4 + (CA^2*nf^2*zb*G[1, zb])/32 + 
   (15349*CA^4*Pi^2*zb*G[1, zb])/2304 - (583*CA^3*nf*Pi^2*zb*G[1, zb])/1152 - 
   (126553*CA^4*zb^2*G[1, zb])/2592 - (6191*CA^3*nf*zb^2*G[1, zb])/2592 + 
   (CA^2*CF*nf*zb^2*G[1, zb])/4 + (17299*CA^4*Pi^2*zb^2*G[1, zb])/2304 + 
   (187*CA^3*nf*Pi^2*zb^2*G[1, zb])/384 - (103619*CA^4*G[0, 0, zb])/2304 - 
   (15553*CA^3*nf*G[0, 0, zb])/2304 + (141*CA^4*Pi^2*G[0, 0, zb])/4 - 
   (29789*CA^4*G[0, 0, zb])/(576*(-1 + zb)) - (541*CA^3*nf*G[0, 0, zb])/
    (144*(-1 + zb)) + (141*CA^4*Pi^2*G[0, 0, zb])/(8*(-1 + zb)) - 
   (119645*CA^4*zb*G[0, 0, zb])/2304 + (2849*CA^3*nf*zb*G[0, 0, zb])/2304 - 
   (141*CA^4*Pi^2*zb*G[0, 0, zb])/8 - (29789*CA^4*zb^2*G[0, 0, zb])/576 - 
   (541*CA^3*nf*zb^2*G[0, 0, zb])/144 + (141*CA^4*Pi^2*zb^2*G[0, 0, zb])/8 + 
   (169075*CA^4*G[0, 1, zb])/3456 + (5171*CA^3*nf*G[0, 1, zb])/864 - 
   (16331*CA^4*Pi^2*G[0, 1, zb])/576 + (188375*CA^4*G[0, 1, zb])/
    (3456*(-1 + zb)) + (5855*CA^3*nf*G[0, 1, zb])/(1728*(-1 + zb)) - 
   (16331*CA^4*Pi^2*G[0, 1, zb])/(1152*(-1 + zb)) + 
   (8147*CA^4*G[0, 1, zb])/(1728*zb) - (373*CA^3*nf*G[0, 1, zb])/(216*zb) + 
   (16331*CA^4*Pi^2*G[0, 1, zb])/(1152*zb) + (182887*CA^4*zb*G[0, 1, zb])/
    3456 - (1649*CA^3*nf*zb*G[0, 1, zb])/1728 + 
   (16331*CA^4*Pi^2*zb*G[0, 1, zb])/1152 + (188375*CA^4*zb^2*G[0, 1, zb])/
    3456 + (5855*CA^3*nf*zb^2*G[0, 1, zb])/1728 - 
   (16331*CA^4*Pi^2*zb^2*G[0, 1, zb])/1152 + (20783*CA^4*G[1, 0, zb])/432 + 
   (2515*CA^3*nf*G[1, 0, zb])/432 - (16331*CA^4*Pi^2*G[1, 0, zb])/576 + 
   (79765*CA^4*G[1, 0, zb])/(1728*(-1 + zb)) + (335*CA^3*nf*G[1, 0, zb])/
    (108*(-1 + zb)) - (16331*CA^4*Pi^2*G[1, 0, zb])/(1152*(-1 + zb)) + 
   (8147*CA^4*G[1, 0, zb])/(1728*zb) - (373*CA^3*nf*G[1, 0, zb])/(216*zb) + 
   (16331*CA^4*Pi^2*G[1, 0, zb])/(1152*zb) + (18041*CA^4*zb*G[1, 0, zb])/
    432 - (2201*CA^3*nf*zb*G[1, 0, zb])/1728 + 
   (16331*CA^4*Pi^2*zb*G[1, 0, zb])/1152 + (103183*CA^4*zb^2*G[1, 0, zb])/
    1728 + (3175*CA^3*nf*zb^2*G[1, 0, zb])/864 - 
   (16331*CA^4*Pi^2*zb^2*G[1, 0, zb])/1152 - (30629*CA^4*G[1, 1, zb])/576 - 
   (3169*CA^3*nf*G[1, 1, zb])/576 + (1151*CA^4*Pi^2*G[1, 1, zb])/48 - 
   (7307*CA^4*G[1, 1, zb])/(144*(-1 + zb)) - (215*CA^3*nf*G[1, 1, zb])/
    (72*(-1 + zb)) + (1151*CA^4*Pi^2*G[1, 1, zb])/(96*(-1 + zb)) - 
   (311*CA^4*G[1, 1, zb])/(72*zb) + (29*CA^3*nf*G[1, 1, zb])/(18*zb) - 
   (1151*CA^4*Pi^2*G[1, 1, zb])/(96*zb) - (2899*CA^4*zb*G[1, 1, zb])/64 + 
   (209*CA^3*nf*zb*G[1, 1, zb])/192 - (1151*CA^4*Pi^2*zb*G[1, 1, zb])/96 - 
   (18517*CA^4*zb^2*G[1, 1, zb])/288 - (1025*CA^3*nf*zb^2*G[1, 1, zb])/288 + 
   (1151*CA^4*Pi^2*zb^2*G[1, 1, zb])/96 + (2315*CA^4*G[0, 0, 0, zb])/24 + 
   (23*CA^3*nf*G[0, 0, 0, zb])/3 + (2065*CA^4*G[0, 0, 0, zb])/
    (24*(-1 + zb)) + (23*CA^3*nf*G[0, 0, 0, zb])/(6*(-1 + zb)) + 
   (1565*CA^4*zb*G[0, 0, 0, zb])/24 - (23*CA^3*nf*zb*G[0, 0, 0, zb])/6 + 
   (2065*CA^4*zb^2*G[0, 0, 0, zb])/24 + (23*CA^3*nf*zb^2*G[0, 0, 0, zb])/6 - 
   (13091*CA^4*G[0, 0, 1, zb])/144 - (967*CA^3*nf*G[0, 0, 1, zb])/144 - 
   (46675*CA^4*G[0, 0, 1, zb])/(576*(-1 + zb)) - (967*CA^3*nf*G[0, 0, 1, zb])/
    (288*(-1 + zb)) + (5689*CA^4*G[0, 0, 1, zb])/(576*zb) + 
   (967*CA^3*nf*G[0, 0, 1, zb])/(288*zb) - (35297*CA^4*zb*G[0, 0, 1, zb])/
    576 + (967*CA^3*nf*zb*G[0, 0, 1, zb])/288 - 
   (46675*CA^4*zb^2*G[0, 0, 1, zb])/576 - (967*CA^3*nf*zb^2*G[0, 0, 1, zb])/
    288 - (6391*CA^4*G[0, 1, 0, zb])/72 - (7247*CA^3*nf*G[0, 1, 0, zb])/
    1152 - (90145*CA^4*G[0, 1, 0, zb])/(1152*(-1 + zb)) - 
   (1831*CA^3*nf*G[0, 1, 0, zb])/(576*(-1 + zb)) + 
   (1331*CA^4*G[0, 1, 0, zb])/(128*zb) + (201*CA^3*nf*G[0, 1, 0, zb])/
    (64*zb) - (33143*CA^4*zb*G[0, 1, 0, zb])/576 + 
   (1787*CA^3*nf*zb*G[0, 1, 0, zb])/576 - (45133*CA^4*zb^2*G[0, 1, 0, zb])/
    576 - (455*CA^3*nf*zb^2*G[0, 1, 0, zb])/144 + 
   (24605*CA^4*G[0, 1, 1, zb])/288 + (6547*CA^3*nf*G[0, 1, 1, zb])/1152 + 
   (4819*CA^4*G[0, 1, 1, zb])/(64*(-1 + zb)) + (23*CA^3*nf*G[0, 1, 1, zb])/
    (8*(-1 + zb)) - (5773*CA^4*G[0, 1, 1, zb])/(576*zb) - 
   (817*CA^3*nf*G[0, 1, 1, zb])/(288*zb) + (63749*CA^4*zb*G[0, 1, 1, zb])/
    1152 - (403*CA^3*nf*zb*G[0, 1, 1, zb])/144 + 
   (86863*CA^4*zb^2*G[0, 1, 1, zb])/1152 + (1645*CA^3*nf*zb^2*G[0, 1, 1, zb])/
    576 - (47485*CA^4*G[1, 0, 0, zb])/576 - (1831*CA^3*nf*G[1, 0, 0, zb])/
    288 - (78265*CA^4*G[1, 0, 0, zb])/(1152*(-1 + zb)) - 
   (1831*CA^3*nf*G[1, 0, 0, zb])/(576*(-1 + zb)) + 
   (11737*CA^4*G[1, 0, 0, zb])/(1152*zb) + (1831*CA^3*nf*G[1, 0, 0, zb])/
    (576*zb) - (52307*CA^4*zb*G[1, 0, 0, zb])/1152 + 
   (1831*CA^3*nf*zb*G[1, 0, 0, zb])/576 - (105589*CA^4*zb^2*G[1, 0, 0, zb])/
    1152 - (1831*CA^3*nf*zb^2*G[1, 0, 0, zb])/576 + 
   (91897*CA^4*G[1, 0, 1, zb])/1152 + (817*CA^3*nf*G[1, 0, 1, zb])/144 + 
   (131*CA^4*G[1, 0, 1, zb])/(2*(-1 + zb)) + (23*CA^3*nf*G[1, 0, 1, zb])/
    (8*(-1 + zb)) - (11425*CA^4*G[1, 0, 1, zb])/(1152*zb) - 
   (1645*CA^3*nf*G[1, 0, 1, zb])/(576*zb) + (25049*CA^4*zb*G[1, 0, 1, zb])/
    576 - (3235*CA^3*nf*zb*G[1, 0, 1, zb])/1152 + 
   (50917*CA^4*zb^2*G[1, 0, 1, zb])/576 + (817*CA^3*nf*zb^2*G[1, 0, 1, zb])/
    288 + (42847*CA^4*G[1, 1, 0, zb])/576 + (5827*CA^3*nf*G[1, 1, 0, zb])/
    1152 + (1899*CA^4*G[1, 1, 0, zb])/(32*(-1 + zb)) + 
   (41*CA^3*nf*G[1, 1, 0, zb])/(16*(-1 + zb)) - (5791*CA^4*G[1, 1, 0, zb])/
    (576*zb) - (727*CA^3*nf*G[1, 1, 0, zb])/(288*zb) + 
   (42491*CA^4*zb*G[1, 1, 0, zb])/1152 - (179*CA^3*nf*zb*G[1, 1, 0, zb])/72 + 
   (99373*CA^4*zb^2*G[1, 1, 0, zb])/1152 + (1465*CA^3*nf*zb^2*G[1, 1, 0, zb])/
    576 - (28421*CA^4*G[1, 1, 1, zb])/384 - (1801*CA^3*nf*G[1, 1, 1, zb])/
    384 - (709*CA^4*G[1, 1, 1, zb])/(12*(-1 + zb)) - 
   (29*CA^3*nf*G[1, 1, 1, zb])/(12*(-1 + zb)) + (1267*CA^4*G[1, 1, 1, zb])/
    (128*zb) + (151*CA^3*nf*G[1, 1, 1, zb])/(64*zb) - 
   (4725*CA^4*zb*G[1, 1, 1, zb])/128 + (291*CA^3*nf*zb*G[1, 1, 1, zb])/128 - 
   (10903*CA^4*zb^2*G[1, 1, 1, zb])/128 - (151*CA^3*nf*zb^2*G[1, 1, 1, zb])/
    64 - 330*CA^4*G[0, 0, 0, 0, zb] - (165*CA^4*G[0, 0, 0, 0, zb])/
    (-1 + zb) + 165*CA^4*zb*G[0, 0, 0, 0, zb] - 
   165*CA^4*zb^2*G[0, 0, 0, 0, zb] + (2369*CA^4*G[0, 0, 0, 1, zb])/8 + 
   (2369*CA^4*G[0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (2369*CA^4*G[0, 0, 0, 1, zb])/(16*zb) - (2369*CA^4*zb*G[0, 0, 0, 1, zb])/
    16 + (2369*CA^4*zb^2*G[0, 0, 0, 1, zb])/16 + 
   (4565*CA^4*G[0, 0, 1, 0, zb])/16 + (4565*CA^4*G[0, 0, 1, 0, zb])/
    (32*(-1 + zb)) - (4565*CA^4*G[0, 0, 1, 0, zb])/(32*zb) - 
   (4565*CA^4*zb*G[0, 0, 1, 0, zb])/32 + (4565*CA^4*zb^2*G[0, 0, 1, 0, zb])/
    32 - (1041*CA^4*G[0, 0, 1, 1, zb])/4 - (1041*CA^4*G[0, 0, 1, 1, zb])/
    (8*(-1 + zb)) + (1041*CA^4*G[0, 0, 1, 1, zb])/(8*zb) + 
   (1041*CA^4*zb*G[0, 0, 1, 1, zb])/8 - (1041*CA^4*zb^2*G[0, 0, 1, 1, zb])/
    8 + (8957*CA^4*G[0, 1, 0, 0, zb])/32 + (8957*CA^4*G[0, 1, 0, 0, zb])/
    (64*(-1 + zb)) - (8957*CA^4*G[0, 1, 0, 0, zb])/(64*zb) - 
   (8957*CA^4*zb*G[0, 1, 0, 0, zb])/64 + (8957*CA^4*zb^2*G[0, 1, 0, 0, zb])/
    64 - (511*CA^4*G[0, 1, 0, 1, zb])/2 - (511*CA^4*G[0, 1, 0, 1, zb])/
    (4*(-1 + zb)) + (511*CA^4*G[0, 1, 0, 1, zb])/(4*zb) + 
   (511*CA^4*zb*G[0, 1, 0, 1, zb])/4 - (511*CA^4*zb^2*G[0, 1, 0, 1, zb])/4 - 
   (1889*CA^4*G[0, 1, 1, 0, zb])/8 - (1889*CA^4*G[0, 1, 1, 0, zb])/
    (16*(-1 + zb)) + (1889*CA^4*G[0, 1, 1, 0, zb])/(16*zb) + 
   (1889*CA^4*zb*G[0, 1, 1, 0, zb])/16 - (1889*CA^4*zb^2*G[0, 1, 1, 0, zb])/
    16 + (1755*CA^4*G[0, 1, 1, 1, zb])/8 + (1755*CA^4*G[0, 1, 1, 1, zb])/
    (16*(-1 + zb)) - (1755*CA^4*G[0, 1, 1, 1, zb])/(16*zb) - 
   (1755*CA^4*zb*G[0, 1, 1, 1, zb])/16 + (1755*CA^4*zb^2*G[0, 1, 1, 1, zb])/
    16 + (8957*CA^4*G[1, 0, 0, 0, zb])/32 + (8957*CA^4*G[1, 0, 0, 0, zb])/
    (64*(-1 + zb)) - (8957*CA^4*G[1, 0, 0, 0, zb])/(64*zb) - 
   (8957*CA^4*zb*G[1, 0, 0, 0, zb])/64 + (8957*CA^4*zb^2*G[1, 0, 0, 0, zb])/
    64 - (511*CA^4*G[1, 0, 0, 1, zb])/2 - (511*CA^4*G[1, 0, 0, 1, zb])/
    (4*(-1 + zb)) + (511*CA^4*G[1, 0, 0, 1, zb])/(4*zb) + 
   (511*CA^4*zb*G[1, 0, 0, 1, zb])/4 - (511*CA^4*zb^2*G[1, 0, 0, 1, zb])/4 - 
   (1003*CA^4*G[1, 0, 1, 0, zb])/4 - (1003*CA^4*G[1, 0, 1, 0, zb])/
    (8*(-1 + zb)) + (1003*CA^4*G[1, 0, 1, 0, zb])/(8*zb) + 
   (1003*CA^4*zb*G[1, 0, 1, 0, zb])/8 - (1003*CA^4*zb^2*G[1, 0, 1, 0, zb])/
    8 + 234*CA^4*G[1, 0, 1, 1, zb] + (117*CA^4*G[1, 0, 1, 1, zb])/(-1 + zb) - 
   (117*CA^4*G[1, 0, 1, 1, zb])/zb - 117*CA^4*zb*G[1, 0, 1, 1, zb] + 
   117*CA^4*zb^2*G[1, 0, 1, 1, zb] - (1799*CA^4*G[1, 1, 0, 0, zb])/8 - 
   (1799*CA^4*G[1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (1799*CA^4*G[1, 1, 0, 0, zb])/(16*zb) + (1799*CA^4*zb*G[1, 1, 0, 0, zb])/
    16 - (1799*CA^4*zb^2*G[1, 1, 0, 0, zb])/16 + (837*CA^4*G[1, 1, 0, 1, zb])/
    4 + (837*CA^4*G[1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (837*CA^4*G[1, 1, 0, 1, zb])/(8*zb) - (837*CA^4*zb*G[1, 1, 0, 1, zb])/8 + 
   (837*CA^4*zb^2*G[1, 1, 0, 1, zb])/8 + (765*CA^4*G[1, 1, 1, 0, zb])/4 + 
   (765*CA^4*G[1, 1, 1, 0, zb])/(8*(-1 + zb)) - (765*CA^4*G[1, 1, 1, 0, zb])/
    (8*zb) - (765*CA^4*zb*G[1, 1, 1, 0, zb])/8 + 
   (765*CA^4*zb^2*G[1, 1, 1, 0, zb])/8 - 183*CA^4*G[1, 1, 1, 1, zb] - 
   (183*CA^4*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) + (183*CA^4*G[1, 1, 1, 1, zb])/
    (2*zb) + (183*CA^4*zb*G[1, 1, 1, 1, zb])/2 - 
   (183*CA^4*zb^2*G[1, 1, 1, 1, zb])/2 + (515351*CA^4*Log[Q2dmu2])/10368 + 
   (33013*CA^3*nf*Log[Q2dmu2])/10368 - (5*CA^2*CF*nf*Log[Q2dmu2])/4 + 
   (59*CA^2*nf^2*Log[Q2dmu2])/1728 - (4283*CA^4*Pi^2*Log[Q2dmu2])/576 - 
   (21*CA^3*nf*Pi^2*Log[Q2dmu2])/16 + (8041*CA^4*Log[Q2dmu2])/
    (162*(-1 + zb)) + (2593*CA^3*nf*Log[Q2dmu2])/(1296*(-1 + zb)) - 
   (5*CA^2*CF*nf*Log[Q2dmu2])/(8*(-1 + zb)) - (4171*CA^4*Pi^2*Log[Q2dmu2])/
    (576*(-1 + zb)) - (21*CA^3*nf*Pi^2*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (328565*CA^4*zb*Log[Q2dmu2])/10368 + (13651*CA^3*nf*zb*Log[Q2dmu2])/
    10368 + (5*CA^2*CF*nf*zb*Log[Q2dmu2])/8 - (59*CA^2*nf^2*zb*Log[Q2dmu2])/
    1728 - (3947*CA^4*Pi^2*zb*Log[Q2dmu2])/576 + 
   (21*CA^3*nf*Pi^2*zb*Log[Q2dmu2])/32 + (64841*CA^4*zb^2*Log[Q2dmu2])/1296 + 
   (2809*CA^3*nf*zb^2*Log[Q2dmu2])/1296 - (5*CA^2*CF*nf*zb^2*Log[Q2dmu2])/8 - 
   (4171*CA^4*Pi^2*zb^2*Log[Q2dmu2])/576 - (21*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2])/
    32 + (1144021*CA^4*del[zb]*Log[Q2dmu2])/93312 - 
   (251551*CA^3*nf*del[zb]*Log[Q2dmu2])/93312 - 
   (219*CA^2*CF*nf*del[zb]*Log[Q2dmu2])/64 + 
   (31283*CA^4*Pi^2*del[zb]*Log[Q2dmu2])/13824 - 
   (155*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2])/288 + 
   (44779*CA^4*Pi^4*del[zb]*Log[Q2dmu2])/82944 - 
   (7387*CA^4*G[0, zb]*Log[Q2dmu2])/192 - (1205*CA^3*nf*G[0, zb]*Log[Q2dmu2])/
    192 + (123*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2])/4 - 
   (361*CA^4*G[0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (27*CA^3*nf*G[0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (123*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (8885*CA^4*zb*G[0, zb]*Log[Q2dmu2])/192 + 
   (293*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2])/192 - 
   (123*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (361*CA^4*zb^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (27*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (123*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (19583*CA^4*G[1, zb]*Log[Q2dmu2])/432 + (299*CA^3*nf*G[1, zb]*Log[Q2dmu2])/
    54 - (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/144 + 
   (1366*CA^4*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (661*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (1931*CA^4*G[1, zb]*Log[Q2dmu2])/(432*zb) - 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(54*zb) + 
   (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(288*zb) + 
   (1325*CA^4*zb*G[1, zb]*Log[Q2dmu2])/27 - 
   (119*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2])/108 + 
   (3617*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/288 + 
   (1366*CA^4*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (661*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/216 - 
   (3617*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (315*CA^4*G[0, 0, zb]*Log[Q2dmu2])/4 + 6*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2] + 
   (273*CA^4*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (189*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2])/4 - 3*CA^3*nf*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (273*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   3*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 
   (5459*CA^4*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (18937*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (2899*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(288*zb) + 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(144*zb) - 
   (13139*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2])/288 + 
   (373*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (18937*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/288 - 
   (373*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (10351*CA^4*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (17155*CA^4*G[1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (2899*CA^4*G[1, 0, zb]*Log[Q2dmu2])/(288*zb) + 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(144*zb) - 
   (11033*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2])/288 + 
   (373*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (20719*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/288 - 
   (373*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/144 + 
   (427*CA^4*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (29*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (1421*CA^4*G[1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (29*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (233*CA^4*G[1, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (29*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(12*zb) + 
   (116*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (29*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (859*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (29*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   252*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (126*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   126*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 126*CA^4*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (907*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (907*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (1771*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1771*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   205*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (205*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (205*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (205*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (205*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (1771*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1771*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   205*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (205*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (205*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (205*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (205*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (383*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (383*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (383*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (383*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (383*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   183*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (183*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (183*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (183*CA^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (183*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (4055*CA^4*Log[Q2dmu2]^2)/216 - (3253*CA^3*nf*Log[Q2dmu2]^2)/864 + 
   (2191*CA^4*Pi^2*Log[Q2dmu2]^2)/144 - (20197*CA^4*Log[Q2dmu2]^2)/
    (864*(-1 + zb)) - (865*CA^3*nf*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (2191*CA^4*Pi^2*Log[Q2dmu2]^2)/(288*(-1 + zb)) - 
   (5483*CA^4*zb*Log[Q2dmu2]^2)/216 + (929*CA^3*nf*zb*Log[Q2dmu2]^2)/864 - 
   (2191*CA^4*Pi^2*zb*Log[Q2dmu2]^2)/288 - (20197*CA^4*zb^2*Log[Q2dmu2]^2)/
    864 - (865*CA^3*nf*zb^2*Log[Q2dmu2]^2)/432 + 
   (2191*CA^4*Pi^2*zb^2*Log[Q2dmu2]^2)/288 - 
   (6913*CA^4*del[zb]*Log[Q2dmu2]^2)/7776 - 
   (467*CA^3*nf*del[zb]*Log[Q2dmu2]^2)/31104 + 
   (9*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^2)/16 - 
   (CA^4*Pi^2*del[zb]*Log[Q2dmu2]^2)/54 + 
   (155*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/384 + 
   (141*CA^4*G[0, zb]*Log[Q2dmu2]^2)/4 + 3*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2 + 
   (30*CA^4*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (3*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (39*CA^4*zb*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 30*CA^4*zb^2*G[0, zb]*
    Log[Q2dmu2]^2 + (3*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (2527*CA^4*G[1, zb]*Log[Q2dmu2]^2)/72 - 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/36 - 
   (4309*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) - 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
   (745*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(144*zb) + 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(72*zb) - 
   (2819*CA^4*zb*G[1, zb]*Log[Q2dmu2]^2)/144 + 
   (91*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/72 - 
   (4309*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/144 - 
   (91*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/72 - 
   108*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2 - (54*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + 54*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   54*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (389*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (389*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (389*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (389*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   92*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2 - (46*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (46*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   46*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2 - 46*CA^4*zb^2*G[1, 1, zb]*
    Log[Q2dmu2]^2 + (320*CA^4*Log[Q2dmu2]^3)/27 + 
   (71*CA^3*nf*Log[Q2dmu2]^3)/54 + (2171*CA^4*Log[Q2dmu2]^3)/
    (216*(-1 + zb)) + (71*CA^3*nf*Log[Q2dmu2]^3)/(108*(-1 + zb)) + 
   (1393*CA^4*zb*Log[Q2dmu2]^3)/216 - (71*CA^3*nf*zb*Log[Q2dmu2]^3)/108 + 
   (2171*CA^4*zb^2*Log[Q2dmu2]^3)/216 + (71*CA^3*nf*zb^2*Log[Q2dmu2]^3)/108 - 
   (19249*CA^4*del[zb]*Log[Q2dmu2]^3)/7776 + 
   (689*CA^3*nf*del[zb]*Log[Q2dmu2]^3)/972 - 
   (15217*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^3)/5184 - 
   36*CA^4*G[0, zb]*Log[Q2dmu2]^3 - (18*CA^4*G[0, zb]*Log[Q2dmu2]^3)/
    (-1 + zb) + 18*CA^4*zb*G[0, zb]*Log[Q2dmu2]^3 - 
   18*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^3 + (97*CA^4*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (97*CA^4*G[1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (97*CA^4*G[1, zb]*Log[Q2dmu2]^3)/(6*zb) - 
   (97*CA^4*zb*G[1, zb]*Log[Q2dmu2]^3)/6 + 
   (97*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/6 - (65*CA^4*Log[Q2dmu2]^4)/6 - 
   (65*CA^4*Log[Q2dmu2]^4)/(12*(-1 + zb)) + (65*CA^4*zb*Log[Q2dmu2]^4)/12 - 
   (65*CA^4*zb^2*Log[Q2dmu2]^4)/12 - (2555*CA^4*del[zb]*Log[Q2dmu2]^4)/5184 - 
   (689*CA^3*nf*del[zb]*Log[Q2dmu2]^4)/2592 + 
   (563*CA^4*del[zb]*Log[Q2dmu2]^5)/360 + (53663*CA^4*PlusD[zb, 0])/7776 - 
   (22597*CA^3*nf*PlusD[zb, 0])/15552 - (365*CA^2*CF*nf*PlusD[zb, 0])/192 + 
   (4109*CA^4*Pi^2*PlusD[zb, 0])/2304 - (7*CA^3*nf*Pi^2*PlusD[zb, 0])/16 + 
   (34361*CA^4*Pi^4*PlusD[zb, 0])/69120 - (601*CA^4*Log[Q2dmu2]*PlusD[zb, 0])/
    648 - (353*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0])/2592 + 
   (5*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 0])/8 + 
   (7*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/36 + 
   (21*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/32 - 
   (1795*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0])/432 + 
   (71*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/54 - 
   (2191*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/288 - 
   (389*CA^4*Log[Q2dmu2]^3*PlusD[zb, 0])/216 - 
   (71*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/108 + 
   (65*CA^4*Log[Q2dmu2]^4*PlusD[zb, 0])/12 - (CA^4*PlusD[zb, 1])/24 - 
   (13*CA^3*nf*PlusD[zb, 1])/48 + (3*CA^2*CF*nf*PlusD[zb, 1])/8 + 
   (31*CA^4*Pi^2*PlusD[zb, 1])/144 + (95*CA^3*nf*Pi^2*PlusD[zb, 1])/144 - 
   (23*CA^4*Log[Q2dmu2]*PlusD[zb, 1])/4 + 2*CA^3*nf*Log[Q2dmu2]*
    PlusD[zb, 1] - (123*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/8 - 
   (21*CA^4*Log[Q2dmu2]^2*PlusD[zb, 1])/4 - 
   (3*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 1])/2 + 18*CA^4*Log[Q2dmu2]^3*
    PlusD[zb, 1] - (23*CA^4*PlusD[zb, 2])/8 + CA^3*nf*PlusD[zb, 2] - 
   (141*CA^4*Pi^2*PlusD[zb, 2])/16 - (21*CA^4*Log[Q2dmu2]*PlusD[zb, 2])/4 - 
   (3*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 2])/2 + 27*CA^4*Log[Q2dmu2]^2*
    PlusD[zb, 2] - (125*CA^4*PlusD[zb, 3])/72 - (23*CA^3*nf*PlusD[zb, 3])/
    36 + 21*CA^4*Log[Q2dmu2]*PlusD[zb, 3] + (55*CA^4*PlusD[zb, 4])/8 + 
   (112103*CA^4*Zeta[3])/3456 + (8969*CA^3*nf*Zeta[3])/1728 - 
   (5*CA^2*CF*nf*Zeta[3])/2 + (99199*CA^4*Zeta[3])/(3456*(-1 + zb)) + 
   (4369*CA^3*nf*Zeta[3])/(1728*(-1 + zb)) - (5*CA^2*CF*nf*Zeta[3])/
    (4*(-1 + zb)) + (71213*CA^4*zb*Zeta[3])/3456 - 
   (4633*CA^3*nf*zb*Zeta[3])/1728 + (5*CA^2*CF*nf*zb*Zeta[3])/4 + 
   (98473*CA^4*zb^2*Zeta[3])/3456 + (4435*CA^3*nf*zb^2*Zeta[3])/1728 - 
   (5*CA^2*CF*nf*zb^2*Zeta[3])/4 + (272111*CA^4*del[zb]*Zeta[3])/248832 + 
   (5657*CA^3*nf*del[zb]*Zeta[3])/1944 - (87*CA^2*CF*nf*del[zb]*Zeta[3])/32 - 
   (526505*CA^4*Pi^2*del[zb]*Zeta[3])/82944 - (849*CA^4*G[0, zb]*Zeta[3])/8 - 
   (849*CA^4*G[0, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (849*CA^4*zb*G[0, zb]*Zeta[3])/16 - (849*CA^4*zb^2*G[0, zb]*Zeta[3])/16 + 
   (2877*CA^4*G[1, zb]*Zeta[3])/32 + (2877*CA^4*G[1, zb]*Zeta[3])/
    (64*(-1 + zb)) - (2877*CA^4*G[1, zb]*Zeta[3])/(64*zb) - 
   (2877*CA^4*zb*G[1, zb]*Zeta[3])/64 + (2877*CA^4*zb^2*G[1, zb]*Zeta[3])/
    64 - (1461*CA^4*Log[Q2dmu2]*Zeta[3])/16 - (1461*CA^4*Log[Q2dmu2]*Zeta[3])/
    (32*(-1 + zb)) + (1461*CA^4*zb*Log[Q2dmu2]*Zeta[3])/32 - 
   (1461*CA^4*zb^2*Log[Q2dmu2]*Zeta[3])/32 - 
   (13535*CA^4*del[zb]*Log[Q2dmu2]*Zeta[3])/2592 - 
   (35779*CA^3*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/10368 + 
   (9*CA^2*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (9083*CA^4*del[zb]*Log[Q2dmu2]^2*Zeta[3])/384 - 
   (107*CA^4*PlusD[zb, 0]*Zeta[3])/27 - (4501*CA^3*nf*PlusD[zb, 0]*Zeta[3])/
    1728 + (5*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/4 + 
   (1461*CA^4*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/32 + 
   (849*CA^4*PlusD[zb, 1]*Zeta[3])/16 + (1465591*CA^4*del[zb]*Zeta[5])/46080)/
  ep^3 + ((-72652331*CA^4)/373248 + (2037373*CA^3*nf)/186624 + 
   (6141*CA^2*CF*nf)/256 - (1157*CA^2*nf^2)/6912 + (CA*CF*nf^2)/192 - 
   (CA*nf^3)/864 + (73823*CA^4*Pi^2)/2592 + (688243*CA^3*nf*Pi^2)/207360 - 
   (1451*CA^2*CF*nf*Pi^2)/1920 + (43*CA^2*nf^2*Pi^2)/2592 - 
   (11353*CA^4*Pi^4)/51840 - (105211*CA^3*nf*Pi^4)/414720 - 
   (5*CA^2*CF*nf*Pi^4)/108 - (3707917*CA^4)/(23328*(-1 + zb)) + 
   (636499*CA^3*nf)/(373248*(-1 + zb)) + (433*CA^2*CF*nf)/(32*(-1 + zb)) + 
   (2027*CA^2*nf^2)/(20736*(-1 + zb)) - (CA*nf^3)/(864*(-1 + zb)) + 
   (5869*CA^4*Pi^2)/(192*(-1 + zb)) + (263459*CA^3*nf*Pi^2)/
    (103680*(-1 + zb)) - (79*CA^2*CF*nf*Pi^2)/(180*(-1 + zb)) - 
   (12175*CA^4*Pi^4)/(20736*(-1 + zb)) - (19*CA^3*nf*Pi^4)/(162*(-1 + zb)) - 
   (5*CA^2*CF*nf*Pi^4)/(216*(-1 + zb)) - (33886619*CA^4*zb)/373248 - 
   (8108201*CA^3*nf*zb)/466560 - (89743*CA^2*CF*nf*zb)/11520 + 
   (1133*CA^2*nf^2*zb)/20736 - (CA*CF*nf^2*zb)/192 + 
   (76703*CA^4*Pi^2*zb)/3456 + (30647*CA^3*nf*Pi^2*zb)/23040 + 
   (2257*CA^2*CF*nf*Pi^2*zb)/5760 - (43*CA^2*nf^2*Pi^2*zb)/2592 - 
   (511463*CA^4*Pi^4*zb)/414720 + (7213*CA^3*nf*Pi^4*zb)/51840 + 
   (5*CA^2*CF*nf*Pi^4*zb)/216 - (33487661*CA^4*zb^2)/186624 + 
   (7805363*CA^3*nf*zb^2)/1866240 + (6389*CA^2*CF*nf*zb^2)/480 + 
   (149*CA^2*nf^2*zb^2)/1152 + (12791*CA^4*Pi^2*zb^2)/432 + 
   (332099*CA^3*nf*Pi^2*zb^2)/103680 - (113*CA^2*CF*nf*Pi^2*zb^2)/360 - 
   (231037*CA^4*Pi^4*zb^2)/414720 - (25453*CA^3*nf*Pi^4*zb^2)/207360 - 
   (5*CA^2*CF*nf*Pi^4*zb^2)/216 + (229*CA^4*Pi^2*zb^3)/384 - 
   (47*CA^3*nf*Pi^2*zb^3)/160 - (11*CA^2*CF*nf*Pi^2*zb^3)/120 - 
   (CA^4*Pi^2*zb^4)/24 + (CA^3*nf*Pi^2*zb^4)/20 - 
   (CA^2*CF*nf*Pi^2*zb^4)/120 - (392812637*CA^4*del[zb])/6718464 + 
   (56246989*CA^3*nf*del[zb])/3359232 + (62473*CA^2*CF*nf*del[zb])/3072 + 
   (497297*CA^4*Pi^2*del[zb])/165888 - (65695*CA^3*nf*Pi^2*del[zb])/82944 - 
   (371*CA^2*CF*nf*Pi^2*del[zb])/288 + (619411*CA^4*Pi^4*del[zb])/995328 - 
   (22643*CA^3*nf*Pi^4*del[zb])/311040 - (29*CA^2*CF*nf*Pi^4*del[zb])/576 + 
   (5455831*CA^4*Pi^6*del[zb])/104509440 + (2010667*CA^4*G[0, zb])/13824 + 
   (31333*CA^3*nf*G[0, zb])/5184 - (597*CA^2*CF*nf*G[0, zb])/64 + 
   (2599*CA^2*nf^2*G[0, zb])/10368 - (927455*CA^4*Pi^2*G[0, zb])/41472 - 
   (223315*CA^3*nf*Pi^2*G[0, zb])/41472 + (5419*CA^4*Pi^4*G[0, zb])/1440 + 
   (2736175*CA^4*G[0, zb])/(20736*(-1 + zb)) + (9071*CA^3*nf*G[0, zb])/
    (1296*(-1 + zb)) - (125*CA^2*CF*nf*G[0, zb])/(24*(-1 + zb)) - 
   (19*CA^2*nf^2*G[0, zb])/(864*(-1 + zb)) - (77783*CA^4*Pi^2*G[0, zb])/
    (2592*(-1 + zb)) - (16457*CA^3*nf*Pi^2*G[0, zb])/(5184*(-1 + zb)) + 
   (5419*CA^4*Pi^4*G[0, zb])/(2880*(-1 + zb)) + (4385293*CA^4*zb*G[0, zb])/
    41472 + (483671*CA^3*nf*zb*G[0, zb])/34560 + 
   (3049*CA^2*CF*nf*zb*G[0, zb])/960 - (457*CA^2*nf^2*zb*G[0, zb])/2592 - 
   (1429361*CA^4*Pi^2*zb*G[0, zb])/41472 + (32549*CA^3*nf*Pi^2*zb*G[0, zb])/
    41472 - (5419*CA^4*Pi^4*zb*G[0, zb])/2880 + (1555511*CA^4*zb^2*G[0, zb])/
    10368 + (378607*CA^3*nf*zb^2*G[0, zb])/103680 - 
   (93*CA^2*CF*nf*zb^2*G[0, zb])/20 - (7*CA^2*nf^2*zb^2*G[0, zb])/192 - 
   (155291*CA^4*Pi^2*zb^2*G[0, zb])/5184 - (16501*CA^3*nf*Pi^2*zb^2*G[0, zb])/
    5184 + (5419*CA^4*Pi^4*zb^2*G[0, zb])/2880 - (CA^4*zb^3*G[0, zb])/12 + 
   (CA^3*nf*zb^3*G[0, zb])/10 - (CA^2*CF*nf*zb^3*G[0, zb])/60 - 
   (660515*CA^4*G[1, zb])/3888 - (169955*CA^3*nf*G[1, zb])/31104 + 
   (1123*CA^2*CF*nf*G[1, zb])/192 - (55*CA^2*nf^2*G[1, zb])/288 + 
   (165755*CA^4*Pi^2*G[1, zb])/6912 + (7123*CA^3*nf*Pi^2*G[1, zb])/1728 - 
   (911*CA^4*Pi^4*G[1, zb])/360 - (636967*CA^4*G[1, zb])/(3888*(-1 + zb)) - 
   (75077*CA^3*nf*G[1, zb])/(15552*(-1 + zb)) + (161*CA^2*CF*nf*G[1, zb])/
    (48*(-1 + zb)) + (11*CA^2*nf^2*G[1, zb])/(288*(-1 + zb)) + 
   (295337*CA^4*Pi^2*G[1, zb])/(10368*(-1 + zb)) + 
   (6391*CA^3*nf*Pi^2*G[1, zb])/(2592*(-1 + zb)) - 
   (911*CA^4*Pi^4*G[1, zb])/(720*(-1 + zb)) + (120247*CA^4*G[1, zb])/
    (15552*zb) - (2399*CA^3*nf*G[1, zb])/(1944*zb) - 
   (265*CA^2*CF*nf*G[1, zb])/(96*zb) + (51047*CA^4*Pi^2*G[1, zb])/
    (10368*zb) - (209*CA^3*nf*Pi^2*G[1, zb])/(162*zb) + 
   (911*CA^4*Pi^4*G[1, zb])/(720*zb) - (4192459*CA^4*zb*G[1, zb])/31104 - 
   (1928887*CA^3*nf*zb*G[1, zb])/155520 - (373*CA^2*CF*nf*zb*G[1, zb])/320 + 
   (CA^2*nf^2*zb*G[1, zb])/8 + (204647*CA^4*Pi^2*zb*G[1, zb])/6912 - 
   (3203*CA^3*nf*Pi^2*zb*G[1, zb])/6912 + (911*CA^4*Pi^4*zb*G[1, zb])/720 - 
   (5441705*CA^4*zb^2*G[1, zb])/31104 - (1993111*CA^3*nf*zb^2*G[1, zb])/
    311040 + (1447*CA^2*CF*nf*zb^2*G[1, zb])/480 + 
   (5*CA^2*nf^2*zb^2*G[1, zb])/96 + (26165*CA^4*Pi^2*zb^2*G[1, zb])/864 + 
   (3905*CA^3*nf*Pi^2*zb^2*G[1, zb])/1728 - (911*CA^4*Pi^4*zb^2*G[1, zb])/
    720 + (CA^4*zb^3*G[1, zb])/12 - (CA^3*nf*zb^3*G[1, zb])/10 + 
   (CA^2*CF*nf*zb^3*G[1, zb])/60 - (737015*CA^4*G[0, 0, zb])/4608 - 
   (1247347*CA^3*nf*G[0, 0, zb])/69120 + (89*CA^2*CF*nf*G[0, 0, zb])/40 - 
   (1199*CA^2*nf^2*G[0, 0, zb])/6912 + (71579*CA^4*Pi^2*G[0, 0, zb])/1728 + 
   (21827*CA^3*nf*Pi^2*G[0, 0, zb])/3456 - (582479*CA^4*G[0, 0, zb])/
    (3456*(-1 + zb)) - (100459*CA^3*nf*G[0, 0, zb])/(8640*(-1 + zb)) + 
   (49*CA^2*CF*nf*G[0, 0, zb])/(40*(-1 + zb)) + (71585*CA^4*Pi^2*G[0, 0, zb])/
    (1728*(-1 + zb)) + (2675*CA^3*nf*Pi^2*G[0, 0, zb])/(864*(-1 + zb)) - 
   (2201719*CA^4*zb*G[0, 0, zb])/13824 - (119339*CA^3*nf*zb*G[0, 0, zb])/
    23040 - (23*CA^2*CF*nf*zb*G[0, 0, zb])/20 + 
   (1199*CA^2*nf^2*zb*G[0, 0, zb])/6912 + (141181*CA^4*Pi^2*zb*G[0, 0, zb])/
    3456 - (2797*CA^3*nf*Pi^2*zb*G[0, 0, zb])/864 - 
   (629315*CA^4*zb^2*G[0, 0, zb])/3456 - (116209*CA^3*nf*zb^2*G[0, 0, zb])/
    8640 + (39*CA^2*CF*nf*zb^2*G[0, 0, zb])/40 + 
   (142499*CA^4*Pi^2*zb^2*G[0, 0, zb])/3456 + 
   (5411*CA^3*nf*Pi^2*zb^2*G[0, 0, zb])/1728 - (229*CA^4*zb^3*G[0, 0, zb])/
    192 + (47*CA^3*nf*zb^3*G[0, 0, zb])/80 + (11*CA^2*CF*nf*zb^3*G[0, 0, zb])/
    60 + (CA^4*zb^4*G[0, 0, zb])/12 - (CA^3*nf*zb^4*G[0, 0, zb])/10 + 
   (CA^2*CF*nf*zb^4*G[0, 0, zb])/60 + (459881*CA^4*G[0, 1, zb])/2592 + 
   (28567*CA^3*nf*G[0, 1, zb])/1620 - (8*CA^2*CF*nf*G[0, 1, zb])/5 + 
   (7*CA^2*nf^2*G[0, 1, zb])/48 - (22075*CA^4*Pi^2*G[0, 1, zb])/576 - 
   (5057*CA^3*nf*Pi^2*G[0, 1, zb])/1152 + (965603*CA^4*G[0, 1, zb])/
    (5184*(-1 + zb)) + (303257*CA^3*nf*G[0, 1, zb])/(25920*(-1 + zb)) - 
   (73*CA^2*CF*nf*G[0, 1, zb])/(80*(-1 + zb)) - (42269*CA^4*Pi^2*G[0, 1, zb])/
    (1152*(-1 + zb)) - (401*CA^3*nf*Pi^2*G[0, 1, zb])/(192*(-1 + zb)) + 
   (14591*CA^4*G[0, 1, zb])/(2592*zb) - (10351*CA^3*nf*G[0, 1, zb])/
    (5184*zb) + (11*CA^2*CF*nf*G[0, 1, zb])/(16*zb) + 
   (277*CA^4*Pi^2*G[0, 1, zb])/(128*zb) + (629*CA^3*nf*Pi^2*G[0, 1, zb])/
    (288*zb) + (899869*CA^4*zb*G[0, 1, zb])/5184 + 
   (142717*CA^3*nf*zb*G[0, 1, zb])/25920 + (67*CA^2*CF*nf*zb*G[0, 1, zb])/
    80 - (7*CA^2*nf^2*zb*G[0, 1, zb])/48 - (581*CA^4*Pi^2*zb*G[0, 1, zb])/
    18 + (2653*CA^3*nf*Pi^2*zb*G[0, 1, zb])/1152 + 
   (1029413*CA^4*zb^2*G[0, 1, zb])/5184 + (697819*CA^3*nf*zb^2*G[0, 1, zb])/
    51840 - (53*CA^2*CF*nf*zb^2*G[0, 1, zb])/80 - 
   (20909*CA^4*Pi^2*zb^2*G[0, 1, zb])/576 - 
   (311*CA^3*nf*Pi^2*zb^2*G[0, 1, zb])/144 + (229*CA^4*zb^3*G[0, 1, zb])/
    192 - (47*CA^3*nf*zb^3*G[0, 1, zb])/80 - (11*CA^2*CF*nf*zb^3*G[0, 1, zb])/
    60 - (CA^4*zb^4*G[0, 1, zb])/12 + (CA^3*nf*zb^4*G[0, 1, zb])/10 - 
   (CA^2*CF*nf*zb^4*G[0, 1, zb])/60 + (899167*CA^4*G[1, 0, zb])/5184 + 
   (91783*CA^3*nf*G[1, 0, zb])/6480 - (287*CA^2*CF*nf*G[1, 0, zb])/120 + 
   (7*CA^2*nf^2*G[1, 0, zb])/48 - (126677*CA^4*Pi^2*G[1, 0, zb])/3456 - 
   (31457*CA^3*nf*Pi^2*G[1, 0, zb])/6912 + (400969*CA^4*G[1, 0, zb])/
    (2592*(-1 + zb)) + (43861*CA^3*nf*G[1, 0, zb])/(5184*(-1 + zb)) - 
   (17*CA^2*CF*nf*G[1, 0, zb])/(16*(-1 + zb)) - 
   (119503*CA^4*Pi^2*G[1, 0, zb])/(3456*(-1 + zb)) - 
   (1871*CA^3*nf*Pi^2*G[1, 0, zb])/(864*(-1 + zb)) + 
   (5725*CA^4*G[1, 0, zb])/(1296*zb) - (8605*CA^3*nf*G[1, 0, zb])/(5184*zb) + 
   (CA^2*CF*nf*G[1, 0, zb])/zb + (1537*CA^4*Pi^2*G[1, 0, zb])/(864*zb) + 
   (3895*CA^3*nf*Pi^2*G[1, 0, zb])/(1728*zb) + (1315343*CA^4*zb*G[1, 0, zb])/
    10368 + (36839*CA^3*nf*zb*G[1, 0, zb])/51840 + 
   (143*CA^2*CF*nf*zb*G[1, 0, zb])/120 - (7*CA^2*nf^2*zb*G[1, 0, zb])/48 - 
   (211843*CA^4*Pi^2*zb*G[1, 0, zb])/6912 + 
   (4123*CA^3*nf*Pi^2*zb*G[1, 0, zb])/1728 + (2209765*CA^4*zb^2*G[1, 0, zb])/
    10368 + (191881*CA^3*nf*zb^2*G[1, 0, zb])/12960 - 
   (53*CA^2*CF*nf*zb^2*G[1, 0, zb])/80 - (266957*CA^4*Pi^2*zb^2*G[1, 0, zb])/
    6912 - (7787*CA^3*nf*Pi^2*zb^2*G[1, 0, zb])/3456 + 
   (229*CA^4*zb^3*G[1, 0, zb])/192 - (47*CA^3*nf*zb^3*G[1, 0, zb])/80 - 
   (11*CA^2*CF*nf*zb^3*G[1, 0, zb])/60 - (CA^4*zb^4*G[1, 0, zb])/12 + 
   (CA^3*nf*zb^4*G[1, 0, zb])/10 - (CA^2*CF*nf*zb^4*G[1, 0, zb])/60 - 
   (346663*CA^4*G[1, 1, zb])/1728 - (127309*CA^3*nf*G[1, 1, zb])/8640 + 
   (121*CA^2*CF*nf*G[1, 1, zb])/60 - (CA^2*nf^2*G[1, 1, zb])/8 + 
   (74995*CA^4*Pi^2*G[1, 1, zb])/2304 + (8747*CA^3*nf*Pi^2*G[1, 1, zb])/
    2304 - (19723*CA^4*G[1, 1, zb])/(108*(-1 + zb)) - 
   (2005*CA^3*nf*G[1, 1, zb])/(216*(-1 + zb)) + (7*CA^2*CF*nf*G[1, 1, zb])/
    (8*(-1 + zb)) + (8777*CA^4*Pi^2*G[1, 1, zb])/(288*(-1 + zb)) + 
   (127*CA^3*nf*Pi^2*G[1, 1, zb])/(72*(-1 + zb)) - 
   (2387*CA^4*G[1, 1, zb])/(432*zb) + (197*CA^3*nf*G[1, 1, zb])/(108*zb) - 
   (13*CA^2*CF*nf*G[1, 1, zb])/(16*zb) - (1277*CA^4*Pi^2*G[1, 1, zb])/
    (768*zb) - (721*CA^3*nf*Pi^2*G[1, 1, zb])/(384*zb) - 
   (57287*CA^4*zb*G[1, 1, zb])/384 - (9011*CA^3*nf*zb*G[1, 1, zb])/5760 - 
   (241*CA^2*CF*nf*zb*G[1, 1, zb])/240 + (CA^2*nf^2*zb*G[1, 1, zb])/8 + 
   (20455*CA^4*Pi^2*zb*G[1, 1, zb])/768 - (1565*CA^3*nf*Pi^2*zb*G[1, 1, zb])/
    768 - (829001*CA^4*zb^2*G[1, 1, zb])/3456 - 
   (269333*CA^3*nf*zb^2*G[1, 1, zb])/17280 + (19*CA^2*CF*nf*zb^2*G[1, 1, zb])/
    40 + (27325*CA^4*Pi^2*zb^2*G[1, 1, zb])/768 + 
   (239*CA^3*nf*Pi^2*zb^2*G[1, 1, zb])/128 - (229*CA^4*zb^3*G[1, 1, zb])/
    192 + (47*CA^3*nf*zb^3*G[1, 1, zb])/80 + (11*CA^2*CF*nf*zb^3*G[1, 1, zb])/
    60 + (CA^4*zb^4*G[1, 1, zb])/12 - (CA^3*nf*zb^4*G[1, 1, zb])/10 + 
   (CA^2*CF*nf*zb^4*G[1, 1, zb])/60 + (35*CA^4*Pi^2*G[2, 1, zb])/24 + 
   (55*CA^4*Pi^2*G[2, 1, zb])/(24*(-1 + zb)) + (65*CA^4*Pi^2*zb*G[2, 1, zb])/
    24 - (55*CA^4*Pi^2*zb^2*G[2, 1, zb])/24 + (530813*CA^4*G[0, 0, 0, zb])/
    2304 + (82423*CA^3*nf*G[0, 0, 0, zb])/2304 - 
   (1069*CA^4*Pi^2*G[0, 0, 0, zb])/6 + (154117*CA^4*G[0, 0, 0, zb])/
    (576*(-1 + zb)) + (1495*CA^3*nf*G[0, 0, 0, zb])/(72*(-1 + zb)) - 
   (1069*CA^4*Pi^2*G[0, 0, 0, zb])/(12*(-1 + zb)) + 
   (625763*CA^4*zb*G[0, 0, 0, zb])/2304 - (10295*CA^3*nf*zb*G[0, 0, 0, zb])/
    2304 + (1069*CA^4*Pi^2*zb*G[0, 0, 0, zb])/12 + 
   (154117*CA^4*zb^2*G[0, 0, 0, zb])/576 + (1495*CA^3*nf*zb^2*G[0, 0, 0, zb])/
    72 - (1069*CA^4*Pi^2*zb^2*G[0, 0, 0, zb])/12 - 
   (826505*CA^4*G[0, 0, 1, zb])/3456 - (109753*CA^3*nf*G[0, 0, 1, zb])/3456 + 
   (41125*CA^4*Pi^2*G[0, 0, 1, zb])/288 - (468209*CA^4*G[0, 0, 1, zb])/
    (1728*(-1 + zb)) - (16085*CA^3*nf*G[0, 0, 1, zb])/(864*(-1 + zb)) + 
   (41125*CA^4*Pi^2*G[0, 0, 1, zb])/(576*(-1 + zb)) - 
   (23861*CA^4*G[0, 0, 1, zb])/(864*zb) + (967*CA^3*nf*G[0, 0, 1, zb])/
    (108*zb) - (41125*CA^4*Pi^2*G[0, 0, 1, zb])/(576*zb) - 
   (926825*CA^4*zb*G[0, 0, 1, zb])/3456 + (12419*CA^3*nf*zb*G[0, 0, 1, zb])/
    3456 - (41125*CA^4*Pi^2*zb*G[0, 0, 1, zb])/576 - 
   (468209*CA^4*zb^2*G[0, 0, 1, zb])/1728 - 
   (16085*CA^3*nf*zb^2*G[0, 0, 1, zb])/864 + 
   (41125*CA^4*Pi^2*zb^2*G[0, 0, 1, zb])/576 - (202691*CA^4*G[0, 1, 0, zb])/
    864 - (88945*CA^3*nf*G[0, 1, 0, zb])/3456 - (CA^2*CF*nf*G[0, 1, 0, zb])/
    8 + (80803*CA^4*Pi^2*G[0, 1, 0, zb])/576 - (56831*CA^4*G[0, 1, 0, zb])/
    (216*(-1 + zb)) - (11569*CA^3*nf*G[0, 1, 0, zb])/(864*(-1 + zb)) + 
   (80803*CA^4*Pi^2*G[0, 1, 0, zb])/(1152*(-1 + zb)) - 
   (1579*CA^4*G[0, 1, 0, zb])/(64*zb) + (67*CA^3*nf*G[0, 1, 0, zb])/(8*zb) - 
   (80803*CA^4*Pi^2*G[0, 1, 0, zb])/(1152*zb) - 
   (444451*CA^4*zb*G[0, 1, 0, zb])/1728 + (1097*CA^3*nf*zb*G[0, 1, 0, zb])/
    216 + (CA^2*CF*nf*zb*G[0, 1, 0, zb])/2 - 
   (80803*CA^4*Pi^2*zb*G[0, 1, 0, zb])/1152 - 
   (111977*CA^4*zb^2*G[0, 1, 0, zb])/432 - 
   (14441*CA^3*nf*zb^2*G[0, 1, 0, zb])/864 + 
   (80803*CA^4*Pi^2*zb^2*G[0, 1, 0, zb])/1152 + (427049*CA^4*G[0, 1, 1, zb])/
    1728 + (39931*CA^3*nf*G[0, 1, 1, zb])/1728 + (CA^2*CF*nf*G[0, 1, 1, zb])/
    8 - (2873*CA^4*Pi^2*G[0, 1, 1, zb])/24 + (104515*CA^4*G[0, 1, 1, zb])/
    (384*(-1 + zb)) + (2309*CA^3*nf*G[0, 1, 1, zb])/(192*(-1 + zb)) - 
   (2873*CA^4*Pi^2*G[0, 1, 1, zb])/(48*(-1 + zb)) + 
   (9355*CA^4*G[0, 1, 1, zb])/(432*zb) - (817*CA^3*nf*G[0, 1, 1, zb])/
    (108*zb) + (2873*CA^4*Pi^2*G[0, 1, 1, zb])/(48*zb) + 
   (451667*CA^4*zb*G[0, 1, 1, zb])/1728 - (15535*CA^3*nf*zb*G[0, 1, 1, zb])/
    3456 - (CA^2*CF*nf*zb*G[0, 1, 1, zb])/2 + 
   (2873*CA^4*Pi^2*zb*G[0, 1, 1, zb])/48 + (927155*CA^4*zb^2*G[0, 1, 1, zb])/
    3456 + (26525*CA^3*nf*zb^2*G[0, 1, 1, zb])/1728 - 
   (2873*CA^4*Pi^2*zb^2*G[0, 1, 1, zb])/48 - (397859*CA^4*G[1, 0, 0, zb])/
    1728 - (49969*CA^3*nf*G[1, 0, 0, zb])/1728 + 
   (80825*CA^4*Pi^2*G[1, 0, 0, zb])/576 - (353479*CA^4*G[1, 0, 0, zb])/
    (1728*(-1 + zb)) - (3349*CA^3*nf*G[1, 0, 0, zb])/(216*(-1 + zb)) + 
   (80825*CA^4*Pi^2*G[1, 0, 0, zb])/(1152*(-1 + zb)) - 
   (43733*CA^4*G[1, 0, 0, zb])/(1728*zb) + (1831*CA^3*nf*G[1, 0, 0, zb])/
    (216*zb) - (80825*CA^4*Pi^2*G[1, 0, 0, zb])/(1152*zb) - 
   (77177*CA^4*zb*G[1, 0, 0, zb])/432 + (10037*CA^3*nf*zb*G[1, 0, 0, zb])/
    1728 - (80825*CA^4*Pi^2*zb*G[1, 0, 0, zb])/1152 - 
   (526999*CA^4*zb^2*G[1, 0, 0, zb])/1728 - 
   (16861*CA^3*nf*zb^2*G[1, 0, 0, zb])/864 + 
   (80825*CA^4*Pi^2*zb^2*G[1, 0, 0, zb])/1152 + (838787*CA^4*G[1, 0, 1, zb])/
    3456 + (90109*CA^3*nf*G[1, 0, 1, zb])/3456 - 
   (33241*CA^4*Pi^2*G[1, 0, 1, zb])/288 + (6867*CA^4*G[1, 0, 1, zb])/
    (32*(-1 + zb)) + (229*CA^3*nf*G[1, 0, 1, zb])/(16*(-1 + zb)) - 
   (33241*CA^4*Pi^2*G[1, 0, 1, zb])/(576*(-1 + zb)) + 
   (18985*CA^4*G[1, 0, 1, zb])/(864*zb) - (1645*CA^3*nf*G[1, 0, 1, zb])/
    (216*zb) + (33241*CA^4*Pi^2*G[1, 0, 1, zb])/(576*zb) + 
   (632171*CA^4*zb*G[1, 0, 1, zb])/3456 - (4049*CA^3*nf*zb*G[1, 0, 1, zb])/
    864 + (33241*CA^4*Pi^2*zb*G[1, 0, 1, zb])/576 + 
   (273043*CA^4*zb^2*G[1, 0, 1, zb])/864 + (953*CA^3*nf*zb^2*G[1, 0, 1, zb])/
    54 - (33241*CA^4*Pi^2*zb^2*G[1, 0, 1, zb])/576 + 
   (786709*CA^4*G[1, 1, 0, zb])/3456 + (40213*CA^3*nf*G[1, 1, 0, zb])/1728 - 
   (5329*CA^4*Pi^2*G[1, 1, 0, zb])/48 + (8867*CA^4*G[1, 1, 0, zb])/
    (48*(-1 + zb)) + (37*CA^3*nf*G[1, 1, 0, zb])/(3*(-1 + zb)) - 
   (5329*CA^4*Pi^2*G[1, 1, 0, zb])/(96*(-1 + zb)) + 
   (3917*CA^4*G[1, 1, 0, zb])/(216*zb) - (727*CA^3*nf*G[1, 1, 0, zb])/
    (108*zb) + (5329*CA^4*Pi^2*G[1, 1, 0, zb])/(96*zb) + 
   (513079*CA^4*zb*G[1, 1, 0, zb])/3456 - (16591*CA^3*nf*zb*G[1, 1, 0, zb])/
    3456 + (5329*CA^4*Pi^2*zb*G[1, 1, 0, zb])/96 + 
   (531559*CA^4*zb^2*G[1, 1, 0, zb])/1728 + 
   (13879*CA^3*nf*zb^2*G[1, 1, 0, zb])/864 - 
   (5329*CA^4*Pi^2*zb^2*G[1, 1, 0, zb])/96 - (70967*CA^4*G[1, 1, 1, zb])/
    288 - (25081*CA^3*nf*G[1, 1, 1, zb])/1152 + 
   (286*CA^4*Pi^2*G[1, 1, 1, zb])/3 - (14605*CA^4*G[1, 1, 1, zb])/
    (72*(-1 + zb)) - (215*CA^3*nf*G[1, 1, 1, zb])/(18*(-1 + zb)) + 
   (143*CA^4*Pi^2*G[1, 1, 1, zb])/(3*(-1 + zb)) - 
   (1579*CA^4*G[1, 1, 1, zb])/(96*zb) + (151*CA^3*nf*G[1, 1, 1, zb])/
    (24*zb) - (143*CA^4*Pi^2*G[1, 1, 1, zb])/(3*zb) - 
   (93487*CA^4*zb*G[1, 1, 1, zb])/576 + (4433*CA^3*nf*zb*G[1, 1, 1, zb])/
    1152 - (143*CA^4*Pi^2*zb*G[1, 1, 1, zb])/3 - 
   (62735*CA^4*zb^2*G[1, 1, 1, zb])/192 - 15*CA^3*nf*zb^2*G[1, 1, 1, zb] + 
   (143*CA^4*Pi^2*zb^2*G[1, 1, 1, zb])/3 + 5*CA^4*Pi^2*G[1, 2, 1, zb] + 
   (5*CA^4*Pi^2*G[1, 2, 1, zb])/(2*(-1 + zb)) - (5*CA^4*Pi^2*G[1, 2, 1, zb])/
    (2*zb) - (5*CA^4*Pi^2*zb*G[1, 2, 1, zb])/2 + 
   (5*CA^4*Pi^2*zb^2*G[1, 2, 1, zb])/2 - (2035*CA^4*G[0, 0, 0, 0, zb])/4 - 
   46*CA^3*nf*G[0, 0, 0, 0, zb] - (1881*CA^4*G[0, 0, 0, 0, zb])/
    (4*(-1 + zb)) - (23*CA^3*nf*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (1573*CA^4*zb*G[0, 0, 0, 0, zb])/4 + 23*CA^3*nf*zb*G[0, 0, 0, 0, zb] - 
   (1881*CA^4*zb^2*G[0, 0, 0, 0, zb])/4 - 23*CA^3*nf*zb^2*G[0, 0, 0, 0, zb] + 
   (30249*CA^4*G[0, 0, 0, 1, zb])/64 + (5187*CA^3*nf*G[0, 0, 0, 1, zb])/128 + 
   (251065*CA^4*G[0, 0, 0, 1, zb])/(576*(-1 + zb)) + 
   (5845*CA^3*nf*G[0, 0, 0, 1, zb])/(288*(-1 + zb)) - 
   (10555*CA^4*G[0, 0, 0, 1, zb])/(288*zb) - (2917*CA^3*nf*G[0, 0, 0, 1, zb])/
    (144*zb) + (46421*CA^4*zb*G[0, 0, 0, 1, zb])/128 - 
   (647*CA^3*nf*zb*G[0, 0, 0, 1, zb])/32 + 
   (167417*CA^4*zb^2*G[0, 0, 0, 1, zb])/384 + 
   (3893*CA^3*nf*zb^2*G[0, 0, 0, 1, zb])/192 + 
   (133393*CA^4*G[0, 0, 1, 0, zb])/288 + (21097*CA^3*nf*G[0, 0, 1, 0, zb])/
    576 + (242363*CA^4*G[0, 0, 1, 0, zb])/(576*(-1 + zb)) + 
   (5309*CA^3*nf*G[0, 0, 1, 0, zb])/(288*(-1 + zb)) - 
   (8041*CA^4*G[0, 0, 1, 0, zb])/(192*zb) - (1759*CA^3*nf*G[0, 0, 1, 0, zb])/
    (96*zb) + (97171*CA^4*zb*G[0, 0, 1, 0, zb])/288 - 
   (5245*CA^3*nf*zb*G[0, 0, 1, 0, zb])/288 + 
   (121319*CA^4*zb^2*G[0, 0, 1, 0, zb])/288 + 
   (1321*CA^3*nf*zb^2*G[0, 0, 1, 0, zb])/72 - (251855*CA^4*G[0, 0, 1, 1, zb])/
    576 - (37397*CA^3*nf*G[0, 0, 1, 1, zb])/1152 - 
   (75991*CA^4*G[0, 0, 1, 1, zb])/(192*(-1 + zb)) - 
   (1573*CA^3*nf*G[0, 0, 1, 1, zb])/(96*(-1 + zb)) + 
   (5879*CA^4*G[0, 0, 1, 1, zb])/(144*zb) + (1169*CA^3*nf*G[0, 0, 1, 1, zb])/
    (72*zb) - (362431*CA^4*zb*G[0, 0, 1, 1, zb])/1152 + 
   (4633*CA^3*nf*zb*G[0, 0, 1, 1, zb])/288 - 
   (456617*CA^4*zb^2*G[0, 0, 1, 1, zb])/1152 - 
   (9377*CA^3*nf*zb^2*G[0, 0, 1, 1, zb])/576 + 
   (261263*CA^4*G[0, 1, 0, 0, zb])/576 + (20131*CA^3*nf*G[0, 1, 0, 0, zb])/
    576 + (471283*CA^4*G[0, 1, 0, 0, zb])/(1152*(-1 + zb)) + 
   (10153*CA^3*nf*G[0, 1, 0, 0, zb])/(576*(-1 + zb)) - 
   (5627*CA^4*G[0, 1, 0, 0, zb])/(128*zb) - (1117*CA^3*nf*G[0, 1, 0, 0, zb])/
    (64*zb) + (370447*CA^4*zb*G[0, 1, 0, 0, zb])/1152 - 
   (9953*CA^3*nf*zb*G[0, 1, 0, 0, zb])/576 + 
   (471833*CA^4*zb^2*G[0, 1, 0, 0, zb])/1152 + 
   (10103*CA^3*nf*zb^2*G[0, 1, 0, 0, zb])/576 - 
   (495647*CA^4*G[0, 1, 0, 1, zb])/1152 - (35479*CA^3*nf*G[0, 1, 0, 1, zb])/
    1152 - (222865*CA^4*G[0, 1, 0, 1, zb])/(576*(-1 + zb)) - 
   (4483*CA^3*nf*G[0, 1, 0, 1, zb])/(288*(-1 + zb)) + 
   (5473*CA^4*G[0, 1, 0, 1, zb])/(128*zb) + (989*CA^3*nf*G[0, 1, 0, 1, zb])/
    (64*zb) - (347351*CA^4*zb*G[0, 1, 0, 1, zb])/1152 + 
   (17591*CA^3*nf*zb*G[0, 1, 0, 1, zb])/1152 - 
   (443365*CA^4*zb^2*G[0, 1, 0, 1, zb])/1152 - 
   (8893*CA^3*nf*zb^2*G[0, 1, 0, 1, zb])/576 - 
   (117937*CA^4*G[0, 1, 1, 0, zb])/288 - (15055*CA^3*nf*G[0, 1, 1, 0, zb])/
    576 - (208859*CA^4*G[0, 1, 1, 0, zb])/(576*(-1 + zb)) - 
   (3881*CA^3*nf*G[0, 1, 1, 0, zb])/(288*(-1 + zb)) + 
   (8929*CA^4*G[0, 1, 1, 0, zb])/(192*zb) + (1249*CA^3*nf*G[0, 1, 1, 0, zb])/
    (96*zb) - (9761*CA^4*zb*G[0, 1, 1, 0, zb])/36 + 
   (3613*CA^3*nf*zb*G[0, 1, 1, 0, zb])/288 - 
   (51607*CA^4*zb^2*G[0, 1, 1, 0, zb])/144 - 
   (1907*CA^3*nf*zb^2*G[0, 1, 1, 0, zb])/144 + 
   (455977*CA^4*G[0, 1, 1, 1, zb])/1152 + (26675*CA^3*nf*G[0, 1, 1, 1, zb])/
    1152 + (22365*CA^4*G[0, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (12*CA^3*nf*G[0, 1, 1, 1, zb])/(-1 + zb) - (52891*CA^4*G[0, 1, 1, 1, zb])/
    (1152*zb) - (6679*CA^3*nf*G[0, 1, 1, 1, zb])/(576*zb) + 
   (298255*CA^4*zb*G[0, 1, 1, 1, zb])/1152 - 
   (12811*CA^3*nf*zb*G[0, 1, 1, 1, zb])/1152 + 
   (394793*CA^4*zb^2*G[0, 1, 1, 1, zb])/1152 + 
   (6755*CA^3*nf*zb^2*G[0, 1, 1, 1, zb])/576 + 
   (238291*CA^4*G[1, 0, 0, 0, zb])/576 + (10297*CA^3*nf*G[1, 0, 0, 0, zb])/
    288 + (396439*CA^4*G[1, 0, 0, 0, zb])/(1152*(-1 + zb)) + 
   (10297*CA^3*nf*G[1, 0, 0, 0, zb])/(576*(-1 + zb)) - 
   (47959*CA^4*G[1, 0, 0, 0, zb])/(1152*zb) - 
   (10297*CA^3*nf*G[1, 0, 0, 0, zb])/(576*zb) + 
   (284429*CA^4*zb*G[1, 0, 0, 0, zb])/1152 - 
   (10297*CA^3*nf*zb*G[1, 0, 0, 0, zb])/576 + 
   (573451*CA^4*zb^2*G[1, 0, 0, 0, zb])/1152 + 
   (10297*CA^3*nf*zb^2*G[1, 0, 0, 0, zb])/576 - 
   (28349*CA^4*G[1, 0, 0, 1, zb])/72 - (35971*CA^3*nf*G[1, 0, 0, 1, zb])/
    1152 - (1949*CA^4*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (191*CA^3*nf*G[1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (11855*CA^4*G[1, 0, 0, 1, zb])/(288*zb) + (2267*CA^3*nf*G[1, 0, 0, 1, zb])/
    (144*zb) - (263555*CA^4*zb*G[1, 0, 0, 1, zb])/1152 + 
   (8851*CA^3*nf*zb*G[1, 0, 0, 1, zb])/576 - 
   (540781*CA^4*zb^2*G[1, 0, 0, 1, zb])/1152 - 
   (9001*CA^3*nf*zb^2*G[1, 0, 0, 1, zb])/576 - (24521*CA^4*G[1, 0, 1, 0, zb])/
    64 - (3847*CA^3*nf*G[1, 0, 1, 0, zb])/128 - (2521*CA^4*G[1, 0, 1, 0, zb])/
    (8*(-1 + zb)) - (15*CA^3*nf*G[1, 0, 1, 0, zb])/(-1 + zb) + 
   (2755*CA^4*G[1, 0, 1, 0, zb])/(64*zb) + (479*CA^3*nf*G[1, 0, 1, 0, zb])/
    (32*zb) - (83309*CA^4*zb*G[1, 0, 1, 0, zb])/384 + 
   (721*CA^3*nf*zb*G[1, 0, 1, 0, zb])/48 - 
   (174787*CA^4*zb^2*G[1, 0, 1, 0, zb])/384 - 
   (2887*CA^3*nf*zb^2*G[1, 0, 1, 0, zb])/192 + 
   (107267*CA^4*G[1, 0, 1, 1, zb])/288 + (15353*CA^3*nf*G[1, 0, 1, 1, zb])/
    576 + (304*CA^4*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   (109*CA^3*nf*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (12455*CA^4*G[1, 0, 1, 1, zb])/(288*zb) - (1931*CA^3*nf*G[1, 0, 1, 1, zb])/
    (144*zb) + (118339*CA^4*zb*G[1, 0, 1, 1, zb])/576 - 
   (3761*CA^3*nf*zb*G[1, 0, 1, 1, zb])/288 + 
   (251609*CA^4*zb^2*G[1, 0, 1, 1, zb])/576 + 
   (3845*CA^3*nf*zb^2*G[1, 0, 1, 1, zb])/288 - (99587*CA^4*G[1, 1, 0, 0, zb])/
    288 - (14729*CA^3*nf*G[1, 1, 0, 0, zb])/576 - 
   (8713*CA^4*G[1, 1, 0, 0, zb])/(32*(-1 + zb)) - 
   (207*CA^3*nf*G[1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (3041*CA^4*G[1, 1, 0, 0, zb])/(72*zb) + (919*CA^3*nf*G[1, 1, 0, 0, zb])/
    (72*zb) - (99547*CA^4*zb*G[1, 1, 0, 0, zb])/576 + 
   (1813*CA^3*nf*zb*G[1, 1, 0, 0, zb])/144 - 
   (254525*CA^4*zb^2*G[1, 1, 0, 0, zb])/576 - 
   (3701*CA^3*nf*zb^2*G[1, 1, 0, 0, zb])/288 + 
   (385843*CA^4*G[1, 1, 0, 1, zb])/1152 + (26159*CA^3*nf*G[1, 1, 0, 1, zb])/
    1152 + (1051*CA^4*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (47*CA^3*nf*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (47719*CA^4*G[1, 1, 0, 1, zb])/(1152*zb) - 
   (6619*CA^3*nf*G[1, 1, 0, 1, zb])/(576*zb) + 
   (189997*CA^4*zb*G[1, 1, 0, 1, zb])/1152 - 
   (12679*CA^3*nf*zb*G[1, 1, 0, 1, zb])/1152 + 
   (486311*CA^4*zb^2*G[1, 1, 0, 1, zb])/1152 + 
   (6563*CA^3*nf*zb^2*G[1, 1, 0, 1, zb])/576 + 
   (355519*CA^4*G[1, 1, 1, 0, zb])/1152 + (22787*CA^3*nf*G[1, 1, 1, 0, zb])/
    1152 + (949*CA^4*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (41*CA^3*nf*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (47779*CA^4*G[1, 1, 1, 0, zb])/(1152*zb) - 
   (5671*CA^3*nf*G[1, 1, 1, 0, zb])/(576*zb) + 
   (162265*CA^4*zb*G[1, 1, 1, 0, zb])/1152 - 
   (10867*CA^3*nf*zb*G[1, 1, 1, 0, zb])/1152 + 
   (456011*CA^4*zb^2*G[1, 1, 1, 0, zb])/1152 + 
   (5783*CA^3*nf*zb^2*G[1, 1, 1, 0, zb])/576 - (14747*CA^4*G[1, 1, 1, 1, zb])/
    48 - (217*CA^3*nf*G[1, 1, 1, 1, zb])/12 - (709*CA^4*G[1, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (29*CA^3*nf*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (493*CA^4*G[1, 1, 1, 1, zb])/(12*zb) + (55*CA^3*nf*G[1, 1, 1, 1, zb])/
    (6*zb) - (13489*CA^4*zb*G[1, 1, 1, 1, zb])/96 + 
   (101*CA^3*nf*zb*G[1, 1, 1, 1, zb])/12 - 
   (37109*CA^4*zb^2*G[1, 1, 1, 1, zb])/96 - 
   (55*CA^3*nf*zb^2*G[1, 1, 1, 1, zb])/6 + (7*CA^4*G[2, 1, 0, 0, zb])/2 + 
   (11*CA^4*G[2, 1, 0, 0, zb])/(2*(-1 + zb)) + (13*CA^4*zb*G[2, 1, 0, 0, zb])/
    2 - (11*CA^4*zb^2*G[2, 1, 0, 0, zb])/2 - (7*CA^4*G[2, 1, 0, 1, zb])/2 - 
   (11*CA^4*G[2, 1, 0, 1, zb])/(2*(-1 + zb)) - (13*CA^4*zb*G[2, 1, 0, 1, zb])/
    2 + (11*CA^4*zb^2*G[2, 1, 0, 1, zb])/2 - (21*CA^4*G[2, 1, 1, 0, zb])/4 - 
   (33*CA^4*G[2, 1, 1, 0, zb])/(4*(-1 + zb)) - (39*CA^4*zb*G[2, 1, 1, 0, zb])/
    4 + (33*CA^4*zb^2*G[2, 1, 1, 0, zb])/4 + (21*CA^4*G[2, 1, 1, 1, zb])/4 + 
   (33*CA^4*G[2, 1, 1, 1, zb])/(4*(-1 + zb)) + (39*CA^4*zb*G[2, 1, 1, 1, zb])/
    4 - (33*CA^4*zb^2*G[2, 1, 1, 1, zb])/4 + 1884*CA^4*G[0, 0, 0, 0, 0, zb] + 
   (942*CA^4*G[0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   942*CA^4*zb*G[0, 0, 0, 0, 0, zb] + 942*CA^4*zb^2*G[0, 0, 0, 0, 0, zb] - 
   (6739*CA^4*G[0, 0, 0, 0, 1, zb])/4 - (6739*CA^4*G[0, 0, 0, 0, 1, zb])/
    (8*(-1 + zb)) + (6739*CA^4*G[0, 0, 0, 0, 1, zb])/(8*zb) + 
   (6739*CA^4*zb*G[0, 0, 0, 0, 1, zb])/8 - 
   (6739*CA^4*zb^2*G[0, 0, 0, 0, 1, zb])/8 - 
   (38663*CA^4*G[0, 0, 0, 1, 0, zb])/24 - (38663*CA^4*G[0, 0, 0, 1, 0, zb])/
    (48*(-1 + zb)) + (38663*CA^4*G[0, 0, 0, 1, 0, zb])/(48*zb) + 
   (38663*CA^4*zb*G[0, 0, 0, 1, 0, zb])/48 - 
   (38663*CA^4*zb^2*G[0, 0, 0, 1, 0, zb])/48 + 
   (17443*CA^4*G[0, 0, 0, 1, 1, zb])/12 + (17443*CA^4*G[0, 0, 0, 1, 1, zb])/
    (24*(-1 + zb)) - (17443*CA^4*G[0, 0, 0, 1, 1, zb])/(24*zb) - 
   (17443*CA^4*zb*G[0, 0, 0, 1, 1, zb])/24 + 
   (17443*CA^4*zb^2*G[0, 0, 0, 1, 1, zb])/24 - 
   (25027*CA^4*G[0, 0, 1, 0, 0, zb])/16 - (25027*CA^4*G[0, 0, 1, 0, 0, zb])/
    (32*(-1 + zb)) + (25027*CA^4*G[0, 0, 1, 0, 0, zb])/(32*zb) + 
   (25027*CA^4*zb*G[0, 0, 1, 0, 0, zb])/32 - 
   (25027*CA^4*zb^2*G[0, 0, 1, 0, 0, zb])/32 + 
   (67801*CA^4*G[0, 0, 1, 0, 1, zb])/48 + (67801*CA^4*G[0, 0, 1, 0, 1, zb])/
    (96*(-1 + zb)) - (67801*CA^4*G[0, 0, 1, 0, 1, zb])/(96*zb) - 
   (67801*CA^4*zb*G[0, 0, 1, 0, 1, zb])/96 + 
   (67801*CA^4*zb^2*G[0, 0, 1, 0, 1, zb])/96 + 
   (31147*CA^4*G[0, 0, 1, 1, 0, zb])/24 + (31147*CA^4*G[0, 0, 1, 1, 0, zb])/
    (48*(-1 + zb)) - (31147*CA^4*G[0, 0, 1, 1, 0, zb])/(48*zb) - 
   (31147*CA^4*zb*G[0, 0, 1, 1, 0, zb])/48 + 
   (31147*CA^4*zb^2*G[0, 0, 1, 1, 0, zb])/48 - 
   (18913*CA^4*G[0, 0, 1, 1, 1, zb])/16 - (18913*CA^4*G[0, 0, 1, 1, 1, zb])/
    (32*(-1 + zb)) + (18913*CA^4*G[0, 0, 1, 1, 1, zb])/(32*zb) + 
   (18913*CA^4*zb*G[0, 0, 1, 1, 1, zb])/32 - 
   (18913*CA^4*zb^2*G[0, 0, 1, 1, 1, zb])/32 - 
   (49291*CA^4*G[0, 1, 0, 0, 0, zb])/32 - (49291*CA^4*G[0, 1, 0, 0, 0, zb])/
    (64*(-1 + zb)) + (49291*CA^4*G[0, 1, 0, 0, 0, zb])/(64*zb) + 
   (49291*CA^4*zb*G[0, 1, 0, 0, 0, zb])/64 - 
   (49291*CA^4*zb^2*G[0, 1, 0, 0, 0, zb])/64 + 
   (66799*CA^4*G[0, 1, 0, 0, 1, zb])/48 + (66799*CA^4*G[0, 1, 0, 0, 1, zb])/
    (96*(-1 + zb)) - (66799*CA^4*G[0, 1, 0, 0, 1, zb])/(96*zb) - 
   (66799*CA^4*zb*G[0, 1, 0, 0, 1, zb])/96 + 
   (66799*CA^4*zb^2*G[0, 1, 0, 0, 1, zb])/96 + 
   (64651*CA^4*G[0, 1, 0, 1, 0, zb])/48 + (64651*CA^4*G[0, 1, 0, 1, 0, zb])/
    (96*(-1 + zb)) - (64651*CA^4*G[0, 1, 0, 1, 0, zb])/(96*zb) - 
   (64651*CA^4*zb*G[0, 1, 0, 1, 0, zb])/96 + 
   (64651*CA^4*zb^2*G[0, 1, 0, 1, 0, zb])/96 - 
   (29599*CA^4*G[0, 1, 0, 1, 1, zb])/24 - (29599*CA^4*G[0, 1, 0, 1, 1, zb])/
    (48*(-1 + zb)) + (29599*CA^4*G[0, 1, 0, 1, 1, zb])/(48*zb) + 
   (29599*CA^4*zb*G[0, 1, 0, 1, 1, zb])/48 - 
   (29599*CA^4*zb^2*G[0, 1, 0, 1, 1, zb])/48 + 
   (9665*CA^4*G[0, 1, 1, 0, 0, zb])/8 + (9665*CA^4*G[0, 1, 1, 0, 0, zb])/
    (16*(-1 + zb)) - (9665*CA^4*G[0, 1, 1, 0, 0, zb])/(16*zb) - 
   (9665*CA^4*zb*G[0, 1, 1, 0, 0, zb])/16 + 
   (9665*CA^4*zb^2*G[0, 1, 1, 0, 0, zb])/16 - 
   (4407*CA^4*G[0, 1, 1, 0, 1, zb])/4 - (4407*CA^4*G[0, 1, 1, 0, 1, zb])/
    (8*(-1 + zb)) + (4407*CA^4*G[0, 1, 1, 0, 1, zb])/(8*zb) + 
   (4407*CA^4*zb*G[0, 1, 1, 0, 1, zb])/8 - 
   (4407*CA^4*zb^2*G[0, 1, 1, 0, 1, zb])/8 - (2001*CA^4*G[0, 1, 1, 1, 0, zb])/
    2 - (2001*CA^4*G[0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (2001*CA^4*G[0, 1, 1, 1, 0, zb])/(4*zb) + 
   (2001*CA^4*zb*G[0, 1, 1, 1, 0, zb])/4 - 
   (2001*CA^4*zb^2*G[0, 1, 1, 1, 0, zb])/4 + (7407*CA^4*G[0, 1, 1, 1, 1, zb])/
    8 + (7407*CA^4*G[0, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (7407*CA^4*G[0, 1, 1, 1, 1, zb])/(16*zb) - 
   (7407*CA^4*zb*G[0, 1, 1, 1, 1, zb])/16 + 
   (7407*CA^4*zb^2*G[0, 1, 1, 1, 1, zb])/16 - 
   (49291*CA^4*G[1, 0, 0, 0, 0, zb])/32 - (49291*CA^4*G[1, 0, 0, 0, 0, zb])/
    (64*(-1 + zb)) + (49291*CA^4*G[1, 0, 0, 0, 0, zb])/(64*zb) + 
   (49291*CA^4*zb*G[1, 0, 0, 0, 0, zb])/64 - 
   (49291*CA^4*zb^2*G[1, 0, 0, 0, 0, zb])/64 + 
   (66799*CA^4*G[1, 0, 0, 0, 1, zb])/48 + (66799*CA^4*G[1, 0, 0, 0, 1, zb])/
    (96*(-1 + zb)) - (66799*CA^4*G[1, 0, 0, 0, 1, zb])/(96*zb) - 
   (66799*CA^4*zb*G[1, 0, 0, 0, 1, zb])/96 + 
   (66799*CA^4*zb^2*G[1, 0, 0, 0, 1, zb])/96 + 
   (4040*CA^4*G[1, 0, 0, 1, 0, zb])/3 + (2020*CA^4*G[1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (2020*CA^4*G[1, 0, 0, 1, 0, zb])/(3*zb) - 
   (2020*CA^4*zb*G[1, 0, 0, 1, 0, zb])/3 + 
   (2020*CA^4*zb^2*G[1, 0, 0, 1, 0, zb])/3 - 
   (19729*CA^4*G[1, 0, 0, 1, 1, zb])/16 - (19729*CA^4*G[1, 0, 0, 1, 1, zb])/
    (32*(-1 + zb)) + (19729*CA^4*G[1, 0, 0, 1, 1, zb])/(32*zb) + 
   (19729*CA^4*zb*G[1, 0, 0, 1, 1, zb])/32 - 
   (19729*CA^4*zb^2*G[1, 0, 0, 1, 1, zb])/32 + 
   (5305*CA^4*G[1, 0, 1, 0, 0, zb])/4 + (5305*CA^4*G[1, 0, 1, 0, 0, zb])/
    (8*(-1 + zb)) - (5305*CA^4*G[1, 0, 1, 0, 0, zb])/(8*zb) - 
   (5305*CA^4*zb*G[1, 0, 1, 0, 0, zb])/8 + 
   (5305*CA^4*zb^2*G[1, 0, 1, 0, 0, zb])/8 - 
   (58475*CA^4*G[1, 0, 1, 0, 1, zb])/48 - (58475*CA^4*G[1, 0, 1, 0, 1, zb])/
    (96*(-1 + zb)) + (58475*CA^4*G[1, 0, 1, 0, 1, zb])/(96*zb) + 
   (58475*CA^4*zb*G[1, 0, 1, 0, 1, zb])/96 - 
   (58475*CA^4*zb^2*G[1, 0, 1, 0, 1, zb])/96 - 
   (54889*CA^4*G[1, 0, 1, 1, 0, zb])/48 - (54889*CA^4*G[1, 0, 1, 1, 0, zb])/
    (96*(-1 + zb)) + (54889*CA^4*G[1, 0, 1, 1, 0, zb])/(96*zb) + 
   (54889*CA^4*zb*G[1, 0, 1, 1, 0, zb])/96 - 
   (54889*CA^4*zb^2*G[1, 0, 1, 1, 0, zb])/96 + 
   (4269*CA^4*G[1, 0, 1, 1, 1, zb])/4 + (4269*CA^4*G[1, 0, 1, 1, 1, zb])/
    (8*(-1 + zb)) - (4269*CA^4*G[1, 0, 1, 1, 1, zb])/(8*zb) - 
   (4269*CA^4*zb*G[1, 0, 1, 1, 1, zb])/8 + 
   (4269*CA^4*zb^2*G[1, 0, 1, 1, 1, zb])/8 + (9293*CA^4*G[1, 1, 0, 0, 0, zb])/
    8 + (9293*CA^4*G[1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (9293*CA^4*G[1, 1, 0, 0, 0, zb])/(16*zb) - 
   (9293*CA^4*zb*G[1, 1, 0, 0, 0, zb])/16 + 
   (9293*CA^4*zb^2*G[1, 1, 0, 0, 0, zb])/16 - 
   1062*CA^4*G[1, 1, 0, 0, 1, zb] - (531*CA^4*G[1, 1, 0, 0, 1, zb])/
    (-1 + zb) + (531*CA^4*G[1, 1, 0, 0, 1, zb])/zb + 
   531*CA^4*zb*G[1, 1, 0, 0, 1, zb] - 531*CA^4*zb^2*G[1, 1, 0, 0, 1, zb] - 
   (4173*CA^4*G[1, 1, 0, 1, 0, zb])/4 - (4173*CA^4*G[1, 1, 0, 1, 0, zb])/
    (8*(-1 + zb)) + (4173*CA^4*G[1, 1, 0, 1, 0, zb])/(8*zb) + 
   (4173*CA^4*zb*G[1, 1, 0, 1, 0, zb])/8 - 
   (4173*CA^4*zb^2*G[1, 1, 0, 1, 0, zb])/8 + (1947*CA^4*G[1, 1, 0, 1, 1, zb])/
    2 + (1947*CA^4*G[1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (1947*CA^4*G[1, 1, 0, 1, 1, zb])/(4*zb) - 
   (1947*CA^4*zb*G[1, 1, 0, 1, 1, zb])/4 + 
   (1947*CA^4*zb^2*G[1, 1, 0, 1, 1, zb])/4 - (3609*CA^4*G[1, 1, 1, 0, 0, zb])/
    4 - (3609*CA^4*G[1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (3609*CA^4*G[1, 1, 1, 0, 0, zb])/(8*zb) + 
   (3609*CA^4*zb*G[1, 1, 1, 0, 0, zb])/8 - 
   (3609*CA^4*zb^2*G[1, 1, 1, 0, 0, zb])/8 + 840*CA^4*G[1, 1, 1, 0, 1, zb] + 
   (420*CA^4*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (420*CA^4*G[1, 1, 1, 0, 1, zb])/zb - 420*CA^4*zb*G[1, 1, 1, 0, 1, zb] + 
   420*CA^4*zb^2*G[1, 1, 1, 0, 1, zb] + 765*CA^4*G[1, 1, 1, 1, 0, zb] + 
   (765*CA^4*G[1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (765*CA^4*G[1, 1, 1, 1, 0, zb])/(2*zb) - 
   (765*CA^4*zb*G[1, 1, 1, 1, 0, zb])/2 + 
   (765*CA^4*zb^2*G[1, 1, 1, 1, 0, zb])/2 - 732*CA^4*G[1, 1, 1, 1, 1, zb] - 
   (366*CA^4*G[1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (366*CA^4*G[1, 1, 1, 1, 1, zb])/zb + 366*CA^4*zb*G[1, 1, 1, 1, 1, zb] - 
   366*CA^4*zb^2*G[1, 1, 1, 1, 1, zb] + 12*CA^4*G[1, 2, 1, 0, 0, zb] + 
   (6*CA^4*G[1, 2, 1, 0, 0, zb])/(-1 + zb) - (6*CA^4*G[1, 2, 1, 0, 0, zb])/
    zb - 6*CA^4*zb*G[1, 2, 1, 0, 0, zb] + 6*CA^4*zb^2*G[1, 2, 1, 0, 0, zb] - 
   12*CA^4*G[1, 2, 1, 0, 1, zb] - (6*CA^4*G[1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   (6*CA^4*G[1, 2, 1, 0, 1, zb])/zb + 6*CA^4*zb*G[1, 2, 1, 0, 1, zb] - 
   6*CA^4*zb^2*G[1, 2, 1, 0, 1, zb] - 18*CA^4*G[1, 2, 1, 1, 0, zb] - 
   (9*CA^4*G[1, 2, 1, 1, 0, zb])/(-1 + zb) + (9*CA^4*G[1, 2, 1, 1, 0, zb])/
    zb + 9*CA^4*zb*G[1, 2, 1, 1, 0, zb] - 9*CA^4*zb^2*G[1, 2, 1, 1, 0, zb] + 
   18*CA^4*G[1, 2, 1, 1, 1, zb] + (9*CA^4*G[1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (9*CA^4*G[1, 2, 1, 1, 1, zb])/zb - 9*CA^4*zb*G[1, 2, 1, 1, 1, zb] + 
   9*CA^4*zb^2*G[1, 2, 1, 1, 1, zb] + (6657493*CA^4*Log[Q2dmu2])/31104 - 
   (27847*CA^3*nf*Log[Q2dmu2])/7776 - (505*CA^2*CF*nf*Log[Q2dmu2])/32 + 
   (269*CA^2*nf^2*Log[Q2dmu2])/1296 - (64039*CA^4*Pi^2*Log[Q2dmu2])/3456 - 
   (17657*CA^3*nf*Pi^2*Log[Q2dmu2])/3456 + (34361*CA^4*Pi^4*Log[Q2dmu2])/
    8640 + (2920123*CA^4*Log[Q2dmu2])/(15552*(-1 + zb)) + 
   (1171*CA^3*nf*Log[Q2dmu2])/(7776*(-1 + zb)) - (199*CA^2*CF*nf*Log[Q2dmu2])/
    (24*(-1 + zb)) - (37*CA^2*nf^2*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (45037*CA^4*Pi^2*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (2557*CA^3*nf*Pi^2*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (34361*CA^4*Pi^4*Log[Q2dmu2])/(17280*(-1 + zb)) + 
   (2882629*CA^4*zb*Log[Q2dmu2])/31104 + (205351*CA^3*nf*zb*Log[Q2dmu2])/
    15552 + (653*CA^2*CF*nf*zb*Log[Q2dmu2])/96 - 
   (379*CA^2*nf^2*zb*Log[Q2dmu2])/2592 - (108319*CA^4*Pi^2*zb*Log[Q2dmu2])/
    3456 + (3205*CA^3*nf*Pi^2*zb*Log[Q2dmu2])/3456 - 
   (34361*CA^4*Pi^4*zb*Log[Q2dmu2])/17280 + (385325*CA^4*zb^2*Log[Q2dmu2])/
    1944 + (18533*CA^3*nf*zb^2*Log[Q2dmu2])/15552 - 
   (199*CA^2*CF*nf*zb^2*Log[Q2dmu2])/24 - (5*CA^2*nf^2*zb^2*Log[Q2dmu2])/96 - 
   (45037*CA^4*Pi^2*zb^2*Log[Q2dmu2])/1728 - 
   (2557*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2])/864 + 
   (34361*CA^4*Pi^4*zb^2*Log[Q2dmu2])/17280 + 
   (8488291*CA^4*del[zb]*Log[Q2dmu2])/139968 - 
   (8765275*CA^3*nf*del[zb]*Log[Q2dmu2])/559872 - 
   (2465*CA^2*CF*nf*del[zb]*Log[Q2dmu2])/128 + 
   (7561*CA^4*Pi^2*del[zb]*Log[Q2dmu2])/4608 - 
   (1169*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2])/3456 + 
   (23*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2dmu2])/48 - 
   (39707*CA^4*Pi^4*del[zb]*Log[Q2dmu2])/103680 + 
   (26153*CA^3*nf*Pi^4*del[zb]*Log[Q2dmu2])/207360 + 
   (CA^2*CF*nf*Pi^4*del[zb]*Log[Q2dmu2])/24 - 
   (540275*CA^4*G[0, zb]*Log[Q2dmu2])/3456 - 
   (1707*CA^3*nf*G[0, zb]*Log[Q2dmu2])/128 + 3*CA^2*CF*nf*G[0, zb]*
    Log[Q2dmu2] - (257*CA^2*nf^2*G[0, zb]*Log[Q2dmu2])/1728 + 
   (29461*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2])/864 + 
   (9109*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/1728 - 
   (137851*CA^4*G[0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (3505*CA^3*nf*G[0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (3*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (28783*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (1129*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (147599*CA^4*zb*G[0, zb]*Log[Q2dmu2])/1152 - 
   (14815*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2])/3456 - 
   (3*CA^2*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/2 + 
   (257*CA^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/1728 + 
   (54491*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/1728 - 
   (1151*CA^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/432 - 
   (145771*CA^4*zb^2*G[0, zb]*Log[Q2dmu2])/864 - 
   (3757*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/432 + 
   (3*CA^2*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2])/2 + 
   (57445*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/1728 + 
   (2269*CA^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/864 + 
   (470363*CA^4*G[1, zb]*Log[Q2dmu2])/2592 + 
   (36901*CA^3*nf*G[1, zb]*Log[Q2dmu2])/2592 - 2*CA^2*CF*nf*G[1, zb]*
    Log[Q2dmu2] + (CA^2*nf^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (383*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/12 - 
   (2255*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/576 + 
   (30151*CA^4*G[1, zb]*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (11887*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
   (CA^2*CF*nf*G[1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (26251*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (407*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (2179*CA^4*G[1, zb]*Log[Q2dmu2])/(1296*zb) - 
   (463*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(324*zb) + 
   (CA^2*CF*nf*G[1, zb]*Log[Q2dmu2])/zb + 
   (1655*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(864*zb) + 
   (209*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(108*zb) + 
   (393887*CA^4*zb*G[1, zb]*Log[Q2dmu2])/2592 + 
   (13873*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2])/2592 + 
   CA^2*CF*nf*zb*G[1, zb]*Log[Q2dmu2] - (CA^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/
    8 - (15349*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/576 + 
   (583*CA^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/288 + 
   (126553*CA^4*zb^2*G[1, zb]*Log[Q2dmu2])/648 + 
   (6191*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/648 - 
   CA^2*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2] - 
   (17299*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/576 - 
   (187*CA^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/96 + 
   (103619*CA^4*G[0, 0, zb]*Log[Q2dmu2])/576 + 
   (15553*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2])/576 - 141*CA^4*Pi^2*G[0, 0, zb]*
    Log[Q2dmu2] + (29789*CA^4*G[0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (541*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (141*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (119645*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2])/576 - 
   (2849*CA^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/576 + 
   (141*CA^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (29789*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (541*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/36 - 
   (141*CA^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (169075*CA^4*G[0, 1, zb]*Log[Q2dmu2])/864 - 
   (5171*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/216 + 
   (16331*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (188375*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (5855*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (16331*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (8147*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(432*zb) + 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(54*zb) - 
   (16331*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(288*zb) - 
   (182887*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (1649*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/432 - 
   (16331*CA^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/288 - 
   (188375*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/864 - 
   (5855*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/432 + 
   (16331*CA^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/288 - 
   (20783*CA^4*G[1, 0, zb]*Log[Q2dmu2])/108 - 
   (2515*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/108 + 
   (16331*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (79765*CA^4*G[1, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (335*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (16331*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (8147*CA^4*G[1, 0, zb]*Log[Q2dmu2])/(432*zb) + 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(54*zb) - 
   (16331*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(288*zb) - 
   (18041*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2])/108 + 
   (2201*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/432 - 
   (16331*CA^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/288 - 
   (103183*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/432 - 
   (3175*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/216 + 
   (16331*CA^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/288 + 
   (30629*CA^4*G[1, 1, zb]*Log[Q2dmu2])/144 + 
   (3169*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/144 - 
   (1151*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (7307*CA^4*G[1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (215*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (1151*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (311*CA^4*G[1, 1, zb]*Log[Q2dmu2])/(18*zb) - 
   (58*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(9*zb) + 
   (1151*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(24*zb) + 
   (2899*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (209*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/48 + 
   (1151*CA^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (18517*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (1025*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (1151*CA^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (2315*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (92*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (2065*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (46*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1565*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (46*CA^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (2065*CA^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (46*CA^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (13091*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (967*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (46675*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (967*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (5689*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*zb) - 
   (967*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(72*zb) + 
   (35297*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (967*CA^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (46675*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (967*CA^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (6391*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/18 + 
   (7247*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (90145*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (1831*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (1331*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(32*zb) - 
   (201*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (33143*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (1787*CA^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (45133*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (455*CA^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/36 - 
   (24605*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (6547*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (4819*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (23*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5773*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(144*zb) + 
   (817*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(72*zb) - 
   (63749*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (403*CA^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/36 - 
   (86863*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (1645*CA^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/144 + 
   (47485*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (78265*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (11737*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(288*zb) - 
   (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(144*zb) + 
   (52307*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (1831*CA^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (105589*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (1831*CA^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (91897*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (817*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/36 - 
   (262*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (23*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (11425*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(288*zb) + 
   (1645*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(144*zb) - 
   (25049*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (3235*CA^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (50917*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (817*CA^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (42847*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (5827*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (1899*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (41*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (5791*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(144*zb) + 
   (727*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(72*zb) - 
   (42491*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (179*CA^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/18 - 
   (99373*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (1465*CA^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (28421*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (1801*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (709*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (29*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1267*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (151*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (4725*CA^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (291*CA^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (10903*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (151*CA^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   1320*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (660*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   660*CA^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   660*CA^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2369*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2369*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (2369*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (2369*CA^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (2369*CA^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (4565*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (4565*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (4565*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (4565*CA^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4565*CA^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   1041*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1041*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1041*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (1041*CA^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1041*CA^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (8957*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (8957*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (8957*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (8957*CA^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (8957*CA^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   1022*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (511*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (511*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   511*CA^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   511*CA^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (1889*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1889*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1889*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (1889*CA^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1889*CA^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1755*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1755*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1755*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1755*CA^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1755*CA^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (8957*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (8957*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (8957*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*zb) + 
   (8957*CA^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (8957*CA^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   1022*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (511*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (511*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   511*CA^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   511*CA^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 1003*CA^4*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (1003*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1003*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (1003*CA^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1003*CA^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   936*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (468*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (468*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   468*CA^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   468*CA^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1799*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1799*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1799*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (1799*CA^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1799*CA^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   837*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (837*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (837*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (837*CA^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (837*CA^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   765*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (765*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (765*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (765*CA^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (765*CA^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   732*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (366*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (366*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   366*CA^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   366*CA^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - (515351*CA^4*Log[Q2dmu2]^2)/
    5184 - (33013*CA^3*nf*Log[Q2dmu2]^2)/5184 + (5*CA^2*CF*nf*Log[Q2dmu2]^2)/
    2 - (59*CA^2*nf^2*Log[Q2dmu2]^2)/864 + (4283*CA^4*Pi^2*Log[Q2dmu2]^2)/
    288 + (21*CA^3*nf*Pi^2*Log[Q2dmu2]^2)/8 - (8041*CA^4*Log[Q2dmu2]^2)/
    (81*(-1 + zb)) - (2593*CA^3*nf*Log[Q2dmu2]^2)/(648*(-1 + zb)) + 
   (5*CA^2*CF*nf*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (4171*CA^4*Pi^2*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (21*CA^3*nf*Pi^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (328565*CA^4*zb*Log[Q2dmu2]^2)/5184 - (13651*CA^3*nf*zb*Log[Q2dmu2]^2)/
    5184 - (5*CA^2*CF*nf*zb*Log[Q2dmu2]^2)/4 + 
   (59*CA^2*nf^2*zb*Log[Q2dmu2]^2)/864 + (3947*CA^4*Pi^2*zb*Log[Q2dmu2]^2)/
    288 - (21*CA^3*nf*Pi^2*zb*Log[Q2dmu2]^2)/16 - 
   (64841*CA^4*zb^2*Log[Q2dmu2]^2)/648 - (2809*CA^3*nf*zb^2*Log[Q2dmu2]^2)/
    648 + (5*CA^2*CF*nf*zb^2*Log[Q2dmu2]^2)/4 + 
   (4171*CA^4*Pi^2*zb^2*Log[Q2dmu2]^2)/288 + 
   (21*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/16 - 
   (1144021*CA^4*del[zb]*Log[Q2dmu2]^2)/46656 + 
   (251551*CA^3*nf*del[zb]*Log[Q2dmu2]^2)/46656 + 
   (219*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^2)/32 - 
   (31283*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^2)/6912 + 
   (155*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/144 - 
   (44779*CA^4*Pi^4*del[zb]*Log[Q2dmu2]^2)/41472 + 
   (7387*CA^4*G[0, zb]*Log[Q2dmu2]^2)/96 + 
   (1205*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (123*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (361*CA^4*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (27*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (123*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (8885*CA^4*zb*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (293*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/96 + 
   (123*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (361*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (123*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (19583*CA^4*G[1, zb]*Log[Q2dmu2]^2)/216 - 
   (299*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/72 - 
   (2732*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (661*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) + 
   (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) - 
   (1931*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(216*zb) + 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(27*zb) - 
   (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(144*zb) - 
   (2650*CA^4*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (119*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/54 - 
   (3617*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/144 - 
   (2732*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (661*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/108 + 
   (3617*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/144 - 
   (315*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 12*CA^3*nf*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (273*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (6*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (189*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 6*CA^3*nf*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (273*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   6*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (5459*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/36 + 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/36 + 
   (18937*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
   (2899*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(144*zb) - 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(72*zb) + 
   (13139*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/144 - 
   (373*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/72 + 
   (18937*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/144 + 
   (373*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/72 + 
   (10351*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/72 + 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/36 + 
   (17155*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
   (2899*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(144*zb) - 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(72*zb) + 
   (11033*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/144 - 
   (373*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/72 + 
   (20719*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/144 + 
   (373*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/72 - 
   (427*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (29*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (1421*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (29*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (233*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(12*zb) + 
   (29*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(6*zb) - 
   (232*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (29*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (859*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (29*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/6 + 
   504*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (252*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   252*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 252*CA^4*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*zb) + 
   (907*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (907*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (1771*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1771*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   410*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (205*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (205*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 205*CA^4*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 + 205*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) + 
   (1771*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1771*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   410*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (205*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (205*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 205*CA^4*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 205*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   383*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (383*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (383*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (383*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (383*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   366*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (183*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (183*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 183*CA^4*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 - 183*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (4055*CA^4*Log[Q2dmu2]^3)/162 + (3253*CA^3*nf*Log[Q2dmu2]^3)/648 - 
   (2191*CA^4*Pi^2*Log[Q2dmu2]^3)/108 + (20197*CA^4*Log[Q2dmu2]^3)/
    (648*(-1 + zb)) + (865*CA^3*nf*Log[Q2dmu2]^3)/(324*(-1 + zb)) - 
   (2191*CA^4*Pi^2*Log[Q2dmu2]^3)/(216*(-1 + zb)) + 
   (5483*CA^4*zb*Log[Q2dmu2]^3)/162 - (929*CA^3*nf*zb*Log[Q2dmu2]^3)/648 + 
   (2191*CA^4*Pi^2*zb*Log[Q2dmu2]^3)/216 + (20197*CA^4*zb^2*Log[Q2dmu2]^3)/
    648 + (865*CA^3*nf*zb^2*Log[Q2dmu2]^3)/324 - 
   (2191*CA^4*Pi^2*zb^2*Log[Q2dmu2]^3)/216 + 
   (6913*CA^4*del[zb]*Log[Q2dmu2]^3)/5832 + 
   (467*CA^3*nf*del[zb]*Log[Q2dmu2]^3)/23328 - 
   (3*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^3)/4 + 
   (2*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^3)/81 - 
   (155*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^3)/288 - 
   47*CA^4*G[0, zb]*Log[Q2dmu2]^3 - 4*CA^3*nf*G[0, zb]*Log[Q2dmu2]^3 - 
   (40*CA^4*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (2*CA^3*nf*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   26*CA^4*zb*G[0, zb]*Log[Q2dmu2]^3 + 2*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^3 - 
   40*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^3 - 2*CA^3*nf*zb^2*G[0, zb]*
    Log[Q2dmu2]^3 + (2527*CA^4*G[1, zb]*Log[Q2dmu2]^3)/54 + 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (4309*CA^4*G[1, zb]*Log[Q2dmu2]^3)/(108*(-1 + zb)) + 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(54*(-1 + zb)) - 
   (745*CA^4*G[1, zb]*Log[Q2dmu2]^3)/(108*zb) - 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(54*zb) + 
   (2819*CA^4*zb*G[1, zb]*Log[Q2dmu2]^3)/108 - 
   (91*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/54 + 
   (4309*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/108 + 
   (91*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/54 + 
   144*CA^4*G[0, 0, zb]*Log[Q2dmu2]^3 + (72*CA^4*G[0, 0, zb]*Log[Q2dmu2]^3)/
    (-1 + zb) - 72*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   72*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(6*zb) + 
   (389*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (389*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(6*zb) + 
   (389*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (389*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (368*CA^4*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (184*CA^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (184*CA^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (184*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (184*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (320*CA^4*Log[Q2dmu2]^4)/27 - (71*CA^3*nf*Log[Q2dmu2]^4)/54 - 
   (2171*CA^4*Log[Q2dmu2]^4)/(216*(-1 + zb)) - (71*CA^3*nf*Log[Q2dmu2]^4)/
    (108*(-1 + zb)) - (1393*CA^4*zb*Log[Q2dmu2]^4)/216 + 
   (71*CA^3*nf*zb*Log[Q2dmu2]^4)/108 - (2171*CA^4*zb^2*Log[Q2dmu2]^4)/216 - 
   (71*CA^3*nf*zb^2*Log[Q2dmu2]^4)/108 + (19249*CA^4*del[zb]*Log[Q2dmu2]^4)/
    7776 - (689*CA^3*nf*del[zb]*Log[Q2dmu2]^4)/972 + 
   (15217*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^4)/5184 + 
   36*CA^4*G[0, zb]*Log[Q2dmu2]^4 + (18*CA^4*G[0, zb]*Log[Q2dmu2]^4)/
    (-1 + zb) - 18*CA^4*zb*G[0, zb]*Log[Q2dmu2]^4 + 
   18*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^4 - (97*CA^4*G[1, zb]*Log[Q2dmu2]^4)/3 - 
   (97*CA^4*G[1, zb]*Log[Q2dmu2]^4)/(6*(-1 + zb)) + 
   (97*CA^4*G[1, zb]*Log[Q2dmu2]^4)/(6*zb) + 
   (97*CA^4*zb*G[1, zb]*Log[Q2dmu2]^4)/6 - 
   (97*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^4)/6 + (26*CA^4*Log[Q2dmu2]^5)/3 + 
   (13*CA^4*Log[Q2dmu2]^5)/(3*(-1 + zb)) - (13*CA^4*zb*Log[Q2dmu2]^5)/3 + 
   (13*CA^4*zb^2*Log[Q2dmu2]^5)/3 + (511*CA^4*del[zb]*Log[Q2dmu2]^5)/1296 + 
   (689*CA^3*nf*del[zb]*Log[Q2dmu2]^5)/3240 - 
   (563*CA^4*del[zb]*Log[Q2dmu2]^6)/540 + (3183871*CA^4*PlusD[zb, 0])/93312 - 
   (806023*CA^3*nf*PlusD[zb, 0])/93312 - (12325*CA^2*CF*nf*PlusD[zb, 0])/
    1152 + (3973*CA^4*Pi^2*PlusD[zb, 0])/2304 - 
   (197*CA^3*nf*Pi^2*PlusD[zb, 0])/576 + (47*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/
    144 - (1159*CA^4*Pi^4*PlusD[zb, 0])/3456 + 
   (1477*CA^3*nf*Pi^4*PlusD[zb, 0])/11520 + (5*CA^2*CF*nf*Pi^4*PlusD[zb, 0])/
    216 - (53663*CA^4*Log[Q2dmu2]*PlusD[zb, 0])/1944 + 
   (22597*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0])/3888 + 
   (365*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 0])/48 - 
   (4109*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/576 + 
   (7*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/4 - 
   (34361*CA^4*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/17280 + 
   (601*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0])/324 + 
   (353*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/1296 - 
   (5*CA^2*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/4 - 
   (7*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/18 - 
   (21*CA^3*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/16 + 
   (1795*CA^4*Log[Q2dmu2]^3*PlusD[zb, 0])/324 - 
   (142*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/81 + 
   (2191*CA^4*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/216 + 
   (389*CA^4*Log[Q2dmu2]^4*PlusD[zb, 0])/216 + 
   (71*CA^3*nf*Log[Q2dmu2]^4*PlusD[zb, 0])/108 - 
   (13*CA^4*Log[Q2dmu2]^5*PlusD[zb, 0])/3 - (1145*CA^4*PlusD[zb, 1])/72 + 
   (115*CA^3*nf*PlusD[zb, 1])/36 + (73*CA^2*CF*nf*PlusD[zb, 1])/16 - 
   (6179*CA^4*Pi^2*PlusD[zb, 1])/864 + (95*CA^3*nf*Pi^2*PlusD[zb, 1])/54 - 
   (5419*CA^4*Pi^4*PlusD[zb, 1])/2880 + (CA^4*Log[Q2dmu2]*PlusD[zb, 1])/6 + 
   (13*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 1])/12 - 
   (3*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 1])/2 - 
   (31*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/36 - 
   (95*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/36 + 
   (23*CA^4*Log[Q2dmu2]^2*PlusD[zb, 1])/2 - 4*CA^3*nf*Log[Q2dmu2]^2*
    PlusD[zb, 1] + (123*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/4 + 
   7*CA^4*Log[Q2dmu2]^3*PlusD[zb, 1] + 2*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 1] - 
   18*CA^4*Log[Q2dmu2]^4*PlusD[zb, 1] - (59*CA^4*PlusD[zb, 2])/24 + 
   (23*CA^3*nf*PlusD[zb, 2])/24 - (CA^2*CF*nf*PlusD[zb, 2])/2 - 
   (5*CA^4*Pi^2*PlusD[zb, 2])/48 - (19*CA^3*nf*Pi^2*PlusD[zb, 2])/12 + 
   (23*CA^4*Log[Q2dmu2]*PlusD[zb, 2])/2 - 4*CA^3*nf*Log[Q2dmu2]*
    PlusD[zb, 2] + (141*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/4 + 
   (21*CA^4*Log[Q2dmu2]^2*PlusD[zb, 2])/2 + 3*CA^3*nf*Log[Q2dmu2]^2*
    PlusD[zb, 2] - 36*CA^4*Log[Q2dmu2]^3*PlusD[zb, 2] + 
   (583*CA^4*PlusD[zb, 3])/108 - (46*CA^3*nf*PlusD[zb, 3])/27 + 
   (1069*CA^4*Pi^2*PlusD[zb, 3])/72 + (125*CA^4*Log[Q2dmu2]*PlusD[zb, 3])/
    18 + (23*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 3])/9 - 
   42*CA^4*Log[Q2dmu2]^2*PlusD[zb, 3] + (77*CA^4*PlusD[zb, 4])/48 + 
   (23*CA^3*nf*PlusD[zb, 4])/24 - (55*CA^4*Log[Q2dmu2]*PlusD[zb, 4])/2 - 
   (157*CA^4*PlusD[zb, 5])/20 + (1927691*CA^4*Zeta[3])/20736 + 
   (474793*CA^3*nf*Zeta[3])/20736 - (1303*CA^2*CF*nf*Zeta[3])/96 - 
   (100007*CA^4*Pi^2*Zeta[3])/1728 + (1030685*CA^4*Zeta[3])/
    (10368*(-1 + zb)) + (66029*CA^3*nf*Zeta[3])/(5184*(-1 + zb)) - 
   (89*CA^2*CF*nf*Zeta[3])/(12*(-1 + zb)) - (100007*CA^4*Pi^2*Zeta[3])/
    (3456*(-1 + zb)) + (1766219*CA^4*zb*Zeta[3])/20736 - 
   (119393*CA^3*nf*zb*Zeta[3])/20736 + (153*CA^2*CF*nf*zb*Zeta[3])/32 + 
   (100007*CA^4*Pi^2*zb*Zeta[3])/3456 + (1024085*CA^4*zb^2*Zeta[3])/10368 + 
   (66557*CA^3*nf*zb^2*Zeta[3])/5184 - (89*CA^2*CF*nf*zb^2*Zeta[3])/12 - 
   (100007*CA^4*Pi^2*zb^2*Zeta[3])/3456 + (18760717*CA^4*del[zb]*Zeta[3])/
    746496 + (1169267*CA^3*nf*del[zb]*Zeta[3])/186624 - 
   (191*CA^2*CF*nf*del[zb]*Zeta[3])/16 - (1051*CA^4*Pi^2*del[zb]*Zeta[3])/
    41472 - (9425*CA^3*nf*Pi^2*del[zb]*Zeta[3])/4608 + 
   (43*CA^2*CF*nf*Pi^2*del[zb]*Zeta[3])/48 - (11009*CA^4*G[0, zb]*Zeta[3])/
    72 - (12179*CA^3*nf*G[0, zb]*Zeta[3])/576 + 6*CA^2*CF*nf*G[0, zb]*
    Zeta[3] - (20599*CA^4*G[0, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (1469*CA^3*nf*G[0, zb]*Zeta[3])/(144*(-1 + zb)) + 
   (3*CA^2*CF*nf*G[0, zb]*Zeta[3])/(-1 + zb) - 
   (69031*CA^4*zb*G[0, zb]*Zeta[3])/576 + (1591*CA^3*nf*zb*G[0, zb]*Zeta[3])/
    144 - 3*CA^2*CF*nf*zb*G[0, zb]*Zeta[3] - 
   (81725*CA^4*zb^2*G[0, zb]*Zeta[3])/576 - 
   (2999*CA^3*nf*zb^2*G[0, zb]*Zeta[3])/288 + 3*CA^2*CF*nf*zb^2*G[0, zb]*
    Zeta[3] + (430583*CA^4*G[1, zb]*Zeta[3])/3456 + 
   (14329*CA^3*nf*G[1, zb]*Zeta[3])/864 - 4*CA^2*CF*nf*G[1, zb]*Zeta[3] + 
   (94021*CA^4*G[1, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (6977*CA^3*nf*G[1, zb]*Zeta[3])/(864*(-1 + zb)) - 
   (2*CA^2*CF*nf*G[1, zb]*Zeta[3])/(-1 + zb) - (34699*CA^4*G[1, zb]*Zeta[3])/
    (3456*zb) - (14425*CA^3*nf*G[1, zb]*Zeta[3])/(1728*zb) + 
   (2*CA^2*CF*nf*G[1, zb]*Zeta[3])/zb + (146503*CA^4*zb*G[1, zb]*Zeta[3])/
    1728 - (29693*CA^3*nf*zb*G[1, zb]*Zeta[3])/3456 + 
   2*CA^2*CF*nf*zb*G[1, zb]*Zeta[3] + (247607*CA^4*zb^2*G[1, zb]*Zeta[3])/
    1728 + (3535*CA^3*nf*zb^2*G[1, zb]*Zeta[3])/432 - 
   2*CA^2*CF*nf*zb^2*G[1, zb]*Zeta[3] + (1131*CA^4*G[0, 0, zb]*Zeta[3])/2 + 
   (1131*CA^4*G[0, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (1131*CA^4*zb*G[0, 0, zb]*Zeta[3])/4 + 
   (1131*CA^4*zb^2*G[0, 0, zb]*Zeta[3])/4 - (44603*CA^4*G[0, 1, zb]*Zeta[3])/
    96 - (44603*CA^4*G[0, 1, zb]*Zeta[3])/(192*(-1 + zb)) + 
   (44603*CA^4*G[0, 1, zb]*Zeta[3])/(192*zb) + 
   (44603*CA^4*zb*G[0, 1, zb]*Zeta[3])/192 - 
   (44603*CA^4*zb^2*G[0, 1, zb]*Zeta[3])/192 - 
   (44647*CA^4*G[1, 0, zb]*Zeta[3])/96 - (44647*CA^4*G[1, 0, zb]*Zeta[3])/
    (192*(-1 + zb)) + (44647*CA^4*G[1, 0, zb]*Zeta[3])/(192*zb) + 
   (44647*CA^4*zb*G[1, 0, zb]*Zeta[3])/192 - 
   (44647*CA^4*zb^2*G[1, 0, zb]*Zeta[3])/192 + 
   (8669*CA^4*G[1, 1, zb]*Zeta[3])/24 + (8669*CA^4*G[1, 1, zb]*Zeta[3])/
    (48*(-1 + zb)) - (8669*CA^4*G[1, 1, zb]*Zeta[3])/(48*zb) - 
   (8669*CA^4*zb*G[1, 1, zb]*Zeta[3])/48 + 
   (8669*CA^4*zb^2*G[1, 1, zb]*Zeta[3])/48 - 
   (112103*CA^4*Log[Q2dmu2]*Zeta[3])/864 - (8969*CA^3*nf*Log[Q2dmu2]*Zeta[3])/
    432 + 10*CA^2*CF*nf*Log[Q2dmu2]*Zeta[3] - 
   (99199*CA^4*Log[Q2dmu2]*Zeta[3])/(864*(-1 + zb)) - 
   (4369*CA^3*nf*Log[Q2dmu2]*Zeta[3])/(432*(-1 + zb)) + 
   (5*CA^2*CF*nf*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (71213*CA^4*zb*Log[Q2dmu2]*Zeta[3])/864 + 
   (4633*CA^3*nf*zb*Log[Q2dmu2]*Zeta[3])/432 - 5*CA^2*CF*nf*zb*Log[Q2dmu2]*
    Zeta[3] - (98473*CA^4*zb^2*Log[Q2dmu2]*Zeta[3])/864 - 
   (4435*CA^3*nf*zb^2*Log[Q2dmu2]*Zeta[3])/432 + 
   5*CA^2*CF*nf*zb^2*Log[Q2dmu2]*Zeta[3] - 
   (272111*CA^4*del[zb]*Log[Q2dmu2]*Zeta[3])/62208 - 
   (5657*CA^3*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/486 + 
   (87*CA^2*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (526505*CA^4*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/20736 + 
   (849*CA^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (849*CA^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (849*CA^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (849*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (2877*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (2877*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (2877*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*zb) + 
   (2877*CA^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (2877*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (1461*CA^4*Log[Q2dmu2]^2*Zeta[3])/8 + (1461*CA^4*Log[Q2dmu2]^2*Zeta[3])/
    (16*(-1 + zb)) - (1461*CA^4*zb*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (1461*CA^4*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (13535*CA^4*del[zb]*Log[Q2dmu2]^2*Zeta[3])/1296 + 
   (35779*CA^3*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/5184 - 
   (9*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (9083*CA^4*del[zb]*Log[Q2dmu2]^3*Zeta[3])/288 + 
   (43399*CA^4*PlusD[zb, 0]*Zeta[3])/10368 - 
   (10757*CA^3*nf*PlusD[zb, 0]*Zeta[3])/1296 + 
   (145*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/24 + 
   (100007*CA^4*Pi^2*PlusD[zb, 0]*Zeta[3])/3456 + 
   (428*CA^4*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/27 + 
   (4501*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/432 - 
   5*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3] - 
   (1461*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/16 + 
   (89*CA^4*PlusD[zb, 1]*Zeta[3])/8 + (85*CA^3*nf*PlusD[zb, 1]*Zeta[3])/8 - 
   3*CA^2*CF*nf*PlusD[zb, 1]*Zeta[3] - 
   (849*CA^4*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/4 - 
   (1131*CA^4*PlusD[zb, 2]*Zeta[3])/8 - (1419353*CA^4*del[zb]*Zeta[3]^2)/
    27648 + (69557*CA^4*Zeta[5])/192 + (69557*CA^4*Zeta[5])/(384*(-1 + zb)) - 
   (69557*CA^4*zb*Zeta[5])/384 + (69557*CA^4*zb^2*Zeta[5])/384 + 
   (6815*CA^4*del[zb]*Zeta[5])/1728 + (505663*CA^3*nf*del[zb]*Zeta[5])/
    69120 - (9*CA^2*CF*nf*del[zb]*Zeta[5])/4 - 
   (1465591*CA^4*del[zb]*Log[Q2dmu2]*Zeta[5])/11520 - 
   (69557*CA^4*PlusD[zb, 0]*Zeta[5])/384)/ep^2 + 
 (13691191*CA^4*Zeta[7])/1344 + (13691191*CA^4*Zeta[7])/(2688*(-1 + zb)) - 
 (13691191*CA^4*zb*Zeta[7])/2688 + (13691191*CA^4*zb^2*Zeta[7])/2688 - 
 (2446387*CA^4*del[zb]*Zeta[7])/13824 + (14621347*CA^3*nf*del[zb]*Zeta[7])/
  96768 + (1143*CA^2*CF*nf*del[zb]*Zeta[7])/64 - 
 (48531925*CA^4*del[zb]*Log[Q2dmu2]*Zeta[7])/16128 - 
 (13691191*CA^4*PlusD[zb, 0]*Zeta[7])/2688 + 
 ((-89081477*CA^4)/139968 + (61198235*CA^3*nf)/2239488 + 
   (782239*CA^2*CF*nf)/6912 - (96125*CA^2*nf^2)/373248 + 
   (83*CA*CF*nf^2)/1152 - (41*CA*nf^3)/2592 + (7199297*CA^4*Pi^2)/51840 + 
   (833135*CA^3*nf*Pi^2)/124416 - (165299*CA^2*CF*nf*Pi^2)/17280 + 
   (175*CA^2*nf^2*Pi^2)/1944 - (1309219*CA^4*Pi^4)/1244160 - 
   (107459*CA^3*nf*Pi^4)/124416 - (12623*CA^2*CF*nf*Pi^4)/51840 + 
   (300605*CA^4*Pi^6)/435456 - (68689045*CA^4)/(139968*(-1 + zb)) - 
   (45050441*CA^3*nf)/(2239488*(-1 + zb)) + (317627*CA^2*CF*nf)/
    (4608*(-1 + zb)) + (23899*CA^2*nf^2)/(41472*(-1 + zb)) - 
   (CA*CF*nf^2)/(64*(-1 + zb)) - (41*CA*nf^3)/(2592*(-1 + zb)) + 
   (27290993*CA^4*Pi^2)/(207360*(-1 + zb)) + (341507*CA^3*nf*Pi^2)/
    (41472*(-1 + zb)) - (23317*CA^2*CF*nf*Pi^2)/(3840*(-1 + zb)) - 
   (41*CA^2*nf^2*Pi^2)/(1296*(-1 + zb)) - (1034371*CA^4*Pi^4)/
    (311040*(-1 + zb)) - (245*CA^3*nf*Pi^4)/(486*(-1 + zb)) - 
   (1681*CA^2*CF*nf*Pi^4)/(12960*(-1 + zb)) + (300605*CA^4*Pi^6)/
    (870912*(-1 + zb)) - (534427523*CA^4*zb)/1399680 - 
   (1002034241*CA^3*nf*zb)/11197440 - (20189*CA^2*CF*nf*zb)/768 - 
   (55813*CA^2*nf^2*zb)/373248 - (89*CA*CF*nf^2*zb)/1152 - 
   (5*CA*nf^3*zb)/2592 + (13160321*CA^4*Pi^2*zb)/155520 + 
   (544123*CA^3*nf*Pi^2*zb)/69120 + (36377*CA^2*CF*nf*Pi^2*zb)/8640 - 
   (31*CA^2*nf^2*Pi^2*zb)/486 - (7020253*CA^4*Pi^4*zb)/1244160 + 
   (45323*CA^3*nf*Pi^4*zb)/248832 + (4111*CA^2*CF*nf*Pi^4*zb)/51840 - 
   (300605*CA^4*Pi^6*zb)/870912 - (858867409*CA^4*zb^2)/1399680 + 
   (82039721*CA^3*nf*zb^2)/2799360 + (555623*CA^2*CF*nf*zb^2)/8640 + 
   (7717*CA^2*nf^2*zb^2)/10368 - (CA*CF*nf^2*zb^2)/192 + 
   (CA*nf^3*zb^2)/2592 + (12592039*CA^4*Pi^2*zb^2)/103680 + 
   (3628361*CA^3*nf*Pi^2*zb^2)/207360 - (172919*CA^2*CF*nf*Pi^2*zb^2)/34560 - 
   (19*CA^2*nf^2*Pi^2*zb^2)/576 - (498163*CA^4*Pi^4*zb^2)/155520 - 
   (40333*CA^3*nf*Pi^4*zb^2)/77760 - (3443*CA^2*CF*nf*Pi^4*zb^2)/25920 + 
   (300605*CA^4*Pi^6*zb^2)/870912 + (248143*CA^4*Pi^2*zb^3)/34560 - 
   (839*CA^3*nf*Pi^2*zb^3)/240 - (42997*CA^2*CF*nf*Pi^2*zb^3)/34560 - 
   (2149*CA^4*Pi^2*zb^4)/4320 + (89*CA^3*nf*Pi^2*zb^4)/144 - 
   (341*CA^2*CF*nf*Pi^2*zb^4)/4320 - (8276868839*CA^4*del[zb])/40310784 + 
   (318497449*CA^3*nf*del[zb])/5038848 + (1379153*CA^2*CF*nf*del[zb])/18432 + 
   (9047809*CA^4*Pi^2*del[zb])/497664 - (1300823*CA^3*nf*Pi^2*del[zb])/
    248832 - (6011*CA^2*CF*nf*Pi^2*del[zb])/864 + 
   (3523541*CA^4*Pi^4*del[zb])/2985984 + (1333*CA^3*nf*Pi^4*del[zb])/466560 - 
   (1007*CA^2*CF*nf*Pi^4*del[zb])/8640 - (347401*CA^4*Pi^6*del[zb])/5806080 + 
   (263243*CA^3*nf*Pi^6*del[zb])/52254720 + (1391*CA^2*CF*nf*Pi^6*del[zb])/
    90720 + (58329439*CA^4*G[0, zb])/124416 + (2175085*CA^3*nf*G[0, zb])/
    62208 - (134555*CA^2*CF*nf*G[0, zb])/2304 + (6673*CA^2*nf^2*G[0, zb])/
    6912 - (CA*CF*nf^2*G[0, zb])/64 + (5*CA*nf^3*G[0, zb])/864 - 
   (922321*CA^4*Pi^2*G[0, zb])/7776 - (10018387*CA^3*nf*Pi^2*G[0, zb])/
    622080 + (3047*CA^2*CF*nf*Pi^2*G[0, zb])/1080 - 
   (95*CA^2*nf^2*Pi^2*G[0, zb])/1296 + (38771*CA^4*Pi^4*G[0, zb])/69120 + 
   (29321*CA^3*nf*Pi^4*G[0, zb])/27648 + (CA^2*CF*nf*Pi^4*G[0, zb])/9 + 
   (24330617*CA^4*G[0, zb])/(62208*(-1 + zb)) + (6955313*CA^3*nf*G[0, zb])/
    (124416*(-1 + zb)) - (83605*CA^2*CF*nf*G[0, zb])/(2304*(-1 + zb)) - 
   (4199*CA^2*nf^2*G[0, zb])/(20736*(-1 + zb)) + 
   (5*CA*nf^3*G[0, zb])/(864*(-1 + zb)) - (8075435*CA^4*Pi^2*G[0, zb])/
    (62208*(-1 + zb)) - (963629*CA^3*nf*Pi^2*G[0, zb])/(77760*(-1 + zb)) + 
   (16111*CA^2*CF*nf*Pi^2*G[0, zb])/(8640*(-1 + zb)) + 
   (49831*CA^4*Pi^4*G[0, zb])/(23040*(-1 + zb)) + 
   (16181*CA^3*nf*Pi^4*G[0, zb])/(34560*(-1 + zb)) + 
   (CA^2*CF*nf*Pi^4*G[0, zb])/(18*(-1 + zb)) + (247485623*CA^4*zb*G[0, zb])/
    622080 + (29362361*CA^3*nf*zb*G[0, zb])/311040 + 
   (31801*CA^2*CF*nf*zb*G[0, zb])/2304 - (8807*CA^2*nf^2*zb*G[0, zb])/20736 + 
   (CA*CF*nf^2*zb*G[0, zb])/64 - (3175033*CA^4*Pi^2*zb*G[0, zb])/31104 - 
   (3488647*CA^3*nf*Pi^2*zb*G[0, zb])/622080 - 
   (9757*CA^2*CF*nf*Pi^2*zb*G[0, zb])/4320 + (95*CA^2*nf^2*Pi^2*zb*G[0, zb])/
    1296 + (660991*CA^4*Pi^4*zb*G[0, zb])/138240 - 
   (21083*CA^3*nf*Pi^4*zb*G[0, zb])/34560 - (CA^2*CF*nf*Pi^4*zb*G[0, zb])/
    18 + (78877313*CA^4*zb^2*G[0, zb])/155520 - (8609*CA^3*nf*zb^2*G[0, zb])/
    9720 - (498301*CA^2*CF*nf*zb^2*G[0, zb])/17280 - 
   (611*CA^2*nf^2*zb^2*G[0, zb])/1728 - (7668595*CA^4*Pi^2*zb^2*G[0, zb])/
    62208 - (1260349*CA^3*nf*Pi^2*zb^2*G[0, zb])/77760 + 
   (2393*CA^2*CF*nf*Pi^2*zb^2*G[0, zb])/4320 + (2015*CA^4*Pi^4*zb^2*G[0, zb])/
    1024 + (34813*CA^3*nf*Pi^4*zb^2*G[0, zb])/69120 + 
   (CA^2*CF*nf*Pi^4*zb^2*G[0, zb])/18 - (1909*CA^4*zb^3*G[0, zb])/2160 + 
   (397*CA^3*nf*zb^3*G[0, zb])/360 - (293*CA^2*CF*nf*zb^3*G[0, zb])/2160 - 
   (2977*CA^4*Pi^2*zb^3*G[0, zb])/864 + (611*CA^3*nf*Pi^2*zb^3*G[0, zb])/
    360 + (143*CA^2*CF*nf*Pi^2*zb^3*G[0, zb])/270 + 
   (13*CA^4*Pi^2*zb^4*G[0, zb])/54 - (13*CA^3*nf*Pi^2*zb^4*G[0, zb])/45 + 
   (13*CA^2*CF*nf*Pi^2*zb^4*G[0, zb])/270 - (53835119*CA^4*G[1, zb])/93312 - 
   (865483*CA^3*nf*G[1, zb])/93312 + (44527*CA^2*CF*nf*G[1, zb])/1152 - 
   (2179*CA^2*nf^2*G[1, zb])/3456 + (CA*CF*nf^2*G[1, zb])/96 - 
   (CA*nf^3*G[1, zb])/216 + (2587183*CA^4*Pi^2*G[1, zb])/20736 + 
   (223663*CA^3*nf*Pi^2*G[1, zb])/17280 - (2369*CA^2*CF*nf*Pi^2*G[1, zb])/
    1440 + (193*CA^2*nf^2*Pi^2*G[1, zb])/3456 - (162011*CA^4*Pi^4*G[1, zb])/
    103680 - (67669*CA^3*nf*Pi^4*G[1, zb])/103680 - 
   (41*CA^2*CF*nf*Pi^4*G[1, zb])/432 + (5*CA^4*Pi^2*G[1, zb])/(2*(-2 + zb)) - 
   (25284581*CA^4*G[1, zb])/(46656*(-1 + zb)) - (1686587*CA^3*nf*G[1, zb])/
    (93312*(-1 + zb)) + (211*CA^2*CF*nf*G[1, zb])/(8*(-1 + zb)) + 
   (619*CA^2*nf^2*G[1, zb])/(1728*(-1 + zb)) - 
   (CA*nf^3*G[1, zb])/(216*(-1 + zb)) + (3687841*CA^4*Pi^2*G[1, zb])/
    (31104*(-1 + zb)) + (831377*CA^3*nf*Pi^2*G[1, zb])/(77760*(-1 + zb)) - 
   (679*CA^2*CF*nf*Pi^2*G[1, zb])/(720*(-1 + zb)) - 
   (19771*CA^4*Pi^4*G[1, zb])/(6480*(-1 + zb)) - (6917*CA^3*nf*Pi^4*G[1, zb])/
    (25920*(-1 + zb)) - (31*CA^2*CF*nf*Pi^4*G[1, zb])/(1080*(-1 + zb)) + 
   (1676057*CA^4*G[1, zb])/(46656*zb) - (90677*CA^3*nf*G[1, zb])/(11664*zb) - 
   (8423*CA^2*CF*nf*G[1, zb])/(576*zb) + (227779*CA^4*Pi^2*G[1, zb])/
    (31104*zb) - (24617*CA^3*nf*Pi^2*G[1, zb])/(15552*zb) + 
   (2*CA^2*CF*nf*Pi^2*G[1, zb])/(3*zb) - (76133*CA^4*Pi^4*G[1, zb])/
    (103680*zb) + (16927*CA^3*nf*Pi^4*G[1, zb])/(51840*zb) + 
   (CA^2*CF*nf*Pi^4*G[1, zb])/(27*zb) - (30678077*CA^4*zb*G[1, zb])/58320 - 
   (13618793*CA^3*nf*zb*G[1, zb])/186624 + (2237*CA^2*CF*nf*zb*G[1, zb])/
    1920 + (169*CA^2*nf^2*zb*G[1, zb])/1152 - (CA*CF*nf^2*zb*G[1, zb])/96 + 
   (1814953*CA^4*Pi^2*zb*G[1, zb])/20736 + (261751*CA^3*nf*Pi^2*zb*G[1, zb])/
    34560 + (6901*CA^2*CF*nf*Pi^2*zb*G[1, zb])/8640 - 
   (193*CA^2*nf^2*Pi^2*zb*G[1, zb])/3456 - (480533*CA^4*Pi^4*zb*G[1, zb])/
    103680 + (8209*CA^3*nf*Pi^4*zb*G[1, zb])/20736 + 
   (29*CA^2*CF*nf*Pi^4*zb*G[1, zb])/540 - (275638499*CA^4*zb^2*G[1, zb])/
    466560 - (432451*CA^3*nf*zb^2*G[1, zb])/29160 + 
   (64655*CA^2*CF*nf*zb^2*G[1, zb])/3456 + (149*CA^2*nf^2*zb^2*G[1, zb])/
    288 + (2709587*CA^4*Pi^2*zb^2*G[1, zb])/20736 + 
   (265267*CA^3*nf*Pi^2*zb^2*G[1, zb])/25920 + 
   (2561*CA^2*CF*nf*Pi^2*zb^2*G[1, zb])/8640 - 
   (32239*CA^4*Pi^4*zb^2*G[1, zb])/103680 - 
   (15883*CA^3*nf*Pi^4*zb^2*G[1, zb])/51840 - (CA^2*CF*nf*Pi^4*zb^2*G[1, zb])/
    27 + (1909*CA^4*zb^3*G[1, zb])/2160 - (397*CA^3*nf*zb^3*G[1, zb])/360 + 
   (293*CA^2*CF*nf*zb^3*G[1, zb])/2160 + (1603*CA^4*Pi^2*zb^3*G[1, zb])/864 - 
   (329*CA^3*nf*Pi^2*zb^3*G[1, zb])/360 - (77*CA^2*CF*nf*Pi^2*zb^3*G[1, zb])/
    270 - (7*CA^4*Pi^2*zb^4*G[1, zb])/54 + (7*CA^3*nf*Pi^2*zb^4*G[1, zb])/
    45 - (7*CA^2*CF*nf*Pi^2*zb^4*G[1, zb])/270 - (114391951*CA^4*G[0, 0, zb])/
    207360 - (166213*CA^3*nf*G[0, 0, zb])/2304 + 
   (30503*CA^2*CF*nf*G[0, 0, zb])/1080 - (12799*CA^2*nf^2*G[0, 0, zb])/
    10368 + (4614665*CA^4*Pi^2*G[0, 0, zb])/41472 + 
   (1103239*CA^3*nf*Pi^2*G[0, 0, zb])/41472 - 
   (11*CA^2*CF*nf*Pi^2*G[0, 0, zb])/144 - (4967*CA^4*Pi^4*G[0, 0, zb])/360 - 
   (55213243*CA^4*G[0, 0, zb])/(103680*(-1 + zb)) - 
   (1420633*CA^3*nf*G[0, 0, zb])/(20736*(-1 + zb)) + 
   (83087*CA^2*CF*nf*G[0, 0, zb])/(4320*(-1 + zb)) + 
   (65*CA^2*nf^2*G[0, 0, zb])/(1728*(-1 + zb)) + 
   (1546133*CA^4*Pi^2*G[0, 0, zb])/(10368*(-1 + zb)) + 
   (41299*CA^3*nf*Pi^2*G[0, 0, zb])/(2592*(-1 + zb)) - 
   (11*CA^2*CF*nf*Pi^2*G[0, 0, zb])/(144*(-1 + zb)) - 
   (4967*CA^4*Pi^4*G[0, 0, zb])/(720*(-1 + zb)) - 
   (40772777*CA^4*zb*G[0, 0, zb])/69120 - (3612641*CA^3*nf*zb*G[0, 0, zb])/
    51840 - (4187*CA^2*CF*nf*zb*G[0, 0, zb])/864 + 
   (4439*CA^2*nf^2*zb*G[0, 0, zb])/5184 + (7075799*CA^4*Pi^2*zb*G[0, 0, zb])/
    41472 - (132563*CA^3*nf*Pi^2*zb*G[0, 0, zb])/41472 + 
   (13*CA^2*CF*nf*Pi^2*zb*G[0, 0, zb])/144 + (4967*CA^4*Pi^4*zb*G[0, 0, zb])/
    720 - (31603919*CA^4*zb^2*G[0, 0, zb])/51840 - 
   (2861059*CA^3*nf*zb^2*G[0, 0, zb])/51840 + 
   (214931*CA^2*CF*nf*zb^2*G[0, 0, zb])/17280 + 
   (35*CA^2*nf^2*zb^2*G[0, 0, zb])/288 + (1536793*CA^4*Pi^2*zb^2*G[0, 0, zb])/
    10368 + (41543*CA^3*nf*Pi^2*zb^2*G[0, 0, zb])/2592 - 
   (13*CA^2*CF*nf*Pi^2*zb^2*G[0, 0, zb])/288 - 
   (4967*CA^4*Pi^4*zb^2*G[0, 0, zb])/720 - (236303*CA^4*zb^3*G[0, 0, zb])/
    17280 + (2221*CA^3*nf*zb^3*G[0, 0, zb])/360 + 
   (9073*CA^2*CF*nf*zb^3*G[0, 0, zb])/3456 + (2149*CA^4*zb^4*G[0, 0, zb])/
    2160 - (89*CA^3*nf*zb^4*G[0, 0, zb])/72 + 
   (341*CA^2*CF*nf*zb^4*G[0, 0, zb])/2160 + (97222037*CA^4*G[0, 1, zb])/
    155520 + (1997741*CA^3*nf*G[0, 1, zb])/31104 - 
   (337073*CA^2*CF*nf*G[0, 1, zb])/17280 + (71*CA^2*nf^2*G[0, 1, zb])/72 - 
   (261107*CA^4*Pi^2*G[0, 1, zb])/2304 - (47065*CA^3*nf*Pi^2*G[0, 1, zb])/
    2304 - (11*CA^2*CF*nf*Pi^2*G[0, 1, zb])/36 + 
   (152567*CA^4*Pi^4*G[0, 1, zb])/17280 + (96960037*CA^4*G[0, 1, zb])/
    (155520*(-1 + zb)) + (1782835*CA^3*nf*G[0, 1, zb])/(31104*(-1 + zb)) - 
   (247523*CA^2*CF*nf*G[0, 1, zb])/(17280*(-1 + zb)) - 
   (CA^2*nf^2*G[0, 1, zb])/(12*(-1 + zb)) - (39883*CA^4*Pi^2*G[0, 1, zb])/
    (288*(-1 + zb)) - (809*CA^3*nf*Pi^2*G[0, 1, zb])/(64*(-1 + zb)) - 
   (55*CA^2*CF*nf*Pi^2*G[0, 1, zb])/(144*(-1 + zb)) + 
   (152567*CA^4*Pi^4*G[0, 1, zb])/(34560*(-1 + zb)) - 
   (98933*CA^4*G[0, 1, zb])/(7776*zb) + (14435*CA^3*nf*G[0, 1, zb])/
    (7776*zb) + (731*CA^2*CF*nf*G[0, 1, zb])/(96*zb) - 
   (76807*CA^4*Pi^2*G[0, 1, zb])/(3456*zb) + (629*CA^3*nf*Pi^2*G[0, 1, zb])/
    (108*zb) - (152567*CA^4*Pi^4*G[0, 1, zb])/(34560*zb) + 
   (103927787*CA^4*zb*G[0, 1, zb])/155520 + (928771*CA^3*nf*zb*G[0, 1, zb])/
    15552 - (30893*CA^2*CF*nf*zb*G[0, 1, zb])/17280 - 
   (21*CA^2*nf^2*zb*G[0, 1, zb])/32 - (1014011*CA^4*Pi^2*zb*G[0, 1, zb])/
    6912 + (12545*CA^3*nf*Pi^2*zb*G[0, 1, zb])/6912 - 
   (CA^2*CF*nf*Pi^2*zb*G[0, 1, zb])/8 - (152567*CA^4*Pi^4*zb*G[0, 1, zb])/
    34560 + (52373711*CA^4*zb^2*G[0, 1, zb])/77760 + 
   (3755489*CA^3*nf*zb^2*G[0, 1, zb])/62208 - 
   (151523*CA^2*CF*nf*zb^2*G[0, 1, zb])/17280 - 
   (23*CA^2*nf^2*zb^2*G[0, 1, zb])/144 - (120739*CA^4*Pi^2*zb^2*G[0, 1, zb])/
    864 - (4897*CA^3*nf*Pi^2*zb^2*G[0, 1, zb])/432 - 
   (23*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, zb])/72 + 
   (152567*CA^4*Pi^4*zb^2*G[0, 1, zb])/34560 + (237263*CA^4*zb^3*G[0, 1, zb])/
    17280 - (449*CA^3*nf*zb^3*G[0, 1, zb])/72 - 
   (45173*CA^2*CF*nf*zb^3*G[0, 1, zb])/17280 - (2149*CA^4*zb^4*G[0, 1, zb])/
    2160 + (89*CA^3*nf*zb^4*G[0, 1, zb])/72 - 
   (341*CA^2*CF*nf*zb^4*G[0, 1, zb])/2160 + (85958747*CA^4*G[1, 0, zb])/
    155520 + (2673433*CA^3*nf*G[1, 0, zb])/62208 - 
   (29879*CA^2*CF*nf*G[1, 0, zb])/1440 + (67*CA^2*nf^2*G[1, 0, zb])/72 - 
   (2369855*CA^4*Pi^2*G[1, 0, zb])/20736 - (196685*CA^3*nf*Pi^2*G[1, 0, zb])/
    10368 - (13*CA^2*CF*nf*Pi^2*G[1, 0, zb])/24 + 
   (7685*CA^4*Pi^4*G[1, 0, zb])/864 + (3852587*CA^4*G[1, 0, zb])/
    (7776*(-1 + zb)) + (521189*CA^3*nf*G[1, 0, zb])/(15552*(-1 + zb)) - 
   (1441*CA^2*CF*nf*G[1, 0, zb])/(96*(-1 + zb)) - 
   (CA^2*nf^2*G[1, 0, zb])/(12*(-1 + zb)) - (1309499*CA^4*Pi^2*G[1, 0, zb])/
    (10368*(-1 + zb)) - (14909*CA^3*nf*Pi^2*G[1, 0, zb])/(1296*(-1 + zb)) + 
   (7685*CA^4*Pi^4*G[1, 0, zb])/(1728*(-1 + zb)) - 
   (78919*CA^4*G[1, 0, zb])/(3888*zb) + (7751*CA^3*nf*G[1, 0, zb])/
    (1944*zb) + (445*CA^2*CF*nf*G[1, 0, zb])/(48*zb) - 
   (242521*CA^4*Pi^2*G[1, 0, zb])/(10368*zb) + 
   (3895*CA^3*nf*Pi^2*G[1, 0, zb])/(648*zb) - (7685*CA^4*Pi^4*G[1, 0, zb])/
    (1728*zb) + (20070113*CA^4*zb*G[1, 0, zb])/38880 + 
   (1255111*CA^3*nf*zb*G[1, 0, zb])/62208 + (17431*CA^2*CF*nf*zb*G[1, 0, zb])/
    8640 - (173*CA^2*nf^2*zb*G[1, 0, zb])/288 - 
   (2580479*CA^4*Pi^2*zb*G[1, 0, zb])/20736 + 
   (41507*CA^3*nf*Pi^2*zb*G[1, 0, zb])/20736 - 
   (55*CA^2*CF*nf*Pi^2*zb*G[1, 0, zb])/96 - (7685*CA^4*Pi^4*zb*G[1, 0, zb])/
    1728 + (109681447*CA^4*zb^2*G[1, 0, zb])/155520 + 
   (2107681*CA^3*nf*zb^2*G[1, 0, zb])/31104 - 
   (125543*CA^2*CF*nf*zb^2*G[1, 0, zb])/17280 - 
   (25*CA^2*nf^2*zb^2*G[1, 0, zb])/144 - (1606139*CA^4*Pi^2*zb^2*G[1, 0, zb])/
    10368 - (58439*CA^3*nf*Pi^2*zb^2*G[1, 0, zb])/5184 + 
   (19*CA^2*CF*nf*Pi^2*zb^2*G[1, 0, zb])/96 + 
   (7685*CA^4*Pi^4*zb^2*G[1, 0, zb])/1728 + (242063*CA^4*zb^3*G[1, 0, zb])/
    17280 - (473*CA^3*nf*zb^3*G[1, 0, zb])/72 - 
   (44213*CA^2*CF*nf*zb^3*G[1, 0, zb])/17280 - (2149*CA^4*zb^4*G[1, 0, zb])/
    2160 + (89*CA^3*nf*zb^4*G[1, 0, zb])/72 - 
   (341*CA^2*CF*nf*zb^4*G[1, 0, zb])/2160 - (35324089*CA^4*G[1, 1, zb])/
    51840 - (687503*CA^3*nf*G[1, 1, zb])/20736 + 
   (43123*CA^2*CF*nf*G[1, 1, zb])/2880 - (17*CA^2*nf^2*G[1, 1, zb])/24 + 
   (189887*CA^4*Pi^2*G[1, 1, zb])/1728 + (37309*CA^3*nf*Pi^2*G[1, 1, zb])/
    2304 + (CA^2*CF*nf*Pi^2*G[1, 1, zb])/12 - (2449*CA^4*Pi^4*G[1, 1, zb])/
    288 - (51715*CA^4*G[1, 1, zb])/(81*(-1 + zb)) - 
   (1700*CA^3*nf*G[1, 1, zb])/(81*(-1 + zb)) + (559*CA^2*CF*nf*G[1, 1, zb])/
    (48*(-1 + zb)) + (11*CA^2*nf^2*G[1, 1, zb])/(72*(-1 + zb)) + 
   (33229*CA^4*Pi^2*G[1, 1, zb])/(288*(-1 + zb)) + 
   (229*CA^3*nf*Pi^2*G[1, 1, zb])/(24*(-1 + zb)) - 
   (2449*CA^4*Pi^4*G[1, 1, zb])/(576*(-1 + zb)) + 
   (3551*CA^4*G[1, 1, zb])/(1296*zb) + (353*CA^3*nf*G[1, 1, zb])/(2592*zb) - 
   (581*CA^2*CF*nf*G[1, 1, zb])/(96*zb) + (11119*CA^4*Pi^2*G[1, 1, zb])/
    (576*zb) - (721*CA^3*nf*Pi^2*G[1, 1, zb])/(144*zb) + 
   (2449*CA^4*Pi^4*G[1, 1, zb])/(576*zb) - (32335739*CA^4*zb*G[1, 1, zb])/
    51840 - (1377983*CA^3*nf*zb*G[1, 1, zb])/103680 + 
   (3661*CA^2*CF*nf*zb*G[1, 1, zb])/1080 + (5*CA^2*nf^2*zb*G[1, 1, zb])/12 + 
   (129115*CA^4*Pi^2*zb*G[1, 1, zb])/1152 - 
   (14281*CA^3*nf*Pi^2*zb*G[1, 1, zb])/6912 - 
   (7*CA^2*CF*nf*Pi^2*zb*G[1, 1, zb])/96 + (2449*CA^4*Pi^4*zb*G[1, 1, zb])/
    576 - (10603891*CA^4*zb^2*G[1, 1, zb])/12960 - 
   (7803487*CA^3*nf*zb^2*G[1, 1, zb])/103680 + 
   (18079*CA^2*CF*nf*zb^2*G[1, 1, zb])/3456 + (17*CA^2*nf^2*zb^2*G[1, 1, zb])/
    72 + (10945*CA^4*Pi^2*zb^2*G[1, 1, zb])/72 + 
   (17855*CA^3*nf*Pi^2*zb^2*G[1, 1, zb])/1728 - 
   (7*CA^2*CF*nf*Pi^2*zb^2*G[1, 1, zb])/24 - 
   (2449*CA^4*Pi^4*zb^2*G[1, 1, zb])/576 - (243023*CA^4*zb^3*G[1, 1, zb])/
    17280 + (2389*CA^3*nf*zb^3*G[1, 1, zb])/360 + 
   (44021*CA^2*CF*nf*zb^3*G[1, 1, zb])/17280 + (2149*CA^4*zb^4*G[1, 1, zb])/
    2160 - (89*CA^3*nf*zb^4*G[1, 1, zb])/72 + 
   (341*CA^2*CF*nf*zb^4*G[1, 1, zb])/2160 - (235*CA^4*Pi^2*G[2, 1, zb])/72 + 
   (35*CA^3*nf*Pi^2*G[2, 1, zb])/108 + (745*CA^4*Pi^2*G[2, 1, zb])/
    (72*(-1 + zb)) + (55*CA^3*nf*Pi^2*G[2, 1, zb])/(108*(-1 + zb)) + 
   (1145*CA^4*Pi^2*zb*G[2, 1, zb])/72 + (65*CA^3*nf*Pi^2*zb*G[2, 1, zb])/
    108 - (745*CA^4*Pi^2*zb^2*G[2, 1, zb])/72 - 
   (55*CA^3*nf*Pi^2*zb^2*G[2, 1, zb])/108 + (10853419*CA^4*G[0, 0, 0, zb])/
    13824 + (7866053*CA^3*nf*G[0, 0, 0, zb])/69120 - 
   (1509*CA^2*CF*nf*G[0, 0, 0, zb])/160 + (5993*CA^2*nf^2*G[0, 0, 0, zb])/
    6912 - (184225*CA^4*Pi^2*G[0, 0, 0, zb])/864 - 
   (59257*CA^3*nf*Pi^2*G[0, 0, 0, zb])/1728 + (2961035*CA^4*G[0, 0, 0, zb])/
    (3456*(-1 + zb)) + (682501*CA^3*nf*G[0, 0, 0, zb])/(8640*(-1 + zb)) - 
   (1029*CA^2*CF*nf*G[0, 0, 0, zb])/(160*(-1 + zb)) - 
   (190675*CA^4*Pi^2*G[0, 0, 0, zb])/(864*(-1 + zb)) - 
   (7177*CA^3*nf*Pi^2*G[0, 0, 0, zb])/(432*(-1 + zb)) + 
   (12333473*CA^4*zb*G[0, 0, 0, zb])/13824 + 
   (2205103*CA^3*nf*zb*G[0, 0, 0, zb])/69120 + 
   (921*CA^2*CF*nf*zb*G[0, 0, 0, zb])/160 - 
   (5993*CA^2*nf^2*zb*G[0, 0, 0, zb])/6912 - 
   (398471*CA^4*Pi^2*zb*G[0, 0, 0, zb])/1728 + 
   (7703*CA^3*nf*Pi^2*zb*G[0, 0, 0, zb])/432 + 
   (3171185*CA^4*zb^2*G[0, 0, 0, zb])/3456 + 
   (13369*CA^3*nf*zb^2*G[0, 0, 0, zb])/135 - 
   (773*CA^2*CF*nf*zb^2*G[0, 0, 0, zb])/320 - 
   (378457*CA^4*Pi^2*zb^2*G[0, 0, 0, zb])/1728 - 
   (14617*CA^3*nf*Pi^2*zb^2*G[0, 0, 0, zb])/864 + 
   (1603*CA^4*zb^3*G[0, 0, 0, zb])/96 - (329*CA^3*nf*zb^3*G[0, 0, 0, zb])/
    40 - (77*CA^2*CF*nf*zb^3*G[0, 0, 0, zb])/30 - 
   (7*CA^4*zb^4*G[0, 0, 0, zb])/6 + (7*CA^3*nf*zb^4*G[0, 0, 0, zb])/5 - 
   (7*CA^2*CF*nf*zb^4*G[0, 0, 0, zb])/30 - (4385153*CA^4*G[0, 0, 1, zb])/
    5184 - (276563*CA^3*nf*G[0, 0, 1, zb])/2592 + 
   (2033*CA^2*CF*nf*G[0, 0, 1, zb])/288 - (35*CA^2*nf^2*G[0, 0, 1, zb])/48 + 
   (231511*CA^4*Pi^2*G[0, 0, 1, zb])/1152 + 
   (26879*CA^3*nf*Pi^2*G[0, 0, 1, zb])/1152 + 
   (CA^2*CF*nf*Pi^2*G[0, 0, 1, zb])/48 - (4733881*CA^4*G[0, 0, 1, zb])/
    (5184*(-1 + zb)) - (780697*CA^3*nf*G[0, 0, 1, zb])/(10368*(-1 + zb)) + 
   (1421*CA^2*CF*nf*G[0, 0, 1, zb])/(288*(-1 + zb)) + 
   (28291*CA^4*Pi^2*G[0, 0, 1, zb])/(144*(-1 + zb)) + 
   (1597*CA^3*nf*Pi^2*G[0, 0, 1, zb])/(144*(-1 + zb)) - 
   (CA^2*CF*nf*Pi^2*G[0, 0, 1, zb])/(24*(-1 + zb)) - 
   (67349*CA^4*G[0, 0, 1, zb])/(1296*zb) + (32761*CA^3*nf*G[0, 0, 1, zb])/
    (2592*zb) - (17*CA^2*CF*nf*G[0, 0, 1, zb])/(8*zb) - 
   (8539*CA^4*Pi^2*G[0, 0, 1, zb])/(1152*zb) - 
   (6701*CA^3*nf*Pi^2*G[0, 0, 1, zb])/(576*zb) - 
   (4822271*CA^4*zb*G[0, 0, 1, zb])/5184 - (39577*CA^3*nf*zb*G[0, 0, 1, zb])/
    1296 - (925*CA^2*CF*nf*zb*G[0, 0, 1, zb])/288 + 
   (35*CA^2*nf^2*zb*G[0, 0, 1, zb])/48 + (208093*CA^4*Pi^2*zb*G[0, 0, 1, zb])/
    1152 - (14131*CA^3*nf*Pi^2*zb*G[0, 0, 1, zb])/1152 - 
   (CA^2*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/24 - 
   (5030089*CA^4*zb^2*G[0, 0, 1, zb])/5184 - 
   (977167*CA^3*nf*zb^2*G[0, 0, 1, zb])/10368 + 
   (1471*CA^2*CF*nf*zb^2*G[0, 0, 1, zb])/576 + 
   (223655*CA^4*Pi^2*zb^2*G[0, 0, 1, zb])/1152 + 
   (6607*CA^3*nf*Pi^2*zb^2*G[0, 0, 1, zb])/576 - 
   (1145*CA^4*zb^3*G[0, 0, 1, zb])/72 + (47*CA^3*nf*zb^3*G[0, 0, 1, zb])/6 + 
   (22*CA^2*CF*nf*zb^3*G[0, 0, 1, zb])/9 + (10*CA^4*zb^4*G[0, 0, 1, zb])/9 - 
   (4*CA^3*nf*zb^4*G[0, 0, 1, zb])/3 + (2*CA^2*CF*nf*zb^4*G[0, 0, 1, zb])/9 - 
   (2135569*CA^4*G[0, 1, 0, zb])/2592 - (402433*CA^3*nf*G[0, 1, 0, zb])/
    5184 + (1751*CA^2*CF*nf*G[0, 1, 0, zb])/192 - 
   (413*CA^2*nf^2*G[0, 1, 0, zb])/576 + (667585*CA^4*Pi^2*G[0, 1, 0, zb])/
    3456 + (157855*CA^3*nf*Pi^2*G[0, 1, 0, zb])/6912 - 
   (CA^2*CF*nf*Pi^2*G[0, 1, 0, zb])/48 - (9166669*CA^4*G[0, 1, 0, zb])/
    (10368*(-1 + zb)) - (252079*CA^3*nf*G[0, 1, 0, zb])/(5184*(-1 + zb)) + 
   (545*CA^2*CF*nf*G[0, 1, 0, zb])/(64*(-1 + zb)) + 
   (10075*CA^4*Pi^2*G[0, 1, 0, zb])/(54*(-1 + zb)) + 
   (18547*CA^3*nf*Pi^2*G[0, 1, 0, zb])/(1728*(-1 + zb)) + 
   (13*CA^2*CF*nf*Pi^2*G[0, 1, 0, zb])/(24*(-1 + zb)) - 
   (12203*CA^4*G[0, 1, 0, zb])/(288*zb) + (6157*CA^3*nf*G[0, 1, 0, zb])/
    (576*zb) - (139*CA^2*CF*nf*G[0, 1, 0, zb])/(48*zb) - 
   (8621*CA^4*Pi^2*G[0, 1, 0, zb])/(1152*zb) - 
   (3281*CA^3*nf*Pi^2*G[0, 1, 0, zb])/(288*zb) - 
   (9171619*CA^4*zb*G[0, 1, 0, zb])/10368 - 
   (126655*CA^3*nf*zb*G[0, 1, 0, zb])/5184 - 
   (113*CA^2*CF*nf*zb*G[0, 1, 0, zb])/64 + (413*CA^2*nf^2*zb*G[0, 1, 0, zb])/
    576 + (1191851*CA^4*Pi^2*zb*G[0, 1, 0, zb])/6912 - 
   (5255*CA^3*nf*Pi^2*zb*G[0, 1, 0, zb])/432 + 
   (13*CA^2*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/24 - 
   (9585425*CA^4*zb^2*G[0, 1, 0, zb])/10368 - 
   (100553*CA^3*nf*zb^2*G[0, 1, 0, zb])/1296 + 
   (61*CA^2*CF*nf*zb^2*G[0, 1, 0, zb])/32 + 
   (1287037*CA^4*Pi^2*zb^2*G[0, 1, 0, zb])/6912 + 
   (38623*CA^3*nf*Pi^2*zb^2*G[0, 1, 0, zb])/3456 + 
   (CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 0, zb])/6 - (1145*CA^4*zb^3*G[0, 1, 0, zb])/
    96 + (47*CA^3*nf*zb^3*G[0, 1, 0, zb])/8 + 
   (11*CA^2*CF*nf*zb^3*G[0, 1, 0, zb])/6 + (5*CA^4*zb^4*G[0, 1, 0, zb])/6 - 
   CA^3*nf*zb^4*G[0, 1, 0, zb] + (CA^2*CF*nf*zb^4*G[0, 1, 0, zb])/6 + 
   (147191*CA^4*G[0, 1, 1, zb])/162 + (1911607*CA^3*nf*G[0, 1, 1, zb])/
    25920 - (21233*CA^2*CF*nf*G[0, 1, 1, zb])/2880 + 
   (39*CA^2*nf^2*G[0, 1, 1, zb])/64 - (412591*CA^4*Pi^2*G[0, 1, 1, zb])/
    2304 - (22849*CA^3*nf*Pi^2*G[0, 1, 1, zb])/1152 + 
   (5*CA^2*CF*nf*Pi^2*G[0, 1, 1, zb])/4 + (1113095*CA^4*G[0, 1, 1, zb])/
    (1152*(-1 + zb)) + (271981*CA^3*nf*G[0, 1, 1, zb])/(5760*(-1 + zb)) - 
   (21113*CA^2*CF*nf*G[0, 1, 1, zb])/(2880*(-1 + zb)) - 
   (200017*CA^4*Pi^2*G[0, 1, 1, zb])/(1152*(-1 + zb)) - 
   (285*CA^3*nf*Pi^2*G[0, 1, 1, zb])/(32*(-1 + zb)) + 
   (CA^2*CF*nf*Pi^2*G[0, 1, 1, zb])/(4*(-1 + zb)) + 
   (6733*CA^4*G[0, 1, 1, zb])/(162*zb) - (6697*CA^3*nf*G[0, 1, 1, zb])/
    (648*zb) + (7*CA^2*CF*nf*G[0, 1, 1, zb])/(3*zb) + 
   (18389*CA^4*Pi^2*G[0, 1, 1, zb])/(2304*zb) + 
   (11249*CA^3*nf*Pi^2*G[0, 1, 1, zb])/(1152*zb) - 
   (CA^2*CF*nf*Pi^2*G[0, 1, 1, zb])/(3*zb) + (9805625*CA^4*zb*G[0, 1, 1, zb])/
    10368 + (314471*CA^3*nf*zb*G[0, 1, 1, zb])/12960 - 
   (1163*CA^2*CF*nf*zb*G[0, 1, 1, zb])/2880 - 
   (39*CA^2*nf^2*zb*G[0, 1, 1, zb])/64 - (179681*CA^4*Pi^2*zb*G[0, 1, 1, zb])/
    1152 + (25135*CA^3*nf*Pi^2*zb*G[0, 1, 1, zb])/2304 - 
   (3*CA^2*CF*nf*Pi^2*zb*G[0, 1, 1, zb])/4 + 
   (10408189*CA^4*zb^2*G[0, 1, 1, zb])/10368 + 
   (3901189*CA^3*nf*zb^2*G[0, 1, 1, zb])/51840 - 
   (1697*CA^2*CF*nf*zb^2*G[0, 1, 1, zb])/720 - 
   (193219*CA^4*Pi^2*zb^2*G[0, 1, 1, zb])/1152 - 
   (1381*CA^3*nf*Pi^2*zb^2*G[0, 1, 1, zb])/144 + 
   (7*CA^2*CF*nf*Pi^2*zb^2*G[0, 1, 1, zb])/12 + 
   (1603*CA^4*zb^3*G[0, 1, 1, zb])/144 - (329*CA^3*nf*zb^3*G[0, 1, 1, zb])/
    60 - (77*CA^2*CF*nf*zb^3*G[0, 1, 1, zb])/45 - 
   (7*CA^4*zb^4*G[0, 1, 1, zb])/9 + (14*CA^3*nf*zb^4*G[0, 1, 1, zb])/15 - 
   (7*CA^2*CF*nf*zb^4*G[0, 1, 1, zb])/45 - (4108057*CA^4*G[1, 0, 0, zb])/
    5184 - (1850911*CA^3*nf*G[1, 0, 0, zb])/25920 + 
   (2103*CA^2*CF*nf*G[1, 0, 0, zb])/160 - (23*CA^2*nf^2*G[1, 0, 0, zb])/32 + 
   (77641*CA^4*Pi^2*G[1, 0, 0, zb])/432 + (82645*CA^3*nf*Pi^2*G[1, 0, 0, zb])/
    3456 + (5*CA^2*CF*nf*Pi^2*G[1, 0, 0, zb])/24 + 
   (6*CA^4*G[1, 0, 0, zb])/(-2 + zb) - (873137*CA^4*G[1, 0, 0, zb])/
    (1296*(-1 + zb)) - (1191833*CA^3*nf*G[1, 0, 0, zb])/(25920*(-1 + zb)) + 
   (231*CA^2*CF*nf*G[1, 0, 0, zb])/(40*(-1 + zb)) + 
   (591307*CA^4*Pi^2*G[1, 0, 0, zb])/(3456*(-1 + zb)) + 
   (304*CA^3*nf*Pi^2*G[1, 0, 0, zb])/(27*(-1 + zb)) - 
   (CA^2*CF*nf*Pi^2*G[1, 0, 0, zb])/(12*(-1 + zb)) - 
   (98579*CA^4*G[1, 0, 0, zb])/(2592*zb) + (48781*CA^3*nf*G[1, 0, 0, zb])/
    (5184*zb) - (221*CA^2*CF*nf*G[1, 0, 0, zb])/(48*zb) - 
   (16645*CA^4*Pi^2*G[1, 0, 0, zb])/(3456*zb) - 
   (10265*CA^3*nf*Pi^2*G[1, 0, 0, zb])/(864*zb) - 
   (5969285*CA^4*zb*G[1, 0, 0, zb])/10368 + (95999*CA^3*nf*zb*G[1, 0, 0, zb])/
    25920 - (17981*CA^2*CF*nf*zb*G[1, 0, 0, zb])/2880 + 
   (23*CA^2*nf^2*zb*G[1, 0, 0, zb])/32 + (67873*CA^4*Pi^2*zb*G[1, 0, 0, zb])/
    432 - (10979*CA^3*nf*Pi^2*zb*G[1, 0, 0, zb])/864 - 
   (CA^2*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/6 - 
   (10925299*CA^4*zb^2*G[1, 0, 0, zb])/10368 - 
   (150941*CA^3*nf*zb^2*G[1, 0, 0, zb])/1620 + 
   (959*CA^2*CF*nf*zb^2*G[1, 0, 0, zb])/2880 + 
   (180967*CA^4*Pi^2*zb^2*G[1, 0, 0, zb])/864 + 
   (20347*CA^3*nf*Pi^2*zb^2*G[1, 0, 0, zb])/1728 - 
   (3893*CA^4*zb^3*G[1, 0, 0, zb])/288 + (799*CA^3*nf*zb^3*G[1, 0, 0, zb])/
    120 + (187*CA^2*CF*nf*zb^3*G[1, 0, 0, zb])/90 + 
   (17*CA^4*zb^4*G[1, 0, 0, zb])/18 - (17*CA^3*nf*zb^4*G[1, 0, 0, zb])/15 + 
   (17*CA^2*CF*nf*zb^4*G[1, 0, 0, zb])/90 + (1131635*CA^4*G[1, 0, 1, zb])/
    1296 + (1752443*CA^3*nf*G[1, 0, 1, zb])/25920 - 
   (1939*CA^2*CF*nf*G[1, 0, 1, zb])/160 + (39*CA^2*nf^2*G[1, 0, 1, zb])/64 - 
   (127169*CA^4*Pi^2*G[1, 0, 1, zb])/768 - (1097*CA^3*nf*Pi^2*G[1, 0, 1, zb])/
    64 + (25*CA^2*CF*nf*Pi^2*G[1, 0, 1, zb])/48 - 
   (6*CA^4*G[1, 0, 1, zb])/(-2 + zb) + (323483*CA^4*G[1, 0, 1, zb])/
    (432*(-1 + zb)) + (99239*CA^3*nf*G[1, 0, 1, zb])/(2160*(-1 + zb)) - 
   (397*CA^2*CF*nf*G[1, 0, 1, zb])/(80*(-1 + zb)) - 
   (14221*CA^4*Pi^2*G[1, 0, 1, zb])/(96*(-1 + zb)) - 
   (2315*CA^3*nf*Pi^2*G[1, 0, 1, zb])/(288*(-1 + zb)) - 
   (CA^2*CF*nf*Pi^2*G[1, 0, 1, zb])/(6*(-1 + zb)) - 
   (CA^4*G[1, 0, 1, zb])/(2*zb^2) + (6161*CA^4*G[1, 0, 1, zb])/(162*zb) - 
   (11881*CA^3*nf*G[1, 0, 1, zb])/(1296*zb) + (23*CA^2*CF*nf*G[1, 0, 1, zb])/
    (6*zb) + (8377*CA^4*Pi^2*G[1, 0, 1, zb])/(768*zb) + 
   (9755*CA^3*nf*Pi^2*G[1, 0, 1, zb])/(1152*zb) + 
   (CA^2*CF*nf*Pi^2*G[1, 0, 1, zb])/(24*zb) + 
   (6377761*CA^4*zb*G[1, 0, 1, zb])/10368 + (21353*CA^3*nf*zb*G[1, 0, 1, zb])/
    25920 + (16423*CA^2*CF*nf*zb*G[1, 0, 1, zb])/2880 - 
   (39*CA^2*nf^2*zb*G[1, 0, 1, zb])/64 - (47021*CA^4*Pi^2*zb*G[1, 0, 1, zb])/
    384 + (6959*CA^3*nf*Pi^2*zb*G[1, 0, 1, zb])/768 - 
   (17*CA^2*CF*nf*Pi^2*zb*G[1, 0, 1, zb])/48 + 
   (5944507*CA^4*zb^2*G[1, 0, 1, zb])/5184 + 
   (4598681*CA^3*nf*zb^2*G[1, 0, 1, zb])/51840 - 
   (1537*CA^2*CF*nf*zb^2*G[1, 0, 1, zb])/2880 - 
   (24047*CA^4*Pi^2*zb^2*G[1, 0, 1, zb])/128 - 
   (4877*CA^3*nf*Pi^2*zb^2*G[1, 0, 1, zb])/576 + 
   (CA^2*CF*nf*Pi^2*zb^2*G[1, 0, 1, zb])/8 + (229*CA^4*zb^3*G[1, 0, 1, zb])/
    18 - (94*CA^3*nf*zb^3*G[1, 0, 1, zb])/15 - 
   (88*CA^2*CF*nf*zb^3*G[1, 0, 1, zb])/45 - (8*CA^4*zb^4*G[1, 0, 1, zb])/9 + 
   (16*CA^3*nf*zb^4*G[1, 0, 1, zb])/15 - (8*CA^2*CF*nf*zb^4*G[1, 0, 1, zb])/
    45 + (8200841*CA^4*G[1, 1, 0, zb])/10368 + 
   (1401883*CA^3*nf*G[1, 1, 0, zb])/25920 - (2019*CA^2*CF*nf*G[1, 1, 0, zb])/
    160 + (335*CA^2*nf^2*G[1, 1, 0, zb])/576 - 
   (340061*CA^4*Pi^2*G[1, 1, 0, zb])/2304 - 
   (6997*CA^3*nf*Pi^2*G[1, 1, 0, zb])/384 - 
   (25*CA^2*CF*nf*Pi^2*G[1, 1, 0, zb])/48 - (9*CA^4*G[1, 1, 0, zb])/
    (-2 + zb) + (265343*CA^4*G[1, 1, 0, zb])/(432*(-1 + zb)) + 
   (3667*CA^3*nf*G[1, 1, 0, zb])/(108*(-1 + zb)) - 
   (33*CA^2*CF*nf*G[1, 1, 0, zb])/(8*(-1 + zb)) - 
   (39989*CA^4*Pi^2*G[1, 1, 0, zb])/(288*(-1 + zb)) - 
   (601*CA^3*nf*Pi^2*G[1, 1, 0, zb])/(72*(-1 + zb)) - 
   (CA^4*G[1, 1, 0, zb])/zb^2 + (38645*CA^4*G[1, 1, 0, zb])/(1296*zb) - 
   (2399*CA^3*nf*G[1, 1, 0, zb])/(324*zb) + (47*CA^2*CF*nf*G[1, 1, 0, zb])/
    (12*zb) + (16565*CA^4*Pi^2*G[1, 1, 0, zb])/(2304*zb) + 
   (10409*CA^3*nf*Pi^2*G[1, 1, 0, zb])/(1152*zb) - 
   (CA^2*CF*nf*Pi^2*G[1, 1, 0, zb])/(4*zb) + (4866785*CA^4*zb*G[1, 1, 0, zb])/
    10368 - (233299*CA^3*nf*zb*G[1, 1, 0, zb])/51840 + 
   (9529*CA^2*CF*nf*zb*G[1, 1, 0, zb])/1440 - 
   (335*CA^2*nf^2*zb*G[1, 1, 0, zb])/576 - 
   (35665*CA^4*Pi^2*zb*G[1, 1, 0, zb])/288 + 
   (7633*CA^3*nf*Pi^2*zb*G[1, 1, 0, zb])/768 + 
   (5*CA^2*CF*nf*Pi^2*zb*G[1, 1, 0, zb])/48 + 
   (11490307*CA^4*zb^2*G[1, 1, 0, zb])/10368 + 
   (60469*CA^3*nf*zb^2*G[1, 1, 0, zb])/810 - 
   (53*CA^2*CF*nf*zb^2*G[1, 1, 0, zb])/720 - 
   (102869*CA^4*Pi^2*zb^2*G[1, 1, 0, zb])/576 - 
   (285*CA^3*nf*Pi^2*zb^2*G[1, 1, 0, zb])/32 - 
   (CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 0, zb])/3 + (2519*CA^4*zb^3*G[1, 1, 0, zb])/
    288 - (517*CA^3*nf*zb^3*G[1, 1, 0, zb])/120 - 
   (121*CA^2*CF*nf*zb^3*G[1, 1, 0, zb])/90 - (11*CA^4*zb^4*G[1, 1, 0, zb])/
    18 + (11*CA^3*nf*zb^4*G[1, 1, 0, zb])/15 - 
   (11*CA^2*CF*nf*zb^4*G[1, 1, 0, zb])/90 - (3138127*CA^4*G[1, 1, 1, zb])/
    3456 - (94141*CA^3*nf*G[1, 1, 1, zb])/1728 + 
   (383*CA^2*CF*nf*G[1, 1, 1, zb])/32 - (143*CA^2*nf^2*G[1, 1, 1, zb])/288 + 
   (76915*CA^4*Pi^2*G[1, 1, 1, zb])/576 + (11813*CA^3*nf*Pi^2*G[1, 1, 1, zb])/
    768 - (11*CA^2*CF*nf*Pi^2*G[1, 1, 1, zb])/24 + 
   (9*CA^4*G[1, 1, 1, zb])/(-2 + zb) - (157325*CA^4*G[1, 1, 1, zb])/
    (216*(-1 + zb)) - (2005*CA^3*nf*G[1, 1, 1, zb])/(54*(-1 + zb)) + 
   (7*CA^2*CF*nf*G[1, 1, 1, zb])/(2*(-1 + zb)) + 
   (2189*CA^4*Pi^2*G[1, 1, 1, zb])/(18*(-1 + zb)) + 
   (127*CA^3*nf*Pi^2*G[1, 1, 1, zb])/(18*(-1 + zb)) + 
   (3*CA^4*G[1, 1, 1, zb])/(2*zb^2) - (4631*CA^4*G[1, 1, 1, zb])/(144*zb) + 
   (1103*CA^3*nf*G[1, 1, 1, zb])/(144*zb) - (10*CA^2*CF*nf*G[1, 1, 1, zb])/
    (3*zb) - (803*CA^4*Pi^2*G[1, 1, 1, zb])/(144*zb) - 
   (557*CA^3*nf*Pi^2*G[1, 1, 1, zb])/(72*zb) + 
   (CA^2*CF*nf*Pi^2*G[1, 1, 1, zb])/(12*zb) - 
   (1879939*CA^4*zb*G[1, 1, 1, zb])/3456 - (6977*CA^3*nf*zb*G[1, 1, 1, zb])/
    3456 - (911*CA^2*CF*nf*zb*G[1, 1, 1, zb])/144 + 
   (143*CA^2*nf^2*zb*G[1, 1, 1, zb])/288 + 
   (81497*CA^4*Pi^2*zb*G[1, 1, 1, zb])/768 - 
   (9757*CA^3*nf*Pi^2*zb*G[1, 1, 1, zb])/1152 + 
   (11*CA^2*CF*nf*Pi^2*zb*G[1, 1, 1, zb])/48 - 
   (44683*CA^4*zb^2*G[1, 1, 1, zb])/36 - (28223*CA^3*nf*zb^2*G[1, 1, 1, zb])/
    384 + (133*CA^2*CF*nf*zb^2*G[1, 1, 1, zb])/288 + 
   (381293*CA^4*Pi^2*zb^2*G[1, 1, 1, zb])/2304 + 
   (8581*CA^3*nf*Pi^2*zb^2*G[1, 1, 1, zb])/1152 - 
   (CA^2*CF*nf*Pi^2*zb^2*G[1, 1, 1, zb])/24 - (1145*CA^4*zb^3*G[1, 1, 1, zb])/
    144 + (47*CA^3*nf*zb^3*G[1, 1, 1, zb])/12 + 
   (11*CA^2*CF*nf*zb^3*G[1, 1, 1, zb])/9 + (5*CA^4*zb^4*G[1, 1, 1, zb])/9 - 
   (2*CA^3*nf*zb^4*G[1, 1, 1, zb])/3 + (CA^2*CF*nf*zb^4*G[1, 1, 1, zb])/9 + 
   (20*CA^4*Pi^2*G[1, 2, 1, zb])/3 + (10*CA^3*nf*Pi^2*G[1, 2, 1, zb])/9 + 
   (155*CA^4*Pi^2*G[1, 2, 1, zb])/(18*(-1 + zb)) + 
   (5*CA^3*nf*Pi^2*G[1, 2, 1, zb])/(9*(-1 + zb)) + 
   (5*CA^4*Pi^2*G[1, 2, 1, zb])/(9*zb) - (5*CA^3*nf*Pi^2*G[1, 2, 1, zb])/
    (9*zb) + (125*CA^4*Pi^2*zb*G[1, 2, 1, zb])/12 - 
   (5*CA^3*nf*Pi^2*zb*G[1, 2, 1, zb])/9 + (35*CA^4*Pi^2*zb^2*G[1, 2, 1, zb])/
    36 + (5*CA^3*nf*Pi^2*zb^2*G[1, 2, 1, zb])/9 - 
   (77*CA^4*Pi^2*G[2, 1, 0, zb])/18 - (121*CA^4*Pi^2*G[2, 1, 0, zb])/
    (18*(-1 + zb)) - (143*CA^4*Pi^2*zb*G[2, 1, 0, zb])/18 + 
   (121*CA^4*Pi^2*zb^2*G[2, 1, 0, zb])/18 + (161*CA^4*Pi^2*G[2, 1, 1, zb])/
    36 + (253*CA^4*Pi^2*G[2, 1, 1, zb])/(36*(-1 + zb)) + 
   (299*CA^4*Pi^2*zb*G[2, 1, 1, zb])/36 - (253*CA^4*Pi^2*zb^2*G[2, 1, 1, zb])/
    36 - (2920331*CA^4*G[0, 0, 0, 0, zb])/2304 - 
   (499873*CA^3*nf*G[0, 0, 0, 0, zb])/2304 + 
   973*CA^4*Pi^2*G[0, 0, 0, 0, zb] - (870203*CA^4*G[0, 0, 0, 0, zb])/
    (576*(-1 + zb)) - (4705*CA^3*nf*G[0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (973*CA^4*Pi^2*G[0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (3629573*CA^4*zb*G[0, 0, 0, 0, zb])/2304 + 
   (38945*CA^3*nf*zb*G[0, 0, 0, 0, zb])/2304 - 
   (973*CA^4*Pi^2*zb*G[0, 0, 0, 0, zb])/2 - 
   (870203*CA^4*zb^2*G[0, 0, 0, 0, zb])/576 - 
   (4705*CA^3*nf*zb^2*G[0, 0, 0, 0, zb])/36 + 
   (973*CA^4*Pi^2*zb^2*G[0, 0, 0, 0, zb])/2 + (122647*CA^4*G[0, 0, 0, 1, zb])/
    96 + (24643*CA^3*nf*G[0, 0, 0, 1, zb])/128 - 
   (7022*CA^4*Pi^2*G[0, 0, 0, 1, zb])/9 + (2572259*CA^4*G[0, 0, 0, 1, zb])/
    (1728*(-1 + zb)) + (100913*CA^3*nf*G[0, 0, 0, 1, zb])/(864*(-1 + zb)) - 
   (3511*CA^4*Pi^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (81887*CA^4*G[0, 0, 0, 1, zb])/(432*zb) - (2917*CA^3*nf*G[0, 0, 0, 1, zb])/
    (54*zb) + (3511*CA^4*Pi^2*G[0, 0, 0, 1, zb])/(9*zb) + 
   (436853*CA^4*zb*G[0, 0, 0, 1, zb])/288 - 
   (3851*CA^3*nf*zb*G[0, 0, 0, 1, zb])/288 + 
   (3511*CA^4*Pi^2*zb*G[0, 0, 0, 1, zb])/9 + 
   (857603*CA^4*zb^2*G[0, 0, 0, 1, zb])/576 + 
   (33623*CA^3*nf*zb^2*G[0, 0, 0, 1, zb])/288 - 
   (3511*CA^4*Pi^2*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (542785*CA^4*G[0, 0, 1, 0, zb])/432 + (284687*CA^3*nf*G[0, 0, 1, 0, zb])/
    1728 - (23*CA^2*CF*nf*G[0, 0, 1, 0, zb])/48 - 
   (72929*CA^4*Pi^2*G[0, 0, 1, 0, zb])/96 + (2486527*CA^4*G[0, 0, 1, 0, zb])/
    (1728*(-1 + zb)) + (164393*CA^3*nf*G[0, 0, 1, 0, zb])/(1728*(-1 + zb)) - 
   (11*CA^2*CF*nf*G[0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (72929*CA^4*Pi^2*G[0, 0, 1, 0, zb])/(192*(-1 + zb)) + 
   (46865*CA^4*G[0, 0, 1, 0, zb])/(288*zb) - (1759*CA^3*nf*G[0, 0, 1, 0, zb])/
    (36*zb) + (72929*CA^4*Pi^2*G[0, 0, 1, 0, zb])/(192*zb) + 
   (619957*CA^4*zb*G[0, 0, 1, 0, zb])/432 - 
   (3719*CA^3*nf*zb*G[0, 0, 1, 0, zb])/216 - 
   (55*CA^2*CF*nf*zb*G[0, 0, 1, 0, zb])/48 + 
   (72929*CA^4*Pi^2*zb*G[0, 0, 1, 0, zb])/192 + 
   (2466347*CA^4*zb^2*G[0, 0, 1, 0, zb])/1728 + 
   (179545*CA^3*nf*zb^2*G[0, 0, 1, 0, zb])/1728 - 
   (CA^2*CF*nf*zb^2*G[0, 0, 1, 0, zb])/2 - 
   (72929*CA^4*Pi^2*zb^2*G[0, 0, 1, 0, zb])/192 - 
   (1107761*CA^4*G[0, 0, 1, 1, zb])/864 - (504541*CA^3*nf*G[0, 0, 1, 1, zb])/
    3456 + (23*CA^2*CF*nf*G[0, 0, 1, 1, zb])/48 + 
   (20745*CA^4*Pi^2*G[0, 0, 1, 1, zb])/32 - (829211*CA^4*G[0, 0, 1, 1, zb])/
    (576*(-1 + zb)) - (48659*CA^3*nf*G[0, 0, 1, 1, zb])/(576*(-1 + zb)) + 
   (11*CA^2*CF*nf*G[0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (20745*CA^4*Pi^2*G[0, 0, 1, 1, zb])/(64*(-1 + zb)) - 
   (30343*CA^4*G[0, 0, 1, 1, zb])/(216*zb) + (1169*CA^3*nf*G[0, 0, 1, 1, zb])/
    (27*zb) - (20745*CA^4*Pi^2*G[0, 0, 1, 1, zb])/(64*zb) - 
   (151843*CA^4*zb*G[0, 0, 1, 1, zb])/108 + 
   (25375*CA^3*nf*zb*G[0, 0, 1, 1, zb])/1728 + 
   (55*CA^2*CF*nf*zb*G[0, 0, 1, 1, zb])/48 - 
   (20745*CA^4*Pi^2*zb*G[0, 0, 1, 1, zb])/64 - 
   (2468003*CA^4*zb^2*G[0, 0, 1, 1, zb])/1728 - 
   (161041*CA^3*nf*zb^2*G[0, 0, 1, 1, zb])/1728 + 
   (CA^2*CF*nf*zb^2*G[0, 0, 1, 1, zb])/2 + 
   (20745*CA^4*Pi^2*zb^2*G[0, 0, 1, 1, zb])/64 + 
   (267083*CA^4*G[0, 1, 0, 0, zb])/216 + (118285*CA^3*nf*G[0, 1, 0, 0, zb])/
    864 + (41*CA^2*CF*nf*G[0, 1, 0, 0, zb])/24 - 
   (431251*CA^4*Pi^2*G[0, 1, 0, 0, zb])/576 + (607813*CA^4*G[0, 1, 0, 0, zb])/
    (432*(-1 + zb)) + (60775*CA^3*nf*G[0, 1, 0, 0, zb])/(864*(-1 + zb)) + 
   (11*CA^2*CF*nf*G[0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (431251*CA^4*Pi^2*G[0, 1, 0, 0, zb])/(1152*(-1 + zb)) + 
   (28979*CA^4*G[0, 1, 0, 0, zb])/(192*zb) - (1117*CA^3*nf*G[0, 1, 0, 0, zb])/
    (24*zb) + (431251*CA^4*Pi^2*G[0, 1, 0, 0, zb])/(1152*zb) + 
   (2408131*CA^4*zb*G[0, 1, 0, 0, zb])/1728 - 
   (44257*CA^3*nf*zb*G[0, 1, 0, 0, zb])/1728 - 
   4*CA^2*CF*nf*zb*G[0, 1, 0, 0, zb] + 
   (431251*CA^4*Pi^2*zb*G[0, 1, 0, 0, zb])/1152 + 
   (595883*CA^4*zb^2*G[0, 1, 0, 0, zb])/432 + 
   (81959*CA^3*nf*zb^2*G[0, 1, 0, 0, zb])/864 + 
   (35*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, zb])/48 - 
   (431251*CA^4*Pi^2*zb^2*G[0, 1, 0, 0, zb])/1152 - 
   (4340761*CA^4*G[0, 1, 0, 1, zb])/3456 - (105005*CA^3*nf*G[0, 1, 0, 1, zb])/
    864 - (67*CA^2*CF*nf*G[0, 1, 0, 1, zb])/48 + 
   (87931*CA^4*Pi^2*G[0, 1, 0, 1, zb])/144 - (2436299*CA^4*G[0, 1, 0, 1, zb])/
    (1728*(-1 + zb)) - (108709*CA^3*nf*G[0, 1, 0, 1, zb])/(1728*(-1 + zb)) - 
   (11*CA^2*CF*nf*G[0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (87931*CA^4*Pi^2*G[0, 1, 0, 1, zb])/(288*(-1 + zb)) - 
   (12461*CA^4*G[0, 1, 0, 1, zb])/(96*zb) + (989*CA^3*nf*G[0, 1, 0, 1, zb])/
    (24*zb) - (87931*CA^4*Pi^2*G[0, 1, 0, 1, zb])/(288*zb) - 
   (4738771*CA^4*zb*G[0, 1, 0, 1, zb])/3456 + 
   (4777*CA^3*nf*zb*G[0, 1, 0, 1, zb])/216 + 
   (181*CA^2*CF*nf*zb*G[0, 1, 0, 1, zb])/48 - 
   (87931*CA^4*Pi^2*zb*G[0, 1, 0, 1, zb])/288 - 
   (2378227*CA^4*zb^2*G[0, 1, 0, 1, zb])/1728 - 
   (72961*CA^3*nf*zb^2*G[0, 1, 0, 1, zb])/864 - 
   (CA^2*CF*nf*zb^2*G[0, 1, 0, 1, zb])/2 + 
   (87931*CA^4*Pi^2*zb^2*G[0, 1, 0, 1, zb])/288 - 
   (4099013*CA^4*G[0, 1, 1, 0, zb])/3456 - (340027*CA^3*nf*G[0, 1, 1, 0, zb])/
    3456 - (25*CA^2*CF*nf*G[0, 1, 1, 0, zb])/24 + 
   (28405*CA^4*Pi^2*G[0, 1, 1, 0, zb])/48 - (2272039*CA^4*G[0, 1, 1, 0, zb])/
    (1728*(-1 + zb)) - (41311*CA^3*nf*G[0, 1, 1, 0, zb])/(864*(-1 + zb)) + 
   (28405*CA^4*Pi^2*G[0, 1, 1, 0, zb])/(96*(-1 + zb)) - 
   (889*CA^4*G[0, 1, 1, 0, zb])/(9*zb) + (1249*CA^3*nf*G[0, 1, 1, 0, zb])/
    (36*zb) - (28405*CA^4*Pi^2*G[0, 1, 1, 0, zb])/(96*zb) - 
   (4333961*CA^4*zb*G[0, 1, 1, 0, zb])/3456 + 
   (70475*CA^3*nf*zb*G[0, 1, 1, 0, zb])/3456 + 
   (91*CA^2*CF*nf*zb*G[0, 1, 1, 0, zb])/24 - 
   (28405*CA^4*Pi^2*zb*G[0, 1, 1, 0, zb])/96 - 
   (2192015*CA^4*zb^2*G[0, 1, 1, 0, zb])/1728 - 
   (61103*CA^3*nf*zb^2*G[0, 1, 1, 0, zb])/864 + 
   (28405*CA^4*Pi^2*zb^2*G[0, 1, 1, 0, zb])/96 + 
   (4239767*CA^4*G[0, 1, 1, 1, zb])/3456 + (304849*CA^3*nf*G[0, 1, 1, 1, zb])/
    3456 + (35*CA^2*CF*nf*G[0, 1, 1, 1, zb])/48 - 
   (24239*CA^4*Pi^2*G[0, 1, 1, 1, zb])/48 + (1549969*CA^4*G[0, 1, 1, 1, zb])/
    (1152*(-1 + zb)) + (6257*CA^3*nf*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) - 
   (11*CA^2*CF*nf*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (24239*CA^4*Pi^2*G[0, 1, 1, 1, zb])/(96*(-1 + zb)) + 
   (72205*CA^4*G[0, 1, 1, 1, zb])/(864*zb) - (6679*CA^3*nf*G[0, 1, 1, 1, zb])/
    (216*zb) + (24239*CA^4*Pi^2*G[0, 1, 1, 1, zb])/(96*zb) + 
   (4370225*CA^4*zb*G[0, 1, 1, 1, zb])/3456 - 
   (60815*CA^3*nf*zb*G[0, 1, 1, 1, zb])/3456 - 
   (57*CA^2*CF*nf*zb*G[0, 1, 1, 1, zb])/16 + 
   (24239*CA^4*Pi^2*zb*G[0, 1, 1, 1, zb])/96 + 
   (4469155*CA^4*zb^2*G[0, 1, 1, 1, zb])/3456 + 
   (109513*CA^3*nf*zb^2*G[0, 1, 1, 1, zb])/1728 - 
   (11*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, zb])/48 - 
   (24239*CA^4*Pi^2*zb^2*G[0, 1, 1, 1, zb])/96 - 
   (70*CA^4*Pi^2*G[0, 1, 2, 1, zb])/3 - (35*CA^4*Pi^2*G[0, 1, 2, 1, zb])/
    (3*(-1 + zb)) + (35*CA^4*Pi^2*G[0, 1, 2, 1, zb])/(3*zb) + 
   (35*CA^4*Pi^2*zb*G[0, 1, 2, 1, zb])/3 - 
   (35*CA^4*Pi^2*zb^2*G[0, 1, 2, 1, zb])/3 + (2101187*CA^4*G[1, 0, 0, 0, zb])/
    1728 + (279229*CA^3*nf*G[1, 0, 0, 0, zb])/1728 + 
   (3*CA^2*CF*nf*G[1, 0, 0, 0, zb])/4 - (431495*CA^4*Pi^2*G[1, 0, 0, 0, zb])/
    576 + (1800265*CA^4*G[1, 0, 0, 0, zb])/(1728*(-1 + zb)) + 
   (19405*CA^3*nf*G[1, 0, 0, 0, zb])/(216*(-1 + zb)) - 
   (431495*CA^4*Pi^2*G[1, 0, 0, 0, zb])/(1152*(-1 + zb)) + 
   (273011*CA^4*G[1, 0, 0, 0, zb])/(1728*zb) - 
   (10297*CA^3*nf*G[1, 0, 0, 0, zb])/(216*zb) + 
   (431495*CA^4*Pi^2*G[1, 0, 0, 0, zb])/(1152*zb) + 
   (772423*CA^4*zb*G[1, 0, 0, 0, zb])/864 - 
   (45287*CA^3*nf*zb*G[1, 0, 0, 0, zb])/1728 + 
   (21*CA^2*CF*nf*zb*G[1, 0, 0, 0, zb])/32 + 
   (431495*CA^4*Pi^2*zb*G[1, 0, 0, 0, zb])/1152 + 
   (2928307*CA^4*zb^2*G[1, 0, 0, 0, zb])/1728 + 
   (97717*CA^3*nf*zb^2*G[1, 0, 0, 0, zb])/864 - 
   (431495*CA^4*Pi^2*zb^2*G[1, 0, 0, 0, zb])/1152 - 
   (4304275*CA^4*G[1, 0, 0, 1, zb])/3456 - (122327*CA^3*nf*G[1, 0, 0, 1, zb])/
    864 + (5*CA^2*CF*nf*G[1, 0, 0, 1, zb])/12 + 
   (88009*CA^4*Pi^2*G[1, 0, 0, 1, zb])/144 - (152173*CA^4*G[1, 0, 0, 1, zb])/
    (144*(-1 + zb)) - (5839*CA^3*nf*G[1, 0, 0, 1, zb])/(72*(-1 + zb)) + 
   (88009*CA^4*Pi^2*G[1, 0, 0, 1, zb])/(288*(-1 + zb)) - 
   (29081*CA^4*G[1, 0, 0, 1, zb])/(216*zb) + (2267*CA^3*nf*G[1, 0, 0, 1, zb])/
    (54*zb) - (88009*CA^4*Pi^2*G[1, 0, 0, 1, zb])/(288*zb) - 
   (3038989*CA^4*zb*G[1, 0, 0, 1, zb])/3456 + 
   (67663*CA^3*nf*zb*G[1, 0, 0, 1, zb])/3456 - 
   (13*CA^2*CF*nf*zb*G[1, 0, 0, 1, zb])/48 - 
   (88009*CA^4*Pi^2*zb*G[1, 0, 0, 1, zb])/288 - 
   (2933443*CA^4*zb^2*G[1, 0, 0, 1, zb])/1728 - 
   (85735*CA^3*nf*zb^2*G[1, 0, 0, 1, zb])/864 - 
   (11*CA^2*CF*nf*zb^2*G[1, 0, 0, 1, zb])/24 + 
   (88009*CA^4*Pi^2*zb^2*G[1, 0, 0, 1, zb])/288 - 
   (1392775*CA^4*G[1, 0, 1, 0, zb])/1152 - (23219*CA^3*nf*G[1, 0, 1, 0, zb])/
    192 - (29*CA^2*CF*nf*G[1, 0, 1, 0, zb])/32 + 
   (57677*CA^4*Pi^2*G[1, 0, 1, 0, zb])/96 - (148181*CA^4*G[1, 0, 1, 0, zb])/
    (144*(-1 + zb)) - (4295*CA^3*nf*G[1, 0, 1, 0, zb])/(72*(-1 + zb)) + 
   (57677*CA^4*Pi^2*G[1, 0, 1, 0, zb])/(192*(-1 + zb)) - 
   (5957*CA^4*G[1, 0, 1, 0, zb])/(48*zb) + (479*CA^3*nf*G[1, 0, 1, 0, zb])/
    (12*zb) - (57677*CA^4*Pi^2*G[1, 0, 1, 0, zb])/(192*zb) - 
   (327335*CA^4*zb*G[1, 0, 1, 0, zb])/384 + 
   (33995*CA^3*nf*zb*G[1, 0, 1, 0, zb])/1152 + 
   (7*CA^2*CF*nf*zb*G[1, 0, 1, 0, zb])/16 - 
   (57677*CA^4*Pi^2*zb*G[1, 0, 1, 0, zb])/192 - 
   (156167*CA^4*zb^2*G[1, 0, 1, 0, zb])/96 - 
   (53993*CA^3*nf*zb^2*G[1, 0, 1, 0, zb])/576 + 
   (CA^2*CF*nf*zb^2*G[1, 0, 1, 0, zb])/2 + 
   (57677*CA^4*Pi^2*zb^2*G[1, 0, 1, 0, zb])/192 + 
   (2178107*CA^4*G[1, 0, 1, 1, zb])/1728 + (2857*CA^3*nf*G[1, 0, 1, 1, zb])/
    27 - (43*CA^2*CF*nf*G[1, 0, 1, 1, zb])/96 - 
   (6311*CA^4*Pi^2*G[1, 0, 1, 1, zb])/12 + (34169*CA^4*G[1, 0, 1, 1, zb])/
    (32*(-1 + zb)) + (2581*CA^3*nf*G[1, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (6311*CA^4*Pi^2*G[1, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (23003*CA^4*G[1, 0, 1, 1, zb])/(216*zb) - (1931*CA^3*nf*G[1, 0, 1, 1, zb])/
    (54*zb) + (6311*CA^4*Pi^2*G[1, 0, 1, 1, zb])/(24*zb) + 
   (1493537*CA^4*zb*G[1, 0, 1, 1, zb])/1728 - 
   (20395*CA^3*nf*zb*G[1, 0, 1, 1, zb])/864 - 
   (35*CA^2*CF*nf*zb*G[1, 0, 1, 1, zb])/48 + 
   (6311*CA^4*Pi^2*zb*G[1, 0, 1, 1, zb])/24 + 
   (2869771*CA^4*zb^2*G[1, 0, 1, 1, zb])/1728 + 
   (143321*CA^3*nf*zb^2*G[1, 0, 1, 1, zb])/1728 - 
   (CA^2*CF*nf*zb^2*G[1, 0, 1, 1, zb])/24 - 
   (6311*CA^4*Pi^2*zb^2*G[1, 0, 1, 1, zb])/24 - 
   (1896161*CA^4*G[1, 1, 0, 0, zb])/1728 - (100769*CA^3*nf*G[1, 1, 0, 0, zb])/
    864 - (3*CA^2*CF*nf*G[1, 1, 0, 0, zb])/16 + 
   (26791*CA^4*Pi^2*G[1, 1, 0, 0, zb])/48 - (117545*CA^4*G[1, 1, 0, 0, zb])/
    (144*(-1 + zb)) - (1127*CA^3*nf*G[1, 1, 0, 0, zb])/(18*(-1 + zb)) + 
   (26791*CA^4*Pi^2*G[1, 1, 0, 0, zb])/(96*(-1 + zb)) - 
   (43327*CA^4*G[1, 1, 0, 0, zb])/(432*zb) + (919*CA^3*nf*G[1, 1, 0, 0, zb])/
    (27*zb) - (26791*CA^4*Pi^2*G[1, 1, 0, 0, zb])/(96*zb) - 
   (1060091*CA^4*zb*G[1, 1, 0, 0, zb])/1728 + 
   (37865*CA^3*nf*zb*G[1, 1, 0, 0, zb])/1728 + 
   (15*CA^2*CF*nf*zb*G[1, 1, 0, 0, zb])/32 - 
   (26791*CA^4*Pi^2*zb*G[1, 1, 0, 0, zb])/96 - 
   (1370225*CA^4*zb^2*G[1, 1, 0, 0, zb])/864 - 
   (35957*CA^3*nf*zb^2*G[1, 1, 0, 0, zb])/432 + 
   (3*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, zb])/16 + 
   (26791*CA^4*Pi^2*zb^2*G[1, 1, 0, 0, zb])/96 + 
   (1957579*CA^4*G[1, 1, 0, 1, zb])/1728 + (360487*CA^3*nf*G[1, 1, 0, 1, zb])/
    3456 + (31*CA^2*CF*nf*G[1, 1, 0, 1, zb])/96 - 
   (1837*CA^4*Pi^2*G[1, 1, 0, 1, zb])/4 + (2569*CA^4*G[1, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (695*CA^3*nf*G[1, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (1837*CA^4*Pi^2*G[1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (75079*CA^4*G[1, 1, 0, 1, zb])/(864*zb) - (6619*CA^3*nf*G[1, 1, 0, 1, zb])/
    (216*zb) + (1837*CA^4*Pi^2*G[1, 1, 0, 1, zb])/(8*zb) + 
   (549731*CA^4*zb*G[1, 1, 0, 1, zb])/864 - 
   (58457*CA^3*nf*zb*G[1, 1, 0, 1, zb])/3456 - 
   (59*CA^2*CF*nf*zb*G[1, 1, 0, 1, zb])/96 + 
   (1837*CA^4*Pi^2*zb*G[1, 1, 0, 1, zb])/8 + 
   (1393003*CA^4*zb^2*G[1, 1, 0, 1, zb])/864 + 
   (3959*CA^3*nf*zb^2*G[1, 1, 0, 1, zb])/54 + 
   (CA^2*CF*nf*zb^2*G[1, 1, 0, 1, zb])/24 - 
   (1837*CA^4*Pi^2*zb^2*G[1, 1, 0, 1, zb])/8 + 
   (222497*CA^4*G[1, 1, 1, 0, zb])/216 + (319363*CA^3*nf*G[1, 1, 1, 0, zb])/
    3456 + (CA^2*CF*nf*G[1, 1, 1, 0, zb])/48 - 
   (885*CA^4*Pi^2*G[1, 1, 1, 0, zb])/2 + (17731*CA^4*G[1, 1, 1, 0, zb])/
    (24*(-1 + zb)) + (148*CA^3*nf*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (885*CA^4*Pi^2*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (59155*CA^4*G[1, 1, 1, 0, zb])/(864*zb) - (5671*CA^3*nf*G[1, 1, 1, 0, zb])/
    (216*zb) + (885*CA^4*Pi^2*G[1, 1, 1, 0, zb])/(4*zb) + 
   (14245*CA^4*zb*G[1, 1, 1, 0, zb])/27 - 
   (59549*CA^3*nf*zb*G[1, 1, 1, 0, zb])/3456 + 
   (19*CA^2*CF*nf*zb*G[1, 1, 1, 0, zb])/48 + 
   (885*CA^4*Pi^2*zb*G[1, 1, 1, 0, zb])/4 + 
   (2584919*CA^4*zb^2*G[1, 1, 1, 0, zb])/1728 + 
   (56759*CA^3*nf*zb^2*G[1, 1, 1, 0, zb])/864 - 
   (11*CA^2*CF*nf*zb^2*G[1, 1, 1, 0, zb])/12 - 
   (885*CA^4*Pi^2*zb^2*G[1, 1, 1, 0, zb])/4 - (631283*CA^4*G[1, 1, 1, 1, zb])/
    576 - (2727*CA^3*nf*G[1, 1, 1, 1, zb])/32 + 
   (CA^2*CF*nf*G[1, 1, 1, 1, zb])/32 + (1144*CA^4*Pi^2*G[1, 1, 1, 1, zb])/3 - 
   (14605*CA^4*G[1, 1, 1, 1, zb])/(18*(-1 + zb)) - 
   (430*CA^3*nf*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (572*CA^4*Pi^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (1103*CA^4*G[1, 1, 1, 1, zb])/(18*zb) + (220*CA^3*nf*G[1, 1, 1, 1, zb])/
    (9*zb) - (572*CA^4*Pi^2*G[1, 1, 1, 1, zb])/(3*zb) - 
   (18739*CA^4*zb*G[1, 1, 1, 1, zb])/32 + (3665*CA^3*nf*zb*G[1, 1, 1, 1, zb])/
    288 - (11*CA^2*CF*nf*zb*G[1, 1, 1, 1, zb])/32 - 
   (572*CA^4*Pi^2*zb*G[1, 1, 1, 1, zb])/3 - 
   (899735*CA^4*zb^2*G[1, 1, 1, 1, zb])/576 - 
   (473*CA^3*nf*zb^2*G[1, 1, 1, 1, zb])/8 + 
   (11*CA^2*CF*nf*zb^2*G[1, 1, 1, 1, zb])/16 + 
   (572*CA^4*Pi^2*zb^2*G[1, 1, 1, 1, zb])/3 + 
   (85*CA^4*Pi^2*G[1, 1, 2, 1, zb])/3 + (85*CA^4*Pi^2*G[1, 1, 2, 1, zb])/
    (6*(-1 + zb)) - (85*CA^4*Pi^2*G[1, 1, 2, 1, zb])/(6*zb) - 
   (85*CA^4*Pi^2*zb*G[1, 1, 2, 1, zb])/6 + 
   (85*CA^4*Pi^2*zb^2*G[1, 1, 2, 1, zb])/6 - (44*CA^4*Pi^2*G[1, 2, 1, 0, zb])/
    3 - (22*CA^4*Pi^2*G[1, 2, 1, 0, zb])/(3*(-1 + zb)) + 
   (22*CA^4*Pi^2*G[1, 2, 1, 0, zb])/(3*zb) + 
   (22*CA^4*Pi^2*zb*G[1, 2, 1, 0, zb])/3 - 
   (22*CA^4*Pi^2*zb^2*G[1, 2, 1, 0, zb])/3 + (46*CA^4*Pi^2*G[1, 2, 1, 1, zb])/
    3 + (23*CA^4*Pi^2*G[1, 2, 1, 1, zb])/(3*(-1 + zb)) - 
   (23*CA^4*Pi^2*G[1, 2, 1, 1, zb])/(3*zb) - 
   (23*CA^4*Pi^2*zb*G[1, 2, 1, 1, zb])/3 + 
   (23*CA^4*Pi^2*zb^2*G[1, 2, 1, 1, zb])/3 - (47*CA^4*G[2, 1, 0, 0, zb])/6 + 
   (7*CA^3*nf*G[2, 1, 0, 0, zb])/9 + (149*CA^4*G[2, 1, 0, 0, zb])/
    (6*(-1 + zb)) + (11*CA^3*nf*G[2, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (229*CA^4*zb*G[2, 1, 0, 0, zb])/6 + (13*CA^3*nf*zb*G[2, 1, 0, 0, zb])/9 - 
   (149*CA^4*zb^2*G[2, 1, 0, 0, zb])/6 - (11*CA^3*nf*zb^2*G[2, 1, 0, 0, zb])/
    9 + (47*CA^4*G[2, 1, 0, 1, zb])/6 - (7*CA^3*nf*G[2, 1, 0, 1, zb])/9 - 
   (149*CA^4*G[2, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (11*CA^3*nf*G[2, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (229*CA^4*zb*G[2, 1, 0, 1, zb])/6 - (13*CA^3*nf*zb*G[2, 1, 0, 1, zb])/9 + 
   (149*CA^4*zb^2*G[2, 1, 0, 1, zb])/6 + (11*CA^3*nf*zb^2*G[2, 1, 0, 1, zb])/
    9 + (47*CA^4*G[2, 1, 1, 0, zb])/4 - (7*CA^3*nf*G[2, 1, 1, 0, zb])/6 - 
   (149*CA^4*G[2, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (11*CA^3*nf*G[2, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (229*CA^4*zb*G[2, 1, 1, 0, zb])/4 - (13*CA^3*nf*zb*G[2, 1, 1, 0, zb])/6 + 
   (149*CA^4*zb^2*G[2, 1, 1, 0, zb])/4 + (11*CA^3*nf*zb^2*G[2, 1, 1, 0, zb])/
    6 - (47*CA^4*G[2, 1, 1, 1, zb])/4 + (7*CA^3*nf*G[2, 1, 1, 1, zb])/6 + 
   (149*CA^4*G[2, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (11*CA^3*nf*G[2, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (229*CA^4*zb*G[2, 1, 1, 1, zb])/4 + (13*CA^3*nf*zb*G[2, 1, 1, 1, zb])/6 - 
   (149*CA^4*zb^2*G[2, 1, 1, 1, zb])/4 - (11*CA^3*nf*zb^2*G[2, 1, 1, 1, zb])/
    6 + (17123*CA^4*G[0, 0, 0, 0, 0, zb])/6 + 
   (908*CA^3*nf*G[0, 0, 0, 0, 0, zb])/3 + (16465*CA^4*G[0, 0, 0, 0, 0, zb])/
    (6*(-1 + zb)) + (454*CA^3*nf*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (15149*CA^4*zb*G[0, 0, 0, 0, 0, zb])/6 - 
   (454*CA^3*nf*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (16465*CA^4*zb^2*G[0, 0, 0, 0, 0, zb])/6 + 
   (454*CA^3*nf*zb^2*G[0, 0, 0, 0, 0, zb])/3 - 
   (1510957*CA^4*G[0, 0, 0, 0, 1, zb])/576 - 
   (307591*CA^3*nf*G[0, 0, 0, 0, 1, zb])/1152 - 
   (482485*CA^4*G[0, 0, 0, 0, 1, zb])/(192*(-1 + zb)) - 
   (12865*CA^3*nf*G[0, 0, 0, 0, 1, zb])/(96*(-1 + zb)) + 
   (15625*CA^4*G[0, 0, 0, 0, 1, zb])/(144*zb) + 
   (9607*CA^3*nf*G[0, 0, 0, 0, 1, zb])/(72*zb) - 
   (2646413*CA^4*zb*G[0, 0, 0, 0, 1, zb])/1152 + 
   (38261*CA^3*nf*zb*G[0, 0, 0, 0, 1, zb])/288 - 
   (2896747*CA^4*zb^2*G[0, 0, 0, 0, 1, zb])/1152 - 
   (77023*CA^3*nf*zb^2*G[0, 0, 0, 0, 1, zb])/576 - 
   (123787*CA^4*G[0, 0, 0, 1, 0, zb])/48 - 
   (45695*CA^3*nf*G[0, 0, 0, 1, 0, zb])/192 - 
   (77611*CA^4*G[0, 0, 0, 1, 0, zb])/(32*(-1 + zb)) - 
   (5761*CA^3*nf*G[0, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (3*CA^2*CF*nf*G[0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (14483*CA^4*G[0, 0, 0, 1, 0, zb])/(96*zb) + 
   (5713*CA^3*nf*G[0, 0, 0, 1, 0, zb])/(48*zb) - 
   (408121*CA^4*zb*G[0, 0, 0, 1, 0, zb])/192 + 
   (5665*CA^3*nf*zb*G[0, 0, 0, 1, 0, zb])/48 + 
   (3*CA^2*CF*nf*zb*G[0, 0, 0, 1, 0, zb])/8 - 
   (466139*CA^4*zb^2*G[0, 0, 0, 1, 0, zb])/192 - 
   (11455*CA^3*nf*zb^2*G[0, 0, 0, 1, 0, zb])/96 + 
   (CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 0, zb])/8 + 
   (1382491*CA^4*G[0, 0, 0, 1, 1, zb])/576 + 
   (240631*CA^3*nf*G[0, 0, 0, 1, 1, zb])/1152 + 
   (143553*CA^4*G[0, 0, 0, 1, 1, zb])/(64*(-1 + zb)) + 
   (10175*CA^3*nf*G[0, 0, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (3*CA^2*CF*nf*G[0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (10991*CA^4*G[0, 0, 0, 1, 1, zb])/(72*zb) - 
   (1879*CA^3*nf*G[0, 0, 0, 1, 1, zb])/(18*zb) + 
   (2236121*CA^4*zb*G[0, 0, 0, 1, 1, zb])/1152 - 
   (29603*CA^3*nf*zb*G[0, 0, 0, 1, 1, zb])/288 - 
   (3*CA^2*CF*nf*zb*G[0, 0, 0, 1, 1, zb])/8 + 
   (2588695*CA^4*zb^2*G[0, 0, 0, 1, 1, zb])/1152 + 
   (60475*CA^3*nf*zb^2*G[0, 0, 0, 1, 1, zb])/576 - 
   (CA^2*CF*nf*zb^2*G[0, 0, 0, 1, 1, zb])/8 - 
   (731089*CA^4*G[0, 0, 1, 0, 0, zb])/288 - 
   (63431*CA^3*nf*G[0, 0, 1, 0, 0, zb])/288 - 
   (CA^2*CF*nf*G[0, 0, 1, 0, 0, zb])/16 - (1359449*CA^4*G[0, 0, 1, 0, 0, zb])/
    (576*(-1 + zb)) - (31919*CA^3*nf*G[0, 0, 1, 0, 0, zb])/(288*(-1 + zb)) + 
   (CA^2*CF*nf*G[0, 0, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (11257*CA^4*G[0, 0, 1, 0, 0, zb])/(64*zb) + 
   (3527*CA^3*nf*G[0, 0, 1, 0, 0, zb])/(32*zb) - 
   (1157885*CA^4*zb*G[0, 0, 1, 0, 0, zb])/576 + 
   (31567*CA^3*nf*zb*G[0, 0, 1, 0, 0, zb])/288 + 
   (CA^2*CF*nf*zb*G[0, 0, 1, 0, 0, zb])/8 - 
   (1360747*CA^4*zb^2*G[0, 0, 1, 0, 0, zb])/576 - 
   (31765*CA^3*nf*zb^2*G[0, 0, 1, 0, 0, zb])/288 + 
   (908443*CA^4*G[0, 0, 1, 0, 1, zb])/384 + 
   (37033*CA^3*nf*G[0, 0, 1, 0, 1, zb])/192 + 
   (CA^2*CF*nf*G[0, 0, 1, 0, 1, zb])/16 + (69981*CA^4*G[0, 0, 1, 0, 1, zb])/
    (32*(-1 + zb)) + (292*CA^3*nf*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (CA^2*CF*nf*G[0, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (66791*CA^4*G[0, 0, 1, 0, 1, zb])/(384*zb) - 
   (18583*CA^3*nf*G[0, 0, 1, 0, 1, zb])/(192*zb) + 
   (11035*CA^4*zb*G[0, 0, 1, 0, 1, zb])/6 - 
   (36853*CA^3*nf*zb*G[0, 0, 1, 0, 1, zb])/384 - 
   (CA^2*CF*nf*zb*G[0, 0, 1, 0, 1, zb])/8 + 
   (70091*CA^4*zb^2*G[0, 0, 1, 0, 1, zb])/32 + 
   (1159*CA^3*nf*zb^2*G[0, 0, 1, 0, 1, zb])/12 + 
   (651943*CA^4*G[0, 0, 1, 1, 0, zb])/288 + 
   (45887*CA^3*nf*G[0, 0, 1, 1, 0, zb])/288 + 
   (588481*CA^4*G[0, 0, 1, 1, 0, zb])/(288*(-1 + zb)) + 
   (11809*CA^3*nf*G[0, 0, 1, 1, 0, zb])/(144*(-1 + zb)) - 
   (10159*CA^4*G[0, 0, 1, 1, 0, zb])/(48*zb) - 
   (159*CA^3*nf*G[0, 0, 1, 1, 0, zb])/(2*zb) + 
   (234227*CA^4*zb*G[0, 0, 1, 1, 0, zb])/144 - 
   (11087*CA^3*nf*zb*G[0, 0, 1, 1, 0, zb])/144 + 
   (147695*CA^4*zb^2*G[0, 0, 1, 1, 0, zb])/72 + 
   (725*CA^3*nf*zb^2*G[0, 0, 1, 1, 0, zb])/9 - 
   (2462581*CA^4*G[0, 0, 1, 1, 1, zb])/1152 - 
   (39653*CA^3*nf*G[0, 0, 1, 1, 1, zb])/288 - 
   (275689*CA^4*G[0, 0, 1, 1, 1, zb])/(144*(-1 + zb)) - 
   (1285*CA^3*nf*G[0, 0, 1, 1, 1, zb])/(18*(-1 + zb)) + 
   (244157*CA^4*G[0, 0, 1, 1, 1, zb])/(1152*zb) + 
   (39701*CA^3*nf*G[0, 0, 1, 1, 1, zb])/(576*zb) - 
   (861401*CA^4*zb*G[0, 0, 1, 1, 1, zb])/576 + 
   (76255*CA^3*nf*zb*G[0, 0, 1, 1, 1, zb])/1152 - 
   (1108069*CA^4*zb^2*G[0, 0, 1, 1, 1, zb])/576 - 
   (20077*CA^3*nf*zb^2*G[0, 0, 1, 1, 1, zb])/288 - 
   (1431107*CA^4*G[0, 1, 0, 0, 0, zb])/576 - 
   (30769*CA^3*nf*G[0, 1, 0, 0, 0, zb])/144 - 
   (2646061*CA^4*G[0, 1, 0, 0, 0, zb])/(1152*(-1 + zb)) - 
   (61615*CA^3*nf*G[0, 1, 0, 0, 0, zb])/(576*(-1 + zb)) - 
   (9*CA^2*CF*nf*G[0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (70147*CA^4*G[0, 1, 0, 0, 0, zb])/(384*zb) + 
   (20509*CA^3*nf*G[0, 1, 0, 0, 0, zb])/(192*zb) - 
   (2229463*CA^4*zb*G[0, 1, 0, 0, 0, zb])/1152 + 
   (61439*CA^3*nf*zb*G[0, 1, 0, 0, 0, zb])/576 - 
   (9*CA^2*CF*nf*zb*G[0, 1, 0, 0, 0, zb])/8 - 
   (2651297*CA^4*zb^2*G[0, 1, 0, 0, 0, zb])/1152 - 
   (61571*CA^3*nf*zb^2*G[0, 1, 0, 0, 0, zb])/576 - 
   (3*CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 0, zb])/8 + 
   (1338485*CA^4*G[0, 1, 0, 0, 1, zb])/576 + 
   (107317*CA^3*nf*G[0, 1, 0, 0, 1, zb])/576 + 
   (CA^2*CF*nf*G[0, 1, 0, 0, 1, zb])/8 + (1230029*CA^4*G[0, 1, 0, 0, 1, zb])/
    (576*(-1 + zb)) + (27035*CA^3*nf*G[0, 1, 0, 0, 1, zb])/(288*(-1 + zb)) + 
   (5*CA^2*CF*nf*G[0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (8677*CA^4*G[0, 1, 0, 0, 1, zb])/(48*zb) - 
   (4495*CA^3*nf*G[0, 1, 0, 0, 1, zb])/(48*zb) + 
   (511615*CA^4*zb*G[0, 1, 0, 0, 1, zb])/288 - 
   (53501*CA^3*nf*zb*G[0, 1, 0, 0, 1, zb])/576 + 
   (5*CA^2*CF*nf*zb*G[0, 1, 0, 0, 1, zb])/4 + 
   (612215*CA^4*zb^2*G[0, 1, 0, 0, 1, zb])/288 + 
   (839*CA^3*nf*zb^2*G[0, 1, 0, 0, 1, zb])/9 + 
   (CA^2*CF*nf*zb^2*G[0, 1, 0, 0, 1, zb])/2 + 
   (144549*CA^4*G[0, 1, 0, 1, 0, zb])/64 + 
   (22225*CA^3*nf*G[0, 1, 0, 1, 0, zb])/128 + 
   CA^2*CF*nf*G[0, 1, 0, 1, 0, zb] + (396613*CA^4*G[0, 1, 0, 1, 0, zb])/
    (192*(-1 + zb)) + (8371*CA^3*nf*G[0, 1, 0, 1, 0, zb])/(96*(-1 + zb)) + 
   (CA^2*CF*nf*G[0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1169*CA^4*G[0, 1, 0, 1, 0, zb])/(6*zb) - 
   (4165*CA^3*nf*G[0, 1, 0, 1, 0, zb])/(48*zb) - 
   (CA^2*CF*nf*G[0, 1, 0, 1, 0, zb])/(4*zb) + 
   (215551*CA^4*zb*G[0, 1, 0, 1, 0, zb])/128 - 
   (173*CA^3*nf*zb*G[0, 1, 0, 1, 0, zb])/2 + 
   (CA^2*CF*nf*zb*G[0, 1, 0, 1, 0, zb])/4 + 
   (787627*CA^4*zb^2*G[0, 1, 0, 1, 0, zb])/384 + 
   (16691*CA^3*nf*zb^2*G[0, 1, 0, 1, 0, zb])/192 + 
   (3*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 0, zb])/4 - 
   (1234829*CA^4*G[0, 1, 0, 1, 1, zb])/576 - 
   (174569*CA^3*nf*G[0, 1, 0, 1, 1, zb])/1152 - 
   CA^2*CF*nf*G[0, 1, 0, 1, 1, zb] - (280307*CA^4*G[0, 1, 0, 1, 1, zb])/
    (144*(-1 + zb)) - (11053*CA^3*nf*G[0, 1, 0, 1, 1, zb])/(144*(-1 + zb)) - 
   (5*CA^2*CF*nf*G[0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (37601*CA^4*G[0, 1, 0, 1, 1, zb])/(192*zb) + 
   (7321*CA^3*nf*G[0, 1, 0, 1, 1, zb])/(96*zb) + 
   (CA^2*CF*nf*G[0, 1, 0, 1, 1, zb])/(4*zb) - 
   (1798621*CA^4*zb*G[0, 1, 0, 1, 1, zb])/1152 + 
   (21703*CA^3*nf*zb*G[0, 1, 0, 1, 1, zb])/288 - 
   (5*CA^2*CF*nf*zb*G[0, 1, 0, 1, 1, zb])/8 - 
   (2212019*CA^4*zb^2*G[0, 1, 0, 1, 1, zb])/1152 - 
   (43715*CA^3*nf*zb^2*G[0, 1, 0, 1, 1, zb])/576 - 
   (3*CA^2*CF*nf*zb^2*G[0, 1, 0, 1, 1, zb])/4 + 
   (305195*CA^4*G[0, 1, 1, 0, 0, zb])/144 + 
   (41231*CA^3*nf*G[0, 1, 1, 0, 0, zb])/288 - 
   (15*CA^2*CF*nf*G[0, 1, 1, 0, 0, zb])/8 + (68477*CA^4*G[0, 1, 1, 0, 0, zb])/
    (36*(-1 + zb)) + (2623*CA^3*nf*G[0, 1, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (3*CA^2*CF*nf*G[0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (10339*CA^4*G[0, 1, 1, 0, 0, zb])/(48*zb) - 
   (427*CA^3*nf*G[0, 1, 1, 0, 0, zb])/(6*zb) + 
   (CA^2*CF*nf*G[0, 1, 1, 0, 0, zb])/(2*zb) + 
   (425443*CA^4*zb*G[0, 1, 1, 0, 0, zb])/288 - 
   (1255*CA^3*nf*zb*G[0, 1, 1, 0, 0, zb])/18 + 
   (9*CA^2*CF*nf*zb*G[0, 1, 1, 0, 0, zb])/8 + 
   (539621*CA^4*zb^2*G[0, 1, 1, 0, 0, zb])/288 + 
   (10397*CA^3*nf*zb^2*G[0, 1, 1, 0, 0, zb])/144 - 
   (7*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 0, zb])/8 - 
   (2306735*CA^4*G[0, 1, 1, 0, 1, zb])/1152 - 
   (143239*CA^3*nf*G[0, 1, 1, 0, 1, zb])/1152 + 
   (7*CA^2*CF*nf*G[0, 1, 1, 0, 1, zb])/8 - (516383*CA^4*G[0, 1, 1, 0, 1, zb])/
    (288*(-1 + zb)) - (4579*CA^3*nf*G[0, 1, 1, 0, 1, zb])/(72*(-1 + zb)) + 
   (3*CA^2*CF*nf*G[0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (80053*CA^4*G[0, 1, 1, 0, 1, zb])/(384*zb) + 
   (12001*CA^3*nf*G[0, 1, 1, 0, 1, zb])/(192*zb) - 
   (CA^2*CF*nf*G[0, 1, 1, 0, 1, zb])/(4*zb) - 
   (1589477*CA^4*zb*G[0, 1, 1, 0, 1, zb])/1152 + 
   (70211*CA^3*nf*zb*G[0, 1, 1, 0, 1, zb])/1152 - 
   (CA^2*CF*nf*zb*G[0, 1, 1, 0, 1, zb])/4 - 
   (2009839*CA^4*zb^2*G[0, 1, 1, 0, 1, zb])/1152 - 
   (36031*CA^3*nf*zb^2*G[0, 1, 1, 0, 1, zb])/576 + 
   (3*CA^2*CF*nf*zb^2*G[0, 1, 1, 0, 1, zb])/8 - 
   (2158697*CA^4*G[0, 1, 1, 1, 0, zb])/1152 - 
   (59957*CA^3*nf*G[0, 1, 1, 1, 0, zb])/576 + 
   2*CA^2*CF*nf*G[0, 1, 1, 1, 0, zb] - (118925*CA^4*G[0, 1, 1, 1, 0, zb])/
    (72*(-1 + zb)) - (7877*CA^3*nf*G[0, 1, 1, 1, 0, zb])/(144*(-1 + zb)) + 
   (CA^2*CF*nf*G[0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (84571*CA^4*G[0, 1, 1, 1, 0, zb])/(384*zb) + 
   (9871*CA^3*nf*G[0, 1, 1, 1, 0, zb])/(192*zb) - 
   (CA^2*CF*nf*G[0, 1, 1, 1, 0, zb])/(2*zb) - 
   (176059*CA^4*zb*G[0, 1, 1, 1, 0, zb])/144 + 
   (55691*CA^3*nf*zb*G[0, 1, 1, 1, 0, zb])/1152 - 
   CA^2*CF*nf*zb*G[0, 1, 1, 1, 0, zb] - 
   (461323*CA^4*zb^2*G[0, 1, 1, 1, 0, zb])/288 - 
   (959*CA^3*nf*zb^2*G[0, 1, 1, 1, 0, zb])/18 + 
   CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 0, zb] + (32405*CA^4*G[0, 1, 1, 1, 1, zb])/
    18 + (103879*CA^3*nf*G[0, 1, 1, 1, 1, zb])/1152 - 
   (9*CA^2*CF*nf*G[0, 1, 1, 1, 1, zb])/8 + (101315*CA^4*G[0, 1, 1, 1, 1, zb])/
    (64*(-1 + zb)) + (575*CA^3*nf*G[0, 1, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (3*CA^2*CF*nf*G[0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (124147*CA^4*G[0, 1, 1, 1, 1, zb])/(576*zb) - 
   (13027*CA^3*nf*G[0, 1, 1, 1, 1, zb])/(288*zb) + 
   (CA^2*CF*nf*G[0, 1, 1, 1, 1, zb])/(4*zb) + 
   (1337249*CA^4*zb*G[0, 1, 1, 1, 1, zb])/1152 - 
   (1513*CA^3*nf*zb*G[0, 1, 1, 1, 1, zb])/36 + 
   (3*CA^2*CF*nf*zb*G[0, 1, 1, 1, 1, zb])/8 + 
   (1746043*CA^4*zb^2*G[0, 1, 1, 1, 1, zb])/1152 + 
   (26545*CA^3*nf*zb^2*G[0, 1, 1, 1, 1, zb])/576 - 
   (5*CA^2*CF*nf*zb^2*G[0, 1, 1, 1, 1, zb])/8 - 
   (1283569*CA^4*G[1, 0, 0, 0, 0, zb])/576 - 
   (63631*CA^3*nf*G[1, 0, 0, 0, 0, zb])/288 - 
   (2174425*CA^4*G[1, 0, 0, 0, 0, zb])/(1152*(-1 + zb)) - 
   (63631*CA^3*nf*G[1, 0, 0, 0, 0, zb])/(576*(-1 + zb)) + 
   (187297*CA^4*G[1, 0, 0, 0, 0, zb])/(1152*zb) + 
   (63631*CA^3*nf*G[1, 0, 0, 0, 0, zb])/(576*zb) - 
   (1697123*CA^4*zb*G[1, 0, 0, 0, 0, zb])/1152 + 
   (63631*CA^3*nf*zb*G[1, 0, 0, 0, 0, zb])/576 - 
   (3304213*CA^4*zb^2*G[1, 0, 0, 0, 0, zb])/1152 - 
   (63631*CA^3*nf*zb^2*G[1, 0, 0, 0, 0, zb])/576 + 
   (267893*CA^4*G[1, 0, 0, 0, 1, zb])/128 + 
   (18377*CA^3*nf*G[1, 0, 0, 0, 1, zb])/96 + 
   (84181*CA^4*G[1, 0, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (4693*CA^3*nf*G[1, 0, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (63487*CA^4*G[1, 0, 0, 0, 1, zb])/(384*zb) - 
   (6173*CA^3*nf*G[1, 0, 0, 0, 1, zb])/(64*zb) + 
   (256921*CA^4*zb*G[1, 0, 0, 0, 1, zb])/192 - 
   (12023*CA^3*nf*zb*G[1, 0, 0, 0, 1, zb])/128 + 
   (510425*CA^4*zb^2*G[1, 0, 0, 0, 1, zb])/192 + 
   (3069*CA^3*nf*zb^2*G[1, 0, 0, 0, 1, zb])/32 + 
   (1171399*CA^4*G[1, 0, 0, 1, 0, zb])/576 + 
   (51337*CA^3*nf*G[1, 0, 0, 1, 0, zb])/288 + 
   (17*CA^2*CF*nf*G[1, 0, 0, 1, 0, zb])/8 + (20389*CA^4*G[1, 0, 0, 1, 0, zb])/
    (12*(-1 + zb)) + (359*CA^3*nf*G[1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (CA^2*CF*nf*G[1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (104095*CA^4*G[1, 0, 0, 1, 0, zb])/(576*zb) - 
   (25651*CA^3*nf*G[1, 0, 0, 1, 0, zb])/(288*zb) - 
   (CA^2*CF*nf*G[1, 0, 0, 1, 0, zb])/(2*zb) + 
   (181309*CA^4*zb*G[1, 0, 0, 1, 0, zb])/144 - 
   (50977*CA^3*nf*zb*G[1, 0, 0, 1, 0, zb])/576 - 
   2*CA^2*CF*nf*zb*G[1, 0, 0, 1, 0, zb] + 
   (184627*CA^4*zb^2*G[1, 0, 0, 1, 0, zb])/72 + 
   (6431*CA^3*nf*zb^2*G[1, 0, 0, 1, 0, zb])/72 + 
   (CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 0, zb])/4 - 
   (2236667*CA^4*G[1, 0, 0, 1, 1, zb])/1152 - 
   (88643*CA^3*nf*G[1, 0, 0, 1, 1, zb])/576 - 
   (17*CA^2*CF*nf*G[1, 0, 0, 1, 1, zb])/8 - (38455*CA^4*G[1, 0, 0, 1, 1, zb])/
    (24*(-1 + zb)) - (3829*CA^3*nf*G[1, 0, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (CA^2*CF*nf*G[1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (214859*CA^4*G[1, 0, 0, 1, 1, zb])/(1152*zb) + 
   (44747*CA^3*nf*G[1, 0, 0, 1, 1, zb])/(576*zb) + 
   (CA^2*CF*nf*G[1, 0, 0, 1, 1, zb])/(2*zb) - 
   (332147*CA^4*zb*G[1, 0, 0, 1, 1, zb])/288 + 
   (85733*CA^3*nf*zb*G[1, 0, 0, 1, 1, zb])/1152 + 
   2*CA^2*CF*nf*zb*G[1, 0, 0, 1, 1, zb] - 
   (346505*CA^4*zb^2*G[1, 0, 0, 1, 1, zb])/144 - 
   (11137*CA^3*nf*zb^2*G[1, 0, 0, 1, 1, zb])/144 - 
   (CA^2*CF*nf*zb^2*G[1, 0, 0, 1, 1, zb])/4 + 
   (191827*CA^4*G[1, 0, 1, 0, 0, zb])/96 + 
   (11035*CA^3*nf*G[1, 0, 1, 0, 0, zb])/64 - 
   (23*CA^2*CF*nf*G[1, 0, 1, 0, 0, zb])/16 + 
   (19843*CA^4*G[1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (1025*CA^3*nf*G[1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (CA^2*CF*nf*G[1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (18461*CA^4*G[1, 0, 1, 0, 0, zb])/(96*zb) - 
   (4103*CA^3*nf*G[1, 0, 1, 0, 0, zb])/(48*zb) - 
   (CA^2*CF*nf*G[1, 0, 1, 0, 0, zb])/(8*zb) + 
   (76699*CA^4*zb*G[1, 0, 1, 0, 0, zb])/64 - 
   (1039*CA^3*nf*zb*G[1, 0, 1, 0, 0, zb])/12 + 
   CA^2*CF*nf*zb*G[1, 0, 1, 0, 0, zb] + 
   (160173*CA^4*zb^2*G[1, 0, 1, 0, 0, zb])/64 + 
   (8287*CA^3*nf*zb^2*G[1, 0, 1, 0, 0, zb])/96 - 
   (CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 0, zb])/4 - 
   (2202787*CA^4*G[1, 0, 1, 0, 1, zb])/1152 - 
   (172571*CA^3*nf*G[1, 0, 1, 0, 1, zb])/1152 + 
   (21*CA^2*CF*nf*G[1, 0, 1, 0, 1, zb])/16 - 
   (18803*CA^4*G[1, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (3641*CA^3*nf*G[1, 0, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (CA^2*CF*nf*G[1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (224575*CA^4*G[1, 0, 1, 0, 1, zb])/(1152*zb) + 
   (43303*CA^3*nf*G[1, 0, 1, 0, 1, zb])/(576*zb) + 
   (CA^2*CF*nf*G[1, 0, 1, 0, 1, zb])/(8*zb) - 
   (1275781*CA^4*zb*G[1, 0, 1, 0, 1, zb])/1152 + 
   (85435*CA^3*nf*zb*G[1, 0, 1, 0, 1, zb])/1152 - 
   (15*CA^2*CF*nf*zb*G[1, 0, 1, 0, 1, zb])/16 - 
   (2707319*CA^4*zb^2*G[1, 0, 1, 0, 1, zb])/1152 - 
   (43199*CA^3*nf*zb^2*G[1, 0, 1, 0, 1, zb])/576 + 
   (CA^2*CF*nf*zb^2*G[1, 0, 1, 0, 1, zb])/8 - 
   (2098369*CA^4*G[1, 0, 1, 1, 0, zb])/1152 - 
   (76411*CA^3*nf*G[1, 0, 1, 1, 0, zb])/576 - 
   (11835*CA^4*G[1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (3203*CA^3*nf*G[1, 0, 1, 1, 0, zb])/(48*(-1 + zb)) + 
   (243913*CA^4*G[1, 0, 1, 1, 0, zb])/(1152*zb) + 
   (37705*CA^3*nf*G[1, 0, 1, 1, 0, zb])/(576*zb) - 
   (287569*CA^4*zb*G[1, 0, 1, 1, 0, zb])/288 + 
   (75115*CA^3*nf*zb*G[1, 0, 1, 1, 0, zb])/1152 - 
   (159293*CA^4*zb^2*G[1, 0, 1, 1, 0, zb])/72 - 
   (9635*CA^3*nf*zb^2*G[1, 0, 1, 1, 0, zb])/144 + 
   (170609*CA^4*G[1, 0, 1, 1, 1, zb])/96 + 
   (14681*CA^3*nf*G[1, 0, 1, 1, 1, zb])/128 + 
   (CA^2*CF*nf*G[1, 0, 1, 1, 1, zb])/8 + (34279*CA^4*G[1, 0, 1, 1, 1, zb])/
    (24*(-1 + zb)) + (1433*CA^3*nf*G[1, 0, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (2603*CA^4*G[1, 0, 1, 1, 1, zb])/(12*zb) - 
   (691*CA^3*nf*G[1, 0, 1, 1, 1, zb])/(12*zb) + 
   (359539*CA^4*zb*G[1, 0, 1, 1, 1, zb])/384 - 
   (10549*CA^3*nf*zb*G[1, 0, 1, 1, 1, zb])/192 - 
   (CA^2*CF*nf*zb*G[1, 0, 1, 1, 1, zb])/16 + 
   (810077*CA^4*zb^2*G[1, 0, 1, 1, 1, zb])/384 + 
   (3707*CA^3*nf*zb^2*G[1, 0, 1, 1, 1, zb])/64 + 
   (CA^2*CF*nf*zb^2*G[1, 0, 1, 1, 1, zb])/8 + 
   (15706*CA^4*G[1, 1, 0, 0, 0, zb])/9 + (42439*CA^3*nf*G[1, 1, 0, 0, 0, zb])/
    288 + (44315*CA^4*G[1, 1, 0, 0, 0, zb])/(32*(-1 + zb)) + 
   (1181*CA^3*nf*G[1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (51785*CA^4*G[1, 1, 0, 0, 0, zb])/(288*zb) - 
   (10607*CA^3*nf*G[1, 1, 0, 0, 0, zb])/(144*zb) + 
   (3*CA^2*CF*nf*G[1, 1, 0, 0, 0, zb])/(4*zb) + 
   (33883*CA^4*zb*G[1, 1, 0, 0, 0, zb])/36 - 
   (10585*CA^3*nf*zb*G[1, 1, 0, 0, 0, zb])/144 + 
   (9*CA^2*CF*nf*zb*G[1, 1, 0, 0, 0, zb])/16 + 
   (21563*CA^4*zb^2*G[1, 1, 0, 0, 0, zb])/9 + 
   (5309*CA^3*nf*zb^2*G[1, 1, 0, 0, 0, zb])/72 + 
   (3*CA^2*CF*nf*zb^2*G[1, 1, 0, 0, 0, zb])/8 - 
   (1918735*CA^4*G[1, 1, 0, 0, 1, zb])/1152 - 
   (147215*CA^3*nf*G[1, 1, 0, 0, 1, zb])/1152 + 
   (7*CA^2*CF*nf*G[1, 1, 0, 0, 1, zb])/8 - (10463*CA^4*G[1, 1, 0, 0, 1, zb])/
    (8*(-1 + zb)) - (263*CA^3*nf*G[1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (207715*CA^4*G[1, 1, 0, 0, 1, zb])/(1152*zb) + 
   (37303*CA^3*nf*G[1, 1, 0, 0, 1, zb])/(576*zb) - 
   (CA^2*CF*nf*G[1, 1, 0, 0, 1, zb])/zb - 
   (996013*CA^4*zb*G[1, 1, 0, 0, 1, zb])/1152 + 
   (71947*CA^3*nf*zb*G[1, 1, 0, 0, 1, zb])/1152 - 
   (11*CA^2*CF*nf*zb*G[1, 1, 0, 0, 1, zb])/8 - 
   (2581031*CA^4*zb^2*G[1, 1, 0, 0, 1, zb])/1152 - 
   (36827*CA^3*nf*zb^2*G[1, 1, 0, 0, 1, zb])/576 - 
   (1849549*CA^4*G[1, 1, 0, 1, 0, zb])/1152 - 
   (71167*CA^3*nf*G[1, 1, 0, 1, 0, zb])/576 - 
   (25*CA^2*CF*nf*G[1, 1, 0, 1, 0, zb])/8 - (15241*CA^4*G[1, 1, 0, 1, 0, zb])/
    (12*(-1 + zb)) - (743*CA^3*nf*G[1, 1, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (209125*CA^4*G[1, 1, 0, 1, 0, zb])/(1152*zb) + 
   (35473*CA^3*nf*G[1, 1, 0, 1, 0, zb])/(576*zb) + 
   (CA^2*CF*nf*G[1, 1, 0, 1, 0, zb])/(4*zb) - 
   (239773*CA^4*zb*G[1, 1, 0, 1, 0, zb])/288 + 
   (70879*CA^3*nf*zb*G[1, 1, 0, 1, 0, zb])/1152 + 
   (31*CA^2*CF*nf*zb*G[1, 1, 0, 1, 0, zb])/16 - 
   (156401*CA^4*zb^2*G[1, 1, 0, 1, 0, zb])/72 - 
   (2225*CA^3*nf*zb^2*G[1, 1, 0, 1, 0, zb])/36 - 
   (9*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 0, zb])/8 + 
   (901363*CA^4*G[1, 1, 0, 1, 1, zb])/576 + 
   (124771*CA^3*nf*G[1, 1, 0, 1, 1, zb])/1152 + 
   (17*CA^2*CF*nf*G[1, 1, 0, 1, 1, zb])/8 + (14707*CA^4*G[1, 1, 0, 1, 1, zb])/
    (12*(-1 + zb)) + (337*CA^3*nf*G[1, 1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (106381*CA^4*G[1, 1, 0, 1, 1, zb])/(576*zb) - 
   (15817*CA^3*nf*G[1, 1, 0, 1, 1, zb])/(288*zb) + 
   (899987*CA^4*zb*G[1, 1, 0, 1, 1, zb])/1152 - 
   (15125*CA^3*nf*zb*G[1, 1, 0, 1, 1, zb])/288 - 
   (17*CA^2*CF*nf*zb*G[1, 1, 0, 1, 1, zb])/16 + 
   (2379949*CA^4*zb^2*G[1, 1, 0, 1, 1, zb])/1152 + 
   (31201*CA^3*nf*zb^2*G[1, 1, 0, 1, 1, zb])/576 + 
   (5*CA^2*CF*nf*zb^2*G[1, 1, 0, 1, 1, zb])/8 - 
   (824417*CA^4*G[1, 1, 1, 0, 0, zb])/576 - 
   (58423*CA^3*nf*G[1, 1, 1, 0, 0, zb])/576 + 
   (11*CA^2*CF*nf*G[1, 1, 1, 0, 0, zb])/8 - (2181*CA^4*G[1, 1, 1, 0, 0, zb])/
    (2*(-1 + zb)) - (207*CA^3*nf*G[1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (100997*CA^4*G[1, 1, 1, 0, 0, zb])/(576*zb) + 
   (14513*CA^3*nf*G[1, 1, 1, 0, 0, zb])/(288*zb) - 
   (CA^2*CF*nf*G[1, 1, 1, 0, 0, zb])/(4*zb) - 
   (383873*CA^4*zb*G[1, 1, 1, 0, 0, zb])/576 + 
   (28361*CA^3*nf*zb*G[1, 1, 1, 0, 0, zb])/576 - 
   (11*CA^2*CF*nf*zb*G[1, 1, 1, 0, 0, zb])/16 - 
   (1141531*CA^4*zb^2*G[1, 1, 1, 0, 0, zb])/576 - 
   (14767*CA^3*nf*zb^2*G[1, 1, 1, 0, 0, zb])/288 + 
   (CA^2*CF*nf*zb^2*G[1, 1, 1, 0, 0, zb])/8 + 
   (1594745*CA^4*G[1, 1, 1, 0, 1, zb])/1152 + 
   (25795*CA^3*nf*G[1, 1, 1, 0, 1, zb])/288 - 
   (5*CA^2*CF*nf*G[1, 1, 1, 0, 1, zb])/4 + (2105*CA^4*G[1, 1, 1, 0, 1, zb])/
    (2*(-1 + zb)) + (47*CA^3*nf*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (197873*CA^4*G[1, 1, 1, 0, 1, zb])/(1152*zb) - 
   (26141*CA^3*nf*G[1, 1, 1, 0, 1, zb])/(576*zb) + 
   (CA^2*CF*nf*G[1, 1, 1, 0, 1, zb])/(4*zb) + 
   (366379*CA^4*zb*G[1, 1, 1, 0, 1, zb])/576 - 
   (49187*CA^3*nf*zb*G[1, 1, 1, 0, 1, zb])/1152 + 
   (5*CA^2*CF*nf*zb*G[1, 1, 1, 0, 1, zb])/8 + 
   (1080395*CA^4*zb^2*G[1, 1, 1, 0, 1, zb])/576 + 
   (12995*CA^3*nf*zb^2*G[1, 1, 1, 0, 1, zb])/288 + 
   (732595*CA^4*G[1, 1, 1, 1, 0, zb])/576 + 
   (89071*CA^3*nf*G[1, 1, 1, 1, 0, zb])/1152 + 
   (949*CA^4*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (41*CA^3*nf*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (98737*CA^4*G[1, 1, 1, 1, 0, zb])/(576*zb) - 
   (11053*CA^3*nf*G[1, 1, 1, 1, 0, zb])/(288*zb) + 
   (622211*CA^4*zb*G[1, 1, 1, 1, 0, zb])/1152 - 
   (1285*CA^3*nf*zb*G[1, 1, 1, 1, 0, zb])/36 + 
   (2009317*CA^4*zb^2*G[1, 1, 1, 1, 0, zb])/1152 + 
   (22825*CA^3*nf*zb^2*G[1, 1, 1, 1, 0, zb])/576 - 
   (161947*CA^4*G[1, 1, 1, 1, 1, zb])/128 - 
   (26821*CA^3*nf*G[1, 1, 1, 1, 1, zb])/384 - 
   (2836*CA^4*G[1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (116*CA^3*nf*G[1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (21735*CA^4*G[1, 1, 1, 1, 1, zb])/(128*zb) + 
   (2283*CA^3*nf*G[1, 1, 1, 1, 1, zb])/(64*zb) - 
   (206659*CA^4*zb*G[1, 1, 1, 1, 1, zb])/384 + 
   (3991*CA^3*nf*zb*G[1, 1, 1, 1, 1, zb])/128 - 
   (648337*CA^4*zb^2*G[1, 1, 1, 1, 1, zb])/384 - 
   (2283*CA^3*nf*zb^2*G[1, 1, 1, 1, 1, zb])/64 + 
   16*CA^4*G[1, 2, 1, 0, 0, zb] + (8*CA^3*nf*G[1, 2, 1, 0, 0, zb])/3 + 
   (62*CA^4*G[1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (4*CA^3*nf*G[1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (4*CA^4*G[1, 2, 1, 0, 0, zb])/(3*zb) - (4*CA^3*nf*G[1, 2, 1, 0, 0, zb])/
    (3*zb) + 25*CA^4*zb*G[1, 2, 1, 0, 0, zb] - 
   (4*CA^3*nf*zb*G[1, 2, 1, 0, 0, zb])/3 + (7*CA^4*zb^2*G[1, 2, 1, 0, 0, zb])/
    3 + (4*CA^3*nf*zb^2*G[1, 2, 1, 0, 0, zb])/3 - 
   16*CA^4*G[1, 2, 1, 0, 1, zb] - (8*CA^3*nf*G[1, 2, 1, 0, 1, zb])/3 - 
   (62*CA^4*G[1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (4*CA^3*nf*G[1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (4*CA^4*G[1, 2, 1, 0, 1, zb])/(3*zb) + (4*CA^3*nf*G[1, 2, 1, 0, 1, zb])/
    (3*zb) - 25*CA^4*zb*G[1, 2, 1, 0, 1, zb] + 
   (4*CA^3*nf*zb*G[1, 2, 1, 0, 1, zb])/3 - (7*CA^4*zb^2*G[1, 2, 1, 0, 1, zb])/
    3 - (4*CA^3*nf*zb^2*G[1, 2, 1, 0, 1, zb])/3 - 
   24*CA^4*G[1, 2, 1, 1, 0, zb] - 4*CA^3*nf*G[1, 2, 1, 1, 0, zb] - 
   (31*CA^4*G[1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   (2*CA^3*nf*G[1, 2, 1, 1, 0, zb])/(-1 + zb) - (2*CA^4*G[1, 2, 1, 1, 0, zb])/
    zb + (2*CA^3*nf*G[1, 2, 1, 1, 0, zb])/zb - 
   (75*CA^4*zb*G[1, 2, 1, 1, 0, zb])/2 + 2*CA^3*nf*zb*G[1, 2, 1, 1, 0, zb] - 
   (7*CA^4*zb^2*G[1, 2, 1, 1, 0, zb])/2 - 2*CA^3*nf*zb^2*
    G[1, 2, 1, 1, 0, zb] + 24*CA^4*G[1, 2, 1, 1, 1, zb] + 
   4*CA^3*nf*G[1, 2, 1, 1, 1, zb] + (31*CA^4*G[1, 2, 1, 1, 1, zb])/
    (-1 + zb) + (2*CA^3*nf*G[1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   (2*CA^4*G[1, 2, 1, 1, 1, zb])/zb - (2*CA^3*nf*G[1, 2, 1, 1, 1, zb])/zb + 
   (75*CA^4*zb*G[1, 2, 1, 1, 1, zb])/2 - 2*CA^3*nf*zb*G[1, 2, 1, 1, 1, zb] + 
   (7*CA^4*zb^2*G[1, 2, 1, 1, 1, zb])/2 + 2*CA^3*nf*zb^2*
    G[1, 2, 1, 1, 1, zb] - (77*CA^4*G[2, 1, 0, 0, 0, zb])/2 - 
   (121*CA^4*G[2, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (143*CA^4*zb*G[2, 1, 0, 0, 0, zb])/2 + 
   (121*CA^4*zb^2*G[2, 1, 0, 0, 0, zb])/2 + (217*CA^4*G[2, 1, 0, 0, 1, zb])/
    6 + (341*CA^4*G[2, 1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (403*CA^4*zb*G[2, 1, 0, 0, 1, zb])/6 - 
   (341*CA^4*zb^2*G[2, 1, 0, 0, 1, zb])/6 + (217*CA^4*G[2, 1, 0, 1, 0, zb])/
    6 + (341*CA^4*G[2, 1, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (403*CA^4*zb*G[2, 1, 0, 1, 0, zb])/6 - 
   (341*CA^4*zb^2*G[2, 1, 0, 1, 0, zb])/6 - (203*CA^4*G[2, 1, 0, 1, 1, zb])/
    6 - (319*CA^4*G[2, 1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (377*CA^4*zb*G[2, 1, 0, 1, 1, zb])/6 + 
   (319*CA^4*zb^2*G[2, 1, 0, 1, 1, zb])/6 + (637*CA^4*G[2, 1, 1, 0, 0, zb])/
    12 + (1001*CA^4*G[2, 1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (1183*CA^4*zb*G[2, 1, 1, 0, 0, zb])/12 - 
   (1001*CA^4*zb^2*G[2, 1, 1, 0, 0, zb])/12 - (595*CA^4*G[2, 1, 1, 0, 1, zb])/
    12 - (935*CA^4*G[2, 1, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (1105*CA^4*zb*G[2, 1, 1, 0, 1, zb])/12 + 
   (935*CA^4*zb^2*G[2, 1, 1, 0, 1, zb])/12 - (161*CA^4*G[2, 1, 1, 1, 0, zb])/
    3 - (253*CA^4*G[2, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (299*CA^4*zb*G[2, 1, 1, 1, 0, zb])/3 + 
   (253*CA^4*zb^2*G[2, 1, 1, 1, 0, zb])/3 + (301*CA^4*G[2, 1, 1, 1, 1, zb])/
    6 + (473*CA^4*G[2, 1, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (559*CA^4*zb*G[2, 1, 1, 1, 1, zb])/6 - 
   (473*CA^4*zb^2*G[2, 1, 1, 1, 1, zb])/6 - 
   11496*CA^4*G[0, 0, 0, 0, 0, 0, zb] - (5748*CA^4*G[0, 0, 0, 0, 0, 0, zb])/
    (-1 + zb) + 5748*CA^4*zb*G[0, 0, 0, 0, 0, 0, zb] - 
   5748*CA^4*zb^2*G[0, 0, 0, 0, 0, 0, zb] + 
   (20489*CA^4*G[0, 0, 0, 0, 0, 1, zb])/2 + 
   (20489*CA^4*G[0, 0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (20489*CA^4*G[0, 0, 0, 0, 0, 1, zb])/(4*zb) - 
   (20489*CA^4*zb*G[0, 0, 0, 0, 0, 1, zb])/4 + 
   (20489*CA^4*zb^2*G[0, 0, 0, 0, 0, 1, zb])/4 + 
   (38979*CA^4*G[0, 0, 0, 0, 1, 0, zb])/4 + 
   (38979*CA^4*G[0, 0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (38979*CA^4*G[0, 0, 0, 0, 1, 0, zb])/(8*zb) - 
   (38979*CA^4*zb*G[0, 0, 0, 0, 1, 0, zb])/8 + 
   (38979*CA^4*zb^2*G[0, 0, 0, 0, 1, 0, zb])/8 - 
   (17441*CA^4*G[0, 0, 0, 0, 1, 1, zb])/2 - 
   (17441*CA^4*G[0, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (17441*CA^4*G[0, 0, 0, 0, 1, 1, zb])/(4*zb) + 
   (17441*CA^4*zb*G[0, 0, 0, 0, 1, 1, zb])/4 - 
   (17441*CA^4*zb^2*G[0, 0, 0, 0, 1, 1, zb])/4 + 
   (225671*CA^4*G[0, 0, 0, 1, 0, 0, zb])/24 + 
   (225671*CA^4*G[0, 0, 0, 1, 0, 0, zb])/(48*(-1 + zb)) - 
   (225671*CA^4*G[0, 0, 0, 1, 0, 0, zb])/(48*zb) - 
   (225671*CA^4*zb*G[0, 0, 0, 1, 0, 0, zb])/48 + 
   (225671*CA^4*zb^2*G[0, 0, 0, 1, 0, 0, zb])/48 - 
   (134745*CA^4*G[0, 0, 0, 1, 0, 1, zb])/16 - 
   (134745*CA^4*G[0, 0, 0, 1, 0, 1, zb])/(32*(-1 + zb)) + 
   (134745*CA^4*G[0, 0, 0, 1, 0, 1, zb])/(32*zb) + 
   (134745*CA^4*zb*G[0, 0, 0, 1, 0, 1, zb])/32 - 
   (134745*CA^4*zb^2*G[0, 0, 0, 1, 0, 1, zb])/32 - 
   (46237*CA^4*G[0, 0, 0, 1, 1, 0, zb])/6 - 
   (46237*CA^4*G[0, 0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (46237*CA^4*G[0, 0, 0, 1, 1, 0, zb])/(12*zb) + 
   (46237*CA^4*zb*G[0, 0, 0, 1, 1, 0, zb])/12 - 
   (46237*CA^4*zb^2*G[0, 0, 0, 1, 1, 0, zb])/12 + 
   (332107*CA^4*G[0, 0, 0, 1, 1, 1, zb])/48 + 
   (332107*CA^4*G[0, 0, 0, 1, 1, 1, zb])/(96*(-1 + zb)) - 
   (332107*CA^4*G[0, 0, 0, 1, 1, 1, zb])/(96*zb) - 
   (332107*CA^4*zb*G[0, 0, 0, 1, 1, 1, zb])/96 + 
   (332107*CA^4*zb^2*G[0, 0, 0, 1, 1, 1, zb])/96 + 
   (146933*CA^4*G[0, 0, 1, 0, 0, 0, zb])/16 + 
   (146933*CA^4*G[0, 0, 1, 0, 0, 0, zb])/(32*(-1 + zb)) - 
   (146933*CA^4*G[0, 0, 1, 0, 0, 0, zb])/(32*zb) - 
   (146933*CA^4*zb*G[0, 0, 1, 0, 0, 0, zb])/32 + 
   (146933*CA^4*zb^2*G[0, 0, 1, 0, 0, 0, zb])/32 - 
   (197503*CA^4*G[0, 0, 1, 0, 0, 1, zb])/24 - 
   (197503*CA^4*G[0, 0, 1, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (197503*CA^4*G[0, 0, 1, 0, 0, 1, zb])/(48*zb) + 
   (197503*CA^4*zb*G[0, 0, 1, 0, 0, 1, zb])/48 - 
   (197503*CA^4*zb^2*G[0, 0, 1, 0, 0, 1, zb])/48 - 
   (94843*CA^4*G[0, 0, 1, 0, 1, 0, zb])/12 - 
   (94843*CA^4*G[0, 0, 1, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (94843*CA^4*G[0, 0, 1, 0, 1, 0, zb])/(24*zb) + 
   (94843*CA^4*zb*G[0, 0, 1, 0, 1, 0, zb])/24 - 
   (94843*CA^4*zb^2*G[0, 0, 1, 0, 1, 0, zb])/24 + 
   (14273*CA^4*G[0, 0, 1, 0, 1, 1, zb])/2 + 
   (14273*CA^4*G[0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (14273*CA^4*G[0, 0, 1, 0, 1, 1, zb])/(4*zb) - 
   (14273*CA^4*zb*G[0, 0, 1, 0, 1, 1, zb])/4 + 
   (14273*CA^4*zb^2*G[0, 0, 1, 0, 1, 1, zb])/4 - 
   (21230*CA^4*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (10615*CA^4*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (10615*CA^4*G[0, 0, 1, 1, 0, 0, zb])/(3*zb) + 
   (10615*CA^4*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (10615*CA^4*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (305515*CA^4*G[0, 0, 1, 1, 0, 1, zb])/48 + 
   (305515*CA^4*G[0, 0, 1, 1, 0, 1, zb])/(96*(-1 + zb)) - 
   (305515*CA^4*G[0, 0, 1, 1, 0, 1, zb])/(96*zb) - 
   (305515*CA^4*zb*G[0, 0, 1, 1, 0, 1, zb])/96 + 
   (305515*CA^4*zb^2*G[0, 0, 1, 1, 0, 1, zb])/96 + 
   (276079*CA^4*G[0, 0, 1, 1, 1, 0, zb])/48 + 
   (276079*CA^4*G[0, 0, 1, 1, 1, 0, zb])/(96*(-1 + zb)) - 
   (276079*CA^4*G[0, 0, 1, 1, 1, 0, zb])/(96*zb) - 
   (276079*CA^4*zb*G[0, 0, 1, 1, 1, 0, zb])/96 + 
   (276079*CA^4*zb^2*G[0, 0, 1, 1, 1, 0, zb])/96 - 
   (20813*CA^4*G[0, 0, 1, 1, 1, 1, zb])/4 - 
   (20813*CA^4*G[0, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (20813*CA^4*G[0, 0, 1, 1, 1, 1, zb])/(8*zb) + 
   (20813*CA^4*zb*G[0, 0, 1, 1, 1, 1, zb])/8 - 
   (20813*CA^4*zb^2*G[0, 0, 1, 1, 1, 1, zb])/8 + 
   (290189*CA^4*G[0, 1, 0, 0, 0, 0, zb])/32 + 
   (290189*CA^4*G[0, 1, 0, 0, 0, 0, zb])/(64*(-1 + zb)) - 
   (290189*CA^4*G[0, 1, 0, 0, 0, 0, zb])/(64*zb) - 
   (290189*CA^4*zb*G[0, 1, 0, 0, 0, 0, zb])/64 + 
   (290189*CA^4*zb^2*G[0, 1, 0, 0, 0, 0, zb])/64 - 
   (16259*CA^4*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   (16259*CA^4*G[0, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (16259*CA^4*G[0, 1, 0, 0, 0, 1, zb])/(4*zb) + 
   (16259*CA^4*zb*G[0, 1, 0, 0, 0, 1, zb])/4 - 
   (16259*CA^4*zb^2*G[0, 1, 0, 0, 0, 1, zb])/4 - 
   (187241*CA^4*G[0, 1, 0, 0, 1, 0, zb])/24 - 
   (187241*CA^4*G[0, 1, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (187241*CA^4*G[0, 1, 0, 0, 1, 0, zb])/(48*zb) + 
   (187241*CA^4*zb*G[0, 1, 0, 0, 1, 0, zb])/48 - 
   (187241*CA^4*zb^2*G[0, 1, 0, 0, 1, 0, zb])/48 + 
   (169109*CA^4*G[0, 1, 0, 0, 1, 1, zb])/24 + 
   (169109*CA^4*G[0, 1, 0, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (169109*CA^4*G[0, 1, 0, 0, 1, 1, zb])/(48*zb) - 
   (169109*CA^4*zb*G[0, 1, 0, 0, 1, 1, zb])/48 + 
   (169109*CA^4*zb^2*G[0, 1, 0, 0, 1, 1, zb])/48 - 
   (91159*CA^4*G[0, 1, 0, 1, 0, 0, zb])/12 - 
   (91159*CA^4*G[0, 1, 0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (91159*CA^4*G[0, 1, 0, 1, 0, 0, zb])/(24*zb) + 
   (91159*CA^4*zb*G[0, 1, 0, 1, 0, 0, zb])/24 - 
   (91159*CA^4*zb^2*G[0, 1, 0, 1, 0, 0, zb])/24 + 
   (82543*CA^4*G[0, 1, 0, 1, 0, 1, zb])/12 + 
   (82543*CA^4*G[0, 1, 0, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (82543*CA^4*G[0, 1, 0, 1, 0, 1, zb])/(24*zb) - 
   (82543*CA^4*zb*G[0, 1, 0, 1, 0, 1, zb])/24 + 
   (82543*CA^4*zb^2*G[0, 1, 0, 1, 0, 1, zb])/24 + 
   (51133*CA^4*G[0, 1, 0, 1, 1, 0, zb])/8 + 
   (51133*CA^4*G[0, 1, 0, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (51133*CA^4*G[0, 1, 0, 1, 1, 0, zb])/(16*zb) - 
   (51133*CA^4*zb*G[0, 1, 0, 1, 1, 0, zb])/16 + 
   (51133*CA^4*zb^2*G[0, 1, 0, 1, 1, 0, zb])/16 - 
   (46673*CA^4*G[0, 1, 0, 1, 1, 1, zb])/8 - 
   (46673*CA^4*G[0, 1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (46673*CA^4*G[0, 1, 0, 1, 1, 1, zb])/(16*zb) + 
   (46673*CA^4*zb*G[0, 1, 0, 1, 1, 1, zb])/16 - 
   (46673*CA^4*zb^2*G[0, 1, 0, 1, 1, 1, zb])/16 - 
   (53531*CA^4*G[0, 1, 1, 0, 0, 0, zb])/8 - 
   (53531*CA^4*G[0, 1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (53531*CA^4*G[0, 1, 1, 0, 0, 0, zb])/(16*zb) + 
   (53531*CA^4*zb*G[0, 1, 1, 0, 0, 0, zb])/16 - 
   (53531*CA^4*zb^2*G[0, 1, 1, 0, 0, 0, zb])/16 + 
   6031*CA^4*G[0, 1, 1, 0, 0, 1, zb] + (6031*CA^4*G[0, 1, 1, 0, 0, 1, zb])/
    (2*(-1 + zb)) - (6031*CA^4*G[0, 1, 1, 0, 0, 1, zb])/(2*zb) - 
   (6031*CA^4*zb*G[0, 1, 1, 0, 0, 1, zb])/2 + 
   (6031*CA^4*zb^2*G[0, 1, 1, 0, 0, 1, zb])/2 + 
   5846*CA^4*G[0, 1, 1, 0, 1, 0, zb] + (2923*CA^4*G[0, 1, 1, 0, 1, 0, zb])/
    (-1 + zb) - (2923*CA^4*G[0, 1, 1, 0, 1, 0, zb])/zb - 
   2923*CA^4*zb*G[0, 1, 1, 0, 1, 0, zb] + 2923*CA^4*zb^2*
    G[0, 1, 1, 0, 1, 0, zb] - (21335*CA^4*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   (21335*CA^4*G[0, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (21335*CA^4*G[0, 1, 1, 0, 1, 1, zb])/(8*zb) + 
   (21335*CA^4*zb*G[0, 1, 1, 0, 1, 1, zb])/8 - 
   (21335*CA^4*zb^2*G[0, 1, 1, 0, 1, 1, zb])/8 + 
   (20325*CA^4*G[0, 1, 1, 1, 0, 0, zb])/4 + 
   (20325*CA^4*G[0, 1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (20325*CA^4*G[0, 1, 1, 1, 0, 0, zb])/(8*zb) - 
   (20325*CA^4*zb*G[0, 1, 1, 1, 0, 0, zb])/8 + 
   (20325*CA^4*zb^2*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (18479*CA^4*G[0, 1, 1, 1, 0, 1, zb])/4 - 
   (18479*CA^4*G[0, 1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (18479*CA^4*G[0, 1, 1, 1, 0, 1, zb])/(8*zb) + 
   (18479*CA^4*zb*G[0, 1, 1, 1, 0, 1, zb])/8 - 
   (18479*CA^4*zb^2*G[0, 1, 1, 1, 0, 1, zb])/8 - 
   (16719*CA^4*G[0, 1, 1, 1, 1, 0, zb])/4 - 
   (16719*CA^4*G[0, 1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (16719*CA^4*G[0, 1, 1, 1, 1, 0, zb])/(8*zb) + 
   (16719*CA^4*zb*G[0, 1, 1, 1, 1, 0, zb])/8 - 
   (16719*CA^4*zb^2*G[0, 1, 1, 1, 1, 0, zb])/8 + 
   (30821*CA^4*G[0, 1, 1, 1, 1, 1, zb])/8 + 
   (30821*CA^4*G[0, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (30821*CA^4*G[0, 1, 1, 1, 1, 1, zb])/(16*zb) - 
   (30821*CA^4*zb*G[0, 1, 1, 1, 1, 1, zb])/16 + 
   (30821*CA^4*zb^2*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   56*CA^4*G[0, 1, 2, 1, 0, 0, zb] - (28*CA^4*G[0, 1, 2, 1, 0, 0, zb])/
    (-1 + zb) + (28*CA^4*G[0, 1, 2, 1, 0, 0, zb])/zb + 
   28*CA^4*zb*G[0, 1, 2, 1, 0, 0, zb] - 
   28*CA^4*zb^2*G[0, 1, 2, 1, 0, 0, zb] + 56*CA^4*G[0, 1, 2, 1, 0, 1, zb] + 
   (28*CA^4*G[0, 1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   (28*CA^4*G[0, 1, 2, 1, 0, 1, zb])/zb - 
   28*CA^4*zb*G[0, 1, 2, 1, 0, 1, zb] + 
   28*CA^4*zb^2*G[0, 1, 2, 1, 0, 1, zb] + 84*CA^4*G[0, 1, 2, 1, 1, 0, zb] + 
   (42*CA^4*G[0, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   (42*CA^4*G[0, 1, 2, 1, 1, 0, zb])/zb - 
   42*CA^4*zb*G[0, 1, 2, 1, 1, 0, zb] + 
   42*CA^4*zb^2*G[0, 1, 2, 1, 1, 0, zb] - 84*CA^4*G[0, 1, 2, 1, 1, 1, zb] - 
   (42*CA^4*G[0, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   (42*CA^4*G[0, 1, 2, 1, 1, 1, zb])/zb + 
   42*CA^4*zb*G[0, 1, 2, 1, 1, 1, zb] - 
   42*CA^4*zb^2*G[0, 1, 2, 1, 1, 1, zb] + 
   (290189*CA^4*G[1, 0, 0, 0, 0, 0, zb])/32 + 
   (290189*CA^4*G[1, 0, 0, 0, 0, 0, zb])/(64*(-1 + zb)) - 
   (290189*CA^4*G[1, 0, 0, 0, 0, 0, zb])/(64*zb) - 
   (290189*CA^4*zb*G[1, 0, 0, 0, 0, 0, zb])/64 + 
   (290189*CA^4*zb^2*G[1, 0, 0, 0, 0, 0, zb])/64 - 
   (390205*CA^4*G[1, 0, 0, 0, 0, 1, zb])/48 - 
   (390205*CA^4*G[1, 0, 0, 0, 0, 1, zb])/(96*(-1 + zb)) + 
   (390205*CA^4*G[1, 0, 0, 0, 0, 1, zb])/(96*zb) + 
   (390205*CA^4*zb*G[1, 0, 0, 0, 0, 1, zb])/96 - 
   (390205*CA^4*zb^2*G[1, 0, 0, 0, 0, 1, zb])/96 - 
   (23402*CA^4*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (11701*CA^4*G[1, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (11701*CA^4*G[1, 0, 0, 0, 1, 0, zb])/(3*zb) + 
   (11701*CA^4*zb*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (11701*CA^4*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (112719*CA^4*G[1, 0, 0, 0, 1, 1, zb])/16 + 
   (112719*CA^4*G[1, 0, 0, 0, 1, 1, zb])/(32*(-1 + zb)) - 
   (112719*CA^4*G[1, 0, 0, 0, 1, 1, zb])/(32*zb) - 
   (112719*CA^4*zb*G[1, 0, 0, 0, 1, 1, zb])/32 + 
   (112719*CA^4*zb^2*G[1, 0, 0, 0, 1, 1, zb])/32 - 
   (182293*CA^4*G[1, 0, 0, 1, 0, 0, zb])/24 - 
   (182293*CA^4*G[1, 0, 0, 1, 0, 0, zb])/(48*(-1 + zb)) + 
   (182293*CA^4*G[1, 0, 0, 1, 0, 0, zb])/(48*zb) + 
   (182293*CA^4*zb*G[1, 0, 0, 1, 0, 0, zb])/48 - 
   (182293*CA^4*zb^2*G[1, 0, 0, 1, 0, 0, zb])/48 + 
   6867*CA^4*G[1, 0, 0, 1, 0, 1, zb] + (6867*CA^4*G[1, 0, 0, 1, 0, 1, zb])/
    (2*(-1 + zb)) - (6867*CA^4*G[1, 0, 0, 1, 0, 1, zb])/(2*zb) - 
   (6867*CA^4*zb*G[1, 0, 0, 1, 0, 1, zb])/2 + 
   (6867*CA^4*zb^2*G[1, 0, 0, 1, 0, 1, zb])/2 + 
   (38201*CA^4*G[1, 0, 0, 1, 1, 0, zb])/6 + 
   (38201*CA^4*G[1, 0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (38201*CA^4*G[1, 0, 0, 1, 1, 0, zb])/(12*zb) - 
   (38201*CA^4*zb*G[1, 0, 0, 1, 1, 0, zb])/12 + 
   (38201*CA^4*zb^2*G[1, 0, 0, 1, 1, 0, zb])/12 - 
   (139171*CA^4*G[1, 0, 0, 1, 1, 1, zb])/24 - 
   (139171*CA^4*G[1, 0, 0, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (139171*CA^4*G[1, 0, 0, 1, 1, 1, zb])/(48*zb) + 
   (139171*CA^4*zb*G[1, 0, 0, 1, 1, 1, zb])/48 - 
   (139171*CA^4*zb^2*G[1, 0, 0, 1, 1, 1, zb])/48 - 
   (29989*CA^4*G[1, 0, 1, 0, 0, 0, zb])/4 - 
   (29989*CA^4*G[1, 0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (29989*CA^4*G[1, 0, 1, 0, 0, 0, zb])/(8*zb) + 
   (29989*CA^4*zb*G[1, 0, 1, 0, 0, 0, zb])/8 - 
   (29989*CA^4*zb^2*G[1, 0, 1, 0, 0, 0, zb])/8 + 
   (326431*CA^4*G[1, 0, 1, 0, 0, 1, zb])/48 + 
   (326431*CA^4*G[1, 0, 1, 0, 0, 1, zb])/(96*(-1 + zb)) - 
   (326431*CA^4*G[1, 0, 1, 0, 0, 1, zb])/(96*zb) - 
   (326431*CA^4*zb*G[1, 0, 1, 0, 0, 1, zb])/96 + 
   (326431*CA^4*zb^2*G[1, 0, 1, 0, 0, 1, zb])/96 + 
   (105579*CA^4*G[1, 0, 1, 0, 1, 0, zb])/16 + 
   (105579*CA^4*G[1, 0, 1, 0, 1, 0, zb])/(32*(-1 + zb)) - 
   (105579*CA^4*G[1, 0, 1, 0, 1, 0, zb])/(32*zb) - 
   (105579*CA^4*zb*G[1, 0, 1, 0, 1, 0, zb])/32 + 
   (105579*CA^4*zb^2*G[1, 0, 1, 0, 1, 0, zb])/32 - 
   (145379*CA^4*G[1, 0, 1, 0, 1, 1, zb])/24 - 
   (145379*CA^4*G[1, 0, 1, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (145379*CA^4*G[1, 0, 1, 0, 1, 1, zb])/(48*zb) + 
   (145379*CA^4*zb*G[1, 0, 1, 0, 1, 1, zb])/48 - 
   (145379*CA^4*zb^2*G[1, 0, 1, 0, 1, 1, zb])/48 + 
   (144653*CA^4*G[1, 0, 1, 1, 0, 0, zb])/24 + 
   (144653*CA^4*G[1, 0, 1, 1, 0, 0, zb])/(48*(-1 + zb)) - 
   (144653*CA^4*G[1, 0, 1, 1, 0, 0, zb])/(48*zb) - 
   (144653*CA^4*zb*G[1, 0, 1, 1, 0, 0, zb])/48 + 
   (144653*CA^4*zb^2*G[1, 0, 1, 1, 0, 0, zb])/48 - 
   (16571*CA^4*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (16571*CA^4*G[1, 0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (16571*CA^4*G[1, 0, 1, 1, 0, 1, zb])/(6*zb) + 
   (16571*CA^4*zb*G[1, 0, 1, 1, 0, 1, zb])/6 - 
   (16571*CA^4*zb^2*G[1, 0, 1, 1, 0, 1, zb])/6 - 
   (15290*CA^4*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   (7645*CA^4*G[1, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (7645*CA^4*G[1, 0, 1, 1, 1, 0, zb])/(3*zb) + 
   (7645*CA^4*zb*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   (7645*CA^4*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (18939*CA^4*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (18939*CA^4*G[1, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (18939*CA^4*G[1, 0, 1, 1, 1, 1, zb])/(8*zb) - 
   (18939*CA^4*zb*G[1, 0, 1, 1, 1, 1, zb])/8 + 
   (18939*CA^4*zb^2*G[1, 0, 1, 1, 1, 1, zb])/8 - 
   (51719*CA^4*G[1, 1, 0, 0, 0, 0, zb])/8 - 
   (51719*CA^4*G[1, 1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (51719*CA^4*G[1, 1, 0, 0, 0, 0, zb])/(16*zb) + 
   (51719*CA^4*zb*G[1, 1, 0, 0, 0, 0, zb])/16 - 
   (51719*CA^4*zb^2*G[1, 1, 0, 0, 0, 0, zb])/16 + 
   (11677*CA^4*G[1, 1, 0, 0, 0, 1, zb])/2 + 
   (11677*CA^4*G[1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (11677*CA^4*G[1, 1, 0, 0, 0, 1, zb])/(4*zb) - 
   (11677*CA^4*zb*G[1, 1, 0, 0, 0, 1, zb])/4 + 
   (11677*CA^4*zb^2*G[1, 1, 0, 0, 0, 1, zb])/4 + 
   (11323*CA^4*G[1, 1, 0, 0, 1, 0, zb])/2 + 
   (11323*CA^4*G[1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (11323*CA^4*G[1, 1, 0, 0, 1, 0, zb])/(4*zb) - 
   (11323*CA^4*zb*G[1, 1, 0, 0, 1, 0, zb])/4 + 
   (11323*CA^4*zb^2*G[1, 1, 0, 0, 1, 0, zb])/4 - 
   (10355*CA^4*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (10355*CA^4*G[1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (10355*CA^4*G[1, 1, 0, 0, 1, 1, zb])/(4*zb) + 
   (10355*CA^4*zb*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (10355*CA^4*zb^2*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   (22333*CA^4*G[1, 1, 0, 1, 0, 0, zb])/4 + 
   (22333*CA^4*G[1, 1, 0, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (22333*CA^4*G[1, 1, 0, 1, 0, 0, zb])/(8*zb) - 
   (22333*CA^4*zb*G[1, 1, 0, 1, 0, 0, zb])/8 + 
   (22333*CA^4*zb^2*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   (10253*CA^4*G[1, 1, 0, 1, 0, 1, zb])/2 - 
   (10253*CA^4*G[1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (10253*CA^4*G[1, 1, 0, 1, 0, 1, zb])/(4*zb) + 
   (10253*CA^4*zb*G[1, 1, 0, 1, 0, 1, zb])/4 - 
   (10253*CA^4*zb^2*G[1, 1, 0, 1, 0, 1, zb])/4 - 
   (9677*CA^4*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (9677*CA^4*G[1, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (9677*CA^4*G[1, 1, 0, 1, 1, 0, zb])/(4*zb) + 
   (9677*CA^4*zb*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   (9677*CA^4*zb^2*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (9023*CA^4*G[1, 1, 0, 1, 1, 1, zb])/2 + 
   (9023*CA^4*G[1, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (9023*CA^4*G[1, 1, 0, 1, 1, 1, zb])/(4*zb) - 
   (9023*CA^4*zb*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (9023*CA^4*zb^2*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (18705*CA^4*G[1, 1, 1, 0, 0, 0, zb])/4 + 
   (18705*CA^4*G[1, 1, 1, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (18705*CA^4*G[1, 1, 1, 0, 0, 0, zb])/(8*zb) - 
   (18705*CA^4*zb*G[1, 1, 1, 0, 0, 0, zb])/8 + 
   (18705*CA^4*zb^2*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   4275*CA^4*G[1, 1, 1, 0, 0, 1, zb] - (4275*CA^4*G[1, 1, 1, 0, 0, 1, zb])/
    (2*(-1 + zb)) + (4275*CA^4*G[1, 1, 1, 0, 0, 1, zb])/(2*zb) + 
   (4275*CA^4*zb*G[1, 1, 1, 0, 0, 1, zb])/2 - 
   (4275*CA^4*zb^2*G[1, 1, 1, 0, 0, 1, zb])/2 - 
   4200*CA^4*G[1, 1, 1, 0, 1, 0, zb] - (2100*CA^4*G[1, 1, 1, 0, 1, 0, zb])/
    (-1 + zb) + (2100*CA^4*G[1, 1, 1, 0, 1, 0, zb])/zb + 
   2100*CA^4*zb*G[1, 1, 1, 0, 1, 0, zb] - 2100*CA^4*zb^2*
    G[1, 1, 1, 0, 1, 0, zb] + 3918*CA^4*G[1, 1, 1, 0, 1, 1, zb] + 
   (1959*CA^4*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (1959*CA^4*G[1, 1, 1, 0, 1, 1, zb])/zb - 
   1959*CA^4*zb*G[1, 1, 1, 0, 1, 1, zb] + 1959*CA^4*zb^2*
    G[1, 1, 1, 0, 1, 1, zb] - 3609*CA^4*G[1, 1, 1, 1, 0, 0, zb] - 
   (3609*CA^4*G[1, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (3609*CA^4*G[1, 1, 1, 1, 0, 0, zb])/(2*zb) + 
   (3609*CA^4*zb*G[1, 1, 1, 1, 0, 0, zb])/2 - 
   (3609*CA^4*zb^2*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   3360*CA^4*G[1, 1, 1, 1, 0, 1, zb] + (1680*CA^4*G[1, 1, 1, 1, 0, 1, zb])/
    (-1 + zb) - (1680*CA^4*G[1, 1, 1, 1, 0, 1, zb])/zb - 
   1680*CA^4*zb*G[1, 1, 1, 1, 0, 1, zb] + 1680*CA^4*zb^2*
    G[1, 1, 1, 1, 0, 1, zb] + 3060*CA^4*G[1, 1, 1, 1, 1, 0, zb] + 
   (1530*CA^4*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (1530*CA^4*G[1, 1, 1, 1, 1, 0, zb])/zb - 
   1530*CA^4*zb*G[1, 1, 1, 1, 1, 0, zb] + 1530*CA^4*zb^2*
    G[1, 1, 1, 1, 1, 0, zb] - 2928*CA^4*G[1, 1, 1, 1, 1, 1, zb] - 
   (1464*CA^4*G[1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (1464*CA^4*G[1, 1, 1, 1, 1, 1, zb])/zb + 
   1464*CA^4*zb*G[1, 1, 1, 1, 1, 1, zb] - 1464*CA^4*zb^2*
    G[1, 1, 1, 1, 1, 1, zb] + 68*CA^4*G[1, 1, 2, 1, 0, 0, zb] + 
   (34*CA^4*G[1, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
   (34*CA^4*G[1, 1, 2, 1, 0, 0, zb])/zb - 
   34*CA^4*zb*G[1, 1, 2, 1, 0, 0, zb] + 
   34*CA^4*zb^2*G[1, 1, 2, 1, 0, 0, zb] - 68*CA^4*G[1, 1, 2, 1, 0, 1, zb] - 
   (34*CA^4*G[1, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   (34*CA^4*G[1, 1, 2, 1, 0, 1, zb])/zb + 
   34*CA^4*zb*G[1, 1, 2, 1, 0, 1, zb] - 
   34*CA^4*zb^2*G[1, 1, 2, 1, 0, 1, zb] - 102*CA^4*G[1, 1, 2, 1, 1, 0, zb] - 
   (51*CA^4*G[1, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   (51*CA^4*G[1, 1, 2, 1, 1, 0, zb])/zb + 
   51*CA^4*zb*G[1, 1, 2, 1, 1, 0, zb] - 
   51*CA^4*zb^2*G[1, 1, 2, 1, 1, 0, zb] + 102*CA^4*G[1, 1, 2, 1, 1, 1, zb] + 
   (51*CA^4*G[1, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (51*CA^4*G[1, 1, 2, 1, 1, 1, zb])/zb - 
   51*CA^4*zb*G[1, 1, 2, 1, 1, 1, zb] + 
   51*CA^4*zb^2*G[1, 1, 2, 1, 1, 1, zb] - 132*CA^4*G[1, 2, 1, 0, 0, 0, zb] - 
   (66*CA^4*G[1, 2, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (66*CA^4*G[1, 2, 1, 0, 0, 0, zb])/zb + 
   66*CA^4*zb*G[1, 2, 1, 0, 0, 0, zb] - 
   66*CA^4*zb^2*G[1, 2, 1, 0, 0, 0, zb] + 124*CA^4*G[1, 2, 1, 0, 0, 1, zb] + 
   (62*CA^4*G[1, 2, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (62*CA^4*G[1, 2, 1, 0, 0, 1, zb])/zb - 
   62*CA^4*zb*G[1, 2, 1, 0, 0, 1, zb] + 
   62*CA^4*zb^2*G[1, 2, 1, 0, 0, 1, zb] + 124*CA^4*G[1, 2, 1, 0, 1, 0, zb] + 
   (62*CA^4*G[1, 2, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (62*CA^4*G[1, 2, 1, 0, 1, 0, zb])/zb - 
   62*CA^4*zb*G[1, 2, 1, 0, 1, 0, zb] + 
   62*CA^4*zb^2*G[1, 2, 1, 0, 1, 0, zb] - 116*CA^4*G[1, 2, 1, 0, 1, 1, zb] - 
   (58*CA^4*G[1, 2, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (58*CA^4*G[1, 2, 1, 0, 1, 1, zb])/zb + 
   58*CA^4*zb*G[1, 2, 1, 0, 1, 1, zb] - 
   58*CA^4*zb^2*G[1, 2, 1, 0, 1, 1, zb] + 182*CA^4*G[1, 2, 1, 1, 0, 0, zb] + 
   (91*CA^4*G[1, 2, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (91*CA^4*G[1, 2, 1, 1, 0, 0, zb])/zb - 
   91*CA^4*zb*G[1, 2, 1, 1, 0, 0, zb] + 
   91*CA^4*zb^2*G[1, 2, 1, 1, 0, 0, zb] - 170*CA^4*G[1, 2, 1, 1, 0, 1, zb] - 
   (85*CA^4*G[1, 2, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (85*CA^4*G[1, 2, 1, 1, 0, 1, zb])/zb + 
   85*CA^4*zb*G[1, 2, 1, 1, 0, 1, zb] - 
   85*CA^4*zb^2*G[1, 2, 1, 1, 0, 1, zb] - 184*CA^4*G[1, 2, 1, 1, 1, 0, zb] - 
   (92*CA^4*G[1, 2, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (92*CA^4*G[1, 2, 1, 1, 1, 0, zb])/zb + 
   92*CA^4*zb*G[1, 2, 1, 1, 1, 0, zb] - 
   92*CA^4*zb^2*G[1, 2, 1, 1, 1, 0, zb] + 172*CA^4*G[1, 2, 1, 1, 1, 1, zb] + 
   (86*CA^4*G[1, 2, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (86*CA^4*G[1, 2, 1, 1, 1, 1, zb])/zb - 
   86*CA^4*zb*G[1, 2, 1, 1, 1, 1, zb] + 
   86*CA^4*zb^2*G[1, 2, 1, 1, 1, 1, zb] + (72652331*CA^4*Log[Q2dmu2])/93312 - 
   (2037373*CA^3*nf*Log[Q2dmu2])/46656 - (6141*CA^2*CF*nf*Log[Q2dmu2])/64 + 
   (1157*CA^2*nf^2*Log[Q2dmu2])/1728 - (CA*CF*nf^2*Log[Q2dmu2])/48 + 
   (CA*nf^3*Log[Q2dmu2])/216 - (73823*CA^4*Pi^2*Log[Q2dmu2])/648 - 
   (688243*CA^3*nf*Pi^2*Log[Q2dmu2])/51840 + 
   (1451*CA^2*CF*nf*Pi^2*Log[Q2dmu2])/480 - (43*CA^2*nf^2*Pi^2*Log[Q2dmu2])/
    648 + (11353*CA^4*Pi^4*Log[Q2dmu2])/12960 + 
   (105211*CA^3*nf*Pi^4*Log[Q2dmu2])/103680 + (5*CA^2*CF*nf*Pi^4*Log[Q2dmu2])/
    27 + (3707917*CA^4*Log[Q2dmu2])/(5832*(-1 + zb)) - 
   (636499*CA^3*nf*Log[Q2dmu2])/(93312*(-1 + zb)) - 
   (433*CA^2*CF*nf*Log[Q2dmu2])/(8*(-1 + zb)) - (2027*CA^2*nf^2*Log[Q2dmu2])/
    (5184*(-1 + zb)) + (CA*nf^3*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (5869*CA^4*Pi^2*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (263459*CA^3*nf*Pi^2*Log[Q2dmu2])/(25920*(-1 + zb)) + 
   (79*CA^2*CF*nf*Pi^2*Log[Q2dmu2])/(45*(-1 + zb)) + 
   (12175*CA^4*Pi^4*Log[Q2dmu2])/(5184*(-1 + zb)) + 
   (38*CA^3*nf*Pi^4*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (5*CA^2*CF*nf*Pi^4*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (33886619*CA^4*zb*Log[Q2dmu2])/93312 + (8108201*CA^3*nf*zb*Log[Q2dmu2])/
    116640 + (89743*CA^2*CF*nf*zb*Log[Q2dmu2])/2880 - 
   (1133*CA^2*nf^2*zb*Log[Q2dmu2])/5184 + (CA*CF*nf^2*zb*Log[Q2dmu2])/48 - 
   (76703*CA^4*Pi^2*zb*Log[Q2dmu2])/864 - (30647*CA^3*nf*Pi^2*zb*Log[Q2dmu2])/
    5760 - (2257*CA^2*CF*nf*Pi^2*zb*Log[Q2dmu2])/1440 + 
   (43*CA^2*nf^2*Pi^2*zb*Log[Q2dmu2])/648 + (511463*CA^4*Pi^4*zb*Log[Q2dmu2])/
    103680 - (7213*CA^3*nf*Pi^4*zb*Log[Q2dmu2])/12960 - 
   (5*CA^2*CF*nf*Pi^4*zb*Log[Q2dmu2])/54 + (33487661*CA^4*zb^2*Log[Q2dmu2])/
    46656 - (7805363*CA^3*nf*zb^2*Log[Q2dmu2])/466560 - 
   (6389*CA^2*CF*nf*zb^2*Log[Q2dmu2])/120 - (149*CA^2*nf^2*zb^2*Log[Q2dmu2])/
    288 - (12791*CA^4*Pi^2*zb^2*Log[Q2dmu2])/108 - 
   (332099*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2])/25920 + 
   (113*CA^2*CF*nf*Pi^2*zb^2*Log[Q2dmu2])/90 + 
   (231037*CA^4*Pi^4*zb^2*Log[Q2dmu2])/103680 + 
   (25453*CA^3*nf*Pi^4*zb^2*Log[Q2dmu2])/51840 + 
   (5*CA^2*CF*nf*Pi^4*zb^2*Log[Q2dmu2])/54 - (229*CA^4*Pi^2*zb^3*Log[Q2dmu2])/
    96 + (47*CA^3*nf*Pi^2*zb^3*Log[Q2dmu2])/40 + 
   (11*CA^2*CF*nf*Pi^2*zb^3*Log[Q2dmu2])/30 + (CA^4*Pi^2*zb^4*Log[Q2dmu2])/
    6 - (CA^3*nf*Pi^2*zb^4*Log[Q2dmu2])/5 + 
   (CA^2*CF*nf*Pi^2*zb^4*Log[Q2dmu2])/30 + 
   (392812637*CA^4*del[zb]*Log[Q2dmu2])/1679616 - 
   (56246989*CA^3*nf*del[zb]*Log[Q2dmu2])/839808 - 
   (62473*CA^2*CF*nf*del[zb]*Log[Q2dmu2])/768 - 
   (497297*CA^4*Pi^2*del[zb]*Log[Q2dmu2])/41472 + 
   (65695*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2])/20736 + 
   (371*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2dmu2])/72 - 
   (619411*CA^4*Pi^4*del[zb]*Log[Q2dmu2])/248832 + 
   (22643*CA^3*nf*Pi^4*del[zb]*Log[Q2dmu2])/77760 + 
   (29*CA^2*CF*nf*Pi^4*del[zb]*Log[Q2dmu2])/144 - 
   (5455831*CA^4*Pi^6*del[zb]*Log[Q2dmu2])/26127360 - 
   (2010667*CA^4*G[0, zb]*Log[Q2dmu2])/3456 - 
   (31333*CA^3*nf*G[0, zb]*Log[Q2dmu2])/1296 + 
   (597*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2])/16 - 
   (2599*CA^2*nf^2*G[0, zb]*Log[Q2dmu2])/2592 + 
   (927455*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2])/10368 + 
   (223315*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/10368 - 
   (5419*CA^4*Pi^4*G[0, zb]*Log[Q2dmu2])/360 - 
   (2736175*CA^4*G[0, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) - 
   (9071*CA^3*nf*G[0, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
   (125*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (19*CA^2*nf^2*G[0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (77783*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) + 
   (16457*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
   (5419*CA^4*Pi^4*G[0, zb]*Log[Q2dmu2])/(720*(-1 + zb)) - 
   (4385293*CA^4*zb*G[0, zb]*Log[Q2dmu2])/10368 - 
   (483671*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2])/8640 - 
   (3049*CA^2*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/240 + 
   (457*CA^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/648 + 
   (1429361*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/10368 - 
   (32549*CA^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/10368 + 
   (5419*CA^4*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/720 - 
   (1555511*CA^4*zb^2*G[0, zb]*Log[Q2dmu2])/2592 - 
   (378607*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/25920 + 
   (93*CA^2*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2])/5 + 
   (7*CA^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/48 + 
   (155291*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/1296 + 
   (16501*CA^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/1296 - 
   (5419*CA^4*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/720 + 
   (CA^4*zb^3*G[0, zb]*Log[Q2dmu2])/3 - (2*CA^3*nf*zb^3*G[0, zb]*Log[Q2dmu2])/
    5 + (CA^2*CF*nf*zb^3*G[0, zb]*Log[Q2dmu2])/15 + 
   (660515*CA^4*G[1, zb]*Log[Q2dmu2])/972 + 
   (169955*CA^3*nf*G[1, zb]*Log[Q2dmu2])/7776 - 
   (1123*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2])/48 + 
   (55*CA^2*nf^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (165755*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/1728 - 
   (7123*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/432 + 
   (911*CA^4*Pi^4*G[1, zb]*Log[Q2dmu2])/90 + 
   (636967*CA^4*G[1, zb]*Log[Q2dmu2])/(972*(-1 + zb)) + 
   (75077*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(3888*(-1 + zb)) - 
   (161*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (11*CA^2*nf^2*G[1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (295337*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) - 
   (6391*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(648*(-1 + zb)) + 
   (911*CA^4*Pi^4*G[1, zb]*Log[Q2dmu2])/(180*(-1 + zb)) - 
   (120247*CA^4*G[1, zb]*Log[Q2dmu2])/(3888*zb) + 
   (2399*CA^3*nf*G[1, zb]*Log[Q2dmu2])/(486*zb) + 
   (265*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2])/(24*zb) - 
   (51047*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(2592*zb) + 
   (418*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(81*zb) - 
   (911*CA^4*Pi^4*G[1, zb]*Log[Q2dmu2])/(180*zb) + 
   (4192459*CA^4*zb*G[1, zb]*Log[Q2dmu2])/7776 + 
   (1928887*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2])/38880 + 
   (373*CA^2*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/80 - 
   (CA^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/2 - 
   (204647*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/1728 + 
   (3203*CA^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/1728 - 
   (911*CA^4*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/180 + 
   (5441705*CA^4*zb^2*G[1, zb]*Log[Q2dmu2])/7776 + 
   (1993111*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/77760 - 
   (1447*CA^2*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2])/120 - 
   (5*CA^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/24 - 
   (26165*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/216 - 
   (3905*CA^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/432 + 
   (911*CA^4*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/180 - 
   (CA^4*zb^3*G[1, zb]*Log[Q2dmu2])/3 + (2*CA^3*nf*zb^3*G[1, zb]*Log[Q2dmu2])/
    5 - (CA^2*CF*nf*zb^3*G[1, zb]*Log[Q2dmu2])/15 + 
   (737015*CA^4*G[0, 0, zb]*Log[Q2dmu2])/1152 + 
   (1247347*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2])/17280 - 
   (89*CA^2*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/10 + 
   (1199*CA^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/1728 - 
   (71579*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (21827*CA^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/864 + 
   (582479*CA^4*G[0, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (100459*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(2160*(-1 + zb)) - 
   (49*CA^2*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(10*(-1 + zb)) - 
   (71585*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (2675*CA^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (2201719*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2])/3456 + 
   (119339*CA^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/5760 + 
   (23*CA^2*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/5 - 
   (1199*CA^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/1728 - 
   (141181*CA^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/864 + 
   (2797*CA^3*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/216 + 
   (629315*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/864 + 
   (116209*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2160 - 
   (39*CA^2*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/10 - 
   (142499*CA^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/864 - 
   (5411*CA^3*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/432 + 
   (229*CA^4*zb^3*G[0, 0, zb]*Log[Q2dmu2])/48 - 
   (47*CA^3*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/20 - 
   (11*CA^2*CF*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/15 - 
   (CA^4*zb^4*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CA^3*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2])/5 - 
   (CA^2*CF*nf*zb^4*G[0, 0, zb]*Log[Q2dmu2])/15 - 
   (459881*CA^4*G[0, 1, zb]*Log[Q2dmu2])/648 - 
   (28567*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/405 + 
   (32*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/5 - 
   (7*CA^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (22075*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (5057*CA^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/288 - 
   (965603*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
   (303257*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(6480*(-1 + zb)) + 
   (73*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(20*(-1 + zb)) + 
   (42269*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (401*CA^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (14591*CA^4*G[0, 1, zb]*Log[Q2dmu2])/(648*zb) + 
   (10351*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(1296*zb) - 
   (11*CA^2*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(4*zb) - 
   (277*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (629*CA^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(72*zb) - 
   (899869*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2])/1296 - 
   (142717*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/6480 - 
   (67*CA^2*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/20 + 
   (7*CA^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (1162*CA^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (2653*CA^3*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/288 - 
   (1029413*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/1296 - 
   (697819*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12960 + 
   (53*CA^2*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/20 + 
   (20909*CA^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (311*CA^3*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (229*CA^4*zb^3*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (47*CA^3*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/20 + 
   (11*CA^2*CF*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/15 + 
   (CA^4*zb^4*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (2*CA^3*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2])/5 + 
   (CA^2*CF*nf*zb^4*G[0, 1, zb]*Log[Q2dmu2])/15 - 
   (899167*CA^4*G[1, 0, zb]*Log[Q2dmu2])/1296 - 
   (91783*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/1620 + 
   (287*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/30 - 
   (7*CA^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (126677*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (31457*CA^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/1728 - 
   (400969*CA^4*G[1, 0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (43861*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) + 
   (17*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (119503*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (1871*CA^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (5725*CA^4*G[1, 0, zb]*Log[Q2dmu2])/(324*zb) + 
   (8605*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(1296*zb) - 
   (4*CA^2*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (1537*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(216*zb) - 
   (3895*CA^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(432*zb) - 
   (1315343*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2])/2592 - 
   (36839*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/12960 - 
   (143*CA^2*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/30 + 
   (7*CA^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (211843*CA^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/1728 - 
   (4123*CA^3*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/432 - 
   (2209765*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/2592 - 
   (191881*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3240 + 
   (53*CA^2*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/20 + 
   (266957*CA^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/1728 + 
   (7787*CA^3*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/864 - 
   (229*CA^4*zb^3*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (47*CA^3*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/20 + 
   (11*CA^2*CF*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/15 + 
   (CA^4*zb^4*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (2*CA^3*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2])/5 + 
   (CA^2*CF*nf*zb^4*G[1, 0, zb]*Log[Q2dmu2])/15 + 
   (346663*CA^4*G[1, 1, zb]*Log[Q2dmu2])/432 + 
   (127309*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/2160 - 
   (121*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/15 + 
   (CA^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (74995*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/576 - 
   (8747*CA^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/576 + 
   (19723*CA^4*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (2005*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (7*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8777*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (127*CA^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (2387*CA^4*G[1, 1, zb]*Log[Q2dmu2])/(108*zb) - 
   (197*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(27*zb) + 
   (13*CA^2*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (1277*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(192*zb) + 
   (721*CA^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(96*zb) + 
   (57287*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (9011*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/1440 + 
   (241*CA^2*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/60 - 
   (CA^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (20455*CA^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (1565*CA^3*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (829001*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/864 + 
   (269333*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/4320 - 
   (19*CA^2*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/10 - 
   (27325*CA^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/192 - 
   (239*CA^3*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (229*CA^4*zb^3*G[1, 1, zb]*Log[Q2dmu2])/48 - 
   (47*CA^3*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/20 - 
   (11*CA^2*CF*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/15 - 
   (CA^4*zb^4*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CA^3*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2])/5 - 
   (CA^2*CF*nf*zb^4*G[1, 1, zb]*Log[Q2dmu2])/15 - 
   (35*CA^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/6 - 
   (55*CA^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (65*CA^4*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/6 + 
   (55*CA^4*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/6 - 
   (530813*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2])/576 - 
   (82423*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/576 + 
   (2138*CA^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (154117*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (1495*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (1069*CA^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (625763*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/576 + 
   (10295*CA^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/576 - 
   (1069*CA^4*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (154117*CA^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (1495*CA^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (1069*CA^4*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (826505*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/864 + 
   (109753*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/864 - 
   (41125*CA^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (468209*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (16085*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (41125*CA^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (23861*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(216*zb) - 
   (967*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(27*zb) + 
   (41125*CA^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*zb) + 
   (926825*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/864 - 
   (12419*CA^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/864 + 
   (41125*CA^4*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (468209*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/432 + 
   (16085*CA^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/216 - 
   (41125*CA^4*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (202691*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/216 + 
   (88945*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/864 + 
   (CA^2*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (80803*CA^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (56831*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (11569*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (80803*CA^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (1579*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (67*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (80803*CA^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(288*zb) + 
   (444451*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/432 - 
   (1097*CA^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/54 - 
   2*CA^2*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (80803*CA^4*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (111977*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/108 + 
   (14441*CA^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/216 - 
   (80803*CA^4*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (427049*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/432 - 
   (39931*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/432 - 
   (CA^2*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2873*CA^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (104515*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (2309*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (2873*CA^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (9355*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(108*zb) + 
   (817*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*zb) - 
   (2873*CA^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*zb) - 
   (451667*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/432 + 
   (15535*CA^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/864 + 
   2*CA^2*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (2873*CA^4*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (927155*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/864 - 
   (26525*CA^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/432 + 
   (2873*CA^4*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (397859*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/432 + 
   (49969*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/432 - 
   (80825*CA^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (353479*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (3349*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (80825*CA^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (43733*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(432*zb) - 
   (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(54*zb) + 
   (80825*CA^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(288*zb) + 
   (77177*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/108 - 
   (10037*CA^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/432 + 
   (80825*CA^4*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (526999*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/432 + 
   (16861*CA^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/216 - 
   (80825*CA^4*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (838787*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/864 - 
   (90109*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/864 + 
   (33241*CA^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (6867*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (229*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (33241*CA^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (18985*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(216*zb) + 
   (1645*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(54*zb) - 
   (33241*CA^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(144*zb) - 
   (632171*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/864 + 
   (4049*CA^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/216 - 
   (33241*CA^4*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (273043*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/216 - 
   (1906*CA^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (33241*CA^4*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (786709*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/864 - 
   (40213*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/432 + 
   (5329*CA^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (8867*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (148*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (5329*CA^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (3917*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(54*zb) + 
   (727*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*zb) - 
   (5329*CA^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (513079*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/864 + 
   (16591*CA^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/864 - 
   (5329*CA^4*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (531559*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/432 - 
   (13879*CA^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/216 + 
   (5329*CA^4*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (70967*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (25081*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (1144*CA^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (14605*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (430*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (572*CA^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1579*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (151*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(6*zb) + 
   (572*CA^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (93487*CA^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (4433*CA^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (572*CA^4*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (62735*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   60*CA^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (572*CA^4*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   20*CA^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2] - 
   (10*CA^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (10*CA^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/zb + 
   10*CA^4*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2] - 
   10*CA^4*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2] + 
   2035*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 184*CA^3*nf*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] + (1881*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (92*CA^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   1573*CA^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   92*CA^3*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   1881*CA^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   92*CA^3*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (30249*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (5187*CA^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (251065*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (5845*CA^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (10555*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(72*zb) + 
   (2917*CA^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(36*zb) - 
   (46421*CA^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (647*CA^3*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (167417*CA^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (3893*CA^3*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (133393*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (21097*CA^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (242363*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (5309*CA^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (8041*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(48*zb) + 
   (1759*CA^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (97171*CA^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/72 + 
   (5245*CA^3*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (121319*CA^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (1321*CA^3*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/18 + 
   (251855*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/144 + 
   (37397*CA^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (75991*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (1573*CA^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (5879*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(36*zb) - 
   (1169*CA^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(18*zb) + 
   (362431*CA^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (4633*CA^3*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (456617*CA^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (9377*CA^3*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (261263*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (20131*CA^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (471283*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (10153*CA^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (5627*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(32*zb) + 
   (1117*CA^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (370447*CA^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (9953*CA^3*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (471833*CA^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (10103*CA^3*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (495647*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (35479*CA^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (222865*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (4483*CA^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (5473*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(32*zb) - 
   (989*CA^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(16*zb) + 
   (347351*CA^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (17591*CA^3*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (443365*CA^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (8893*CA^3*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (117937*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/72 + 
   (15055*CA^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (208859*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (3881*CA^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (8929*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(48*zb) - 
   (1249*CA^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(24*zb) + 
   (9761*CA^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (3613*CA^3*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/72 + 
   (51607*CA^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (1907*CA^3*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/36 - 
   (455977*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (26675*CA^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (22365*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (48*CA^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (52891*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(288*zb) + 
   (6679*CA^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(144*zb) - 
   (298255*CA^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (12811*CA^3*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (394793*CA^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/288 - 
   (6755*CA^3*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (238291*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (10297*CA^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (396439*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (10297*CA^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (47959*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(288*zb) + 
   (10297*CA^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(144*zb) - 
   (284429*CA^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (10297*CA^3*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (573451*CA^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (10297*CA^3*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (28349*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/18 + 
   (35971*CA^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (3898*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (191*CA^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (11855*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(72*zb) - 
   (2267*CA^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(36*zb) + 
   (263555*CA^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (8851*CA^3*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (540781*CA^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (9001*CA^3*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (24521*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (3847*CA^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (2521*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (60*CA^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2755*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (479*CA^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*zb) + 
   (83309*CA^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (721*CA^3*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (174787*CA^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (2887*CA^3*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (107267*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (15353*CA^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (1216*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (109*CA^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (12455*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(72*zb) + 
   (1931*CA^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(36*zb) - 
   (118339*CA^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/144 + 
   (3761*CA^3*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (251609*CA^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (3845*CA^3*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (99587*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (14729*CA^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (8713*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (207*CA^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3041*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(18*zb) - 
   (919*CA^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(18*zb) + 
   (99547*CA^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (1813*CA^3*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (254525*CA^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (3701*CA^3*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (385843*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (26159*CA^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (1051*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (47*CA^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (47719*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(288*zb) + 
   (6619*CA^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(144*zb) - 
   (189997*CA^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (12679*CA^3*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (486311*CA^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (6563*CA^3*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (355519*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (22787*CA^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (949*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (41*CA^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (47779*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(288*zb) + 
   (5671*CA^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(144*zb) - 
   (162265*CA^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (10867*CA^3*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (456011*CA^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (5783*CA^3*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (14747*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (217*CA^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2836*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (116*CA^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (493*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) - 
   (110*CA^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*zb) + 
   (13489*CA^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (101*CA^3*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (37109*CA^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (110*CA^3*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   14*CA^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (22*CA^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   26*CA^4*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 22*CA^4*zb^2*G[2, 1, 0, 0, zb]*
    Log[Q2dmu2] + 14*CA^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (22*CA^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   26*CA^4*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 22*CA^4*zb^2*G[2, 1, 0, 1, zb]*
    Log[Q2dmu2] + 21*CA^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (33*CA^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   39*CA^4*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 33*CA^4*zb^2*G[2, 1, 1, 0, zb]*
    Log[Q2dmu2] - 21*CA^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (33*CA^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   39*CA^4*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 33*CA^4*zb^2*G[2, 1, 1, 1, zb]*
    Log[Q2dmu2] - 7536*CA^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (3768*CA^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   3768*CA^4*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   3768*CA^4*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6739*CA^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (6739*CA^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (6739*CA^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (6739*CA^4*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (6739*CA^4*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (38663*CA^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (38663*CA^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (38663*CA^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*zb) - 
   (38663*CA^4*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (38663*CA^4*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (17443*CA^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (17443*CA^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (17443*CA^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(6*zb) + 
   (17443*CA^4*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (17443*CA^4*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (25027*CA^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (25027*CA^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (25027*CA^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*zb) - 
   (25027*CA^4*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (25027*CA^4*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (67801*CA^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (67801*CA^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (67801*CA^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(24*zb) + 
   (67801*CA^4*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (67801*CA^4*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (31147*CA^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (31147*CA^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (31147*CA^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(12*zb) + 
   (31147*CA^4*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (31147*CA^4*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (18913*CA^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (18913*CA^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (18913*CA^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (18913*CA^4*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (18913*CA^4*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (49291*CA^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (49291*CA^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (49291*CA^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (49291*CA^4*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (49291*CA^4*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (66799*CA^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (66799*CA^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (66799*CA^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) + 
   (66799*CA^4*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (66799*CA^4*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (64651*CA^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (64651*CA^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (64651*CA^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(24*zb) + 
   (64651*CA^4*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (64651*CA^4*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (29599*CA^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (29599*CA^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (29599*CA^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(12*zb) - 
   (29599*CA^4*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (29599*CA^4*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (9665*CA^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9665*CA^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (9665*CA^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (9665*CA^4*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9665*CA^4*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   4407*CA^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4407*CA^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (4407*CA^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*zb) - 
   (4407*CA^4*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (4407*CA^4*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   4002*CA^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (2001*CA^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2001*CA^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   2001*CA^4*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   2001*CA^4*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (7407*CA^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (7407*CA^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (7407*CA^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*zb) + 
   (7407*CA^4*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7407*CA^4*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (49291*CA^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (49291*CA^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (49291*CA^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*zb) - 
   (49291*CA^4*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (49291*CA^4*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (66799*CA^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (66799*CA^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (66799*CA^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(24*zb) + 
   (66799*CA^4*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (66799*CA^4*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (16160*CA^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (8080*CA^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8080*CA^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
   (8080*CA^4*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (8080*CA^4*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (19729*CA^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (19729*CA^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (19729*CA^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (19729*CA^4*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (19729*CA^4*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   5305*CA^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (5305*CA^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5305*CA^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) + 
   (5305*CA^4*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (5305*CA^4*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (58475*CA^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (58475*CA^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (58475*CA^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(24*zb) - 
   (58475*CA^4*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (58475*CA^4*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (54889*CA^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (54889*CA^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (54889*CA^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(24*zb) - 
   (54889*CA^4*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (54889*CA^4*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   4269*CA^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (4269*CA^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (4269*CA^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*zb) + 
   (4269*CA^4*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (4269*CA^4*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (9293*CA^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9293*CA^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (9293*CA^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (9293*CA^4*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9293*CA^4*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   4248*CA^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2124*CA^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2124*CA^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/zb - 
   2124*CA^4*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   2124*CA^4*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4173*CA^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (4173*CA^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (4173*CA^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (4173*CA^4*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (4173*CA^4*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   3894*CA^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1947*CA^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1947*CA^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/zb + 
   1947*CA^4*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   1947*CA^4*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   3609*CA^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (3609*CA^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (3609*CA^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*zb) - 
   (3609*CA^4*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (3609*CA^4*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   3360*CA^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1680*CA^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1680*CA^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   1680*CA^4*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   1680*CA^4*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   3060*CA^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1530*CA^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1530*CA^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   1530*CA^4*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   1530*CA^4*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   2928*CA^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1464*CA^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1464*CA^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   1464*CA^4*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   1464*CA^4*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   48*CA^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (24*CA^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CA^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/zb + 
   24*CA^4*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   24*CA^4*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   48*CA^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (24*CA^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (24*CA^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/zb - 
   24*CA^4*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   24*CA^4*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   72*CA^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (36*CA^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CA^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/zb - 
   36*CA^4*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   36*CA^4*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   72*CA^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (36*CA^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (36*CA^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/zb + 
   36*CA^4*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   36*CA^4*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (6657493*CA^4*Log[Q2dmu2]^2)/15552 + (27847*CA^3*nf*Log[Q2dmu2]^2)/3888 + 
   (505*CA^2*CF*nf*Log[Q2dmu2]^2)/16 - (269*CA^2*nf^2*Log[Q2dmu2]^2)/648 + 
   (64039*CA^4*Pi^2*Log[Q2dmu2]^2)/1728 + (17657*CA^3*nf*Pi^2*Log[Q2dmu2]^2)/
    1728 - (34361*CA^4*Pi^4*Log[Q2dmu2]^2)/4320 - 
   (2920123*CA^4*Log[Q2dmu2]^2)/(7776*(-1 + zb)) - 
   (1171*CA^3*nf*Log[Q2dmu2]^2)/(3888*(-1 + zb)) + 
   (199*CA^2*CF*nf*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (37*CA^2*nf^2*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (45037*CA^4*Pi^2*Log[Q2dmu2]^2)/(864*(-1 + zb)) + 
   (2557*CA^3*nf*Pi^2*Log[Q2dmu2]^2)/(432*(-1 + zb)) - 
   (34361*CA^4*Pi^4*Log[Q2dmu2]^2)/(8640*(-1 + zb)) - 
   (2882629*CA^4*zb*Log[Q2dmu2]^2)/15552 - (205351*CA^3*nf*zb*Log[Q2dmu2]^2)/
    7776 - (653*CA^2*CF*nf*zb*Log[Q2dmu2]^2)/48 + 
   (379*CA^2*nf^2*zb*Log[Q2dmu2]^2)/1296 + 
   (108319*CA^4*Pi^2*zb*Log[Q2dmu2]^2)/1728 - 
   (3205*CA^3*nf*Pi^2*zb*Log[Q2dmu2]^2)/1728 + 
   (34361*CA^4*Pi^4*zb*Log[Q2dmu2]^2)/8640 - (385325*CA^4*zb^2*Log[Q2dmu2]^2)/
    972 - (18533*CA^3*nf*zb^2*Log[Q2dmu2]^2)/7776 + 
   (199*CA^2*CF*nf*zb^2*Log[Q2dmu2]^2)/12 + (5*CA^2*nf^2*zb^2*Log[Q2dmu2]^2)/
    48 + (45037*CA^4*Pi^2*zb^2*Log[Q2dmu2]^2)/864 + 
   (2557*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/432 - 
   (34361*CA^4*Pi^4*zb^2*Log[Q2dmu2]^2)/8640 - 
   (8488291*CA^4*del[zb]*Log[Q2dmu2]^2)/69984 + 
   (8765275*CA^3*nf*del[zb]*Log[Q2dmu2]^2)/279936 + 
   (2465*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^2)/64 - 
   (7561*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^2)/2304 + 
   (1169*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/1728 - 
   (23*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]^2)/24 + 
   (39707*CA^4*Pi^4*del[zb]*Log[Q2dmu2]^2)/51840 - 
   (26153*CA^3*nf*Pi^4*del[zb]*Log[Q2dmu2]^2)/103680 - 
   (CA^2*CF*nf*Pi^4*del[zb]*Log[Q2dmu2]^2)/12 + 
   (540275*CA^4*G[0, zb]*Log[Q2dmu2]^2)/1728 + 
   (1707*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2)/64 - 6*CA^2*CF*nf*G[0, zb]*
    Log[Q2dmu2]^2 + (257*CA^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/864 - 
   (29461*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/432 - 
   (9109*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/864 + 
   (137851*CA^4*G[0, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (3505*CA^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
   (3*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (28783*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) - 
   (1129*CA^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) + 
   (147599*CA^4*zb*G[0, zb]*Log[Q2dmu2]^2)/576 + 
   (14815*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/1728 + 
   3*CA^2*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2 - 
   (257*CA^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/864 - 
   (54491*CA^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/864 + 
   (1151*CA^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/216 + 
   (145771*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/432 + 
   (3757*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/216 - 
   3*CA^2*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2 - 
   (57445*CA^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/864 - 
   (2269*CA^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/432 - 
   (470363*CA^4*G[1, zb]*Log[Q2dmu2]^2)/1296 - 
   (36901*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/1296 + 
   4*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^2 - (CA^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/
    4 + (383*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (2255*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/288 - 
   (30151*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
   (11887*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(648*(-1 + zb)) + 
   (2*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (26251*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (407*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) - 
   (2179*CA^4*G[1, zb]*Log[Q2dmu2]^2)/(648*zb) + 
   (463*CA^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(162*zb) - 
   (2*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/zb - 
   (1655*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(432*zb) - 
   (209*CA^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(54*zb) - 
   (393887*CA^4*zb*G[1, zb]*Log[Q2dmu2]^2)/1296 - 
   (13873*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/1296 - 
   2*CA^2*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2 + 
   (CA^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (15349*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/288 - 
   (583*CA^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/144 - 
   (126553*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/324 - 
   (6191*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/324 + 
   2*CA^2*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2 + 
   (17299*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/288 + 
   (187*CA^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (103619*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2)/288 - 
   (15553*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/288 + 
   282*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (29789*CA^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
   (541*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
   (141*CA^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (119645*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/288 + 
   (2849*CA^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/288 - 
   141*CA^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (29789*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/72 - 
   (541*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/18 + 
   141*CA^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (169075*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/432 + 
   (5171*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/108 - 
   (16331*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/72 + 
   (188375*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (5855*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
   (16331*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
   (8147*CA^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(216*zb) - 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(27*zb) + 
   (16331*CA^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(144*zb) + 
   (182887*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/432 - 
   (1649*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/216 + 
   (16331*CA^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/144 + 
   (188375*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/432 + 
   (5855*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/216 - 
   (16331*CA^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/144 + 
   (20783*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/54 + 
   (2515*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/54 - 
   (16331*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/72 + 
   (79765*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) + 
   (670*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (16331*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
   (8147*CA^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(216*zb) - 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*zb) + 
   (16331*CA^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(144*zb) + 
   (18041*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/54 - 
   (2201*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/216 + 
   (16331*CA^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/144 + 
   (103183*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/216 + 
   (3175*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/108 - 
   (16331*CA^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/144 - 
   (30629*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/72 - 
   (3169*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/72 + 
   (1151*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (7307*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (215*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (1151*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (311*CA^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*zb) + 
   (116*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*zb) - 
   (1151*CA^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(12*zb) - 
   (2899*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (209*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (1151*CA^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (18517*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/36 - 
   (1025*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/36 + 
   (1151*CA^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (2315*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (184*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2065*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (92*CA^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (1565*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (92*CA^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2065*CA^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (92*CA^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (13091*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/18 - 
   (967*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/18 - 
   (46675*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
   (967*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
   (5689*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(72*zb) + 
   (967*CA^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(36*zb) - 
   (35297*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/72 + 
   (967*CA^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/36 - 
   (46675*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/72 - 
   (967*CA^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/36 - 
   (6391*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (7247*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/144 - 
   (90145*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) - 
   (1831*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
   (1331*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (201*CA^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (33143*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/72 + 
   (1787*CA^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/72 - 
   (45133*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/72 - 
   (455*CA^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/18 + 
   (24605*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/36 + 
   (6547*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/144 + 
   (4819*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (23*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (5773*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(72*zb) - 
   (817*CA^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(36*zb) + 
   (63749*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/144 - 
   (403*CA^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/18 + 
   (86863*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/144 + 
   (1645*CA^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/72 - 
   (47485*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/72 - 
   (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/36 - 
   (78265*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) - 
   (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
   (11737*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(144*zb) + 
   (1831*CA^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(72*zb) - 
   (52307*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/144 + 
   (1831*CA^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/72 - 
   (105589*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/144 - 
   (1831*CA^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/72 + 
   (91897*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/144 + 
   (817*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/18 + 
   (524*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (23*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (11425*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(144*zb) - 
   (1645*CA^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(72*zb) + 
   (25049*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/72 - 
   (3235*CA^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/144 + 
   (50917*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/72 + 
   (817*CA^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/36 + 
   (42847*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/72 + 
   (5827*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/144 + 
   (1899*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (41*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (5791*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(72*zb) - 
   (727*CA^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(36*zb) + 
   (42491*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/144 - 
   (179*CA^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (99373*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/144 + 
   (1465*CA^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/72 - 
   (28421*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (1801*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (1418*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (58*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (1267*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*zb) + 
   (151*CA^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (4725*CA^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (291*CA^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (10903*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (151*CA^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   2640*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1320*CA^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   1320*CA^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   1320*CA^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   2369*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (2369*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (2369*CA^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (2369*CA^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (2369*CA^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (4565*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (4565*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (4565*CA^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*zb) - 
   (4565*CA^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (4565*CA^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   2082*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (1041*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1041*CA^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   1041*CA^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   1041*CA^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (8957*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (8957*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (8957*CA^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (8957*CA^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (8957*CA^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   2044*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (1022*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1022*CA^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   1022*CA^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   1022*CA^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   1889*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (1889*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1889*CA^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (1889*CA^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (1889*CA^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   1755*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (1755*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1755*CA^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*zb) - 
   (1755*CA^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1755*CA^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (8957*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (8957*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (8957*CA^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*zb) - 
   (8957*CA^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (8957*CA^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   2044*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (1022*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1022*CA^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/zb + 
   1022*CA^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   1022*CA^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   2006*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (1003*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1003*CA^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/zb + 
   1003*CA^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   1003*CA^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   1872*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (936*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (936*CA^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/zb - 
   936*CA^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   936*CA^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   1799*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1799*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1799*CA^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*zb) + 
   (1799*CA^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (1799*CA^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   1674*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (837*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (837*CA^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/zb - 
   837*CA^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   837*CA^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   1530*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (765*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (765*CA^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/zb - 
   765*CA^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   765*CA^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   1464*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (732*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (732*CA^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/zb + 
   732*CA^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   732*CA^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (515351*CA^4*Log[Q2dmu2]^3)/3888 + (33013*CA^3*nf*Log[Q2dmu2]^3)/3888 - 
   (10*CA^2*CF*nf*Log[Q2dmu2]^3)/3 + (59*CA^2*nf^2*Log[Q2dmu2]^3)/648 - 
   (4283*CA^4*Pi^2*Log[Q2dmu2]^3)/216 - (7*CA^3*nf*Pi^2*Log[Q2dmu2]^3)/2 + 
   (32164*CA^4*Log[Q2dmu2]^3)/(243*(-1 + zb)) + (2593*CA^3*nf*Log[Q2dmu2]^3)/
    (486*(-1 + zb)) - (5*CA^2*CF*nf*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (4171*CA^4*Pi^2*Log[Q2dmu2]^3)/(216*(-1 + zb)) - 
   (7*CA^3*nf*Pi^2*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (328565*CA^4*zb*Log[Q2dmu2]^3)/3888 + (13651*CA^3*nf*zb*Log[Q2dmu2]^3)/
    3888 + (5*CA^2*CF*nf*zb*Log[Q2dmu2]^3)/3 - 
   (59*CA^2*nf^2*zb*Log[Q2dmu2]^3)/648 - (3947*CA^4*Pi^2*zb*Log[Q2dmu2]^3)/
    216 + (7*CA^3*nf*Pi^2*zb*Log[Q2dmu2]^3)/4 + 
   (64841*CA^4*zb^2*Log[Q2dmu2]^3)/486 + (2809*CA^3*nf*zb^2*Log[Q2dmu2]^3)/
    486 - (5*CA^2*CF*nf*zb^2*Log[Q2dmu2]^3)/3 - 
   (4171*CA^4*Pi^2*zb^2*Log[Q2dmu2]^3)/216 - 
   (7*CA^3*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/4 + 
   (1144021*CA^4*del[zb]*Log[Q2dmu2]^3)/34992 - 
   (251551*CA^3*nf*del[zb]*Log[Q2dmu2]^3)/34992 - 
   (73*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^3)/8 + 
   (31283*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^3)/5184 - 
   (155*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^3)/108 + 
   (44779*CA^4*Pi^4*del[zb]*Log[Q2dmu2]^3)/31104 - 
   (7387*CA^4*G[0, zb]*Log[Q2dmu2]^3)/72 - 
   (1205*CA^3*nf*G[0, zb]*Log[Q2dmu2]^3)/72 + 82*CA^4*Pi^2*G[0, zb]*
    Log[Q2dmu2]^3 - (361*CA^4*G[0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (9*CA^3*nf*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (41*CA^4*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (8885*CA^4*zb*G[0, zb]*Log[Q2dmu2]^3)/72 + 
   (293*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/72 - 41*CA^4*Pi^2*zb*G[0, zb]*
    Log[Q2dmu2]^3 - (361*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   9*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3 + 41*CA^4*Pi^2*zb^2*G[0, zb]*
    Log[Q2dmu2]^3 + (19583*CA^4*G[1, zb]*Log[Q2dmu2]^3)/162 + 
   (1196*CA^3*nf*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/54 + 
   (10928*CA^4*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
   (661*CA^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(108*(-1 + zb)) + 
   (1931*CA^4*G[1, zb]*Log[Q2dmu2]^3)/(162*zb) - 
   (364*CA^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(81*zb) + 
   (3617*CA^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(108*zb) + 
   (10600*CA^4*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (238*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/81 + 
   (3617*CA^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/108 + 
   (10928*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 + 
   (661*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (3617*CA^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/108 + 
   210*CA^4*G[0, 0, zb]*Log[Q2dmu2]^3 + 16*CA^3*nf*G[0, 0, zb]*
    Log[Q2dmu2]^3 + (182*CA^4*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (8*CA^3*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   126*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^3 - 8*CA^3*nf*zb*G[0, 0, zb]*
    Log[Q2dmu2]^3 + 182*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   8*CA^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (5459*CA^4*G[0, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (18937*CA^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(108*(-1 + zb)) - 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(54*(-1 + zb)) + 
   (2899*CA^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(108*zb) + 
   (373*CA^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(54*zb) - 
   (13139*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/108 + 
   (373*CA^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/54 - 
   (18937*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/108 - 
   (373*CA^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/54 - 
   (10351*CA^4*G[1, 0, zb]*Log[Q2dmu2]^3)/54 - 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (17155*CA^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(108*(-1 + zb)) - 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(54*(-1 + zb)) + 
   (2899*CA^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(108*zb) + 
   (373*CA^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(54*zb) - 
   (11033*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/108 + 
   (373*CA^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/54 - 
   (20719*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/108 - 
   (373*CA^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/54 + 
   (1708*CA^4*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (116*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (1421*CA^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (58*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (233*CA^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*zb) - 
   (58*CA^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*zb) + 
   (928*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (58*CA^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (1718*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (58*CA^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   672*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (336*CA^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   336*CA^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 336*CA^4*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 + (1814*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (907*CA^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) - 
   (907*CA^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (907*CA^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (1771*CA^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(6*zb) - 
   (1771*CA^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (1771*CA^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (1640*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (820*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (820*CA^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (820*CA^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (820*CA^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (1771*CA^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(6*zb) - 
   (1771*CA^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (1771*CA^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (1640*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (820*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (820*CA^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (820*CA^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (820*CA^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (1532*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (766*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (766*CA^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*zb) + 
   (766*CA^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (766*CA^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   488*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (244*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (244*CA^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/zb - 244*CA^4*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2]^3 + 244*CA^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (4055*CA^4*Log[Q2dmu2]^4)/162 - (3253*CA^3*nf*Log[Q2dmu2]^4)/648 + 
   (2191*CA^4*Pi^2*Log[Q2dmu2]^4)/108 - (20197*CA^4*Log[Q2dmu2]^4)/
    (648*(-1 + zb)) - (865*CA^3*nf*Log[Q2dmu2]^4)/(324*(-1 + zb)) + 
   (2191*CA^4*Pi^2*Log[Q2dmu2]^4)/(216*(-1 + zb)) - 
   (5483*CA^4*zb*Log[Q2dmu2]^4)/162 + (929*CA^3*nf*zb*Log[Q2dmu2]^4)/648 - 
   (2191*CA^4*Pi^2*zb*Log[Q2dmu2]^4)/216 - (20197*CA^4*zb^2*Log[Q2dmu2]^4)/
    648 - (865*CA^3*nf*zb^2*Log[Q2dmu2]^4)/324 + 
   (2191*CA^4*Pi^2*zb^2*Log[Q2dmu2]^4)/216 - 
   (6913*CA^4*del[zb]*Log[Q2dmu2]^4)/5832 - 
   (467*CA^3*nf*del[zb]*Log[Q2dmu2]^4)/23328 + 
   (3*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^4)/4 - 
   (2*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^4)/81 + 
   (155*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]^4)/288 + 
   47*CA^4*G[0, zb]*Log[Q2dmu2]^4 + 4*CA^3*nf*G[0, zb]*Log[Q2dmu2]^4 + 
   (40*CA^4*G[0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (2*CA^3*nf*G[0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   26*CA^4*zb*G[0, zb]*Log[Q2dmu2]^4 - 2*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]^4 + 
   40*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^4 + 2*CA^3*nf*zb^2*G[0, zb]*
    Log[Q2dmu2]^4 - (2527*CA^4*G[1, zb]*Log[Q2dmu2]^4)/54 - 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^4)/27 - 
   (4309*CA^4*G[1, zb]*Log[Q2dmu2]^4)/(108*(-1 + zb)) - 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^4)/(54*(-1 + zb)) + 
   (745*CA^4*G[1, zb]*Log[Q2dmu2]^4)/(108*zb) + 
   (91*CA^3*nf*G[1, zb]*Log[Q2dmu2]^4)/(54*zb) - 
   (2819*CA^4*zb*G[1, zb]*Log[Q2dmu2]^4)/108 + 
   (91*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/54 - 
   (4309*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^4)/108 - 
   (91*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/54 - 
   144*CA^4*G[0, 0, zb]*Log[Q2dmu2]^4 - (72*CA^4*G[0, 0, zb]*Log[Q2dmu2]^4)/
    (-1 + zb) + 72*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]^4 - 
   72*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4 + 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2]^4)/(6*(-1 + zb)) - 
   (389*CA^4*G[0, 1, zb]*Log[Q2dmu2]^4)/(6*zb) - 
   (389*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (389*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/6 + 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2]^4)/(6*(-1 + zb)) - 
   (389*CA^4*G[1, 0, zb]*Log[Q2dmu2]^4)/(6*zb) - 
   (389*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/6 + 
   (389*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (368*CA^4*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (184*CA^4*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (184*CA^4*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*zb) + 
   (184*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (184*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (256*CA^4*Log[Q2dmu2]^5)/27 + (142*CA^3*nf*Log[Q2dmu2]^5)/135 + 
   (2171*CA^4*Log[Q2dmu2]^5)/(270*(-1 + zb)) + (71*CA^3*nf*Log[Q2dmu2]^5)/
    (135*(-1 + zb)) + (1393*CA^4*zb*Log[Q2dmu2]^5)/270 - 
   (71*CA^3*nf*zb*Log[Q2dmu2]^5)/135 + (2171*CA^4*zb^2*Log[Q2dmu2]^5)/270 + 
   (71*CA^3*nf*zb^2*Log[Q2dmu2]^5)/135 - (19249*CA^4*del[zb]*Log[Q2dmu2]^5)/
    9720 + (689*CA^3*nf*del[zb]*Log[Q2dmu2]^5)/1215 - 
   (15217*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^5)/6480 - 
   (144*CA^4*G[0, zb]*Log[Q2dmu2]^5)/5 - (72*CA^4*G[0, zb]*Log[Q2dmu2]^5)/
    (5*(-1 + zb)) + (72*CA^4*zb*G[0, zb]*Log[Q2dmu2]^5)/5 - 
   (72*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^5)/5 + 
   (388*CA^4*G[1, zb]*Log[Q2dmu2]^5)/15 + (194*CA^4*G[1, zb]*Log[Q2dmu2]^5)/
    (15*(-1 + zb)) - (194*CA^4*G[1, zb]*Log[Q2dmu2]^5)/(15*zb) - 
   (194*CA^4*zb*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (194*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^5)/15 - (52*CA^4*Log[Q2dmu2]^6)/9 - 
   (26*CA^4*Log[Q2dmu2]^6)/(9*(-1 + zb)) + (26*CA^4*zb*Log[Q2dmu2]^6)/9 - 
   (26*CA^4*zb^2*Log[Q2dmu2]^6)/9 - (511*CA^4*del[zb]*Log[Q2dmu2]^6)/1944 - 
   (689*CA^3*nf*del[zb]*Log[Q2dmu2]^6)/4860 + 
   (563*CA^4*del[zb]*Log[Q2dmu2]^7)/945 + (73394521*CA^4*PlusD[zb, 0])/
    559872 - (10389125*CA^3*nf*PlusD[zb, 0])/279936 - 
   (312269*CA^2*CF*nf*PlusD[zb, 0])/6912 - (50543*CA^4*Pi^2*PlusD[zb, 0])/
    6912 + (2411*CA^3*nf*Pi^2*PlusD[zb, 0])/1152 + 
   (1553*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/432 - (148939*CA^4*Pi^4*PlusD[zb, 0])/
    69120 + (2053*CA^3*nf*Pi^4*PlusD[zb, 0])/6480 + 
   (145*CA^2*CF*nf*Pi^4*PlusD[zb, 0])/1296 - (300605*CA^4*Pi^6*PlusD[zb, 0])/
    870912 - (3183871*CA^4*Log[Q2dmu2]*PlusD[zb, 0])/23328 + 
   (806023*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0])/23328 + 
   (12325*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 0])/288 - 
   (3973*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/576 + 
   (197*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/144 - 
   (47*CA^2*CF*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 0])/36 + 
   (1159*CA^4*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/864 - 
   (1477*CA^3*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/2880 - 
   (5*CA^2*CF*nf*Pi^4*Log[Q2dmu2]*PlusD[zb, 0])/54 + 
   (53663*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0])/972 - 
   (22597*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/1944 - 
   (365*CA^2*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0])/24 + 
   (4109*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/288 - 
   (7*CA^3*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 0])/2 + 
   (34361*CA^4*Pi^4*Log[Q2dmu2]^2*PlusD[zb, 0])/8640 - 
   (601*CA^4*Log[Q2dmu2]^3*PlusD[zb, 0])/243 - 
   (353*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/972 + 
   (5*CA^2*CF*nf*Log[Q2dmu2]^3*PlusD[zb, 0])/3 + 
   (14*CA^4*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/27 + 
   (7*CA^3*nf*Pi^2*Log[Q2dmu2]^3*PlusD[zb, 0])/4 - 
   (1795*CA^4*Log[Q2dmu2]^4*PlusD[zb, 0])/324 + 
   (142*CA^3*nf*Log[Q2dmu2]^4*PlusD[zb, 0])/81 - 
   (2191*CA^4*Pi^2*Log[Q2dmu2]^4*PlusD[zb, 0])/216 - 
   (389*CA^4*Log[Q2dmu2]^5*PlusD[zb, 0])/270 - 
   (71*CA^3*nf*Log[Q2dmu2]^5*PlusD[zb, 0])/135 + 
   (26*CA^4*Log[Q2dmu2]^6*PlusD[zb, 0])/9 - (70279*CA^4*PlusD[zb, 1])/864 + 
   (548*CA^3*nf*PlusD[zb, 1])/27 + (2465*CA^2*CF*nf*PlusD[zb, 1])/96 - 
   (24571*CA^4*Pi^2*PlusD[zb, 1])/2592 + (1147*CA^3*nf*Pi^2*PlusD[zb, 1])/
    648 - CA^2*CF*nf*Pi^2*PlusD[zb, 1] + (6001*CA^4*Pi^4*PlusD[zb, 1])/4320 - 
   (2329*CA^3*nf*Pi^4*PlusD[zb, 1])/4320 - (CA^2*CF*nf*Pi^4*PlusD[zb, 1])/
    18 + (1145*CA^4*Log[Q2dmu2]*PlusD[zb, 1])/18 - 
   (115*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 1])/9 - 
   (73*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 1])/4 + 
   (6179*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/216 - 
   (190*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 1])/27 + 
   (5419*CA^4*Pi^4*Log[Q2dmu2]*PlusD[zb, 1])/720 - 
   (CA^4*Log[Q2dmu2]^2*PlusD[zb, 1])/3 - 
   (13*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 1])/6 + 3*CA^2*CF*nf*Log[Q2dmu2]^2*
    PlusD[zb, 1] + (31*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/18 + 
   (95*CA^3*nf*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 1])/18 - 
   (46*CA^4*Log[Q2dmu2]^3*PlusD[zb, 1])/3 + 
   (16*CA^3*nf*Log[Q2dmu2]^3*PlusD[zb, 1])/3 - 41*CA^4*Pi^2*Log[Q2dmu2]^3*
    PlusD[zb, 1] - 7*CA^4*Log[Q2dmu2]^4*PlusD[zb, 1] - 
   2*CA^3*nf*Log[Q2dmu2]^4*PlusD[zb, 1] + 
   (72*CA^4*Log[Q2dmu2]^5*PlusD[zb, 1])/5 + (2383*CA^4*PlusD[zb, 2])/144 - 
   (239*CA^3*nf*PlusD[zb, 2])/72 - (73*CA^2*CF*nf*PlusD[zb, 2])/12 + 
   (2531*CA^4*Pi^2*PlusD[zb, 2])/144 - (38*CA^3*nf*Pi^2*PlusD[zb, 2])/9 + 
   (4967*CA^4*Pi^4*PlusD[zb, 2])/1440 + (59*CA^4*Log[Q2dmu2]*PlusD[zb, 2])/
    6 - (23*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 2])/6 + 
   2*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 2] + 
   (5*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/12 + 
   (19*CA^3*nf*Pi^2*Log[Q2dmu2]*PlusD[zb, 2])/3 - 
   23*CA^4*Log[Q2dmu2]^2*PlusD[zb, 2] + 8*CA^3*nf*Log[Q2dmu2]^2*
    PlusD[zb, 2] - (141*CA^4*Pi^2*Log[Q2dmu2]^2*PlusD[zb, 2])/2 - 
   14*CA^4*Log[Q2dmu2]^3*PlusD[zb, 2] - 4*CA^3*nf*Log[Q2dmu2]^3*
    PlusD[zb, 2] + 36*CA^4*Log[Q2dmu2]^4*PlusD[zb, 2] + 
   (2921*CA^4*PlusD[zb, 3])/324 - (719*CA^3*nf*PlusD[zb, 3])/324 + 
   (CA^2*CF*nf*PlusD[zb, 3])/2 - (203*CA^4*Pi^2*PlusD[zb, 3])/216 + 
   (155*CA^3*nf*Pi^2*PlusD[zb, 3])/54 - (583*CA^4*Log[Q2dmu2]*PlusD[zb, 3])/
    27 + (184*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 3])/27 - 
   (1069*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 3])/18 - 
   (125*CA^4*Log[Q2dmu2]^2*PlusD[zb, 3])/9 - 
   (46*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 3])/9 + 56*CA^4*Log[Q2dmu2]^3*
    PlusD[zb, 3] - (655*CA^4*PlusD[zb, 4])/72 + (23*CA^3*nf*PlusD[zb, 4])/9 - 
   (973*CA^4*Pi^2*PlusD[zb, 4])/48 - (77*CA^4*Log[Q2dmu2]*PlusD[zb, 4])/12 - 
   (23*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 4])/6 + 55*CA^4*Log[Q2dmu2]^2*
    PlusD[zb, 4] - (329*CA^4*PlusD[zb, 5])/360 - (227*CA^3*nf*PlusD[zb, 5])/
    180 + (157*CA^4*Log[Q2dmu2]*PlusD[zb, 5])/5 + 
   (479*CA^4*PlusD[zb, 6])/60 + (26826187*CA^4*Zeta[3])/62208 + 
   (5568613*CA^3*nf*Zeta[3])/77760 - (25183*CA^2*CF*nf*Zeta[3])/360 + 
   (3007*CA^2*nf^2*Zeta[3])/10368 - (CA*CF*nf^2*Zeta[3])/24 - 
   (214543*CA^4*Pi^2*Zeta[3])/3456 - (799*CA^3*nf*Pi^2*Zeta[3])/48 + 
   (89*CA^2*CF*nf*Pi^2*Zeta[3])/18 + (6182591*CA^4*Zeta[3])/
    (15552*(-1 + zb)) + (1806379*CA^3*nf*Zeta[3])/(38880*(-1 + zb)) - 
   (5101*CA^2*CF*nf*Zeta[3])/(120*(-1 + zb)) - (231941*CA^4*Pi^2*Zeta[3])/
    (3456*(-1 + zb)) - (4549*CA^3*nf*Pi^2*Zeta[3])/(576*(-1 + zb)) + 
   (89*CA^2*CF*nf*Pi^2*Zeta[3])/(36*(-1 + zb)) + (14506753*CA^4*zb*Zeta[3])/
    62208 + (782801*CA^3*nf*zb*Zeta[3])/155520 + (5513*CA^2*CF*nf*zb*Zeta[3])/
    240 - (3007*CA^2*nf^2*zb*Zeta[3])/10368 + (CA*CF*nf^2*zb*Zeta[3])/24 - 
   (252877*CA^4*Pi^2*zb*Zeta[3])/3456 + (1703*CA^3*nf*Pi^2*zb*Zeta[3])/192 - 
   (89*CA^2*CF*nf*Pi^2*zb*Zeta[3])/36 + (2976715*CA^4*zb^2*Zeta[3])/7776 + 
   (8553271*CA^3*nf*zb^2*Zeta[3])/155520 - (16999*CA^2*CF*nf*zb^2*Zeta[3])/
    480 - (227321*CA^4*Pi^2*zb^2*Zeta[3])/3456 - 
   (521*CA^3*nf*Pi^2*zb^2*Zeta[3])/64 + (89*CA^2*CF*nf*Pi^2*zb^2*Zeta[3])/
    36 + (1603*CA^4*zb^3*Zeta[3])/288 - (329*CA^3*nf*zb^3*Zeta[3])/120 - 
   (77*CA^2*CF*nf*zb^3*Zeta[3])/90 - (7*CA^4*zb^4*Zeta[3])/18 + 
   (7*CA^3*nf*zb^4*Zeta[3])/15 - (7*CA^2*CF*nf*zb^4*Zeta[3])/90 + 
   (354987137*CA^4*del[zb]*Zeta[3])/2239488 + 
   (13324277*CA^3*nf*del[zb]*Zeta[3])/1119744 - 
   (457*CA^2*CF*nf*del[zb]*Zeta[3])/8 + (647731*CA^4*Pi^2*del[zb]*Zeta[3])/
    82944 - (5551*CA^3*nf*Pi^2*del[zb]*Zeta[3])/864 + 
   (1247*CA^2*CF*nf*Pi^2*del[zb]*Zeta[3])/288 + 
   (6201967*CA^4*Pi^4*del[zb]*Zeta[3])/2488320 - 
   (2871947*CA^4*G[0, zb]*Zeta[3])/6912 - (662581*CA^3*nf*G[0, zb]*Zeta[3])/
    6912 + (553*CA^2*CF*nf*G[0, zb]*Zeta[3])/16 + 
   (7123*CA^4*Pi^2*G[0, zb]*Zeta[3])/24 - (836801*CA^4*G[0, zb]*Zeta[3])/
    (1728*(-1 + zb)) - (23815*CA^3*nf*G[0, zb]*Zeta[3])/(432*(-1 + zb)) + 
   (469*CA^2*CF*nf*G[0, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (7123*CA^4*Pi^2*G[0, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (3282713*CA^4*zb*G[0, zb]*Zeta[3])/6912 + 
   (123917*CA^3*nf*zb*G[0, zb]*Zeta[3])/6912 - 
   (623*CA^2*CF*nf*zb*G[0, zb]*Zeta[3])/48 - 
   (7123*CA^4*Pi^2*zb*G[0, zb]*Zeta[3])/48 - 
   (820981*CA^4*zb^2*G[0, zb]*Zeta[3])/1728 - 
   (24059*CA^3*nf*zb^2*G[0, zb]*Zeta[3])/432 + 
   (911*CA^2*CF*nf*zb^2*G[0, zb]*Zeta[3])/48 + 
   (7123*CA^4*Pi^2*zb^2*G[0, zb]*Zeta[3])/48 + 
   (3912865*CA^4*G[1, zb]*Zeta[3])/10368 + (787883*CA^3*nf*G[1, zb]*Zeta[3])/
    10368 - (995*CA^2*CF*nf*G[1, zb]*Zeta[3])/48 - 
   (99017*CA^4*Pi^2*G[1, zb]*Zeta[3])/432 + (1887793*CA^4*G[1, zb]*Zeta[3])/
    (5184*(-1 + zb)) + (54773*CA^3*nf*G[1, zb]*Zeta[3])/(1296*(-1 + zb)) - 
   (91*CA^2*CF*nf*G[1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (99017*CA^4*Pi^2*G[1, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (257525*CA^4*G[1, zb]*Zeta[3])/(5184*zb) - 
   (15829*CA^3*nf*G[1, zb]*Zeta[3])/(648*zb) + 
   (29*CA^2*CF*nf*G[1, zb]*Zeta[3])/(3*zb) + 
   (99017*CA^4*Pi^2*G[1, zb]*Zeta[3])/(864*zb) + 
   (3263239*CA^4*zb*G[1, zb]*Zeta[3])/10368 - 
   (9289*CA^3*nf*zb*G[1, zb]*Zeta[3])/648 + 
   (385*CA^2*CF*nf*zb*G[1, zb]*Zeta[3])/48 + 
   (99017*CA^4*Pi^2*zb*G[1, zb]*Zeta[3])/864 + 
   (2638489*CA^4*zb^2*G[1, zb]*Zeta[3])/5184 + 
   (59897*CA^3*nf*zb^2*G[1, zb]*Zeta[3])/1296 - 
   (219*CA^2*CF*nf*zb^2*G[1, zb]*Zeta[3])/16 - 
   (99017*CA^4*Pi^2*zb^2*G[1, zb]*Zeta[3])/864 + 
   (14321*CA^4*G[0, 0, zb]*Zeta[3])/18 + (32461*CA^3*nf*G[0, 0, zb]*Zeta[3])/
    288 - 16*CA^2*CF*nf*G[0, 0, zb]*Zeta[3] + 
   (56735*CA^4*G[0, 0, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (3901*CA^3*nf*G[0, 0, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (8*CA^2*CF*nf*G[0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (216641*CA^4*zb*G[0, 0, zb]*Zeta[3])/288 - 
   (4259*CA^3*nf*zb*G[0, 0, zb]*Zeta[3])/72 + 8*CA^2*CF*nf*zb*G[0, 0, zb]*
    Zeta[3] + (224971*CA^4*zb^2*G[0, 0, zb]*Zeta[3])/288 + 
   (7981*CA^3*nf*zb^2*G[0, 0, zb]*Zeta[3])/144 - 
   8*CA^2*CF*nf*zb^2*G[0, 0, zb]*Zeta[3] - (2412611*CA^4*G[0, 1, zb]*Zeta[3])/
    3456 - (286327*CA^3*nf*G[0, 1, zb]*Zeta[3])/3456 + 
   (43*CA^2*CF*nf*G[0, 1, zb]*Zeta[3])/4 - (72713*CA^4*G[0, 1, zb]*Zeta[3])/
    (108*(-1 + zb)) - (17335*CA^3*nf*G[0, 1, zb]*Zeta[3])/(432*(-1 + zb)) + 
   (15*CA^2*CF*nf*G[0, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (114991*CA^4*G[0, 1, zb]*Zeta[3])/(3456*zb) + 
   (72037*CA^3*nf*G[0, 1, zb]*Zeta[3])/(1728*zb) - 
   (11*CA^2*CF*nf*G[0, 1, zb]*Zeta[3])/(2*zb) - 
   (2078177*CA^4*zb*G[0, 1, zb]*Zeta[3])/3456 + 
   (149225*CA^3*nf*zb*G[0, 1, zb]*Zeta[3])/3456 - 
   (11*CA^2*CF*nf*zb*G[0, 1, zb]*Zeta[3])/4 - 
   (2275303*CA^4*zb^2*G[0, 1, zb]*Zeta[3])/3456 - 
   (70567*CA^3*nf*zb^2*G[0, 1, zb]*Zeta[3])/1728 + 
   (11*CA^2*CF*nf*zb^2*G[0, 1, zb]*Zeta[3])/2 - 
   (2126717*CA^4*G[1, 0, zb]*Zeta[3])/3456 - 
   (148127*CA^3*nf*G[1, 0, zb]*Zeta[3])/1728 + 
   (29*CA^2*CF*nf*G[1, 0, zb]*Zeta[3])/4 - (121039*CA^4*G[1, 0, zb]*Zeta[3])/
    (216*(-1 + zb)) - (35765*CA^3*nf*G[1, 0, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (7*CA^2*CF*nf*G[1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (88789*CA^4*G[1, 0, zb]*Zeta[3])/(3456*zb) + 
   (74491*CA^3*nf*G[1, 0, zb]*Zeta[3])/(1728*zb) - 
   (11*CA^2*CF*nf*G[1, 0, zb]*Zeta[3])/(2*zb) - 
   (411731*CA^4*zb*G[1, 0, zb]*Zeta[3])/864 + 
   (154751*CA^3*nf*zb*G[1, 0, zb]*Zeta[3])/3456 - 
   (5*CA^2*CF*nf*zb*G[1, 0, zb]*Zeta[3])/2 - 
   (346325*CA^4*zb^2*G[1, 0, zb]*Zeta[3])/432 - 
   (36467*CA^3*nf*zb^2*G[1, 0, zb]*Zeta[3])/864 + 
   (11*CA^2*CF*nf*zb^2*G[1, 0, zb]*Zeta[3])/2 + 
   (550195*CA^4*G[1, 1, zb]*Zeta[3])/1152 + 
   (74861*CA^3*nf*G[1, 1, zb]*Zeta[3])/1152 - 3*CA^2*CF*nf*G[1, 1, zb]*
    Zeta[3] + (15607*CA^4*G[1, 1, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (2287*CA^3*nf*G[1, 1, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (7*CA^2*CF*nf*G[1, 1, zb]*Zeta[3])/(-1 + zb) - 
   (26039*CA^4*G[1, 1, zb]*Zeta[3])/(1152*zb) - 
   (18851*CA^3*nf*G[1, 1, zb]*Zeta[3])/(576*zb) + 
   (4*CA^2*CF*nf*G[1, 1, zb]*Zeta[3])/zb + 
   (413095*CA^4*zb*G[1, 1, zb]*Zeta[3])/1152 - 
   (38635*CA^3*nf*zb*G[1, 1, zb]*Zeta[3])/1152 - 
   (3*CA^2*CF*nf*zb*G[1, 1, zb]*Zeta[3])/2 + 
   (759893*CA^4*zb^2*G[1, 1, zb]*Zeta[3])/1152 + 
   (18485*CA^3*nf*zb^2*G[1, 1, zb]*Zeta[3])/576 - 
   (7*CA^2*CF*nf*zb^2*G[1, 1, zb]*Zeta[3])/2 - (77*CA^4*G[2, 1, zb]*Zeta[3])/
    6 - (121*CA^4*G[2, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (143*CA^4*zb*G[2, 1, zb]*Zeta[3])/6 + (121*CA^4*zb^2*G[2, 1, zb]*Zeta[3])/
    6 - 3313*CA^4*G[0, 0, 0, zb]*Zeta[3] - (3313*CA^4*G[0, 0, 0, zb]*Zeta[3])/
    (2*(-1 + zb)) + (3313*CA^4*zb*G[0, 0, 0, zb]*Zeta[3])/2 - 
   (3313*CA^4*zb^2*G[0, 0, 0, zb]*Zeta[3])/2 + 
   (21309*CA^4*G[0, 0, 1, zb]*Zeta[3])/8 + 
   (21309*CA^4*G[0, 0, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (21309*CA^4*G[0, 0, 1, zb]*Zeta[3])/(16*zb) - 
   (21309*CA^4*zb*G[0, 0, 1, zb]*Zeta[3])/16 + 
   (21309*CA^4*zb^2*G[0, 0, 1, zb]*Zeta[3])/16 + 
   (252371*CA^4*G[0, 1, 0, zb]*Zeta[3])/96 + 
   (252371*CA^4*G[0, 1, 0, zb]*Zeta[3])/(192*(-1 + zb)) - 
   (252371*CA^4*G[0, 1, 0, zb]*Zeta[3])/(192*zb) - 
   (252371*CA^4*zb*G[0, 1, 0, zb]*Zeta[3])/192 + 
   (252371*CA^4*zb^2*G[0, 1, 0, zb]*Zeta[3])/192 - 
   (11957*CA^4*G[0, 1, 1, zb]*Zeta[3])/6 - 
   (11957*CA^4*G[0, 1, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (11957*CA^4*G[0, 1, 1, zb]*Zeta[3])/(12*zb) + 
   (11957*CA^4*zb*G[0, 1, 1, zb]*Zeta[3])/12 - 
   (11957*CA^4*zb^2*G[0, 1, 1, zb]*Zeta[3])/12 + 
   (84205*CA^4*G[1, 0, 0, zb]*Zeta[3])/32 + 
   (84205*CA^4*G[1, 0, 0, zb]*Zeta[3])/(64*(-1 + zb)) - 
   (84205*CA^4*G[1, 0, 0, zb]*Zeta[3])/(64*zb) - 
   (84205*CA^4*zb*G[1, 0, 0, zb]*Zeta[3])/64 + 
   (84205*CA^4*zb^2*G[1, 0, 0, zb]*Zeta[3])/64 - 
   (35069*CA^4*G[1, 0, 1, zb]*Zeta[3])/16 - 
   (35069*CA^4*G[1, 0, 1, zb]*Zeta[3])/(32*(-1 + zb)) + 
   (35069*CA^4*G[1, 0, 1, zb]*Zeta[3])/(32*zb) + 
   (35069*CA^4*zb*G[1, 0, 1, zb]*Zeta[3])/32 - 
   (35069*CA^4*zb^2*G[1, 0, 1, zb]*Zeta[3])/32 - 
   (45749*CA^4*G[1, 1, 0, zb]*Zeta[3])/24 - 
   (45749*CA^4*G[1, 1, 0, zb]*Zeta[3])/(48*(-1 + zb)) + 
   (45749*CA^4*G[1, 1, 0, zb]*Zeta[3])/(48*zb) + 
   (45749*CA^4*zb*G[1, 1, 0, zb]*Zeta[3])/48 - 
   (45749*CA^4*zb^2*G[1, 1, 0, zb]*Zeta[3])/48 + 
   1446*CA^4*G[1, 1, 1, zb]*Zeta[3] + (723*CA^4*G[1, 1, 1, zb]*Zeta[3])/
    (-1 + zb) - (723*CA^4*G[1, 1, 1, zb]*Zeta[3])/zb - 
   723*CA^4*zb*G[1, 1, 1, zb]*Zeta[3] + 723*CA^4*zb^2*G[1, 1, 1, zb]*
    Zeta[3] - 44*CA^4*G[1, 2, 1, zb]*Zeta[3] - 
   (22*CA^4*G[1, 2, 1, zb]*Zeta[3])/(-1 + zb) + 
   (22*CA^4*G[1, 2, 1, zb]*Zeta[3])/zb + 22*CA^4*zb*G[1, 2, 1, zb]*Zeta[3] - 
   22*CA^4*zb^2*G[1, 2, 1, zb]*Zeta[3] - (1927691*CA^4*Log[Q2dmu2]*Zeta[3])/
    5184 - (474793*CA^3*nf*Log[Q2dmu2]*Zeta[3])/5184 + 
   (1303*CA^2*CF*nf*Log[Q2dmu2]*Zeta[3])/24 + 
   (100007*CA^4*Pi^2*Log[Q2dmu2]*Zeta[3])/432 - 
   (1030685*CA^4*Log[Q2dmu2]*Zeta[3])/(2592*(-1 + zb)) - 
   (66029*CA^3*nf*Log[Q2dmu2]*Zeta[3])/(1296*(-1 + zb)) + 
   (89*CA^2*CF*nf*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (100007*CA^4*Pi^2*Log[Q2dmu2]*Zeta[3])/(864*(-1 + zb)) - 
   (1766219*CA^4*zb*Log[Q2dmu2]*Zeta[3])/5184 + 
   (119393*CA^3*nf*zb*Log[Q2dmu2]*Zeta[3])/5184 - 
   (153*CA^2*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/8 - 
   (100007*CA^4*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/864 - 
   (1024085*CA^4*zb^2*Log[Q2dmu2]*Zeta[3])/2592 - 
   (66557*CA^3*nf*zb^2*Log[Q2dmu2]*Zeta[3])/1296 + 
   (89*CA^2*CF*nf*zb^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (100007*CA^4*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/864 - 
   (18760717*CA^4*del[zb]*Log[Q2dmu2]*Zeta[3])/186624 - 
   (1169267*CA^3*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/46656 + 
   (191*CA^2*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1051*CA^4*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/10368 + 
   (9425*CA^3*nf*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/1152 - 
   (43*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (11009*CA^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (12179*CA^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/144 - 
   24*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (20599*CA^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(36*(-1 + zb)) + 
   (1469*CA^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(36*(-1 + zb)) - 
   (12*CA^2*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (69031*CA^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/144 - 
   (1591*CA^3*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/36 + 
   12*CA^2*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (81725*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/144 + 
   (2999*CA^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/72 - 
   12*CA^2*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (430583*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/864 - 
   (14329*CA^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/216 + 
   16*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (94021*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(216*(-1 + zb)) - 
   (6977*CA^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(216*(-1 + zb)) + 
   (8*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (34699*CA^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(864*zb) + 
   (14425*CA^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(432*zb) - 
   (8*CA^2*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/zb - 
   (146503*CA^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/432 + 
   (29693*CA^3*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/864 - 
   8*CA^2*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (247607*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/432 - 
   (3535*CA^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/108 + 
   8*CA^2*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   2262*CA^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1131*CA^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   1131*CA^4*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   1131*CA^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (44603*CA^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (44603*CA^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) - 
   (44603*CA^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(48*zb) - 
   (44603*CA^4*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (44603*CA^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (44647*CA^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (44647*CA^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) - 
   (44647*CA^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(48*zb) - 
   (44647*CA^4*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (44647*CA^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (8669*CA^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (8669*CA^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (8669*CA^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(12*zb) + 
   (8669*CA^4*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (8669*CA^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (112103*CA^4*Log[Q2dmu2]^2*Zeta[3])/432 + 
   (8969*CA^3*nf*Log[Q2dmu2]^2*Zeta[3])/216 - 20*CA^2*CF*nf*Log[Q2dmu2]^2*
    Zeta[3] + (99199*CA^4*Log[Q2dmu2]^2*Zeta[3])/(432*(-1 + zb)) + 
   (4369*CA^3*nf*Log[Q2dmu2]^2*Zeta[3])/(216*(-1 + zb)) - 
   (10*CA^2*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   (71213*CA^4*zb*Log[Q2dmu2]^2*Zeta[3])/432 - 
   (4633*CA^3*nf*zb*Log[Q2dmu2]^2*Zeta[3])/216 + 
   10*CA^2*CF*nf*zb*Log[Q2dmu2]^2*Zeta[3] + 
   (98473*CA^4*zb^2*Log[Q2dmu2]^2*Zeta[3])/432 + 
   (4435*CA^3*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/216 - 
   10*CA^2*CF*nf*zb^2*Log[Q2dmu2]^2*Zeta[3] + 
   (272111*CA^4*del[zb]*Log[Q2dmu2]^2*Zeta[3])/31104 + 
   (5657*CA^3*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/243 - 
   (87*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (526505*CA^4*Pi^2*del[zb]*Log[Q2dmu2]^2*Zeta[3])/10368 - 
   849*CA^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (849*CA^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) + 
   (849*CA^4*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (849*CA^4*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (2877*CA^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (2877*CA^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (2877*CA^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*zb) - 
   (2877*CA^4*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (2877*CA^4*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (487*CA^4*Log[Q2dmu2]^3*Zeta[3])/2 - (487*CA^4*Log[Q2dmu2]^3*Zeta[3])/
    (4*(-1 + zb)) + (487*CA^4*zb*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (487*CA^4*zb^2*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (13535*CA^4*del[zb]*Log[Q2dmu2]^3*Zeta[3])/972 - 
   (35779*CA^3*nf*del[zb]*Log[Q2dmu2]^3*Zeta[3])/3888 + 
   6*CA^2*CF*nf*del[zb]*Log[Q2dmu2]^3*Zeta[3] + 
   (9083*CA^4*del[zb]*Log[Q2dmu2]^4*Zeta[3])/288 - 
   (1273003*CA^4*PlusD[zb, 0]*Zeta[3])/31104 - 
   (132749*CA^3*nf*PlusD[zb, 0]*Zeta[3])/7776 + 
   (481*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/18 - 
   (6179*CA^4*Pi^2*PlusD[zb, 0]*Zeta[3])/1728 + 
   (4829*CA^3*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/576 - 
   (89*CA^2*CF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/36 - 
   (43399*CA^4*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/2592 + 
   (10757*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/324 - 
   (145*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/6 - 
   (100007*CA^4*Pi^2*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[3])/864 - 
   (856*CA^4*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/27 - 
   (4501*CA^3*nf*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3])/216 + 
   10*CA^2*CF*nf*Log[Q2dmu2]^2*PlusD[zb, 0]*Zeta[3] + 
   (487*CA^4*Log[Q2dmu2]^3*PlusD[zb, 0]*Zeta[3])/4 - 
   (2749*CA^4*PlusD[zb, 1]*Zeta[3])/48 + (379*CA^3*nf*PlusD[zb, 1]*Zeta[3])/
    12 - (29*CA^2*CF*nf*PlusD[zb, 1]*Zeta[3])/2 - 
   (7123*CA^4*Pi^2*PlusD[zb, 1]*Zeta[3])/48 - 
   (89*CA^4*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/2 - 
   (85*CA^3*nf*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3])/2 + 
   12*CA^2*CF*nf*Log[Q2dmu2]*PlusD[zb, 1]*Zeta[3] + 
   (849*CA^4*Log[Q2dmu2]^2*PlusD[zb, 1]*Zeta[3])/2 - 
   (181*CA^4*PlusD[zb, 2]*Zeta[3])/24 - (85*CA^3*nf*PlusD[zb, 2]*Zeta[3])/3 + 
   4*CA^2*CF*nf*PlusD[zb, 2]*Zeta[3] + 
   (1131*CA^4*Log[Q2dmu2]*PlusD[zb, 2]*Zeta[3])/2 + 
   (3313*CA^4*PlusD[zb, 3]*Zeta[3])/12 - (298295*CA^4*Zeta[3]^2)/576 - 
   (298295*CA^4*Zeta[3]^2)/(1152*(-1 + zb)) + (298295*CA^4*zb*Zeta[3]^2)/
    1152 - (298295*CA^4*zb^2*Zeta[3]^2)/1152 - 
   (2600311*CA^4*del[zb]*Zeta[3]^2)/124416 - 
   (2173721*CA^3*nf*del[zb]*Zeta[3]^2)/124416 + 
   (191*CA^2*CF*nf*del[zb]*Zeta[3]^2)/16 + 
   (1419353*CA^4*del[zb]*Log[Q2dmu2]*Zeta[3]^2)/6912 + 
   (298295*CA^4*PlusD[zb, 0]*Zeta[3]^2)/1152 + (302699*CA^4*Zeta[5])/576 + 
   (834101*CA^3*nf*Zeta[5])/11520 - 10*CA^2*CF*nf*Zeta[5] + 
   (187507*CA^4*Zeta[5])/(360*(-1 + zb)) + (50471*CA^3*nf*Zeta[5])/
    (1440*(-1 + zb)) - (5*CA^2*CF*nf*Zeta[5])/(-1 + zb) + 
   (5767477*CA^4*zb*Zeta[5])/11520 - (27133*CA^3*nf*zb*Zeta[5])/720 + 
   5*CA^2*CF*nf*zb*Zeta[5] + (5958479*CA^4*zb^2*Zeta[5])/11520 + 
   (205679*CA^3*nf*zb^2*Zeta[5])/5760 - 5*CA^2*CF*nf*zb^2*Zeta[5] - 
   (16614061*CA^4*del[zb]*Zeta[5])/414720 + (568843*CA^3*nf*del[zb]*Zeta[5])/
    25920 - (87*CA^2*CF*nf*del[zb]*Zeta[5])/8 - 
   (12828749*CA^4*Pi^2*del[zb]*Zeta[5])/138240 - 
   (88143*CA^4*G[0, zb]*Zeta[5])/40 - (88143*CA^4*G[0, zb]*Zeta[5])/
    (80*(-1 + zb)) + (88143*CA^4*zb*G[0, zb]*Zeta[5])/80 - 
   (88143*CA^4*zb^2*G[0, zb]*Zeta[5])/80 + (69647*CA^4*G[1, zb]*Zeta[5])/40 + 
   (69647*CA^4*G[1, zb]*Zeta[5])/(80*(-1 + zb)) - 
   (69647*CA^4*G[1, zb]*Zeta[5])/(80*zb) - (69647*CA^4*zb*G[1, zb]*Zeta[5])/
    80 + (69647*CA^4*zb^2*G[1, zb]*Zeta[5])/80 - 
   (69557*CA^4*Log[Q2dmu2]*Zeta[5])/48 - (69557*CA^4*Log[Q2dmu2]*Zeta[5])/
    (96*(-1 + zb)) + (69557*CA^4*zb*Log[Q2dmu2]*Zeta[5])/96 - 
   (69557*CA^4*zb^2*Log[Q2dmu2]*Zeta[5])/96 - 
   (6815*CA^4*del[zb]*Log[Q2dmu2]*Zeta[5])/432 - 
   (505663*CA^3*nf*del[zb]*Log[Q2dmu2]*Zeta[5])/17280 + 
   9*CA^2*CF*nf*del[zb]*Log[Q2dmu2]*Zeta[5] + 
   (1465591*CA^4*del[zb]*Log[Q2dmu2]^2*Zeta[5])/5760 - 
   (3103*CA^4*PlusD[zb, 0]*Zeta[5])/360 - 
   (104737*CA^3*nf*PlusD[zb, 0]*Zeta[5])/2880 + 5*CA^2*CF*nf*PlusD[zb, 0]*
    Zeta[5] + (69557*CA^4*Log[Q2dmu2]*PlusD[zb, 0]*Zeta[5])/96 + 
   (88143*CA^4*PlusD[zb, 1]*Zeta[5])/80 + (48531925*CA^4*del[zb]*Zeta[7])/
    64512)/ep


==> anc/XS_Higgs_qg_R.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(7*CF)/4 + (7*CF)/(4*(-1 + zb)) + (3*CF*zb)/4 + 
 (CF/2 + CF/(-1 + zb) + (CF*zb)/2)/ep - CF*G[0, zb] - 
 (2*CF*G[0, zb])/(-1 + zb) - CF*zb*G[0, zb] + (CF*G[1, zb])/2 + 
 (CF*G[1, zb])/(-1 + zb) + (CF*zb*G[1, zb])/2 - (CF*Log[Q2dmu2])/2 - 
 (CF*Log[Q2dmu2])/(-1 + zb) - (CF*zb*Log[Q2dmu2])/2 + 
 ep*((7*CF)/2 - (CF*Pi^2)/8 + (7*CF)/(2*(-1 + zb)) - 
   (CF*Pi^2)/(4*(-1 + zb)) + (3*CF*zb)/2 - (CF*Pi^2*zb)/8 - 
   (7*CF*G[0, zb])/2 - (7*CF*G[0, zb])/(2*(-1 + zb)) - (3*CF*zb*G[0, zb])/2 + 
   (7*CF*G[1, zb])/4 + (7*CF*G[1, zb])/(4*(-1 + zb)) + (3*CF*zb*G[1, zb])/4 + 
   2*CF*G[0, 0, zb] + (4*CF*G[0, 0, zb])/(-1 + zb) + 2*CF*zb*G[0, 0, zb] - 
   CF*G[0, 1, zb] - (2*CF*G[0, 1, zb])/(-1 + zb) - CF*zb*G[0, 1, zb] - 
   CF*G[1, 0, zb] - (2*CF*G[1, 0, zb])/(-1 + zb) - CF*zb*G[1, 0, zb] + 
   (CF*G[1, 1, zb])/2 + (CF*G[1, 1, zb])/(-1 + zb) + (CF*zb*G[1, 1, zb])/2 - 
   (7*CF*Log[Q2dmu2])/4 - (7*CF*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF*zb*Log[Q2dmu2])/4 + CF*G[0, zb]*Log[Q2dmu2] + 
   (2*CF*G[0, zb]*Log[Q2dmu2])/(-1 + zb) + CF*zb*G[0, zb]*Log[Q2dmu2] - 
   (CF*G[1, zb]*Log[Q2dmu2])/2 - (CF*G[1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*zb*G[1, zb]*Log[Q2dmu2])/2 + (CF*Log[Q2dmu2]^2)/4 + 
   (CF*Log[Q2dmu2]^2)/(2*(-1 + zb)) + (CF*zb*Log[Q2dmu2]^2)/4) + 
 ep^2*(7*CF - (7*CF*Pi^2)/16 + (7*CF)/(-1 + zb) - 
   (7*CF*Pi^2)/(16*(-1 + zb)) + 3*CF*zb - (3*CF*Pi^2*zb)/16 - 7*CF*G[0, zb] + 
   (CF*Pi^2*G[0, zb])/4 - (7*CF*G[0, zb])/(-1 + zb) + 
   (CF*Pi^2*G[0, zb])/(2*(-1 + zb)) - 3*CF*zb*G[0, zb] + 
   (CF*Pi^2*zb*G[0, zb])/4 + (7*CF*G[1, zb])/2 - (CF*Pi^2*G[1, zb])/8 + 
   (7*CF*G[1, zb])/(2*(-1 + zb)) - (CF*Pi^2*G[1, zb])/(4*(-1 + zb)) + 
   (3*CF*zb*G[1, zb])/2 - (CF*Pi^2*zb*G[1, zb])/8 + 7*CF*G[0, 0, zb] + 
   (7*CF*G[0, 0, zb])/(-1 + zb) + 3*CF*zb*G[0, 0, zb] - 
   (7*CF*G[0, 1, zb])/2 - (7*CF*G[0, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[0, 1, zb])/2 - (7*CF*G[1, 0, zb])/2 - 
   (7*CF*G[1, 0, zb])/(2*(-1 + zb)) - (3*CF*zb*G[1, 0, zb])/2 + 
   (7*CF*G[1, 1, zb])/4 + (7*CF*G[1, 1, zb])/(4*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, zb])/4 - 4*CF*G[0, 0, 0, zb] - 
   (8*CF*G[0, 0, 0, zb])/(-1 + zb) - 4*CF*zb*G[0, 0, 0, zb] + 
   2*CF*G[0, 0, 1, zb] + (4*CF*G[0, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 0, 1, zb] + 2*CF*G[0, 1, 0, zb] + 
   (4*CF*G[0, 1, 0, zb])/(-1 + zb) + 2*CF*zb*G[0, 1, 0, zb] - 
   CF*G[0, 1, 1, zb] - (2*CF*G[0, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[0, 1, 1, zb] + 2*CF*G[1, 0, 0, zb] + (4*CF*G[1, 0, 0, zb])/
    (-1 + zb) + 2*CF*zb*G[1, 0, 0, zb] - CF*G[1, 0, 1, zb] - 
   (2*CF*G[1, 0, 1, zb])/(-1 + zb) - CF*zb*G[1, 0, 1, zb] - 
   CF*G[1, 1, 0, zb] - (2*CF*G[1, 1, 0, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 0, zb] + (CF*G[1, 1, 1, zb])/2 + 
   (CF*G[1, 1, 1, zb])/(-1 + zb) + (CF*zb*G[1, 1, 1, zb])/2 - 
   (7*CF*Log[Q2dmu2])/2 + (CF*Pi^2*Log[Q2dmu2])/8 - 
   (7*CF*Log[Q2dmu2])/(2*(-1 + zb)) + (CF*Pi^2*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF*zb*Log[Q2dmu2])/2 + (CF*Pi^2*zb*Log[Q2dmu2])/8 + 
   (7*CF*G[0, zb]*Log[Q2dmu2])/2 + (7*CF*G[0, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (3*CF*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (7*CF*G[1, zb]*Log[Q2dmu2])/4 - (7*CF*G[1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (3*CF*zb*G[1, zb]*Log[Q2dmu2])/4 - 
   2*CF*G[0, 0, zb]*Log[Q2dmu2] - (4*CF*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 0, zb]*Log[Q2dmu2] + CF*G[0, 1, zb]*Log[Q2dmu2] + 
   (2*CF*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + CF*zb*G[0, 1, zb]*Log[Q2dmu2] + 
   CF*G[1, 0, zb]*Log[Q2dmu2] + (2*CF*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 0, zb]*Log[Q2dmu2] - (CF*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (CF*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - (CF*zb*G[1, 1, zb]*Log[Q2dmu2])/
    2 + (7*CF*Log[Q2dmu2]^2)/8 + (7*CF*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CF*zb*Log[Q2dmu2]^2)/8 - (CF*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - (CF*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*G[1, zb]*Log[Q2dmu2]^2)/4 + (CF*G[1, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) + (CF*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Log[Q2dmu2]^3)/12 - (CF*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF*zb*Log[Q2dmu2]^3)/12 - (7*CF*Zeta[3])/6 - 
   (7*CF*Zeta[3])/(3*(-1 + zb)) - (7*CF*zb*Zeta[3])/6) + 
 ep^3*(14*CF - (7*CF*Pi^2)/8 - (CF*Pi^4)/192 + (14*CF)/(-1 + zb) - 
   (7*CF*Pi^2)/(8*(-1 + zb)) - (CF*Pi^4)/(96*(-1 + zb)) + 6*CF*zb - 
   (3*CF*Pi^2*zb)/8 - (CF*Pi^4*zb)/192 - 14*CF*G[0, zb] + 
   (7*CF*Pi^2*G[0, zb])/8 - (14*CF*G[0, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, zb])/(8*(-1 + zb)) - 6*CF*zb*G[0, zb] + 
   (3*CF*Pi^2*zb*G[0, zb])/8 + 7*CF*G[1, zb] - (7*CF*Pi^2*G[1, zb])/16 + 
   (7*CF*G[1, zb])/(-1 + zb) - (7*CF*Pi^2*G[1, zb])/(16*(-1 + zb)) + 
   3*CF*zb*G[1, zb] - (3*CF*Pi^2*zb*G[1, zb])/16 + 14*CF*G[0, 0, zb] - 
   (CF*Pi^2*G[0, 0, zb])/2 + (14*CF*G[0, 0, zb])/(-1 + zb) - 
   (CF*Pi^2*G[0, 0, zb])/(-1 + zb) + 6*CF*zb*G[0, 0, zb] - 
   (CF*Pi^2*zb*G[0, 0, zb])/2 - 7*CF*G[0, 1, zb] + (CF*Pi^2*G[0, 1, zb])/4 - 
   (7*CF*G[0, 1, zb])/(-1 + zb) + (CF*Pi^2*G[0, 1, zb])/(2*(-1 + zb)) - 
   3*CF*zb*G[0, 1, zb] + (CF*Pi^2*zb*G[0, 1, zb])/4 - 7*CF*G[1, 0, zb] + 
   (CF*Pi^2*G[1, 0, zb])/4 - (7*CF*G[1, 0, zb])/(-1 + zb) + 
   (CF*Pi^2*G[1, 0, zb])/(2*(-1 + zb)) - 3*CF*zb*G[1, 0, zb] + 
   (CF*Pi^2*zb*G[1, 0, zb])/4 + (7*CF*G[1, 1, zb])/2 - 
   (CF*Pi^2*G[1, 1, zb])/8 + (7*CF*G[1, 1, zb])/(2*(-1 + zb)) - 
   (CF*Pi^2*G[1, 1, zb])/(4*(-1 + zb)) + (3*CF*zb*G[1, 1, zb])/2 - 
   (CF*Pi^2*zb*G[1, 1, zb])/8 - 14*CF*G[0, 0, 0, zb] - 
   (14*CF*G[0, 0, 0, zb])/(-1 + zb) - 6*CF*zb*G[0, 0, 0, zb] + 
   7*CF*G[0, 0, 1, zb] + (7*CF*G[0, 0, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 0, 1, zb] + 7*CF*G[0, 1, 0, zb] + 
   (7*CF*G[0, 1, 0, zb])/(-1 + zb) + 3*CF*zb*G[0, 1, 0, zb] - 
   (7*CF*G[0, 1, 1, zb])/2 - (7*CF*G[0, 1, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[0, 1, 1, zb])/2 + 7*CF*G[1, 0, 0, zb] + 
   (7*CF*G[1, 0, 0, zb])/(-1 + zb) + 3*CF*zb*G[1, 0, 0, zb] - 
   (7*CF*G[1, 0, 1, zb])/2 - (7*CF*G[1, 0, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[1, 0, 1, zb])/2 - (7*CF*G[1, 1, 0, zb])/2 - 
   (7*CF*G[1, 1, 0, zb])/(2*(-1 + zb)) - (3*CF*zb*G[1, 1, 0, zb])/2 + 
   (7*CF*G[1, 1, 1, zb])/4 + (7*CF*G[1, 1, 1, zb])/(4*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 1, zb])/4 + 8*CF*G[0, 0, 0, 0, zb] + 
   (16*CF*G[0, 0, 0, 0, zb])/(-1 + zb) + 8*CF*zb*G[0, 0, 0, 0, zb] - 
   4*CF*G[0, 0, 0, 1, zb] - (8*CF*G[0, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 0, 1, zb] - 4*CF*G[0, 0, 1, 0, zb] - 
   (8*CF*G[0, 0, 1, 0, zb])/(-1 + zb) - 4*CF*zb*G[0, 0, 1, 0, zb] + 
   2*CF*G[0, 0, 1, 1, zb] + (4*CF*G[0, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 0, 1, 1, zb] - 4*CF*G[0, 1, 0, 0, zb] - 
   (8*CF*G[0, 1, 0, 0, zb])/(-1 + zb) - 4*CF*zb*G[0, 1, 0, 0, zb] + 
   2*CF*G[0, 1, 0, 1, zb] + (4*CF*G[0, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 0, 1, zb] + 2*CF*G[0, 1, 1, 0, zb] + 
   (4*CF*G[0, 1, 1, 0, zb])/(-1 + zb) + 2*CF*zb*G[0, 1, 1, 0, zb] - 
   CF*G[0, 1, 1, 1, zb] - (2*CF*G[0, 1, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[0, 1, 1, 1, zb] - 4*CF*G[1, 0, 0, 0, zb] - 
   (8*CF*G[1, 0, 0, 0, zb])/(-1 + zb) - 4*CF*zb*G[1, 0, 0, 0, zb] + 
   2*CF*G[1, 0, 0, 1, zb] + (4*CF*G[1, 0, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 0, 1, zb] + 2*CF*G[1, 0, 1, 0, zb] + 
   (4*CF*G[1, 0, 1, 0, zb])/(-1 + zb) + 2*CF*zb*G[1, 0, 1, 0, zb] - 
   CF*G[1, 0, 1, 1, zb] - (2*CF*G[1, 0, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 0, 1, 1, zb] + 2*CF*G[1, 1, 0, 0, zb] + 
   (4*CF*G[1, 1, 0, 0, zb])/(-1 + zb) + 2*CF*zb*G[1, 1, 0, 0, zb] - 
   CF*G[1, 1, 0, 1, zb] - (2*CF*G[1, 1, 0, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 0, 1, zb] - CF*G[1, 1, 1, 0, zb] - 
   (2*CF*G[1, 1, 1, 0, zb])/(-1 + zb) - CF*zb*G[1, 1, 1, 0, zb] + 
   (CF*G[1, 1, 1, 1, zb])/2 + (CF*G[1, 1, 1, 1, zb])/(-1 + zb) + 
   (CF*zb*G[1, 1, 1, 1, zb])/2 - 7*CF*Log[Q2dmu2] + 
   (7*CF*Pi^2*Log[Q2dmu2])/16 - (7*CF*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*Log[Q2dmu2])/(16*(-1 + zb)) - 3*CF*zb*Log[Q2dmu2] + 
   (3*CF*Pi^2*zb*Log[Q2dmu2])/16 + 7*CF*G[0, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*G[0, zb]*Log[Q2dmu2])/4 + (7*CF*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[0, zb]*Log[Q2dmu2] - (CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (7*CF*G[1, zb]*Log[Q2dmu2])/2 + (CF*Pi^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (7*CF*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + (CF*Pi^2*G[1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (3*CF*zb*G[1, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 7*CF*G[0, 0, zb]*Log[Q2dmu2] - 
   (7*CF*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 3*CF*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (7*CF*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + (7*CF*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - (7*CF*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 4*CF*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (8*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 2*CF*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (4*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 2*CF*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (4*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + CF*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 2*CF*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (4*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + CF*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + CF*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - (CF*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + (7*CF*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*Log[Q2dmu2]^2)/16 + (7*CF*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CF*Pi^2*Log[Q2dmu2]^2)/(8*(-1 + zb)) + (3*CF*zb*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*zb*Log[Q2dmu2]^2)/16 - (7*CF*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + (7*CF*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (7*CF*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + CF*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - (CF*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - (CF*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + (CF*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - (7*CF*Log[Q2dmu2]^3)/24 - 
   (7*CF*Log[Q2dmu2]^3)/(24*(-1 + zb)) - (CF*zb*Log[Q2dmu2]^3)/8 + 
   (CF*G[0, zb]*Log[Q2dmu2]^3)/6 + (CF*G[0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) + (CF*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*G[1, zb]*Log[Q2dmu2]^3)/12 - (CF*G[1, zb]*Log[Q2dmu2]^3)/
    (6*(-1 + zb)) - (CF*zb*G[1, zb]*Log[Q2dmu2]^3)/12 + 
   (CF*Log[Q2dmu2]^4)/48 + (CF*Log[Q2dmu2]^4)/(24*(-1 + zb)) + 
   (CF*zb*Log[Q2dmu2]^4)/48 - (49*CF*Zeta[3])/12 - 
   (49*CF*Zeta[3])/(12*(-1 + zb)) - (7*CF*zb*Zeta[3])/4 + 
   (7*CF*G[0, zb]*Zeta[3])/3 + (14*CF*G[0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*zb*G[0, zb]*Zeta[3])/3 - (7*CF*G[1, zb]*Zeta[3])/6 - 
   (7*CF*G[1, zb]*Zeta[3])/(3*(-1 + zb)) - (7*CF*zb*G[1, zb]*Zeta[3])/6 + 
   (7*CF*Log[Q2dmu2]*Zeta[3])/6 + (7*CF*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*zb*Log[Q2dmu2]*Zeta[3])/6) + 
 ep^4*(28*CF - (7*CF*Pi^2)/4 - (7*CF*Pi^4)/384 + (28*CF)/(-1 + zb) - 
   (7*CF*Pi^2)/(4*(-1 + zb)) - (7*CF*Pi^4)/(384*(-1 + zb)) + 12*CF*zb - 
   (3*CF*Pi^2*zb)/4 - (CF*Pi^4*zb)/128 - 28*CF*G[0, zb] + 
   (7*CF*Pi^2*G[0, zb])/4 + (CF*Pi^4*G[0, zb])/96 - 
   (28*CF*G[0, zb])/(-1 + zb) + (7*CF*Pi^2*G[0, zb])/(4*(-1 + zb)) + 
   (CF*Pi^4*G[0, zb])/(48*(-1 + zb)) - 12*CF*zb*G[0, zb] + 
   (3*CF*Pi^2*zb*G[0, zb])/4 + (CF*Pi^4*zb*G[0, zb])/96 + 14*CF*G[1, zb] - 
   (7*CF*Pi^2*G[1, zb])/8 - (CF*Pi^4*G[1, zb])/192 + 
   (14*CF*G[1, zb])/(-1 + zb) - (7*CF*Pi^2*G[1, zb])/(8*(-1 + zb)) - 
   (CF*Pi^4*G[1, zb])/(96*(-1 + zb)) + 6*CF*zb*G[1, zb] - 
   (3*CF*Pi^2*zb*G[1, zb])/8 - (CF*Pi^4*zb*G[1, zb])/192 + 
   28*CF*G[0, 0, zb] - (7*CF*Pi^2*G[0, 0, zb])/4 + 
   (28*CF*G[0, 0, zb])/(-1 + zb) - (7*CF*Pi^2*G[0, 0, zb])/(4*(-1 + zb)) + 
   12*CF*zb*G[0, 0, zb] - (3*CF*Pi^2*zb*G[0, 0, zb])/4 - 14*CF*G[0, 1, zb] + 
   (7*CF*Pi^2*G[0, 1, zb])/8 - (14*CF*G[0, 1, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 1, zb])/(8*(-1 + zb)) - 6*CF*zb*G[0, 1, zb] + 
   (3*CF*Pi^2*zb*G[0, 1, zb])/8 - 14*CF*G[1, 0, zb] + 
   (7*CF*Pi^2*G[1, 0, zb])/8 - (14*CF*G[1, 0, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 0, zb])/(8*(-1 + zb)) - 6*CF*zb*G[1, 0, zb] + 
   (3*CF*Pi^2*zb*G[1, 0, zb])/8 + 7*CF*G[1, 1, zb] - 
   (7*CF*Pi^2*G[1, 1, zb])/16 + (7*CF*G[1, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 1, zb])/(16*(-1 + zb)) + 3*CF*zb*G[1, 1, zb] - 
   (3*CF*Pi^2*zb*G[1, 1, zb])/16 - 28*CF*G[0, 0, 0, zb] + 
   CF*Pi^2*G[0, 0, 0, zb] - (28*CF*G[0, 0, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[0, 0, 0, zb])/(-1 + zb) - 12*CF*zb*G[0, 0, 0, zb] + 
   CF*Pi^2*zb*G[0, 0, 0, zb] + 14*CF*G[0, 0, 1, zb] - 
   (CF*Pi^2*G[0, 0, 1, zb])/2 + (14*CF*G[0, 0, 1, zb])/(-1 + zb) - 
   (CF*Pi^2*G[0, 0, 1, zb])/(-1 + zb) + 6*CF*zb*G[0, 0, 1, zb] - 
   (CF*Pi^2*zb*G[0, 0, 1, zb])/2 + 14*CF*G[0, 1, 0, zb] - 
   (CF*Pi^2*G[0, 1, 0, zb])/2 + (14*CF*G[0, 1, 0, zb])/(-1 + zb) - 
   (CF*Pi^2*G[0, 1, 0, zb])/(-1 + zb) + 6*CF*zb*G[0, 1, 0, zb] - 
   (CF*Pi^2*zb*G[0, 1, 0, zb])/2 - 7*CF*G[0, 1, 1, zb] + 
   (CF*Pi^2*G[0, 1, 1, zb])/4 - (7*CF*G[0, 1, 1, zb])/(-1 + zb) + 
   (CF*Pi^2*G[0, 1, 1, zb])/(2*(-1 + zb)) - 3*CF*zb*G[0, 1, 1, zb] + 
   (CF*Pi^2*zb*G[0, 1, 1, zb])/4 + 14*CF*G[1, 0, 0, zb] - 
   (CF*Pi^2*G[1, 0, 0, zb])/2 + (14*CF*G[1, 0, 0, zb])/(-1 + zb) - 
   (CF*Pi^2*G[1, 0, 0, zb])/(-1 + zb) + 6*CF*zb*G[1, 0, 0, zb] - 
   (CF*Pi^2*zb*G[1, 0, 0, zb])/2 - 7*CF*G[1, 0, 1, zb] + 
   (CF*Pi^2*G[1, 0, 1, zb])/4 - (7*CF*G[1, 0, 1, zb])/(-1 + zb) + 
   (CF*Pi^2*G[1, 0, 1, zb])/(2*(-1 + zb)) - 3*CF*zb*G[1, 0, 1, zb] + 
   (CF*Pi^2*zb*G[1, 0, 1, zb])/4 - 7*CF*G[1, 1, 0, zb] + 
   (CF*Pi^2*G[1, 1, 0, zb])/4 - (7*CF*G[1, 1, 0, zb])/(-1 + zb) + 
   (CF*Pi^2*G[1, 1, 0, zb])/(2*(-1 + zb)) - 3*CF*zb*G[1, 1, 0, zb] + 
   (CF*Pi^2*zb*G[1, 1, 0, zb])/4 + (7*CF*G[1, 1, 1, zb])/2 - 
   (CF*Pi^2*G[1, 1, 1, zb])/8 + (7*CF*G[1, 1, 1, zb])/(2*(-1 + zb)) - 
   (CF*Pi^2*G[1, 1, 1, zb])/(4*(-1 + zb)) + (3*CF*zb*G[1, 1, 1, zb])/2 - 
   (CF*Pi^2*zb*G[1, 1, 1, zb])/8 + 28*CF*G[0, 0, 0, 0, zb] + 
   (28*CF*G[0, 0, 0, 0, zb])/(-1 + zb) + 12*CF*zb*G[0, 0, 0, 0, zb] - 
   14*CF*G[0, 0, 0, 1, zb] - (14*CF*G[0, 0, 0, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 0, 0, 1, zb] - 14*CF*G[0, 0, 1, 0, zb] - 
   (14*CF*G[0, 0, 1, 0, zb])/(-1 + zb) - 6*CF*zb*G[0, 0, 1, 0, zb] + 
   7*CF*G[0, 0, 1, 1, zb] + (7*CF*G[0, 0, 1, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 0, 1, 1, zb] - 14*CF*G[0, 1, 0, 0, zb] - 
   (14*CF*G[0, 1, 0, 0, zb])/(-1 + zb) - 6*CF*zb*G[0, 1, 0, 0, zb] + 
   7*CF*G[0, 1, 0, 1, zb] + (7*CF*G[0, 1, 0, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 1, 0, 1, zb] + 7*CF*G[0, 1, 1, 0, zb] + 
   (7*CF*G[0, 1, 1, 0, zb])/(-1 + zb) + 3*CF*zb*G[0, 1, 1, 0, zb] - 
   (7*CF*G[0, 1, 1, 1, zb])/2 - (7*CF*G[0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[0, 1, 1, 1, zb])/2 - 14*CF*G[1, 0, 0, 0, zb] - 
   (14*CF*G[1, 0, 0, 0, zb])/(-1 + zb) - 6*CF*zb*G[1, 0, 0, 0, zb] + 
   7*CF*G[1, 0, 0, 1, zb] + (7*CF*G[1, 0, 0, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 0, 0, 1, zb] + 7*CF*G[1, 0, 1, 0, zb] + 
   (7*CF*G[1, 0, 1, 0, zb])/(-1 + zb) + 3*CF*zb*G[1, 0, 1, 0, zb] - 
   (7*CF*G[1, 0, 1, 1, zb])/2 - (7*CF*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[1, 0, 1, 1, zb])/2 + 7*CF*G[1, 1, 0, 0, zb] + 
   (7*CF*G[1, 1, 0, 0, zb])/(-1 + zb) + 3*CF*zb*G[1, 1, 0, 0, zb] - 
   (7*CF*G[1, 1, 0, 1, zb])/2 - (7*CF*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 0, 1, zb])/2 - (7*CF*G[1, 1, 1, 0, zb])/2 - 
   (7*CF*G[1, 1, 1, 0, zb])/(2*(-1 + zb)) - (3*CF*zb*G[1, 1, 1, 0, zb])/2 + 
   (7*CF*G[1, 1, 1, 1, zb])/4 + (7*CF*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 1, 1, zb])/4 - 16*CF*G[0, 0, 0, 0, 0, zb] - 
   (32*CF*G[0, 0, 0, 0, 0, zb])/(-1 + zb) - 16*CF*zb*G[0, 0, 0, 0, 0, zb] + 
   8*CF*G[0, 0, 0, 0, 1, zb] + (16*CF*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 0, 0, 1, zb] + 8*CF*G[0, 0, 0, 1, 0, zb] + 
   (16*CF*G[0, 0, 0, 1, 0, zb])/(-1 + zb) + 8*CF*zb*G[0, 0, 0, 1, 0, zb] - 
   4*CF*G[0, 0, 0, 1, 1, zb] - (8*CF*G[0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 0, 1, 1, zb] + 8*CF*G[0, 0, 1, 0, 0, zb] + 
   (16*CF*G[0, 0, 1, 0, 0, zb])/(-1 + zb) + 8*CF*zb*G[0, 0, 1, 0, 0, zb] - 
   4*CF*G[0, 0, 1, 0, 1, zb] - (8*CF*G[0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 1, 0, 1, zb] - 4*CF*G[0, 0, 1, 1, 0, zb] - 
   (8*CF*G[0, 0, 1, 1, 0, zb])/(-1 + zb) - 4*CF*zb*G[0, 0, 1, 1, 0, zb] + 
   2*CF*G[0, 0, 1, 1, 1, zb] + (4*CF*G[0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 0, 1, 1, 1, zb] + 8*CF*G[0, 1, 0, 0, 0, zb] + 
   (16*CF*G[0, 1, 0, 0, 0, zb])/(-1 + zb) + 8*CF*zb*G[0, 1, 0, 0, 0, zb] - 
   4*CF*G[0, 1, 0, 0, 1, zb] - (8*CF*G[0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 0, 0, 1, zb] - 4*CF*G[0, 1, 0, 1, 0, zb] - 
   (8*CF*G[0, 1, 0, 1, 0, zb])/(-1 + zb) - 4*CF*zb*G[0, 1, 0, 1, 0, zb] + 
   2*CF*G[0, 1, 0, 1, 1, zb] + (4*CF*G[0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 0, 1, 1, zb] - 4*CF*G[0, 1, 1, 0, 0, zb] - 
   (8*CF*G[0, 1, 1, 0, 0, zb])/(-1 + zb) - 4*CF*zb*G[0, 1, 1, 0, 0, zb] + 
   2*CF*G[0, 1, 1, 0, 1, zb] + (4*CF*G[0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 1, 0, 1, zb] + 2*CF*G[0, 1, 1, 1, 0, zb] + 
   (4*CF*G[0, 1, 1, 1, 0, zb])/(-1 + zb) + 2*CF*zb*G[0, 1, 1, 1, 0, zb] - 
   CF*G[0, 1, 1, 1, 1, zb] - (2*CF*G[0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[0, 1, 1, 1, 1, zb] + 8*CF*G[1, 0, 0, 0, 0, zb] + 
   (16*CF*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 8*CF*zb*G[1, 0, 0, 0, 0, zb] - 
   4*CF*G[1, 0, 0, 0, 1, zb] - (8*CF*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 0, 0, 1, zb] - 4*CF*G[1, 0, 0, 1, 0, zb] - 
   (8*CF*G[1, 0, 0, 1, 0, zb])/(-1 + zb) - 4*CF*zb*G[1, 0, 0, 1, 0, zb] + 
   2*CF*G[1, 0, 0, 1, 1, zb] + (4*CF*G[1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 0, 1, 1, zb] - 4*CF*G[1, 0, 1, 0, 0, zb] - 
   (8*CF*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 4*CF*zb*G[1, 0, 1, 0, 0, zb] + 
   2*CF*G[1, 0, 1, 0, 1, zb] + (4*CF*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 1, 0, 1, zb] + 2*CF*G[1, 0, 1, 1, 0, zb] + 
   (4*CF*G[1, 0, 1, 1, 0, zb])/(-1 + zb) + 2*CF*zb*G[1, 0, 1, 1, 0, zb] - 
   CF*G[1, 0, 1, 1, 1, zb] - (2*CF*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 0, 1, 1, 1, zb] - 4*CF*G[1, 1, 0, 0, 0, zb] - 
   (8*CF*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 4*CF*zb*G[1, 1, 0, 0, 0, zb] + 
   2*CF*G[1, 1, 0, 0, 1, zb] + (4*CF*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 0, 0, 1, zb] + 2*CF*G[1, 1, 0, 1, 0, zb] + 
   (4*CF*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 2*CF*zb*G[1, 1, 0, 1, 0, zb] - 
   CF*G[1, 1, 0, 1, 1, zb] - (2*CF*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 0, 1, 1, zb] + 2*CF*G[1, 1, 1, 0, 0, zb] + 
   (4*CF*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 2*CF*zb*G[1, 1, 1, 0, 0, zb] - 
   CF*G[1, 1, 1, 0, 1, zb] - (2*CF*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 1, 0, 1, zb] - CF*G[1, 1, 1, 1, 0, zb] - 
   (2*CF*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - CF*zb*G[1, 1, 1, 1, 0, zb] + 
   (CF*G[1, 1, 1, 1, 1, zb])/2 + (CF*G[1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (CF*zb*G[1, 1, 1, 1, 1, zb])/2 - 14*CF*Log[Q2dmu2] + 
   (7*CF*Pi^2*Log[Q2dmu2])/8 + (CF*Pi^4*Log[Q2dmu2])/192 - 
   (14*CF*Log[Q2dmu2])/(-1 + zb) + (7*CF*Pi^2*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (CF*Pi^4*Log[Q2dmu2])/(96*(-1 + zb)) - 6*CF*zb*Log[Q2dmu2] + 
   (3*CF*Pi^2*zb*Log[Q2dmu2])/8 + (CF*Pi^4*zb*Log[Q2dmu2])/192 + 
   14*CF*G[0, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/8 + 
   (14*CF*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + 6*CF*zb*G[0, zb]*Log[Q2dmu2] - 
   (3*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 7*CF*G[1, zb]*Log[Q2dmu2] + 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/16 - (7*CF*G[1, zb]*Log[Q2dmu2])/
    (-1 + zb) + (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   3*CF*zb*G[1, zb]*Log[Q2dmu2] + (3*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   14*CF*G[0, 0, zb]*Log[Q2dmu2] + (CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[0, 0, zb]*Log[Q2dmu2] + (CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   7*CF*G[0, 1, zb]*Log[Q2dmu2] - (CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (7*CF*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[0, 1, zb]*Log[Q2dmu2] - (CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   7*CF*G[1, 0, zb]*Log[Q2dmu2] - (CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (7*CF*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[1, 0, zb]*Log[Q2dmu2] - (CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2])/2 + (CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + (CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/
    8 + 14*CF*G[0, 0, 0, zb]*Log[Q2dmu2] + (14*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + 6*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   7*CF*G[0, 0, 1, zb]*Log[Q2dmu2] - (7*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - 3*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   7*CF*G[0, 1, 0, zb]*Log[Q2dmu2] - (7*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - 3*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (3*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   7*CF*G[1, 0, 0, zb]*Log[Q2dmu2] - (7*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - 3*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (3*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (3*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (3*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   8*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - (16*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - 8*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   4*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + (8*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + 4*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   4*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + (8*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + 4*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - (4*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - 2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   4*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + (8*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + 4*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - (4*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - 2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - (4*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - 2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + (2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + (8*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + 4*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - (4*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - 2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - (4*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - 2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + (2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - (4*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - 2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + (2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + (2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - (CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*Log[Q2dmu2]^2)/2 - (7*CF*Pi^2*Log[Q2dmu2]^2)/32 + 
   (7*CF*Log[Q2dmu2]^2)/(2*(-1 + zb)) - (7*CF*Pi^2*Log[Q2dmu2]^2)/
    (32*(-1 + zb)) + (3*CF*zb*Log[Q2dmu2]^2)/2 - (3*CF*Pi^2*zb*Log[Q2dmu2]^2)/
    32 - (7*CF*G[0, zb]*Log[Q2dmu2]^2)/2 + (CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/
    8 - (7*CF*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + (CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/
    8 + (7*CF*G[1, zb]*Log[Q2dmu2]^2)/4 - (CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/
    16 + (7*CF*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - (CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/
    16 + (7*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - (7*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/
    4 - (7*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - (7*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/
    4 - (7*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + (7*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/
    8 + (7*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 2*CF*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - (CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - (CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - (CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/
    2 - (CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + (CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/
    4 + (CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - (7*CF*Log[Q2dmu2]^3)/12 + 
   (CF*Pi^2*Log[Q2dmu2]^3)/48 - (7*CF*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*Pi^2*Log[Q2dmu2]^3)/(24*(-1 + zb)) - (CF*zb*Log[Q2dmu2]^3)/4 + 
   (CF*Pi^2*zb*Log[Q2dmu2]^3)/48 + (7*CF*G[0, zb]*Log[Q2dmu2]^3)/12 + 
   (7*CF*G[0, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - (7*CF*G[1, zb]*Log[Q2dmu2]^3)/24 - 
   (7*CF*G[1, zb]*Log[Q2dmu2]^3)/(24*(-1 + zb)) - 
   (CF*zb*G[1, zb]*Log[Q2dmu2]^3)/8 - (CF*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + (CF*G[0, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/6 + (CF*G[1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/6 - (CF*G[1, 1, zb]*Log[Q2dmu2]^3)/12 - 
   (CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/12 + (7*CF*Log[Q2dmu2]^4)/96 + 
   (7*CF*Log[Q2dmu2]^4)/(96*(-1 + zb)) + (CF*zb*Log[Q2dmu2]^4)/32 - 
   (CF*G[0, zb]*Log[Q2dmu2]^4)/24 - (CF*G[0, zb]*Log[Q2dmu2]^4)/
    (12*(-1 + zb)) - (CF*zb*G[0, zb]*Log[Q2dmu2]^4)/24 + 
   (CF*G[1, zb]*Log[Q2dmu2]^4)/48 + (CF*G[1, zb]*Log[Q2dmu2]^4)/
    (24*(-1 + zb)) + (CF*zb*G[1, zb]*Log[Q2dmu2]^4)/48 - 
   (CF*Log[Q2dmu2]^5)/240 - (CF*Log[Q2dmu2]^5)/(120*(-1 + zb)) - 
   (CF*zb*Log[Q2dmu2]^5)/240 - (49*CF*Zeta[3])/6 + (7*CF*Pi^2*Zeta[3])/24 - 
   (49*CF*Zeta[3])/(6*(-1 + zb)) + (7*CF*Pi^2*Zeta[3])/(12*(-1 + zb)) - 
   (7*CF*zb*Zeta[3])/2 + (7*CF*Pi^2*zb*Zeta[3])/24 + 
   (49*CF*G[0, zb]*Zeta[3])/6 + (49*CF*G[0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (7*CF*zb*G[0, zb]*Zeta[3])/2 - (49*CF*G[1, zb]*Zeta[3])/12 - 
   (49*CF*G[1, zb]*Zeta[3])/(12*(-1 + zb)) - (7*CF*zb*G[1, zb]*Zeta[3])/4 - 
   (14*CF*G[0, 0, zb]*Zeta[3])/3 - (28*CF*G[0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[0, 0, zb]*Zeta[3])/3 + 
   (7*CF*G[0, 1, zb]*Zeta[3])/3 + (14*CF*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*zb*G[0, 1, zb]*Zeta[3])/3 + (7*CF*G[1, 0, zb]*Zeta[3])/3 + 
   (14*CF*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + (7*CF*zb*G[1, 0, zb]*Zeta[3])/
    3 - (7*CF*G[1, 1, zb]*Zeta[3])/6 - (7*CF*G[1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (7*CF*zb*G[1, 1, zb]*Zeta[3])/6 + 
   (49*CF*Log[Q2dmu2]*Zeta[3])/12 + (49*CF*Log[Q2dmu2]*Zeta[3])/
    (12*(-1 + zb)) + (7*CF*zb*Log[Q2dmu2]*Zeta[3])/4 - 
   (7*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (7*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - (7*CF*Log[Q2dmu2]^2*Zeta[3])/
    12 - (7*CF*Log[Q2dmu2]^2*Zeta[3])/(6*(-1 + zb)) - 
   (7*CF*zb*Log[Q2dmu2]^2*Zeta[3])/12 - (31*CF*Zeta[5])/10 - 
   (31*CF*Zeta[5])/(5*(-1 + zb)) - (31*CF*zb*Zeta[5])/10) + 
 ep^5*(56*CF - (7*CF*Pi^2)/2 - (7*CF*Pi^4)/192 - (19*CF*Pi^6)/11520 + 
   (56*CF)/(-1 + zb) - (7*CF*Pi^2)/(2*(-1 + zb)) - 
   (7*CF*Pi^4)/(192*(-1 + zb)) - (19*CF*Pi^6)/(5760*(-1 + zb)) + 24*CF*zb - 
   (3*CF*Pi^2*zb)/2 - (CF*Pi^4*zb)/64 - (19*CF*Pi^6*zb)/11520 - 
   56*CF*G[0, zb] + (7*CF*Pi^2*G[0, zb])/2 + (7*CF*Pi^4*G[0, zb])/192 - 
   (56*CF*G[0, zb])/(-1 + zb) + (7*CF*Pi^2*G[0, zb])/(2*(-1 + zb)) + 
   (7*CF*Pi^4*G[0, zb])/(192*(-1 + zb)) - 24*CF*zb*G[0, zb] + 
   (3*CF*Pi^2*zb*G[0, zb])/2 + (CF*Pi^4*zb*G[0, zb])/64 + 28*CF*G[1, zb] - 
   (7*CF*Pi^2*G[1, zb])/4 - (7*CF*Pi^4*G[1, zb])/384 + 
   (28*CF*G[1, zb])/(-1 + zb) - (7*CF*Pi^2*G[1, zb])/(4*(-1 + zb)) - 
   (7*CF*Pi^4*G[1, zb])/(384*(-1 + zb)) + 12*CF*zb*G[1, zb] - 
   (3*CF*Pi^2*zb*G[1, zb])/4 - (CF*Pi^4*zb*G[1, zb])/128 + 
   56*CF*G[0, 0, zb] - (7*CF*Pi^2*G[0, 0, zb])/2 - (CF*Pi^4*G[0, 0, zb])/48 + 
   (56*CF*G[0, 0, zb])/(-1 + zb) - (7*CF*Pi^2*G[0, 0, zb])/(2*(-1 + zb)) - 
   (CF*Pi^4*G[0, 0, zb])/(24*(-1 + zb)) + 24*CF*zb*G[0, 0, zb] - 
   (3*CF*Pi^2*zb*G[0, 0, zb])/2 - (CF*Pi^4*zb*G[0, 0, zb])/48 - 
   28*CF*G[0, 1, zb] + (7*CF*Pi^2*G[0, 1, zb])/4 + (CF*Pi^4*G[0, 1, zb])/96 - 
   (28*CF*G[0, 1, zb])/(-1 + zb) + (7*CF*Pi^2*G[0, 1, zb])/(4*(-1 + zb)) + 
   (CF*Pi^4*G[0, 1, zb])/(48*(-1 + zb)) - 12*CF*zb*G[0, 1, zb] + 
   (3*CF*Pi^2*zb*G[0, 1, zb])/4 + (CF*Pi^4*zb*G[0, 1, zb])/96 - 
   28*CF*G[1, 0, zb] + (7*CF*Pi^2*G[1, 0, zb])/4 + (CF*Pi^4*G[1, 0, zb])/96 - 
   (28*CF*G[1, 0, zb])/(-1 + zb) + (7*CF*Pi^2*G[1, 0, zb])/(4*(-1 + zb)) + 
   (CF*Pi^4*G[1, 0, zb])/(48*(-1 + zb)) - 12*CF*zb*G[1, 0, zb] + 
   (3*CF*Pi^2*zb*G[1, 0, zb])/4 + (CF*Pi^4*zb*G[1, 0, zb])/96 + 
   14*CF*G[1, 1, zb] - (7*CF*Pi^2*G[1, 1, zb])/8 - 
   (CF*Pi^4*G[1, 1, zb])/192 + (14*CF*G[1, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 1, zb])/(8*(-1 + zb)) - (CF*Pi^4*G[1, 1, zb])/
    (96*(-1 + zb)) + 6*CF*zb*G[1, 1, zb] - (3*CF*Pi^2*zb*G[1, 1, zb])/8 - 
   (CF*Pi^4*zb*G[1, 1, zb])/192 - 56*CF*G[0, 0, 0, zb] + 
   (7*CF*Pi^2*G[0, 0, 0, zb])/2 - (56*CF*G[0, 0, 0, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 0, 0, zb])/(2*(-1 + zb)) - 24*CF*zb*G[0, 0, 0, zb] + 
   (3*CF*Pi^2*zb*G[0, 0, 0, zb])/2 + 28*CF*G[0, 0, 1, zb] - 
   (7*CF*Pi^2*G[0, 0, 1, zb])/4 + (28*CF*G[0, 0, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 0, 1, zb])/(4*(-1 + zb)) + 12*CF*zb*G[0, 0, 1, zb] - 
   (3*CF*Pi^2*zb*G[0, 0, 1, zb])/4 + 28*CF*G[0, 1, 0, zb] - 
   (7*CF*Pi^2*G[0, 1, 0, zb])/4 + (28*CF*G[0, 1, 0, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 1, 0, zb])/(4*(-1 + zb)) + 12*CF*zb*G[0, 1, 0, zb] - 
   (3*CF*Pi^2*zb*G[0, 1, 0, zb])/4 - 14*CF*G[0, 1, 1, zb] + 
   (7*CF*Pi^2*G[0, 1, 1, zb])/8 - (14*CF*G[0, 1, 1, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 1, 1, zb])/(8*(-1 + zb)) - 6*CF*zb*G[0, 1, 1, zb] + 
   (3*CF*Pi^2*zb*G[0, 1, 1, zb])/8 + 28*CF*G[1, 0, 0, zb] - 
   (7*CF*Pi^2*G[1, 0, 0, zb])/4 + (28*CF*G[1, 0, 0, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 0, 0, zb])/(4*(-1 + zb)) + 12*CF*zb*G[1, 0, 0, zb] - 
   (3*CF*Pi^2*zb*G[1, 0, 0, zb])/4 - 14*CF*G[1, 0, 1, zb] + 
   (7*CF*Pi^2*G[1, 0, 1, zb])/8 - (14*CF*G[1, 0, 1, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 0, 1, zb])/(8*(-1 + zb)) - 6*CF*zb*G[1, 0, 1, zb] + 
   (3*CF*Pi^2*zb*G[1, 0, 1, zb])/8 - 14*CF*G[1, 1, 0, zb] + 
   (7*CF*Pi^2*G[1, 1, 0, zb])/8 - (14*CF*G[1, 1, 0, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 1, 0, zb])/(8*(-1 + zb)) - 6*CF*zb*G[1, 1, 0, zb] + 
   (3*CF*Pi^2*zb*G[1, 1, 0, zb])/8 + 7*CF*G[1, 1, 1, zb] - 
   (7*CF*Pi^2*G[1, 1, 1, zb])/16 + (7*CF*G[1, 1, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 1, 1, zb])/(16*(-1 + zb)) + 3*CF*zb*G[1, 1, 1, zb] - 
   (3*CF*Pi^2*zb*G[1, 1, 1, zb])/16 + 56*CF*G[0, 0, 0, 0, zb] - 
   2*CF*Pi^2*G[0, 0, 0, 0, zb] + (56*CF*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (4*CF*Pi^2*G[0, 0, 0, 0, zb])/(-1 + zb) + 24*CF*zb*G[0, 0, 0, 0, zb] - 
   2*CF*Pi^2*zb*G[0, 0, 0, 0, zb] - 28*CF*G[0, 0, 0, 1, zb] + 
   CF*Pi^2*G[0, 0, 0, 1, zb] - (28*CF*G[0, 0, 0, 1, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[0, 0, 0, 1, zb])/(-1 + zb) - 12*CF*zb*G[0, 0, 0, 1, zb] + 
   CF*Pi^2*zb*G[0, 0, 0, 1, zb] - 28*CF*G[0, 0, 1, 0, zb] + 
   CF*Pi^2*G[0, 0, 1, 0, zb] - (28*CF*G[0, 0, 1, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[0, 0, 1, 0, zb])/(-1 + zb) - 12*CF*zb*G[0, 0, 1, 0, zb] + 
   CF*Pi^2*zb*G[0, 0, 1, 0, zb] + 14*CF*G[0, 0, 1, 1, zb] - 
   (CF*Pi^2*G[0, 0, 1, 1, zb])/2 + (14*CF*G[0, 0, 1, 1, zb])/(-1 + zb) - 
   (CF*Pi^2*G[0, 0, 1, 1, zb])/(-1 + zb) + 6*CF*zb*G[0, 0, 1, 1, zb] - 
   (CF*Pi^2*zb*G[0, 0, 1, 1, zb])/2 - 28*CF*G[0, 1, 0, 0, zb] + 
   CF*Pi^2*G[0, 1, 0, 0, zb] - (28*CF*G[0, 1, 0, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[0, 1, 0, 0, zb])/(-1 + zb) - 12*CF*zb*G[0, 1, 0, 0, zb] + 
   CF*Pi^2*zb*G[0, 1, 0, 0, zb] + 14*CF*G[0, 1, 0, 1, zb] - 
   (CF*Pi^2*G[0, 1, 0, 1, zb])/2 + (14*CF*G[0, 1, 0, 1, zb])/(-1 + zb) - 
   (CF*Pi^2*G[0, 1, 0, 1, zb])/(-1 + zb) + 6*CF*zb*G[0, 1, 0, 1, zb] - 
   (CF*Pi^2*zb*G[0, 1, 0, 1, zb])/2 + 14*CF*G[0, 1, 1, 0, zb] - 
   (CF*Pi^2*G[0, 1, 1, 0, zb])/2 + (14*CF*G[0, 1, 1, 0, zb])/(-1 + zb) - 
   (CF*Pi^2*G[0, 1, 1, 0, zb])/(-1 + zb) + 6*CF*zb*G[0, 1, 1, 0, zb] - 
   (CF*Pi^2*zb*G[0, 1, 1, 0, zb])/2 - 7*CF*G[0, 1, 1, 1, zb] + 
   (CF*Pi^2*G[0, 1, 1, 1, zb])/4 - (7*CF*G[0, 1, 1, 1, zb])/(-1 + zb) + 
   (CF*Pi^2*G[0, 1, 1, 1, zb])/(2*(-1 + zb)) - 3*CF*zb*G[0, 1, 1, 1, zb] + 
   (CF*Pi^2*zb*G[0, 1, 1, 1, zb])/4 - 28*CF*G[1, 0, 0, 0, zb] + 
   CF*Pi^2*G[1, 0, 0, 0, zb] - (28*CF*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[1, 0, 0, 0, zb])/(-1 + zb) - 12*CF*zb*G[1, 0, 0, 0, zb] + 
   CF*Pi^2*zb*G[1, 0, 0, 0, zb] + 14*CF*G[1, 0, 0, 1, zb] - 
   (CF*Pi^2*G[1, 0, 0, 1, zb])/2 + (14*CF*G[1, 0, 0, 1, zb])/(-1 + zb) - 
   (CF*Pi^2*G[1, 0, 0, 1, zb])/(-1 + zb) + 6*CF*zb*G[1, 0, 0, 1, zb] - 
   (CF*Pi^2*zb*G[1, 0, 0, 1, zb])/2 + 14*CF*G[1, 0, 1, 0, zb] - 
   (CF*Pi^2*G[1, 0, 1, 0, zb])/2 + (14*CF*G[1, 0, 1, 0, zb])/(-1 + zb) - 
   (CF*Pi^2*G[1, 0, 1, 0, zb])/(-1 + zb) + 6*CF*zb*G[1, 0, 1, 0, zb] - 
   (CF*Pi^2*zb*G[1, 0, 1, 0, zb])/2 - 7*CF*G[1, 0, 1, 1, zb] + 
   (CF*Pi^2*G[1, 0, 1, 1, zb])/4 - (7*CF*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   (CF*Pi^2*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) - 3*CF*zb*G[1, 0, 1, 1, zb] + 
   (CF*Pi^2*zb*G[1, 0, 1, 1, zb])/4 + 14*CF*G[1, 1, 0, 0, zb] - 
   (CF*Pi^2*G[1, 1, 0, 0, zb])/2 + (14*CF*G[1, 1, 0, 0, zb])/(-1 + zb) - 
   (CF*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) + 6*CF*zb*G[1, 1, 0, 0, zb] - 
   (CF*Pi^2*zb*G[1, 1, 0, 0, zb])/2 - 7*CF*G[1, 1, 0, 1, zb] + 
   (CF*Pi^2*G[1, 1, 0, 1, zb])/4 - (7*CF*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (CF*Pi^2*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) - 3*CF*zb*G[1, 1, 0, 1, zb] + 
   (CF*Pi^2*zb*G[1, 1, 0, 1, zb])/4 - 7*CF*G[1, 1, 1, 0, zb] + 
   (CF*Pi^2*G[1, 1, 1, 0, zb])/4 - (7*CF*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (CF*Pi^2*G[1, 1, 1, 0, zb])/(2*(-1 + zb)) - 3*CF*zb*G[1, 1, 1, 0, zb] + 
   (CF*Pi^2*zb*G[1, 1, 1, 0, zb])/4 + (7*CF*G[1, 1, 1, 1, zb])/2 - 
   (CF*Pi^2*G[1, 1, 1, 1, zb])/8 + (7*CF*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (CF*Pi^2*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) + (3*CF*zb*G[1, 1, 1, 1, zb])/
    2 - (CF*Pi^2*zb*G[1, 1, 1, 1, zb])/8 - 56*CF*G[0, 0, 0, 0, 0, zb] - 
   (56*CF*G[0, 0, 0, 0, 0, zb])/(-1 + zb) - 24*CF*zb*G[0, 0, 0, 0, 0, zb] + 
   28*CF*G[0, 0, 0, 0, 1, zb] + (28*CF*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 0, 0, 1, zb] + 28*CF*G[0, 0, 0, 1, 0, zb] + 
   (28*CF*G[0, 0, 0, 1, 0, zb])/(-1 + zb) + 12*CF*zb*G[0, 0, 0, 1, 0, zb] - 
   14*CF*G[0, 0, 0, 1, 1, zb] - (14*CF*G[0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 0, 0, 1, 1, zb] + 28*CF*G[0, 0, 1, 0, 0, zb] + 
   (28*CF*G[0, 0, 1, 0, 0, zb])/(-1 + zb) + 12*CF*zb*G[0, 0, 1, 0, 0, zb] - 
   14*CF*G[0, 0, 1, 0, 1, zb] - (14*CF*G[0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 0, 1, 0, 1, zb] - 14*CF*G[0, 0, 1, 1, 0, zb] - 
   (14*CF*G[0, 0, 1, 1, 0, zb])/(-1 + zb) - 6*CF*zb*G[0, 0, 1, 1, 0, zb] + 
   7*CF*G[0, 0, 1, 1, 1, zb] + (7*CF*G[0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 0, 1, 1, 1, zb] + 28*CF*G[0, 1, 0, 0, 0, zb] + 
   (28*CF*G[0, 1, 0, 0, 0, zb])/(-1 + zb) + 12*CF*zb*G[0, 1, 0, 0, 0, zb] - 
   14*CF*G[0, 1, 0, 0, 1, zb] - (14*CF*G[0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 0, 0, 1, zb] - 14*CF*G[0, 1, 0, 1, 0, zb] - 
   (14*CF*G[0, 1, 0, 1, 0, zb])/(-1 + zb) - 6*CF*zb*G[0, 1, 0, 1, 0, zb] + 
   7*CF*G[0, 1, 0, 1, 1, zb] + (7*CF*G[0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 1, 0, 1, 1, zb] - 14*CF*G[0, 1, 1, 0, 0, zb] - 
   (14*CF*G[0, 1, 1, 0, 0, zb])/(-1 + zb) - 6*CF*zb*G[0, 1, 1, 0, 0, zb] + 
   7*CF*G[0, 1, 1, 0, 1, zb] + (7*CF*G[0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 1, 1, 0, 1, zb] + 7*CF*G[0, 1, 1, 1, 0, zb] + 
   (7*CF*G[0, 1, 1, 1, 0, zb])/(-1 + zb) + 3*CF*zb*G[0, 1, 1, 1, 0, zb] - 
   (7*CF*G[0, 1, 1, 1, 1, zb])/2 - (7*CF*G[0, 1, 1, 1, 1, zb])/
    (2*(-1 + zb)) - (3*CF*zb*G[0, 1, 1, 1, 1, zb])/2 + 
   28*CF*G[1, 0, 0, 0, 0, zb] + (28*CF*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[1, 0, 0, 0, 0, zb] - 14*CF*G[1, 0, 0, 0, 1, zb] - 
   (14*CF*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 6*CF*zb*G[1, 0, 0, 0, 1, zb] - 
   14*CF*G[1, 0, 0, 1, 0, zb] - (14*CF*G[1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 0, 1, 0, zb] + 7*CF*G[1, 0, 0, 1, 1, zb] + 
   (7*CF*G[1, 0, 0, 1, 1, zb])/(-1 + zb) + 3*CF*zb*G[1, 0, 0, 1, 1, zb] - 
   14*CF*G[1, 0, 1, 0, 0, zb] - (14*CF*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 1, 0, 0, zb] + 7*CF*G[1, 0, 1, 0, 1, zb] + 
   (7*CF*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 3*CF*zb*G[1, 0, 1, 0, 1, zb] + 
   7*CF*G[1, 0, 1, 1, 0, zb] + (7*CF*G[1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 0, 1, 1, 0, zb] - (7*CF*G[1, 0, 1, 1, 1, zb])/2 - 
   (7*CF*G[1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - (3*CF*zb*G[1, 0, 1, 1, 1, zb])/
    2 - 14*CF*G[1, 1, 0, 0, 0, zb] - (14*CF*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 1, 0, 0, 0, zb] + 7*CF*G[1, 1, 0, 0, 1, zb] + 
   (7*CF*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 3*CF*zb*G[1, 1, 0, 0, 1, zb] + 
   7*CF*G[1, 1, 0, 1, 0, zb] + (7*CF*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 1, 0, 1, 0, zb] - (7*CF*G[1, 1, 0, 1, 1, zb])/2 - 
   (7*CF*G[1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - (3*CF*zb*G[1, 1, 0, 1, 1, zb])/
    2 + 7*CF*G[1, 1, 1, 0, 0, zb] + (7*CF*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 1, 1, 0, 0, zb] - (7*CF*G[1, 1, 1, 0, 1, zb])/2 - 
   (7*CF*G[1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - (3*CF*zb*G[1, 1, 1, 0, 1, zb])/
    2 - (7*CF*G[1, 1, 1, 1, 0, zb])/2 - (7*CF*G[1, 1, 1, 1, 0, zb])/
    (2*(-1 + zb)) - (3*CF*zb*G[1, 1, 1, 1, 0, zb])/2 + 
   (7*CF*G[1, 1, 1, 1, 1, zb])/4 + (7*CF*G[1, 1, 1, 1, 1, zb])/
    (4*(-1 + zb)) + (3*CF*zb*G[1, 1, 1, 1, 1, zb])/4 + 
   32*CF*G[0, 0, 0, 0, 0, 0, zb] + (64*CF*G[0, 0, 0, 0, 0, 0, zb])/
    (-1 + zb) + 32*CF*zb*G[0, 0, 0, 0, 0, 0, zb] - 
   16*CF*G[0, 0, 0, 0, 0, 1, zb] - (32*CF*G[0, 0, 0, 0, 0, 1, zb])/
    (-1 + zb) - 16*CF*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   16*CF*G[0, 0, 0, 0, 1, 0, zb] - (32*CF*G[0, 0, 0, 0, 1, 0, zb])/
    (-1 + zb) - 16*CF*zb*G[0, 0, 0, 0, 1, 0, zb] + 
   8*CF*G[0, 0, 0, 0, 1, 1, zb] + (16*CF*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 0, 0, 1, 1, zb] - 16*CF*G[0, 0, 0, 1, 0, 0, zb] - 
   (32*CF*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 0, 1, 0, 0, zb] + 8*CF*G[0, 0, 0, 1, 0, 1, zb] + 
   (16*CF*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 0, 1, 0, 1, zb] + 8*CF*G[0, 0, 0, 1, 1, 0, zb] + 
   (16*CF*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 0, 1, 1, 0, zb] - 4*CF*G[0, 0, 0, 1, 1, 1, zb] - 
   (8*CF*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 0, 1, 1, 1, zb] - 16*CF*G[0, 0, 1, 0, 0, 0, zb] - 
   (32*CF*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 1, 0, 0, 0, zb] + 8*CF*G[0, 0, 1, 0, 0, 1, zb] + 
   (16*CF*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 1, 0, 0, 1, zb] + 8*CF*G[0, 0, 1, 0, 1, 0, zb] + 
   (16*CF*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 1, 0, 1, 0, zb] - 4*CF*G[0, 0, 1, 0, 1, 1, zb] - 
   (8*CF*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 1, 0, 1, 1, zb] + 8*CF*G[0, 0, 1, 1, 0, 0, zb] + 
   (16*CF*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 1, 1, 0, 0, zb] - 4*CF*G[0, 0, 1, 1, 0, 1, zb] - 
   (8*CF*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 1, 1, 0, 1, zb] - 4*CF*G[0, 0, 1, 1, 1, 0, zb] - 
   (8*CF*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 1, 1, 1, 0, zb] + 2*CF*G[0, 0, 1, 1, 1, 1, zb] + 
   (4*CF*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 0, 1, 1, 1, 1, zb] - 16*CF*G[0, 1, 0, 0, 0, 0, zb] - 
   (32*CF*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 1, 0, 0, 0, 0, zb] + 8*CF*G[0, 1, 0, 0, 0, 1, zb] + 
   (16*CF*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 0, 0, 0, 1, zb] + 8*CF*G[0, 1, 0, 0, 1, 0, zb] + 
   (16*CF*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 0, 0, 1, 0, zb] - 4*CF*G[0, 1, 0, 0, 1, 1, zb] - 
   (8*CF*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 0, 0, 1, 1, zb] + 8*CF*G[0, 1, 0, 1, 0, 0, zb] + 
   (16*CF*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 0, 1, 0, 0, zb] - 4*CF*G[0, 1, 0, 1, 0, 1, zb] - 
   (8*CF*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 0, 1, 0, 1, zb] - 4*CF*G[0, 1, 0, 1, 1, 0, zb] - 
   (8*CF*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 0, 1, 1, 0, zb] + 2*CF*G[0, 1, 0, 1, 1, 1, zb] + 
   (4*CF*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 0, 1, 1, 1, zb] + 8*CF*G[0, 1, 1, 0, 0, 0, zb] + 
   (16*CF*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 1, 0, 0, 0, zb] - 4*CF*G[0, 1, 1, 0, 0, 1, zb] - 
   (8*CF*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 1, 0, 0, 1, zb] - 4*CF*G[0, 1, 1, 0, 1, 0, zb] - 
   (8*CF*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 1, 0, 1, 0, zb] + 2*CF*G[0, 1, 1, 0, 1, 1, zb] + 
   (4*CF*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 1, 0, 1, 1, zb] - 4*CF*G[0, 1, 1, 1, 0, 0, zb] - 
   (8*CF*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 1, 1, 0, 0, zb] + 2*CF*G[0, 1, 1, 1, 0, 1, zb] + 
   (4*CF*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 1, 1, 0, 1, zb] + 2*CF*G[0, 1, 1, 1, 1, 0, zb] + 
   (4*CF*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 1, 1, 1, 0, zb] - CF*G[0, 1, 1, 1, 1, 1, zb] - 
   (2*CF*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - CF*zb*G[0, 1, 1, 1, 1, 1, zb] - 
   16*CF*G[1, 0, 0, 0, 0, 0, zb] - (32*CF*G[1, 0, 0, 0, 0, 0, zb])/
    (-1 + zb) - 16*CF*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   8*CF*G[1, 0, 0, 0, 0, 1, zb] + (16*CF*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 0, 0, 0, 1, zb] + 8*CF*G[1, 0, 0, 0, 1, 0, zb] + 
   (16*CF*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 0, 0, 1, 0, zb] - 4*CF*G[1, 0, 0, 0, 1, 1, zb] - 
   (8*CF*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 0, 0, 1, 1, zb] + 8*CF*G[1, 0, 0, 1, 0, 0, zb] + 
   (16*CF*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 0, 1, 0, 0, zb] - 4*CF*G[1, 0, 0, 1, 0, 1, zb] - 
   (8*CF*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 0, 1, 0, 1, zb] - 4*CF*G[1, 0, 0, 1, 1, 0, zb] - 
   (8*CF*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 0, 1, 1, 0, zb] + 2*CF*G[1, 0, 0, 1, 1, 1, zb] + 
   (4*CF*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 0, 1, 1, 1, zb] + 8*CF*G[1, 0, 1, 0, 0, 0, zb] + 
   (16*CF*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 1, 0, 0, 0, zb] - 4*CF*G[1, 0, 1, 0, 0, 1, zb] - 
   (8*CF*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 1, 0, 0, 1, zb] - 4*CF*G[1, 0, 1, 0, 1, 0, zb] - 
   (8*CF*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 1, 0, 1, 0, zb] + 2*CF*G[1, 0, 1, 0, 1, 1, zb] + 
   (4*CF*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 1, 0, 1, 1, zb] - 4*CF*G[1, 0, 1, 1, 0, 0, zb] - 
   (8*CF*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 1, 1, 0, 0, zb] + 2*CF*G[1, 0, 1, 1, 0, 1, zb] + 
   (4*CF*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 1, 1, 0, 1, zb] + 2*CF*G[1, 0, 1, 1, 1, 0, zb] + 
   (4*CF*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 1, 1, 1, 0, zb] - CF*G[1, 0, 1, 1, 1, 1, zb] - 
   (2*CF*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - CF*zb*G[1, 0, 1, 1, 1, 1, zb] + 
   8*CF*G[1, 1, 0, 0, 0, 0, zb] + (16*CF*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 1, 0, 0, 0, 0, zb] - 4*CF*G[1, 1, 0, 0, 0, 1, zb] - 
   (8*CF*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 0, 0, 0, 1, zb] - 4*CF*G[1, 1, 0, 0, 1, 0, zb] - 
   (8*CF*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 0, 0, 1, 0, zb] + 2*CF*G[1, 1, 0, 0, 1, 1, zb] + 
   (4*CF*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 0, 0, 1, 1, zb] - 4*CF*G[1, 1, 0, 1, 0, 0, zb] - 
   (8*CF*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 0, 1, 0, 0, zb] + 2*CF*G[1, 1, 0, 1, 0, 1, zb] + 
   (4*CF*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 0, 1, 0, 1, zb] + 2*CF*G[1, 1, 0, 1, 1, 0, zb] + 
   (4*CF*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 0, 1, 1, 0, zb] - CF*G[1, 1, 0, 1, 1, 1, zb] - 
   (2*CF*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - CF*zb*G[1, 1, 0, 1, 1, 1, zb] - 
   4*CF*G[1, 1, 1, 0, 0, 0, zb] - (8*CF*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 1, 0, 0, 0, zb] + 2*CF*G[1, 1, 1, 0, 0, 1, zb] + 
   (4*CF*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 1, 0, 0, 1, zb] + 2*CF*G[1, 1, 1, 0, 1, 0, zb] + 
   (4*CF*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 1, 0, 1, 0, zb] - CF*G[1, 1, 1, 0, 1, 1, zb] - 
   (2*CF*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - CF*zb*G[1, 1, 1, 0, 1, 1, zb] + 
   2*CF*G[1, 1, 1, 1, 0, 0, zb] + (4*CF*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 1, 1, 0, 0, zb] - CF*G[1, 1, 1, 1, 0, 1, zb] - 
   (2*CF*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - CF*zb*G[1, 1, 1, 1, 0, 1, zb] - 
   CF*G[1, 1, 1, 1, 1, 0, zb] - (2*CF*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 1, 1, 1, 0, zb] + (CF*G[1, 1, 1, 1, 1, 1, zb])/2 + 
   (CF*G[1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + (CF*zb*G[1, 1, 1, 1, 1, 1, zb])/
    2 - 28*CF*Log[Q2dmu2] + (7*CF*Pi^2*Log[Q2dmu2])/4 + 
   (7*CF*Pi^4*Log[Q2dmu2])/384 - (28*CF*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*Log[Q2dmu2])/(4*(-1 + zb)) + (7*CF*Pi^4*Log[Q2dmu2])/
    (384*(-1 + zb)) - 12*CF*zb*Log[Q2dmu2] + (3*CF*Pi^2*zb*Log[Q2dmu2])/4 + 
   (CF*Pi^4*zb*Log[Q2dmu2])/128 + 28*CF*G[0, zb]*Log[Q2dmu2] - 
   (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/4 - (CF*Pi^4*G[0, zb]*Log[Q2dmu2])/96 + 
   (28*CF*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (CF*Pi^4*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   12*CF*zb*G[0, zb]*Log[Q2dmu2] - (3*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/96 - 14*CF*G[1, zb]*Log[Q2dmu2] + 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/8 + (CF*Pi^4*G[1, zb]*Log[Q2dmu2])/192 - 
   (14*CF*G[1, zb]*Log[Q2dmu2])/(-1 + zb) + (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (CF*Pi^4*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   6*CF*zb*G[1, zb]*Log[Q2dmu2] + (3*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/192 - 28*CF*G[0, 0, zb]*Log[Q2dmu2] + 
   (7*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 - (28*CF*G[0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (7*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   12*CF*zb*G[0, 0, zb]*Log[Q2dmu2] + (3*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/
    4 + 14*CF*G[0, 1, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/
    8 + (14*CF*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   6*CF*zb*G[0, 1, zb]*Log[Q2dmu2] - (3*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/
    8 + 14*CF*G[1, 0, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/
    8 + (14*CF*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   6*CF*zb*G[1, 0, zb]*Log[Q2dmu2] - (3*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/
    8 - 7*CF*G[1, 1, zb]*Log[Q2dmu2] + (7*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/
    16 - (7*CF*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   3*CF*zb*G[1, 1, zb]*Log[Q2dmu2] + (3*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/
    16 + 28*CF*G[0, 0, 0, zb]*Log[Q2dmu2] - CF*Pi^2*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (28*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - CF*Pi^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] - 14*CF*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 14*CF*G[0, 1, 0, zb]*
    Log[Q2dmu2] + (CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 7*CF*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 14*CF*G[1, 0, 0, zb]*
    Log[Q2dmu2] + (CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 7*CF*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 7*CF*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + (CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/
    8 - (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 28*CF*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] - (28*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 14*CF*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] + (14*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 14*CF*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] + (14*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 7*CF*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (7*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 14*CF*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] + (14*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 7*CF*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] - (7*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 7*CF*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] - (7*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 14*CF*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] + (14*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 7*CF*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (7*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 7*CF*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (7*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (7*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 7*CF*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] - (7*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (7*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (7*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 16*CF*G[0, 0, 0, 0, 0, zb]*
    Log[Q2dmu2] + (32*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 8*CF*G[0, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 8*CF*G[0, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 4*CF*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 8*CF*G[0, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 4*CF*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 4*CF*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 2*CF*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 8*CF*G[0, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 4*CF*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 4*CF*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 2*CF*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 4*CF*G[0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 2*CF*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 2*CF*G[0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (4*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + CF*G[0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] + (2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 8*CF*G[1, 0, 0, 0, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 4*CF*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 4*CF*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 2*CF*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 4*CF*G[1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 2*CF*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 2*CF*G[1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + CF*G[1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 4*CF*G[1, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 2*CF*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 2*CF*G[1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + CF*G[1, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] + (2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 2*CF*G[1, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + CF*G[1, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] + (2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + CF*G[1, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 7*CF*Log[Q2dmu2]^2 - 
   (7*CF*Pi^2*Log[Q2dmu2]^2)/16 - (CF*Pi^4*Log[Q2dmu2]^2)/384 + 
   (7*CF*Log[Q2dmu2]^2)/(-1 + zb) - (7*CF*Pi^2*Log[Q2dmu2]^2)/
    (16*(-1 + zb)) - (CF*Pi^4*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   3*CF*zb*Log[Q2dmu2]^2 - (3*CF*Pi^2*zb*Log[Q2dmu2]^2)/16 - 
   (CF*Pi^4*zb*Log[Q2dmu2]^2)/384 - 7*CF*G[0, zb]*Log[Q2dmu2]^2 + 
   (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/16 - (7*CF*G[0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   3*CF*zb*G[0, zb]*Log[Q2dmu2]^2 + (3*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/
    16 + (7*CF*G[1, zb]*Log[Q2dmu2]^2)/2 - (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/
    32 + (7*CF*G[1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (3*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - (3*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/
    32 + 7*CF*G[0, 0, zb]*Log[Q2dmu2]^2 - (CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/
    4 + (7*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   3*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - (CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/
    4 - (7*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - (7*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) + (CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + (CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/
    8 - (7*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - (CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/
    16 + (7*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 7*CF*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (7*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   3*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + (7*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/
    2 + (7*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (7*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 4*CF*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (8*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   4*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 2*CF*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 2*CF*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + CF*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 2*CF*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + CF*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + CF*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 2*CF*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + CF*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + CF*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + CF*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - (7*CF*Log[Q2dmu2]^3)/6 + 
   (7*CF*Pi^2*Log[Q2dmu2]^3)/96 - (7*CF*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
   (7*CF*Pi^2*Log[Q2dmu2]^3)/(96*(-1 + zb)) - (CF*zb*Log[Q2dmu2]^3)/2 + 
   (CF*Pi^2*zb*Log[Q2dmu2]^3)/32 + (7*CF*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/24 + (7*CF*G[0, zb]*Log[Q2dmu2]^3)/
    (6*(-1 + zb)) - (CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*zb*G[0, zb]*Log[Q2dmu2]^3)/2 - (CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/
    24 - (7*CF*G[1, zb]*Log[Q2dmu2]^3)/12 + (CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/
    48 - (7*CF*G[1, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(24*(-1 + zb)) - 
   (CF*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + (CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/
    48 - (7*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (7*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + (7*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/
    12 + (7*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + (7*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/
    12 + (7*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - (7*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/
    24 - (7*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(24*(-1 + zb)) - 
   (CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/8 + (2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/
    3 + (4*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - (2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - (2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/6 + (CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) + (CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - (2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/6 + (CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) + (CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/6 + (CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) + (CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/12 - (CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/
    (6*(-1 + zb)) - (CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (7*CF*Log[Q2dmu2]^4)/48 - (CF*Pi^2*Log[Q2dmu2]^4)/192 + 
   (7*CF*Log[Q2dmu2]^4)/(48*(-1 + zb)) - (CF*Pi^2*Log[Q2dmu2]^4)/
    (96*(-1 + zb)) + (CF*zb*Log[Q2dmu2]^4)/16 - (CF*Pi^2*zb*Log[Q2dmu2]^4)/
    192 - (7*CF*G[0, zb]*Log[Q2dmu2]^4)/48 - (7*CF*G[0, zb]*Log[Q2dmu2]^4)/
    (48*(-1 + zb)) - (CF*zb*G[0, zb]*Log[Q2dmu2]^4)/16 + 
   (7*CF*G[1, zb]*Log[Q2dmu2]^4)/96 + (7*CF*G[1, zb]*Log[Q2dmu2]^4)/
    (96*(-1 + zb)) + (CF*zb*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (CF*G[0, 0, zb]*Log[Q2dmu2]^4)/12 + (CF*G[0, 0, zb]*Log[Q2dmu2]^4)/
    (6*(-1 + zb)) + (CF*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (CF*G[0, 1, zb]*Log[Q2dmu2]^4)/24 - (CF*G[0, 1, zb]*Log[Q2dmu2]^4)/
    (12*(-1 + zb)) - (CF*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/24 - 
   (CF*G[1, 0, zb]*Log[Q2dmu2]^4)/24 - (CF*G[1, 0, zb]*Log[Q2dmu2]^4)/
    (12*(-1 + zb)) - (CF*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (CF*G[1, 1, zb]*Log[Q2dmu2]^4)/48 + (CF*G[1, 1, zb]*Log[Q2dmu2]^4)/
    (24*(-1 + zb)) + (CF*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (7*CF*Log[Q2dmu2]^5)/480 - (7*CF*Log[Q2dmu2]^5)/(480*(-1 + zb)) - 
   (CF*zb*Log[Q2dmu2]^5)/160 + (CF*G[0, zb]*Log[Q2dmu2]^5)/120 + 
   (CF*G[0, zb]*Log[Q2dmu2]^5)/(60*(-1 + zb)) + 
   (CF*zb*G[0, zb]*Log[Q2dmu2]^5)/120 - (CF*G[1, zb]*Log[Q2dmu2]^5)/240 - 
   (CF*G[1, zb]*Log[Q2dmu2]^5)/(120*(-1 + zb)) - 
   (CF*zb*G[1, zb]*Log[Q2dmu2]^5)/240 + (CF*Log[Q2dmu2]^6)/1440 + 
   (CF*Log[Q2dmu2]^6)/(720*(-1 + zb)) + (CF*zb*Log[Q2dmu2]^6)/1440 - 
   (49*CF*Zeta[3])/3 + (49*CF*Pi^2*Zeta[3])/48 - 
   (49*CF*Zeta[3])/(3*(-1 + zb)) + (49*CF*Pi^2*Zeta[3])/(48*(-1 + zb)) - 
   7*CF*zb*Zeta[3] + (7*CF*Pi^2*zb*Zeta[3])/16 + (49*CF*G[0, zb]*Zeta[3])/3 - 
   (7*CF*Pi^2*G[0, zb]*Zeta[3])/12 + (49*CF*G[0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*Pi^2*G[0, zb]*Zeta[3])/(6*(-1 + zb)) + 7*CF*zb*G[0, zb]*Zeta[3] - 
   (7*CF*Pi^2*zb*G[0, zb]*Zeta[3])/12 - (49*CF*G[1, zb]*Zeta[3])/6 + 
   (7*CF*Pi^2*G[1, zb]*Zeta[3])/24 - (49*CF*G[1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (7*CF*Pi^2*G[1, zb]*Zeta[3])/(12*(-1 + zb)) - (7*CF*zb*G[1, zb]*Zeta[3])/
    2 + (7*CF*Pi^2*zb*G[1, zb]*Zeta[3])/24 - (49*CF*G[0, 0, zb]*Zeta[3])/3 - 
   (49*CF*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 7*CF*zb*G[0, 0, zb]*Zeta[3] + 
   (49*CF*G[0, 1, zb]*Zeta[3])/6 + (49*CF*G[0, 1, zb]*Zeta[3])/
    (6*(-1 + zb)) + (7*CF*zb*G[0, 1, zb]*Zeta[3])/2 + 
   (49*CF*G[1, 0, zb]*Zeta[3])/6 + (49*CF*G[1, 0, zb]*Zeta[3])/
    (6*(-1 + zb)) + (7*CF*zb*G[1, 0, zb]*Zeta[3])/2 - 
   (49*CF*G[1, 1, zb]*Zeta[3])/12 - (49*CF*G[1, 1, zb]*Zeta[3])/
    (12*(-1 + zb)) - (7*CF*zb*G[1, 1, zb]*Zeta[3])/4 + 
   (28*CF*G[0, 0, 0, zb]*Zeta[3])/3 + (56*CF*G[0, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (28*CF*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (14*CF*G[0, 0, 1, zb]*Zeta[3])/3 - (28*CF*G[0, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (14*CF*G[0, 1, 0, zb]*Zeta[3])/3 - (28*CF*G[0, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (7*CF*G[0, 1, 1, zb]*Zeta[3])/3 + (14*CF*G[0, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (7*CF*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (14*CF*G[1, 0, 0, zb]*Zeta[3])/3 - (28*CF*G[1, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (7*CF*G[1, 0, 1, zb]*Zeta[3])/3 + (14*CF*G[1, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (7*CF*zb*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (7*CF*G[1, 1, 0, zb]*Zeta[3])/3 + (14*CF*G[1, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (7*CF*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (7*CF*G[1, 1, 1, zb]*Zeta[3])/6 - (7*CF*G[1, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (7*CF*zb*G[1, 1, 1, zb]*Zeta[3])/6 + 
   (49*CF*Log[Q2dmu2]*Zeta[3])/6 - (7*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/24 + 
   (49*CF*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (7*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (7*CF*zb*Log[Q2dmu2]*Zeta[3])/2 - (7*CF*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/24 - 
   (49*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (49*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (7*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (49*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (49*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (7*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (14*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (14*CF*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (49*CF*Log[Q2dmu2]^2*Zeta[3])/24 - (49*CF*Log[Q2dmu2]^2*Zeta[3])/
    (24*(-1 + zb)) - (7*CF*zb*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (7*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (7*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 - 
   (7*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(6*(-1 + zb)) - 
   (7*CF*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + (7*CF*Log[Q2dmu2]^3*Zeta[3])/
    36 + (7*CF*Log[Q2dmu2]^3*Zeta[3])/(18*(-1 + zb)) + 
   (7*CF*zb*Log[Q2dmu2]^3*Zeta[3])/36 + (49*CF*Zeta[3]^2)/36 + 
   (49*CF*Zeta[3]^2)/(18*(-1 + zb)) + (49*CF*zb*Zeta[3]^2)/36 - 
   (217*CF*Zeta[5])/20 - (217*CF*Zeta[5])/(20*(-1 + zb)) - 
   (93*CF*zb*Zeta[5])/20 + (31*CF*G[0, zb]*Zeta[5])/5 + 
   (62*CF*G[0, zb]*Zeta[5])/(5*(-1 + zb)) + (31*CF*zb*G[0, zb]*Zeta[5])/5 - 
   (31*CF*G[1, zb]*Zeta[5])/10 - (31*CF*G[1, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (31*CF*zb*G[1, zb]*Zeta[5])/10 + (31*CF*Log[Q2dmu2]*Zeta[5])/10 + 
   (31*CF*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) + (31*CF*zb*Log[Q2dmu2]*Zeta[5])/
    10) + ep^6*(112*CF - 7*CF*Pi^2 - (7*CF*Pi^4)/96 - (133*CF*Pi^6)/23040 + 
   (112*CF)/(-1 + zb) - (7*CF*Pi^2)/(-1 + zb) - (7*CF*Pi^4)/(96*(-1 + zb)) - 
   (133*CF*Pi^6)/(23040*(-1 + zb)) + 48*CF*zb - 3*CF*Pi^2*zb - 
   (CF*Pi^4*zb)/32 - (19*CF*Pi^6*zb)/7680 - 112*CF*G[0, zb] + 
   7*CF*Pi^2*G[0, zb] + (7*CF*Pi^4*G[0, zb])/96 + 
   (19*CF*Pi^6*G[0, zb])/5760 - (112*CF*G[0, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, zb])/(-1 + zb) + (7*CF*Pi^4*G[0, zb])/(96*(-1 + zb)) + 
   (19*CF*Pi^6*G[0, zb])/(2880*(-1 + zb)) - 48*CF*zb*G[0, zb] + 
   3*CF*Pi^2*zb*G[0, zb] + (CF*Pi^4*zb*G[0, zb])/32 + 
   (19*CF*Pi^6*zb*G[0, zb])/5760 + 56*CF*G[1, zb] - (7*CF*Pi^2*G[1, zb])/2 - 
   (7*CF*Pi^4*G[1, zb])/192 - (19*CF*Pi^6*G[1, zb])/11520 + 
   (56*CF*G[1, zb])/(-1 + zb) - (7*CF*Pi^2*G[1, zb])/(2*(-1 + zb)) - 
   (7*CF*Pi^4*G[1, zb])/(192*(-1 + zb)) - (19*CF*Pi^6*G[1, zb])/
    (5760*(-1 + zb)) + 24*CF*zb*G[1, zb] - (3*CF*Pi^2*zb*G[1, zb])/2 - 
   (CF*Pi^4*zb*G[1, zb])/64 - (19*CF*Pi^6*zb*G[1, zb])/11520 + 
   112*CF*G[0, 0, zb] - 7*CF*Pi^2*G[0, 0, zb] - (7*CF*Pi^4*G[0, 0, zb])/96 + 
   (112*CF*G[0, 0, zb])/(-1 + zb) - (7*CF*Pi^2*G[0, 0, zb])/(-1 + zb) - 
   (7*CF*Pi^4*G[0, 0, zb])/(96*(-1 + zb)) + 48*CF*zb*G[0, 0, zb] - 
   3*CF*Pi^2*zb*G[0, 0, zb] - (CF*Pi^4*zb*G[0, 0, zb])/32 - 
   56*CF*G[0, 1, zb] + (7*CF*Pi^2*G[0, 1, zb])/2 + 
   (7*CF*Pi^4*G[0, 1, zb])/192 - (56*CF*G[0, 1, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 1, zb])/(2*(-1 + zb)) + (7*CF*Pi^4*G[0, 1, zb])/
    (192*(-1 + zb)) - 24*CF*zb*G[0, 1, zb] + (3*CF*Pi^2*zb*G[0, 1, zb])/2 + 
   (CF*Pi^4*zb*G[0, 1, zb])/64 - 56*CF*G[1, 0, zb] + 
   (7*CF*Pi^2*G[1, 0, zb])/2 + (7*CF*Pi^4*G[1, 0, zb])/192 - 
   (56*CF*G[1, 0, zb])/(-1 + zb) + (7*CF*Pi^2*G[1, 0, zb])/(2*(-1 + zb)) + 
   (7*CF*Pi^4*G[1, 0, zb])/(192*(-1 + zb)) - 24*CF*zb*G[1, 0, zb] + 
   (3*CF*Pi^2*zb*G[1, 0, zb])/2 + (CF*Pi^4*zb*G[1, 0, zb])/64 + 
   28*CF*G[1, 1, zb] - (7*CF*Pi^2*G[1, 1, zb])/4 - 
   (7*CF*Pi^4*G[1, 1, zb])/384 + (28*CF*G[1, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 1, zb])/(4*(-1 + zb)) - (7*CF*Pi^4*G[1, 1, zb])/
    (384*(-1 + zb)) + 12*CF*zb*G[1, 1, zb] - (3*CF*Pi^2*zb*G[1, 1, zb])/4 - 
   (CF*Pi^4*zb*G[1, 1, zb])/128 - 112*CF*G[0, 0, 0, zb] + 
   7*CF*Pi^2*G[0, 0, 0, zb] + (CF*Pi^4*G[0, 0, 0, zb])/24 - 
   (112*CF*G[0, 0, 0, zb])/(-1 + zb) + (7*CF*Pi^2*G[0, 0, 0, zb])/(-1 + zb) + 
   (CF*Pi^4*G[0, 0, 0, zb])/(12*(-1 + zb)) - 48*CF*zb*G[0, 0, 0, zb] + 
   3*CF*Pi^2*zb*G[0, 0, 0, zb] + (CF*Pi^4*zb*G[0, 0, 0, zb])/24 + 
   56*CF*G[0, 0, 1, zb] - (7*CF*Pi^2*G[0, 0, 1, zb])/2 - 
   (CF*Pi^4*G[0, 0, 1, zb])/48 + (56*CF*G[0, 0, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 0, 1, zb])/(2*(-1 + zb)) - (CF*Pi^4*G[0, 0, 1, zb])/
    (24*(-1 + zb)) + 24*CF*zb*G[0, 0, 1, zb] - (3*CF*Pi^2*zb*G[0, 0, 1, zb])/
    2 - (CF*Pi^4*zb*G[0, 0, 1, zb])/48 + 56*CF*G[0, 1, 0, zb] - 
   (7*CF*Pi^2*G[0, 1, 0, zb])/2 - (CF*Pi^4*G[0, 1, 0, zb])/48 + 
   (56*CF*G[0, 1, 0, zb])/(-1 + zb) - (7*CF*Pi^2*G[0, 1, 0, zb])/
    (2*(-1 + zb)) - (CF*Pi^4*G[0, 1, 0, zb])/(24*(-1 + zb)) + 
   24*CF*zb*G[0, 1, 0, zb] - (3*CF*Pi^2*zb*G[0, 1, 0, zb])/2 - 
   (CF*Pi^4*zb*G[0, 1, 0, zb])/48 - 28*CF*G[0, 1, 1, zb] + 
   (7*CF*Pi^2*G[0, 1, 1, zb])/4 + (CF*Pi^4*G[0, 1, 1, zb])/96 - 
   (28*CF*G[0, 1, 1, zb])/(-1 + zb) + (7*CF*Pi^2*G[0, 1, 1, zb])/
    (4*(-1 + zb)) + (CF*Pi^4*G[0, 1, 1, zb])/(48*(-1 + zb)) - 
   12*CF*zb*G[0, 1, 1, zb] + (3*CF*Pi^2*zb*G[0, 1, 1, zb])/4 + 
   (CF*Pi^4*zb*G[0, 1, 1, zb])/96 + 56*CF*G[1, 0, 0, zb] - 
   (7*CF*Pi^2*G[1, 0, 0, zb])/2 - (CF*Pi^4*G[1, 0, 0, zb])/48 + 
   (56*CF*G[1, 0, 0, zb])/(-1 + zb) - (7*CF*Pi^2*G[1, 0, 0, zb])/
    (2*(-1 + zb)) - (CF*Pi^4*G[1, 0, 0, zb])/(24*(-1 + zb)) + 
   24*CF*zb*G[1, 0, 0, zb] - (3*CF*Pi^2*zb*G[1, 0, 0, zb])/2 - 
   (CF*Pi^4*zb*G[1, 0, 0, zb])/48 - 28*CF*G[1, 0, 1, zb] + 
   (7*CF*Pi^2*G[1, 0, 1, zb])/4 + (CF*Pi^4*G[1, 0, 1, zb])/96 - 
   (28*CF*G[1, 0, 1, zb])/(-1 + zb) + (7*CF*Pi^2*G[1, 0, 1, zb])/
    (4*(-1 + zb)) + (CF*Pi^4*G[1, 0, 1, zb])/(48*(-1 + zb)) - 
   12*CF*zb*G[1, 0, 1, zb] + (3*CF*Pi^2*zb*G[1, 0, 1, zb])/4 + 
   (CF*Pi^4*zb*G[1, 0, 1, zb])/96 - 28*CF*G[1, 1, 0, zb] + 
   (7*CF*Pi^2*G[1, 1, 0, zb])/4 + (CF*Pi^4*G[1, 1, 0, zb])/96 - 
   (28*CF*G[1, 1, 0, zb])/(-1 + zb) + (7*CF*Pi^2*G[1, 1, 0, zb])/
    (4*(-1 + zb)) + (CF*Pi^4*G[1, 1, 0, zb])/(48*(-1 + zb)) - 
   12*CF*zb*G[1, 1, 0, zb] + (3*CF*Pi^2*zb*G[1, 1, 0, zb])/4 + 
   (CF*Pi^4*zb*G[1, 1, 0, zb])/96 + 14*CF*G[1, 1, 1, zb] - 
   (7*CF*Pi^2*G[1, 1, 1, zb])/8 - (CF*Pi^4*G[1, 1, 1, zb])/192 + 
   (14*CF*G[1, 1, 1, zb])/(-1 + zb) - (7*CF*Pi^2*G[1, 1, 1, zb])/
    (8*(-1 + zb)) - (CF*Pi^4*G[1, 1, 1, zb])/(96*(-1 + zb)) + 
   6*CF*zb*G[1, 1, 1, zb] - (3*CF*Pi^2*zb*G[1, 1, 1, zb])/8 - 
   (CF*Pi^4*zb*G[1, 1, 1, zb])/192 + 112*CF*G[0, 0, 0, 0, zb] - 
   7*CF*Pi^2*G[0, 0, 0, 0, zb] + (112*CF*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 0, 0, 0, zb])/(-1 + zb) + 48*CF*zb*G[0, 0, 0, 0, zb] - 
   3*CF*Pi^2*zb*G[0, 0, 0, 0, zb] - 56*CF*G[0, 0, 0, 1, zb] + 
   (7*CF*Pi^2*G[0, 0, 0, 1, zb])/2 - (56*CF*G[0, 0, 0, 1, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 0, 0, 1, zb])/(2*(-1 + zb)) - 24*CF*zb*G[0, 0, 0, 1, zb] + 
   (3*CF*Pi^2*zb*G[0, 0, 0, 1, zb])/2 - 56*CF*G[0, 0, 1, 0, zb] + 
   (7*CF*Pi^2*G[0, 0, 1, 0, zb])/2 - (56*CF*G[0, 0, 1, 0, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 0, 1, 0, zb])/(2*(-1 + zb)) - 24*CF*zb*G[0, 0, 1, 0, zb] + 
   (3*CF*Pi^2*zb*G[0, 0, 1, 0, zb])/2 + 28*CF*G[0, 0, 1, 1, zb] - 
   (7*CF*Pi^2*G[0, 0, 1, 1, zb])/4 + (28*CF*G[0, 0, 1, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 0, 1, 1, zb])/(4*(-1 + zb)) + 12*CF*zb*G[0, 0, 1, 1, zb] - 
   (3*CF*Pi^2*zb*G[0, 0, 1, 1, zb])/4 - 56*CF*G[0, 1, 0, 0, zb] + 
   (7*CF*Pi^2*G[0, 1, 0, 0, zb])/2 - (56*CF*G[0, 1, 0, 0, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 1, 0, 0, zb])/(2*(-1 + zb)) - 24*CF*zb*G[0, 1, 0, 0, zb] + 
   (3*CF*Pi^2*zb*G[0, 1, 0, 0, zb])/2 + 28*CF*G[0, 1, 0, 1, zb] - 
   (7*CF*Pi^2*G[0, 1, 0, 1, zb])/4 + (28*CF*G[0, 1, 0, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 1, 0, 1, zb])/(4*(-1 + zb)) + 12*CF*zb*G[0, 1, 0, 1, zb] - 
   (3*CF*Pi^2*zb*G[0, 1, 0, 1, zb])/4 + 28*CF*G[0, 1, 1, 0, zb] - 
   (7*CF*Pi^2*G[0, 1, 1, 0, zb])/4 + (28*CF*G[0, 1, 1, 0, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 1, 1, 0, zb])/(4*(-1 + zb)) + 12*CF*zb*G[0, 1, 1, 0, zb] - 
   (3*CF*Pi^2*zb*G[0, 1, 1, 0, zb])/4 - 14*CF*G[0, 1, 1, 1, zb] + 
   (7*CF*Pi^2*G[0, 1, 1, 1, zb])/8 - (14*CF*G[0, 1, 1, 1, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 1, 1, 1, zb])/(8*(-1 + zb)) - 6*CF*zb*G[0, 1, 1, 1, zb] + 
   (3*CF*Pi^2*zb*G[0, 1, 1, 1, zb])/8 - 56*CF*G[1, 0, 0, 0, zb] + 
   (7*CF*Pi^2*G[1, 0, 0, 0, zb])/2 - (56*CF*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 0, 0, 0, zb])/(2*(-1 + zb)) - 24*CF*zb*G[1, 0, 0, 0, zb] + 
   (3*CF*Pi^2*zb*G[1, 0, 0, 0, zb])/2 + 28*CF*G[1, 0, 0, 1, zb] - 
   (7*CF*Pi^2*G[1, 0, 0, 1, zb])/4 + (28*CF*G[1, 0, 0, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 0, 0, 1, zb])/(4*(-1 + zb)) + 12*CF*zb*G[1, 0, 0, 1, zb] - 
   (3*CF*Pi^2*zb*G[1, 0, 0, 1, zb])/4 + 28*CF*G[1, 0, 1, 0, zb] - 
   (7*CF*Pi^2*G[1, 0, 1, 0, zb])/4 + (28*CF*G[1, 0, 1, 0, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 0, 1, 0, zb])/(4*(-1 + zb)) + 12*CF*zb*G[1, 0, 1, 0, zb] - 
   (3*CF*Pi^2*zb*G[1, 0, 1, 0, zb])/4 - 14*CF*G[1, 0, 1, 1, zb] + 
   (7*CF*Pi^2*G[1, 0, 1, 1, zb])/8 - (14*CF*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) - 6*CF*zb*G[1, 0, 1, 1, zb] + 
   (3*CF*Pi^2*zb*G[1, 0, 1, 1, zb])/8 + 28*CF*G[1, 1, 0, 0, zb] - 
   (7*CF*Pi^2*G[1, 1, 0, 0, zb])/4 + (28*CF*G[1, 1, 0, 0, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) + 12*CF*zb*G[1, 1, 0, 0, zb] - 
   (3*CF*Pi^2*zb*G[1, 1, 0, 0, zb])/4 - 14*CF*G[1, 1, 0, 1, zb] + 
   (7*CF*Pi^2*G[1, 1, 0, 1, zb])/8 - (14*CF*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 1, 0, 1, zb])/(8*(-1 + zb)) - 6*CF*zb*G[1, 1, 0, 1, zb] + 
   (3*CF*Pi^2*zb*G[1, 1, 0, 1, zb])/8 - 14*CF*G[1, 1, 1, 0, zb] + 
   (7*CF*Pi^2*G[1, 1, 1, 0, zb])/8 - (14*CF*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 1, 1, 0, zb])/(8*(-1 + zb)) - 6*CF*zb*G[1, 1, 1, 0, zb] + 
   (3*CF*Pi^2*zb*G[1, 1, 1, 0, zb])/8 + 7*CF*G[1, 1, 1, 1, zb] - 
   (7*CF*Pi^2*G[1, 1, 1, 1, zb])/16 + (7*CF*G[1, 1, 1, 1, zb])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 3*CF*zb*G[1, 1, 1, 1, zb] - 
   (3*CF*Pi^2*zb*G[1, 1, 1, 1, zb])/16 - 112*CF*G[0, 0, 0, 0, 0, zb] + 
   4*CF*Pi^2*G[0, 0, 0, 0, 0, zb] - (112*CF*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (8*CF*Pi^2*G[0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   48*CF*zb*G[0, 0, 0, 0, 0, zb] + 4*CF*Pi^2*zb*G[0, 0, 0, 0, 0, zb] + 
   56*CF*G[0, 0, 0, 0, 1, zb] - 2*CF*Pi^2*G[0, 0, 0, 0, 1, zb] + 
   (56*CF*G[0, 0, 0, 0, 1, zb])/(-1 + zb) - (4*CF*Pi^2*G[0, 0, 0, 0, 1, zb])/
    (-1 + zb) + 24*CF*zb*G[0, 0, 0, 0, 1, zb] - 
   2*CF*Pi^2*zb*G[0, 0, 0, 0, 1, zb] + 56*CF*G[0, 0, 0, 1, 0, zb] - 
   2*CF*Pi^2*G[0, 0, 0, 1, 0, zb] + (56*CF*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (4*CF*Pi^2*G[0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   24*CF*zb*G[0, 0, 0, 1, 0, zb] - 2*CF*Pi^2*zb*G[0, 0, 0, 1, 0, zb] - 
   28*CF*G[0, 0, 0, 1, 1, zb] + CF*Pi^2*G[0, 0, 0, 1, 1, zb] - 
   (28*CF*G[0, 0, 0, 1, 1, zb])/(-1 + zb) + (2*CF*Pi^2*G[0, 0, 0, 1, 1, zb])/
    (-1 + zb) - 12*CF*zb*G[0, 0, 0, 1, 1, zb] + 
   CF*Pi^2*zb*G[0, 0, 0, 1, 1, zb] + 56*CF*G[0, 0, 1, 0, 0, zb] - 
   2*CF*Pi^2*G[0, 0, 1, 0, 0, zb] + (56*CF*G[0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (4*CF*Pi^2*G[0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   24*CF*zb*G[0, 0, 1, 0, 0, zb] - 2*CF*Pi^2*zb*G[0, 0, 1, 0, 0, zb] - 
   28*CF*G[0, 0, 1, 0, 1, zb] + CF*Pi^2*G[0, 0, 1, 0, 1, zb] - 
   (28*CF*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + (2*CF*Pi^2*G[0, 0, 1, 0, 1, zb])/
    (-1 + zb) - 12*CF*zb*G[0, 0, 1, 0, 1, zb] + 
   CF*Pi^2*zb*G[0, 0, 1, 0, 1, zb] - 28*CF*G[0, 0, 1, 1, 0, zb] + 
   CF*Pi^2*G[0, 0, 1, 1, 0, zb] - (28*CF*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   12*CF*zb*G[0, 0, 1, 1, 0, zb] + CF*Pi^2*zb*G[0, 0, 1, 1, 0, zb] + 
   14*CF*G[0, 0, 1, 1, 1, zb] - (CF*Pi^2*G[0, 0, 1, 1, 1, zb])/2 + 
   (14*CF*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - (CF*Pi^2*G[0, 0, 1, 1, 1, zb])/
    (-1 + zb) + 6*CF*zb*G[0, 0, 1, 1, 1, zb] - 
   (CF*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/2 + 56*CF*G[0, 1, 0, 0, 0, zb] - 
   2*CF*Pi^2*G[0, 1, 0, 0, 0, zb] + (56*CF*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (4*CF*Pi^2*G[0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   24*CF*zb*G[0, 1, 0, 0, 0, zb] - 2*CF*Pi^2*zb*G[0, 1, 0, 0, 0, zb] - 
   28*CF*G[0, 1, 0, 0, 1, zb] + CF*Pi^2*G[0, 1, 0, 0, 1, zb] - 
   (28*CF*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + (2*CF*Pi^2*G[0, 1, 0, 0, 1, zb])/
    (-1 + zb) - 12*CF*zb*G[0, 1, 0, 0, 1, zb] + 
   CF*Pi^2*zb*G[0, 1, 0, 0, 1, zb] - 28*CF*G[0, 1, 0, 1, 0, zb] + 
   CF*Pi^2*G[0, 1, 0, 1, 0, zb] - (28*CF*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   12*CF*zb*G[0, 1, 0, 1, 0, zb] + CF*Pi^2*zb*G[0, 1, 0, 1, 0, zb] + 
   14*CF*G[0, 1, 0, 1, 1, zb] - (CF*Pi^2*G[0, 1, 0, 1, 1, zb])/2 + 
   (14*CF*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - (CF*Pi^2*G[0, 1, 0, 1, 1, zb])/
    (-1 + zb) + 6*CF*zb*G[0, 1, 0, 1, 1, zb] - 
   (CF*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/2 - 28*CF*G[0, 1, 1, 0, 0, zb] + 
   CF*Pi^2*G[0, 1, 1, 0, 0, zb] - (28*CF*G[0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   12*CF*zb*G[0, 1, 1, 0, 0, zb] + CF*Pi^2*zb*G[0, 1, 1, 0, 0, zb] + 
   14*CF*G[0, 1, 1, 0, 1, zb] - (CF*Pi^2*G[0, 1, 1, 0, 1, zb])/2 + 
   (14*CF*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - (CF*Pi^2*G[0, 1, 1, 0, 1, zb])/
    (-1 + zb) + 6*CF*zb*G[0, 1, 1, 0, 1, zb] - 
   (CF*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/2 + 14*CF*G[0, 1, 1, 1, 0, zb] - 
   (CF*Pi^2*G[0, 1, 1, 1, 0, zb])/2 + (14*CF*G[0, 1, 1, 1, 0, zb])/
    (-1 + zb) - (CF*Pi^2*G[0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   6*CF*zb*G[0, 1, 1, 1, 0, zb] - (CF*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/2 - 
   7*CF*G[0, 1, 1, 1, 1, zb] + (CF*Pi^2*G[0, 1, 1, 1, 1, zb])/4 - 
   (7*CF*G[0, 1, 1, 1, 1, zb])/(-1 + zb) + (CF*Pi^2*G[0, 1, 1, 1, 1, zb])/
    (2*(-1 + zb)) - 3*CF*zb*G[0, 1, 1, 1, 1, zb] + 
   (CF*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/4 + 56*CF*G[1, 0, 0, 0, 0, zb] - 
   2*CF*Pi^2*G[1, 0, 0, 0, 0, zb] + (56*CF*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (4*CF*Pi^2*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   24*CF*zb*G[1, 0, 0, 0, 0, zb] - 2*CF*Pi^2*zb*G[1, 0, 0, 0, 0, zb] - 
   28*CF*G[1, 0, 0, 0, 1, zb] + CF*Pi^2*G[1, 0, 0, 0, 1, zb] - 
   (28*CF*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + (2*CF*Pi^2*G[1, 0, 0, 0, 1, zb])/
    (-1 + zb) - 12*CF*zb*G[1, 0, 0, 0, 1, zb] + 
   CF*Pi^2*zb*G[1, 0, 0, 0, 1, zb] - 28*CF*G[1, 0, 0, 1, 0, zb] + 
   CF*Pi^2*G[1, 0, 0, 1, 0, zb] - (28*CF*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   12*CF*zb*G[1, 0, 0, 1, 0, zb] + CF*Pi^2*zb*G[1, 0, 0, 1, 0, zb] + 
   14*CF*G[1, 0, 0, 1, 1, zb] - (CF*Pi^2*G[1, 0, 0, 1, 1, zb])/2 + 
   (14*CF*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - (CF*Pi^2*G[1, 0, 0, 1, 1, zb])/
    (-1 + zb) + 6*CF*zb*G[1, 0, 0, 1, 1, zb] - 
   (CF*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/2 - 28*CF*G[1, 0, 1, 0, 0, zb] + 
   CF*Pi^2*G[1, 0, 1, 0, 0, zb] - (28*CF*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   12*CF*zb*G[1, 0, 1, 0, 0, zb] + CF*Pi^2*zb*G[1, 0, 1, 0, 0, zb] + 
   14*CF*G[1, 0, 1, 0, 1, zb] - (CF*Pi^2*G[1, 0, 1, 0, 1, zb])/2 + 
   (14*CF*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - (CF*Pi^2*G[1, 0, 1, 0, 1, zb])/
    (-1 + zb) + 6*CF*zb*G[1, 0, 1, 0, 1, zb] - 
   (CF*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/2 + 14*CF*G[1, 0, 1, 1, 0, zb] - 
   (CF*Pi^2*G[1, 0, 1, 1, 0, zb])/2 + (14*CF*G[1, 0, 1, 1, 0, zb])/
    (-1 + zb) - (CF*Pi^2*G[1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   6*CF*zb*G[1, 0, 1, 1, 0, zb] - (CF*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/2 - 
   7*CF*G[1, 0, 1, 1, 1, zb] + (CF*Pi^2*G[1, 0, 1, 1, 1, zb])/4 - 
   (7*CF*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + (CF*Pi^2*G[1, 0, 1, 1, 1, zb])/
    (2*(-1 + zb)) - 3*CF*zb*G[1, 0, 1, 1, 1, zb] + 
   (CF*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/4 - 28*CF*G[1, 1, 0, 0, 0, zb] + 
   CF*Pi^2*G[1, 1, 0, 0, 0, zb] - (28*CF*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (2*CF*Pi^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   12*CF*zb*G[1, 1, 0, 0, 0, zb] + CF*Pi^2*zb*G[1, 1, 0, 0, 0, zb] + 
   14*CF*G[1, 1, 0, 0, 1, zb] - (CF*Pi^2*G[1, 1, 0, 0, 1, zb])/2 + 
   (14*CF*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - (CF*Pi^2*G[1, 1, 0, 0, 1, zb])/
    (-1 + zb) + 6*CF*zb*G[1, 1, 0, 0, 1, zb] - 
   (CF*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/2 + 14*CF*G[1, 1, 0, 1, 0, zb] - 
   (CF*Pi^2*G[1, 1, 0, 1, 0, zb])/2 + (14*CF*G[1, 1, 0, 1, 0, zb])/
    (-1 + zb) - (CF*Pi^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   6*CF*zb*G[1, 1, 0, 1, 0, zb] - (CF*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/2 - 
   7*CF*G[1, 1, 0, 1, 1, zb] + (CF*Pi^2*G[1, 1, 0, 1, 1, zb])/4 - 
   (7*CF*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + (CF*Pi^2*G[1, 1, 0, 1, 1, zb])/
    (2*(-1 + zb)) - 3*CF*zb*G[1, 1, 0, 1, 1, zb] + 
   (CF*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/4 + 14*CF*G[1, 1, 1, 0, 0, zb] - 
   (CF*Pi^2*G[1, 1, 1, 0, 0, zb])/2 + (14*CF*G[1, 1, 1, 0, 0, zb])/
    (-1 + zb) - (CF*Pi^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   6*CF*zb*G[1, 1, 1, 0, 0, zb] - (CF*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/2 - 
   7*CF*G[1, 1, 1, 0, 1, zb] + (CF*Pi^2*G[1, 1, 1, 0, 1, zb])/4 - 
   (7*CF*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + (CF*Pi^2*G[1, 1, 1, 0, 1, zb])/
    (2*(-1 + zb)) - 3*CF*zb*G[1, 1, 1, 0, 1, zb] + 
   (CF*Pi^2*zb*G[1, 1, 1, 0, 1, zb])/4 - 7*CF*G[1, 1, 1, 1, 0, zb] + 
   (CF*Pi^2*G[1, 1, 1, 1, 0, zb])/4 - (7*CF*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (CF*Pi^2*G[1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   3*CF*zb*G[1, 1, 1, 1, 0, zb] + (CF*Pi^2*zb*G[1, 1, 1, 1, 0, zb])/4 + 
   (7*CF*G[1, 1, 1, 1, 1, zb])/2 - (CF*Pi^2*G[1, 1, 1, 1, 1, zb])/8 + 
   (7*CF*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - (CF*Pi^2*G[1, 1, 1, 1, 1, zb])/
    (4*(-1 + zb)) + (3*CF*zb*G[1, 1, 1, 1, 1, zb])/2 - 
   (CF*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/8 + 112*CF*G[0, 0, 0, 0, 0, 0, zb] + 
   (112*CF*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   48*CF*zb*G[0, 0, 0, 0, 0, 0, zb] - 56*CF*G[0, 0, 0, 0, 0, 1, zb] - 
   (56*CF*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   24*CF*zb*G[0, 0, 0, 0, 0, 1, zb] - 56*CF*G[0, 0, 0, 0, 1, 0, zb] - 
   (56*CF*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   24*CF*zb*G[0, 0, 0, 0, 1, 0, zb] + 28*CF*G[0, 0, 0, 0, 1, 1, zb] + 
   (28*CF*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 0, 0, 1, 1, zb] - 56*CF*G[0, 0, 0, 1, 0, 0, zb] - 
   (56*CF*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   24*CF*zb*G[0, 0, 0, 1, 0, 0, zb] + 28*CF*G[0, 0, 0, 1, 0, 1, zb] + 
   (28*CF*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 0, 1, 0, 1, zb] + 28*CF*G[0, 0, 0, 1, 1, 0, zb] + 
   (28*CF*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 0, 1, 1, 0, zb] - 14*CF*G[0, 0, 0, 1, 1, 1, zb] - 
   (14*CF*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 0, 0, 1, 1, 1, zb] - 56*CF*G[0, 0, 1, 0, 0, 0, zb] - 
   (56*CF*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   24*CF*zb*G[0, 0, 1, 0, 0, 0, zb] + 28*CF*G[0, 0, 1, 0, 0, 1, zb] + 
   (28*CF*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 1, 0, 0, 1, zb] + 28*CF*G[0, 0, 1, 0, 1, 0, zb] + 
   (28*CF*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 1, 0, 1, 0, zb] - 14*CF*G[0, 0, 1, 0, 1, 1, zb] - 
   (14*CF*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 0, 1, 0, 1, 1, zb] + 28*CF*G[0, 0, 1, 1, 0, 0, zb] + 
   (28*CF*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 1, 1, 0, 0, zb] - 14*CF*G[0, 0, 1, 1, 0, 1, zb] - 
   (14*CF*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 0, 1, 1, 0, 1, zb] - 14*CF*G[0, 0, 1, 1, 1, 0, zb] - 
   (14*CF*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 0, 1, 1, 1, 0, zb] + 7*CF*G[0, 0, 1, 1, 1, 1, zb] + 
   (7*CF*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 0, 1, 1, 1, 1, zb] - 56*CF*G[0, 1, 0, 0, 0, 0, zb] - 
   (56*CF*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   24*CF*zb*G[0, 1, 0, 0, 0, 0, zb] + 28*CF*G[0, 1, 0, 0, 0, 1, zb] + 
   (28*CF*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 1, 0, 0, 0, 1, zb] + 28*CF*G[0, 1, 0, 0, 1, 0, zb] + 
   (28*CF*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 1, 0, 0, 1, 0, zb] - 14*CF*G[0, 1, 0, 0, 1, 1, zb] - 
   (14*CF*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 0, 0, 1, 1, zb] + 28*CF*G[0, 1, 0, 1, 0, 0, zb] + 
   (28*CF*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 1, 0, 1, 0, 0, zb] - 14*CF*G[0, 1, 0, 1, 0, 1, zb] - 
   (14*CF*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 0, 1, 0, 1, zb] - 14*CF*G[0, 1, 0, 1, 1, 0, zb] - 
   (14*CF*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 0, 1, 1, 0, zb] + 7*CF*G[0, 1, 0, 1, 1, 1, zb] + 
   (7*CF*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 1, 0, 1, 1, 1, zb] + 28*CF*G[0, 1, 1, 0, 0, 0, zb] + 
   (28*CF*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[0, 1, 1, 0, 0, 0, zb] - 14*CF*G[0, 1, 1, 0, 0, 1, zb] - 
   (14*CF*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 1, 0, 0, 1, zb] - 14*CF*G[0, 1, 1, 0, 1, 0, zb] - 
   (14*CF*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 1, 0, 1, 0, zb] + 7*CF*G[0, 1, 1, 0, 1, 1, zb] + 
   (7*CF*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 1, 1, 0, 1, 1, zb] - 14*CF*G[0, 1, 1, 1, 0, 0, zb] - 
   (14*CF*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 1, 1, 0, 0, zb] + 7*CF*G[0, 1, 1, 1, 0, 1, zb] + 
   (7*CF*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 1, 1, 1, 0, 1, zb] + 7*CF*G[0, 1, 1, 1, 1, 0, zb] + 
   (7*CF*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   3*CF*zb*G[0, 1, 1, 1, 1, 0, zb] - (7*CF*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (7*CF*G[0, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[0, 1, 1, 1, 1, 1, zb])/2 - 56*CF*G[1, 0, 0, 0, 0, 0, zb] - 
   (56*CF*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   24*CF*zb*G[1, 0, 0, 0, 0, 0, zb] + 28*CF*G[1, 0, 0, 0, 0, 1, zb] + 
   (28*CF*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   12*CF*zb*G[1, 0, 0, 0, 0, 1, zb] + 28*CF*G[1, 0, 0, 0, 1, 0, zb] + 
   (28*CF*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[1, 0, 0, 0, 1, 0, zb] - 14*CF*G[1, 0, 0, 0, 1, 1, zb] - 
   (14*CF*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 0, 0, 1, 1, zb] + 28*CF*G[1, 0, 0, 1, 0, 0, zb] + 
   (28*CF*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[1, 0, 0, 1, 0, 0, zb] - 14*CF*G[1, 0, 0, 1, 0, 1, zb] - 
   (14*CF*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 0, 1, 0, 1, zb] - 14*CF*G[1, 0, 0, 1, 1, 0, zb] - 
   (14*CF*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 0, 1, 1, 0, zb] + 7*CF*G[1, 0, 0, 1, 1, 1, zb] + 
   (7*CF*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 0, 0, 1, 1, 1, zb] + 28*CF*G[1, 0, 1, 0, 0, 0, zb] + 
   (28*CF*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[1, 0, 1, 0, 0, 0, zb] - 14*CF*G[1, 0, 1, 0, 0, 1, zb] - 
   (14*CF*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 1, 0, 0, 1, zb] - 14*CF*G[1, 0, 1, 0, 1, 0, zb] - 
   (14*CF*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 1, 0, 1, 0, zb] + 7*CF*G[1, 0, 1, 0, 1, 1, zb] + 
   (7*CF*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 0, 1, 0, 1, 1, zb] - 14*CF*G[1, 0, 1, 1, 0, 0, zb] - 
   (14*CF*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 1, 1, 0, 0, zb] + 7*CF*G[1, 0, 1, 1, 0, 1, zb] + 
   (7*CF*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 0, 1, 1, 0, 1, zb] + 7*CF*G[1, 0, 1, 1, 1, 0, zb] + 
   (7*CF*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 0, 1, 1, 1, 0, zb] - (7*CF*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (7*CF*G[1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[1, 0, 1, 1, 1, 1, zb])/2 + 28*CF*G[1, 1, 0, 0, 0, 0, zb] + 
   (28*CF*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   12*CF*zb*G[1, 1, 0, 0, 0, 0, zb] - 14*CF*G[1, 1, 0, 0, 0, 1, zb] - 
   (14*CF*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 1, 0, 0, 0, 1, zb] - 14*CF*G[1, 1, 0, 0, 1, 0, zb] - 
   (14*CF*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 1, 0, 0, 1, 0, zb] + 7*CF*G[1, 1, 0, 0, 1, 1, zb] + 
   (7*CF*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 1, 0, 0, 1, 1, zb] - 14*CF*G[1, 1, 0, 1, 0, 0, zb] - 
   (14*CF*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 1, 0, 1, 0, 0, zb] + 7*CF*G[1, 1, 0, 1, 0, 1, zb] + 
   (7*CF*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 1, 0, 1, 0, 1, zb] + 7*CF*G[1, 1, 0, 1, 1, 0, zb] + 
   (7*CF*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 1, 0, 1, 1, 0, zb] - (7*CF*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   (7*CF*G[1, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 0, 1, 1, 1, zb])/2 - 14*CF*G[1, 1, 1, 0, 0, 0, zb] - 
   (14*CF*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   6*CF*zb*G[1, 1, 1, 0, 0, 0, zb] + 7*CF*G[1, 1, 1, 0, 0, 1, zb] + 
   (7*CF*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 1, 1, 0, 0, 1, zb] + 7*CF*G[1, 1, 1, 0, 1, 0, zb] + 
   (7*CF*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 1, 1, 0, 1, 0, zb] - (7*CF*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   (7*CF*G[1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 1, 0, 1, 1, zb])/2 + 7*CF*G[1, 1, 1, 1, 0, 0, zb] + 
   (7*CF*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   3*CF*zb*G[1, 1, 1, 1, 0, 0, zb] - (7*CF*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   (7*CF*G[1, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 1, 1, 0, 1, zb])/2 - (7*CF*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   (7*CF*G[1, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 1, 1, 1, 0, zb])/2 + (7*CF*G[1, 1, 1, 1, 1, 1, zb])/4 + 
   (7*CF*G[1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 1, 1, 1, 1, zb])/4 - 64*CF*G[0, 0, 0, 0, 0, 0, 0, zb] - 
   (128*CF*G[0, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   64*CF*zb*G[0, 0, 0, 0, 0, 0, 0, zb] + 32*CF*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   (64*CF*G[0, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   32*CF*zb*G[0, 0, 0, 0, 0, 0, 1, zb] + 32*CF*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   (64*CF*G[0, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   32*CF*zb*G[0, 0, 0, 0, 0, 1, 0, zb] - 16*CF*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   (32*CF*G[0, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 0, 0, 0, 1, 1, zb] + 32*CF*G[0, 0, 0, 0, 1, 0, 0, zb] + 
   (64*CF*G[0, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   32*CF*zb*G[0, 0, 0, 0, 1, 0, 0, zb] - 16*CF*G[0, 0, 0, 0, 1, 0, 1, zb] - 
   (32*CF*G[0, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 0, 0, 1, 0, 1, zb] - 16*CF*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   (32*CF*G[0, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 0, 0, 1, 1, 0, zb] + 8*CF*G[0, 0, 0, 0, 1, 1, 1, zb] + 
   (16*CF*G[0, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 0, 0, 1, 1, 1, zb] + 32*CF*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   (64*CF*G[0, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   32*CF*zb*G[0, 0, 0, 1, 0, 0, 0, zb] - 16*CF*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   (32*CF*G[0, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 0, 1, 0, 0, 1, zb] - 16*CF*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   (32*CF*G[0, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 0, 1, 0, 1, 0, zb] + 8*CF*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   (16*CF*G[0, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 0, 1, 0, 1, 1, zb] - 16*CF*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   (32*CF*G[0, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 0, 1, 1, 0, 0, zb] + 8*CF*G[0, 0, 0, 1, 1, 0, 1, zb] + 
   (16*CF*G[0, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 0, 1, 1, 0, 1, zb] + 8*CF*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   (16*CF*G[0, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 0, 1, 1, 1, 0, zb] - 4*CF*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   (8*CF*G[0, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 0, 1, 1, 1, 1, zb] + 32*CF*G[0, 0, 1, 0, 0, 0, 0, zb] + 
   (64*CF*G[0, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   32*CF*zb*G[0, 0, 1, 0, 0, 0, 0, zb] - 16*CF*G[0, 0, 1, 0, 0, 0, 1, zb] - 
   (32*CF*G[0, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 1, 0, 0, 0, 1, zb] - 16*CF*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   (32*CF*G[0, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 1, 0, 0, 1, 0, zb] + 8*CF*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   (16*CF*G[0, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 1, 0, 0, 1, 1, zb] - 16*CF*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   (32*CF*G[0, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 1, 0, 1, 0, 0, zb] + 8*CF*G[0, 0, 1, 0, 1, 0, 1, zb] + 
   (16*CF*G[0, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 1, 0, 1, 0, 1, zb] + 8*CF*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   (16*CF*G[0, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 1, 0, 1, 1, 0, zb] - 4*CF*G[0, 0, 1, 0, 1, 1, 1, zb] - 
   (8*CF*G[0, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 1, 0, 1, 1, 1, zb] - 16*CF*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   (32*CF*G[0, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 0, 1, 1, 0, 0, 0, zb] + 8*CF*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (16*CF*G[0, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 1, 1, 0, 0, 1, zb] + 8*CF*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   (16*CF*G[0, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 1, 1, 0, 1, 0, zb] - 4*CF*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   (8*CF*G[0, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 8*CF*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   (16*CF*G[0, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 0, 1, 1, 1, 0, 0, zb] - 4*CF*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   (8*CF*G[0, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 1, 1, 1, 0, 1, zb] - 4*CF*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   (8*CF*G[0, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 0, 1, 1, 1, 1, 0, zb] + 2*CF*G[0, 0, 1, 1, 1, 1, 1, zb] + 
   (4*CF*G[0, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 0, 1, 1, 1, 1, 1, zb] + 32*CF*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   (64*CF*G[0, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   32*CF*zb*G[0, 1, 0, 0, 0, 0, 0, zb] - 16*CF*G[0, 1, 0, 0, 0, 0, 1, zb] - 
   (32*CF*G[0, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 1, 0, 0, 0, 0, 1, zb] - 16*CF*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   (32*CF*G[0, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 1, 0, 0, 0, 1, 0, zb] + 8*CF*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   (16*CF*G[0, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 0, 0, 0, 1, 1, zb] - 16*CF*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   (32*CF*G[0, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 1, 0, 0, 1, 0, 0, zb] + 8*CF*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   (16*CF*G[0, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 0, 0, 1, 0, 1, zb] + 8*CF*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   (16*CF*G[0, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 0, 0, 1, 1, 0, zb] - 4*CF*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   (8*CF*G[0, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 0, 0, 1, 1, 1, zb] - 16*CF*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   (32*CF*G[0, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 1, 0, 1, 0, 0, 0, zb] + 8*CF*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   (16*CF*G[0, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 0, 1, 0, 0, 1, zb] + 8*CF*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   (16*CF*G[0, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 0, 1, 0, 1, 0, zb] - 4*CF*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   (8*CF*G[0, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 0, 1, 0, 1, 1, zb] + 8*CF*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   (16*CF*G[0, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 0, 1, 1, 0, 0, zb] - 4*CF*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   (8*CF*G[0, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 0, 1, 1, 0, 1, zb] - 4*CF*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   (8*CF*G[0, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 0, 1, 1, 1, 0, zb] + 2*CF*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   (4*CF*G[0, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 0, 1, 1, 1, 1, zb] - 16*CF*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   (32*CF*G[0, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[0, 1, 1, 0, 0, 0, 0, zb] + 8*CF*G[0, 1, 1, 0, 0, 0, 1, zb] + 
   (16*CF*G[0, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 1, 0, 0, 0, 1, zb] + 8*CF*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   (16*CF*G[0, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 4*CF*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   (8*CF*G[0, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 1, 0, 0, 1, 1, zb] + 8*CF*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   (16*CF*G[0, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 1, 0, 1, 0, 0, zb] - 4*CF*G[0, 1, 1, 0, 1, 0, 1, zb] - 
   (8*CF*G[0, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 1, 0, 1, 0, 1, zb] - 4*CF*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   (8*CF*G[0, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 1, 0, 1, 1, 0, zb] + 2*CF*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (4*CF*G[0, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 1, 0, 1, 1, 1, zb] + 8*CF*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   (16*CF*G[0, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[0, 1, 1, 1, 0, 0, 0, zb] - 4*CF*G[0, 1, 1, 1, 0, 0, 1, zb] - 
   (8*CF*G[0, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 1, 1, 0, 0, 1, zb] - 4*CF*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   (8*CF*G[0, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 1, 1, 0, 1, 0, zb] + 2*CF*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (4*CF*G[0, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 1, 1, 0, 1, 1, zb] - 4*CF*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   (8*CF*G[0, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 2*CF*G[0, 1, 1, 1, 1, 0, 1, zb] + 
   (4*CF*G[0, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 1, 1, 1, 0, 1, zb] + 2*CF*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   (4*CF*G[0, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[0, 1, 1, 1, 1, 1, 0, zb] - CF*G[0, 1, 1, 1, 1, 1, 1, zb] - 
   (2*CF*G[0, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[0, 1, 1, 1, 1, 1, 1, zb] + 32*CF*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   (64*CF*G[1, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   32*CF*zb*G[1, 0, 0, 0, 0, 0, 0, zb] - 16*CF*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (32*CF*G[1, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   16*CF*zb*G[1, 0, 0, 0, 0, 0, 1, zb] - 16*CF*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   (32*CF*G[1, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[1, 0, 0, 0, 0, 1, 0, zb] + 8*CF*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   (16*CF*G[1, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 0, 0, 0, 1, 1, zb] - 16*CF*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   (32*CF*G[1, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[1, 0, 0, 0, 1, 0, 0, zb] + 8*CF*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   (16*CF*G[1, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 0, 0, 1, 0, 1, zb] + 8*CF*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   (16*CF*G[1, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 0, 0, 1, 1, 0, zb] - 4*CF*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   (8*CF*G[1, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 0, 0, 1, 1, 1, zb] - 16*CF*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   (32*CF*G[1, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[1, 0, 0, 1, 0, 0, 0, zb] + 8*CF*G[1, 0, 0, 1, 0, 0, 1, zb] + 
   (16*CF*G[1, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 0, 1, 0, 0, 1, zb] + 8*CF*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   (16*CF*G[1, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 4*CF*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   (8*CF*G[1, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 0, 1, 0, 1, 1, zb] + 8*CF*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   (16*CF*G[1, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 0, 1, 1, 0, 0, zb] - 4*CF*G[1, 0, 0, 1, 1, 0, 1, zb] - 
   (8*CF*G[1, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 0, 1, 1, 0, 1, zb] - 4*CF*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   (8*CF*G[1, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 0, 1, 1, 1, 0, zb] + 2*CF*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   (4*CF*G[1, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 0, 1, 1, 1, 1, zb] - 16*CF*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   (32*CF*G[1, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[1, 0, 1, 0, 0, 0, 0, zb] + 8*CF*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   (16*CF*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 1, 0, 0, 0, 1, zb] + 8*CF*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   (16*CF*G[1, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 1, 0, 0, 1, 0, zb] - 4*CF*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   (8*CF*G[1, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 1, 0, 0, 1, 1, zb] + 8*CF*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   (16*CF*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 1, 0, 1, 0, 0, zb] - 4*CF*G[1, 0, 1, 0, 1, 0, 1, zb] - 
   (8*CF*G[1, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 1, 0, 1, 0, 1, zb] - 4*CF*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   (8*CF*G[1, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 1, 0, 1, 1, 0, zb] + 2*CF*G[1, 0, 1, 0, 1, 1, 1, zb] + 
   (4*CF*G[1, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 1, 0, 1, 1, 1, zb] + 8*CF*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   (16*CF*G[1, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 0, 1, 1, 0, 0, 0, zb] - 4*CF*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   (8*CF*G[1, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 1, 1, 0, 0, 1, zb] - 4*CF*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   (8*CF*G[1, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 2*CF*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   (4*CF*G[1, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 1, 1, 0, 1, 1, zb] - 4*CF*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   (8*CF*G[1, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 0, 1, 1, 1, 0, 0, zb] + 2*CF*G[1, 0, 1, 1, 1, 0, 1, zb] + 
   (4*CF*G[1, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 1, 1, 1, 0, 1, zb] + 2*CF*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   (4*CF*G[1, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 0, 1, 1, 1, 1, 0, zb] - CF*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   (2*CF*G[1, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 0, 1, 1, 1, 1, 1, zb] - 16*CF*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   (32*CF*G[1, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   16*CF*zb*G[1, 1, 0, 0, 0, 0, 0, zb] + 8*CF*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (16*CF*G[1, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 1, 0, 0, 0, 0, 1, zb] + 8*CF*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   (16*CF*G[1, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 1, 0, 0, 0, 1, 0, zb] - 4*CF*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   (8*CF*G[1, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 0, 0, 0, 1, 1, zb] + 8*CF*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   (16*CF*G[1, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 1, 0, 0, 1, 0, 0, zb] - 4*CF*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   (8*CF*G[1, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 0, 0, 1, 0, 1, zb] - 4*CF*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   (8*CF*G[1, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 0, 0, 1, 1, 0, zb] + 2*CF*G[1, 1, 0, 0, 1, 1, 1, zb] + 
   (4*CF*G[1, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 0, 0, 1, 1, 1, zb] + 8*CF*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (16*CF*G[1, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 1, 0, 1, 0, 0, 0, zb] - 4*CF*G[1, 1, 0, 1, 0, 0, 1, zb] - 
   (8*CF*G[1, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 0, 1, 0, 0, 1, zb] - 4*CF*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   (8*CF*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 0, 1, 0, 1, 0, zb] + 2*CF*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   (4*CF*G[1, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 0, 1, 0, 1, 1, zb] - 4*CF*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   (8*CF*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 0, 1, 1, 0, 0, zb] + 2*CF*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   (4*CF*G[1, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 0, 1, 1, 0, 1, zb] + 2*CF*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   (4*CF*G[1, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 0, 1, 1, 1, 0, zb] - CF*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   (2*CF*G[1, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 0, 1, 1, 1, 1, zb] + 8*CF*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (16*CF*G[1, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   8*CF*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 4*CF*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (8*CF*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 1, 0, 0, 0, 1, zb] - 4*CF*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   (8*CF*G[1, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 1, 0, 0, 1, 0, zb] + 2*CF*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   (4*CF*G[1, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 1, 0, 0, 1, 1, zb] - 4*CF*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   (8*CF*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 1, 0, 1, 0, 0, zb] + 2*CF*G[1, 1, 1, 0, 1, 0, 1, zb] + 
   (4*CF*G[1, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 1, 0, 1, 0, 1, zb] + 2*CF*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   (4*CF*G[1, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 1, 0, 1, 1, 0, zb] - CF*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   (2*CF*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 1, 0, 1, 1, 1, zb] - 4*CF*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   (8*CF*G[1, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   4*CF*zb*G[1, 1, 1, 1, 0, 0, 0, zb] + 2*CF*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (4*CF*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 1, 1, 0, 0, 1, zb] + 2*CF*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   (4*CF*G[1, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 1, 1, 0, 1, 0, zb] - CF*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   (2*CF*G[1, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 1, 1, 0, 1, 1, zb] + 2*CF*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (4*CF*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   2*CF*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - CF*G[1, 1, 1, 1, 1, 0, 1, zb] - 
   (2*CF*G[1, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 1, 1, 1, 0, 1, zb] - CF*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   (2*CF*G[1, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   CF*zb*G[1, 1, 1, 1, 1, 1, 0, zb] + (CF*G[1, 1, 1, 1, 1, 1, 1, zb])/2 + 
   (CF*G[1, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (CF*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/2 - 56*CF*Log[Q2dmu2] + 
   (7*CF*Pi^2*Log[Q2dmu2])/2 + (7*CF*Pi^4*Log[Q2dmu2])/192 + 
   (19*CF*Pi^6*Log[Q2dmu2])/11520 - (56*CF*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*Log[Q2dmu2])/(2*(-1 + zb)) + (7*CF*Pi^4*Log[Q2dmu2])/
    (192*(-1 + zb)) + (19*CF*Pi^6*Log[Q2dmu2])/(5760*(-1 + zb)) - 
   24*CF*zb*Log[Q2dmu2] + (3*CF*Pi^2*zb*Log[Q2dmu2])/2 + 
   (CF*Pi^4*zb*Log[Q2dmu2])/64 + (19*CF*Pi^6*zb*Log[Q2dmu2])/11520 + 
   56*CF*G[0, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/2 - 
   (7*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/192 + (56*CF*G[0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (7*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   24*CF*zb*G[0, zb]*Log[Q2dmu2] - (3*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/64 - 28*CF*G[1, zb]*Log[Q2dmu2] + 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/4 + (7*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/
    384 - (28*CF*G[1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (7*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) - 
   12*CF*zb*G[1, zb]*Log[Q2dmu2] + (3*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/4 + 
   (CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/128 - 56*CF*G[0, 0, zb]*Log[Q2dmu2] + 
   (7*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/2 + (CF*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/
    48 - (56*CF*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   24*CF*zb*G[0, 0, zb]*Log[Q2dmu2] + (3*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/
    2 + (CF*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/48 + 
   28*CF*G[0, 1, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (CF*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/96 + (28*CF*G[0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (7*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (CF*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   12*CF*zb*G[0, 1, zb]*Log[Q2dmu2] - (3*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/
    4 - (CF*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/96 + 
   28*CF*G[1, 0, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (CF*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/96 + (28*CF*G[1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (7*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (CF*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   12*CF*zb*G[1, 0, zb]*Log[Q2dmu2] - (3*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/
    4 - (CF*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   14*CF*G[1, 1, zb]*Log[Q2dmu2] + (7*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (CF*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/192 - (14*CF*G[1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + (7*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (CF*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   6*CF*zb*G[1, 1, zb]*Log[Q2dmu2] + (3*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/
    8 + (CF*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   56*CF*G[0, 0, 0, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/
    2 + (56*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   24*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (3*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   28*CF*G[0, 0, 1, zb]*Log[Q2dmu2] + (7*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/
    4 - (28*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   12*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (3*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   28*CF*G[0, 1, 0, zb]*Log[Q2dmu2] + (7*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/
    4 - (28*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   12*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (3*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   14*CF*G[0, 1, 1, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/
    8 + (14*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   6*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (3*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   28*CF*G[1, 0, 0, zb]*Log[Q2dmu2] + (7*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/
    4 - (28*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   12*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (3*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   14*CF*G[1, 0, 1, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/
    8 + (14*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   6*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (3*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   14*CF*G[1, 1, 0, zb]*Log[Q2dmu2] - (7*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/
    8 + (14*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   6*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (3*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   7*CF*G[1, 1, 1, zb]*Log[Q2dmu2] + (7*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/
    16 - (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   3*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (3*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   56*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 2*CF*Pi^2*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] - (56*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4*CF*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   24*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 2*CF*Pi^2*zb*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 28*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   CF*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (28*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CF*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - CF*Pi^2*zb*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] + 28*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   CF*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (28*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CF*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   12*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - CF*Pi^2*zb*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] - 14*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   28*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - CF*Pi^2*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] + (28*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CF*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   12*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - CF*Pi^2*zb*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] - 14*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   14*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   7*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (7*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   28*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - CF*Pi^2*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] + (28*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CF*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   12*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - CF*Pi^2*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 14*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   14*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   7*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (7*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   14*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (14*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (CF*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   7*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (7*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   7*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (7*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   3*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (CF*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (7*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (7*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (CF*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   56*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (56*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   24*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 28*CF*G[0, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] - (28*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 28*CF*G[0, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] - (28*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 14*CF*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (14*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 28*CF*G[0, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] - (28*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 14*CF*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (14*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 14*CF*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (14*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 7*CF*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (7*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 28*CF*G[0, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] - (28*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 14*CF*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (14*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 14*CF*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (14*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 7*CF*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (7*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 14*CF*G[0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (14*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 7*CF*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (7*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 7*CF*G[0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (7*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   28*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (28*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 14*CF*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] + (14*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 14*CF*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] + (14*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 7*CF*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (7*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 14*CF*G[1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] + (14*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 7*CF*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] - (7*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 7*CF*G[1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] - (7*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   14*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (14*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 7*CF*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (7*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 7*CF*G[1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (7*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (7*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   7*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (7*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (7*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (7*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (7*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   32*CF*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (64*CF*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   32*CF*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   16*CF*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (32*CF*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CF*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   16*CF*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (32*CF*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CF*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (16*CF*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CF*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 8*CF*G[0, 0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 4*CF*G[0, 0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CF*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 8*CF*G[0, 0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 4*CF*G[0, 0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 8*CF*G[0, 0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 4*CF*G[0, 0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 4*CF*G[0, 0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 2*CF*G[0, 0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (32*CF*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CF*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 8*CF*G[0, 1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 4*CF*G[0, 1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 8*CF*G[0, 1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 4*CF*G[0, 1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 4*CF*G[0, 1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 2*CF*G[0, 1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 8*CF*G[0, 1, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 4*CF*G[0, 1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 4*CF*G[0, 1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 2*CF*G[0, 1, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 4*CF*G[0, 1, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 2*CF*G[0, 1, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 2*CF*G[0, 1, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (4*CF*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + CF*G[0, 1, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] + (2*CF*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 16*CF*G[1, 0, 0, 0, 0, 0, zb]*
    Log[Q2dmu2] + (32*CF*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CF*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   8*CF*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (16*CF*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 8*CF*G[1, 0, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 4*CF*G[1, 0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 8*CF*G[1, 0, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 4*CF*G[1, 0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 4*CF*G[1, 0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 2*CF*G[1, 0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 8*CF*G[1, 0, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 4*CF*G[1, 0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 4*CF*G[1, 0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 2*CF*G[1, 0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 4*CF*G[1, 0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 2*CF*G[1, 0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 2*CF*G[1, 0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + CF*G[1, 0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] + (2*CF*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 8*CF*G[1, 1, 0, 0, 0, 0, zb]*
    Log[Q2dmu2] - (16*CF*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 4*CF*G[1, 1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 4*CF*G[1, 1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 2*CF*G[1, 1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 4*CF*G[1, 1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 2*CF*G[1, 1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 2*CF*G[1, 1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + CF*G[1, 1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (2*CF*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 4*CF*G[1, 1, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] + (8*CF*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CF*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 2*CF*G[1, 1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 2*CF*G[1, 1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + CF*G[1, 1, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] + (2*CF*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 2*CF*G[1, 1, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] - (4*CF*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   2*CF*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + CF*G[1, 1, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] + (2*CF*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + CF*G[1, 1, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (2*CF*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CF*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (CF*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (CF*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 14*CF*Log[Q2dmu2]^2 - 
   (7*CF*Pi^2*Log[Q2dmu2]^2)/8 - (7*CF*Pi^4*Log[Q2dmu2]^2)/768 + 
   (14*CF*Log[Q2dmu2]^2)/(-1 + zb) - (7*CF*Pi^2*Log[Q2dmu2]^2)/
    (8*(-1 + zb)) - (7*CF*Pi^4*Log[Q2dmu2]^2)/(768*(-1 + zb)) + 
   6*CF*zb*Log[Q2dmu2]^2 - (3*CF*Pi^2*zb*Log[Q2dmu2]^2)/8 - 
   (CF*Pi^4*zb*Log[Q2dmu2]^2)/256 - 14*CF*G[0, zb]*Log[Q2dmu2]^2 + 
   (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/8 + (CF*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/
    192 - (14*CF*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (CF*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   6*CF*zb*G[0, zb]*Log[Q2dmu2]^2 + (3*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/192 + 7*CF*G[1, zb]*Log[Q2dmu2]^2 - 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/16 - (CF*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/
    384 + (7*CF*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (CF*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   3*CF*zb*G[1, zb]*Log[Q2dmu2]^2 - (3*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/
    16 - (CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/384 + 
   14*CF*G[0, 0, zb]*Log[Q2dmu2]^2 - (7*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/
    8 + (14*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (7*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   6*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (3*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   7*CF*G[0, 1, zb]*Log[Q2dmu2]^2 + (7*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/
    16 - (7*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (7*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   3*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (3*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   7*CF*G[1, 0, zb]*Log[Q2dmu2]^2 + (7*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/
    16 - (7*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (7*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   3*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (3*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - (7*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/
    32 + (7*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (7*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (3*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   14*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (14*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   6*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   7*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - (CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/
    4 + (7*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   3*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   7*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - (CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/
    4 + (7*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   3*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   7*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - (CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/
    4 + (7*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   3*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   14*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (14*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   6*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 7*CF*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (7*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   3*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 7*CF*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (7*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   3*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (7*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   7*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (7*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   3*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (7*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (7*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   7*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (7*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   3*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (7*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (7*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (7*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (7*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (7*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (7*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (7*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (7*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 8*CF*G[0, 0, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (16*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   8*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 4*CF*G[0, 0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (8*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   4*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 4*CF*G[0, 0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (8*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   4*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 2*CF*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 4*CF*G[0, 0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (8*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   4*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 2*CF*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 2*CF*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + CF*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 4*CF*G[0, 1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (8*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   4*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 2*CF*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 2*CF*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + CF*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 2*CF*G[0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + CF*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + CF*G[0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   4*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   4*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 2*CF*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 2*CF*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + CF*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 2*CF*G[1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (4*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + CF*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + CF*G[1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (4*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + CF*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + CF*G[1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - (7*CF*Log[Q2dmu2]^3)/3 + 
   (7*CF*Pi^2*Log[Q2dmu2]^3)/48 + (CF*Pi^4*Log[Q2dmu2]^3)/1152 - 
   (7*CF*Log[Q2dmu2]^3)/(3*(-1 + zb)) + (7*CF*Pi^2*Log[Q2dmu2]^3)/
    (48*(-1 + zb)) + (CF*Pi^4*Log[Q2dmu2]^3)/(576*(-1 + zb)) - 
   CF*zb*Log[Q2dmu2]^3 + (CF*Pi^2*zb*Log[Q2dmu2]^3)/16 + 
   (CF*Pi^4*zb*Log[Q2dmu2]^3)/1152 + (7*CF*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/48 + (7*CF*G[0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(48*(-1 + zb)) + 
   CF*zb*G[0, zb]*Log[Q2dmu2]^3 - (CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (7*CF*G[1, zb]*Log[Q2dmu2]^3)/6 + (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/96 - 
   (7*CF*G[1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) - 
   (CF*zb*G[1, zb]*Log[Q2dmu2]^3)/2 + (CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/
    32 - (7*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/12 - (7*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) + (CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + (CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/
    12 + (7*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/24 + (7*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/
    (6*(-1 + zb)) - (CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/24 + 
   (7*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/6 - (CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/
    24 + (7*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/24 - 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/12 + (CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/
    48 - (7*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(24*(-1 + zb)) - 
   (CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/48 + 
   (7*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (7*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - (7*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/
    6 - (7*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (7*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (7*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (7*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (7*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/12 + 
   (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/12 + 
   (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/24 - 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(24*(-1 + zb)) - 
   (CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (4*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (8*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (4*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/12 - 
   (CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/12 + (7*CF*Log[Q2dmu2]^4)/24 - 
   (7*CF*Pi^2*Log[Q2dmu2]^4)/384 + (7*CF*Log[Q2dmu2]^4)/(24*(-1 + zb)) - 
   (7*CF*Pi^2*Log[Q2dmu2]^4)/(384*(-1 + zb)) + (CF*zb*Log[Q2dmu2]^4)/8 - 
   (CF*Pi^2*zb*Log[Q2dmu2]^4)/128 - (7*CF*G[0, zb]*Log[Q2dmu2]^4)/24 + 
   (CF*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/96 - (7*CF*G[0, zb]*Log[Q2dmu2]^4)/
    (24*(-1 + zb)) + (CF*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(48*(-1 + zb)) - 
   (CF*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + (CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/
    96 + (7*CF*G[1, zb]*Log[Q2dmu2]^4)/48 - (CF*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/
    192 + (7*CF*G[1, zb]*Log[Q2dmu2]^4)/(48*(-1 + zb)) - 
   (CF*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(96*(-1 + zb)) + 
   (CF*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - (CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/
    192 + (7*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (7*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/(24*(-1 + zb)) + 
   (CF*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - (7*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/
    48 - (7*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/(48*(-1 + zb)) - 
   (CF*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - (7*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/
    48 - (7*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/(48*(-1 + zb)) - 
   (CF*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/16 + (7*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/
    96 + (7*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/(96*(-1 + zb)) + 
   (CF*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/32 - (CF*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/
    6 - (CF*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/6 + (CF*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/
    12 + (CF*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(6*(-1 + zb)) + 
   (CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/12 + 
   (CF*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/12 + (CF*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/
    (6*(-1 + zb)) + (CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (CF*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/24 - (CF*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/
    (12*(-1 + zb)) - (CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/24 + 
   (CF*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/12 + (CF*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/
    (6*(-1 + zb)) + (CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (CF*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/24 - (CF*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/
    (12*(-1 + zb)) - (CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/24 - 
   (CF*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/24 - (CF*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/
    (12*(-1 + zb)) - (CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/24 + 
   (CF*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/48 + (CF*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/
    (24*(-1 + zb)) + (CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/48 - 
   (7*CF*Log[Q2dmu2]^5)/240 + (CF*Pi^2*Log[Q2dmu2]^5)/960 - 
   (7*CF*Log[Q2dmu2]^5)/(240*(-1 + zb)) + (CF*Pi^2*Log[Q2dmu2]^5)/
    (480*(-1 + zb)) - (CF*zb*Log[Q2dmu2]^5)/80 + (CF*Pi^2*zb*Log[Q2dmu2]^5)/
    960 + (7*CF*G[0, zb]*Log[Q2dmu2]^5)/240 + (7*CF*G[0, zb]*Log[Q2dmu2]^5)/
    (240*(-1 + zb)) + (CF*zb*G[0, zb]*Log[Q2dmu2]^5)/80 - 
   (7*CF*G[1, zb]*Log[Q2dmu2]^5)/480 - (7*CF*G[1, zb]*Log[Q2dmu2]^5)/
    (480*(-1 + zb)) - (CF*zb*G[1, zb]*Log[Q2dmu2]^5)/160 - 
   (CF*G[0, 0, zb]*Log[Q2dmu2]^5)/60 - (CF*G[0, 0, zb]*Log[Q2dmu2]^5)/
    (30*(-1 + zb)) - (CF*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/60 + 
   (CF*G[0, 1, zb]*Log[Q2dmu2]^5)/120 + (CF*G[0, 1, zb]*Log[Q2dmu2]^5)/
    (60*(-1 + zb)) + (CF*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/120 + 
   (CF*G[1, 0, zb]*Log[Q2dmu2]^5)/120 + (CF*G[1, 0, zb]*Log[Q2dmu2]^5)/
    (60*(-1 + zb)) + (CF*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/120 - 
   (CF*G[1, 1, zb]*Log[Q2dmu2]^5)/240 - (CF*G[1, 1, zb]*Log[Q2dmu2]^5)/
    (120*(-1 + zb)) - (CF*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/240 + 
   (7*CF*Log[Q2dmu2]^6)/2880 + (7*CF*Log[Q2dmu2]^6)/(2880*(-1 + zb)) + 
   (CF*zb*Log[Q2dmu2]^6)/960 - (CF*G[0, zb]*Log[Q2dmu2]^6)/720 - 
   (CF*G[0, zb]*Log[Q2dmu2]^6)/(360*(-1 + zb)) - 
   (CF*zb*G[0, zb]*Log[Q2dmu2]^6)/720 + (CF*G[1, zb]*Log[Q2dmu2]^6)/1440 + 
   (CF*G[1, zb]*Log[Q2dmu2]^6)/(720*(-1 + zb)) + 
   (CF*zb*G[1, zb]*Log[Q2dmu2]^6)/1440 - (CF*Log[Q2dmu2]^7)/10080 - 
   (CF*Log[Q2dmu2]^7)/(5040*(-1 + zb)) - (CF*zb*Log[Q2dmu2]^7)/10080 - 
   (98*CF*Zeta[3])/3 + (49*CF*Pi^2*Zeta[3])/24 + (7*CF*Pi^4*Zeta[3])/576 - 
   (98*CF*Zeta[3])/(3*(-1 + zb)) + (49*CF*Pi^2*Zeta[3])/(24*(-1 + zb)) + 
   (7*CF*Pi^4*Zeta[3])/(288*(-1 + zb)) - 14*CF*zb*Zeta[3] + 
   (7*CF*Pi^2*zb*Zeta[3])/8 + (7*CF*Pi^4*zb*Zeta[3])/576 + 
   (98*CF*G[0, zb]*Zeta[3])/3 - (49*CF*Pi^2*G[0, zb]*Zeta[3])/24 + 
   (98*CF*G[0, zb]*Zeta[3])/(3*(-1 + zb)) - (49*CF*Pi^2*G[0, zb]*Zeta[3])/
    (24*(-1 + zb)) + 14*CF*zb*G[0, zb]*Zeta[3] - 
   (7*CF*Pi^2*zb*G[0, zb]*Zeta[3])/8 - (49*CF*G[1, zb]*Zeta[3])/3 + 
   (49*CF*Pi^2*G[1, zb]*Zeta[3])/48 - (49*CF*G[1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (49*CF*Pi^2*G[1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   7*CF*zb*G[1, zb]*Zeta[3] + (7*CF*Pi^2*zb*G[1, zb]*Zeta[3])/16 - 
   (98*CF*G[0, 0, zb]*Zeta[3])/3 + (7*CF*Pi^2*G[0, 0, zb]*Zeta[3])/6 - 
   (98*CF*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*Pi^2*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   14*CF*zb*G[0, 0, zb]*Zeta[3] + (7*CF*Pi^2*zb*G[0, 0, zb]*Zeta[3])/6 + 
   (49*CF*G[0, 1, zb]*Zeta[3])/3 - (7*CF*Pi^2*G[0, 1, zb]*Zeta[3])/12 + 
   (49*CF*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*Pi^2*G[0, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   7*CF*zb*G[0, 1, zb]*Zeta[3] - (7*CF*Pi^2*zb*G[0, 1, zb]*Zeta[3])/12 + 
   (49*CF*G[1, 0, zb]*Zeta[3])/3 - (7*CF*Pi^2*G[1, 0, zb]*Zeta[3])/12 + 
   (49*CF*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*Pi^2*G[1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   7*CF*zb*G[1, 0, zb]*Zeta[3] - (7*CF*Pi^2*zb*G[1, 0, zb]*Zeta[3])/12 - 
   (49*CF*G[1, 1, zb]*Zeta[3])/6 + (7*CF*Pi^2*G[1, 1, zb]*Zeta[3])/24 - 
   (49*CF*G[1, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (7*CF*Pi^2*G[1, 1, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (7*CF*zb*G[1, 1, zb]*Zeta[3])/2 + (7*CF*Pi^2*zb*G[1, 1, zb]*Zeta[3])/24 + 
   (98*CF*G[0, 0, 0, zb]*Zeta[3])/3 + (98*CF*G[0, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + 14*CF*zb*G[0, 0, 0, zb]*Zeta[3] - 
   (49*CF*G[0, 0, 1, zb]*Zeta[3])/3 - (49*CF*G[0, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - 7*CF*zb*G[0, 0, 1, zb]*Zeta[3] - 
   (49*CF*G[0, 1, 0, zb]*Zeta[3])/3 - (49*CF*G[0, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - 7*CF*zb*G[0, 1, 0, zb]*Zeta[3] + 
   (49*CF*G[0, 1, 1, zb]*Zeta[3])/6 + (49*CF*G[0, 1, 1, zb]*Zeta[3])/
    (6*(-1 + zb)) + (7*CF*zb*G[0, 1, 1, zb]*Zeta[3])/2 - 
   (49*CF*G[1, 0, 0, zb]*Zeta[3])/3 - (49*CF*G[1, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - 7*CF*zb*G[1, 0, 0, zb]*Zeta[3] + 
   (49*CF*G[1, 0, 1, zb]*Zeta[3])/6 + (49*CF*G[1, 0, 1, zb]*Zeta[3])/
    (6*(-1 + zb)) + (7*CF*zb*G[1, 0, 1, zb]*Zeta[3])/2 + 
   (49*CF*G[1, 1, 0, zb]*Zeta[3])/6 + (49*CF*G[1, 1, 0, zb]*Zeta[3])/
    (6*(-1 + zb)) + (7*CF*zb*G[1, 1, 0, zb]*Zeta[3])/2 - 
   (49*CF*G[1, 1, 1, zb]*Zeta[3])/12 - (49*CF*G[1, 1, 1, zb]*Zeta[3])/
    (12*(-1 + zb)) - (7*CF*zb*G[1, 1, 1, zb]*Zeta[3])/4 - 
   (56*CF*G[0, 0, 0, 0, zb]*Zeta[3])/3 - (112*CF*G[0, 0, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (56*CF*zb*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (28*CF*G[0, 0, 0, 1, zb]*Zeta[3])/3 + (56*CF*G[0, 0, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (28*CF*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 + 
   (28*CF*G[0, 0, 1, 0, zb]*Zeta[3])/3 + (56*CF*G[0, 0, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (28*CF*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (14*CF*G[0, 0, 1, 1, zb]*Zeta[3])/3 - (28*CF*G[0, 0, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (28*CF*G[0, 1, 0, 0, zb]*Zeta[3])/3 + (56*CF*G[0, 1, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (28*CF*zb*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (14*CF*G[0, 1, 0, 1, zb]*Zeta[3])/3 - (28*CF*G[0, 1, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (14*CF*G[0, 1, 1, 0, zb]*Zeta[3])/3 - (28*CF*G[0, 1, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (7*CF*G[0, 1, 1, 1, zb]*Zeta[3])/3 + (14*CF*G[0, 1, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (7*CF*zb*G[0, 1, 1, 1, zb]*Zeta[3])/3 + 
   (28*CF*G[1, 0, 0, 0, zb]*Zeta[3])/3 + (56*CF*G[1, 0, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (28*CF*zb*G[1, 0, 0, 0, zb]*Zeta[3])/3 - 
   (14*CF*G[1, 0, 0, 1, zb]*Zeta[3])/3 - (28*CF*G[1, 0, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[1, 0, 0, 1, zb]*Zeta[3])/3 - 
   (14*CF*G[1, 0, 1, 0, zb]*Zeta[3])/3 - (28*CF*G[1, 0, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   (7*CF*G[1, 0, 1, 1, zb]*Zeta[3])/3 + (14*CF*G[1, 0, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (7*CF*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (14*CF*G[1, 1, 0, 0, zb]*Zeta[3])/3 - (28*CF*G[1, 1, 0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (14*CF*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 + 
   (7*CF*G[1, 1, 0, 1, zb]*Zeta[3])/3 + (14*CF*G[1, 1, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (7*CF*zb*G[1, 1, 0, 1, zb]*Zeta[3])/3 + 
   (7*CF*G[1, 1, 1, 0, zb]*Zeta[3])/3 + (14*CF*G[1, 1, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (7*CF*zb*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   (7*CF*G[1, 1, 1, 1, zb]*Zeta[3])/6 - (7*CF*G[1, 1, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (7*CF*zb*G[1, 1, 1, 1, zb]*Zeta[3])/6 + 
   (49*CF*Log[Q2dmu2]*Zeta[3])/3 - (49*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/48 + 
   (49*CF*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (49*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
   7*CF*zb*Log[Q2dmu2]*Zeta[3] - (7*CF*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/16 - 
   (49*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (49*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   7*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (7*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (49*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (49*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (7*CF*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (7*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (7*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (49*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (49*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   7*CF*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (49*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (49*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (7*CF*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (49*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (49*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (7*CF*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (49*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (49*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (7*CF*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (28*CF*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (56*CF*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (28*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (14*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (14*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (14*CF*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (28*CF*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (14*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (7*CF*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (14*CF*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (7*CF*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (49*CF*Log[Q2dmu2]^2*Zeta[3])/12 + (7*CF*Pi^2*Log[Q2dmu2]^2*Zeta[3])/48 - 
   (49*CF*Log[Q2dmu2]^2*Zeta[3])/(12*(-1 + zb)) + 
   (7*CF*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(24*(-1 + zb)) - 
   (7*CF*zb*Log[Q2dmu2]^2*Zeta[3])/4 + (7*CF*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/
    48 + (49*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (49*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(12*(-1 + zb)) + 
   (7*CF*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (49*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/24 - 
   (49*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(24*(-1 + zb)) - 
   (7*CF*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (7*CF*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (14*CF*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (7*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (7*CF*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CF*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CF*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 + 
   (7*CF*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (7*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 - 
   (7*CF*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(6*(-1 + zb)) - 
   (7*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/12 + 
   (49*CF*Log[Q2dmu2]^3*Zeta[3])/72 + (49*CF*Log[Q2dmu2]^3*Zeta[3])/
    (72*(-1 + zb)) + (7*CF*zb*Log[Q2dmu2]^3*Zeta[3])/24 - 
   (7*CF*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/18 - 
   (7*CF*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*(-1 + zb)) - 
   (7*CF*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/18 + 
   (7*CF*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/36 + 
   (7*CF*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(18*(-1 + zb)) + 
   (7*CF*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/36 - (7*CF*Log[Q2dmu2]^4*Zeta[3])/
    144 - (7*CF*Log[Q2dmu2]^4*Zeta[3])/(72*(-1 + zb)) - 
   (7*CF*zb*Log[Q2dmu2]^4*Zeta[3])/144 + (343*CF*Zeta[3]^2)/72 + 
   (343*CF*Zeta[3]^2)/(72*(-1 + zb)) + (49*CF*zb*Zeta[3]^2)/24 - 
   (49*CF*G[0, zb]*Zeta[3]^2)/18 - (49*CF*G[0, zb]*Zeta[3]^2)/(9*(-1 + zb)) - 
   (49*CF*zb*G[0, zb]*Zeta[3]^2)/18 + (49*CF*G[1, zb]*Zeta[3]^2)/36 + 
   (49*CF*G[1, zb]*Zeta[3]^2)/(18*(-1 + zb)) + (49*CF*zb*G[1, zb]*Zeta[3]^2)/
    36 - (49*CF*Log[Q2dmu2]*Zeta[3]^2)/36 - (49*CF*Log[Q2dmu2]*Zeta[3]^2)/
    (18*(-1 + zb)) - (49*CF*zb*Log[Q2dmu2]*Zeta[3]^2)/36 - 
   (217*CF*Zeta[5])/10 + (31*CF*Pi^2*Zeta[5])/40 - 
   (217*CF*Zeta[5])/(10*(-1 + zb)) + (31*CF*Pi^2*Zeta[5])/(20*(-1 + zb)) - 
   (93*CF*zb*Zeta[5])/10 + (31*CF*Pi^2*zb*Zeta[5])/40 + 
   (217*CF*G[0, zb]*Zeta[5])/10 + (217*CF*G[0, zb]*Zeta[5])/(10*(-1 + zb)) + 
   (93*CF*zb*G[0, zb]*Zeta[5])/10 - (217*CF*G[1, zb]*Zeta[5])/20 - 
   (217*CF*G[1, zb]*Zeta[5])/(20*(-1 + zb)) - (93*CF*zb*G[1, zb]*Zeta[5])/
    20 - (62*CF*G[0, 0, zb]*Zeta[5])/5 - (124*CF*G[0, 0, zb]*Zeta[5])/
    (5*(-1 + zb)) - (62*CF*zb*G[0, 0, zb]*Zeta[5])/5 + 
   (31*CF*G[0, 1, zb]*Zeta[5])/5 + (62*CF*G[0, 1, zb]*Zeta[5])/
    (5*(-1 + zb)) + (31*CF*zb*G[0, 1, zb]*Zeta[5])/5 + 
   (31*CF*G[1, 0, zb]*Zeta[5])/5 + (62*CF*G[1, 0, zb]*Zeta[5])/
    (5*(-1 + zb)) + (31*CF*zb*G[1, 0, zb]*Zeta[5])/5 - 
   (31*CF*G[1, 1, zb]*Zeta[5])/10 - (31*CF*G[1, 1, zb]*Zeta[5])/
    (5*(-1 + zb)) - (31*CF*zb*G[1, 1, zb]*Zeta[5])/10 + 
   (217*CF*Log[Q2dmu2]*Zeta[5])/20 + (217*CF*Log[Q2dmu2]*Zeta[5])/
    (20*(-1 + zb)) + (93*CF*zb*Log[Q2dmu2]*Zeta[5])/20 - 
   (31*CF*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (62*CF*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (31*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (31*CF*G[1, zb]*Log[Q2dmu2]*Zeta[5])/10 + 
   (31*CF*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) + 
   (31*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/10 - (31*CF*Log[Q2dmu2]^2*Zeta[5])/
    20 - (31*CF*Log[Q2dmu2]^2*Zeta[5])/(10*(-1 + zb)) - 
   (31*CF*zb*Log[Q2dmu2]^2*Zeta[5])/20 - (127*CF*Zeta[7])/14 - 
   (127*CF*Zeta[7])/(7*(-1 + zb)) - (127*CF*zb*Zeta[7])/14)


==> anc/XS_Higgs_qg_RV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(4699*CA*CF)/432 - (383*CF^2)/16 - (485*CF*nf)/216 + (4*CA*CF*Pi^2)/3 + 
 (13*CF^2*Pi^2)/16 + (CF*nf*Pi^2)/24 + (5399*CA*CF)/(432*(-1 + zb)) - 
 (415*CF^2)/(16*(-1 + zb)) - (541*CF*nf)/(216*(-1 + zb)) + 
 (53*CA*CF*Pi^2)/(48*(-1 + zb)) + (CF^2*Pi^2)/(-1 + zb) + 
 (CF*nf*Pi^2)/(12*(-1 + zb)) + (3571*CA*CF*zb)/432 - (243*CF^2*zb)/16 - 
 (317*CF*nf*zb)/216 + (11*CA*CF*Pi^2*zb)/24 + (9*CF^2*Pi^2*zb)/16 + 
 (CF*nf*Pi^2*zb)/24 + ((-3*CA*CF)/8 - CF^2/4 - (3*CA*CF)/(4*(-1 + zb)) - 
   CF^2/(2*(-1 + zb)) - (3*CA*CF*zb)/8 - (CF^2*zb)/4)/ep^3 - 
 (157*CA*CF*G[0, zb])/24 + (157*CF^2*G[0, zb])/8 + (5*CF*nf*G[0, zb])/3 - 
 (25*CA*CF*Pi^2*G[0, zb])/24 - (3*CF^2*Pi^2*G[0, zb])/8 - 
 (233*CA*CF*G[0, zb])/(24*(-1 + zb)) + (181*CF^2*G[0, zb])/(8*(-1 + zb)) + 
 (25*CF*nf*G[0, zb])/(12*(-1 + zb)) - (25*CA*CF*Pi^2*G[0, zb])/
  (12*(-1 + zb)) - (3*CF^2*Pi^2*G[0, zb])/(4*(-1 + zb)) - 
 (145*CA*CF*zb*G[0, zb])/24 + (101*CF^2*zb*G[0, zb])/8 + 
 (7*CF*nf*zb*G[0, zb])/6 - (25*CA*CF*Pi^2*zb*G[0, zb])/24 - 
 (3*CF^2*Pi^2*zb*G[0, zb])/8 + (31*CA*CF*G[1, zb])/9 - (27*CF^2*G[1, zb])/2 - 
 (10*CF*nf*G[1, zb])/9 + (7*CA*CF*Pi^2*G[1, zb])/12 + 
 (CF^2*Pi^2*G[1, zb])/4 + (50*CA*CF*G[1, zb])/(9*(-1 + zb)) - 
 (31*CF^2*G[1, zb])/(2*(-1 + zb)) - (25*CF*nf*G[1, zb])/(18*(-1 + zb)) + 
 (7*CA*CF*Pi^2*G[1, zb])/(6*(-1 + zb)) + (CF^2*Pi^2*G[1, zb])/(2*(-1 + zb)) + 
 (121*CA*CF*zb*G[1, zb])/36 - (35*CF^2*zb*G[1, zb])/4 - 
 (7*CF*nf*zb*G[1, zb])/9 + (7*CA*CF*Pi^2*zb*G[1, zb])/12 + 
 (CF^2*Pi^2*zb*G[1, zb])/4 - (13*CA*CF*G[0, 0, zb])/8 - 
 (117*CF^2*G[0, 0, zb])/8 - (3*CF*nf*G[0, 0, zb])/4 + 
 (5*CA*CF*G[0, 0, zb])/(2*(-1 + zb)) - (18*CF^2*G[0, 0, zb])/(-1 + zb) - 
 (3*CF*nf*G[0, 0, zb])/(2*(-1 + zb)) + (15*CA*CF*zb*G[0, 0, zb])/8 - 
 (81*CF^2*zb*G[0, 0, zb])/8 - (3*CF*nf*zb*G[0, 0, zb])/4 + 
 2*CA*CF*G[0, 1, zb] + (39*CF^2*G[0, 1, zb])/4 + (CF*nf*G[0, 1, zb])/2 - 
 (3*CA*CF*G[0, 1, zb])/(4*(-1 + zb)) + (12*CF^2*G[0, 1, zb])/(-1 + zb) + 
 (CF*nf*G[0, 1, zb])/(-1 + zb) - (CA*CF*zb*G[0, 1, zb])/2 + 
 (27*CF^2*zb*G[0, 1, zb])/4 + (CF*nf*zb*G[0, 1, zb])/2 + 
 (3*CA*CF*G[1, 0, zb])/2 + (19*CF^2*G[1, 0, zb])/2 + (CF*nf*G[1, 0, zb])/2 - 
 (3*CA*CF*G[1, 0, zb])/(2*(-1 + zb)) + (12*CF^2*G[1, 0, zb])/(-1 + zb) + 
 (CF*nf*G[1, 0, zb])/(-1 + zb) - (CA*CF*zb*G[1, 0, zb])/2 + 
 (15*CF^2*zb*G[1, 0, zb])/2 + (CF*nf*zb*G[1, 0, zb])/2 - 
 (23*CA*CF*G[1, 1, zb])/12 - (25*CF^2*G[1, 1, zb])/4 - 
 (CF*nf*G[1, 1, zb])/3 + (CA*CF*G[1, 1, zb])/(6*(-1 + zb)) - 
 (8*CF^2*G[1, 1, zb])/(-1 + zb) - (2*CF*nf*G[1, 1, zb])/(3*(-1 + zb)) - 
 (5*CA*CF*zb*G[1, 1, zb])/12 - (21*CF^2*zb*G[1, 1, zb])/4 - 
 (CF*nf*zb*G[1, 1, zb])/3 + (21*CA*CF*G[0, 0, 0, zb])/4 + 
 (27*CF^2*G[0, 0, 0, zb])/4 + (21*CA*CF*G[0, 0, 0, zb])/(2*(-1 + zb)) + 
 (27*CF^2*G[0, 0, 0, zb])/(2*(-1 + zb)) + (21*CA*CF*zb*G[0, 0, 0, zb])/4 + 
 (27*CF^2*zb*G[0, 0, 0, zb])/4 - 4*CA*CF*G[0, 0, 1, zb] - 
 (9*CF^2*G[0, 0, 1, zb])/2 - (8*CA*CF*G[0, 0, 1, zb])/(-1 + zb) - 
 (9*CF^2*G[0, 0, 1, zb])/(-1 + zb) - 4*CA*CF*zb*G[0, 0, 1, zb] - 
 (9*CF^2*zb*G[0, 0, 1, zb])/2 - (13*CA*CF*G[0, 1, 0, zb])/4 - 
 5*CF^2*G[0, 1, 0, zb] - (13*CA*CF*G[0, 1, 0, zb])/(2*(-1 + zb)) - 
 (10*CF^2*G[0, 1, 0, zb])/(-1 + zb) - (13*CA*CF*zb*G[0, 1, 0, zb])/4 - 
 5*CF^2*zb*G[0, 1, 0, zb] + (5*CA*CF*G[0, 1, 1, zb])/2 + 
 (7*CF^2*G[0, 1, 1, zb])/2 + (5*CA*CF*G[0, 1, 1, zb])/(-1 + zb) + 
 (7*CF^2*G[0, 1, 1, zb])/(-1 + zb) + (5*CA*CF*zb*G[0, 1, 1, zb])/2 + 
 (7*CF^2*zb*G[0, 1, 1, zb])/2 - (15*CA*CF*G[1, 0, 0, zb])/4 - 
 (9*CF^2*G[1, 0, 0, zb])/2 - (15*CA*CF*G[1, 0, 0, zb])/(2*(-1 + zb)) - 
 (9*CF^2*G[1, 0, 0, zb])/(-1 + zb) - (15*CA*CF*zb*G[1, 0, 0, zb])/4 - 
 (9*CF^2*zb*G[1, 0, 0, zb])/2 + 3*CA*CF*G[1, 0, 1, zb] + 
 3*CF^2*G[1, 0, 1, zb] + (6*CA*CF*G[1, 0, 1, zb])/(-1 + zb) + 
 (6*CF^2*G[1, 0, 1, zb])/(-1 + zb) + 3*CA*CF*zb*G[1, 0, 1, zb] + 
 3*CF^2*zb*G[1, 0, 1, zb] + (5*CA*CF*G[1, 1, 0, zb])/2 + 
 3*CF^2*G[1, 1, 0, zb] + (5*CA*CF*G[1, 1, 0, zb])/(-1 + zb) + 
 (6*CF^2*G[1, 1, 0, zb])/(-1 + zb) + (5*CA*CF*zb*G[1, 1, 0, zb])/2 + 
 3*CF^2*zb*G[1, 1, 0, zb] - 2*CA*CF*G[1, 1, 1, zb] - 2*CF^2*G[1, 1, 1, zb] - 
 (4*CA*CF*G[1, 1, 1, zb])/(-1 + zb) - (4*CF^2*G[1, 1, 1, zb])/(-1 + zb) - 
 2*CA*CF*zb*G[1, 1, 1, zb] - 2*CF^2*zb*G[1, 1, 1, zb] - 
 (53*CA*CF*Log[Q2dmu2])/18 + (27*CF^2*Log[Q2dmu2])/2 + 
 (10*CF*nf*Log[Q2dmu2])/9 - (7*CA*CF*Pi^2*Log[Q2dmu2])/8 - 
 (CF^2*Pi^2*Log[Q2dmu2])/4 - (91*CA*CF*Log[Q2dmu2])/(18*(-1 + zb)) + 
 (31*CF^2*Log[Q2dmu2])/(2*(-1 + zb)) + (25*CF*nf*Log[Q2dmu2])/
  (18*(-1 + zb)) - (7*CA*CF*Pi^2*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (CF^2*Pi^2*Log[Q2dmu2])/(2*(-1 + zb)) - (65*CA*CF*zb*Log[Q2dmu2])/18 + 
 9*CF^2*zb*Log[Q2dmu2] + (7*CF*nf*zb*Log[Q2dmu2])/9 - 
 (7*CA*CF*Pi^2*zb*Log[Q2dmu2])/8 - (CF^2*Pi^2*zb*Log[Q2dmu2])/4 - 
 (7*CA*CF*G[0, zb]*Log[Q2dmu2])/4 - (39*CF^2*G[0, zb]*Log[Q2dmu2])/4 - 
 (CF*nf*G[0, zb]*Log[Q2dmu2])/2 + (CA*CF*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (12*CF^2*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - (CF*nf*G[0, zb]*Log[Q2dmu2])/
  (-1 + zb) + (5*CA*CF*zb*G[0, zb]*Log[Q2dmu2])/4 - 
 (27*CF^2*zb*G[0, zb]*Log[Q2dmu2])/4 - (CF*nf*zb*G[0, zb]*Log[Q2dmu2])/2 + 
 (5*CA*CF*G[1, zb]*Log[Q2dmu2])/3 + (13*CF^2*G[1, zb]*Log[Q2dmu2])/2 + 
 (CF*nf*G[1, zb]*Log[Q2dmu2])/3 - (CA*CF*G[1, zb]*Log[Q2dmu2])/
  (6*(-1 + zb)) + (8*CF^2*G[1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (2*CF*nf*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (CA*CF*zb*G[1, zb]*Log[Q2dmu2])/3 + (9*CF^2*zb*G[1, zb]*Log[Q2dmu2])/2 + 
 (CF*nf*zb*G[1, zb]*Log[Q2dmu2])/3 + (7*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/2 + 
 (9*CF^2*G[0, 0, zb]*Log[Q2dmu2])/2 + (7*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/
  (-1 + zb) + (9*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (7*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + (9*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/
  2 - (5*CA*CF*G[0, 1, zb]*Log[Q2dmu2])/2 - 3*CF^2*G[0, 1, zb]*Log[Q2dmu2] - 
 (5*CA*CF*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (6*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (5*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/2 - 3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
 (5*CA*CF*G[1, 0, zb]*Log[Q2dmu2])/2 - 3*CF^2*G[1, 0, zb]*Log[Q2dmu2] - 
 (5*CA*CF*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (6*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (5*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2] + 
 2*CA*CF*G[1, 1, zb]*Log[Q2dmu2] + 2*CF^2*G[1, 1, zb]*Log[Q2dmu2] + 
 (4*CA*CF*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (4*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 2*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2] + 2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2] - 
 (4*CA*CF*Log[Q2dmu2]^2)/3 - (13*CF^2*Log[Q2dmu2]^2)/4 - 
 (CF*nf*Log[Q2dmu2]^2)/6 - (5*CA*CF*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (4*CF^2*Log[Q2dmu2]^2)/(-1 + zb) - (CF*nf*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (CA*CF*zb*Log[Q2dmu2]^2)/6 - (9*CF^2*zb*Log[Q2dmu2]^2)/4 - 
 (CF*nf*zb*Log[Q2dmu2]^2)/6 + (3*CA*CF*G[0, zb]*Log[Q2dmu2]^2)/2 + 
 (3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/2 + (3*CA*CF*G[0, zb]*Log[Q2dmu2]^2)/
  (-1 + zb) + (3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (3*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + (3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/
  2 - CA*CF*G[1, zb]*Log[Q2dmu2]^2 - CF^2*G[1, zb]*Log[Q2dmu2]^2 - 
 (2*CA*CF*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - (2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/
  (-1 + zb) - CA*CF*zb*G[1, zb]*Log[Q2dmu2]^2 - 
 CF^2*zb*G[1, zb]*Log[Q2dmu2]^2 + (CA*CF*Log[Q2dmu2]^3)/2 + 
 (CF^2*Log[Q2dmu2]^3)/3 + (CA*CF*Log[Q2dmu2]^3)/(-1 + zb) + 
 (2*CF^2*Log[Q2dmu2]^3)/(3*(-1 + zb)) + (CA*CF*zb*Log[Q2dmu2]^3)/2 + 
 (CF^2*zb*Log[Q2dmu2]^3)/3 + ((-2*CA*CF)/3 - (13*CF^2)/8 - (CF*nf)/12 - 
   (5*CA*CF)/(24*(-1 + zb)) - (2*CF^2)/(-1 + zb) - (CF*nf)/(6*(-1 + zb)) + 
   (CA*CF*zb)/12 - (9*CF^2*zb)/8 - (CF*nf*zb)/12 + (3*CA*CF*G[0, zb])/4 + 
   (3*CF^2*G[0, zb])/4 + (3*CA*CF*G[0, zb])/(2*(-1 + zb)) + 
   (3*CF^2*G[0, zb])/(2*(-1 + zb)) + (3*CA*CF*zb*G[0, zb])/4 + 
   (3*CF^2*zb*G[0, zb])/4 - (CA*CF*G[1, zb])/2 - (CF^2*G[1, zb])/2 - 
   (CA*CF*G[1, zb])/(-1 + zb) - (CF^2*G[1, zb])/(-1 + zb) - 
   (CA*CF*zb*G[1, zb])/2 - (CF^2*zb*G[1, zb])/2 + (3*CA*CF*Log[Q2dmu2])/4 + 
   (CF^2*Log[Q2dmu2])/2 + (3*CA*CF*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF^2*Log[Q2dmu2])/(-1 + zb) + (3*CA*CF*zb*Log[Q2dmu2])/4 + 
   (CF^2*zb*Log[Q2dmu2])/2)/ep^2 + 
 ((53*CA*CF)/36 - (27*CF^2)/4 - (5*CF*nf)/9 + (7*CA*CF*Pi^2)/16 + 
   (CF^2*Pi^2)/8 + (91*CA*CF)/(36*(-1 + zb)) - (31*CF^2)/(4*(-1 + zb)) - 
   (25*CF*nf)/(36*(-1 + zb)) + (7*CA*CF*Pi^2)/(8*(-1 + zb)) + 
   (CF^2*Pi^2)/(4*(-1 + zb)) + (65*CA*CF*zb)/36 - (9*CF^2*zb)/2 - 
   (7*CF*nf*zb)/18 + (7*CA*CF*Pi^2*zb)/16 + (CF^2*Pi^2*zb)/8 + 
   (7*CA*CF*G[0, zb])/8 + (39*CF^2*G[0, zb])/8 + (CF*nf*G[0, zb])/4 - 
   (CA*CF*G[0, zb])/(2*(-1 + zb)) + (6*CF^2*G[0, zb])/(-1 + zb) + 
   (CF*nf*G[0, zb])/(2*(-1 + zb)) - (5*CA*CF*zb*G[0, zb])/8 + 
   (27*CF^2*zb*G[0, zb])/8 + (CF*nf*zb*G[0, zb])/4 - (5*CA*CF*G[1, zb])/6 - 
   (13*CF^2*G[1, zb])/4 - (CF*nf*G[1, zb])/6 + 
   (CA*CF*G[1, zb])/(12*(-1 + zb)) - (4*CF^2*G[1, zb])/(-1 + zb) - 
   (CF*nf*G[1, zb])/(3*(-1 + zb)) + (CA*CF*zb*G[1, zb])/6 - 
   (9*CF^2*zb*G[1, zb])/4 - (CF*nf*zb*G[1, zb])/6 - (7*CA*CF*G[0, 0, zb])/4 - 
   (9*CF^2*G[0, 0, zb])/4 - (7*CA*CF*G[0, 0, zb])/(2*(-1 + zb)) - 
   (9*CF^2*G[0, 0, zb])/(2*(-1 + zb)) - (7*CA*CF*zb*G[0, 0, zb])/4 - 
   (9*CF^2*zb*G[0, 0, zb])/4 + (5*CA*CF*G[0, 1, zb])/4 + 
   (3*CF^2*G[0, 1, zb])/2 + (5*CA*CF*G[0, 1, zb])/(2*(-1 + zb)) + 
   (3*CF^2*G[0, 1, zb])/(-1 + zb) + (5*CA*CF*zb*G[0, 1, zb])/4 + 
   (3*CF^2*zb*G[0, 1, zb])/2 + (5*CA*CF*G[1, 0, zb])/4 + 
   (3*CF^2*G[1, 0, zb])/2 + (5*CA*CF*G[1, 0, zb])/(2*(-1 + zb)) + 
   (3*CF^2*G[1, 0, zb])/(-1 + zb) + (5*CA*CF*zb*G[1, 0, zb])/4 + 
   (3*CF^2*zb*G[1, 0, zb])/2 - CA*CF*G[1, 1, zb] - CF^2*G[1, 1, zb] - 
   (2*CA*CF*G[1, 1, zb])/(-1 + zb) - (2*CF^2*G[1, 1, zb])/(-1 + zb) - 
   CA*CF*zb*G[1, 1, zb] - CF^2*zb*G[1, 1, zb] + (4*CA*CF*Log[Q2dmu2])/3 + 
   (13*CF^2*Log[Q2dmu2])/4 + (CF*nf*Log[Q2dmu2])/6 + 
   (5*CA*CF*Log[Q2dmu2])/(12*(-1 + zb)) + (4*CF^2*Log[Q2dmu2])/(-1 + zb) + 
   (CF*nf*Log[Q2dmu2])/(3*(-1 + zb)) - (CA*CF*zb*Log[Q2dmu2])/6 + 
   (9*CF^2*zb*Log[Q2dmu2])/4 + (CF*nf*zb*Log[Q2dmu2])/6 - 
   (3*CA*CF*G[0, zb]*Log[Q2dmu2])/2 - (3*CF^2*G[0, zb]*Log[Q2dmu2])/2 - 
   (3*CA*CF*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - (3*CF^2*G[0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (3*CA*CF*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (3*CF^2*zb*G[0, zb]*Log[Q2dmu2])/2 + CA*CF*G[1, zb]*Log[Q2dmu2] + 
   CF^2*G[1, zb]*Log[Q2dmu2] + (2*CA*CF*G[1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2*CF^2*G[1, zb]*Log[Q2dmu2])/(-1 + zb) + CA*CF*zb*G[1, zb]*Log[Q2dmu2] + 
   CF^2*zb*G[1, zb]*Log[Q2dmu2] - (3*CA*CF*Log[Q2dmu2]^2)/4 - 
   (CF^2*Log[Q2dmu2]^2)/2 - (3*CA*CF*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (CF^2*Log[Q2dmu2]^2)/(-1 + zb) - (3*CA*CF*zb*Log[Q2dmu2]^2)/4 - 
   (CF^2*zb*Log[Q2dmu2]^2)/2)/ep + (5*CA*CF*Zeta[3])/2 + 
 (13*CF^2*Zeta[3])/6 + (5*CA*CF*Zeta[3])/(-1 + zb) + 
 (13*CF^2*Zeta[3])/(3*(-1 + zb)) + (5*CA*CF*zb*Zeta[3])/2 + 
 (13*CF^2*zb*Zeta[3])/6 + ep*((119533*CA*CF)/2592 - (2487*CF^2)/32 - 
   (10229*CF*nf)/1296 + (20*CA*CF*Pi^2)/9 + (43*CF^2*Pi^2)/12 + 
   (5*CF*nf*Pi^2)/18 - (313*CA*CF*Pi^4)/2880 + (11*CF^2*Pi^4)/480 + 
   (126653*CA*CF)/(2592*(-1 + zb)) - (2615*CF^2)/(32*(-1 + zb)) - 
   (10885*CF*nf)/(1296*(-1 + zb)) + (61*CA*CF*Pi^2)/(36*(-1 + zb)) + 
   (49*CF^2*Pi^2)/(12*(-1 + zb)) + (25*CF*nf*Pi^2)/(72*(-1 + zb)) - 
   (313*CA*CF*Pi^4)/(1440*(-1 + zb)) + (11*CF^2*Pi^4)/(240*(-1 + zb)) + 
   (79165*CA*CF*zb)/2592 - (1527*CF^2*zb)/32 - (6533*CF*nf*zb)/1296 + 
   (5*CA*CF*Pi^2*zb)/9 + (61*CF^2*Pi^2*zb)/24 + (7*CF*nf*Pi^2*zb)/36 - 
   (313*CA*CF*Pi^4*zb)/2880 + (11*CF^2*Pi^4*zb)/480 - 
   (5581*CA*CF*G[0, zb])/144 + (1099*CF^2*G[0, zb])/16 + 
   (485*CF*nf*G[0, zb])/72 - (157*CA*CF*Pi^2*G[0, zb])/48 - 
   (39*CF^2*Pi^2*G[0, zb])/16 - (CF*nf*Pi^2*G[0, zb])/8 - 
   (6353*CA*CF*G[0, zb])/(144*(-1 + zb)) + (1195*CF^2*G[0, zb])/
    (16*(-1 + zb)) + (541*CF*nf*G[0, zb])/(72*(-1 + zb)) - 
   (31*CA*CF*Pi^2*G[0, zb])/(12*(-1 + zb)) - (3*CF^2*Pi^2*G[0, zb])/
    (-1 + zb) - (CF*nf*Pi^2*G[0, zb])/(4*(-1 + zb)) - 
   (3733*CA*CF*zb*G[0, zb])/144 + (679*CF^2*zb*G[0, zb])/16 + 
   (317*CF*nf*zb*G[0, zb])/72 - (19*CA*CF*Pi^2*zb*G[0, zb])/16 - 
   (27*CF^2*Pi^2*zb*G[0, zb])/16 - (CF*nf*Pi^2*zb*G[0, zb])/8 + 
   (5131*CA*CF*G[1, zb])/216 - (383*CF^2*G[1, zb])/8 - 
   (485*CF*nf*G[1, zb])/108 + 2*CA*CF*Pi^2*G[1, zb] + 
   (41*CF^2*Pi^2*G[1, zb])/24 + (CF*nf*Pi^2*G[1, zb])/12 + 
   (5939*CA*CF*G[1, zb])/(216*(-1 + zb)) - (415*CF^2*G[1, zb])/
    (8*(-1 + zb)) - (541*CF*nf*G[1, zb])/(108*(-1 + zb)) + 
   (13*CA*CF*Pi^2*G[1, zb])/(8*(-1 + zb)) + (2*CF^2*Pi^2*G[1, zb])/
    (-1 + zb) + (CF*nf*Pi^2*G[1, zb])/(6*(-1 + zb)) + 
   (3409*CA*CF*zb*G[1, zb])/216 - (239*CF^2*zb*G[1, zb])/8 - 
   (317*CF*nf*zb*G[1, zb])/108 + (2*CA*CF*Pi^2*zb*G[1, zb])/3 + 
   (7*CF^2*Pi^2*zb*G[1, zb])/8 + (CF*nf*Pi^2*zb*G[1, zb])/12 + 
   (155*CA*CF*G[0, 0, zb])/8 - (461*CF^2*G[0, 0, zb])/8 - 
   5*CF*nf*G[0, 0, zb] + (23*CA*CF*Pi^2*G[0, 0, zb])/8 + 
   (9*CF^2*Pi^2*G[0, 0, zb])/8 + (231*CA*CF*G[0, 0, zb])/(8*(-1 + zb)) - 
   (533*CF^2*G[0, 0, zb])/(8*(-1 + zb)) - (25*CF*nf*G[0, 0, zb])/
    (4*(-1 + zb)) + (23*CA*CF*Pi^2*G[0, 0, zb])/(4*(-1 + zb)) + 
   (9*CF^2*Pi^2*G[0, 0, zb])/(4*(-1 + zb)) + (135*CA*CF*zb*G[0, 0, zb])/8 - 
   (289*CF^2*zb*G[0, 0, zb])/8 - (7*CF*nf*zb*G[0, 0, zb])/2 + 
   (23*CA*CF*Pi^2*zb*G[0, 0, zb])/8 + (9*CF^2*Pi^2*zb*G[0, 0, zb])/8 - 
   (115*CA*CF*G[0, 1, zb])/12 + (157*CF^2*G[0, 1, zb])/4 + 
   (10*CF*nf*G[0, 1, zb])/3 - (43*CA*CF*Pi^2*G[0, 1, zb])/24 - 
   (7*CF^2*Pi^2*G[0, 1, zb])/12 - (191*CA*CF*G[0, 1, zb])/(12*(-1 + zb)) + 
   (181*CF^2*G[0, 1, zb])/(4*(-1 + zb)) + (25*CF*nf*G[0, 1, zb])/
    (6*(-1 + zb)) - (43*CA*CF*Pi^2*G[0, 1, zb])/(12*(-1 + zb)) - 
   (7*CF^2*Pi^2*G[0, 1, zb])/(6*(-1 + zb)) - (109*CA*CF*zb*G[0, 1, zb])/12 + 
   (99*CF^2*zb*G[0, 1, zb])/4 + (7*CF*nf*zb*G[0, 1, zb])/3 - 
   (43*CA*CF*Pi^2*zb*G[0, 1, zb])/24 - (7*CF^2*Pi^2*zb*G[0, 1, zb])/12 - 
   (127*CA*CF*G[1, 0, zb])/12 + (79*CF^2*G[1, 0, zb])/2 + 
   (10*CF*nf*G[1, 0, zb])/3 - (13*CA*CF*Pi^2*G[1, 0, zb])/8 - 
   (3*CF^2*Pi^2*G[1, 0, zb])/4 - (239*CA*CF*G[1, 0, zb])/(12*(-1 + zb)) + 
   (181*CF^2*G[1, 0, zb])/(4*(-1 + zb)) + (25*CF*nf*G[1, 0, zb])/
    (6*(-1 + zb)) - (13*CA*CF*Pi^2*G[1, 0, zb])/(4*(-1 + zb)) - 
   (3*CF^2*Pi^2*G[1, 0, zb])/(2*(-1 + zb)) - (109*CA*CF*zb*G[1, 0, zb])/12 + 
   26*CF^2*zb*G[1, 0, zb] + (7*CF*nf*zb*G[1, 0, zb])/3 - 
   (13*CA*CF*Pi^2*zb*G[1, 0, zb])/8 - (3*CF^2*Pi^2*zb*G[1, 0, zb])/4 + 
   (35*CA*CF*G[1, 1, zb])/9 - (109*CF^2*G[1, 1, zb])/4 - 
   (20*CF*nf*G[1, 1, zb])/9 + (7*CA*CF*Pi^2*G[1, 1, zb])/6 + 
   (CF^2*Pi^2*G[1, 1, zb])/2 + (100*CA*CF*G[1, 1, zb])/(9*(-1 + zb)) - 
   (31*CF^2*G[1, 1, zb])/(-1 + zb) - (25*CF*nf*G[1, 1, zb])/(9*(-1 + zb)) + 
   (7*CA*CF*Pi^2*G[1, 1, zb])/(3*(-1 + zb)) + (CF^2*Pi^2*G[1, 1, zb])/
    (-1 + zb) + (143*CA*CF*zb*G[1, 1, zb])/36 - (37*CF^2*zb*G[1, 1, zb])/2 - 
   (14*CF*nf*zb*G[1, 1, zb])/9 + (7*CA*CF*Pi^2*zb*G[1, 1, zb])/6 + 
   (CF^2*Pi^2*zb*G[1, 1, zb])/2 + (63*CA*CF*G[0, 0, 0, zb])/8 + 
   (351*CF^2*G[0, 0, 0, zb])/8 + (9*CF*nf*G[0, 0, 0, zb])/4 - 
   (9*CA*CF*G[0, 0, 0, zb])/(2*(-1 + zb)) + (54*CF^2*G[0, 0, 0, zb])/
    (-1 + zb) + (9*CF*nf*G[0, 0, 0, zb])/(2*(-1 + zb)) - 
   (21*CA*CF*zb*G[0, 0, 0, zb])/8 + (243*CF^2*zb*G[0, 0, 0, zb])/8 + 
   (9*CF*nf*zb*G[0, 0, 0, zb])/4 - (35*CA*CF*G[0, 0, 1, zb])/4 - 
   (117*CF^2*G[0, 0, 1, zb])/4 - (3*CF*nf*G[0, 0, 1, zb])/2 - 
   (CA*CF*G[0, 0, 1, zb])/(2*(-1 + zb)) - (36*CF^2*G[0, 0, 1, zb])/
    (-1 + zb) - (3*CF*nf*G[0, 0, 1, zb])/(-1 + zb) - 
   (3*CA*CF*zb*G[0, 0, 1, zb])/4 - (81*CF^2*zb*G[0, 0, 1, zb])/4 - 
   (3*CF*nf*zb*G[0, 0, 1, zb])/2 - (23*CA*CF*G[0, 1, 0, zb])/4 - 
   (121*CF^2*G[0, 1, 0, zb])/4 - (3*CF*nf*G[0, 1, 0, zb])/2 + 
   (5*CA*CF*G[0, 1, 0, zb])/(2*(-1 + zb)) - (37*CF^2*G[0, 1, 0, zb])/
    (-1 + zb) - (3*CF*nf*G[0, 1, 0, zb])/(-1 + zb) + 
   (3*CA*CF*zb*G[0, 1, 0, zb])/4 - (81*CF^2*zb*G[0, 1, 0, zb])/4 - 
   (3*CF*nf*zb*G[0, 1, 0, zb])/2 + (25*CA*CF*G[0, 1, 1, zb])/4 + 
   (41*CF^2*G[0, 1, 1, zb])/2 + CF*nf*G[0, 1, 1, zb] + 
   (3*CA*CF*G[0, 1, 1, zb])/(4*(-1 + zb)) + (25*CF^2*G[0, 1, 1, zb])/
    (-1 + zb) + (2*CF*nf*G[0, 1, 1, zb])/(-1 + zb) + 
   (5*CA*CF*zb*G[0, 1, 1, zb])/4 + (27*CF^2*zb*G[0, 1, 1, zb])/2 + 
   CF*nf*zb*G[0, 1, 1, zb] - 5*CA*CF*G[1, 0, 0, zb] - 
   28*CF^2*G[1, 0, 0, zb] - (3*CF*nf*G[1, 0, 0, zb])/2 + 
   (9*CA*CF*G[1, 0, 0, zb])/(2*(-1 + zb)) - (36*CF^2*G[1, 0, 0, zb])/
    (-1 + zb) - (3*CF*nf*G[1, 0, 0, zb])/(-1 + zb) - 
   24*CF^2*zb*G[1, 0, 0, zb] - (3*CF*nf*zb*G[1, 0, 0, zb])/2 + 
   6*CA*CF*G[1, 0, 1, zb] + (37*CF^2*G[1, 0, 1, zb])/2 + 
   CF*nf*G[1, 0, 1, zb] - (CA*CF*G[1, 0, 1, zb])/(2*(-1 + zb)) + 
   (24*CF^2*G[1, 0, 1, zb])/(-1 + zb) + (2*CF*nf*G[1, 0, 1, zb])/(-1 + zb) + 
   2*CA*CF*zb*G[1, 0, 1, zb] + (33*CF^2*zb*G[1, 0, 1, zb])/2 + 
   CF*nf*zb*G[1, 0, 1, zb] + (7*CA*CF*G[1, 1, 0, zb])/2 + 
   (37*CF^2*G[1, 1, 0, zb])/2 + CF*nf*G[1, 1, 0, zb] - 
   (3*CA*CF*G[1, 1, 0, zb])/(-1 + zb) + (24*CF^2*G[1, 1, 0, zb])/(-1 + zb) + 
   (2*CF*nf*G[1, 1, 0, zb])/(-1 + zb) + (CA*CF*zb*G[1, 1, 0, zb])/2 + 
   (33*CF^2*zb*G[1, 1, 0, zb])/2 + CF*nf*zb*G[1, 1, 0, zb] - 
   (49*CA*CF*G[1, 1, 1, zb])/12 - (49*CF^2*G[1, 1, 1, zb])/4 - 
   (2*CF*nf*G[1, 1, 1, zb])/3 + (CA*CF*G[1, 1, 1, zb])/(3*(-1 + zb)) - 
   (16*CF^2*G[1, 1, 1, zb])/(-1 + zb) - (4*CF*nf*G[1, 1, 1, zb])/
    (3*(-1 + zb)) - (19*CA*CF*zb*G[1, 1, 1, zb])/12 - 
   (45*CF^2*zb*G[1, 1, 1, zb])/4 - (2*CF*nf*zb*G[1, 1, 1, zb])/3 - 
   (79*CA*CF*G[0, 0, 0, 0, zb])/4 - (81*CF^2*G[0, 0, 0, 0, zb])/4 - 
   (79*CA*CF*G[0, 0, 0, 0, zb])/(2*(-1 + zb)) - (81*CF^2*G[0, 0, 0, 0, zb])/
    (2*(-1 + zb)) - (79*CA*CF*zb*G[0, 0, 0, 0, zb])/4 - 
   (81*CF^2*zb*G[0, 0, 0, 0, zb])/4 + (31*CA*CF*G[0, 0, 0, 1, zb])/2 + 
   (27*CF^2*G[0, 0, 0, 1, zb])/2 + (31*CA*CF*G[0, 0, 0, 1, zb])/(-1 + zb) + 
   (27*CF^2*G[0, 0, 0, 1, zb])/(-1 + zb) + (31*CA*CF*zb*G[0, 0, 0, 1, zb])/
    2 + (27*CF^2*zb*G[0, 0, 0, 1, zb])/2 + 13*CA*CF*G[0, 0, 1, 0, zb] + 
   (29*CF^2*G[0, 0, 1, 0, zb])/2 + (26*CA*CF*G[0, 0, 1, 0, zb])/(-1 + zb) + 
   (29*CF^2*G[0, 0, 1, 0, zb])/(-1 + zb) + 13*CA*CF*zb*G[0, 0, 1, 0, zb] + 
   (29*CF^2*zb*G[0, 0, 1, 0, zb])/2 - 10*CA*CF*G[0, 0, 1, 1, zb] - 
   10*CF^2*G[0, 0, 1, 1, zb] - (20*CA*CF*G[0, 0, 1, 1, zb])/(-1 + zb) - 
   (20*CF^2*G[0, 0, 1, 1, zb])/(-1 + zb) - 10*CA*CF*zb*G[0, 0, 1, 1, zb] - 
   10*CF^2*zb*G[0, 0, 1, 1, zb] + (43*CA*CF*G[0, 1, 0, 0, zb])/4 + 
   16*CF^2*G[0, 1, 0, 0, zb] + (43*CA*CF*G[0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (32*CF^2*G[0, 1, 0, 0, zb])/(-1 + zb) + (43*CA*CF*zb*G[0, 1, 0, 0, zb])/
    4 + 16*CF^2*zb*G[0, 1, 0, 0, zb] - (17*CA*CF*G[0, 1, 0, 1, zb])/2 - 
   11*CF^2*G[0, 1, 0, 1, zb] - (17*CA*CF*G[0, 1, 0, 1, zb])/(-1 + zb) - 
   (22*CF^2*G[0, 1, 0, 1, zb])/(-1 + zb) - (17*CA*CF*zb*G[0, 1, 0, 1, zb])/
    2 - 11*CF^2*zb*G[0, 1, 0, 1, zb] - (13*CA*CF*G[0, 1, 1, 0, zb])/2 - 
   11*CF^2*G[0, 1, 1, 0, zb] - (13*CA*CF*G[0, 1, 1, 0, zb])/(-1 + zb) - 
   (22*CF^2*G[0, 1, 1, 0, zb])/(-1 + zb) - (13*CA*CF*zb*G[0, 1, 1, 0, zb])/
    2 - 11*CF^2*zb*G[0, 1, 1, 0, zb] + 5*CA*CF*G[0, 1, 1, 1, zb] + 
   (15*CF^2*G[0, 1, 1, 1, zb])/2 + (10*CA*CF*G[0, 1, 1, 1, zb])/(-1 + zb) + 
   (15*CF^2*G[0, 1, 1, 1, zb])/(-1 + zb) + 5*CA*CF*zb*G[0, 1, 1, 1, zb] + 
   (15*CF^2*zb*G[0, 1, 1, 1, zb])/2 + (53*CA*CF*G[1, 0, 0, 0, zb])/4 + 
   (27*CF^2*G[1, 0, 0, 0, zb])/2 + (53*CA*CF*G[1, 0, 0, 0, zb])/
    (2*(-1 + zb)) + (27*CF^2*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   (53*CA*CF*zb*G[1, 0, 0, 0, zb])/4 + (27*CF^2*zb*G[1, 0, 0, 0, zb])/2 - 
   (21*CA*CF*G[1, 0, 0, 1, zb])/2 - 9*CF^2*G[1, 0, 0, 1, zb] - 
   (21*CA*CF*G[1, 0, 0, 1, zb])/(-1 + zb) - (18*CF^2*G[1, 0, 0, 1, zb])/
    (-1 + zb) - (21*CA*CF*zb*G[1, 0, 0, 1, zb])/2 - 
   9*CF^2*zb*G[1, 0, 0, 1, zb] - 9*CA*CF*G[1, 0, 1, 0, zb] - 
   10*CF^2*G[1, 0, 1, 0, zb] - (18*CA*CF*G[1, 0, 1, 0, zb])/(-1 + zb) - 
   (20*CF^2*G[1, 0, 1, 0, zb])/(-1 + zb) - 9*CA*CF*zb*G[1, 0, 1, 0, zb] - 
   10*CF^2*zb*G[1, 0, 1, 0, zb] + 7*CA*CF*G[1, 0, 1, 1, zb] + 
   7*CF^2*G[1, 0, 1, 1, zb] + (14*CA*CF*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   (14*CF^2*G[1, 0, 1, 1, zb])/(-1 + zb) + 7*CA*CF*zb*G[1, 0, 1, 1, zb] + 
   7*CF^2*zb*G[1, 0, 1, 1, zb] - (15*CA*CF*G[1, 1, 0, 0, zb])/2 - 
   9*CF^2*G[1, 1, 0, 0, zb] - (15*CA*CF*G[1, 1, 0, 0, zb])/(-1 + zb) - 
   (18*CF^2*G[1, 1, 0, 0, zb])/(-1 + zb) - (15*CA*CF*zb*G[1, 1, 0, 0, zb])/
    2 - 9*CF^2*zb*G[1, 1, 0, 0, zb] + 6*CA*CF*G[1, 1, 0, 1, zb] + 
   6*CF^2*G[1, 1, 0, 1, zb] + (12*CA*CF*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (12*CF^2*G[1, 1, 0, 1, zb])/(-1 + zb) + 6*CA*CF*zb*G[1, 1, 0, 1, zb] + 
   6*CF^2*zb*G[1, 1, 0, 1, zb] + 5*CA*CF*G[1, 1, 1, 0, zb] + 
   6*CF^2*G[1, 1, 1, 0, zb] + (10*CA*CF*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (12*CF^2*G[1, 1, 1, 0, zb])/(-1 + zb) + 5*CA*CF*zb*G[1, 1, 1, 0, zb] + 
   6*CF^2*zb*G[1, 1, 1, 0, zb] - 4*CA*CF*G[1, 1, 1, 1, zb] - 
   4*CF^2*G[1, 1, 1, 1, zb] - (8*CA*CF*G[1, 1, 1, 1, zb])/(-1 + zb) - 
   (8*CF^2*G[1, 1, 1, 1, zb])/(-1 + zb) - 4*CA*CF*zb*G[1, 1, 1, 1, zb] - 
   4*CF^2*zb*G[1, 1, 1, 1, zb] - (4699*CA*CF*Log[Q2dmu2])/216 + 
   (383*CF^2*Log[Q2dmu2])/8 + (485*CF*nf*Log[Q2dmu2])/108 - 
   (8*CA*CF*Pi^2*Log[Q2dmu2])/3 - (13*CF^2*Pi^2*Log[Q2dmu2])/8 - 
   (CF*nf*Pi^2*Log[Q2dmu2])/12 - (5399*CA*CF*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (415*CF^2*Log[Q2dmu2])/(8*(-1 + zb)) + (541*CF*nf*Log[Q2dmu2])/
    (108*(-1 + zb)) - (53*CA*CF*Pi^2*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (2*CF^2*Pi^2*Log[Q2dmu2])/(-1 + zb) - (CF*nf*Pi^2*Log[Q2dmu2])/
    (6*(-1 + zb)) - (3571*CA*CF*zb*Log[Q2dmu2])/216 + 
   (243*CF^2*zb*Log[Q2dmu2])/8 + (317*CF*nf*zb*Log[Q2dmu2])/108 - 
   (11*CA*CF*Pi^2*zb*Log[Q2dmu2])/12 - (9*CF^2*Pi^2*zb*Log[Q2dmu2])/8 - 
   (CF*nf*Pi^2*zb*Log[Q2dmu2])/12 + (157*CA*CF*G[0, zb]*Log[Q2dmu2])/12 - 
   (157*CF^2*G[0, zb]*Log[Q2dmu2])/4 - (10*CF*nf*G[0, zb]*Log[Q2dmu2])/3 + 
   (25*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/12 + 
   (3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/4 + (233*CA*CF*G[0, zb]*Log[Q2dmu2])/
    (12*(-1 + zb)) - (181*CF^2*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (25*CF*nf*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (25*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (145*CA*CF*zb*G[0, zb]*Log[Q2dmu2])/12 - 
   (101*CF^2*zb*G[0, zb]*Log[Q2dmu2])/4 - (7*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/
    3 + (25*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/12 + 
   (3*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/4 - (62*CA*CF*G[1, zb]*Log[Q2dmu2])/
    9 + 27*CF^2*G[1, zb]*Log[Q2dmu2] + (20*CF*nf*G[1, zb]*Log[Q2dmu2])/9 - 
   (7*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/6 - (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/
    2 - (100*CA*CF*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (31*CF^2*G[1, zb]*Log[Q2dmu2])/(-1 + zb) + (25*CF*nf*G[1, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) - (7*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (121*CA*CF*zb*G[1, zb]*Log[Q2dmu2])/18 + (35*CF^2*zb*G[1, zb]*Log[Q2dmu2])/
    2 + (14*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/9 - 
   (7*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/6 - 
   (CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/2 + (13*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/
    4 + (117*CF^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/2 - (5*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (36*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (15*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (81*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 4*CA*CF*G[0, 1, zb]*Log[Q2dmu2] - 
   (39*CF^2*G[0, 1, zb]*Log[Q2dmu2])/2 - CF*nf*G[0, 1, zb]*Log[Q2dmu2] + 
   (3*CA*CF*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (24*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2] - (27*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/
    2 - CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2] - 3*CA*CF*G[1, 0, zb]*Log[Q2dmu2] - 
   19*CF^2*G[1, 0, zb]*Log[Q2dmu2] - CF*nf*G[1, 0, zb]*Log[Q2dmu2] + 
   (3*CA*CF*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (24*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2] - 15*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2] - 
   CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2] + (23*CA*CF*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (25*CF^2*G[1, 1, zb]*Log[Q2dmu2])/2 + (2*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/
    3 - (CA*CF*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (16*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (5*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (21*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (2*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (21*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (27*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (21*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (27*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (21*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (27*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 8*CA*CF*G[0, 0, 1, zb]*
    Log[Q2dmu2] + 9*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (16*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (18*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   8*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 9*CF^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + (13*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   10*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2] + (13*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (20*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (13*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 10*CF^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] - 5*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   7*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2] - (10*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (14*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   5*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 7*CF^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (15*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   9*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2] + (15*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (18*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (15*CA*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 9*CF^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] - 6*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   6*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2] - (12*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) - (12*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 6*CF^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - 5*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   6*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2] - (10*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (12*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   5*CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 6*CF^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] + 4*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   4*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2] + (8*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + (8*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 4*CF^2*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2] + (53*CA*CF*Log[Q2dmu2]^2)/18 - (27*CF^2*Log[Q2dmu2]^2)/2 - 
   (10*CF*nf*Log[Q2dmu2]^2)/9 + (7*CA*CF*Pi^2*Log[Q2dmu2]^2)/8 + 
   (CF^2*Pi^2*Log[Q2dmu2]^2)/4 + (91*CA*CF*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (31*CF^2*Log[Q2dmu2]^2)/(2*(-1 + zb)) - (25*CF*nf*Log[Q2dmu2]^2)/
    (18*(-1 + zb)) + (7*CA*CF*Pi^2*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (CF^2*Pi^2*Log[Q2dmu2]^2)/(2*(-1 + zb)) + (65*CA*CF*zb*Log[Q2dmu2]^2)/18 - 
   9*CF^2*zb*Log[Q2dmu2]^2 - (7*CF*nf*zb*Log[Q2dmu2]^2)/9 + 
   (7*CA*CF*Pi^2*zb*Log[Q2dmu2]^2)/8 + (CF^2*Pi^2*zb*Log[Q2dmu2]^2)/4 + 
   (7*CA*CF*G[0, zb]*Log[Q2dmu2]^2)/4 + (39*CF^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*nf*G[0, zb]*Log[Q2dmu2]^2)/2 - (CA*CF*G[0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (12*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (5*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + (CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/
    2 - (5*CA*CF*G[1, zb]*Log[Q2dmu2]^2)/3 - (13*CF^2*G[1, zb]*Log[Q2dmu2]^2)/
    2 - (CF*nf*G[1, zb]*Log[Q2dmu2]^2)/3 + (CA*CF*G[1, zb]*Log[Q2dmu2]^2)/
    (6*(-1 + zb)) - (8*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (CA*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/3 - (9*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/
    2 - (CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   (7*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - (9*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/
    2 - (7*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (9*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (7*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (5*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (5*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (6*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (5*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 3*CF^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 + (5*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2 + (5*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (6*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (5*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 3*CF^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 - 2*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2 - (4*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) - (4*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   2*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2 - 2*CF^2*zb*G[1, 1, zb]*
    Log[Q2dmu2]^2 + (8*CA*CF*Log[Q2dmu2]^3)/9 + (13*CF^2*Log[Q2dmu2]^3)/6 + 
   (CF*nf*Log[Q2dmu2]^3)/9 + (5*CA*CF*Log[Q2dmu2]^3)/(18*(-1 + zb)) + 
   (8*CF^2*Log[Q2dmu2]^3)/(3*(-1 + zb)) + (2*CF*nf*Log[Q2dmu2]^3)/
    (9*(-1 + zb)) - (CA*CF*zb*Log[Q2dmu2]^3)/9 + (3*CF^2*zb*Log[Q2dmu2]^3)/
    2 + (CF*nf*zb*Log[Q2dmu2]^3)/9 - CA*CF*G[0, zb]*Log[Q2dmu2]^3 - 
   CF^2*G[0, zb]*Log[Q2dmu2]^3 - (2*CA*CF*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   CA*CF*zb*G[0, zb]*Log[Q2dmu2]^3 - CF^2*zb*G[0, zb]*Log[Q2dmu2]^3 + 
   (2*CA*CF*G[1, zb]*Log[Q2dmu2]^3)/3 + (2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*CF*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (2*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + (2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/
    3 - (CA*CF*Log[Q2dmu2]^4)/4 - (CF^2*Log[Q2dmu2]^4)/6 - 
   (CA*CF*Log[Q2dmu2]^4)/(2*(-1 + zb)) - (CF^2*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (CA*CF*zb*Log[Q2dmu2]^4)/4 - (CF^2*zb*Log[Q2dmu2]^4)/6 + 
   (181*CA*CF*Zeta[3])/36 + (169*CF^2*Zeta[3])/12 + (13*CF*nf*Zeta[3])/18 + 
   (19*CA*CF*Zeta[3])/(18*(-1 + zb)) + (52*CF^2*Zeta[3])/(3*(-1 + zb)) + 
   (13*CF*nf*Zeta[3])/(9*(-1 + zb)) + (CA*CF*zb*Zeta[3])/36 + 
   (39*CF^2*zb*Zeta[3])/4 + (13*CF*nf*zb*Zeta[3])/18 - 
   (15*CA*CF*G[0, zb]*Zeta[3])/2 - (13*CF^2*G[0, zb]*Zeta[3])/2 - 
   (15*CA*CF*G[0, zb]*Zeta[3])/(-1 + zb) - (13*CF^2*G[0, zb]*Zeta[3])/
    (-1 + zb) - (15*CA*CF*zb*G[0, zb]*Zeta[3])/2 - 
   (13*CF^2*zb*G[0, zb]*Zeta[3])/2 + (29*CA*CF*G[1, zb]*Zeta[3])/6 + 
   (13*CF^2*G[1, zb]*Zeta[3])/3 + (29*CA*CF*G[1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (26*CF^2*G[1, zb]*Zeta[3])/(3*(-1 + zb)) + (29*CA*CF*zb*G[1, zb]*Zeta[3])/
    6 + (13*CF^2*zb*G[1, zb]*Zeta[3])/3 - 5*CA*CF*Log[Q2dmu2]*Zeta[3] - 
   (13*CF^2*Log[Q2dmu2]*Zeta[3])/3 - (10*CA*CF*Log[Q2dmu2]*Zeta[3])/
    (-1 + zb) - (26*CF^2*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   5*CA*CF*zb*Log[Q2dmu2]*Zeta[3] - (13*CF^2*zb*Log[Q2dmu2]*Zeta[3])/3) + 
 ep^2*((2625685*CA*CF)/15552 - (15421*CF^2)/64 - (202349*CF*nf)/7776 + 
   (4625*CA*CF*Pi^2)/864 + (1249*CF^2*Pi^2)/96 + (485*CF*nf*Pi^2)/432 - 
   (107*CA*CF*Pi^4)/240 + (143*CF^2*Pi^4)/960 + (11*CF*nf*Pi^4)/1440 + 
   (2703413*CA*CF)/(15552*(-1 + zb)) - (15933*CF^2)/(64*(-1 + zb)) - 
   (210157*CF*nf)/(7776*(-1 + zb)) + (4069*CA*CF*Pi^2)/(864*(-1 + zb)) + 
   (1345*CF^2*Pi^2)/(96*(-1 + zb)) + (541*CF*nf*Pi^2)/(432*(-1 + zb)) - 
   (281*CA*CF*Pi^4)/(576*(-1 + zb)) + (11*CF^2*Pi^4)/(60*(-1 + zb)) + 
   (11*CF*nf*Pi^4)/(720*(-1 + zb)) + (1603669*CA*CF*zb)/15552 - 
   (9373*CF^2*zb)/64 - (127949*CF*nf*zb)/7776 + (857*CA*CF*Pi^2*zb)/864 + 
   (829*CF^2*Pi^2*zb)/96 + (317*CF*nf*Pi^2*zb)/432 - 
   (329*CA*CF*Pi^4*zb)/1440 + (33*CF^2*Pi^4*zb)/320 + 
   (11*CF*nf*Pi^4*zb)/1440 - (134221*CA*CF*G[0, zb])/864 + 
   (7117*CF^2*G[0, zb])/32 + (10229*CF*nf*G[0, zb])/432 - 
   (271*CA*CF*Pi^2*G[0, zb])/48 - (491*CF^2*Pi^2*G[0, zb])/48 - 
   (5*CF*nf*Pi^2*G[0, zb])/6 + (65*CA*CF*Pi^4*G[0, zb])/288 - 
   (11*CF^2*Pi^4*G[0, zb])/160 - (142637*CA*CF*G[0, zb])/(864*(-1 + zb)) + 
   (7501*CF^2*G[0, zb])/(32*(-1 + zb)) + (10885*CF*nf*G[0, zb])/
    (432*(-1 + zb)) - (65*CA*CF*Pi^2*G[0, zb])/(16*(-1 + zb)) - 
   (563*CF^2*Pi^2*G[0, zb])/(48*(-1 + zb)) - (25*CF*nf*Pi^2*G[0, zb])/
    (24*(-1 + zb)) + (65*CA*CF*Pi^4*G[0, zb])/(144*(-1 + zb)) - 
   (11*CF^2*Pi^4*G[0, zb])/(80*(-1 + zb)) - (80893*CA*CF*zb*G[0, zb])/864 + 
   (4341*CF^2*zb*G[0, zb])/32 + (6533*CF*nf*zb*G[0, zb])/432 - 
   (25*CA*CF*Pi^2*zb*G[0, zb])/16 - (331*CF^2*Pi^2*zb*G[0, zb])/48 - 
   (7*CF*nf*Pi^2*zb*G[0, zb])/12 + (65*CA*CF*Pi^4*zb*G[0, zb])/288 - 
   (11*CF^2*Pi^4*zb*G[0, zb])/160 + (128605*CA*CF*G[1, zb])/1296 - 
   (2495*CF^2*G[1, zb])/16 - (10229*CF*nf*G[1, zb])/648 + 
   (103*CA*CF*Pi^2*G[1, zb])/36 + (85*CF^2*Pi^2*G[1, zb])/12 + 
   (5*CF*nf*Pi^2*G[1, zb])/9 - (73*CA*CF*Pi^4*G[1, zb])/720 + 
   (11*CF^2*Pi^4*G[1, zb])/240 + (137669*CA*CF*G[1, zb])/(1296*(-1 + zb)) - 
   (2615*CF^2*G[1, zb])/(16*(-1 + zb)) - (10885*CF*nf*G[1, zb])/
    (648*(-1 + zb)) + (101*CA*CF*Pi^2*G[1, zb])/(36*(-1 + zb)) + 
   (49*CF^2*Pi^2*G[1, zb])/(6*(-1 + zb)) + (25*CF*nf*Pi^2*G[1, zb])/
    (36*(-1 + zb)) - (73*CA*CF*Pi^4*G[1, zb])/(360*(-1 + zb)) + 
   (11*CF^2*Pi^4*G[1, zb])/(120*(-1 + zb)) + (76249*CA*CF*zb*G[1, zb])/1296 - 
   (1523*CF^2*zb*G[1, zb])/16 - (6533*CF*nf*zb*G[1, zb])/648 + 
   (35*CA*CF*Pi^2*zb*G[1, zb])/72 + (107*CF^2*Pi^2*zb*G[1, zb])/24 + 
   (7*CF*nf*Pi^2*zb*G[1, zb])/18 - (73*CA*CF*Pi^4*zb*G[1, zb])/720 + 
   (11*CF^2*Pi^4*zb*G[1, zb])/240 + (5329*CA*CF*G[0, 0, zb])/48 - 
   (3197*CF^2*G[0, 0, zb])/16 - (485*CF*nf*G[0, 0, zb])/24 + 
   (157*CA*CF*Pi^2*G[0, 0, zb])/16 + (117*CF^2*Pi^2*G[0, 0, zb])/16 + 
   (3*CF*nf*Pi^2*G[0, 0, zb])/8 + (6149*CA*CF*G[0, 0, zb])/(48*(-1 + zb)) - 
   (3485*CF^2*G[0, 0, zb])/(16*(-1 + zb)) - (541*CF*nf*G[0, 0, zb])/
    (24*(-1 + zb)) + (31*CA*CF*Pi^2*G[0, 0, zb])/(4*(-1 + zb)) + 
   (9*CF^2*Pi^2*G[0, 0, zb])/(-1 + zb) + (3*CF*nf*Pi^2*G[0, 0, zb])/
    (4*(-1 + zb)) + (3385*CA*CF*zb*G[0, 0, zb])/48 - 
   (1937*CF^2*zb*G[0, 0, zb])/16 - (317*CF*nf*zb*G[0, 0, zb])/24 + 
   (65*CA*CF*Pi^2*zb*G[0, 0, zb])/16 + (81*CF^2*Pi^2*zb*G[0, 0, zb])/16 + 
   (3*CF*nf*Pi^2*zb*G[0, 0, zb])/8 - (4609*CA*CF*G[0, 1, zb])/72 + 
   (1099*CF^2*G[0, 1, zb])/8 + (485*CF*nf*G[0, 1, zb])/36 - 
   (73*CA*CF*Pi^2*G[0, 1, zb])/12 - (109*CF^2*Pi^2*G[0, 1, zb])/24 - 
   (CF*nf*Pi^2*G[0, 1, zb])/4 - (5453*CA*CF*G[0, 1, zb])/(72*(-1 + zb)) + 
   (1195*CF^2*G[0, 1, zb])/(8*(-1 + zb)) + (541*CF*nf*G[0, 1, zb])/
    (36*(-1 + zb)) - (113*CA*CF*Pi^2*G[0, 1, zb])/(24*(-1 + zb)) - 
   (17*CF^2*Pi^2*G[0, 1, zb])/(3*(-1 + zb)) - (CF*nf*Pi^2*G[0, 1, zb])/
    (2*(-1 + zb)) - (2941*CA*CF*zb*G[0, 1, zb])/72 + 
   (671*CF^2*zb*G[0, 1, zb])/8 + (317*CF*nf*zb*G[0, 1, zb])/36 - 
   (5*CA*CF*Pi^2*zb*G[0, 1, zb])/2 - (27*CF^2*Pi^2*zb*G[0, 1, zb])/8 - 
   (CF*nf*Pi^2*zb*G[0, 1, zb])/4 - (5023*CA*CF*G[1, 0, zb])/72 + 
   (1121*CF^2*G[1, 0, zb])/8 + (485*CF*nf*G[1, 0, zb])/36 - 
   (67*CA*CF*Pi^2*G[1, 0, zb])/12 - (59*CF^2*Pi^2*G[1, 0, zb])/12 - 
   (CF*nf*Pi^2*G[1, 0, zb])/4 - (6533*CA*CF*G[1, 0, zb])/(72*(-1 + zb)) + 
   (1195*CF^2*G[1, 0, zb])/(8*(-1 + zb)) + (541*CF*nf*G[1, 0, zb])/
    (36*(-1 + zb)) - (17*CA*CF*Pi^2*G[1, 0, zb])/(4*(-1 + zb)) - 
   (6*CF^2*Pi^2*G[1, 0, zb])/(-1 + zb) - (CF*nf*Pi^2*G[1, 0, zb])/
    (2*(-1 + zb)) - (2923*CA*CF*zb*G[1, 0, zb])/72 + 
   (681*CF^2*zb*G[1, 0, zb])/8 + (317*CF*nf*zb*G[1, 0, zb])/36 - 
   (9*CA*CF*Pi^2*zb*G[1, 0, zb])/4 - (13*CF^2*Pi^2*zb*G[1, 0, zb])/4 - 
   (CF*nf*Pi^2*zb*G[1, 0, zb])/4 + (2039*CA*CF*G[1, 1, zb])/54 - 
   (197*CF^2*G[1, 1, zb])/2 - (485*CF*nf*G[1, 1, zb])/54 + 
   (101*CA*CF*Pi^2*G[1, 1, zb])/24 + (77*CF^2*Pi^2*G[1, 1, zb])/24 + 
   (CF*nf*Pi^2*G[1, 1, zb])/6 + (5939*CA*CF*G[1, 1, zb])/(108*(-1 + zb)) - 
   (415*CF^2*G[1, 1, zb])/(4*(-1 + zb)) - (541*CF*nf*G[1, 1, zb])/
    (54*(-1 + zb)) + (13*CA*CF*Pi^2*G[1, 1, zb])/(4*(-1 + zb)) + 
   (4*CF^2*Pi^2*G[1, 1, zb])/(-1 + zb) + (CF*nf*Pi^2*G[1, 1, zb])/
    (3*(-1 + zb)) + (2275*CA*CF*zb*G[1, 1, zb])/108 - 
   (121*CF^2*zb*G[1, 1, zb])/2 - (317*CF*nf*zb*G[1, 1, zb])/54 + 
   (47*CA*CF*Pi^2*zb*G[1, 1, zb])/24 + (19*CF^2*Pi^2*zb*G[1, 1, zb])/8 + 
   (CF*nf*Pi^2*zb*G[1, 1, zb])/6 - (317*CA*CF*G[0, 0, 0, zb])/8 + 
   (1363*CF^2*G[0, 0, 0, zb])/8 + 15*CF*nf*G[0, 0, 0, zb] - 
   (223*CA*CF*Pi^2*G[0, 0, 0, zb])/24 - (27*CF^2*Pi^2*G[0, 0, 0, zb])/8 - 
   (545*CA*CF*G[0, 0, 0, zb])/(8*(-1 + zb)) + (1579*CF^2*G[0, 0, 0, zb])/
    (8*(-1 + zb)) + (75*CF*nf*G[0, 0, 0, zb])/(4*(-1 + zb)) - 
   (223*CA*CF*Pi^2*G[0, 0, 0, zb])/(12*(-1 + zb)) - 
   (27*CF^2*Pi^2*G[0, 0, 0, zb])/(4*(-1 + zb)) - 
   (305*CA*CF*zb*G[0, 0, 0, zb])/8 + (839*CF^2*zb*G[0, 0, 0, zb])/8 + 
   (21*CF*nf*zb*G[0, 0, 0, zb])/2 - (223*CA*CF*Pi^2*zb*G[0, 0, 0, zb])/24 - 
   (27*CF^2*Pi^2*zb*G[0, 0, 0, zb])/8 + (55*CA*CF*G[0, 0, 1, zb])/4 - 
   (461*CF^2*G[0, 0, 1, zb])/4 - 10*CF*nf*G[0, 0, 1, zb] + 
   (17*CA*CF*Pi^2*G[0, 0, 1, zb])/3 + (23*CF^2*Pi^2*G[0, 0, 1, zb])/12 + 
   (131*CA*CF*G[0, 0, 1, zb])/(4*(-1 + zb)) - (533*CF^2*G[0, 0, 1, zb])/
    (4*(-1 + zb)) - (25*CF*nf*G[0, 0, 1, zb])/(2*(-1 + zb)) + 
   (34*CA*CF*Pi^2*G[0, 0, 1, zb])/(3*(-1 + zb)) + 
   (23*CF^2*Pi^2*G[0, 0, 1, zb])/(6*(-1 + zb)) + (71*CA*CF*zb*G[0, 0, 1, zb])/
    4 - (285*CF^2*zb*G[0, 0, 1, zb])/4 - 7*CF*nf*zb*G[0, 0, 1, zb] + 
   (17*CA*CF*Pi^2*zb*G[0, 0, 1, zb])/3 + (23*CF^2*Pi^2*zb*G[0, 0, 1, zb])/
    12 + (47*CA*CF*G[0, 1, 0, zb])/2 - (467*CF^2*G[0, 1, 0, zb])/4 - 
   10*CF*nf*G[0, 1, 0, zb] + (127*CA*CF*Pi^2*G[0, 1, 0, zb])/24 + 
   (13*CF^2*Pi^2*G[0, 1, 0, zb])/6 + (169*CA*CF*G[0, 1, 0, zb])/
    (4*(-1 + zb)) - (537*CF^2*G[0, 1, 0, zb])/(4*(-1 + zb)) - 
   (25*CF*nf*G[0, 1, 0, zb])/(2*(-1 + zb)) + (127*CA*CF*Pi^2*G[0, 1, 0, zb])/
    (12*(-1 + zb)) + (13*CF^2*Pi^2*G[0, 1, 0, zb])/(3*(-1 + zb)) + 
   (45*CA*CF*zb*G[0, 1, 0, zb])/2 - (283*CF^2*zb*G[0, 1, 0, zb])/4 - 
   7*CF*nf*zb*G[0, 1, 0, zb] + (127*CA*CF*Pi^2*zb*G[0, 1, 0, zb])/24 + 
   (13*CF^2*Pi^2*zb*G[0, 1, 0, zb])/6 - (89*CA*CF*G[0, 1, 1, zb])/12 + 
   80*CF^2*G[0, 1, 1, zb] + (20*CF*nf*G[0, 1, 1, zb])/3 - 
   (43*CA*CF*Pi^2*G[0, 1, 1, zb])/12 - (19*CF^2*Pi^2*G[0, 1, 1, zb])/12 - 
   (119*CA*CF*G[0, 1, 1, zb])/(6*(-1 + zb)) + (183*CF^2*G[0, 1, 1, zb])/
    (2*(-1 + zb)) + (25*CF*nf*G[0, 1, 1, zb])/(3*(-1 + zb)) - 
   (43*CA*CF*Pi^2*G[0, 1, 1, zb])/(6*(-1 + zb)) - 
   (19*CF^2*Pi^2*G[0, 1, 1, zb])/(6*(-1 + zb)) - 
   (119*CA*CF*zb*G[0, 1, 1, zb])/12 + (97*CF^2*zb*G[0, 1, 1, zb])/2 + 
   (14*CF*nf*zb*G[0, 1, 1, zb])/3 - (43*CA*CF*Pi^2*zb*G[0, 1, 1, zb])/12 - 
   (19*CF^2*Pi^2*zb*G[0, 1, 1, zb])/12 + (93*CA*CF*G[1, 0, 0, zb])/4 - 
   (233*CF^2*G[1, 0, 0, zb])/2 - 10*CF*nf*G[1, 0, 0, zb] + 
   (125*CA*CF*Pi^2*G[1, 0, 0, zb])/24 + (9*CF^2*Pi^2*G[1, 0, 0, zb])/4 + 
   (229*CA*CF*G[1, 0, 0, zb])/(4*(-1 + zb)) - (533*CF^2*G[1, 0, 0, zb])/
    (4*(-1 + zb)) - (25*CF*nf*G[1, 0, 0, zb])/(2*(-1 + zb)) + 
   (125*CA*CF*Pi^2*G[1, 0, 0, zb])/(12*(-1 + zb)) + 
   (9*CF^2*Pi^2*G[1, 0, 0, zb])/(2*(-1 + zb)) + (81*CA*CF*zb*G[1, 0, 0, zb])/
    4 - (155*CF^2*zb*G[1, 0, 0, zb])/2 - 7*CF*nf*zb*G[1, 0, 0, zb] + 
   (125*CA*CF*Pi^2*zb*G[1, 0, 0, zb])/24 + (9*CF^2*Pi^2*zb*G[1, 0, 0, zb])/
    4 - (37*CA*CF*G[1, 0, 1, zb])/6 + (159*CF^2*G[1, 0, 1, zb])/2 + 
   (20*CF*nf*G[1, 0, 1, zb])/3 - (7*CA*CF*Pi^2*G[1, 0, 1, zb])/2 - 
   (7*CF^2*Pi^2*G[1, 0, 1, zb])/6 - (185*CA*CF*G[1, 0, 1, zb])/
    (6*(-1 + zb)) + (181*CF^2*G[1, 0, 1, zb])/(2*(-1 + zb)) + 
   (25*CF*nf*G[1, 0, 1, zb])/(3*(-1 + zb)) - (7*CA*CF*Pi^2*G[1, 0, 1, zb])/
    (-1 + zb) - (7*CF^2*Pi^2*G[1, 0, 1, zb])/(3*(-1 + zb)) - 
   (23*CA*CF*zb*G[1, 0, 1, zb])/3 + 54*CF^2*zb*G[1, 0, 1, zb] + 
   (14*CF*nf*zb*G[1, 0, 1, zb])/3 - (7*CA*CF*Pi^2*zb*G[1, 0, 1, zb])/2 - 
   (7*CF^2*Pi^2*zb*G[1, 0, 1, zb])/6 - (91*CA*CF*G[1, 1, 0, zb])/6 + 
   (159*CF^2*G[1, 1, 0, zb])/2 + (20*CF*nf*G[1, 1, 0, zb])/3 - 
   (13*CA*CF*Pi^2*G[1, 1, 0, zb])/4 - (3*CF^2*Pi^2*G[1, 1, 0, zb])/2 - 
   (239*CA*CF*G[1, 1, 0, zb])/(6*(-1 + zb)) + (181*CF^2*G[1, 1, 0, zb])/
    (2*(-1 + zb)) + (25*CF*nf*G[1, 1, 0, zb])/(3*(-1 + zb)) - 
   (13*CA*CF*Pi^2*G[1, 1, 0, zb])/(2*(-1 + zb)) - 
   (3*CF^2*Pi^2*G[1, 1, 0, zb])/(-1 + zb) - (38*CA*CF*zb*G[1, 1, 0, zb])/3 + 
   54*CF^2*zb*G[1, 1, 0, zb] + (14*CF*nf*zb*G[1, 1, 0, zb])/3 - 
   (13*CA*CF*Pi^2*zb*G[1, 1, 0, zb])/4 - (3*CF^2*Pi^2*zb*G[1, 1, 0, zb])/2 + 
   (43*CA*CF*G[1, 1, 1, zb])/9 - (219*CF^2*G[1, 1, 1, zb])/4 - 
   (40*CF*nf*G[1, 1, 1, zb])/9 + (7*CA*CF*Pi^2*G[1, 1, 1, zb])/3 + 
   CF^2*Pi^2*G[1, 1, 1, zb] + (200*CA*CF*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
   (62*CF^2*G[1, 1, 1, zb])/(-1 + zb) - (50*CF*nf*G[1, 1, 1, zb])/
    (9*(-1 + zb)) + (14*CA*CF*Pi^2*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (2*CF^2*Pi^2*G[1, 1, 1, zb])/(-1 + zb) + (187*CA*CF*zb*G[1, 1, 1, zb])/
    36 - 38*CF^2*zb*G[1, 1, 1, zb] - (28*CF*nf*zb*G[1, 1, 1, zb])/9 + 
   (7*CA*CF*Pi^2*zb*G[1, 1, 1, zb])/3 + CF^2*Pi^2*zb*G[1, 1, 1, zb] - 
   (397*CA*CF*G[0, 0, 0, 0, zb])/8 - (1053*CF^2*G[0, 0, 0, 0, zb])/8 - 
   (27*CF*nf*G[0, 0, 0, 0, zb])/4 - (25*CA*CF*G[0, 0, 0, 0, zb])/
    (2*(-1 + zb)) - (162*CF^2*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (27*CF*nf*G[0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (81*CA*CF*zb*G[0, 0, 0, 0, zb])/8 - (729*CF^2*zb*G[0, 0, 0, 0, zb])/8 - 
   (27*CF*nf*zb*G[0, 0, 0, 0, zb])/4 + (187*CA*CF*G[0, 0, 0, 1, zb])/4 + 
   (351*CF^2*G[0, 0, 0, 1, zb])/4 + (9*CF*nf*G[0, 0, 0, 1, zb])/2 + 
   (22*CA*CF*G[0, 0, 0, 1, zb])/(-1 + zb) + (108*CF^2*G[0, 0, 0, 1, zb])/
    (-1 + zb) + (9*CF*nf*G[0, 0, 0, 1, zb])/(-1 + zb) + 
   (63*CA*CF*zb*G[0, 0, 0, 1, zb])/4 + (243*CF^2*zb*G[0, 0, 0, 1, zb])/4 + 
   (9*CF*nf*zb*G[0, 0, 0, 1, zb])/2 + (143*CA*CF*G[0, 0, 1, 0, zb])/4 + 
   (359*CF^2*G[0, 0, 1, 0, zb])/4 + (9*CF*nf*G[0, 0, 1, 0, zb])/2 + 
   (11*CA*CF*G[0, 0, 1, 0, zb])/(-1 + zb) + (110*CF^2*G[0, 0, 1, 0, zb])/
    (-1 + zb) + (9*CF*nf*G[0, 0, 1, 0, zb])/(-1 + zb) + 
   (39*CA*CF*zb*G[0, 0, 1, 0, zb])/4 + (243*CF^2*zb*G[0, 0, 1, 0, zb])/4 + 
   (9*CF*nf*zb*G[0, 0, 1, 0, zb])/2 - 32*CA*CF*G[0, 0, 1, 1, zb] - 
   (121*CF^2*G[0, 0, 1, 1, zb])/2 - 3*CF*nf*G[0, 0, 1, 1, zb] - 
   (31*CA*CF*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) - (74*CF^2*G[0, 0, 1, 1, zb])/
    (-1 + zb) - (6*CF*nf*G[0, 0, 1, 1, zb])/(-1 + zb) - 
   12*CA*CF*zb*G[0, 0, 1, 1, zb] - (81*CF^2*zb*G[0, 0, 1, 1, zb])/2 - 
   3*CF*nf*zb*G[0, 0, 1, 1, zb] + (107*CA*CF*G[0, 1, 0, 0, zb])/4 + 
   (371*CF^2*G[0, 1, 0, 0, zb])/4 + (9*CF*nf*G[0, 1, 0, 0, zb])/2 + 
   (2*CA*CF*G[0, 1, 0, 0, zb])/(-1 + zb) + (113*CF^2*G[0, 1, 0, 0, zb])/
    (-1 + zb) + (9*CF*nf*G[0, 1, 0, 0, zb])/(-1 + zb) + 
   (21*CA*CF*zb*G[0, 1, 0, 0, zb])/4 + (243*CF^2*zb*G[0, 1, 0, 0, zb])/4 + 
   (9*CF*nf*zb*G[0, 1, 0, 0, zb])/2 - 26*CA*CF*G[0, 1, 0, 1, zb] - 
   (125*CF^2*G[0, 1, 0, 1, zb])/2 - 3*CF*nf*G[0, 1, 0, 1, zb] - 
   (19*CA*CF*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) - (76*CF^2*G[0, 1, 0, 1, zb])/
    (-1 + zb) - (6*CF*nf*G[0, 1, 0, 1, zb])/(-1 + zb) - 
   9*CA*CF*zb*G[0, 1, 0, 1, zb] - (81*CF^2*zb*G[0, 1, 0, 1, zb])/2 - 
   3*CF*nf*zb*G[0, 1, 0, 1, zb] - 16*CA*CF*G[0, 1, 1, 0, zb] - 
   (125*CF^2*G[0, 1, 1, 0, zb])/2 - 3*CF*nf*G[0, 1, 1, 0, zb] + 
   (CA*CF*G[0, 1, 1, 0, zb])/(2*(-1 + zb)) - (76*CF^2*G[0, 1, 1, 0, zb])/
    (-1 + zb) - (6*CF*nf*G[0, 1, 1, 0, zb])/(-1 + zb) - 
   3*CA*CF*zb*G[0, 1, 1, 0, zb] - (81*CF^2*zb*G[0, 1, 1, 0, zb])/2 - 
   3*CF*nf*zb*G[0, 1, 1, 0, zb] + (59*CA*CF*G[0, 1, 1, 1, zb])/4 + 
   42*CF^2*G[0, 1, 1, 1, zb] + 2*CF*nf*G[0, 1, 1, 1, zb] + 
   (15*CA*CF*G[0, 1, 1, 1, zb])/(4*(-1 + zb)) + (51*CF^2*G[0, 1, 1, 1, zb])/
    (-1 + zb) + (4*CF*nf*G[0, 1, 1, 1, zb])/(-1 + zb) + 
   (19*CA*CF*zb*G[0, 1, 1, 1, zb])/4 + 27*CF^2*zb*G[0, 1, 1, 1, zb] + 
   2*CF*nf*zb*G[0, 1, 1, 1, zb] + 26*CA*CF*G[1, 0, 0, 0, zb] + 
   83*CF^2*G[1, 0, 0, 0, zb] + (9*CF*nf*G[1, 0, 0, 0, zb])/2 - 
   (7*CA*CF*G[1, 0, 0, 0, zb])/(2*(-1 + zb)) + (108*CF^2*G[1, 0, 0, 0, zb])/
    (-1 + zb) + (9*CF*nf*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   9*CA*CF*zb*G[1, 0, 0, 0, zb] + 75*CF^2*zb*G[1, 0, 0, 0, zb] + 
   (9*CF*nf*zb*G[1, 0, 0, 0, zb])/2 - 26*CA*CF*G[1, 0, 0, 1, zb] - 
   55*CF^2*G[1, 0, 0, 1, zb] - 3*CF*nf*G[1, 0, 0, 1, zb] - 
   (6*CA*CF*G[1, 0, 0, 1, zb])/(-1 + zb) - (72*CF^2*G[1, 0, 0, 1, zb])/
    (-1 + zb) - (6*CF*nf*G[1, 0, 0, 1, zb])/(-1 + zb) - 
   12*CA*CF*zb*G[1, 0, 0, 1, zb] - 51*CF^2*zb*G[1, 0, 0, 1, zb] - 
   3*CF*nf*zb*G[1, 0, 0, 1, zb] - 20*CA*CF*G[1, 0, 1, 0, zb] - 
   57*CF^2*G[1, 0, 1, 0, zb] - 3*CF*nf*G[1, 0, 1, 0, zb] - 
   (74*CF^2*G[1, 0, 1, 0, zb])/(-1 + zb) - (6*CF*nf*G[1, 0, 1, 0, zb])/
    (-1 + zb) - 9*CA*CF*zb*G[1, 0, 1, 0, zb] - 51*CF^2*zb*G[1, 0, 1, 0, zb] - 
   3*CF*nf*zb*G[1, 0, 1, 0, zb] + 19*CA*CF*G[1, 0, 1, 1, zb] + 
   (77*CF^2*G[1, 0, 1, 1, zb])/2 + 2*CF*nf*G[1, 0, 1, 1, zb] + 
   (11*CA*CF*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) + (50*CF^2*G[1, 0, 1, 1, zb])/
    (-1 + zb) + (4*CF*nf*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   10*CA*CF*zb*G[1, 0, 1, 1, zb] + (69*CF^2*zb*G[1, 0, 1, 1, zb])/2 + 
   2*CF*nf*zb*G[1, 0, 1, 1, zb] - 11*CA*CF*G[1, 1, 0, 0, zb] - 
   55*CF^2*G[1, 1, 0, 0, zb] - 3*CF*nf*G[1, 1, 0, 0, zb] + 
   (9*CA*CF*G[1, 1, 0, 0, zb])/(-1 + zb) - (72*CF^2*G[1, 1, 0, 0, zb])/
    (-1 + zb) - (6*CF*nf*G[1, 1, 0, 0, zb])/(-1 + zb) - 
   3*CA*CF*zb*G[1, 1, 0, 0, zb] - 51*CF^2*zb*G[1, 1, 0, 0, zb] - 
   3*CF*nf*zb*G[1, 1, 0, 0, zb] + (25*CA*CF*G[1, 1, 0, 1, zb])/2 + 
   (73*CF^2*G[1, 1, 0, 1, zb])/2 + 2*CF*nf*G[1, 1, 0, 1, zb] - 
   (CA*CF*G[1, 1, 0, 1, zb])/(-1 + zb) + (48*CF^2*G[1, 1, 0, 1, zb])/
    (-1 + zb) + (4*CF*nf*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (11*CA*CF*zb*G[1, 1, 0, 1, zb])/2 + (69*CF^2*zb*G[1, 1, 0, 1, zb])/2 + 
   2*CF*nf*zb*G[1, 1, 0, 1, zb] + (15*CA*CF*G[1, 1, 1, 0, zb])/2 + 
   (73*CF^2*G[1, 1, 1, 0, zb])/2 + 2*CF*nf*G[1, 1, 1, 0, zb] - 
   (6*CA*CF*G[1, 1, 1, 0, zb])/(-1 + zb) + (48*CF^2*G[1, 1, 1, 0, zb])/
    (-1 + zb) + (4*CF*nf*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (5*CA*CF*zb*G[1, 1, 1, 0, zb])/2 + (69*CF^2*zb*G[1, 1, 1, 0, zb])/2 + 
   2*CF*nf*zb*G[1, 1, 1, 0, zb] - (101*CA*CF*G[1, 1, 1, 1, zb])/12 - 
   (97*CF^2*G[1, 1, 1, 1, zb])/4 - (4*CF*nf*G[1, 1, 1, 1, zb])/3 + 
   (2*CA*CF*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) - (32*CF^2*G[1, 1, 1, 1, zb])/
    (-1 + zb) - (8*CF*nf*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (47*CA*CF*zb*G[1, 1, 1, 1, zb])/12 - (93*CF^2*zb*G[1, 1, 1, 1, zb])/4 - 
   (4*CF*nf*zb*G[1, 1, 1, 1, zb])/3 + (333*CA*CF*G[0, 0, 0, 0, 0, zb])/4 + 
   (243*CF^2*G[0, 0, 0, 0, 0, zb])/4 + (333*CA*CF*G[0, 0, 0, 0, 0, zb])/
    (2*(-1 + zb)) + (243*CF^2*G[0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (333*CA*CF*zb*G[0, 0, 0, 0, 0, zb])/4 + (243*CF^2*zb*G[0, 0, 0, 0, 0, zb])/
    4 - (131*CA*CF*G[0, 0, 0, 0, 1, zb])/2 - (81*CF^2*G[0, 0, 0, 0, 1, zb])/
    2 - (131*CA*CF*G[0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (81*CF^2*G[0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (131*CA*CF*zb*G[0, 0, 0, 0, 1, zb])/2 - (81*CF^2*zb*G[0, 0, 0, 0, 1, zb])/
    2 - (113*CA*CF*G[0, 0, 0, 1, 0, zb])/2 - (85*CF^2*G[0, 0, 0, 1, 0, zb])/
    2 - (113*CA*CF*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (85*CF^2*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (113*CA*CF*zb*G[0, 0, 0, 1, 0, zb])/2 - (85*CF^2*zb*G[0, 0, 0, 1, 0, zb])/
    2 + 43*CA*CF*G[0, 0, 0, 1, 1, zb] + 29*CF^2*G[0, 0, 0, 1, 1, zb] + 
   (86*CA*CF*G[0, 0, 0, 1, 1, zb])/(-1 + zb) + (58*CF^2*G[0, 0, 0, 1, 1, zb])/
    (-1 + zb) + 43*CA*CF*zb*G[0, 0, 0, 1, 1, zb] + 
   29*CF^2*zb*G[0, 0, 0, 1, 1, zb] - 49*CA*CF*G[0, 0, 1, 0, 0, zb] - 
   (91*CF^2*G[0, 0, 1, 0, 0, zb])/2 - (98*CA*CF*G[0, 0, 1, 0, 0, zb])/
    (-1 + zb) - (91*CF^2*G[0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   49*CA*CF*zb*G[0, 0, 1, 0, 0, zb] - (91*CF^2*zb*G[0, 0, 1, 0, 0, zb])/2 + 
   38*CA*CF*G[0, 0, 1, 0, 1, zb] + 31*CF^2*G[0, 0, 1, 0, 1, zb] + 
   (76*CA*CF*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + (62*CF^2*G[0, 0, 1, 0, 1, zb])/
    (-1 + zb) + 38*CA*CF*zb*G[0, 0, 1, 0, 1, zb] + 
   31*CF^2*zb*G[0, 0, 1, 0, 1, zb] + 30*CA*CF*G[0, 0, 1, 1, 0, zb] + 
   31*CF^2*G[0, 0, 1, 1, 0, zb] + (60*CA*CF*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (62*CF^2*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   30*CA*CF*zb*G[0, 0, 1, 1, 0, zb] + 31*CF^2*zb*G[0, 0, 1, 1, 0, zb] - 
   22*CA*CF*G[0, 0, 1, 1, 1, zb] - 21*CF^2*G[0, 0, 1, 1, 1, zb] - 
   (44*CA*CF*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - (42*CF^2*G[0, 0, 1, 1, 1, zb])/
    (-1 + zb) - 22*CA*CF*zb*G[0, 0, 1, 1, 1, zb] - 
   21*CF^2*zb*G[0, 0, 1, 1, 1, zb] - (169*CA*CF*G[0, 1, 0, 0, 0, zb])/4 - 
   50*CF^2*G[0, 1, 0, 0, 0, zb] - (169*CA*CF*G[0, 1, 0, 0, 0, zb])/
    (2*(-1 + zb)) - (100*CF^2*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (169*CA*CF*zb*G[0, 1, 0, 0, 0, zb])/4 - 50*CF^2*zb*G[0, 1, 0, 0, 0, zb] + 
   (67*CA*CF*G[0, 1, 0, 0, 1, zb])/2 + 34*CF^2*G[0, 1, 0, 0, 1, zb] + 
   (67*CA*CF*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + (68*CF^2*G[0, 1, 0, 0, 1, zb])/
    (-1 + zb) + (67*CA*CF*zb*G[0, 1, 0, 0, 1, zb])/2 + 
   34*CF^2*zb*G[0, 1, 0, 0, 1, zb] + (57*CA*CF*G[0, 1, 0, 1, 0, zb])/2 + 
   36*CF^2*G[0, 1, 0, 1, 0, zb] + (57*CA*CF*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (72*CF^2*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (57*CA*CF*zb*G[0, 1, 0, 1, 0, zb])/2 + 36*CF^2*zb*G[0, 1, 0, 1, 0, zb] - 
   22*CA*CF*G[0, 1, 0, 1, 1, zb] - 25*CF^2*G[0, 1, 0, 1, 1, zb] - 
   (44*CA*CF*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - (50*CF^2*G[0, 1, 0, 1, 1, zb])/
    (-1 + zb) - 22*CA*CF*zb*G[0, 1, 0, 1, 1, zb] - 
   25*CF^2*zb*G[0, 1, 0, 1, 1, zb] + (43*CA*CF*G[0, 1, 1, 0, 0, zb])/2 + 
   34*CF^2*G[0, 1, 1, 0, 0, zb] + (43*CA*CF*G[0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (68*CF^2*G[0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (43*CA*CF*zb*G[0, 1, 1, 0, 0, zb])/2 + 34*CF^2*zb*G[0, 1, 1, 0, 0, zb] - 
   17*CA*CF*G[0, 1, 1, 0, 1, zb] - 23*CF^2*G[0, 1, 1, 0, 1, zb] - 
   (34*CA*CF*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - (46*CF^2*G[0, 1, 1, 0, 1, zb])/
    (-1 + zb) - 17*CA*CF*zb*G[0, 1, 1, 0, 1, zb] - 
   23*CF^2*zb*G[0, 1, 1, 0, 1, zb] - 13*CA*CF*G[0, 1, 1, 1, 0, zb] - 
   23*CF^2*G[0, 1, 1, 1, 0, zb] - (26*CA*CF*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (46*CF^2*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   13*CA*CF*zb*G[0, 1, 1, 1, 0, zb] - 23*CF^2*zb*G[0, 1, 1, 1, 0, zb] + 
   10*CA*CF*G[0, 1, 1, 1, 1, zb] + (31*CF^2*G[0, 1, 1, 1, 1, zb])/2 + 
   (20*CA*CF*G[0, 1, 1, 1, 1, zb])/(-1 + zb) + (31*CF^2*G[0, 1, 1, 1, 1, zb])/
    (-1 + zb) + 10*CA*CF*zb*G[0, 1, 1, 1, 1, zb] + 
   (31*CF^2*zb*G[0, 1, 1, 1, 1, zb])/2 - (207*CA*CF*G[1, 0, 0, 0, 0, zb])/4 - 
   (81*CF^2*G[1, 0, 0, 0, 0, zb])/2 - (207*CA*CF*G[1, 0, 0, 0, 0, zb])/
    (2*(-1 + zb)) - (81*CF^2*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (207*CA*CF*zb*G[1, 0, 0, 0, 0, zb])/4 - (81*CF^2*zb*G[1, 0, 0, 0, 0, zb])/
    2 + (81*CA*CF*G[1, 0, 0, 0, 1, zb])/2 + 27*CF^2*G[1, 0, 0, 0, 1, zb] + 
   (81*CA*CF*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + (54*CF^2*G[1, 0, 0, 0, 1, zb])/
    (-1 + zb) + (81*CA*CF*zb*G[1, 0, 0, 0, 1, zb])/2 + 
   27*CF^2*zb*G[1, 0, 0, 0, 1, zb] + (71*CA*CF*G[1, 0, 0, 1, 0, zb])/2 + 
   29*CF^2*G[1, 0, 0, 1, 0, zb] + (71*CA*CF*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (58*CF^2*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (71*CA*CF*zb*G[1, 0, 0, 1, 0, zb])/2 + 29*CF^2*zb*G[1, 0, 0, 1, 0, zb] - 
   27*CA*CF*G[1, 0, 0, 1, 1, zb] - 20*CF^2*G[1, 0, 0, 1, 1, zb] - 
   (54*CA*CF*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - (40*CF^2*G[1, 0, 0, 1, 1, zb])/
    (-1 + zb) - 27*CA*CF*zb*G[1, 0, 0, 1, 1, zb] - 
   20*CF^2*zb*G[1, 0, 0, 1, 1, zb] + 31*CA*CF*G[1, 0, 1, 0, 0, zb] + 
   32*CF^2*G[1, 0, 1, 0, 0, zb] + (62*CA*CF*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (64*CF^2*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   31*CA*CF*zb*G[1, 0, 1, 0, 0, zb] + 32*CF^2*zb*G[1, 0, 1, 0, 0, zb] - 
   24*CA*CF*G[1, 0, 1, 0, 1, zb] - 22*CF^2*G[1, 0, 1, 0, 1, zb] - 
   (48*CA*CF*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - (44*CF^2*G[1, 0, 1, 0, 1, zb])/
    (-1 + zb) - 24*CA*CF*zb*G[1, 0, 1, 0, 1, zb] - 
   22*CF^2*zb*G[1, 0, 1, 0, 1, zb] - 20*CA*CF*G[1, 0, 1, 1, 0, zb] - 
   22*CF^2*G[1, 0, 1, 1, 0, zb] - (40*CA*CF*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (44*CF^2*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   20*CA*CF*zb*G[1, 0, 1, 1, 0, zb] - 22*CF^2*zb*G[1, 0, 1, 1, 0, zb] + 
   15*CA*CF*G[1, 0, 1, 1, 1, zb] + 15*CF^2*G[1, 0, 1, 1, 1, zb] + 
   (30*CA*CF*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + (30*CF^2*G[1, 0, 1, 1, 1, zb])/
    (-1 + zb) + 15*CA*CF*zb*G[1, 0, 1, 1, 1, zb] + 
   15*CF^2*zb*G[1, 0, 1, 1, 1, zb] + (53*CA*CF*G[1, 1, 0, 0, 0, zb])/2 + 
   27*CF^2*G[1, 1, 0, 0, 0, zb] + (53*CA*CF*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (54*CF^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (53*CA*CF*zb*G[1, 1, 0, 0, 0, zb])/2 + 27*CF^2*zb*G[1, 1, 0, 0, 0, zb] - 
   21*CA*CF*G[1, 1, 0, 0, 1, zb] - 18*CF^2*G[1, 1, 0, 0, 1, zb] - 
   (42*CA*CF*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - (36*CF^2*G[1, 1, 0, 0, 1, zb])/
    (-1 + zb) - 21*CA*CF*zb*G[1, 1, 0, 0, 1, zb] - 
   18*CF^2*zb*G[1, 1, 0, 0, 1, zb] - 18*CA*CF*G[1, 1, 0, 1, 0, zb] - 
   20*CF^2*G[1, 1, 0, 1, 0, zb] - (36*CA*CF*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (40*CF^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   18*CA*CF*zb*G[1, 1, 0, 1, 0, zb] - 20*CF^2*zb*G[1, 1, 0, 1, 0, zb] + 
   14*CA*CF*G[1, 1, 0, 1, 1, zb] + 14*CF^2*G[1, 1, 0, 1, 1, zb] + 
   (28*CA*CF*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + (28*CF^2*G[1, 1, 0, 1, 1, zb])/
    (-1 + zb) + 14*CA*CF*zb*G[1, 1, 0, 1, 1, zb] + 
   14*CF^2*zb*G[1, 1, 0, 1, 1, zb] - 15*CA*CF*G[1, 1, 1, 0, 0, zb] - 
   18*CF^2*G[1, 1, 1, 0, 0, zb] - (30*CA*CF*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (36*CF^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   15*CA*CF*zb*G[1, 1, 1, 0, 0, zb] - 18*CF^2*zb*G[1, 1, 1, 0, 0, zb] + 
   12*CA*CF*G[1, 1, 1, 0, 1, zb] + 12*CF^2*G[1, 1, 1, 0, 1, zb] + 
   (24*CA*CF*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + (24*CF^2*G[1, 1, 1, 0, 1, zb])/
    (-1 + zb) + 12*CA*CF*zb*G[1, 1, 1, 0, 1, zb] + 
   12*CF^2*zb*G[1, 1, 1, 0, 1, zb] + 10*CA*CF*G[1, 1, 1, 1, 0, zb] + 
   12*CF^2*G[1, 1, 1, 1, 0, zb] + (20*CA*CF*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (24*CF^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   10*CA*CF*zb*G[1, 1, 1, 1, 0, zb] + 12*CF^2*zb*G[1, 1, 1, 1, 0, zb] - 
   8*CA*CF*G[1, 1, 1, 1, 1, zb] - 8*CF^2*G[1, 1, 1, 1, 1, zb] - 
   (16*CA*CF*G[1, 1, 1, 1, 1, zb])/(-1 + zb) - (16*CF^2*G[1, 1, 1, 1, 1, zb])/
    (-1 + zb) - 8*CA*CF*zb*G[1, 1, 1, 1, 1, zb] - 
   8*CF^2*zb*G[1, 1, 1, 1, 1, zb] - (119533*CA*CF*Log[Q2dmu2])/1296 + 
   (2487*CF^2*Log[Q2dmu2])/16 + (10229*CF*nf*Log[Q2dmu2])/648 - 
   (40*CA*CF*Pi^2*Log[Q2dmu2])/9 - (43*CF^2*Pi^2*Log[Q2dmu2])/6 - 
   (5*CF*nf*Pi^2*Log[Q2dmu2])/9 + (313*CA*CF*Pi^4*Log[Q2dmu2])/1440 - 
   (11*CF^2*Pi^4*Log[Q2dmu2])/240 - (126653*CA*CF*Log[Q2dmu2])/
    (1296*(-1 + zb)) + (2615*CF^2*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (10885*CF*nf*Log[Q2dmu2])/(648*(-1 + zb)) - (61*CA*CF*Pi^2*Log[Q2dmu2])/
    (18*(-1 + zb)) - (49*CF^2*Pi^2*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (25*CF*nf*Pi^2*Log[Q2dmu2])/(36*(-1 + zb)) + (313*CA*CF*Pi^4*Log[Q2dmu2])/
    (720*(-1 + zb)) - (11*CF^2*Pi^4*Log[Q2dmu2])/(120*(-1 + zb)) - 
   (79165*CA*CF*zb*Log[Q2dmu2])/1296 + (1527*CF^2*zb*Log[Q2dmu2])/16 + 
   (6533*CF*nf*zb*Log[Q2dmu2])/648 - (10*CA*CF*Pi^2*zb*Log[Q2dmu2])/9 - 
   (61*CF^2*Pi^2*zb*Log[Q2dmu2])/12 - (7*CF*nf*Pi^2*zb*Log[Q2dmu2])/18 + 
   (313*CA*CF*Pi^4*zb*Log[Q2dmu2])/1440 - (11*CF^2*Pi^4*zb*Log[Q2dmu2])/240 + 
   (5581*CA*CF*G[0, zb]*Log[Q2dmu2])/72 - (1099*CF^2*G[0, zb]*Log[Q2dmu2])/
    8 - (485*CF*nf*G[0, zb]*Log[Q2dmu2])/36 + 
   (157*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/24 + 
   (39*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/8 + (CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/
    4 + (6353*CA*CF*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (1195*CF^2*G[0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (541*CF*nf*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (31*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (6*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3733*CA*CF*zb*G[0, zb]*Log[Q2dmu2])/72 - 
   (679*CF^2*zb*G[0, zb]*Log[Q2dmu2])/8 - (317*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/
    36 + (19*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/8 + 
   (27*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/8 + 
   (CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/4 - (5131*CA*CF*G[1, zb]*Log[Q2dmu2])/
    108 + (383*CF^2*G[1, zb]*Log[Q2dmu2])/4 + 
   (485*CF*nf*G[1, zb]*Log[Q2dmu2])/54 - 4*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2] - 
   (41*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/12 - (CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/
    6 - (5939*CA*CF*G[1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (415*CF^2*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (541*CF*nf*G[1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (13*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (4*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (3409*CA*CF*zb*G[1, zb]*Log[Q2dmu2])/108 + 
   (239*CF^2*zb*G[1, zb]*Log[Q2dmu2])/4 + (317*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/
    54 - (4*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/3 - 
   (7*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/4 - 
   (CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/6 - 
   (155*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/4 + (461*CF^2*G[0, 0, zb]*Log[Q2dmu2])/
    4 + 10*CF*nf*G[0, 0, zb]*Log[Q2dmu2] - 
   (23*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (231*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (533*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (25*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (23*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (9*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (135*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (289*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 7*CF*nf*zb*G[0, 0, zb]*
    Log[Q2dmu2] - (23*CA*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (115*CA*CF*G[0, 1, zb]*Log[Q2dmu2])/6 - (157*CF^2*G[0, 1, zb]*Log[Q2dmu2])/
    2 - (20*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (43*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (7*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/6 + 
   (191*CA*CF*G[0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (181*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (25*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (43*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (7*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (109*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/6 - 
   (99*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 - 
   (14*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (43*CA*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (7*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/6 + 
   (127*CA*CF*G[1, 0, zb]*Log[Q2dmu2])/6 - 79*CF^2*G[1, 0, zb]*Log[Q2dmu2] - 
   (20*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (13*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (239*CA*CF*G[1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (181*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (25*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (13*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (109*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/6 - 52*CF^2*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (14*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (13*CA*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (70*CA*CF*G[1, 1, zb]*Log[Q2dmu2])/9 + (109*CF^2*G[1, 1, zb]*Log[Q2dmu2])/
    2 + (40*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (7*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/3 - CF^2*Pi^2*G[1, 1, zb]*
    Log[Q2dmu2] - (200*CA*CF*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (62*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (50*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (14*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (143*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/18 + 37*CF^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (28*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (7*CA*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2] - 
   (63*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (351*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (9*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (108*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (9*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (21*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (243*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (35*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (117*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 3*CF*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2] + (CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (72*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (81*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 3*CF*nf*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + (23*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (121*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 3*CF*nf*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (5*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (74*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (81*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 3*CF*nf*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (25*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   41*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 2*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (3*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (50*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 27*CF^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - 2*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   10*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2] + 56*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   3*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2] - (9*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (72*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   48*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 3*CF*nf*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] - 12*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   37*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 2*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (48*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   4*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 33*CF^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - 2*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   7*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2] - 37*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   2*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2] + (6*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (48*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 33*CF^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - 2*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (49*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (49*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (4*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (2*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (19*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (45*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (4*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (79*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (81*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (79*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (81*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (79*CA*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (81*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   31*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 27*CF^2*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] - (62*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (54*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   31*CA*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 27*CF^2*zb*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] - 26*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   29*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (52*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (58*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   26*CA*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 29*CF^2*zb*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] + 20*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   20*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (40*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (40*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   20*CA*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 20*CF^2*zb*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (43*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   32*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (43*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (43*CA*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   32*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 17*CA*CF*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + 22*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (34*CA*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (44*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   17*CA*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 22*CF^2*zb*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + 13*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   22*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (26*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (44*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   13*CA*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 22*CF^2*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] - 10*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   15*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (20*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (30*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   10*CA*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 15*CF^2*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (53*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   27*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (53*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (54*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (53*CA*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   27*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 21*CA*CF*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 18*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (42*CA*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (36*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   21*CA*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 18*CF^2*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 18*CA*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   20*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (36*CA*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (40*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   18*CA*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 20*CF^2*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] - 14*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   14*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (28*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (28*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   14*CA*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 14*CF^2*zb*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] + 15*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   18*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (30*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (36*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   15*CA*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 18*CF^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] - 12*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   12*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (24*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (24*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CA*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 12*CF^2*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - 10*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   12*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (20*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (24*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   10*CA*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 12*CF^2*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] + 8*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   8*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (16*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (16*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   8*CA*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 8*CF^2*zb*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2] + (4699*CA*CF*Log[Q2dmu2]^2)/216 - 
   (383*CF^2*Log[Q2dmu2]^2)/8 - (485*CF*nf*Log[Q2dmu2]^2)/108 + 
   (8*CA*CF*Pi^2*Log[Q2dmu2]^2)/3 + (13*CF^2*Pi^2*Log[Q2dmu2]^2)/8 + 
   (CF*nf*Pi^2*Log[Q2dmu2]^2)/12 + (5399*CA*CF*Log[Q2dmu2]^2)/
    (216*(-1 + zb)) - (415*CF^2*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (541*CF*nf*Log[Q2dmu2]^2)/(108*(-1 + zb)) + (53*CA*CF*Pi^2*Log[Q2dmu2]^2)/
    (24*(-1 + zb)) + (2*CF^2*Pi^2*Log[Q2dmu2]^2)/(-1 + zb) + 
   (CF*nf*Pi^2*Log[Q2dmu2]^2)/(6*(-1 + zb)) + (3571*CA*CF*zb*Log[Q2dmu2]^2)/
    216 - (243*CF^2*zb*Log[Q2dmu2]^2)/8 - (317*CF*nf*zb*Log[Q2dmu2]^2)/108 + 
   (11*CA*CF*Pi^2*zb*Log[Q2dmu2]^2)/12 + (9*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/8 + 
   (CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/12 - (157*CA*CF*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (157*CF^2*G[0, zb]*Log[Q2dmu2]^2)/4 + (10*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/
    3 - (25*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/12 - 
   (3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (233*CA*CF*G[0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (181*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (25*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (25*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (145*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (101*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (7*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (25*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/12 - 
   (3*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (62*CA*CF*G[1, zb]*Log[Q2dmu2]^2)/9 - 27*CF^2*G[1, zb]*Log[Q2dmu2]^2 - 
   (20*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (7*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/2 + (100*CA*CF*G[1, zb]*Log[Q2dmu2]^2)/
    (9*(-1 + zb)) - (31*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (25*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (7*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (121*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/18 - 
   (35*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (14*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (7*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (13*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (117*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (5*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (36*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (3*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (15*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (81*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 4*CA*CF*G[0, 1, zb]*
    Log[Q2dmu2]^2 + (39*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2 - (3*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) + (24*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (27*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + CF*nf*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 + 3*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   19*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2 + CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (3*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (24*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 15*CF^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (23*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (25*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (2*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + (CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/
    (3*(-1 + zb)) - (16*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (5*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (21*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (2*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (21*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (27*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (21*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (27*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (21*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (27*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   8*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 9*CF^2*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (16*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (18*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   8*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 9*CF^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (13*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   10*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (13*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (20*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (13*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   10*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 5*CA*CF*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 + 7*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (10*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (14*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   5*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 7*CF^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (15*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   9*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (15*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (18*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (15*CA*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   9*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 6*CA*CF*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 6*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (12*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (12*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   6*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 6*CF^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 5*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   6*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (10*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (12*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   5*CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 6*CF^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 - 4*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   4*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (8*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (8*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   4*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 4*CF^2*zb*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 - (53*CA*CF*Log[Q2dmu2]^3)/27 + 9*CF^2*Log[Q2dmu2]^3 + 
   (20*CF*nf*Log[Q2dmu2]^3)/27 - (7*CA*CF*Pi^2*Log[Q2dmu2]^3)/12 - 
   (CF^2*Pi^2*Log[Q2dmu2]^3)/6 - (91*CA*CF*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (31*CF^2*Log[Q2dmu2]^3)/(3*(-1 + zb)) + (25*CF*nf*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) - (7*CA*CF*Pi^2*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF^2*Pi^2*Log[Q2dmu2]^3)/(3*(-1 + zb)) - (65*CA*CF*zb*Log[Q2dmu2]^3)/27 + 
   6*CF^2*zb*Log[Q2dmu2]^3 + (14*CF*nf*zb*Log[Q2dmu2]^3)/27 - 
   (7*CA*CF*Pi^2*zb*Log[Q2dmu2]^3)/12 - (CF^2*Pi^2*zb*Log[Q2dmu2]^3)/6 - 
   (7*CA*CF*G[0, zb]*Log[Q2dmu2]^3)/6 - (13*CF^2*G[0, zb]*Log[Q2dmu2]^3)/2 - 
   (CF*nf*G[0, zb]*Log[Q2dmu2]^3)/3 + (2*CA*CF*G[0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (8*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (2*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (5*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - (9*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/
    2 - (CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (10*CA*CF*G[1, zb]*Log[Q2dmu2]^3)/9 + (13*CF^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/9 - (CA*CF*G[1, zb]*Log[Q2dmu2]^3)/
    (9*(-1 + zb)) + (16*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (2*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/9 + 3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3 + 
   (2*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/9 + 
   (7*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   (14*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (6*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (7*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 3*CF^2*zb*G[0, 0, zb]*
    Log[Q2dmu2]^3 - (5*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3 - (10*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (4*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (5*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 2*CF^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^3 - (5*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3 - (10*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (4*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (5*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 2*CF^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^3 + (4*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + (8*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) + (8*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - (4*CA*CF*Log[Q2dmu2]^4)/9 - 
   (13*CF^2*Log[Q2dmu2]^4)/12 - (CF*nf*Log[Q2dmu2]^4)/18 - 
   (5*CA*CF*Log[Q2dmu2]^4)/(36*(-1 + zb)) - (4*CF^2*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) - (CF*nf*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (CA*CF*zb*Log[Q2dmu2]^4)/18 - (3*CF^2*zb*Log[Q2dmu2]^4)/4 - 
   (CF*nf*zb*Log[Q2dmu2]^4)/18 + (CA*CF*G[0, zb]*Log[Q2dmu2]^4)/2 + 
   (CF^2*G[0, zb]*Log[Q2dmu2]^4)/2 + (CA*CF*G[0, zb]*Log[Q2dmu2]^4)/
    (-1 + zb) + (CF^2*G[0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (CA*CF*zb*G[0, zb]*Log[Q2dmu2]^4)/2 + (CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/2 - 
   (CA*CF*G[1, zb]*Log[Q2dmu2]^4)/3 - (CF^2*G[1, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CA*CF*G[1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (2*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (CA*CF*zb*G[1, zb]*Log[Q2dmu2]^4)/3 - (CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/3 + 
   (CA*CF*Log[Q2dmu2]^5)/10 + (CF^2*Log[Q2dmu2]^5)/15 + 
   (CA*CF*Log[Q2dmu2]^5)/(5*(-1 + zb)) + (2*CF^2*Log[Q2dmu2]^5)/
    (15*(-1 + zb)) + (CA*CF*zb*Log[Q2dmu2]^5)/10 + 
   (CF^2*zb*Log[Q2dmu2]^5)/15 - (419*CA*CF*Zeta[3])/54 + 56*CF^2*Zeta[3] + 
   (130*CF*nf*Zeta[3])/27 - (43*CA*CF*Pi^2*Zeta[3])/12 - 
   (13*CF^2*Pi^2*Zeta[3])/12 - (913*CA*CF*Zeta[3])/(54*(-1 + zb)) + 
   (194*CF^2*Zeta[3])/(3*(-1 + zb)) + (325*CF*nf*Zeta[3])/(54*(-1 + zb)) - 
   (43*CA*CF*Pi^2*Zeta[3])/(6*(-1 + zb)) - (13*CF^2*Pi^2*Zeta[3])/
    (6*(-1 + zb)) - (575*CA*CF*zb*Zeta[3])/54 + (71*CF^2*zb*Zeta[3])/2 + 
   (91*CF*nf*zb*Zeta[3])/27 - (43*CA*CF*Pi^2*zb*Zeta[3])/12 - 
   (13*CF^2*Pi^2*zb*Zeta[3])/12 - (223*CA*CF*G[0, zb]*Zeta[3])/12 - 
   (169*CF^2*G[0, zb]*Zeta[3])/4 - (13*CF*nf*G[0, zb]*Zeta[3])/6 - 
   (20*CA*CF*G[0, zb]*Zeta[3])/(3*(-1 + zb)) - (52*CF^2*G[0, zb]*Zeta[3])/
    (-1 + zb) - (13*CF*nf*G[0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (43*CA*CF*zb*G[0, zb]*Zeta[3])/12 - (117*CF^2*zb*G[0, zb]*Zeta[3])/4 - 
   (13*CF*nf*zb*G[0, zb]*Zeta[3])/6 + (193*CA*CF*G[1, zb]*Zeta[3])/18 + 
   (163*CF^2*G[1, zb]*Zeta[3])/6 + (13*CF*nf*G[1, zb]*Zeta[3])/9 + 
   (16*CA*CF*G[1, zb]*Zeta[3])/(9*(-1 + zb)) + (104*CF^2*G[1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (26*CF*nf*G[1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (55*CA*CF*zb*G[1, zb]*Zeta[3])/18 + (45*CF^2*zb*G[1, zb]*Zeta[3])/2 + 
   (13*CF*nf*zb*G[1, zb]*Zeta[3])/9 + (163*CA*CF*G[0, 0, zb]*Zeta[3])/6 + 
   (39*CF^2*G[0, 0, zb]*Zeta[3])/2 + (163*CA*CF*G[0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (39*CF^2*G[0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (163*CA*CF*zb*G[0, 0, zb]*Zeta[3])/6 + (39*CF^2*zb*G[0, 0, zb]*Zeta[3])/
    2 - (89*CA*CF*G[0, 1, zb]*Zeta[3])/6 - 15*CF^2*G[0, 1, zb]*Zeta[3] - 
   (89*CA*CF*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (30*CF^2*G[0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (89*CA*CF*zb*G[0, 1, zb]*Zeta[3])/6 - 15*CF^2*zb*G[0, 1, zb]*Zeta[3] - 
   (101*CA*CF*G[1, 0, zb]*Zeta[3])/6 - 13*CF^2*G[1, 0, zb]*Zeta[3] - 
   (101*CA*CF*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (26*CF^2*G[1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (101*CA*CF*zb*G[1, 0, zb]*Zeta[3])/6 - 13*CF^2*zb*G[1, 0, zb]*Zeta[3] + 
   (29*CA*CF*G[1, 1, zb]*Zeta[3])/3 + (26*CF^2*G[1, 1, zb]*Zeta[3])/3 + 
   (58*CA*CF*G[1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (52*CF^2*G[1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (29*CA*CF*zb*G[1, 1, zb]*Zeta[3])/3 + (26*CF^2*zb*G[1, 1, zb]*Zeta[3])/3 - 
   (181*CA*CF*Log[Q2dmu2]*Zeta[3])/18 - (169*CF^2*Log[Q2dmu2]*Zeta[3])/6 - 
   (13*CF*nf*Log[Q2dmu2]*Zeta[3])/9 - (19*CA*CF*Log[Q2dmu2]*Zeta[3])/
    (9*(-1 + zb)) - (104*CF^2*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (26*CF*nf*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (CA*CF*zb*Log[Q2dmu2]*Zeta[3])/18 - (39*CF^2*zb*Log[Q2dmu2]*Zeta[3])/2 - 
   (13*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/9 + 15*CA*CF*G[0, zb]*Log[Q2dmu2]*
    Zeta[3] + 13*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (30*CA*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (26*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   15*CA*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 13*CF^2*zb*G[0, zb]*Log[Q2dmu2]*
    Zeta[3] - (29*CA*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (26*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (58*CA*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (52*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (29*CA*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (26*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   5*CA*CF*Log[Q2dmu2]^2*Zeta[3] + (13*CF^2*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (10*CA*CF*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   (26*CF^2*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   5*CA*CF*zb*Log[Q2dmu2]^2*Zeta[3] + (13*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (189*CA*CF*Zeta[5])/10 + (121*CF^2*Zeta[5])/10 + 
   (189*CA*CF*Zeta[5])/(5*(-1 + zb)) + (121*CF^2*Zeta[5])/(5*(-1 + zb)) + 
   (189*CA*CF*zb*Zeta[5])/10 + (121*CF^2*zb*Zeta[5])/10) + 
 ep^3*((53640829*CA*CF)/93312 - (93351*CF^2)/128 - (3864149*CF*nf)/46656 + 
   (89987*CA*CF*Pi^2)/5184 + (8149*CF^2*Pi^2)/192 + (10229*CF*nf*Pi^2)/2592 - 
   (6157*CA*CF*Pi^4)/4320 + (641*CF^2*Pi^4)/1440 + (11*CF*nf*Pi^4)/216 + 
   (1199*CA*CF*Pi^6)/120960 + (613*CF^2*Pi^6)/60480 + 
   (54527165*CA*CF)/(93312*(-1 + zb)) - (95399*CF^2)/(128*(-1 + zb)) - 
   (3957589*CF*nf)/(46656*(-1 + zb)) + (85459*CA*CF*Pi^2)/(5184*(-1 + zb)) + 
   (8533*CF^2*Pi^2)/(192*(-1 + zb)) + (10885*CF*nf*Pi^2)/(2592*(-1 + zb)) - 
   (1315*CA*CF*Pi^4)/(864*(-1 + zb)) + (773*CF^2*Pi^4)/(1440*(-1 + zb)) + 
   (55*CF*nf*Pi^4)/(864*(-1 + zb)) + (1199*CA*CF*Pi^6)/(60480*(-1 + zb)) + 
   (613*CF^2*Pi^6)/(30240*(-1 + zb)) + (30999229*CA*CF*zb)/93312 - 
   (56999*CF^2*zb)/128 - (2431253*CF*nf*zb)/46656 + 
   (21491*CA*CF*Pi^2*zb)/5184 + (1687*CF^2*Pi^2*zb)/64 + 
   (6533*CF*nf*Pi^2*zb)/2592 - (629*CA*CF*Pi^4*zb)/864 + 
   (61*CF^2*Pi^4*zb)/360 + (77*CF*nf*Pi^4*zb)/2160 + 
   (1199*CA*CF*Pi^6*zb)/120960 + (613*CF^2*Pi^6*zb)/60480 - 
   (2846005*CA*CF*G[0, zb])/5184 + (44263*CF^2*G[0, zb])/64 + 
   (202349*CF*nf*G[0, zb])/2592 - (3995*CA*CF*Pi^2*G[0, zb])/288 - 
   (3497*CF^2*Pi^2*G[0, zb])/96 - (485*CF*nf*Pi^2*G[0, zb])/144 + 
   (2809*CA*CF*Pi^4*G[0, zb])/2880 - (143*CF^2*Pi^4*G[0, zb])/320 - 
   (11*CF*nf*Pi^4*G[0, zb])/480 - (2941877*CA*CF*G[0, zb])/(5184*(-1 + zb)) + 
   (45799*CF^2*G[0, zb])/(64*(-1 + zb)) + (210157*CF*nf*G[0, zb])/
    (2592*(-1 + zb)) - (3319*CA*CF*Pi^2*G[0, zb])/(288*(-1 + zb)) - 
   (3785*CF^2*Pi^2*G[0, zb])/(96*(-1 + zb)) - (541*CF*nf*Pi^2*G[0, zb])/
    (144*(-1 + zb)) + (793*CA*CF*Pi^4*G[0, zb])/(720*(-1 + zb)) - 
   (11*CF^2*Pi^4*G[0, zb])/(20*(-1 + zb)) - (11*CF*nf*Pi^4*G[0, zb])/
    (240*(-1 + zb)) - (1621813*CA*CF*zb*G[0, zb])/5184 + 
   (27095*CF^2*zb*G[0, zb])/64 + (127949*CF*nf*zb*G[0, zb])/2592 - 
   (1043*CA*CF*Pi^2*zb*G[0, zb])/288 - (2237*CF^2*Pi^2*zb*G[0, zb])/96 - 
   (317*CF*nf*Pi^2*zb*G[0, zb])/144 + (503*CA*CF*Pi^4*zb*G[0, zb])/960 - 
   (99*CF^2*Pi^4*zb*G[0, zb])/320 - (11*CF*nf*Pi^4*zb*G[0, zb])/480 + 
   (2773429*CA*CF*G[1, zb])/7776 - (15501*CF^2*G[1, zb])/32 - 
   (202349*CF*nf*G[1, zb])/3888 + (2213*CA*CF*Pi^2*G[1, zb])/432 + 
   (1205*CF^2*Pi^2*G[1, zb])/48 + (485*CF*nf*Pi^2*G[1, zb])/216 - 
   (85*CA*CF*Pi^4*G[1, zb])/144 + (329*CF^2*Pi^4*G[1, zb])/1440 + 
   (11*CF*nf*Pi^4*G[1, zb])/720 + (2878373*CA*CF*G[1, zb])/(7776*(-1 + zb)) - 
   (15933*CF^2*G[1, zb])/(32*(-1 + zb)) - (210157*CF*nf*G[1, zb])/
    (3888*(-1 + zb)) + (2809*CA*CF*Pi^2*G[1, zb])/(432*(-1 + zb)) + 
   (1345*CF^2*Pi^2*G[1, zb])/(48*(-1 + zb)) + (541*CF*nf*Pi^2*G[1, zb])/
    (216*(-1 + zb)) - (119*CA*CF*Pi^4*G[1, zb])/(160*(-1 + zb)) + 
   (11*CF^2*Pi^4*G[1, zb])/(30*(-1 + zb)) + (11*CF*nf*Pi^4*G[1, zb])/
    (360*(-1 + zb)) + (1555069*CA*CF*zb*G[1, zb])/7776 - 
   (9429*CF^2*zb*G[1, zb])/32 - (127949*CF*nf*zb*G[1, zb])/3888 - 
   (277*CA*CF*Pi^2*zb*G[1, zb])/432 + (263*CF^2*Pi^2*zb*G[1, zb])/16 + 
   (317*CF*nf*Pi^2*zb*G[1, zb])/216 - (179*CA*CF*Pi^4*zb*G[1, zb])/720 + 
   (199*CF^2*Pi^4*zb*G[1, zb])/480 + (11*CF*nf*Pi^4*zb*G[1, zb])/720 + 
   (123997*CA*CF*G[0, 0, zb])/288 - (20663*CF^2*G[0, 0, zb])/32 - 
   (10229*CF*nf*G[0, 0, zb])/144 + (967*CA*CF*Pi^2*G[0, 0, zb])/48 + 
   (1423*CF^2*Pi^2*G[0, 0, zb])/48 + (5*CF*nf*Pi^2*G[0, 0, zb])/2 - 
   (133*CA*CF*Pi^4*G[0, 0, zb])/288 + (33*CF^2*Pi^4*G[0, 0, zb])/160 + 
   (133277*CA*CF*G[0, 0, zb])/(288*(-1 + zb)) - (21815*CF^2*G[0, 0, zb])/
    (32*(-1 + zb)) - (10885*CF*nf*G[0, 0, zb])/(144*(-1 + zb)) + 
   (739*CA*CF*Pi^2*G[0, 0, zb])/(48*(-1 + zb)) + (1639*CF^2*Pi^2*G[0, 0, zb])/
    (48*(-1 + zb)) + (25*CF*nf*Pi^2*G[0, 0, zb])/(8*(-1 + zb)) - 
   (133*CA*CF*Pi^4*G[0, 0, zb])/(144*(-1 + zb)) + 
   (33*CF^2*Pi^4*G[0, 0, zb])/(80*(-1 + zb)) + (71245*CA*CF*zb*G[0, 0, zb])/
    288 - (12543*CF^2*zb*G[0, 0, zb])/32 - (6533*CF*nf*zb*G[0, 0, zb])/144 + 
   (355*CA*CF*Pi^2*zb*G[0, 0, zb])/48 + (923*CF^2*Pi^2*zb*G[0, 0, zb])/48 + 
   (7*CF*nf*Pi^2*zb*G[0, 0, zb])/4 - (133*CA*CF*Pi^4*zb*G[0, 0, zb])/288 + 
   (33*CF^2*Pi^4*zb*G[0, 0, zb])/160 - (110245*CA*CF*G[0, 1, zb])/432 + 
   (7133*CF^2*G[0, 1, zb])/16 + (10229*CF*nf*G[0, 1, zb])/216 - 
   (275*CA*CF*Pi^2*G[0, 1, zb])/24 - (479*CF^2*Pi^2*G[0, 1, zb])/24 - 
   (5*CF*nf*Pi^2*G[0, 1, zb])/3 + (161*CA*CF*Pi^4*G[0, 1, zb])/480 - 
   (199*CF^2*Pi^4*G[0, 1, zb])/720 - (119957*CA*CF*G[0, 1, zb])/
    (432*(-1 + zb)) + (7501*CF^2*G[0, 1, zb])/(16*(-1 + zb)) + 
   (10885*CF*nf*G[0, 1, zb])/(216*(-1 + zb)) - (197*CA*CF*Pi^2*G[0, 1, zb])/
    (24*(-1 + zb)) - (185*CF^2*Pi^2*G[0, 1, zb])/(8*(-1 + zb)) - 
   (25*CF*nf*Pi^2*G[0, 1, zb])/(12*(-1 + zb)) + (161*CA*CF*Pi^4*G[0, 1, zb])/
    (240*(-1 + zb)) - (199*CF^2*Pi^4*G[0, 1, zb])/(360*(-1 + zb)) - 
   (62749*CA*CF*zb*G[0, 1, zb])/432 + (4333*CF^2*zb*G[0, 1, zb])/16 + 
   (6533*CF*nf*zb*G[0, 1, zb])/216 - (31*CA*CF*Pi^2*zb*G[0, 1, zb])/8 - 
   (325*CF^2*Pi^2*zb*G[0, 1, zb])/24 - (7*CF*nf*Pi^2*zb*G[0, 1, zb])/6 + 
   (161*CA*CF*Pi^4*zb*G[0, 1, zb])/480 - (199*CF^2*Pi^4*zb*G[0, 1, zb])/720 - 
   (122881*CA*CF*G[1, 0, zb])/432 + (7257*CF^2*G[1, 0, zb])/16 + 
   (10229*CF*nf*G[1, 0, zb])/216 - (79*CA*CF*Pi^2*G[1, 0, zb])/8 - 
   (245*CF^2*Pi^2*G[1, 0, zb])/12 - (5*CF*nf*Pi^2*G[1, 0, zb])/3 + 
   (283*CA*CF*Pi^4*G[1, 0, zb])/1440 - (11*CF^2*Pi^4*G[1, 0, zb])/80 - 
   (146309*CA*CF*G[1, 0, zb])/(432*(-1 + zb)) + (7501*CF^2*G[1, 0, zb])/
    (16*(-1 + zb)) + (10885*CF*nf*G[1, 0, zb])/(216*(-1 + zb)) - 
   (173*CA*CF*Pi^2*G[1, 0, zb])/(24*(-1 + zb)) - (563*CF^2*Pi^2*G[1, 0, zb])/
    (24*(-1 + zb)) - (25*CF*nf*Pi^2*G[1, 0, zb])/(12*(-1 + zb)) + 
   (283*CA*CF*Pi^4*G[1, 0, zb])/(720*(-1 + zb)) - 
   (11*CF^2*Pi^4*G[1, 0, zb])/(40*(-1 + zb)) - (62425*CA*CF*zb*G[1, 0, zb])/
    432 + (4353*CF^2*zb*G[1, 0, zb])/16 + (6533*CF*nf*zb*G[1, 0, zb])/216 - 
   (25*CA*CF*Pi^2*zb*G[1, 0, zb])/8 - (79*CF^2*Pi^2*zb*G[1, 0, zb])/6 - 
   (7*CF*nf*Pi^2*zb*G[1, 0, zb])/6 + (283*CA*CF*Pi^4*zb*G[1, 0, zb])/1440 - 
   (11*CF^2*Pi^4*zb*G[1, 0, zb])/80 + (107059*CA*CF*G[1, 1, zb])/648 - 
   (2561*CF^2*G[1, 1, zb])/8 - (10229*CF*nf*G[1, 1, zb])/324 + 
   (74*CA*CF*Pi^2*G[1, 1, zb])/9 + (115*CF^2*Pi^2*G[1, 1, zb])/8 + 
   (10*CF*nf*Pi^2*G[1, 1, zb])/9 - (73*CA*CF*Pi^4*G[1, 1, zb])/360 + 
   (11*CF^2*Pi^4*G[1, 1, zb])/120 + (137669*CA*CF*G[1, 1, zb])/
    (648*(-1 + zb)) - (2615*CF^2*G[1, 1, zb])/(8*(-1 + zb)) - 
   (10885*CF*nf*G[1, 1, zb])/(324*(-1 + zb)) + (101*CA*CF*Pi^2*G[1, 1, zb])/
    (18*(-1 + zb)) + (49*CF^2*Pi^2*G[1, 1, zb])/(3*(-1 + zb)) + 
   (25*CF*nf*Pi^2*G[1, 1, zb])/(18*(-1 + zb)) - (73*CA*CF*Pi^4*G[1, 1, zb])/
    (180*(-1 + zb)) + (11*CF^2*Pi^4*G[1, 1, zb])/(60*(-1 + zb)) + 
   (50005*CA*CF*zb*G[1, 1, zb])/648 - (1531*CF^2*zb*G[1, 1, zb])/8 - 
   (6533*CF*nf*zb*G[1, 1, zb])/324 + (235*CA*CF*Pi^2*zb*G[1, 1, zb])/72 + 
   (39*CF^2*Pi^2*zb*G[1, 1, zb])/4 + (7*CF*nf*Pi^2*zb*G[1, 1, zb])/9 - 
   (73*CA*CF*Pi^4*zb*G[1, 1, zb])/360 + (11*CF^2*Pi^4*zb*G[1, 1, zb])/120 - 
   (4041*CA*CF*G[0, 0, 0, zb])/16 + (9391*CF^2*G[0, 0, 0, zb])/16 + 
   (485*CF*nf*G[0, 0, 0, zb])/8 - (1693*CA*CF*Pi^2*G[0, 0, 0, zb])/48 - 
   (351*CF^2*Pi^2*G[0, 0, 0, zb])/16 - (9*CF*nf*Pi^2*G[0, 0, 0, zb])/8 - 
   (4893*CA*CF*G[0, 0, 0, zb])/(16*(-1 + zb)) + (10255*CF^2*G[0, 0, 0, zb])/
    (16*(-1 + zb)) + (541*CF*nf*G[0, 0, 0, zb])/(8*(-1 + zb)) - 
   (349*CA*CF*Pi^2*G[0, 0, 0, zb])/(12*(-1 + zb)) - 
   (27*CF^2*Pi^2*G[0, 0, 0, zb])/(-1 + zb) - (9*CF*nf*Pi^2*G[0, 0, 0, zb])/
    (4*(-1 + zb)) - (2545*CA*CF*zb*G[0, 0, 0, zb])/16 + 
   (5611*CF^2*zb*G[0, 0, 0, zb])/16 + (317*CF*nf*zb*G[0, 0, 0, zb])/8 - 
   (267*CA*CF*Pi^2*zb*G[0, 0, 0, zb])/16 - (243*CF^2*Pi^2*zb*G[0, 0, 0, zb])/
    16 - (9*CF*nf*Pi^2*zb*G[0, 0, 0, zb])/8 + (3001*CA*CF*G[0, 0, 1, zb])/
    24 - (3197*CF^2*G[0, 0, 1, zb])/8 - (485*CF*nf*G[0, 0, 1, zb])/12 + 
   (509*CA*CF*Pi^2*G[0, 0, 1, zb])/24 + (335*CF^2*Pi^2*G[0, 0, 1, zb])/24 + 
   (3*CF*nf*Pi^2*G[0, 0, 1, zb])/4 + (3869*CA*CF*G[0, 0, 1, zb])/
    (24*(-1 + zb)) - (3485*CF^2*G[0, 0, 1, zb])/(8*(-1 + zb)) - 
   (541*CF*nf*G[0, 0, 1, zb])/(12*(-1 + zb)) + 
   (205*CA*CF*Pi^2*G[0, 0, 1, zb])/(12*(-1 + zb)) + 
   (52*CF^2*Pi^2*G[0, 0, 1, zb])/(3*(-1 + zb)) + 
   (3*CF*nf*Pi^2*G[0, 0, 1, zb])/(2*(-1 + zb)) + 
   (1945*CA*CF*zb*G[0, 0, 1, zb])/24 - (1921*CF^2*zb*G[0, 0, 1, zb])/8 - 
   (317*CF*nf*zb*G[0, 0, 1, zb])/12 + (79*CA*CF*Pi^2*zb*G[0, 0, 1, zb])/8 + 
   (81*CF^2*Pi^2*zb*G[0, 0, 1, zb])/8 + (3*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/4 + 
   (3859*CA*CF*G[0, 1, 0, zb])/24 - (3209*CF^2*G[0, 1, 0, zb])/8 - 
   (485*CF*nf*G[0, 1, 0, zb])/12 + (473*CA*CF*Pi^2*G[0, 1, 0, zb])/24 + 
   (347*CF^2*Pi^2*G[0, 1, 0, zb])/24 + (3*CF*nf*Pi^2*G[0, 1, 0, zb])/4 + 
   (4721*CA*CF*G[0, 1, 0, zb])/(24*(-1 + zb)) - (3493*CF^2*G[0, 1, 0, zb])/
    (8*(-1 + zb)) - (541*CF*nf*G[0, 1, 0, zb])/(12*(-1 + zb)) + 
   (187*CA*CF*Pi^2*G[0, 1, 0, zb])/(12*(-1 + zb)) + 
   (107*CF^2*Pi^2*G[0, 1, 0, zb])/(6*(-1 + zb)) + 
   (3*CF*nf*Pi^2*G[0, 1, 0, zb])/(2*(-1 + zb)) + 
   (2395*CA*CF*zb*G[0, 1, 0, zb])/24 - (1917*CF^2*zb*G[0, 1, 0, zb])/8 - 
   (317*CF*nf*zb*G[0, 1, 0, zb])/12 + (73*CA*CF*Pi^2*zb*G[0, 1, 0, zb])/8 + 
   (81*CF^2*Pi^2*zb*G[0, 1, 0, zb])/8 + (3*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/4 - 
   (1445*CA*CF*G[0, 1, 1, zb])/18 + (1105*CF^2*G[0, 1, 1, zb])/4 + 
   (485*CF*nf*G[0, 1, 1, zb])/18 - (337*CA*CF*Pi^2*G[0, 1, 1, zb])/24 - 
   (119*CF^2*Pi^2*G[0, 1, 1, zb])/12 - (CF*nf*Pi^2*G[0, 1, 1, zb])/2 - 
   (3761*CA*CF*G[0, 1, 1, zb])/(36*(-1 + zb)) + (1199*CF^2*G[0, 1, 1, zb])/
    (4*(-1 + zb)) + (541*CF*nf*G[0, 1, 1, zb])/(18*(-1 + zb)) - 
   (271*CA*CF*Pi^2*G[0, 1, 1, zb])/(24*(-1 + zb)) - 
   (73*CF^2*Pi^2*G[0, 1, 1, zb])/(6*(-1 + zb)) - (CF*nf*Pi^2*G[0, 1, 1, zb])/
    (-1 + zb) - (463*CA*CF*zb*G[0, 1, 1, zb])/9 + 
   (665*CF^2*zb*G[0, 1, 1, zb])/4 + (317*CF*nf*zb*G[0, 1, 1, zb])/18 - 
   (55*CA*CF*Pi^2*zb*G[0, 1, 1, zb])/8 - (27*CF^2*Pi^2*zb*G[0, 1, 1, zb])/4 - 
   (CF*nf*Pi^2*zb*G[0, 1, 1, zb])/2 + (4111*CA*CF*G[1, 0, 0, zb])/24 - 
   (3307*CF^2*G[1, 0, 0, zb])/8 - (485*CF*nf*G[1, 0, 0, zb])/12 + 
   (113*CA*CF*Pi^2*G[1, 0, 0, zb])/6 + (43*CF^2*Pi^2*G[1, 0, 0, zb])/3 + 
   (3*CF*nf*Pi^2*G[1, 0, 0, zb])/4 + (6089*CA*CF*G[1, 0, 0, zb])/
    (24*(-1 + zb)) - (3485*CF^2*G[1, 0, 0, zb])/(8*(-1 + zb)) - 
   (541*CF*nf*G[1, 0, 0, zb])/(12*(-1 + zb)) + 
   (173*CA*CF*Pi^2*G[1, 0, 0, zb])/(12*(-1 + zb)) + 
   (18*CF^2*Pi^2*G[1, 0, 0, zb])/(-1 + zb) + (3*CF*nf*Pi^2*G[1, 0, 0, zb])/
    (2*(-1 + zb)) + (2143*CA*CF*zb*G[1, 0, 0, zb])/24 - 
   (1971*CF^2*zb*G[1, 0, 0, zb])/8 - (317*CF*nf*zb*G[1, 0, 0, zb])/12 + 
   9*CA*CF*Pi^2*zb*G[1, 0, 0, zb] + 11*CF^2*Pi^2*zb*G[1, 0, 0, zb] + 
   (3*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/4 - (3061*CA*CF*G[1, 0, 1, zb])/36 + 
   (1143*CF^2*G[1, 0, 1, zb])/4 + (485*CF*nf*G[1, 0, 1, zb])/18 - 
   (37*CA*CF*Pi^2*G[1, 0, 1, zb])/3 - (35*CF^2*Pi^2*G[1, 0, 1, zb])/4 - 
   (CF*nf*Pi^2*G[1, 0, 1, zb])/2 - (5273*CA*CF*G[1, 0, 1, zb])/
    (36*(-1 + zb)) + (1195*CF^2*G[1, 0, 1, zb])/(4*(-1 + zb)) + 
   (541*CF*nf*G[1, 0, 1, zb])/(18*(-1 + zb)) - (37*CA*CF*Pi^2*G[1, 0, 1, zb])/
    (4*(-1 + zb)) - (34*CF^2*Pi^2*G[1, 0, 1, zb])/(3*(-1 + zb)) - 
   (CF*nf*Pi^2*G[1, 0, 1, zb])/(-1 + zb) - (1483*CA*CF*zb*G[1, 0, 1, zb])/
    36 + (687*CF^2*zb*G[1, 0, 1, zb])/4 + (317*CF*nf*zb*G[1, 0, 1, zb])/18 - 
   6*CA*CF*Pi^2*zb*G[1, 0, 1, zb] - (31*CF^2*Pi^2*zb*G[1, 0, 1, zb])/4 - 
   (CF*nf*Pi^2*zb*G[1, 0, 1, zb])/2 - (4321*CA*CF*G[1, 1, 0, zb])/36 + 
   (1143*CF^2*G[1, 1, 0, zb])/4 + (485*CF*nf*G[1, 1, 0, zb])/18 - 
   (139*CA*CF*Pi^2*G[1, 1, 0, zb])/12 - (113*CF^2*Pi^2*G[1, 1, 0, zb])/12 - 
   (CF*nf*Pi^2*G[1, 1, 0, zb])/2 - (6533*CA*CF*G[1, 1, 0, zb])/
    (36*(-1 + zb)) + (1195*CF^2*G[1, 1, 0, zb])/(4*(-1 + zb)) + 
   (541*CF*nf*G[1, 1, 0, zb])/(18*(-1 + zb)) - (17*CA*CF*Pi^2*G[1, 1, 0, zb])/
    (2*(-1 + zb)) - (12*CF^2*Pi^2*G[1, 1, 0, zb])/(-1 + zb) - 
   (CF*nf*Pi^2*G[1, 1, 0, zb])/(-1 + zb) - (2167*CA*CF*zb*G[1, 1, 0, zb])/
    36 + (687*CF^2*zb*G[1, 1, 0, zb])/4 + (317*CF*nf*zb*G[1, 1, 0, zb])/18 - 
   (23*CA*CF*Pi^2*zb*G[1, 1, 0, zb])/4 - (31*CF^2*Pi^2*zb*G[1, 1, 0, zb])/4 - 
   (CF*nf*Pi^2*zb*G[1, 1, 0, zb])/2 + (7103*CA*CF*G[1, 1, 1, zb])/108 - 
   (799*CF^2*G[1, 1, 1, zb])/4 - (485*CF*nf*G[1, 1, 1, zb])/27 + 
   (69*CA*CF*Pi^2*G[1, 1, 1, zb])/8 + (149*CF^2*Pi^2*G[1, 1, 1, zb])/24 + 
   (CF*nf*Pi^2*G[1, 1, 1, zb])/3 + (5939*CA*CF*G[1, 1, 1, zb])/
    (54*(-1 + zb)) - (415*CF^2*G[1, 1, 1, zb])/(2*(-1 + zb)) - 
   (541*CF*nf*G[1, 1, 1, zb])/(27*(-1 + zb)) + (13*CA*CF*Pi^2*G[1, 1, 1, zb])/
    (2*(-1 + zb)) + (8*CF^2*Pi^2*G[1, 1, 1, zb])/(-1 + zb) + 
   (2*CF*nf*Pi^2*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (854*CA*CF*zb*G[1, 1, 1, zb])/27 - (487*CF^2*zb*G[1, 1, 1, zb])/4 - 
   (317*CF*nf*zb*G[1, 1, 1, zb])/27 + (109*CA*CF*Pi^2*zb*G[1, 1, 1, zb])/24 + 
   (43*CF^2*Pi^2*zb*G[1, 1, 1, zb])/8 + (CF*nf*Pi^2*zb*G[1, 1, 1, zb])/3 + 
   (79*CA*CF*G[0, 0, 0, 0, zb])/8 - (4049*CF^2*G[0, 0, 0, 0, zb])/8 - 
   45*CF*nf*G[0, 0, 0, 0, zb] + (271*CA*CF*Pi^2*G[0, 0, 0, 0, zb])/8 + 
   (81*CF^2*Pi^2*G[0, 0, 0, 0, zb])/8 + (763*CA*CF*G[0, 0, 0, 0, zb])/
    (8*(-1 + zb)) - (4697*CF^2*G[0, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (225*CF*nf*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (271*CA*CF*Pi^2*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (81*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (395*CA*CF*zb*G[0, 0, 0, 0, zb])/8 - (2461*CF^2*zb*G[0, 0, 0, 0, zb])/8 - 
   (63*CF*nf*zb*G[0, 0, 0, 0, zb])/2 + (271*CA*CF*Pi^2*zb*G[0, 0, 0, 0, zb])/
    8 + (81*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/8 + (171*CA*CF*G[0, 0, 0, 1, zb])/
    4 + (1363*CF^2*G[0, 0, 0, 1, zb])/4 + 30*CF*nf*G[0, 0, 0, 1, zb] - 
   (245*CA*CF*Pi^2*G[0, 0, 0, 1, zb])/12 - (73*CF^2*Pi^2*G[0, 0, 0, 1, zb])/
    12 - (57*CA*CF*G[0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (1579*CF^2*G[0, 0, 0, 1, zb])/(4*(-1 + zb)) + (75*CF*nf*G[0, 0, 0, 1, zb])/
    (2*(-1 + zb)) - (245*CA*CF*Pi^2*G[0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (73*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (17*CA*CF*zb*G[0, 0, 0, 1, zb])/4 + (831*CF^2*zb*G[0, 0, 0, 1, zb])/4 + 
   21*CF*nf*zb*G[0, 0, 0, 1, zb] - (245*CA*CF*Pi^2*zb*G[0, 0, 0, 1, zb])/12 - 
   (73*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/12 + (21*CA*CF*G[0, 0, 1, 0, zb])/4 + 
   (1375*CF^2*G[0, 0, 1, 0, zb])/4 + 30*CF*nf*G[0, 0, 1, 0, zb] - 
   (115*CA*CF*Pi^2*G[0, 0, 1, 0, zb])/6 - (79*CF^2*Pi^2*G[0, 0, 1, 0, zb])/
    12 - (205*CA*CF*G[0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (1587*CF^2*G[0, 0, 1, 0, zb])/(4*(-1 + zb)) + (75*CF*nf*G[0, 0, 1, 0, zb])/
    (2*(-1 + zb)) - (115*CA*CF*Pi^2*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (79*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (95*CA*CF*zb*G[0, 0, 1, 0, zb])/4 + (827*CF^2*zb*G[0, 0, 1, 0, zb])/4 + 
   21*CF*nf*zb*G[0, 0, 1, 0, zb] - (115*CA*CF*Pi^2*zb*G[0, 0, 1, 0, zb])/6 - 
   (79*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/12 - 32*CA*CF*G[0, 0, 1, 1, zb] - 
   (467*CF^2*G[0, 0, 1, 1, zb])/2 - 20*CF*nf*G[0, 0, 1, 1, zb] + 
   13*CA*CF*Pi^2*G[0, 0, 1, 1, zb] + (14*CF^2*Pi^2*G[0, 0, 1, 1, zb])/3 + 
   (11*CA*CF*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) - (537*CF^2*G[0, 0, 1, 1, zb])/
    (2*(-1 + zb)) - (25*CF*nf*G[0, 0, 1, 1, zb])/(-1 + zb) + 
   (26*CA*CF*Pi^2*G[0, 0, 1, 1, zb])/(-1 + zb) + 
   (28*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   CA*CF*zb*G[0, 0, 1, 1, zb] - (281*CF^2*zb*G[0, 0, 1, 1, zb])/2 - 
   14*CF*nf*zb*G[0, 0, 1, 1, zb] + 13*CA*CF*Pi^2*zb*G[0, 0, 1, 1, zb] + 
   (14*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/3 - 24*CA*CF*G[0, 1, 0, 0, zb] + 
   (1393*CF^2*G[0, 1, 0, 0, zb])/4 + 30*CF*nf*G[0, 1, 0, 0, zb] - 
   (433*CA*CF*Pi^2*G[0, 1, 0, 0, zb])/24 - (22*CF^2*Pi^2*G[0, 1, 0, 0, zb])/
    3 - (319*CA*CF*G[0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1599*CF^2*G[0, 1, 0, 0, zb])/(4*(-1 + zb)) + (75*CF*nf*G[0, 1, 0, 0, zb])/
    (2*(-1 + zb)) - (433*CA*CF*Pi^2*G[0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (44*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   38*CA*CF*zb*G[0, 1, 0, 0, zb] + (821*CF^2*zb*G[0, 1, 0, 0, zb])/4 + 
   21*CF*nf*zb*G[0, 1, 0, 0, zb] - (433*CA*CF*Pi^2*zb*G[0, 1, 0, 0, zb])/24 - 
   (22*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/3 - (25*CA*CF*G[0, 1, 0, 1, zb])/2 - 
   (473*CF^2*G[0, 1, 0, 1, zb])/2 - 20*CF*nf*G[0, 1, 0, 1, zb] + 
   (45*CA*CF*Pi^2*G[0, 1, 0, 1, zb])/4 + (9*CF^2*Pi^2*G[0, 1, 0, 1, zb])/2 + 
   (49*CA*CF*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) - (541*CF^2*G[0, 1, 0, 1, zb])/
    (2*(-1 + zb)) - (25*CF*nf*G[0, 1, 0, 1, zb])/(-1 + zb) + 
   (45*CA*CF*Pi^2*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (9*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(-1 + zb) + 
   (17*CA*CF*zb*G[0, 1, 0, 1, zb])/2 - (279*CF^2*zb*G[0, 1, 0, 1, zb])/2 - 
   14*CF*nf*zb*G[0, 1, 0, 1, zb] + (45*CA*CF*Pi^2*zb*G[0, 1, 0, 1, zb])/4 + 
   (9*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/2 + (47*CA*CF*G[0, 1, 1, 0, zb])/2 - 
   (473*CF^2*G[0, 1, 1, 0, zb])/2 - 20*CF*nf*G[0, 1, 1, 0, zb] + 
   (127*CA*CF*Pi^2*G[0, 1, 1, 0, zb])/12 + (31*CF^2*Pi^2*G[0, 1, 1, 0, zb])/
    6 + (121*CA*CF*G[0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (541*CF^2*G[0, 1, 1, 0, zb])/(2*(-1 + zb)) - (25*CF*nf*G[0, 1, 1, 0, zb])/
    (-1 + zb) + (127*CA*CF*Pi^2*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (31*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (57*CA*CF*zb*G[0, 1, 1, 0, zb])/2 - (279*CF^2*zb*G[0, 1, 1, 0, zb])/2 - 
   14*CF*nf*zb*G[0, 1, 1, 0, zb] + (127*CA*CF*Pi^2*zb*G[0, 1, 1, 0, zb])/12 + 
   (31*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/6 - (37*CA*CF*G[0, 1, 1, 1, zb])/12 + 
   (323*CF^2*G[0, 1, 1, 1, zb])/2 + (40*CF*nf*G[0, 1, 1, 1, zb])/3 - 
   (43*CA*CF*Pi^2*G[0, 1, 1, 1, zb])/6 - (43*CF^2*Pi^2*G[0, 1, 1, 1, zb])/
    12 - (83*CA*CF*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (184*CF^2*G[0, 1, 1, 1, zb])/(-1 + zb) + (50*CF*nf*G[0, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (43*CA*CF*Pi^2*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (43*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (139*CA*CF*zb*G[0, 1, 1, 1, zb])/12 + 96*CF^2*zb*G[0, 1, 1, 1, zb] + 
   (28*CF*nf*zb*G[0, 1, 1, 1, zb])/3 - (43*CA*CF*Pi^2*zb*G[0, 1, 1, 1, zb])/
    6 - (43*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/12 - (67*CA*CF*G[1, 0, 0, 0, zb])/
    4 + (691*CF^2*G[1, 0, 0, 0, zb])/2 + 30*CF*nf*G[1, 0, 0, 0, zb] - 
   (149*CA*CF*Pi^2*G[1, 0, 0, 0, zb])/8 - (27*CF^2*Pi^2*G[1, 0, 0, 0, zb])/
    4 - (523*CA*CF*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (1579*CF^2*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) + (75*CF*nf*G[1, 0, 0, 0, zb])/
    (2*(-1 + zb)) - (149*CA*CF*Pi^2*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (27*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (107*CA*CF*zb*G[1, 0, 0, 0, zb])/4 + (463*CF^2*zb*G[1, 0, 0, 0, zb])/2 + 
   21*CF*nf*zb*G[1, 0, 0, 0, zb] - (149*CA*CF*Pi^2*zb*G[1, 0, 0, 0, zb])/8 - 
   (27*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/4 - (39*CA*CF*G[1, 0, 0, 1, zb])/2 - 
   234*CF^2*G[1, 0, 0, 1, zb] - 20*CF*nf*G[1, 0, 0, 1, zb] + 
   (143*CA*CF*Pi^2*G[1, 0, 0, 1, zb])/12 + (23*CF^2*Pi^2*G[1, 0, 0, 1, zb])/
    6 + (121*CA*CF*G[1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (533*CF^2*G[1, 0, 0, 1, zb])/(2*(-1 + zb)) - (25*CF*nf*G[1, 0, 0, 1, zb])/
    (-1 + zb) + (143*CA*CF*Pi^2*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (23*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (CA*CF*zb*G[1, 0, 0, 1, zb])/2 - 159*CF^2*zb*G[1, 0, 0, 1, zb] - 
   14*CF*nf*zb*G[1, 0, 0, 1, zb] + (143*CA*CF*Pi^2*zb*G[1, 0, 0, 1, zb])/12 + 
   (23*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/6 - 237*CF^2*G[1, 0, 1, 0, zb] - 
   20*CF*nf*G[1, 0, 1, 0, zb] + (67*CA*CF*Pi^2*G[1, 0, 1, 0, zb])/6 + 
   (13*CF^2*Pi^2*G[1, 0, 1, 0, zb])/3 + (159*CA*CF*G[1, 0, 1, 0, zb])/
    (2*(-1 + zb)) - (537*CF^2*G[1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (25*CF*nf*G[1, 0, 1, 0, zb])/(-1 + zb) + (67*CA*CF*Pi^2*G[1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (26*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   9*CA*CF*zb*G[1, 0, 1, 0, zb] - 158*CF^2*zb*G[1, 0, 1, 0, zb] - 
   14*CF*nf*zb*G[1, 0, 1, 0, zb] + (67*CA*CF*Pi^2*zb*G[1, 0, 1, 0, zb])/6 + 
   (13*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/3 + (115*CA*CF*G[1, 0, 1, 1, zb])/6 + 
   (325*CF^2*G[1, 0, 1, 1, zb])/2 + (40*CF*nf*G[1, 0, 1, 1, zb])/3 - 
   (47*CA*CF*Pi^2*G[1, 0, 1, 1, zb])/6 - (19*CF^2*Pi^2*G[1, 0, 1, 1, zb])/6 - 
   (107*CA*CF*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + (183*CF^2*G[1, 0, 1, 1, zb])/
    (-1 + zb) + (50*CF*nf*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (47*CA*CF*Pi^2*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (19*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (17*CA*CF*zb*G[1, 0, 1, 1, zb])/3 + 109*CF^2*zb*G[1, 0, 1, 1, zb] + 
   (28*CF*nf*zb*G[1, 0, 1, 1, zb])/3 - (47*CA*CF*Pi^2*zb*G[1, 0, 1, 1, zb])/
    6 - (19*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/6 + (69*CA*CF*G[1, 1, 0, 0, zb])/
    2 - 234*CF^2*G[1, 1, 0, 0, zb] - 20*CF*nf*G[1, 1, 0, 0, zb] + 
   (125*CA*CF*Pi^2*G[1, 1, 0, 0, zb])/12 + (9*CF^2*Pi^2*G[1, 1, 0, 0, zb])/
    2 + (229*CA*CF*G[1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (533*CF^2*G[1, 1, 0, 0, zb])/(2*(-1 + zb)) - (25*CF*nf*G[1, 1, 0, 0, zb])/
    (-1 + zb) + (125*CA*CF*Pi^2*G[1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (9*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   (59*CA*CF*zb*G[1, 1, 0, 0, zb])/2 - 159*CF^2*zb*G[1, 1, 0, 0, zb] - 
   14*CF*nf*zb*G[1, 1, 0, 0, zb] + (125*CA*CF*Pi^2*zb*G[1, 1, 0, 0, zb])/12 + 
   (9*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/2 - (19*CA*CF*G[1, 1, 0, 1, zb])/3 + 
   (319*CF^2*G[1, 1, 0, 1, zb])/2 + (40*CF*nf*G[1, 1, 0, 1, zb])/3 - 
   7*CA*CF*Pi^2*G[1, 1, 0, 1, zb] - (7*CF^2*Pi^2*G[1, 1, 0, 1, zb])/3 - 
   (185*CA*CF*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) + (181*CF^2*G[1, 1, 0, 1, zb])/
    (-1 + zb) + (50*CF*nf*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (14*CA*CF*Pi^2*G[1, 1, 0, 1, zb])/(-1 + zb) - 
   (14*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (59*CA*CF*zb*G[1, 1, 0, 1, zb])/6 + 110*CF^2*zb*G[1, 1, 0, 1, zb] + 
   (28*CF*nf*zb*G[1, 1, 0, 1, zb])/3 - 7*CA*CF*Pi^2*zb*G[1, 1, 0, 1, zb] - 
   (7*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/3 - (73*CA*CF*G[1, 1, 1, 0, zb])/3 + 
   (319*CF^2*G[1, 1, 1, 0, zb])/2 + (40*CF*nf*G[1, 1, 1, 0, zb])/3 - 
   (13*CA*CF*Pi^2*G[1, 1, 1, 0, zb])/2 - 3*CF^2*Pi^2*G[1, 1, 1, 0, zb] - 
   (239*CA*CF*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) + (181*CF^2*G[1, 1, 1, 0, zb])/
    (-1 + zb) + (50*CF*nf*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (13*CA*CF*Pi^2*G[1, 1, 1, 0, zb])/(-1 + zb) - 
   (6*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(-1 + zb) - 
   (119*CA*CF*zb*G[1, 1, 1, 0, zb])/6 + 110*CF^2*zb*G[1, 1, 1, 0, zb] + 
   (28*CF*nf*zb*G[1, 1, 1, 0, zb])/3 - (13*CA*CF*Pi^2*zb*G[1, 1, 1, 0, zb])/
    2 - 3*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb] + (59*CA*CF*G[1, 1, 1, 1, zb])/9 - 
   (439*CF^2*G[1, 1, 1, 1, zb])/4 - (80*CF*nf*G[1, 1, 1, 1, zb])/9 + 
   (14*CA*CF*Pi^2*G[1, 1, 1, 1, zb])/3 + 2*CF^2*Pi^2*G[1, 1, 1, 1, zb] + 
   (400*CA*CF*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - (124*CF^2*G[1, 1, 1, 1, zb])/
    (-1 + zb) - (100*CF*nf*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (28*CA*CF*Pi^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(-1 + zb) + 
   (275*CA*CF*zb*G[1, 1, 1, 1, zb])/36 - 77*CF^2*zb*G[1, 1, 1, 1, zb] - 
   (56*CF*nf*zb*G[1, 1, 1, 1, zb])/9 + (14*CA*CF*Pi^2*zb*G[1, 1, 1, 1, zb])/
    3 + 2*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb] + (2247*CA*CF*G[0, 0, 0, 0, 0, zb])/
    8 + (3159*CF^2*G[0, 0, 0, 0, 0, zb])/8 + (81*CF*nf*G[0, 0, 0, 0, 0, zb])/
    4 + (339*CA*CF*G[0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (486*CF^2*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (81*CF*nf*G[0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (915*CA*CF*zb*G[0, 0, 0, 0, 0, zb])/8 + 
   (2187*CF^2*zb*G[0, 0, 0, 0, 0, zb])/8 + (81*CF*nf*zb*G[0, 0, 0, 0, 0, zb])/
    4 - (965*CA*CF*G[0, 0, 0, 0, 1, zb])/4 - (1053*CF^2*G[0, 0, 0, 0, 1, zb])/
    4 - (27*CF*nf*G[0, 0, 0, 0, 1, zb])/2 - (167*CA*CF*G[0, 0, 0, 0, 1, zb])/
    (-1 + zb) - (324*CF^2*G[0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (27*CF*nf*G[0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (441*CA*CF*zb*G[0, 0, 0, 0, 1, zb])/4 - (729*CF^2*zb*G[0, 0, 0, 0, 1, zb])/
    4 - (27*CF*nf*zb*G[0, 0, 0, 0, 1, zb])/2 - 
   (797*CA*CF*G[0, 0, 0, 1, 0, zb])/4 - (1069*CF^2*G[0, 0, 0, 1, 0, zb])/4 - 
   (27*CF*nf*G[0, 0, 0, 1, 0, zb])/2 - (125*CA*CF*G[0, 0, 0, 1, 0, zb])/
    (-1 + zb) - (328*CF^2*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (27*CF*nf*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (345*CA*CF*zb*G[0, 0, 0, 1, 0, zb])/4 - (729*CF^2*zb*G[0, 0, 0, 1, 0, zb])/
    4 - (27*CF*nf*zb*G[0, 0, 0, 1, 0, zb])/2 + 
   (325*CA*CF*G[0, 0, 0, 1, 1, zb])/2 + (359*CF^2*G[0, 0, 0, 1, 1, zb])/2 + 
   9*CF*nf*G[0, 0, 0, 1, 1, zb] + (113*CA*CF*G[0, 0, 0, 1, 1, zb])/
    (-1 + zb) + (220*CF^2*G[0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (18*CF*nf*G[0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (153*CA*CF*zb*G[0, 0, 0, 1, 1, zb])/2 + (243*CF^2*zb*G[0, 0, 0, 1, 1, zb])/
    2 + 9*CF*nf*zb*G[0, 0, 0, 1, 1, zb] - (665*CA*CF*G[0, 0, 1, 0, 0, zb])/
    4 - (1093*CF^2*G[0, 0, 1, 0, 0, zb])/4 - (27*CF*nf*G[0, 0, 1, 0, 0, zb])/
    2 - (92*CA*CF*G[0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (334*CF^2*G[0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (27*CF*nf*G[0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (273*CA*CF*zb*G[0, 0, 1, 0, 0, zb])/4 - (729*CF^2*zb*G[0, 0, 1, 0, 0, zb])/
    4 - (27*CF*nf*zb*G[0, 0, 1, 0, 0, zb])/2 + 
   (281*CA*CF*G[0, 0, 1, 0, 1, zb])/2 + (367*CF^2*G[0, 0, 1, 0, 1, zb])/2 + 
   9*CF*nf*G[0, 0, 1, 0, 1, zb] + (91*CA*CF*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (224*CF^2*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (18*CF*nf*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (129*CA*CF*zb*G[0, 0, 1, 0, 1, zb])/2 + (243*CF^2*zb*G[0, 0, 1, 0, 1, zb])/
    2 + 9*CF*nf*zb*G[0, 0, 1, 0, 1, zb] + (201*CA*CF*G[0, 0, 1, 1, 0, zb])/
    2 + (367*CF^2*G[0, 0, 1, 1, 0, zb])/2 + 9*CF*nf*G[0, 0, 1, 1, 0, zb] + 
   (51*CA*CF*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (224*CF^2*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (18*CF*nf*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (81*CA*CF*zb*G[0, 0, 1, 1, 0, zb])/2 + (243*CF^2*zb*G[0, 0, 1, 1, 0, zb])/
    2 + 9*CF*nf*zb*G[0, 0, 1, 1, 0, zb] - (157*CA*CF*G[0, 0, 1, 1, 1, zb])/
    2 - 123*CF^2*G[0, 0, 1, 1, 1, zb] - 6*CF*nf*G[0, 0, 1, 1, 1, zb] - 
   (91*CA*CF*G[0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (150*CF^2*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (12*CF*nf*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (69*CA*CF*zb*G[0, 0, 1, 1, 1, zb])/2 - 81*CF^2*zb*G[0, 0, 1, 1, 1, zb] - 
   6*CF*nf*zb*G[0, 0, 1, 1, 1, zb] - (557*CA*CF*G[0, 1, 0, 0, 0, zb])/4 - 
   (1129*CF^2*G[0, 1, 0, 0, 0, zb])/4 - (27*CF*nf*G[0, 1, 0, 0, 0, zb])/2 - 
   (65*CA*CF*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (343*CF^2*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (27*CF*nf*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (219*CA*CF*zb*G[0, 1, 0, 0, 0, zb])/4 - (729*CF^2*zb*G[0, 1, 0, 0, 0, zb])/
    4 - (27*CF*nf*zb*G[0, 1, 0, 0, 0, zb])/2 + 
   (245*CA*CF*G[0, 1, 0, 0, 1, zb])/2 + (379*CF^2*G[0, 1, 0, 0, 1, zb])/2 + 
   9*CF*nf*G[0, 1, 0, 0, 1, zb] + (73*CA*CF*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (230*CF^2*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (18*CF*nf*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (111*CA*CF*zb*G[0, 1, 0, 0, 1, zb])/2 + (243*CF^2*zb*G[0, 1, 0, 0, 1, zb])/
    2 + 9*CF*nf*zb*G[0, 1, 0, 0, 1, zb] + (201*CA*CF*G[0, 1, 0, 1, 0, zb])/
    2 + (387*CF^2*G[0, 1, 0, 1, 0, zb])/2 + 9*CF*nf*G[0, 1, 0, 1, 0, zb] + 
   (51*CA*CF*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (234*CF^2*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (18*CF*nf*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (87*CA*CF*zb*G[0, 1, 0, 1, 0, zb])/2 + (243*CF^2*zb*G[0, 1, 0, 1, 0, zb])/
    2 + 9*CF*nf*zb*G[0, 1, 0, 1, 0, zb] - (169*CA*CF*G[0, 1, 0, 1, 1, zb])/
    2 - 131*CF^2*G[0, 1, 0, 1, 1, zb] - 6*CF*nf*G[0, 1, 0, 1, 1, zb] - 
   (103*CA*CF*G[0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (158*CF^2*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (12*CF*nf*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (81*CA*CF*zb*G[0, 1, 0, 1, 1, zb])/2 - 81*CF^2*zb*G[0, 1, 0, 1, 1, zb] - 
   6*CF*nf*zb*G[0, 1, 0, 1, 1, zb] + (125*CA*CF*G[0, 1, 1, 0, 0, zb])/2 + 
   (379*CF^2*G[0, 1, 1, 0, 0, zb])/2 + 9*CF*nf*G[0, 1, 1, 0, 0, zb] + 
   (13*CA*CF*G[0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (230*CF^2*G[0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (18*CF*nf*G[0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (39*CA*CF*zb*G[0, 1, 1, 0, 0, zb])/2 + (243*CF^2*zb*G[0, 1, 1, 0, 0, zb])/
    2 + 9*CF*nf*zb*G[0, 1, 1, 0, 0, zb] - (113*CA*CF*G[0, 1, 1, 0, 1, zb])/
    2 - 127*CF^2*G[0, 1, 1, 0, 1, zb] - 6*CF*nf*G[0, 1, 1, 0, 1, zb] - 
   (47*CA*CF*G[0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (154*CF^2*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (12*CF*nf*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (45*CA*CF*zb*G[0, 1, 1, 0, 1, zb])/2 - 81*CF^2*zb*G[0, 1, 1, 0, 1, zb] - 
   6*CF*nf*zb*G[0, 1, 1, 0, 1, zb] - (73*CA*CF*G[0, 1, 1, 1, 0, zb])/2 - 
   127*CF^2*G[0, 1, 1, 1, 0, zb] - 6*CF*nf*G[0, 1, 1, 1, 0, zb] - 
   (7*CA*CF*G[0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (154*CF^2*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (12*CF*nf*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (21*CA*CF*zb*G[0, 1, 1, 1, 0, zb])/2 - 81*CF^2*zb*G[0, 1, 1, 1, 0, zb] - 
   6*CF*nf*zb*G[0, 1, 1, 1, 0, zb] + (127*CA*CF*G[0, 1, 1, 1, 1, zb])/4 + 
   85*CF^2*G[0, 1, 1, 1, 1, zb] + 4*CF*nf*G[0, 1, 1, 1, 1, zb] + 
   (39*CA*CF*G[0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (103*CF^2*G[0, 1, 1, 1, 1, zb])/(-1 + zb) + (8*CF*nf*G[0, 1, 1, 1, 1, zb])/
    (-1 + zb) + (47*CA*CF*zb*G[0, 1, 1, 1, 1, zb])/4 + 
   54*CF^2*zb*G[0, 1, 1, 1, 1, zb] + 4*CF*nf*zb*G[0, 1, 1, 1, 1, zb] - 
   140*CA*CF*G[1, 0, 0, 0, 0, zb] - 247*CF^2*G[1, 0, 0, 0, 0, zb] - 
   (27*CF*nf*G[1, 0, 0, 0, 0, zb])/2 - (99*CA*CF*G[1, 0, 0, 0, 0, zb])/
    (2*(-1 + zb)) - (324*CF^2*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (27*CF*nf*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   69*CA*CF*zb*G[1, 0, 0, 0, 0, zb] - 231*CF^2*zb*G[1, 0, 0, 0, 0, zb] - 
   (27*CF*nf*zb*G[1, 0, 0, 0, 0, zb])/2 + 124*CA*CF*G[1, 0, 0, 0, 1, zb] + 
   164*CF^2*G[1, 0, 0, 0, 1, zb] + 9*CF*nf*G[1, 0, 0, 0, 1, zb] + 
   (63*CA*CF*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (216*CF^2*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (18*CF*nf*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   66*CA*CF*zb*G[1, 0, 0, 0, 1, zb] + 156*CF^2*zb*G[1, 0, 0, 0, 1, zb] + 
   9*CF*nf*zb*G[1, 0, 0, 0, 1, zb] + 102*CA*CF*G[1, 0, 0, 1, 0, zb] + 
   168*CF^2*G[1, 0, 0, 1, 0, zb] + 9*CF*nf*G[1, 0, 0, 1, 0, zb] + 
   (41*CA*CF*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (220*CF^2*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (18*CF*nf*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   54*CA*CF*zb*G[1, 0, 0, 1, 0, zb] + 156*CF^2*zb*G[1, 0, 0, 1, 0, zb] + 
   9*CF*nf*zb*G[1, 0, 0, 1, 0, zb] - 86*CA*CF*G[1, 0, 0, 1, 1, zb] - 
   113*CF^2*G[1, 0, 0, 1, 1, zb] - 6*CF*nf*G[1, 0, 0, 1, 1, zb] - 
   (45*CA*CF*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (148*CF^2*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (12*CF*nf*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   48*CA*CF*zb*G[1, 0, 0, 1, 1, zb] - 105*CF^2*zb*G[1, 0, 0, 1, 1, zb] - 
   6*CF*nf*zb*G[1, 0, 0, 1, 1, zb] + 84*CA*CF*G[1, 0, 1, 0, 0, zb] + 
   174*CF^2*G[1, 0, 1, 0, 0, zb] + 9*CF*nf*G[1, 0, 1, 0, 0, zb] + 
   (23*CA*CF*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (226*CF^2*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (18*CF*nf*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   45*CA*CF*zb*G[1, 0, 1, 0, 0, zb] + 156*CF^2*zb*G[1, 0, 1, 0, 0, zb] + 
   9*CF*nf*zb*G[1, 0, 1, 0, 0, zb] - 74*CA*CF*G[1, 0, 1, 0, 1, zb] - 
   117*CF^2*G[1, 0, 1, 0, 1, zb] - 6*CF*nf*G[1, 0, 1, 0, 1, zb] - 
   (33*CA*CF*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (152*CF^2*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (12*CF*nf*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   42*CA*CF*zb*G[1, 0, 1, 0, 1, zb] - 105*CF^2*zb*G[1, 0, 1, 0, 1, zb] - 
   6*CF*nf*zb*G[1, 0, 1, 0, 1, zb] - 54*CA*CF*G[1, 0, 1, 1, 0, zb] - 
   117*CF^2*G[1, 0, 1, 1, 0, zb] - 6*CF*nf*G[1, 0, 1, 1, 0, zb] - 
   (13*CA*CF*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (152*CF^2*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (12*CF*nf*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   30*CA*CF*zb*G[1, 0, 1, 1, 0, zb] - 105*CF^2*zb*G[1, 0, 1, 1, 0, zb] - 
   6*CF*nf*zb*G[1, 0, 1, 1, 0, zb] + 45*CA*CF*G[1, 0, 1, 1, 1, zb] + 
   (157*CF^2*G[1, 0, 1, 1, 1, zb])/2 + 4*CF*nf*G[1, 0, 1, 1, 1, zb] + 
   (35*CA*CF*G[1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (102*CF^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + (8*CF*nf*G[1, 0, 1, 1, 1, zb])/
    (-1 + zb) + 26*CA*CF*zb*G[1, 0, 1, 1, 1, zb] + 
   (141*CF^2*zb*G[1, 0, 1, 1, 1, zb])/2 + 4*CF*nf*zb*G[1, 0, 1, 1, 1, zb] + 
   54*CA*CF*G[1, 1, 0, 0, 0, zb] + 164*CF^2*G[1, 1, 0, 0, 0, zb] + 
   9*CF*nf*G[1, 1, 0, 0, 0, zb] - (7*CA*CF*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (216*CF^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (18*CF*nf*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   24*CA*CF*zb*G[1, 1, 0, 0, 0, zb] + 156*CF^2*zb*G[1, 1, 0, 0, 0, zb] + 
   9*CF*nf*zb*G[1, 1, 0, 0, 0, zb] - 53*CA*CF*G[1, 1, 0, 0, 1, zb] - 
   109*CF^2*G[1, 1, 0, 0, 1, zb] - 6*CF*nf*G[1, 1, 0, 0, 1, zb] - 
   (12*CA*CF*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (144*CF^2*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (12*CF*nf*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   27*CA*CF*zb*G[1, 1, 0, 0, 1, zb] - 105*CF^2*zb*G[1, 1, 0, 0, 1, zb] - 
   6*CF*nf*zb*G[1, 1, 0, 0, 1, zb] - 41*CA*CF*G[1, 1, 0, 1, 0, zb] - 
   113*CF^2*G[1, 1, 0, 1, 0, zb] - 6*CF*nf*G[1, 1, 0, 1, 0, zb] - 
   (148*CF^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (12*CF*nf*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   21*CA*CF*zb*G[1, 1, 0, 1, 0, zb] - 105*CF^2*zb*G[1, 1, 0, 1, 0, zb] - 
   6*CF*nf*zb*G[1, 1, 0, 1, 0, zb] + (77*CA*CF*G[1, 1, 0, 1, 1, zb])/2 + 
   (153*CF^2*G[1, 1, 0, 1, 1, zb])/2 + 4*CF*nf*G[1, 1, 0, 1, 1, zb] + 
   (11*CA*CF*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (100*CF^2*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + (8*CF*nf*G[1, 1, 0, 1, 1, zb])/
    (-1 + zb) + (43*CA*CF*zb*G[1, 1, 0, 1, 1, zb])/2 + 
   (141*CF^2*zb*G[1, 1, 0, 1, 1, zb])/2 + 4*CF*nf*zb*G[1, 1, 0, 1, 1, zb] - 
   23*CA*CF*G[1, 1, 1, 0, 0, zb] - 109*CF^2*G[1, 1, 1, 0, 0, zb] - 
   6*CF*nf*G[1, 1, 1, 0, 0, zb] + (18*CA*CF*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (144*CF^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (12*CF*nf*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   9*CA*CF*zb*G[1, 1, 1, 0, 0, zb] - 105*CF^2*zb*G[1, 1, 1, 0, 0, zb] - 
   6*CF*nf*zb*G[1, 1, 1, 0, 0, zb] + (51*CA*CF*G[1, 1, 1, 0, 1, zb])/2 + 
   (145*CF^2*G[1, 1, 1, 0, 1, zb])/2 + 4*CF*nf*G[1, 1, 1, 0, 1, zb] - 
   (2*CA*CF*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + (96*CF^2*G[1, 1, 1, 0, 1, zb])/
    (-1 + zb) + (8*CF*nf*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (25*CA*CF*zb*G[1, 1, 1, 0, 1, zb])/2 + (141*CF^2*zb*G[1, 1, 1, 0, 1, zb])/
    2 + 4*CF*nf*zb*G[1, 1, 1, 0, 1, zb] + (31*CA*CF*G[1, 1, 1, 1, 0, zb])/2 + 
   (145*CF^2*G[1, 1, 1, 1, 0, zb])/2 + 4*CF*nf*G[1, 1, 1, 1, 0, zb] - 
   (12*CA*CF*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + (96*CF^2*G[1, 1, 1, 1, 0, zb])/
    (-1 + zb) + (8*CF*nf*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (13*CA*CF*zb*G[1, 1, 1, 1, 0, zb])/2 + (141*CF^2*zb*G[1, 1, 1, 1, 0, zb])/
    2 + 4*CF*nf*zb*G[1, 1, 1, 1, 0, zb] - (205*CA*CF*G[1, 1, 1, 1, 1, zb])/
    12 - (193*CF^2*G[1, 1, 1, 1, 1, zb])/4 - (8*CF*nf*G[1, 1, 1, 1, 1, zb])/
    3 + (4*CA*CF*G[1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (64*CF^2*G[1, 1, 1, 1, 1, zb])/(-1 + zb) - (16*CF*nf*G[1, 1, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (103*CA*CF*zb*G[1, 1, 1, 1, 1, zb])/12 - 
   (189*CF^2*zb*G[1, 1, 1, 1, 1, zb])/4 - (8*CF*nf*zb*G[1, 1, 1, 1, 1, zb])/
    3 - (1447*CA*CF*G[0, 0, 0, 0, 0, 0, zb])/4 - 
   (729*CF^2*G[0, 0, 0, 0, 0, 0, zb])/4 - 
   (1447*CA*CF*G[0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (729*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (1447*CA*CF*zb*G[0, 0, 0, 0, 0, 0, zb])/4 - 
   (729*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/4 + 
   (565*CA*CF*G[0, 0, 0, 0, 0, 1, zb])/2 + (243*CF^2*G[0, 0, 0, 0, 0, 1, zb])/
    2 + (565*CA*CF*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (243*CF^2*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (565*CA*CF*zb*G[0, 0, 0, 0, 0, 1, zb])/2 + 
   (243*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/2 + 
   (497*CA*CF*G[0, 0, 0, 0, 1, 0, zb])/2 + (251*CF^2*G[0, 0, 0, 0, 1, 0, zb])/
    2 + (497*CA*CF*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (251*CF^2*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (497*CA*CF*zb*G[0, 0, 0, 0, 1, 0, zb])/2 + 
   (251*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb])/2 - 
   187*CA*CF*G[0, 0, 0, 0, 1, 1, zb] - 85*CF^2*G[0, 0, 0, 0, 1, 1, zb] - 
   (374*CA*CF*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (170*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   187*CA*CF*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   85*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb] + (443*CA*CF*G[0, 0, 0, 1, 0, 0, zb])/
    2 + (263*CF^2*G[0, 0, 0, 1, 0, 0, zb])/2 + 
   (443*CA*CF*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (263*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (443*CA*CF*zb*G[0, 0, 0, 1, 0, 0, zb])/2 + 
   (263*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/2 - 
   169*CA*CF*G[0, 0, 0, 1, 0, 1, zb] - 89*CF^2*G[0, 0, 0, 1, 0, 1, zb] - 
   (338*CA*CF*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (178*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   169*CA*CF*zb*G[0, 0, 0, 1, 0, 1, zb] - 
   89*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb] - 137*CA*CF*G[0, 0, 0, 1, 1, 0, zb] - 
   89*CF^2*G[0, 0, 0, 1, 1, 0, zb] - (274*CA*CF*G[0, 0, 0, 1, 1, 0, zb])/
    (-1 + zb) - (178*CF^2*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   137*CA*CF*zb*G[0, 0, 0, 1, 1, 0, zb] - 
   89*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb] + 98*CA*CF*G[0, 0, 0, 1, 1, 1, zb] + 
   60*CF^2*G[0, 0, 0, 1, 1, 1, zb] + (196*CA*CF*G[0, 0, 0, 1, 1, 1, zb])/
    (-1 + zb) + (120*CF^2*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   98*CA*CF*zb*G[0, 0, 0, 1, 1, 1, zb] + 60*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   199*CA*CF*G[0, 0, 1, 0, 0, 0, zb] + (281*CF^2*G[0, 0, 1, 0, 0, 0, zb])/2 + 
   (398*CA*CF*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (281*CF^2*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   199*CA*CF*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   (281*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb])/2 - 
   154*CA*CF*G[0, 0, 1, 0, 0, 1, zb] - 95*CF^2*G[0, 0, 1, 0, 0, 1, zb] - 
   (308*CA*CF*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (190*CF^2*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   154*CA*CF*zb*G[0, 0, 1, 0, 0, 1, zb] - 
   95*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 136*CA*CF*G[0, 0, 1, 0, 1, 0, zb] - 
   99*CF^2*G[0, 0, 1, 0, 1, 0, zb] - (272*CA*CF*G[0, 0, 1, 0, 1, 0, zb])/
    (-1 + zb) - (198*CF^2*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   136*CA*CF*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   99*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb] + 102*CA*CF*G[0, 0, 1, 0, 1, 1, zb] + 
   68*CF^2*G[0, 0, 1, 0, 1, 1, zb] + (204*CA*CF*G[0, 0, 1, 0, 1, 1, zb])/
    (-1 + zb) + (136*CF^2*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   102*CA*CF*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   68*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb] - 106*CA*CF*G[0, 0, 1, 1, 0, 0, zb] - 
   95*CF^2*G[0, 0, 1, 1, 0, 0, zb] - (212*CA*CF*G[0, 0, 1, 1, 0, 0, zb])/
    (-1 + zb) - (190*CF^2*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   106*CA*CF*zb*G[0, 0, 1, 1, 0, 0, zb] - 
   95*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb] + 80*CA*CF*G[0, 0, 1, 1, 0, 1, zb] + 
   64*CF^2*G[0, 0, 1, 1, 0, 1, zb] + (160*CA*CF*G[0, 0, 1, 1, 0, 1, zb])/
    (-1 + zb) + (128*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   80*CA*CF*zb*G[0, 0, 1, 1, 0, 1, zb] + 64*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   64*CA*CF*G[0, 0, 1, 1, 1, 0, zb] + 64*CF^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (128*CA*CF*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (128*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   64*CA*CF*zb*G[0, 0, 1, 1, 1, 0, zb] + 64*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb] - 
   46*CA*CF*G[0, 0, 1, 1, 1, 1, zb] - 43*CF^2*G[0, 0, 1, 1, 1, 1, zb] - 
   (92*CA*CF*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (86*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   46*CA*CF*zb*G[0, 0, 1, 1, 1, 1, zb] - 43*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb] + 
   (715*CA*CF*G[0, 1, 0, 0, 0, 0, zb])/4 + 154*CF^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (715*CA*CF*G[0, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (308*CF^2*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (715*CA*CF*zb*G[0, 1, 0, 0, 0, 0, zb])/4 + 
   154*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb] - (281*CA*CF*G[0, 1, 0, 0, 0, 1, zb])/
    2 - 104*CF^2*G[0, 1, 0, 0, 0, 1, zb] - 
   (281*CA*CF*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (208*CF^2*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (281*CA*CF*zb*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   104*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb] - (245*CA*CF*G[0, 1, 0, 0, 1, 0, zb])/
    2 - 108*CF^2*G[0, 1, 0, 0, 1, 0, zb] - 
   (245*CA*CF*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (216*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (245*CA*CF*zb*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   108*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb] + 93*CA*CF*G[0, 1, 0, 0, 1, 1, zb] + 
   74*CF^2*G[0, 1, 0, 0, 1, 1, zb] + (186*CA*CF*G[0, 1, 0, 0, 1, 1, zb])/
    (-1 + zb) + (148*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   93*CA*CF*zb*G[0, 1, 0, 0, 1, 1, zb] + 74*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb] - 
   (215*CA*CF*G[0, 1, 0, 1, 0, 0, zb])/2 - 114*CF^2*G[0, 1, 0, 1, 0, 0, zb] - 
   (215*CA*CF*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (228*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (215*CA*CF*zb*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   114*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb] + 83*CA*CF*G[0, 1, 0, 1, 0, 1, zb] + 
   78*CF^2*G[0, 1, 0, 1, 0, 1, zb] + (166*CA*CF*G[0, 1, 0, 1, 0, 1, zb])/
    (-1 + zb) + (156*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   83*CA*CF*zb*G[0, 1, 0, 1, 0, 1, zb] + 78*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   67*CA*CF*G[0, 1, 0, 1, 1, 0, zb] + 78*CF^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (134*CA*CF*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (156*CF^2*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   67*CA*CF*zb*G[0, 1, 0, 1, 1, 0, zb] + 78*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb] - 
   49*CA*CF*G[0, 1, 0, 1, 1, 1, zb] - 53*CF^2*G[0, 1, 0, 1, 1, 1, zb] - 
   (98*CA*CF*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (106*CF^2*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   49*CA*CF*zb*G[0, 1, 0, 1, 1, 1, zb] - 53*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 
   (169*CA*CF*G[0, 1, 1, 0, 0, 0, zb])/2 - 104*CF^2*G[0, 1, 1, 0, 0, 0, zb] - 
   (169*CA*CF*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (208*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (169*CA*CF*zb*G[0, 1, 1, 0, 0, 0, zb])/2 - 
   104*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb] + 67*CA*CF*G[0, 1, 1, 0, 0, 1, zb] + 
   70*CF^2*G[0, 1, 1, 0, 0, 1, zb] + (134*CA*CF*G[0, 1, 1, 0, 0, 1, zb])/
    (-1 + zb) + (140*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   67*CA*CF*zb*G[0, 1, 1, 0, 0, 1, zb] + 70*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   57*CA*CF*G[0, 1, 1, 0, 1, 0, zb] + 74*CF^2*G[0, 1, 1, 0, 1, 0, zb] + 
   (114*CA*CF*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (148*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   57*CA*CF*zb*G[0, 1, 1, 0, 1, 0, zb] + 74*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb] - 
   44*CA*CF*G[0, 1, 1, 0, 1, 1, zb] - 51*CF^2*G[0, 1, 1, 0, 1, 1, zb] - 
   (88*CA*CF*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (102*CF^2*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   44*CA*CF*zb*G[0, 1, 1, 0, 1, 1, zb] - 51*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb] + 
   43*CA*CF*G[0, 1, 1, 1, 0, 0, zb] + 70*CF^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (86*CA*CF*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (140*CF^2*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   43*CA*CF*zb*G[0, 1, 1, 1, 0, 0, zb] + 70*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb] - 
   34*CA*CF*G[0, 1, 1, 1, 0, 1, zb] - 47*CF^2*G[0, 1, 1, 1, 0, 1, zb] - 
   (68*CA*CF*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (94*CF^2*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   34*CA*CF*zb*G[0, 1, 1, 1, 0, 1, zb] - 47*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   26*CA*CF*G[0, 1, 1, 1, 1, 0, zb] - 47*CF^2*G[0, 1, 1, 1, 1, 0, zb] - 
   (52*CA*CF*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (94*CF^2*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   26*CA*CF*zb*G[0, 1, 1, 1, 1, 0, zb] - 47*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb] + 
   20*CA*CF*G[0, 1, 1, 1, 1, 1, zb] + (63*CF^2*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   (40*CA*CF*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (63*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   20*CA*CF*zb*G[0, 1, 1, 1, 1, 1, zb] + (63*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb])/
    2 + (845*CA*CF*G[1, 0, 0, 0, 0, 0, zb])/4 + 
   (243*CF^2*G[1, 0, 0, 0, 0, 0, zb])/2 + (845*CA*CF*G[1, 0, 0, 0, 0, 0, zb])/
    (2*(-1 + zb)) + (243*CF^2*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (845*CA*CF*zb*G[1, 0, 0, 0, 0, 0, zb])/4 + 
   (243*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb])/2 - 
   (327*CA*CF*G[1, 0, 0, 0, 0, 1, zb])/2 - 81*CF^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (327*CA*CF*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (162*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (327*CA*CF*zb*G[1, 0, 0, 0, 0, 1, zb])/2 - 
   81*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb] - (291*CA*CF*G[1, 0, 0, 0, 1, 0, zb])/
    2 - 85*CF^2*G[1, 0, 0, 0, 1, 0, zb] - (291*CA*CF*G[1, 0, 0, 0, 1, 0, zb])/
    (-1 + zb) - (170*CF^2*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (291*CA*CF*zb*G[1, 0, 0, 0, 1, 0, zb])/2 - 
   85*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb] + 109*CA*CF*G[1, 0, 0, 0, 1, 1, zb] + 
   58*CF^2*G[1, 0, 0, 0, 1, 1, zb] + (218*CA*CF*G[1, 0, 0, 0, 1, 1, zb])/
    (-1 + zb) + (116*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   109*CA*CF*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   58*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb] - (261*CA*CF*G[1, 0, 0, 1, 0, 0, zb])/
    2 - 91*CF^2*G[1, 0, 0, 1, 0, 0, zb] - (261*CA*CF*G[1, 0, 0, 1, 0, 0, zb])/
    (-1 + zb) - (182*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (261*CA*CF*zb*G[1, 0, 0, 1, 0, 0, zb])/2 - 
   91*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb] + 99*CA*CF*G[1, 0, 0, 1, 0, 1, zb] + 
   62*CF^2*G[1, 0, 0, 1, 0, 1, zb] + (198*CA*CF*G[1, 0, 0, 1, 0, 1, zb])/
    (-1 + zb) + (124*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   99*CA*CF*zb*G[1, 0, 0, 1, 0, 1, zb] + 62*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   83*CA*CF*G[1, 0, 0, 1, 1, 0, zb] + 62*CF^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (166*CA*CF*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (124*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   83*CA*CF*zb*G[1, 0, 0, 1, 1, 0, zb] + 62*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb] - 
   60*CA*CF*G[1, 0, 0, 1, 1, 1, zb] - 42*CF^2*G[1, 0, 0, 1, 1, 1, zb] - 
   (120*CA*CF*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (84*CF^2*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   60*CA*CF*zb*G[1, 0, 0, 1, 1, 1, zb] - 42*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   117*CA*CF*G[1, 0, 1, 0, 0, 0, zb] - 100*CF^2*G[1, 0, 1, 0, 0, 0, zb] - 
   (234*CA*CF*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (200*CF^2*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   117*CA*CF*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   100*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb] + 90*CA*CF*G[1, 0, 1, 0, 0, 1, zb] + 
   68*CF^2*G[1, 0, 1, 0, 0, 1, zb] + (180*CA*CF*G[1, 0, 1, 0, 0, 1, zb])/
    (-1 + zb) + (136*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   90*CA*CF*zb*G[1, 0, 1, 0, 0, 1, zb] + 68*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   80*CA*CF*G[1, 0, 1, 0, 1, 0, zb] + 72*CF^2*G[1, 0, 1, 0, 1, 0, zb] + 
   (160*CA*CF*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (144*CF^2*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   80*CA*CF*zb*G[1, 0, 1, 0, 1, 0, zb] + 72*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb] - 
   60*CA*CF*G[1, 0, 1, 0, 1, 1, zb] - 50*CF^2*G[1, 0, 1, 0, 1, 1, zb] - 
   (120*CA*CF*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (100*CF^2*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   60*CA*CF*zb*G[1, 0, 1, 0, 1, 1, zb] - 50*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb] + 
   66*CA*CF*G[1, 0, 1, 1, 0, 0, zb] + 68*CF^2*G[1, 0, 1, 1, 0, 0, zb] + 
   (132*CA*CF*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (136*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   66*CA*CF*zb*G[1, 0, 1, 1, 0, 0, zb] + 68*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb] - 
   50*CA*CF*G[1, 0, 1, 1, 0, 1, zb] - 46*CF^2*G[1, 0, 1, 1, 0, 1, zb] - 
   (100*CA*CF*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (92*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   50*CA*CF*zb*G[1, 0, 1, 1, 0, 1, zb] - 46*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   42*CA*CF*G[1, 0, 1, 1, 1, 0, zb] - 46*CF^2*G[1, 0, 1, 1, 1, 0, zb] - 
   (84*CA*CF*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (92*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   42*CA*CF*zb*G[1, 0, 1, 1, 1, 0, zb] - 46*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb] + 
   31*CA*CF*G[1, 0, 1, 1, 1, 1, zb] + 31*CF^2*G[1, 0, 1, 1, 1, 1, zb] + 
   (62*CA*CF*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (62*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   31*CA*CF*zb*G[1, 0, 1, 1, 1, 1, zb] + 31*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb] - 
   (207*CA*CF*G[1, 1, 0, 0, 0, 0, zb])/2 - 81*CF^2*G[1, 1, 0, 0, 0, 0, zb] - 
   (207*CA*CF*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (162*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (207*CA*CF*zb*G[1, 1, 0, 0, 0, 0, zb])/2 - 
   81*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb] + 81*CA*CF*G[1, 1, 0, 0, 0, 1, zb] + 
   54*CF^2*G[1, 1, 0, 0, 0, 1, zb] + (162*CA*CF*G[1, 1, 0, 0, 0, 1, zb])/
    (-1 + zb) + (108*CF^2*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   81*CA*CF*zb*G[1, 1, 0, 0, 0, 1, zb] + 54*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   71*CA*CF*G[1, 1, 0, 0, 1, 0, zb] + 58*CF^2*G[1, 1, 0, 0, 1, 0, zb] + 
   (142*CA*CF*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (116*CF^2*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   71*CA*CF*zb*G[1, 1, 0, 0, 1, 0, zb] + 58*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb] - 
   54*CA*CF*G[1, 1, 0, 0, 1, 1, zb] - 40*CF^2*G[1, 1, 0, 0, 1, 1, zb] - 
   (108*CA*CF*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (80*CF^2*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   54*CA*CF*zb*G[1, 1, 0, 0, 1, 1, zb] - 40*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb] + 
   62*CA*CF*G[1, 1, 0, 1, 0, 0, zb] + 64*CF^2*G[1, 1, 0, 1, 0, 0, zb] + 
   (124*CA*CF*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (128*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   62*CA*CF*zb*G[1, 1, 0, 1, 0, 0, zb] + 64*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb] - 
   48*CA*CF*G[1, 1, 0, 1, 0, 1, zb] - 44*CF^2*G[1, 1, 0, 1, 0, 1, zb] - 
   (96*CA*CF*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (88*CF^2*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   48*CA*CF*zb*G[1, 1, 0, 1, 0, 1, zb] - 44*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   40*CA*CF*G[1, 1, 0, 1, 1, 0, zb] - 44*CF^2*G[1, 1, 0, 1, 1, 0, zb] - 
   (80*CA*CF*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (88*CF^2*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   40*CA*CF*zb*G[1, 1, 0, 1, 1, 0, zb] - 44*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb] + 
   30*CA*CF*G[1, 1, 0, 1, 1, 1, zb] + 30*CF^2*G[1, 1, 0, 1, 1, 1, zb] + 
   (60*CA*CF*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (60*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   30*CA*CF*zb*G[1, 1, 0, 1, 1, 1, zb] + 30*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   53*CA*CF*G[1, 1, 1, 0, 0, 0, zb] + 54*CF^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (106*CA*CF*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (108*CF^2*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   53*CA*CF*zb*G[1, 1, 1, 0, 0, 0, zb] + 54*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb] - 
   42*CA*CF*G[1, 1, 1, 0, 0, 1, zb] - 36*CF^2*G[1, 1, 1, 0, 0, 1, zb] - 
   (84*CA*CF*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (72*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   42*CA*CF*zb*G[1, 1, 1, 0, 0, 1, zb] - 36*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   36*CA*CF*G[1, 1, 1, 0, 1, 0, zb] - 40*CF^2*G[1, 1, 1, 0, 1, 0, zb] - 
   (72*CA*CF*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (80*CF^2*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   36*CA*CF*zb*G[1, 1, 1, 0, 1, 0, zb] - 40*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb] + 
   28*CA*CF*G[1, 1, 1, 0, 1, 1, zb] + 28*CF^2*G[1, 1, 1, 0, 1, 1, zb] + 
   (56*CA*CF*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (56*CF^2*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   28*CA*CF*zb*G[1, 1, 1, 0, 1, 1, zb] + 28*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb] - 
   30*CA*CF*G[1, 1, 1, 1, 0, 0, zb] - 36*CF^2*G[1, 1, 1, 1, 0, 0, zb] - 
   (60*CA*CF*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (72*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   30*CA*CF*zb*G[1, 1, 1, 1, 0, 0, zb] - 36*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb] + 
   24*CA*CF*G[1, 1, 1, 1, 0, 1, zb] + 24*CF^2*G[1, 1, 1, 1, 0, 1, zb] + 
   (48*CA*CF*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (48*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   24*CA*CF*zb*G[1, 1, 1, 1, 0, 1, zb] + 24*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb] + 
   20*CA*CF*G[1, 1, 1, 1, 1, 0, zb] + 24*CF^2*G[1, 1, 1, 1, 1, 0, zb] + 
   (40*CA*CF*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (48*CF^2*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   20*CA*CF*zb*G[1, 1, 1, 1, 1, 0, zb] + 24*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb] - 
   16*CA*CF*G[1, 1, 1, 1, 1, 1, zb] - 16*CF^2*G[1, 1, 1, 1, 1, 1, zb] - 
   (32*CA*CF*G[1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (32*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   16*CA*CF*zb*G[1, 1, 1, 1, 1, 1, zb] - 16*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb] - 
   (2625685*CA*CF*Log[Q2dmu2])/7776 + (15421*CF^2*Log[Q2dmu2])/32 + 
   (202349*CF*nf*Log[Q2dmu2])/3888 - (4625*CA*CF*Pi^2*Log[Q2dmu2])/432 - 
   (1249*CF^2*Pi^2*Log[Q2dmu2])/48 - (485*CF*nf*Pi^2*Log[Q2dmu2])/216 + 
   (107*CA*CF*Pi^4*Log[Q2dmu2])/120 - (143*CF^2*Pi^4*Log[Q2dmu2])/480 - 
   (11*CF*nf*Pi^4*Log[Q2dmu2])/720 - (2703413*CA*CF*Log[Q2dmu2])/
    (7776*(-1 + zb)) + (15933*CF^2*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (210157*CF*nf*Log[Q2dmu2])/(3888*(-1 + zb)) - 
   (4069*CA*CF*Pi^2*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (1345*CF^2*Pi^2*Log[Q2dmu2])/(48*(-1 + zb)) - (541*CF*nf*Pi^2*Log[Q2dmu2])/
    (216*(-1 + zb)) + (281*CA*CF*Pi^4*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (11*CF^2*Pi^4*Log[Q2dmu2])/(30*(-1 + zb)) - (11*CF*nf*Pi^4*Log[Q2dmu2])/
    (360*(-1 + zb)) - (1603669*CA*CF*zb*Log[Q2dmu2])/7776 + 
   (9373*CF^2*zb*Log[Q2dmu2])/32 + (127949*CF*nf*zb*Log[Q2dmu2])/3888 - 
   (857*CA*CF*Pi^2*zb*Log[Q2dmu2])/432 - (829*CF^2*Pi^2*zb*Log[Q2dmu2])/48 - 
   (317*CF*nf*Pi^2*zb*Log[Q2dmu2])/216 + (329*CA*CF*Pi^4*zb*Log[Q2dmu2])/
    720 - (33*CF^2*Pi^4*zb*Log[Q2dmu2])/160 - (11*CF*nf*Pi^4*zb*Log[Q2dmu2])/
    720 + (134221*CA*CF*G[0, zb]*Log[Q2dmu2])/432 - 
   (7117*CF^2*G[0, zb]*Log[Q2dmu2])/16 - (10229*CF*nf*G[0, zb]*Log[Q2dmu2])/
    216 + (271*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/24 + 
   (491*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/24 + 
   (5*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (65*CA*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/144 + 
   (11*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/80 + 
   (142637*CA*CF*G[0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (7501*CF^2*G[0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (10885*CF*nf*G[0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (65*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (563*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (25*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (65*CA*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (11*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(40*(-1 + zb)) + 
   (80893*CA*CF*zb*G[0, zb]*Log[Q2dmu2])/432 - 
   (4341*CF^2*zb*G[0, zb]*Log[Q2dmu2])/16 - 
   (6533*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/216 + 
   (25*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/8 + 
   (331*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/24 + 
   (7*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/6 - 
   (65*CA*CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/144 + 
   (11*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/80 - 
   (128605*CA*CF*G[1, zb]*Log[Q2dmu2])/648 + (2495*CF^2*G[1, zb]*Log[Q2dmu2])/
    8 + (10229*CF*nf*G[1, zb]*Log[Q2dmu2])/324 - 
   (103*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/18 - 
   (85*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/6 - 
   (10*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (73*CA*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/360 - 
   (11*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/120 - 
   (137669*CA*CF*G[1, zb]*Log[Q2dmu2])/(648*(-1 + zb)) + 
   (2615*CF^2*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (10885*CF*nf*G[1, zb]*Log[Q2dmu2])/(324*(-1 + zb)) - 
   (101*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (49*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (25*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (73*CA*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/(180*(-1 + zb)) - 
   (11*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(60*(-1 + zb)) - 
   (76249*CA*CF*zb*G[1, zb]*Log[Q2dmu2])/648 + 
   (1523*CF^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (6533*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/324 - 
   (35*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/36 - 
   (107*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/12 - 
   (7*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/9 + 
   (73*CA*CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/360 - 
   (11*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/120 - 
   (5329*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (3197*CF^2*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (485*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (157*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (117*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (6149*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (3485*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (541*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (31*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (18*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (3385*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (1937*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (317*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (65*CA*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (81*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (4609*CA*CF*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (1099*CF^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (485*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (73*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/6 + 
   (109*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (5453*CA*CF*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (1195*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (541*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (113*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (34*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2941*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (671*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (317*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/18 + 5*CA*CF*Pi^2*zb*G[0, 1, zb]*
    Log[Q2dmu2] + (27*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (5023*CA*CF*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (1121*CF^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (485*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (67*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (59*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (6533*CA*CF*G[1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (1195*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (541*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (17*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (12*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2923*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (681*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (317*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (9*CA*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (13*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (2039*CA*CF*G[1, 1, zb]*Log[Q2dmu2])/27 + 197*CF^2*G[1, 1, zb]*
    Log[Q2dmu2] + (485*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (101*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (77*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (5939*CA*CF*G[1, 1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (415*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (541*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (13*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2275*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/54 + 121*CF^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (317*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (47*CA*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (19*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (317*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1363*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 30*CF*nf*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (223*CA*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (27*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (545*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1579*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (75*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (223*CA*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (27*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (305*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (839*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 21*CF*nf*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (223*CA*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (27*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (55*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (461*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 20*CF*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (34*CA*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (23*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (131*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (533*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (25*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (68*CA*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (23*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (71*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (285*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 14*CF*nf*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (34*CA*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (23*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   47*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (467*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 20*CF*nf*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (127*CA*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (13*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (169*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (537*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (25*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (127*CA*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (26*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   45*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (283*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 14*CF*nf*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (127*CA*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (13*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (89*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 160*CF^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (40*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (43*CA*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (19*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (119*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (183*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (50*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (43*CA*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (19*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (119*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 97*CF^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (28*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (43*CA*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (19*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (93*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 233*CF^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] + 20*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (125*CA*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (9*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (229*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (533*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (25*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (125*CA*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (9*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (81*CA*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 155*CF^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2] + 14*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (125*CA*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (9*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (37*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 159*CF^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (40*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   7*CA*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (7*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (185*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (181*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (50*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (14*CA*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (14*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (46*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 108*CF^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (28*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   7*CA*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (7*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (91*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 159*CF^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (40*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (13*CA*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   3*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (239*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (181*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (50*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (13*CA*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (76*CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 108*CF^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (28*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (13*CA*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   3*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (86*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (219*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (80*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (14*CA*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   2*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (400*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (124*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (100*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (28*CA*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (187*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/18 + 
   76*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (56*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (14*CA*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   2*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (397*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1053*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (27*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (25*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (324*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (27*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (81*CA*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (729*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (27*CF*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (187*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (351*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 9*CF*nf*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] - (44*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (216*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (18*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (63*CA*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (243*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   9*CF*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (143*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (359*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 9*CF*nf*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] - (22*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (220*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (18*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (39*CA*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (243*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   9*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 64*CA*CF*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] + 121*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   6*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (31*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (148*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   24*CA*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 81*CF^2*zb*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] + 6*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (107*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (371*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 9*CF*nf*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] - (4*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (226*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (18*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (21*CA*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (243*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   9*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 52*CA*CF*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + 125*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   6*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (19*CA*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (152*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   18*CA*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 81*CF^2*zb*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + 6*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   32*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 125*CF^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + 6*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (152*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CA*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 81*CF^2*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + 6*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (59*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 84*CF^2*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - 4*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (15*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (102*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (19*CA*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   54*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 4*CF*nf*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - 52*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   166*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 9*CF*nf*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] + (7*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (216*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (18*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   18*CA*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 150*CF^2*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 9*CF*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   52*CA*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 110*CF^2*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 6*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (12*CA*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (144*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   24*CA*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 102*CF^2*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 6*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   40*CA*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 114*CF^2*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + 6*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (148*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   18*CA*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 102*CF^2*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + 6*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   38*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 77*CF^2*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - 4*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (11*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (100*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   20*CA*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 69*CF^2*zb*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - 4*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   22*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 110*CF^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + 6*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (18*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (144*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CA*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 102*CF^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + 6*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   25*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 73*CF^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - 4*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (2*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (96*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   11*CA*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 69*CF^2*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - 4*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   15*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 73*CF^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - 4*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (12*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (96*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   5*CA*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 69*CF^2*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - 4*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (101*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (97*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (64*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (16*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (47*CA*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (93*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (8*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (333*CA*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (243*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (333*CA*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (243*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (333*CA*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (243*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   131*CA*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 81*CF^2*G[0, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] + (262*CA*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (162*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   131*CA*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   81*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   113*CA*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 85*CF^2*G[0, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] + (226*CA*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (170*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   113*CA*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   85*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   86*CA*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 58*CF^2*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (172*CA*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (116*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   86*CA*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   58*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   98*CA*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 91*CF^2*G[0, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] + (196*CA*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (182*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   98*CA*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   91*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   76*CA*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 62*CF^2*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] - (152*CA*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (124*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   76*CA*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   62*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   60*CA*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 62*CF^2*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] - (120*CA*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (124*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   60*CA*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   62*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   44*CA*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 42*CF^2*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (88*CA*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (84*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   44*CA*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   42*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (169*CA*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   100*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (169*CA*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (200*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (169*CA*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   100*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   67*CA*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 68*CF^2*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (134*CA*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (136*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   67*CA*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   68*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   57*CA*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 72*CF^2*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (114*CA*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (144*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   57*CA*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   72*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   44*CA*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 50*CF^2*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] + (88*CA*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (100*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   44*CA*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   50*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   43*CA*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 68*CF^2*G[0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] - (86*CA*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (136*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   43*CA*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   68*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   34*CA*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 46*CF^2*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] + (68*CA*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (92*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   34*CA*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   46*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   26*CA*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 46*CF^2*G[0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (52*CA*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (92*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   26*CA*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   46*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   20*CA*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 31*CF^2*G[0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] - (40*CA*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (62*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   20*CA*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   31*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (207*CA*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   81*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (207*CA*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (162*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (207*CA*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   81*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   81*CA*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 54*CF^2*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] - (162*CA*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (108*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   81*CA*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   54*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   71*CA*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 58*CF^2*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] - (142*CA*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (116*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   71*CA*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   58*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   54*CA*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 40*CF^2*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (108*CA*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (80*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   54*CA*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   40*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   62*CA*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 64*CF^2*G[1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] - (124*CA*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (128*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   62*CA*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   64*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   48*CA*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 44*CF^2*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (96*CA*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (88*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   48*CA*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   44*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   40*CA*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 44*CF^2*G[1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (80*CA*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (88*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   40*CA*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   44*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   30*CA*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 30*CF^2*G[1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (60*CA*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (60*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   30*CA*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   30*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   53*CA*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 54*CF^2*G[1, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] - (106*CA*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (108*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   53*CA*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   54*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   42*CA*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 36*CF^2*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (84*CA*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (72*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   42*CA*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   36*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   36*CA*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 40*CF^2*G[1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (72*CA*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (80*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   36*CA*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   40*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   28*CA*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 28*CF^2*G[1, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (56*CA*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (56*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   28*CA*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   28*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   30*CA*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 36*CF^2*G[1, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (60*CA*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (72*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   30*CA*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   36*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   24*CA*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 24*CF^2*G[1, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (48*CA*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (48*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   24*CA*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   24*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   20*CA*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 24*CF^2*G[1, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (40*CA*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (48*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   20*CA*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   24*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 16*CF^2*G[1, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] + (32*CA*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CA*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   16*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + (119533*CA*CF*Log[Q2dmu2]^2)/
    1296 - (2487*CF^2*Log[Q2dmu2]^2)/16 - (10229*CF*nf*Log[Q2dmu2]^2)/648 + 
   (40*CA*CF*Pi^2*Log[Q2dmu2]^2)/9 + (43*CF^2*Pi^2*Log[Q2dmu2]^2)/6 + 
   (5*CF*nf*Pi^2*Log[Q2dmu2]^2)/9 - (313*CA*CF*Pi^4*Log[Q2dmu2]^2)/1440 + 
   (11*CF^2*Pi^4*Log[Q2dmu2]^2)/240 + (126653*CA*CF*Log[Q2dmu2]^2)/
    (1296*(-1 + zb)) - (2615*CF^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (10885*CF*nf*Log[Q2dmu2]^2)/(648*(-1 + zb)) + 
   (61*CA*CF*Pi^2*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
   (49*CF^2*Pi^2*Log[Q2dmu2]^2)/(6*(-1 + zb)) + (25*CF*nf*Pi^2*Log[Q2dmu2]^2)/
    (36*(-1 + zb)) - (313*CA*CF*Pi^4*Log[Q2dmu2]^2)/(720*(-1 + zb)) + 
   (11*CF^2*Pi^4*Log[Q2dmu2]^2)/(120*(-1 + zb)) + 
   (79165*CA*CF*zb*Log[Q2dmu2]^2)/1296 - (1527*CF^2*zb*Log[Q2dmu2]^2)/16 - 
   (6533*CF*nf*zb*Log[Q2dmu2]^2)/648 + (10*CA*CF*Pi^2*zb*Log[Q2dmu2]^2)/9 + 
   (61*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/12 + (7*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/18 - 
   (313*CA*CF*Pi^4*zb*Log[Q2dmu2]^2)/1440 + (11*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/
    240 - (5581*CA*CF*G[0, zb]*Log[Q2dmu2]^2)/72 + 
   (1099*CF^2*G[0, zb]*Log[Q2dmu2]^2)/8 + (485*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/
    36 - (157*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/24 - 
   (39*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (6353*CA*CF*G[0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
   (1195*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (541*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
   (31*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (6*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (3733*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/72 + 
   (679*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (317*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/36 - 
   (19*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (27*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (5131*CA*CF*G[1, zb]*Log[Q2dmu2]^2)/108 - 
   (383*CF^2*G[1, zb]*Log[Q2dmu2]^2)/4 - (485*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/
    54 + 4*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2 + 
   (41*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/12 + 
   (CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (5939*CA*CF*G[1, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) - 
   (415*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (541*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) + 
   (13*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (4*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (3409*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/108 - 
   (239*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (317*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/54 + 
   (4*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (7*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (155*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (461*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 10*CF*nf*G[0, 0, zb]*
    Log[Q2dmu2]^2 + (23*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (231*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (533*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (25*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (23*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (9*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (135*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (289*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 7*CF*nf*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 + (23*CA*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (115*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (157*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (20*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (43*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (7*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (191*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (181*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (25*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (43*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (7*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (109*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (99*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (14*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (43*CA*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (7*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (127*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 79*CF^2*G[1, 0, zb]*
    Log[Q2dmu2]^2 + (20*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (239*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (181*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (25*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (13*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (109*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 52*CF^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + (14*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (70*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (109*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (40*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (7*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + CF^2*Pi^2*G[1, 1, zb]*
    Log[Q2dmu2]^2 + (200*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (62*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (50*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (14*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (143*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/18 - 
   37*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   (28*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (7*CA*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (63*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (351*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (108*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (9*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (21*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (35*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (117*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 3*CF*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (72*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (6*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (3*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 3*CF*nf*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (23*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (121*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 3*CF*nf*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (5*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (74*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (6*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (3*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 3*CF*nf*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (25*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   41*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 2*CF*nf*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (3*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (50*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (4*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (5*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 27*CF^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 + 2*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   10*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 56*CF^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - 3*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (9*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (72*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (6*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   48*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 3*CF*nf*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + 12*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   37*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 2*CF*nf*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (48*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (4*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   4*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 33*CF^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 2*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   7*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 37*CF^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 2*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (6*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (48*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (4*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 33*CF^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 2*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (49*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (49*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (4*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (32*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (8*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (19*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (45*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (4*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (79*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (79*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (81*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (79*CA*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   31*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 27*CF^2*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (62*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (54*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   31*CA*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 27*CF^2*zb*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + 26*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   29*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (52*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (58*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   26*CA*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 29*CF^2*zb*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - 20*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   20*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (40*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (40*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   20*CA*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 20*CF^2*zb*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (43*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   32*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (43*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (64*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (43*CA*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   32*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 17*CA*CF*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - 22*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (34*CA*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (44*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   17*CA*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 22*CF^2*zb*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - 13*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   22*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (26*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (44*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   13*CA*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 22*CF^2*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 10*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   15*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (20*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (30*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   10*CA*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 15*CF^2*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (53*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   27*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (53*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (54*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (53*CA*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   27*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 21*CA*CF*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 18*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (42*CA*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (36*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   21*CA*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 18*CF^2*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 18*CA*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   20*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (36*CA*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (40*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   18*CA*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 20*CF^2*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + 14*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   14*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (28*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (28*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   14*CA*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 14*CF^2*zb*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 - 15*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   18*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (30*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (36*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   15*CA*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 18*CF^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + 12*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   12*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (24*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (24*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   12*CA*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 12*CF^2*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 10*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   12*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (20*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (24*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   10*CA*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 12*CF^2*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - 8*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (16*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   8*CA*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 8*CF^2*zb*G[1, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 - (4699*CA*CF*Log[Q2dmu2]^3)/324 + 
   (383*CF^2*Log[Q2dmu2]^3)/12 + (485*CF*nf*Log[Q2dmu2]^3)/162 - 
   (16*CA*CF*Pi^2*Log[Q2dmu2]^3)/9 - (13*CF^2*Pi^2*Log[Q2dmu2]^3)/12 - 
   (CF*nf*Pi^2*Log[Q2dmu2]^3)/18 - (5399*CA*CF*Log[Q2dmu2]^3)/
    (324*(-1 + zb)) + (415*CF^2*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (541*CF*nf*Log[Q2dmu2]^3)/(162*(-1 + zb)) - (53*CA*CF*Pi^2*Log[Q2dmu2]^3)/
    (36*(-1 + zb)) - (4*CF^2*Pi^2*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (CF*nf*Pi^2*Log[Q2dmu2]^3)/(9*(-1 + zb)) - (3571*CA*CF*zb*Log[Q2dmu2]^3)/
    324 + (81*CF^2*zb*Log[Q2dmu2]^3)/4 + (317*CF*nf*zb*Log[Q2dmu2]^3)/162 - 
   (11*CA*CF*Pi^2*zb*Log[Q2dmu2]^3)/18 - (3*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/4 - 
   (CF*nf*Pi^2*zb*Log[Q2dmu2]^3)/18 + (157*CA*CF*G[0, zb]*Log[Q2dmu2]^3)/18 - 
   (157*CF^2*G[0, zb]*Log[Q2dmu2]^3)/6 - (20*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/
    9 + (25*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/18 + 
   (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/2 + (233*CA*CF*G[0, zb]*Log[Q2dmu2]^3)/
    (18*(-1 + zb)) - (181*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (25*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (25*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (145*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/18 - 
   (101*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (14*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (25*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/18 + 
   (CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/2 - 
   (124*CA*CF*G[1, zb]*Log[Q2dmu2]^3)/27 + 18*CF^2*G[1, zb]*Log[Q2dmu2]^3 + 
   (40*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (7*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/3 - (200*CA*CF*G[1, zb]*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) + (62*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (50*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (14*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (121*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (35*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (28*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (7*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (13*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (39*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (10*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (24*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (2*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (5*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (27*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + CF*nf*zb*G[0, 0, zb]*
    Log[Q2dmu2]^3 - (8*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   13*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3 - (2*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/
    3 + (CA*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (16*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (4*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (2*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 9*CF^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^3 - (2*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   2*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^3 - (38*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/
    3 - (2*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (16*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (4*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (2*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 10*CF^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^3 - (2*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (23*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (25*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (32*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (8*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (5*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 7*CF^2*zb*G[1, 1, zb]*
    Log[Q2dmu2]^3 + (4*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   7*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 9*CF^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 - (14*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (18*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   7*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 9*CF^2*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 + (16*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   6*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (32*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (12*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (16*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   6*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (13*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (20*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (26*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (40*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (13*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (20*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (10*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (14*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (20*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (28*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (10*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (14*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   5*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 6*CF^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^3 + (10*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (12*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   5*CA*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 6*CF^2*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^3 - 4*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   4*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (8*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (8*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   4*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 4*CF^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^3 - (10*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   4*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (20*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (8*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (10*CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   4*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (8*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (16*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (8*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + (53*CA*CF*Log[Q2dmu2]^4)/54 - 
   (9*CF^2*Log[Q2dmu2]^4)/2 - (10*CF*nf*Log[Q2dmu2]^4)/27 + 
   (7*CA*CF*Pi^2*Log[Q2dmu2]^4)/24 + (CF^2*Pi^2*Log[Q2dmu2]^4)/12 + 
   (91*CA*CF*Log[Q2dmu2]^4)/(54*(-1 + zb)) - (31*CF^2*Log[Q2dmu2]^4)/
    (6*(-1 + zb)) - (25*CF*nf*Log[Q2dmu2]^4)/(54*(-1 + zb)) + 
   (7*CA*CF*Pi^2*Log[Q2dmu2]^4)/(12*(-1 + zb)) + (CF^2*Pi^2*Log[Q2dmu2]^4)/
    (6*(-1 + zb)) + (65*CA*CF*zb*Log[Q2dmu2]^4)/54 - 
   3*CF^2*zb*Log[Q2dmu2]^4 - (7*CF*nf*zb*Log[Q2dmu2]^4)/27 + 
   (7*CA*CF*Pi^2*zb*Log[Q2dmu2]^4)/24 + (CF^2*Pi^2*zb*Log[Q2dmu2]^4)/12 + 
   (7*CA*CF*G[0, zb]*Log[Q2dmu2]^4)/12 + (13*CF^2*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (CF*nf*G[0, zb]*Log[Q2dmu2]^4)/6 - (CA*CF*G[0, zb]*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) + (4*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (CF*nf*G[0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (5*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^4)/12 + 
   (9*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/4 + (CF*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/
    6 - (5*CA*CF*G[1, zb]*Log[Q2dmu2]^4)/9 - (13*CF^2*G[1, zb]*Log[Q2dmu2]^4)/
    6 - (CF*nf*G[1, zb]*Log[Q2dmu2]^4)/9 + (CA*CF*G[1, zb]*Log[Q2dmu2]^4)/
    (18*(-1 + zb)) - (8*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (2*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (CA*CF*zb*G[1, zb]*Log[Q2dmu2]^4)/9 - (3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/
    2 - (CF*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/9 - 
   (7*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/6 - (3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/
    2 - (7*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (7*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (5*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/6 + CF^2*G[0, 1, zb]*Log[Q2dmu2]^4 + 
   (5*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (5*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/6 + CF^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^4 + (5*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/6 + 
   CF^2*G[1, 0, zb]*Log[Q2dmu2]^4 + (5*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) + (2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (5*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/6 + CF^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^4 - (2*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - (4*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) - (4*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (2*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + (8*CA*CF*Log[Q2dmu2]^5)/45 + 
   (13*CF^2*Log[Q2dmu2]^5)/30 + (CF*nf*Log[Q2dmu2]^5)/45 + 
   (CA*CF*Log[Q2dmu2]^5)/(18*(-1 + zb)) + (8*CF^2*Log[Q2dmu2]^5)/
    (15*(-1 + zb)) + (2*CF*nf*Log[Q2dmu2]^5)/(45*(-1 + zb)) - 
   (CA*CF*zb*Log[Q2dmu2]^5)/45 + (3*CF^2*zb*Log[Q2dmu2]^5)/10 + 
   (CF*nf*zb*Log[Q2dmu2]^5)/45 - (CA*CF*G[0, zb]*Log[Q2dmu2]^5)/5 - 
   (CF^2*G[0, zb]*Log[Q2dmu2]^5)/5 - (2*CA*CF*G[0, zb]*Log[Q2dmu2]^5)/
    (5*(-1 + zb)) - (2*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(5*(-1 + zb)) - 
   (CA*CF*zb*G[0, zb]*Log[Q2dmu2]^5)/5 - (CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/5 + 
   (2*CA*CF*G[1, zb]*Log[Q2dmu2]^5)/15 + (2*CF^2*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (4*CA*CF*G[1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (4*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (2*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/15 - (CA*CF*Log[Q2dmu2]^6)/30 - 
   (CF^2*Log[Q2dmu2]^6)/45 - (CA*CF*Log[Q2dmu2]^6)/(15*(-1 + zb)) - 
   (2*CF^2*Log[Q2dmu2]^6)/(45*(-1 + zb)) - (CA*CF*zb*Log[Q2dmu2]^6)/30 - 
   (CF^2*zb*Log[Q2dmu2]^6)/45 - (42943*CA*CF*Zeta[3])/648 + 
   (4679*CF^2*Zeta[3])/24 + (6305*CF*nf*Zeta[3])/324 - 
   (937*CA*CF*Pi^2*Zeta[3])/72 - (169*CF^2*Pi^2*Zeta[3])/24 - 
   (13*CF*nf*Pi^2*Zeta[3])/36 - (53339*CA*CF*Zeta[3])/(648*(-1 + zb)) + 
   (5095*CF^2*Zeta[3])/(24*(-1 + zb)) + (7033*CF*nf*Zeta[3])/
    (324*(-1 + zb)) - (397*CA*CF*Pi^2*Zeta[3])/(36*(-1 + zb)) - 
   (26*CF^2*Pi^2*Zeta[3])/(3*(-1 + zb)) - (13*CF*nf*Pi^2*Zeta[3])/
    (18*(-1 + zb)) - (30871*CA*CF*zb*Zeta[3])/648 + (953*CF^2*zb*Zeta[3])/8 + 
   (4121*CF*nf*zb*Zeta[3])/324 - (421*CA*CF*Pi^2*zb*Zeta[3])/72 - 
   (39*CF^2*Pi^2*zb*Zeta[3])/8 - (13*CF*nf*Pi^2*zb*Zeta[3])/36 + 
   (61*CA*CF*G[0, zb]*Zeta[3])/36 - (1981*CF^2*G[0, zb]*Zeta[3])/12 - 
   (130*CF*nf*G[0, zb]*Zeta[3])/9 + (415*CA*CF*Pi^2*G[0, zb]*Zeta[3])/36 + 
   (13*CF^2*Pi^2*G[0, zb]*Zeta[3])/4 + (1049*CA*CF*G[0, zb]*Zeta[3])/
    (36*(-1 + zb)) - (2293*CF^2*G[0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (325*CF*nf*G[0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (415*CA*CF*Pi^2*G[0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (13*CF^2*Pi^2*G[0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (625*CA*CF*zb*G[0, zb]*Zeta[3])/36 - (1229*CF^2*zb*G[0, zb]*Zeta[3])/12 - 
   (91*CF*nf*zb*G[0, zb]*Zeta[3])/9 + (415*CA*CF*Pi^2*zb*G[0, zb]*Zeta[3])/
    36 + (13*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/4 - (104*CA*CF*G[1, zb]*Zeta[3])/
    27 + 113*CF^2*G[1, zb]*Zeta[3] + (260*CF*nf*G[1, zb]*Zeta[3])/27 - 
   (227*CA*CF*Pi^2*G[1, zb]*Zeta[3])/36 - (13*CF^2*Pi^2*G[1, zb]*Zeta[3])/6 - 
   (922*CA*CF*G[1, zb]*Zeta[3])/(27*(-1 + zb)) + (388*CF^2*G[1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (325*CF*nf*G[1, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (227*CA*CF*Pi^2*G[1, zb]*Zeta[3])/(18*(-1 + zb)) - 
   (13*CF^2*Pi^2*G[1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (547*CA*CF*zb*G[1, zb]*Zeta[3])/54 + (449*CF^2*zb*G[1, zb]*Zeta[3])/6 + 
   (182*CF*nf*zb*G[1, zb]*Zeta[3])/27 - (227*CA*CF*Pi^2*zb*G[1, zb]*Zeta[3])/
    36 - (13*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/6 + 
   (1033*CA*CF*G[0, 0, zb]*Zeta[3])/12 + (507*CF^2*G[0, 0, zb]*Zeta[3])/4 + 
   (13*CF*nf*G[0, 0, zb]*Zeta[3])/2 + (151*CA*CF*G[0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (156*CF^2*G[0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (13*CF*nf*G[0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (127*CA*CF*zb*G[0, 0, zb]*Zeta[3])/4 + (351*CF^2*zb*G[0, 0, zb]*Zeta[3])/
    4 + (13*CF*nf*zb*G[0, 0, zb]*Zeta[3])/2 - (139*CA*CF*G[0, 1, zb]*Zeta[3])/
    3 - (177*CF^2*G[0, 1, zb]*Zeta[3])/2 - (13*CF*nf*G[0, 1, zb]*Zeta[3])/3 - 
   (45*CA*CF*G[0, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (108*CF^2*G[0, 1, zb]*Zeta[3])/(-1 + zb) - (26*CF*nf*G[0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (50*CA*CF*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (117*CF^2*zb*G[0, 1, zb]*Zeta[3])/2 - (13*CF*nf*zb*G[0, 1, zb]*Zeta[3])/
    3 - 45*CA*CF*G[1, 0, zb]*Zeta[3] - (241*CF^2*G[1, 0, zb]*Zeta[3])/3 - 
   (13*CF*nf*G[1, 0, zb]*Zeta[3])/3 - (17*CA*CF*G[1, 0, zb]*Zeta[3])/
    (-1 + zb) - (104*CF^2*G[1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (26*CF*nf*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (59*CA*CF*zb*G[1, 0, zb]*Zeta[3])/3 - 71*CF^2*zb*G[1, 0, zb]*Zeta[3] - 
   (13*CF*nf*zb*G[1, 0, zb]*Zeta[3])/3 + (407*CA*CF*G[1, 1, zb]*Zeta[3])/18 + 
   (319*CF^2*G[1, 1, zb]*Zeta[3])/6 + (26*CF*nf*G[1, 1, zb]*Zeta[3])/9 + 
   (32*CA*CF*G[1, 1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (208*CF^2*G[1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (52*CF*nf*G[1, 1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (173*CA*CF*zb*G[1, 1, zb]*Zeta[3])/18 + (97*CF^2*zb*G[1, 1, zb]*Zeta[3])/
    2 + (26*CF*nf*zb*G[1, 1, zb]*Zeta[3])/9 - 
   (219*CA*CF*G[0, 0, 0, zb]*Zeta[3])/2 - (117*CF^2*G[0, 0, 0, zb]*Zeta[3])/
    2 - (219*CA*CF*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (117*CF^2*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (219*CA*CF*zb*G[0, 0, 0, zb]*Zeta[3])/2 - 
   (117*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/2 + 
   (188*CA*CF*G[0, 0, 1, zb]*Zeta[3])/3 + 43*CF^2*G[0, 0, 1, zb]*Zeta[3] + 
   (376*CA*CF*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (86*CF^2*G[0, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (188*CA*CF*zb*G[0, 0, 1, zb]*Zeta[3])/3 + 43*CF^2*zb*G[0, 0, 1, zb]*
    Zeta[3] + (337*CA*CF*G[0, 1, 0, zb]*Zeta[3])/6 + 
   (142*CF^2*G[0, 1, 0, zb]*Zeta[3])/3 + (337*CA*CF*G[0, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (284*CF^2*G[0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (337*CA*CF*zb*G[0, 1, 0, zb]*Zeta[3])/6 + 
   (142*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/3 - (89*CA*CF*G[0, 1, 1, zb]*Zeta[3])/
    3 - (97*CF^2*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (178*CA*CF*G[0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (194*CF^2*G[0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (89*CA*CF*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (97*CF^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 + (129*CA*CF*G[1, 0, 0, zb]*Zeta[3])/
    2 + 39*CF^2*G[1, 0, 0, zb]*Zeta[3] + (129*CA*CF*G[1, 0, 0, zb]*Zeta[3])/
    (-1 + zb) + (78*CF^2*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (129*CA*CF*zb*G[1, 0, 0, zb]*Zeta[3])/2 + 39*CF^2*zb*G[1, 0, 0, zb]*
    Zeta[3] - 38*CA*CF*G[1, 0, 1, zb]*Zeta[3] - 30*CF^2*G[1, 0, 1, zb]*
    Zeta[3] - (76*CA*CF*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (60*CF^2*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 38*CA*CF*zb*G[1, 0, 1, zb]*
    Zeta[3] - 30*CF^2*zb*G[1, 0, 1, zb]*Zeta[3] - 
   (101*CA*CF*G[1, 1, 0, zb]*Zeta[3])/3 - 26*CF^2*G[1, 1, 0, zb]*Zeta[3] - 
   (202*CA*CF*G[1, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (52*CF^2*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (101*CA*CF*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 26*CF^2*zb*G[1, 1, 0, zb]*
    Zeta[3] + (58*CA*CF*G[1, 1, 1, zb]*Zeta[3])/3 + 
   (52*CF^2*G[1, 1, 1, zb]*Zeta[3])/3 + (116*CA*CF*G[1, 1, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (104*CF^2*G[1, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (58*CA*CF*zb*G[1, 1, 1, zb]*Zeta[3])/3 + 
   (52*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/3 + (419*CA*CF*Log[Q2dmu2]*Zeta[3])/
    27 - 112*CF^2*Log[Q2dmu2]*Zeta[3] - (260*CF*nf*Log[Q2dmu2]*Zeta[3])/27 + 
   (43*CA*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/6 + (13*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/
    6 + (913*CA*CF*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (388*CF^2*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (325*CF*nf*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (43*CA*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (13*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (575*CA*CF*zb*Log[Q2dmu2]*Zeta[3])/27 - 71*CF^2*zb*Log[Q2dmu2]*Zeta[3] - 
   (182*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/27 + 
   (43*CA*CF*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/6 + 
   (13*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/6 + 
   (223*CA*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (169*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (13*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (40*CA*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (104*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (26*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (43*CA*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (117*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (13*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (193*CA*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (163*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (26*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (32*CA*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (208*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (52*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (55*CA*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   45*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (26*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (163*CA*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   39*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (326*CA*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (78*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (163*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   39*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (89*CA*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   30*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (178*CA*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (60*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (89*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   30*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (101*CA*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   26*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (202*CA*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (52*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (101*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   26*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (58*CA*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (52*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (116*CA*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (104*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (58*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (52*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (181*CA*CF*Log[Q2dmu2]^2*Zeta[3])/18 + (169*CF^2*Log[Q2dmu2]^2*Zeta[3])/
    6 + (13*CF*nf*Log[Q2dmu2]^2*Zeta[3])/9 + (19*CA*CF*Log[Q2dmu2]^2*Zeta[3])/
    (9*(-1 + zb)) + (104*CF^2*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (26*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) + 
   (CA*CF*zb*Log[Q2dmu2]^2*Zeta[3])/18 + (39*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/
    2 + (13*CF*nf*zb*Log[Q2dmu2]^2*Zeta[3])/9 - 
   15*CA*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 13*CF^2*G[0, zb]*Log[Q2dmu2]^2*
    Zeta[3] - (30*CA*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (26*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   15*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   13*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (29*CA*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (26*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (58*CA*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (52*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (29*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (26*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (10*CA*CF*Log[Q2dmu2]^3*Zeta[3])/3 - (26*CF^2*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (20*CA*CF*Log[Q2dmu2]^3*Zeta[3])/(3*(-1 + zb)) - 
   (52*CF^2*Log[Q2dmu2]^3*Zeta[3])/(9*(-1 + zb)) - 
   (10*CA*CF*zb*Log[Q2dmu2]^3*Zeta[3])/3 - (26*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/
    9 - (107*CA*CF*Zeta[3]^2)/6 - (169*CF^2*Zeta[3]^2)/18 - 
   (107*CA*CF*Zeta[3]^2)/(3*(-1 + zb)) - (169*CF^2*Zeta[3]^2)/(9*(-1 + zb)) - 
   (107*CA*CF*zb*Zeta[3]^2)/6 - (169*CF^2*zb*Zeta[3]^2)/18 + 
   (3781*CA*CF*Zeta[5])/60 + (1573*CF^2*Zeta[5])/20 + 
   (121*CF*nf*Zeta[5])/30 + (245*CA*CF*Zeta[5])/(6*(-1 + zb)) + 
   (484*CF^2*Zeta[5])/(5*(-1 + zb)) + (121*CF*nf*Zeta[5])/(15*(-1 + zb)) + 
   (1513*CA*CF*zb*Zeta[5])/60 + (1089*CF^2*zb*Zeta[5])/20 + 
   (121*CF*nf*zb*Zeta[5])/30 - (753*CA*CF*G[0, zb]*Zeta[5])/10 - 
   (363*CF^2*G[0, zb]*Zeta[5])/10 - (753*CA*CF*G[0, zb]*Zeta[5])/
    (5*(-1 + zb)) - (363*CF^2*G[0, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (753*CA*CF*zb*G[0, zb]*Zeta[5])/10 - (363*CF^2*zb*G[0, zb]*Zeta[5])/10 + 
   (437*CA*CF*G[1, zb]*Zeta[5])/10 + (121*CF^2*G[1, zb]*Zeta[5])/5 + 
   (437*CA*CF*G[1, zb]*Zeta[5])/(5*(-1 + zb)) + (242*CF^2*G[1, zb]*Zeta[5])/
    (5*(-1 + zb)) + (437*CA*CF*zb*G[1, zb]*Zeta[5])/10 + 
   (121*CF^2*zb*G[1, zb]*Zeta[5])/5 - (189*CA*CF*Log[Q2dmu2]*Zeta[5])/5 - 
   (121*CF^2*Log[Q2dmu2]*Zeta[5])/5 - (378*CA*CF*Log[Q2dmu2]*Zeta[5])/
    (5*(-1 + zb)) - (242*CF^2*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (189*CA*CF*zb*Log[Q2dmu2]*Zeta[5])/5 - (121*CF^2*zb*Log[Q2dmu2]*Zeta[5])/
    5) + ep^4*((1049397349*CA*CF)/559872 - (558421*CF^2)/256 - 
   (72249341*CF*nf)/279936 + (2130635*CA*CF*Pi^2)/31104 + 
   (50263*CF^2*Pi^2)/384 + (202349*CF*nf*Pi^2)/15552 - 
   (281009*CA*CF*Pi^4)/51840 + (7639*CF^2*Pi^4)/5760 + 
   (1067*CF*nf*Pi^4)/5184 + (2383*CA*CF*Pi^6)/90720 + 
   (7969*CF^2*Pi^6)/120960 + (613*CF*nf*Pi^6)/181440 + 
   (1059754469*CA*CF)/(559872*(-1 + zb)) - (566613*CF^2)/(256*(-1 + zb)) - 
   (73369597*CF*nf)/(279936*(-1 + zb)) + (2089195*CA*CF*Pi^2)/
    (31104*(-1 + zb)) + (51799*CF^2*Pi^2)/(384*(-1 + zb)) + 
   (210157*CF*nf*Pi^2)/(15552*(-1 + zb)) - (295909*CA*CF*Pi^4)/
    (51840*(-1 + zb)) + (1739*CF^2*Pi^4)/(1152*(-1 + zb)) + 
   (5951*CF*nf*Pi^4)/(25920*(-1 + zb)) + (2789*CA*CF*Pi^6)/
    (362880*(-1 + zb)) + (613*CF^2*Pi^6)/(7560*(-1 + zb)) + 
   (613*CF*nf*Pi^6)/(90720*(-1 + zb)) + (583343461*CA*CF*zb)/559872 - 
   (345045*CF^2*zb)/256 - (45335933*CF*nf*zb)/279936 + 
   (757643*CA*CF*Pi^2*zb)/31104 + (30167*CF^2*Pi^2*zb)/384 + 
   (127949*CF*nf*Pi^2*zb)/15552 - (132089*CA*CF*Pi^4*zb)/51840 + 
   (3019*CF^2*Pi^4*zb)/5760 + (3487*CF*nf*Pi^4*zb)/25920 + 
   (167*CA*CF*Pi^6*zb)/25920 + (613*CF^2*Pi^6*zb)/13440 + 
   (613*CF*nf*Pi^6*zb)/181440 - (56720125*CA*CF*G[0, zb])/31104 + 
   (269461*CF^2*G[0, zb])/128 + (3864149*CF*nf*G[0, zb])/15552 - 
   (85523*CA*CF*Pi^2*G[0, zb])/1728 - (22727*CF^2*Pi^2*G[0, zb])/192 - 
   (10229*CF*nf*Pi^2*G[0, zb])/864 + (3197*CA*CF*Pi^4*G[0, zb])/960 - 
   (4181*CF^2*Pi^4*G[0, zb])/2880 - (11*CF*nf*Pi^4*G[0, zb])/72 - 
   (877*CA*CF*Pi^6*G[0, zb])/20160 - (613*CF^2*Pi^6*G[0, zb])/20160 - 
   (57839741*CA*CF*G[0, zb])/(31104*(-1 + zb)) + 
   (275605*CF^2*G[0, zb])/(128*(-1 + zb)) + (3957589*CF*nf*G[0, zb])/
    (15552*(-1 + zb)) - (78835*CA*CF*Pi^2*G[0, zb])/(1728*(-1 + zb)) - 
   (23879*CF^2*Pi^2*G[0, zb])/(192*(-1 + zb)) - (10885*CF*nf*Pi^2*G[0, zb])/
    (864*(-1 + zb)) + (10427*CA*CF*Pi^4*G[0, zb])/(2880*(-1 + zb)) - 
   (4973*CF^2*Pi^4*G[0, zb])/(2880*(-1 + zb)) - (55*CF*nf*Pi^4*G[0, zb])/
    (288*(-1 + zb)) - (877*CA*CF*Pi^6*G[0, zb])/(10080*(-1 + zb)) - 
   (613*CF^2*Pi^6*G[0, zb])/(10080*(-1 + zb)) - (31185853*CA*CF*zb*G[0, zb])/
    31104 + (166837*CF^2*zb*G[0, zb])/128 + (2431253*CF*nf*zb*G[0, zb])/
    15552 - (29411*CA*CF*Pi^2*zb*G[0, zb])/1728 - 
   (4661*CF^2*Pi^2*zb*G[0, zb])/64 - (6533*CF*nf*Pi^2*zb*G[0, zb])/864 + 
   (1015*CA*CF*Pi^4*zb*G[0, zb])/576 - (1933*CF^2*Pi^4*zb*G[0, zb])/2880 - 
   (77*CF*nf*Pi^4*zb*G[0, zb])/720 - (877*CA*CF*Pi^6*zb*G[0, zb])/20160 - 
   (613*CF^2*Pi^6*zb*G[0, zb])/20160 + (55740349*CA*CF*G[1, zb])/46656 - 
   (93895*CF^2*G[1, zb])/64 - (3864149*CF*nf*G[1, zb])/23328 + 
   (40091*CA*CF*Pi^2*G[1, zb])/2592 + (2647*CF^2*Pi^2*G[1, zb])/32 + 
   (10229*CF*nf*Pi^2*G[1, zb])/1296 - (241*CA*CF*Pi^4*G[1, zb])/135 + 
   (691*CF^2*Pi^4*G[1, zb])/720 + (11*CF*nf*Pi^4*G[1, zb])/108 + 
   (811*CA*CF*Pi^6*G[1, zb])/30240 + (613*CF^2*Pi^6*G[1, zb])/30240 + 
   (56976605*CA*CF*G[1, zb])/(46656*(-1 + zb)) - 
   (95399*CF^2*G[1, zb])/(64*(-1 + zb)) - (3957589*CF*nf*G[1, zb])/
    (23328*(-1 + zb)) + (59755*CA*CF*Pi^2*G[1, zb])/(2592*(-1 + zb)) + 
   (8533*CF^2*Pi^2*G[1, zb])/(96*(-1 + zb)) + (10885*CF*nf*Pi^2*G[1, zb])/
    (1296*(-1 + zb)) - (3037*CA*CF*Pi^4*G[1, zb])/(1080*(-1 + zb)) + 
   (773*CF^2*Pi^4*G[1, zb])/(720*(-1 + zb)) + (55*CF*nf*Pi^4*G[1, zb])/
    (432*(-1 + zb)) + (811*CA*CF*Pi^6*G[1, zb])/(15120*(-1 + zb)) + 
   (613*CF^2*Pi^6*G[1, zb])/(15120*(-1 + zb)) + (30241069*CA*CF*zb*G[1, zb])/
    46656 - (57559*CF^2*zb*G[1, zb])/64 - (2431253*CF*nf*zb*G[1, zb])/23328 - 
   (6697*CA*CF*Pi^2*zb*G[1, zb])/2592 + (1667*CF^2*Pi^2*zb*G[1, zb])/32 + 
   (6533*CF*nf*Pi^2*zb*G[1, zb])/1296 - (3491*CA*CF*Pi^4*zb*G[1, zb])/4320 + 
   (211*CF^2*Pi^4*zb*G[1, zb])/288 + (77*CF*nf*Pi^4*zb*G[1, zb])/1080 + 
   (811*CA*CF*Pi^6*zb*G[1, zb])/30240 + (613*CF^2*Pi^6*zb*G[1, zb])/30240 + 
   (2513365*CA*CF*G[0, 0, zb])/1728 - (128789*CF^2*G[0, 0, zb])/64 - 
   (202349*CF*nf*G[0, 0, zb])/864 + (1845*CA*CF*Pi^2*G[0, 0, zb])/32 + 
   (9991*CF^2*Pi^2*G[0, 0, zb])/96 + (485*CF*nf*Pi^2*G[0, 0, zb])/48 - 
   (6131*CA*CF*Pi^4*G[0, 0, zb])/2880 + (429*CF^2*Pi^4*G[0, 0, zb])/320 + 
   (11*CF*nf*Pi^4*G[0, 0, zb])/160 + (2621333*CA*CF*G[0, 0, zb])/
    (1728*(-1 + zb)) - (133397*CF^2*G[0, 0, zb])/(64*(-1 + zb)) - 
   (210157*CF*nf*G[0, 0, zb])/(864*(-1 + zb)) + (1593*CA*CF*Pi^2*G[0, 0, zb])/
    (32*(-1 + zb)) + (10855*CF^2*Pi^2*G[0, 0, zb])/(96*(-1 + zb)) + 
   (541*CF*nf*Pi^2*G[0, 0, zb])/(48*(-1 + zb)) - (361*CA*CF*Pi^4*G[0, 0, zb])/
    (144*(-1 + zb)) + (33*CF^2*Pi^4*G[0, 0, zb])/(20*(-1 + zb)) + 
   (11*CF*nf*Pi^4*G[0, 0, zb])/(80*(-1 + zb)) + 
   (1375573*CA*CF*zb*G[0, 0, zb])/1728 - (79237*CF^2*zb*G[0, 0, zb])/64 - 
   (127949*CF*nf*zb*G[0, 0, zb])/864 + (2231*CA*CF*Pi^2*zb*G[0, 0, zb])/96 + 
   (6211*CF^2*Pi^2*zb*G[0, 0, zb])/96 + (317*CF*nf*Pi^2*zb*G[0, 0, zb])/48 - 
   (1157*CA*CF*Pi^4*zb*G[0, 0, zb])/960 + (297*CF^2*Pi^4*zb*G[0, 0, zb])/
    320 + (11*CF*nf*Pi^4*zb*G[0, 0, zb])/160 - (2225221*CA*CF*G[0, 1, zb])/
    2592 + (44423*CF^2*G[0, 1, zb])/32 + (202349*CF*nf*G[0, 1, zb])/1296 - 
   (3971*CA*CF*Pi^2*G[0, 1, zb])/144 - (3473*CF^2*Pi^2*G[0, 1, zb])/48 - 
   (485*CF*nf*Pi^2*G[0, 1, zb])/72 + (173*CA*CF*Pi^4*G[0, 1, zb])/120 - 
   (1687*CF^2*Pi^4*G[0, 1, zb])/1440 - (11*CF*nf*Pi^4*G[0, 1, zb])/240 - 
   (2339237*CA*CF*G[0, 1, zb])/(2592*(-1 + zb)) + 
   (45799*CF^2*G[0, 1, zb])/(32*(-1 + zb)) + (210157*CF*nf*G[0, 1, zb])/
    (1296*(-1 + zb)) - (3163*CA*CF*Pi^2*G[0, 1, zb])/(144*(-1 + zb)) - 
   (3769*CF^2*Pi^2*G[0, 1, zb])/(48*(-1 + zb)) - (541*CF*nf*Pi^2*G[0, 1, zb])/
    (72*(-1 + zb)) + (271*CA*CF*Pi^4*G[0, 1, zb])/(160*(-1 + zb)) - 
   (62*CF^2*Pi^4*G[0, 1, zb])/(45*(-1 + zb)) - (11*CF*nf*Pi^4*G[0, 1, zb])/
    (120*(-1 + zb)) - (1201909*CA*CF*zb*G[0, 1, zb])/2592 + 
   (27207*CF^2*zb*G[0, 1, zb])/32 + (127949*CF*nf*zb*G[0, 1, zb])/1296 - 
   (1439*CA*CF*Pi^2*zb*G[0, 1, zb])/144 - (735*CF^2*Pi^2*zb*G[0, 1, zb])/16 - 
   (317*CF*nf*Pi^2*zb*G[0, 1, zb])/72 + (37*CA*CF*Pi^4*zb*G[0, 1, zb])/48 - 
   (99*CF^2*Pi^4*zb*G[0, 1, zb])/160 - (11*CF*nf*Pi^4*zb*G[0, 1, zb])/240 - 
   (2568013*CA*CF*G[1, 0, zb])/2592 + (44991*CF^2*G[1, 0, zb])/32 + 
   (202349*CF*nf*G[1, 0, zb])/1296 - (3233*CA*CF*Pi^2*G[1, 0, zb])/144 - 
   (3475*CF^2*Pi^2*G[1, 0, zb])/48 - (485*CF*nf*Pi^2*G[1, 0, zb])/72 + 
   (307*CA*CF*Pi^4*G[1, 0, zb])/240 - (527*CF^2*Pi^4*G[1, 0, zb])/720 - 
   (11*CF*nf*Pi^4*G[1, 0, zb])/240 - (3000197*CA*CF*G[1, 0, zb])/
    (2592*(-1 + zb)) + (45799*CF^2*G[1, 0, zb])/(32*(-1 + zb)) + 
   (210157*CF*nf*G[1, 0, zb])/(1296*(-1 + zb)) - 
   (2659*CA*CF*Pi^2*G[1, 0, zb])/(144*(-1 + zb)) - 
   (3785*CF^2*Pi^2*G[1, 0, zb])/(48*(-1 + zb)) - (541*CF*nf*Pi^2*G[1, 0, zb])/
    (72*(-1 + zb)) + (1219*CA*CF*Pi^4*G[1, 0, zb])/(720*(-1 + zb)) - 
   (11*CF^2*Pi^4*G[1, 0, zb])/(10*(-1 + zb)) - (11*CF*nf*Pi^4*G[1, 0, zb])/
    (120*(-1 + zb)) - (1197373*CA*CF*zb*G[1, 0, zb])/2592 + 
   (27247*CF^2*zb*G[1, 0, zb])/32 + (127949*CF*nf*zb*G[1, 0, zb])/1296 - 
   (989*CA*CF*Pi^2*zb*G[1, 0, zb])/144 - (729*CF^2*Pi^2*zb*G[1, 0, zb])/16 - 
   (317*CF*nf*Pi^2*zb*G[1, 0, zb])/72 + (9*CA*CF*Pi^4*zb*G[1, 0, zb])/16 - 
   (53*CF^2*Pi^4*zb*G[1, 0, zb])/48 - (11*CF*nf*Pi^4*zb*G[1, 0, zb])/240 + 
   (2282569*CA*CF*G[1, 1, zb])/3888 - (15825*CF^2*G[1, 1, zb])/16 - 
   (202349*CF*nf*G[1, 1, zb])/1944 + (496*CA*CF*Pi^2*G[1, 1, zb])/27 + 
   (105*CF^2*Pi^2*G[1, 1, zb])/2 + (485*CF*nf*Pi^2*G[1, 1, zb])/108 - 
   (589*CA*CF*Pi^4*G[1, 1, zb])/480 + (145*CF^2*Pi^4*G[1, 1, zb])/288 + 
   (11*CF*nf*Pi^4*G[1, 1, zb])/360 + (2878373*CA*CF*G[1, 1, zb])/
    (3888*(-1 + zb)) - (15933*CF^2*G[1, 1, zb])/(16*(-1 + zb)) - 
   (210157*CF*nf*G[1, 1, zb])/(1944*(-1 + zb)) + 
   (2809*CA*CF*Pi^2*G[1, 1, zb])/(216*(-1 + zb)) + 
   (1345*CF^2*Pi^2*G[1, 1, zb])/(24*(-1 + zb)) + (541*CF*nf*Pi^2*G[1, 1, zb])/
    (108*(-1 + zb)) - (119*CA*CF*Pi^4*G[1, 1, zb])/(80*(-1 + zb)) + 
   (11*CF^2*Pi^4*G[1, 1, zb])/(15*(-1 + zb)) + (11*CF*nf*Pi^4*G[1, 1, zb])/
    (180*(-1 + zb)) + (942709*CA*CF*zb*G[1, 1, zb])/3888 - 
   (9477*CF^2*zb*G[1, 1, zb])/16 - (127949*CF*nf*zb*G[1, 1, zb])/1944 + 
   (1613*CA*CF*Pi^2*zb*G[1, 1, zb])/216 + (67*CF^2*Pi^2*zb*G[1, 1, zb])/2 + 
   (317*CF*nf*Pi^2*zb*G[1, 1, zb])/108 - (917*CA*CF*Pi^4*zb*G[1, 1, zb])/
    1440 + (331*CF^2*Pi^4*zb*G[1, 1, zb])/480 + 
   (11*CF*nf*Pi^4*zb*G[1, 1, zb])/360 - (90493*CA*CF*G[0, 0, 0, zb])/96 + 
   (60613*CF^2*G[0, 0, 0, zb])/32 + (10229*CF*nf*G[0, 0, 0, zb])/48 - 
   (4217*CA*CF*Pi^2*G[0, 0, 0, zb])/48 - (4169*CF^2*Pi^2*G[0, 0, 0, zb])/48 - 
   (15*CF*nf*Pi^2*G[0, 0, 0, zb])/2 + (1291*CA*CF*Pi^4*G[0, 0, 0, zb])/1440 - 
   (99*CF^2*Pi^4*G[0, 0, 0, zb])/160 - (100349*CA*CF*G[0, 0, 0, zb])/
    (96*(-1 + zb)) + (64069*CF^2*G[0, 0, 0, zb])/(32*(-1 + zb)) + 
   (10885*CF*nf*G[0, 0, 0, zb])/(48*(-1 + zb)) - 
   (3533*CA*CF*Pi^2*G[0, 0, 0, zb])/(48*(-1 + zb)) - 
   (4817*CF^2*Pi^2*G[0, 0, 0, zb])/(48*(-1 + zb)) - 
   (75*CF*nf*Pi^2*G[0, 0, 0, zb])/(8*(-1 + zb)) + 
   (1291*CA*CF*Pi^4*G[0, 0, 0, zb])/(720*(-1 + zb)) - 
   (99*CF^2*Pi^4*G[0, 0, 0, zb])/(80*(-1 + zb)) - 
   (50413*CA*CF*zb*G[0, 0, 0, zb])/96 + (36669*CF^2*zb*G[0, 0, 0, zb])/32 + 
   (6533*CF*nf*zb*G[0, 0, 0, zb])/48 - (1885*CA*CF*Pi^2*zb*G[0, 0, 0, zb])/
    48 - (2629*CF^2*Pi^2*zb*G[0, 0, 0, zb])/48 - 
   (21*CF*nf*Pi^2*zb*G[0, 0, 0, zb])/4 + (1291*CA*CF*Pi^4*zb*G[0, 0, 0, zb])/
    1440 - (99*CF^2*Pi^4*zb*G[0, 0, 0, zb])/160 + 
   (67981*CA*CF*G[0, 0, 1, zb])/144 - (20695*CF^2*G[0, 0, 1, zb])/16 - 
   (10229*CF*nf*G[0, 0, 1, zb])/72 + (397*CA*CF*Pi^2*G[0, 0, 1, zb])/8 + 
   (1399*CF^2*Pi^2*G[0, 0, 1, zb])/24 + 5*CF*nf*Pi^2*G[0, 0, 1, zb] - 
   (3*CA*CF*Pi^4*G[0, 0, 1, zb])/5 + (497*CF^2*Pi^4*G[0, 0, 1, zb])/720 + 
   (78125*CA*CF*G[0, 0, 1, zb])/(144*(-1 + zb)) - 
   (21815*CF^2*G[0, 0, 1, zb])/(16*(-1 + zb)) - (10885*CF*nf*G[0, 0, 1, zb])/
    (72*(-1 + zb)) + (959*CA*CF*Pi^2*G[0, 0, 1, zb])/(24*(-1 + zb)) + 
   (541*CF^2*Pi^2*G[0, 0, 1, zb])/(8*(-1 + zb)) + 
   (25*CF*nf*Pi^2*G[0, 0, 1, zb])/(4*(-1 + zb)) - 
   (6*CA*CF*Pi^4*G[0, 0, 1, zb])/(5*(-1 + zb)) + 
   (497*CF^2*Pi^4*G[0, 0, 1, zb])/(360*(-1 + zb)) + 
   (37549*CA*CF*zb*G[0, 0, 1, zb])/144 - (12527*CF^2*zb*G[0, 0, 1, zb])/16 - 
   (6533*CF*nf*zb*G[0, 0, 1, zb])/72 + (511*CA*CF*Pi^2*zb*G[0, 0, 1, zb])/
    24 + (911*CF^2*Pi^2*zb*G[0, 0, 1, zb])/24 + 
   (7*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/2 - (3*CA*CF*Pi^4*zb*G[0, 0, 1, zb])/5 + 
   (497*CF^2*Pi^4*zb*G[0, 0, 1, zb])/720 + (88105*CA*CF*G[0, 1, 0, zb])/144 - 
   (20719*CF^2*G[0, 1, 0, zb])/16 - (10229*CF*nf*G[0, 1, 0, zb])/72 + 
   (179*CA*CF*Pi^2*G[0, 1, 0, zb])/4 + (1417*CF^2*Pi^2*G[0, 1, 0, zb])/24 + 
   5*CF*nf*Pi^2*G[0, 1, 0, zb] - (107*CA*CF*Pi^4*G[0, 1, 0, zb])/160 + 
   (53*CF^2*Pi^4*G[0, 1, 0, zb])/72 + (98213*CA*CF*G[0, 1, 0, zb])/
    (144*(-1 + zb)) - (21831*CF^2*G[0, 1, 0, zb])/(16*(-1 + zb)) - 
   (10885*CF*nf*G[0, 1, 0, zb])/(72*(-1 + zb)) + 
   (845*CA*CF*Pi^2*G[0, 1, 0, zb])/(24*(-1 + zb)) + 
   (545*CF^2*Pi^2*G[0, 1, 0, zb])/(8*(-1 + zb)) + 
   (25*CF*nf*Pi^2*G[0, 1, 0, zb])/(4*(-1 + zb)) - 
   (107*CA*CF*Pi^4*G[0, 1, 0, zb])/(80*(-1 + zb)) + 
   (53*CF^2*Pi^4*G[0, 1, 0, zb])/(36*(-1 + zb)) + 
   (48313*CA*CF*zb*G[0, 1, 0, zb])/144 - (12519*CF^2*zb*G[0, 1, 0, zb])/16 - 
   (6533*CF*nf*zb*G[0, 1, 0, zb])/72 + (227*CA*CF*Pi^2*zb*G[0, 1, 0, zb])/
    12 + (905*CF^2*Pi^2*zb*G[0, 1, 0, zb])/24 + 
   (7*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/2 - (107*CA*CF*Pi^4*zb*G[0, 1, 0, zb])/
    160 + (53*CF^2*Pi^4*zb*G[0, 1, 0, zb])/72 - (68395*CA*CF*G[0, 1, 1, zb])/
    216 + (7153*CF^2*G[0, 1, 1, zb])/8 + (10229*CF*nf*G[0, 1, 1, zb])/108 - 
   (785*CA*CF*Pi^2*G[0, 1, 1, zb])/24 - (247*CF^2*Pi^2*G[0, 1, 1, zb])/6 - 
   (10*CF*nf*Pi^2*G[0, 1, 1, zb])/3 + (161*CA*CF*Pi^4*G[0, 1, 1, zb])/240 - 
   (331*CF^2*Pi^4*G[0, 1, 1, zb])/720 - (78701*CA*CF*G[0, 1, 1, zb])/
    (216*(-1 + zb)) + (7509*CF^2*G[0, 1, 1, zb])/(8*(-1 + zb)) + 
   (10885*CF*nf*G[0, 1, 1, zb])/(108*(-1 + zb)) - 
   (317*CA*CF*Pi^2*G[0, 1, 1, zb])/(12*(-1 + zb)) - 
   (565*CF^2*Pi^2*G[0, 1, 1, zb])/(12*(-1 + zb)) - 
   (25*CF*nf*Pi^2*G[0, 1, 1, zb])/(6*(-1 + zb)) + 
   (161*CA*CF*Pi^4*G[0, 1, 1, zb])/(120*(-1 + zb)) - 
   (331*CF^2*Pi^4*G[0, 1, 1, zb])/(360*(-1 + zb)) - 
   (37423*CA*CF*zb*G[0, 1, 1, zb])/216 + (4325*CF^2*zb*G[0, 1, 1, zb])/8 + 
   (6533*CF*nf*zb*G[0, 1, 1, zb])/108 - (117*CA*CF*Pi^2*zb*G[0, 1, 1, zb])/
    8 - (105*CF^2*Pi^2*zb*G[0, 1, 1, zb])/4 - 
   (7*CF*nf*Pi^2*zb*G[0, 1, 1, zb])/3 + (161*CA*CF*Pi^4*zb*G[0, 1, 1, zb])/
    240 - (331*CF^2*Pi^4*zb*G[0, 1, 1, zb])/720 + 
   (99049*CA*CF*G[1, 0, 0, zb])/144 - (21315*CF^2*G[1, 0, 0, zb])/16 - 
   (10229*CF*nf*G[1, 0, 0, zb])/72 + (1025*CA*CF*Pi^2*G[1, 0, 0, zb])/24 + 
   (715*CF^2*Pi^2*G[1, 0, 0, zb])/12 + 5*CF*nf*Pi^2*G[1, 0, 0, zb] - 
   (497*CA*CF*Pi^4*G[1, 0, 0, zb])/1440 + (33*CF^2*Pi^4*G[1, 0, 0, zb])/80 + 
   (132053*CA*CF*G[1, 0, 0, zb])/(144*(-1 + zb)) - 
   (21815*CF^2*G[1, 0, 0, zb])/(16*(-1 + zb)) - (10885*CF*nf*G[1, 0, 0, zb])/
    (72*(-1 + zb)) + (713*CA*CF*Pi^2*G[1, 0, 0, zb])/(24*(-1 + zb)) + 
   (1639*CF^2*Pi^2*G[1, 0, 0, zb])/(24*(-1 + zb)) + 
   (25*CF*nf*Pi^2*G[1, 0, 0, zb])/(4*(-1 + zb)) - 
   (497*CA*CF*Pi^4*G[1, 0, 0, zb])/(720*(-1 + zb)) + 
   (33*CF^2*Pi^4*G[1, 0, 0, zb])/(40*(-1 + zb)) + 
   (42409*CA*CF*zb*G[1, 0, 0, zb])/144 - (12627*CF^2*zb*G[1, 0, 0, zb])/16 - 
   (6533*CF*nf*zb*G[1, 0, 0, zb])/72 + (445*CA*CF*Pi^2*zb*G[1, 0, 0, zb])/
    24 + (469*CF^2*Pi^2*zb*G[1, 0, 0, zb])/12 + 
   (7*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/2 - (497*CA*CF*Pi^4*zb*G[1, 0, 0, zb])/
    1440 + (33*CF^2*Pi^4*zb*G[1, 0, 0, zb])/80 - (78493*CA*CF*G[1, 0, 1, zb])/
    216 + (7389*CF^2*G[1, 0, 1, zb])/8 + (10229*CF*nf*G[1, 0, 1, zb])/108 - 
   (107*CA*CF*Pi^2*G[1, 0, 1, zb])/4 - (161*CF^2*Pi^2*G[1, 0, 1, zb])/4 - 
   (10*CF*nf*Pi^2*G[1, 0, 1, zb])/3 + (25*CA*CF*Pi^4*G[1, 0, 1, zb])/72 - 
   (199*CF^2*Pi^4*G[1, 0, 1, zb])/360 - (116285*CA*CF*G[1, 0, 1, zb])/
    (216*(-1 + zb)) + (7501*CF^2*G[1, 0, 1, zb])/(8*(-1 + zb)) + 
   (10885*CF*nf*G[1, 0, 1, zb])/(108*(-1 + zb)) - 
   (65*CA*CF*Pi^2*G[1, 0, 1, zb])/(4*(-1 + zb)) - 
   (185*CF^2*Pi^2*G[1, 0, 1, zb])/(4*(-1 + zb)) - 
   (25*CF*nf*Pi^2*G[1, 0, 1, zb])/(6*(-1 + zb)) + 
   (25*CA*CF*Pi^4*G[1, 0, 1, zb])/(36*(-1 + zb)) - 
   (199*CF^2*Pi^4*G[1, 0, 1, zb])/(180*(-1 + zb)) - 
   (28729*CA*CF*zb*G[1, 0, 1, zb])/216 + (4369*CF^2*zb*G[1, 0, 1, zb])/8 + 
   (6533*CF*nf*zb*G[1, 0, 1, zb])/108 - (23*CA*CF*Pi^2*zb*G[1, 0, 1, zb])/2 - 
   (85*CF^2*Pi^2*zb*G[1, 0, 1, zb])/3 - (7*CF*nf*Pi^2*zb*G[1, 0, 1, zb])/3 + 
   (25*CA*CF*Pi^4*zb*G[1, 0, 1, zb])/72 - (199*CF^2*Pi^4*zb*G[1, 0, 1, zb])/
    360 - (108517*CA*CF*G[1, 1, 0, zb])/216 + (7389*CF^2*G[1, 1, 0, zb])/8 + 
   (10229*CF*nf*G[1, 1, 0, zb])/108 - (99*CA*CF*Pi^2*G[1, 1, 0, zb])/4 - 
   (165*CF^2*Pi^2*G[1, 1, 0, zb])/4 - (10*CF*nf*Pi^2*G[1, 1, 0, zb])/3 + 
   (283*CA*CF*Pi^4*G[1, 1, 0, zb])/720 - (11*CF^2*Pi^4*G[1, 1, 0, zb])/40 - 
   (146309*CA*CF*G[1, 1, 0, zb])/(216*(-1 + zb)) + 
   (7501*CF^2*G[1, 1, 0, zb])/(8*(-1 + zb)) + (10885*CF*nf*G[1, 1, 0, zb])/
    (108*(-1 + zb)) - (173*CA*CF*Pi^2*G[1, 1, 0, zb])/(12*(-1 + zb)) - 
   (563*CF^2*Pi^2*G[1, 1, 0, zb])/(12*(-1 + zb)) - 
   (25*CF*nf*Pi^2*G[1, 1, 0, zb])/(6*(-1 + zb)) + 
   (283*CA*CF*Pi^4*G[1, 1, 0, zb])/(360*(-1 + zb)) - 
   (11*CF^2*Pi^4*G[1, 1, 0, zb])/(20*(-1 + zb)) - 
   (44929*CA*CF*zb*G[1, 1, 0, zb])/216 + (4369*CF^2*zb*G[1, 1, 0, zb])/8 + 
   (6533*CF*nf*zb*G[1, 1, 0, zb])/108 - (65*CA*CF*Pi^2*zb*G[1, 1, 0, zb])/6 - 
   28*CF^2*Pi^2*zb*G[1, 1, 0, zb] - (7*CF*nf*Pi^2*zb*G[1, 1, 0, zb])/3 + 
   (283*CA*CF*Pi^4*zb*G[1, 1, 0, zb])/720 - (11*CF^2*Pi^4*zb*G[1, 1, 0, zb])/
    40 + (48143*CA*CF*G[1, 1, 1, zb])/162 - (1297*CF^2*G[1, 1, 1, zb])/2 - 
   (10229*CF*nf*G[1, 1, 1, zb])/162 + (341*CA*CF*Pi^2*G[1, 1, 1, zb])/18 + 
   (695*CF^2*Pi^2*G[1, 1, 1, zb])/24 + (20*CF*nf*Pi^2*G[1, 1, 1, zb])/9 - 
   (73*CA*CF*Pi^4*G[1, 1, 1, zb])/180 + (11*CF^2*Pi^4*G[1, 1, 1, zb])/60 + 
   (137669*CA*CF*G[1, 1, 1, zb])/(324*(-1 + zb)) - 
   (2615*CF^2*G[1, 1, 1, zb])/(4*(-1 + zb)) - (10885*CF*nf*G[1, 1, 1, zb])/
    (162*(-1 + zb)) + (101*CA*CF*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) + 
   (98*CF^2*Pi^2*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (25*CF*nf*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
   (73*CA*CF*Pi^4*G[1, 1, 1, zb])/(90*(-1 + zb)) + 
   (11*CF^2*Pi^4*G[1, 1, 1, zb])/(30*(-1 + zb)) + 
   (36883*CA*CF*zb*G[1, 1, 1, zb])/324 - (1535*CF^2*zb*G[1, 1, 1, zb])/4 - 
   (6533*CF*nf*zb*G[1, 1, 1, zb])/162 + (635*CA*CF*Pi^2*zb*G[1, 1, 1, zb])/
    72 + (61*CF^2*Pi^2*zb*G[1, 1, 1, zb])/3 + 
   (14*CF*nf*Pi^2*zb*G[1, 1, 1, zb])/9 - (73*CA*CF*Pi^4*zb*G[1, 1, 1, zb])/
    180 + (11*CF^2*Pi^4*zb*G[1, 1, 1, zb])/60 + 
   (5067*CA*CF*G[0, 0, 0, 0, zb])/16 - (27773*CF^2*G[0, 0, 0, 0, zb])/16 - 
   (1455*CF*nf*G[0, 0, 0, 0, zb])/8 + (2253*CA*CF*Pi^2*G[0, 0, 0, 0, zb])/
    16 + (1053*CF^2*Pi^2*G[0, 0, 0, 0, zb])/16 + 
   (27*CF*nf*Pi^2*G[0, 0, 0, 0, zb])/8 + (7687*CA*CF*G[0, 0, 0, 0, zb])/
    (16*(-1 + zb)) - (30365*CF^2*G[0, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (1623*CF*nf*G[0, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (489*CA*CF*Pi^2*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (81*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(-1 + zb) + 
   (27*CF*nf*Pi^2*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (3523*CA*CF*zb*G[0, 0, 0, 0, zb])/16 - (16433*CF^2*zb*G[0, 0, 0, 0, zb])/
    16 - (951*CF*nf*zb*G[0, 0, 0, 0, zb])/8 + 
   (1169*CA*CF*Pi^2*zb*G[0, 0, 0, 0, zb])/16 + 
   (729*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/16 + 
   (27*CF*nf*Pi^2*zb*G[0, 0, 0, 0, zb])/8 - (249*CA*CF*G[0, 0, 0, 1, zb])/8 + 
   (9391*CF^2*G[0, 0, 0, 1, zb])/8 + (485*CF*nf*G[0, 0, 0, 1, zb])/4 - 
   (2009*CA*CF*Pi^2*G[0, 0, 0, 1, zb])/24 - 
   (1021*CF^2*Pi^2*G[0, 0, 0, 1, zb])/24 - (9*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/
    4 - (1133*CA*CF*G[0, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (10255*CF^2*G[0, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (541*CF*nf*G[0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (214*CA*CF*Pi^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (158*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (9*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (369*CA*CF*zb*G[0, 0, 0, 1, zb])/8 + (5579*CF^2*zb*G[0, 0, 0, 1, zb])/8 + 
   (317*CF*nf*zb*G[0, 0, 0, 1, zb])/4 - (343*CA*CF*Pi^2*zb*G[0, 0, 0, 1, zb])/
    8 - (243*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/8 - 
   (9*CF*nf*Pi^2*zb*G[0, 0, 0, 1, zb])/4 - (1381*CA*CF*G[0, 0, 1, 0, zb])/8 + 
   (9415*CF^2*G[0, 0, 1, 0, zb])/8 + (485*CF*nf*G[0, 0, 1, 0, zb])/4 - 
   (1877*CA*CF*Pi^2*G[0, 0, 1, 0, zb])/24 - 
   (1045*CF^2*Pi^2*G[0, 0, 1, 0, zb])/24 - (9*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/
    4 - (2261*CA*CF*G[0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (10271*CF^2*G[0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (541*CF*nf*G[0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (395*CA*CF*Pi^2*G[0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (161*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (9*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (973*CA*CF*zb*G[0, 0, 1, 0, zb])/8 + (5571*CF^2*zb*G[0, 0, 1, 0, zb])/8 + 
   (317*CF*nf*zb*G[0, 0, 1, 0, zb])/4 - (319*CA*CF*Pi^2*zb*G[0, 0, 1, 0, zb])/
    8 - (243*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/8 - 
   (9*CF*nf*Pi^2*zb*G[0, 0, 1, 0, zb])/4 + (175*CA*CF*G[0, 0, 1, 1, zb])/12 - 
   (3209*CF^2*G[0, 0, 1, 1, zb])/4 - (485*CF*nf*G[0, 0, 1, 1, zb])/6 + 
   (109*CA*CF*Pi^2*G[0, 0, 1, 1, zb])/2 + (355*CF^2*Pi^2*G[0, 0, 1, 1, zb])/
    12 + (3*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/2 + (1061*CA*CF*G[0, 0, 1, 1, zb])/
    (12*(-1 + zb)) - (3493*CF^2*G[0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (541*CF*nf*G[0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (185*CA*CF*Pi^2*G[0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (109*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (3*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/(-1 + zb) + 
   (307*CA*CF*zb*G[0, 0, 1, 1, zb])/12 - (1909*CF^2*zb*G[0, 0, 1, 1, zb])/4 - 
   (317*CF*nf*zb*G[0, 0, 1, 1, zb])/6 + (57*CA*CF*Pi^2*zb*G[0, 0, 1, 1, zb])/
    2 + (81*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/4 + 
   (3*CF*nf*Pi^2*zb*G[0, 0, 1, 1, zb])/2 - (2239*CA*CF*G[0, 1, 0, 0, zb])/8 + 
   (9451*CF^2*G[0, 1, 0, 0, zb])/8 + (485*CF*nf*G[0, 1, 0, 0, zb])/4 - 
   (1769*CA*CF*Pi^2*G[0, 1, 0, 0, zb])/24 - 
   (1081*CF^2*Pi^2*G[0, 1, 0, 0, zb])/24 - (9*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/
    4 - (3113*CA*CF*G[0, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (10295*CF^2*G[0, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (541*CF*nf*G[0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (184*CA*CF*Pi^2*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (331*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (9*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1423*CA*CF*zb*G[0, 1, 0, 0, zb])/8 + (5559*CF^2*zb*G[0, 1, 0, 0, zb])/8 + 
   (317*CF*nf*zb*G[0, 1, 0, 0, zb])/4 - (301*CA*CF*Pi^2*zb*G[0, 1, 0, 0, zb])/
    8 - (243*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/8 - 
   (9*CF*nf*Pi^2*zb*G[0, 1, 0, 0, zb])/4 + (1033*CA*CF*G[0, 1, 0, 1, zb])/
    12 - (3221*CF^2*G[0, 1, 0, 1, zb])/4 - (485*CF*nf*G[0, 1, 0, 1, zb])/6 + 
   (91*CA*CF*Pi^2*G[0, 1, 0, 1, zb])/2 + (117*CF^2*Pi^2*G[0, 1, 0, 1, zb])/
    4 + (3*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/2 + (1913*CA*CF*G[0, 1, 0, 1, zb])/
    (12*(-1 + zb)) - (3501*CF^2*G[0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (541*CF*nf*G[0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (149*CA*CF*Pi^2*G[0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (36*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(-1 + zb) + 
   (3*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/(-1 + zb) + 
   (757*CA*CF*zb*G[0, 1, 0, 1, zb])/12 - (1905*CF^2*zb*G[0, 1, 0, 1, zb])/4 - 
   (317*CF*nf*zb*G[0, 1, 0, 1, zb])/6 + 23*CA*CF*Pi^2*zb*G[0, 1, 0, 1, zb] + 
   (81*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/4 + 
   (3*CF*nf*Pi^2*zb*G[0, 1, 0, 1, zb])/2 + (2713*CA*CF*G[0, 1, 1, 0, zb])/
    12 - (3221*CF^2*G[0, 1, 1, 0, zb])/4 - (485*CF*nf*G[0, 1, 1, 0, zb])/6 + 
   (259*CA*CF*Pi^2*G[0, 1, 1, 0, zb])/6 + (367*CF^2*Pi^2*G[0, 1, 1, 0, zb])/
    12 + (3*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/2 + (3593*CA*CF*G[0, 1, 1, 0, zb])/
    (12*(-1 + zb)) - (3501*CF^2*G[0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (541*CF*nf*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (419*CA*CF*Pi^2*G[0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (112*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (3*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/(-1 + zb) + 
   (1669*CA*CF*zb*G[0, 1, 1, 0, zb])/12 - (1905*CF^2*zb*G[0, 1, 1, 0, zb])/
    4 - (317*CF*nf*zb*G[0, 1, 1, 0, zb])/6 + 22*CA*CF*Pi^2*zb*
    G[0, 1, 1, 0, zb] + (81*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/4 + 
   (3*CF*nf*Pi^2*zb*G[0, 1, 1, 0, zb])/2 - (4061*CA*CF*G[0, 1, 1, 1, zb])/
    36 + 554*CF^2*G[0, 1, 1, 1, zb] + (485*CF*nf*G[0, 1, 1, 1, zb])/9 - 
   (719*CA*CF*Pi^2*G[0, 1, 1, 1, zb])/24 - (62*CF^2*Pi^2*G[0, 1, 1, 1, zb])/
    3 - CF*nf*Pi^2*G[0, 1, 1, 1, zb] - (2915*CA*CF*G[0, 1, 1, 1, zb])/
    (18*(-1 + zb)) + (1201*CF^2*G[0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (541*CF*nf*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (587*CA*CF*Pi^2*G[0, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (151*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (2*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/(-1 + zb) - 
   (2615*CA*CF*zb*G[0, 1, 1, 1, zb])/36 + 331*CF^2*zb*G[0, 1, 1, 1, zb] + 
   (317*CF*nf*zb*G[0, 1, 1, 1, zb])/9 - (125*CA*CF*Pi^2*zb*G[0, 1, 1, 1, zb])/
    8 - (27*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/2 - 
   CF*nf*Pi^2*zb*G[0, 1, 1, 1, zb] - (2383*CA*CF*G[1, 0, 0, 0, zb])/8 + 
   (9809*CF^2*G[1, 0, 0, 0, zb])/8 + (485*CF*nf*G[1, 0, 0, 0, zb])/4 - 
   (217*CA*CF*Pi^2*G[1, 0, 0, 0, zb])/3 - (253*CF^2*Pi^2*G[1, 0, 0, 0, zb])/
    6 - (9*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/4 - (4673*CA*CF*G[1, 0, 0, 0, zb])/
    (8*(-1 + zb)) + (10255*CF^2*G[1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (541*CF*nf*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (233*CA*CF*Pi^2*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (54*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(-1 + zb) - 
   (9*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (1015*CA*CF*zb*G[1, 0, 0, 0, zb])/8 + (5769*CF^2*zb*G[1, 0, 0, 0, zb])/8 + 
   (317*CF*nf*zb*G[1, 0, 0, 0, zb])/4 - (77*CA*CF*Pi^2*zb*G[1, 0, 0, 0, zb])/
    2 - (71*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/2 - 
   (9*CF*nf*Pi^2*zb*G[1, 0, 0, 0, zb])/4 + (1123*CA*CF*G[1, 0, 0, 1, zb])/
    12 - (3351*CF^2*G[1, 0, 0, 1, zb])/4 - (485*CF*nf*G[1, 0, 0, 1, zb])/6 + 
   45*CA*CF*Pi^2*G[1, 0, 0, 1, zb] + (53*CF^2*Pi^2*G[1, 0, 0, 1, zb])/2 + 
   (3*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/2 + (3569*CA*CF*G[1, 0, 0, 1, zb])/
    (12*(-1 + zb)) - (3485*CF^2*G[1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (541*CF*nf*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (106*CA*CF*Pi^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (104*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (3*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/(-1 + zb) + 
   (271*CA*CF*zb*G[1, 0, 0, 1, zb])/12 - (1983*CF^2*zb*G[1, 0, 0, 1, zb])/4 - 
   (317*CF*nf*zb*G[1, 0, 0, 1, zb])/6 + 24*CA*CF*Pi^2*zb*G[1, 0, 0, 1, zb] + 
   (49*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/2 + 
   (3*CF*nf*Pi^2*zb*G[1, 0, 0, 1, zb])/2 + (1981*CA*CF*G[1, 0, 1, 0, zb])/
    12 - (3363*CF^2*G[1, 0, 1, 0, zb])/4 - (485*CF*nf*G[1, 0, 1, 0, zb])/6 + 
   42*CA*CF*Pi^2*G[1, 0, 1, 0, zb] + (55*CF^2*Pi^2*G[1, 0, 1, 0, zb])/2 + 
   (3*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/2 + (4421*CA*CF*G[1, 0, 1, 0, zb])/
    (12*(-1 + zb)) - (3493*CF^2*G[1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (541*CF*nf*G[1, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (97*CA*CF*Pi^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (107*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (3*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/(-1 + zb) + 
   (721*CA*CF*zb*G[1, 0, 1, 0, zb])/12 - (1979*CF^2*zb*G[1, 0, 1, 0, zb])/4 - 
   (317*CF*nf*zb*G[1, 0, 1, 0, zb])/6 + (45*CA*CF*Pi^2*zb*G[1, 0, 1, 0, zb])/
    2 + (49*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/2 + 
   (3*CF*nf*Pi^2*zb*G[1, 0, 1, 0, zb])/2 - (847*CA*CF*G[1, 0, 1, 1, zb])/18 + 
   580*CF^2*G[1, 0, 1, 1, zb] + (485*CF*nf*G[1, 0, 1, 1, zb])/9 - 
   (61*CA*CF*Pi^2*G[1, 0, 1, 1, zb])/2 - (75*CF^2*Pi^2*G[1, 0, 1, 1, zb])/4 - 
   CF*nf*Pi^2*G[1, 0, 1, 1, zb] - (3401*CA*CF*G[1, 0, 1, 1, zb])/
    (18*(-1 + zb)) + (1199*CF^2*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (541*CF*nf*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (287*CA*CF*Pi^2*G[1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (73*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (2*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/(-1 + zb) - 
   (35*CA*CF*zb*G[1, 0, 1, 1, zb])/9 + 344*CF^2*zb*G[1, 0, 1, 1, zb] + 
   (317*CF*nf*zb*G[1, 0, 1, 1, zb])/9 - 17*CA*CF*Pi^2*zb*G[1, 0, 1, 1, zb] - 
   (67*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/4 - CF*nf*Pi^2*zb*G[1, 0, 1, 1, zb] + 
   (3643*CA*CF*G[1, 1, 0, 0, zb])/12 - (3351*CF^2*G[1, 1, 0, 0, zb])/4 - 
   (485*CF*nf*G[1, 1, 0, 0, zb])/6 + (77*CA*CF*Pi^2*G[1, 1, 0, 0, zb])/2 + 
   (167*CF^2*Pi^2*G[1, 1, 0, 0, zb])/6 + (3*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/2 + 
   (6089*CA*CF*G[1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (3485*CF^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (541*CF*nf*G[1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (173*CA*CF*Pi^2*G[1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (36*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   (3*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   (1639*CA*CF*zb*G[1, 1, 0, 0, zb])/12 - (1983*CF^2*zb*G[1, 1, 0, 0, zb])/
    4 - (317*CF*nf*zb*G[1, 1, 0, 0, zb])/6 + 
   (41*CA*CF*Pi^2*zb*G[1, 1, 0, 0, zb])/2 + 
   (49*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/2 + 
   (3*CF*nf*Pi^2*zb*G[1, 1, 0, 0, zb])/2 - (1355*CA*CF*G[1, 1, 0, 1, zb])/9 + 
   577*CF^2*G[1, 1, 0, 1, zb] + (485*CF*nf*G[1, 1, 0, 1, zb])/9 - 
   (301*CA*CF*Pi^2*G[1, 1, 0, 1, zb])/12 - (205*CF^2*Pi^2*G[1, 1, 0, 1, zb])/
    12 - CF*nf*Pi^2*G[1, 1, 0, 1, zb] - (5273*CA*CF*G[1, 1, 0, 1, zb])/
    (18*(-1 + zb)) + (1195*CF^2*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (541*CF*nf*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (37*CA*CF*Pi^2*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (68*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (2*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/(-1 + zb) - 
   (1105*CA*CF*zb*G[1, 1, 0, 1, zb])/18 + 345*CF^2*zb*G[1, 1, 0, 1, zb] + 
   (317*CF*nf*zb*G[1, 1, 0, 1, zb])/9 - (53*CA*CF*Pi^2*zb*G[1, 1, 0, 1, zb])/
    4 - (67*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/4 - 
   CF*nf*Pi^2*zb*G[1, 1, 0, 1, zb] - (1985*CA*CF*G[1, 1, 1, 0, zb])/9 + 
   577*CF^2*G[1, 1, 1, 0, zb] + (485*CF*nf*G[1, 1, 1, 0, zb])/9 - 
   (283*CA*CF*Pi^2*G[1, 1, 1, 0, zb])/12 - (221*CF^2*Pi^2*G[1, 1, 1, 0, zb])/
    12 - CF*nf*Pi^2*G[1, 1, 1, 0, zb] - (6533*CA*CF*G[1, 1, 1, 0, zb])/
    (18*(-1 + zb)) + (1195*CF^2*G[1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (541*CF*nf*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (17*CA*CF*Pi^2*G[1, 1, 1, 0, zb])/(-1 + zb) - 
   (24*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(-1 + zb) - 
   (2*CF*nf*Pi^2*G[1, 1, 1, 0, zb])/(-1 + zb) - 
   (1789*CA*CF*zb*G[1, 1, 1, 0, zb])/18 + 345*CF^2*zb*G[1, 1, 1, 0, zb] + 
   (317*CF*nf*zb*G[1, 1, 1, 0, zb])/9 - (51*CA*CF*Pi^2*zb*G[1, 1, 1, 0, zb])/
    4 - (67*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/4 - 
   CF*nf*Pi^2*zb*G[1, 1, 1, 0, zb] + (13153*CA*CF*G[1, 1, 1, 1, zb])/108 - 
   (1609*CF^2*G[1, 1, 1, 1, zb])/4 - (970*CF*nf*G[1, 1, 1, 1, zb])/27 + 
   (419*CA*CF*Pi^2*G[1, 1, 1, 1, zb])/24 + (293*CF^2*Pi^2*G[1, 1, 1, 1, zb])/
    24 + (2*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/3 + (5939*CA*CF*G[1, 1, 1, 1, zb])/
    (27*(-1 + zb)) - (415*CF^2*G[1, 1, 1, 1, zb])/(-1 + zb) - 
   (1082*CF*nf*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) + 
   (13*CA*CF*Pi^2*G[1, 1, 1, 1, zb])/(-1 + zb) + 
   (16*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(-1 + zb) + 
   (4*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (2849*CA*CF*zb*G[1, 1, 1, 1, zb])/54 - (977*CF^2*zb*G[1, 1, 1, 1, zb])/4 - 
   (634*CF*nf*zb*G[1, 1, 1, 1, zb])/27 + 
   (233*CA*CF*Pi^2*zb*G[1, 1, 1, 1, zb])/24 + 
   (91*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb])/8 + 
   (2*CF*nf*Pi^2*zb*G[1, 1, 1, 1, zb])/3 + (3811*CA*CF*G[0, 0, 0, 0, 0, zb])/
    8 + (12067*CF^2*G[0, 0, 0, 0, 0, zb])/8 + 
   135*CF*nf*G[0, 0, 0, 0, 0, zb] - (3175*CA*CF*Pi^2*G[0, 0, 0, 0, 0, zb])/
    24 - (243*CF^2*Pi^2*G[0, 0, 0, 0, 0, zb])/8 + 
   (1759*CA*CF*G[0, 0, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (14011*CF^2*G[0, 0, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (675*CF*nf*G[0, 0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (3175*CA*CF*Pi^2*G[0, 0, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (243*CF^2*Pi^2*G[0, 0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (1135*CA*CF*zb*G[0, 0, 0, 0, 0, zb])/8 + 
   (7271*CF^2*zb*G[0, 0, 0, 0, 0, zb])/8 + 
   (189*CF*nf*zb*G[0, 0, 0, 0, 0, zb])/2 - 
   (3175*CA*CF*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/24 - 
   (243*CF^2*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/8 - 
   (2049*CA*CF*G[0, 0, 0, 0, 1, zb])/4 - (4049*CF^2*G[0, 0, 0, 0, 1, zb])/4 - 
   90*CF*nf*G[0, 0, 0, 0, 1, zb] + (953*CA*CF*Pi^2*G[0, 0, 0, 0, 1, zb])/12 + 
   (227*CF^2*Pi^2*G[0, 0, 0, 0, 1, zb])/12 - 
   (1365*CA*CF*G[0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (4697*CF^2*G[0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (225*CF*nf*G[0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (953*CA*CF*Pi^2*G[0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (227*CF^2*Pi^2*G[0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (821*CA*CF*zb*G[0, 0, 0, 0, 1, zb])/4 - 
   (2445*CF^2*zb*G[0, 0, 0, 0, 1, zb])/4 - 63*CF*nf*zb*G[0, 0, 0, 0, 1, zb] + 
   (953*CA*CF*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/12 + 
   (227*CF^2*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/12 - 
   (1461*CA*CF*G[0, 0, 0, 1, 0, zb])/4 - (4073*CF^2*G[0, 0, 0, 1, 0, zb])/4 - 
   90*CF*nf*G[0, 0, 0, 1, 0, zb] + (899*CA*CF*Pi^2*G[0, 0, 0, 1, 0, zb])/12 + 
   (239*CF^2*Pi^2*G[0, 0, 0, 1, 0, zb])/12 - (781*CA*CF*G[0, 0, 0, 1, 0, zb])/
    (4*(-1 + zb)) - (4713*CF^2*G[0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (225*CF*nf*G[0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (899*CA*CF*Pi^2*G[0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (239*CF^2*Pi^2*G[0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (505*CA*CF*zb*G[0, 0, 0, 1, 0, zb])/4 - 
   (2437*CF^2*zb*G[0, 0, 0, 1, 0, zb])/4 - 63*CF*nf*zb*G[0, 0, 0, 1, 0, zb] + 
   (899*CA*CF*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/12 + 
   (239*CF^2*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/12 + 
   (697*CA*CF*G[0, 0, 0, 1, 1, zb])/2 + (1375*CF^2*G[0, 0, 0, 1, 1, zb])/2 + 
   60*CF*nf*G[0, 0, 0, 1, 1, zb] - (305*CA*CF*Pi^2*G[0, 0, 0, 1, 1, zb])/6 - 
   (83*CF^2*Pi^2*G[0, 0, 0, 1, 1, zb])/6 + (471*CA*CF*G[0, 0, 0, 1, 1, zb])/
    (2*(-1 + zb)) + (1587*CF^2*G[0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (305*CA*CF*Pi^2*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (83*CF^2*Pi^2*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (289*CA*CF*zb*G[0, 0, 0, 1, 1, zb])/2 + (823*CF^2*zb*G[0, 0, 0, 1, 1, zb])/
    2 + 42*CF*nf*zb*G[0, 0, 0, 1, 1, zb] - 
   (305*CA*CF*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/6 - 
   (83*CF^2*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/6 - 
   (1011*CA*CF*G[0, 0, 1, 0, 0, zb])/4 - (4109*CF^2*G[0, 0, 1, 0, 0, zb])/4 - 
   90*CF*nf*G[0, 0, 1, 0, 0, zb] + (427*CA*CF*Pi^2*G[0, 0, 1, 0, 0, zb])/6 + 
   (257*CF^2*Pi^2*G[0, 0, 1, 0, 0, zb])/12 - (337*CA*CF*G[0, 0, 1, 0, 0, zb])/
    (4*(-1 + zb)) - (4737*CF^2*G[0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (225*CF*nf*G[0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (427*CA*CF*Pi^2*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (257*CF^2*Pi^2*G[0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (271*CA*CF*zb*G[0, 0, 1, 0, 0, zb])/4 - 
   (2425*CF^2*zb*G[0, 0, 1, 0, 0, zb])/4 - 63*CF*nf*zb*G[0, 0, 1, 0, 0, zb] + 
   (427*CA*CF*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/6 + 
   (257*CF^2*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/12 + 
   (547*CA*CF*G[0, 0, 1, 0, 1, zb])/2 + (1387*CF^2*G[0, 0, 1, 0, 1, zb])/2 + 
   60*CF*nf*G[0, 0, 1, 0, 1, zb] - (131*CA*CF*Pi^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (27*CF^2*Pi^2*G[0, 0, 1, 0, 1, zb])/2 + (323*CA*CF*G[0, 0, 1, 0, 1, zb])/
    (2*(-1 + zb)) + (1595*CF^2*G[0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (262*CA*CF*Pi^2*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (27*CF^2*Pi^2*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (211*CA*CF*zb*G[0, 0, 1, 0, 1, zb])/2 + (819*CF^2*zb*G[0, 0, 1, 0, 1, zb])/
    2 + 42*CF*nf*zb*G[0, 0, 1, 0, 1, zb] - 
   (131*CA*CF*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/3 - 
   (27*CF^2*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/2 + 
   (259*CA*CF*G[0, 0, 1, 1, 0, zb])/2 + (1387*CF^2*G[0, 0, 1, 1, 0, zb])/2 + 
   60*CF*nf*G[0, 0, 1, 1, 0, zb] - (125*CA*CF*Pi^2*G[0, 0, 1, 1, 0, zb])/3 - 
   (89*CF^2*Pi^2*G[0, 0, 1, 1, 0, zb])/6 + (35*CA*CF*G[0, 0, 1, 1, 0, zb])/
    (2*(-1 + zb)) + (1595*CF^2*G[0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (250*CA*CF*Pi^2*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (89*CF^2*Pi^2*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (51*CA*CF*zb*G[0, 0, 1, 1, 0, zb])/2 + (819*CF^2*zb*G[0, 0, 1, 1, 0, zb])/
    2 + 42*CF*nf*zb*G[0, 0, 1, 1, 0, zb] - 
   (125*CA*CF*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/3 - 
   (89*CF^2*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/6 - 
   (247*CA*CF*G[0, 0, 1, 1, 1, zb])/2 - 470*CF^2*G[0, 0, 1, 1, 1, zb] - 
   40*CF*nf*G[0, 0, 1, 1, 1, zb] + (83*CA*CF*Pi^2*G[0, 0, 1, 1, 1, zb])/3 + 
   (61*CF^2*Pi^2*G[0, 0, 1, 1, 1, zb])/6 - (49*CA*CF*G[0, 0, 1, 1, 1, zb])/
    (-1 + zb) - (539*CF^2*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (50*CF*nf*G[0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (166*CA*CF*Pi^2*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (61*CF^2*Pi^2*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (77*CA*CF*zb*G[0, 0, 1, 1, 1, zb])/2 - 279*CF^2*zb*G[0, 0, 1, 1, 1, zb] - 
   28*CF*nf*zb*G[0, 0, 1, 1, 1, zb] + (83*CA*CF*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/
    3 + (61*CF^2*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/6 - 
   165*CA*CF*G[0, 1, 0, 0, 0, zb] - (4163*CF^2*G[0, 1, 0, 0, 0, zb])/4 - 
   90*CF*nf*G[0, 1, 0, 0, 0, zb] + (1627*CA*CF*Pi^2*G[0, 1, 0, 0, 0, zb])/
    24 + (71*CF^2*Pi^2*G[0, 1, 0, 0, 0, zb])/3 + 
   (5*CA*CF*G[0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (4773*CF^2*G[0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (225*CF*nf*G[0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1627*CA*CF*Pi^2*G[0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (142*CF^2*Pi^2*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   25*CA*CF*zb*G[0, 1, 0, 0, 0, zb] - (2407*CF^2*zb*G[0, 1, 0, 0, 0, zb])/4 - 
   63*CF*nf*zb*G[0, 1, 0, 0, 0, zb] + 
   (1627*CA*CF*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/24 + 
   (71*CF^2*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/3 + 
   215*CA*CF*G[0, 1, 0, 0, 1, zb] + (1405*CF^2*G[0, 1, 0, 0, 1, zb])/2 + 
   60*CF*nf*G[0, 1, 0, 0, 1, zb] - (497*CA*CF*Pi^2*G[0, 1, 0, 0, 1, zb])/12 - 
   15*CF^2*Pi^2*G[0, 1, 0, 0, 1, zb] + (209*CA*CF*G[0, 1, 0, 0, 1, zb])/
    (2*(-1 + zb)) + (1607*CF^2*G[0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (497*CA*CF*Pi^2*G[0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (30*CF^2*Pi^2*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   77*CA*CF*zb*G[0, 1, 0, 0, 1, zb] + (813*CF^2*zb*G[0, 1, 0, 0, 1, zb])/2 + 
   42*CF*nf*zb*G[0, 1, 0, 0, 1, zb] - 
   (497*CA*CF*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/12 - 
   15*CF^2*Pi^2*zb*G[0, 1, 0, 0, 1, zb] + 140*CA*CF*G[0, 1, 0, 1, 0, zb] + 
   (1417*CF^2*G[0, 1, 0, 1, 0, zb])/2 + 60*CF*nf*G[0, 1, 0, 1, 0, zb] - 
   (467*CA*CF*Pi^2*G[0, 1, 0, 1, 0, zb])/12 - 
   16*CF^2*Pi^2*G[0, 1, 0, 1, 0, zb] + (61*CA*CF*G[0, 1, 0, 1, 0, zb])/
    (2*(-1 + zb)) + (1615*CF^2*G[0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (467*CA*CF*Pi^2*G[0, 1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (32*CF^2*Pi^2*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   38*CA*CF*zb*G[0, 1, 0, 1, 0, zb] + (809*CF^2*zb*G[0, 1, 0, 1, 0, zb])/2 + 
   42*CF*nf*zb*G[0, 1, 0, 1, 0, zb] - 
   (467*CA*CF*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/12 - 
   16*CF^2*Pi^2*zb*G[0, 1, 0, 1, 0, zb] - (307*CA*CF*G[0, 1, 0, 1, 1, zb])/
    2 - 482*CF^2*G[0, 1, 0, 1, 1, zb] - 40*CF*nf*G[0, 1, 0, 1, 1, zb] + 
   (80*CA*CF*Pi^2*G[0, 1, 0, 1, 1, zb])/3 + 
   (23*CF^2*Pi^2*G[0, 1, 0, 1, 1, zb])/2 - (81*CA*CF*G[0, 1, 0, 1, 1, zb])/
    (-1 + zb) - (547*CF^2*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (50*CF*nf*G[0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (160*CA*CF*Pi^2*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (23*CF^2*Pi^2*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (121*CA*CF*zb*G[0, 1, 0, 1, 1, zb])/2 - 275*CF^2*zb*G[0, 1, 0, 1, 1, zb] - 
   28*CF*nf*zb*G[0, 1, 0, 1, 1, zb] + (80*CA*CF*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/
    3 + (23*CF^2*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/2 - 
   CA*CF*G[0, 1, 1, 0, 0, zb] + (1405*CF^2*G[0, 1, 1, 0, 0, zb])/2 + 
   60*CF*nf*G[0, 1, 1, 0, 0, zb] - (433*CA*CF*Pi^2*G[0, 1, 1, 0, 0, zb])/12 - 
   (49*CF^2*Pi^2*G[0, 1, 1, 0, 0, zb])/3 - (223*CA*CF*G[0, 1, 1, 0, 0, zb])/
    (2*(-1 + zb)) + (1607*CF^2*G[0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (433*CA*CF*Pi^2*G[0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (98*CF^2*Pi^2*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   43*CA*CF*zb*G[0, 1, 1, 0, 0, zb] + (813*CF^2*zb*G[0, 1, 1, 0, 0, zb])/2 + 
   42*CF*nf*zb*G[0, 1, 1, 0, 0, zb] - 
   (433*CA*CF*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/12 - 
   (49*CF^2*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/3 - (97*CA*CF*G[0, 1, 1, 0, 1, zb])/
    2 - 476*CF^2*G[0, 1, 1, 0, 1, zb] - 40*CF*nf*G[0, 1, 1, 0, 1, zb] + 
   (45*CA*CF*Pi^2*G[0, 1, 1, 0, 1, zb])/2 + 
   (59*CF^2*Pi^2*G[0, 1, 1, 0, 1, zb])/6 + (25*CA*CF*G[0, 1, 1, 0, 1, zb])/
    (-1 + zb) - (543*CF^2*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (50*CF*nf*G[0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (45*CA*CF*Pi^2*G[0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (59*CF^2*Pi^2*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (CA*CF*zb*G[0, 1, 1, 0, 1, zb])/2 - 277*CF^2*zb*G[0, 1, 1, 0, 1, zb] - 
   28*CF*nf*zb*G[0, 1, 1, 0, 1, zb] + (45*CA*CF*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/
    2 + (59*CF^2*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/6 + 
   (47*CA*CF*G[0, 1, 1, 1, 0, zb])/2 - 476*CF^2*G[0, 1, 1, 1, 0, zb] - 
   40*CF*nf*G[0, 1, 1, 1, 0, zb] + (127*CA*CF*Pi^2*G[0, 1, 1, 1, 0, zb])/6 + 
   (67*CF^2*Pi^2*G[0, 1, 1, 1, 0, zb])/6 + (97*CA*CF*G[0, 1, 1, 1, 0, zb])/
    (-1 + zb) - (543*CF^2*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (50*CF*nf*G[0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (127*CA*CF*Pi^2*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (67*CF^2*Pi^2*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (81*CA*CF*zb*G[0, 1, 1, 1, 0, zb])/2 - 277*CF^2*zb*G[0, 1, 1, 1, 0, zb] - 
   28*CF*nf*zb*G[0, 1, 1, 1, 0, zb] + 
   (127*CA*CF*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/6 + 
   (67*CF^2*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/6 + (67*CA*CF*G[0, 1, 1, 1, 1, zb])/
    12 + (649*CF^2*G[0, 1, 1, 1, 1, zb])/2 + (80*CF*nf*G[0, 1, 1, 1, 1, zb])/
    3 - (43*CA*CF*Pi^2*G[0, 1, 1, 1, 1, zb])/3 - 
   (91*CF^2*Pi^2*G[0, 1, 1, 1, 1, zb])/12 - (130*CA*CF*G[0, 1, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (369*CF^2*G[0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (100*CF*nf*G[0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (86*CA*CF*Pi^2*G[0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (91*CF^2*Pi^2*G[0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (179*CA*CF*zb*G[0, 1, 1, 1, 1, zb])/12 + 
   191*CF^2*zb*G[0, 1, 1, 1, 1, zb] + (56*CF*nf*zb*G[0, 1, 1, 1, 1, zb])/3 - 
   (43*CA*CF*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/3 - 
   (91*CF^2*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/12 - 
   (799*CA*CF*G[1, 0, 0, 0, 0, zb])/4 - (2057*CF^2*G[1, 0, 0, 0, 0, zb])/2 - 
   90*CF*nf*G[1, 0, 0, 0, 0, zb] + (1709*CA*CF*Pi^2*G[1, 0, 0, 0, 0, zb])/
    24 + (81*CF^2*Pi^2*G[1, 0, 0, 0, 0, zb])/4 + 
   (665*CA*CF*G[1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (4697*CF^2*G[1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (225*CF*nf*G[1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1709*CA*CF*Pi^2*G[1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (81*CF^2*Pi^2*G[1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (271*CA*CF*zb*G[1, 0, 0, 0, 0, zb])/4 - 
   (1385*CF^2*zb*G[1, 0, 0, 0, 0, zb])/2 - 63*CF*nf*zb*G[1, 0, 0, 0, 0, zb] + 
   (1709*CA*CF*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/24 + 
   (81*CF^2*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/4 + 
   (485*CA*CF*G[1, 0, 0, 0, 1, zb])/2 + 693*CF^2*G[1, 0, 0, 0, 1, zb] + 
   60*CF*nf*G[1, 0, 0, 0, 1, zb] - (177*CA*CF*Pi^2*G[1, 0, 0, 0, 1, zb])/4 - 
   (73*CF^2*Pi^2*G[1, 0, 0, 0, 1, zb])/6 - (19*CA*CF*G[1, 0, 0, 0, 1, zb])/
    (2*(-1 + zb)) + (1579*CF^2*G[1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (177*CA*CF*Pi^2*G[1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (73*CF^2*Pi^2*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (217*CA*CF*zb*G[1, 0, 0, 0, 1, zb])/2 + 471*CF^2*zb*G[1, 0, 0, 0, 1, zb] + 
   42*CF*nf*zb*G[1, 0, 0, 0, 1, zb] - 
   (177*CA*CF*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/4 - 
   (73*CF^2*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/6 + 
   (335*CA*CF*G[1, 0, 0, 1, 0, zb])/2 + 699*CF^2*G[1, 0, 0, 1, 0, zb] + 
   60*CF*nf*G[1, 0, 0, 1, 0, zb] - (167*CA*CF*Pi^2*G[1, 0, 0, 1, 0, zb])/4 - 
   (79*CF^2*Pi^2*G[1, 0, 0, 1, 0, zb])/6 - (167*CA*CF*G[1, 0, 0, 1, 0, zb])/
    (2*(-1 + zb)) + (1587*CF^2*G[1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (167*CA*CF*Pi^2*G[1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (79*CF^2*Pi^2*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (139*CA*CF*zb*G[1, 0, 0, 1, 0, zb])/2 + 469*CF^2*zb*G[1, 0, 0, 1, 0, zb] + 
   42*CF*nf*zb*G[1, 0, 0, 1, 0, zb] - 
   (167*CA*CF*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/4 - 
   (79*CF^2*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/6 - 
   174*CA*CF*G[1, 0, 0, 1, 1, zb] - 475*CF^2*G[1, 0, 0, 1, 1, zb] - 
   40*CF*nf*G[1, 0, 0, 1, 1, zb] + (173*CA*CF*Pi^2*G[1, 0, 0, 1, 1, zb])/6 + 
   (28*CF^2*Pi^2*G[1, 0, 0, 1, 1, zb])/3 - (3*CA*CF*G[1, 0, 0, 1, 1, zb])/
    (-1 + zb) - (537*CF^2*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (50*CF*nf*G[1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (173*CA*CF*Pi^2*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (56*CF^2*Pi^2*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   83*CA*CF*zb*G[1, 0, 0, 1, 1, zb] - 320*CF^2*zb*G[1, 0, 0, 1, 1, zb] - 
   28*CF*nf*zb*G[1, 0, 0, 1, 1, zb] + 
   (173*CA*CF*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/6 + 
   (28*CF^2*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/3 + 
   109*CA*CF*G[1, 0, 1, 0, 0, zb] + 708*CF^2*G[1, 0, 1, 0, 0, zb] + 
   60*CF*nf*G[1, 0, 1, 0, 0, zb] - (79*CA*CF*Pi^2*G[1, 0, 1, 0, 0, zb])/2 - 
   (44*CF^2*Pi^2*G[1, 0, 1, 0, 0, zb])/3 - (281*CA*CF*G[1, 0, 1, 0, 0, zb])/
    (2*(-1 + zb)) + (1599*CF^2*G[1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (79*CA*CF*Pi^2*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (88*CF^2*Pi^2*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   41*CA*CF*zb*G[1, 0, 1, 0, 0, zb] + 466*CF^2*zb*G[1, 0, 1, 0, 0, zb] + 
   42*CF*nf*zb*G[1, 0, 1, 0, 0, zb] - (79*CA*CF*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/
    2 - (44*CF^2*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/3 - 
   135*CA*CF*G[1, 0, 1, 0, 1, zb] - 481*CF^2*G[1, 0, 1, 0, 1, zb] - 
   40*CF*nf*G[1, 0, 1, 0, 1, zb] + (76*CA*CF*Pi^2*G[1, 0, 1, 0, 1, zb])/3 + 
   9*CF^2*Pi^2*G[1, 0, 1, 0, 1, zb] + (35*CA*CF*G[1, 0, 1, 0, 1, zb])/
    (-1 + zb) - (541*CF^2*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (50*CF*nf*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (152*CA*CF*Pi^2*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (18*CF^2*Pi^2*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   64*CA*CF*zb*G[1, 0, 1, 0, 1, zb] - 318*CF^2*zb*G[1, 0, 1, 0, 1, zb] - 
   28*CF*nf*zb*G[1, 0, 1, 0, 1, zb] + (76*CA*CF*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/
    3 + 9*CF^2*Pi^2*zb*G[1, 0, 1, 0, 1, zb] - 63*CA*CF*G[1, 0, 1, 1, 0, zb] - 
   481*CF^2*G[1, 0, 1, 1, 0, zb] - 40*CF*nf*G[1, 0, 1, 1, 0, zb] + 
   24*CA*CF*Pi^2*G[1, 0, 1, 1, 0, zb] + (31*CF^2*Pi^2*G[1, 0, 1, 1, 0, zb])/
    3 + (107*CA*CF*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (541*CF^2*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (50*CF*nf*G[1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (48*CA*CF*Pi^2*G[1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (62*CF^2*Pi^2*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   24*CA*CF*zb*G[1, 0, 1, 1, 0, zb] - 318*CF^2*zb*G[1, 0, 1, 1, 0, zb] - 
   28*CF*nf*zb*G[1, 0, 1, 1, 0, zb] + 24*CA*CF*Pi^2*zb*G[1, 0, 1, 1, 0, zb] + 
   (31*CF^2*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/3 + 
   (419*CA*CF*G[1, 0, 1, 1, 1, zb])/6 + (657*CF^2*G[1, 0, 1, 1, 1, zb])/2 + 
   (80*CF*nf*G[1, 0, 1, 1, 1, zb])/3 - (33*CA*CF*Pi^2*G[1, 0, 1, 1, 1, zb])/
    2 - (43*CF^2*Pi^2*G[1, 0, 1, 1, 1, zb])/6 - 
   (136*CA*CF*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (368*CF^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (100*CF*nf*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (33*CA*CF*Pi^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (43*CF^2*Pi^2*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (97*CA*CF*zb*G[1, 0, 1, 1, 1, zb])/3 + 219*CF^2*zb*G[1, 0, 1, 1, 1, zb] + 
   (56*CF*nf*zb*G[1, 0, 1, 1, 1, zb])/3 - 
   (33*CA*CF*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/2 - 
   (43*CF^2*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/6 - (19*CA*CF*G[1, 1, 0, 0, 0, zb])/
    2 + 693*CF^2*G[1, 1, 0, 0, 0, zb] + 60*CF*nf*G[1, 1, 0, 0, 0, zb] - 
   (149*CA*CF*Pi^2*G[1, 1, 0, 0, 0, zb])/4 - 
   (27*CF^2*Pi^2*G[1, 1, 0, 0, 0, zb])/2 - (523*CA*CF*G[1, 1, 0, 0, 0, zb])/
    (2*(-1 + zb)) + (1579*CF^2*G[1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (75*CF*nf*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (149*CA*CF*Pi^2*G[1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (27*CF^2*Pi^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (63*CA*CF*zb*G[1, 1, 0, 0, 0, zb])/2 + 471*CF^2*zb*G[1, 1, 0, 0, 0, zb] + 
   42*CF*nf*zb*G[1, 1, 0, 0, 0, zb] - 
   (149*CA*CF*Pi^2*zb*G[1, 1, 0, 0, 0, zb])/4 - 
   (27*CF^2*Pi^2*zb*G[1, 1, 0, 0, 0, zb])/2 - 51*CA*CF*G[1, 1, 0, 0, 1, zb] - 
   469*CF^2*G[1, 1, 0, 0, 1, zb] - 40*CF*nf*G[1, 1, 0, 0, 1, zb] + 
   (143*CA*CF*Pi^2*G[1, 1, 0, 0, 1, zb])/6 + 
   (23*CF^2*Pi^2*G[1, 1, 0, 0, 1, zb])/3 + (121*CA*CF*G[1, 1, 0, 0, 1, zb])/
    (-1 + zb) - (533*CF^2*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (50*CF*nf*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (143*CA*CF*Pi^2*G[1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (46*CF^2*Pi^2*G[1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   12*CA*CF*zb*G[1, 1, 0, 0, 1, zb] - 322*CF^2*zb*G[1, 1, 0, 0, 1, zb] - 
   28*CF*nf*zb*G[1, 1, 0, 0, 1, zb] + 
   (143*CA*CF*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/6 + 
   (23*CF^2*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/3 - 12*CA*CF*G[1, 1, 0, 1, 0, zb] - 
   475*CF^2*G[1, 1, 0, 1, 0, zb] - 40*CF*nf*G[1, 1, 0, 1, 0, zb] + 
   (67*CA*CF*Pi^2*G[1, 1, 0, 1, 0, zb])/3 + 
   (26*CF^2*Pi^2*G[1, 1, 0, 1, 0, zb])/3 + (159*CA*CF*G[1, 1, 0, 1, 0, zb])/
    (-1 + zb) - (537*CF^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (50*CF*nf*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (134*CA*CF*Pi^2*G[1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (52*CF^2*Pi^2*G[1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   7*CA*CF*zb*G[1, 1, 0, 1, 0, zb] - 320*CF^2*zb*G[1, 1, 0, 1, 0, zb] - 
   28*CF*nf*zb*G[1, 1, 0, 1, 0, zb] + (67*CA*CF*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/
    3 + (26*CF^2*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/3 + 
   (133*CA*CF*G[1, 1, 0, 1, 1, zb])/3 + (651*CF^2*G[1, 1, 0, 1, 1, zb])/2 + 
   (80*CF*nf*G[1, 1, 0, 1, 1, zb])/3 - (47*CA*CF*Pi^2*G[1, 1, 0, 1, 1, zb])/
    3 - (19*CF^2*Pi^2*G[1, 1, 0, 1, 1, zb])/3 - 
   (214*CA*CF*G[1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (366*CF^2*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (100*CF*nf*G[1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (94*CA*CF*Pi^2*G[1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (38*CF^2*Pi^2*G[1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (101*CA*CF*zb*G[1, 1, 0, 1, 1, zb])/6 + 220*CF^2*zb*G[1, 1, 0, 1, 1, zb] + 
   (56*CF*nf*zb*G[1, 1, 0, 1, 1, zb])/3 - 
   (47*CA*CF*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/3 - 
   (19*CF^2*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/3 + 57*CA*CF*G[1, 1, 1, 0, 0, zb] - 
   469*CF^2*G[1, 1, 1, 0, 0, zb] - 40*CF*nf*G[1, 1, 1, 0, 0, zb] + 
   (125*CA*CF*Pi^2*G[1, 1, 1, 0, 0, zb])/6 + 
   9*CF^2*Pi^2*G[1, 1, 1, 0, 0, zb] + (229*CA*CF*G[1, 1, 1, 0, 0, zb])/
    (-1 + zb) - (533*CF^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (50*CF*nf*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (125*CA*CF*Pi^2*G[1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (18*CF^2*Pi^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   48*CA*CF*zb*G[1, 1, 1, 0, 0, zb] - 322*CF^2*zb*G[1, 1, 1, 0, 0, zb] - 
   28*CF*nf*zb*G[1, 1, 1, 0, 0, zb] + 
   (125*CA*CF*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/6 + 
   9*CF^2*Pi^2*zb*G[1, 1, 1, 0, 0, zb] - (20*CA*CF*G[1, 1, 1, 0, 1, zb])/3 + 
   (639*CF^2*G[1, 1, 1, 0, 1, zb])/2 + (80*CF*nf*G[1, 1, 1, 0, 1, zb])/3 - 
   14*CA*CF*Pi^2*G[1, 1, 1, 0, 1, zb] - (14*CF^2*Pi^2*G[1, 1, 1, 0, 1, zb])/
    3 - (370*CA*CF*G[1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (362*CF^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (100*CF*nf*G[1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (28*CA*CF*Pi^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (28*CF^2*Pi^2*G[1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (85*CA*CF*zb*G[1, 1, 1, 0, 1, zb])/6 + 222*CF^2*zb*G[1, 1, 1, 0, 1, zb] + 
   (56*CF*nf*zb*G[1, 1, 1, 0, 1, zb])/3 - 14*CA*CF*Pi^2*zb*
    G[1, 1, 1, 0, 1, zb] - (14*CF^2*Pi^2*zb*G[1, 1, 1, 0, 1, zb])/3 - 
   (128*CA*CF*G[1, 1, 1, 1, 0, zb])/3 + (639*CF^2*G[1, 1, 1, 1, 0, zb])/2 + 
   (80*CF*nf*G[1, 1, 1, 1, 0, zb])/3 - 13*CA*CF*Pi^2*G[1, 1, 1, 1, 0, zb] - 
   6*CF^2*Pi^2*G[1, 1, 1, 1, 0, zb] - (478*CA*CF*G[1, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (362*CF^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (100*CF*nf*G[1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (26*CA*CF*Pi^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (12*CF^2*Pi^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (205*CA*CF*zb*G[1, 1, 1, 1, 0, zb])/6 + 222*CF^2*zb*G[1, 1, 1, 1, 0, zb] + 
   (56*CF*nf*zb*G[1, 1, 1, 1, 0, zb])/3 - 13*CA*CF*Pi^2*zb*
    G[1, 1, 1, 1, 0, zb] - 6*CF^2*Pi^2*zb*G[1, 1, 1, 1, 0, zb] + 
   (91*CA*CF*G[1, 1, 1, 1, 1, zb])/9 - (879*CF^2*G[1, 1, 1, 1, 1, zb])/4 - 
   (160*CF*nf*G[1, 1, 1, 1, 1, zb])/9 + (28*CA*CF*Pi^2*G[1, 1, 1, 1, 1, zb])/
    3 + 4*CF^2*Pi^2*G[1, 1, 1, 1, 1, zb] + (800*CA*CF*G[1, 1, 1, 1, 1, zb])/
    (9*(-1 + zb)) - (248*CF^2*G[1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (200*CF*nf*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (56*CA*CF*Pi^2*G[1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (8*CF^2*Pi^2*G[1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (451*CA*CF*zb*G[1, 1, 1, 1, 1, zb])/36 - 
   155*CF^2*zb*G[1, 1, 1, 1, 1, zb] - (112*CF*nf*zb*G[1, 1, 1, 1, 1, zb])/9 + 
   (28*CA*CF*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/3 + 
   4*CF^2*Pi^2*zb*G[1, 1, 1, 1, 1, zb] - 
   (11413*CA*CF*G[0, 0, 0, 0, 0, 0, zb])/8 - 
   (9477*CF^2*G[0, 0, 0, 0, 0, 0, zb])/8 - 
   (243*CF*nf*G[0, 0, 0, 0, 0, 0, zb])/4 - 
   (2185*CA*CF*G[0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (1458*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (243*CF*nf*G[0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (5625*CA*CF*zb*G[0, 0, 0, 0, 0, 0, zb])/8 - 
   (6561*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/8 - 
   (243*CF*nf*zb*G[0, 0, 0, 0, 0, 0, zb])/4 + 
   (4663*CA*CF*G[0, 0, 0, 0, 0, 1, zb])/4 + 
   (3159*CF^2*G[0, 0, 0, 0, 0, 1, zb])/4 + (81*CF*nf*G[0, 0, 0, 0, 0, 1, zb])/
    2 + (943*CA*CF*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (972*CF^2*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (81*CF*nf*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (2403*CA*CF*zb*G[0, 0, 0, 0, 0, 1, zb])/4 + 
   (2187*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/4 + 
   (81*CF*nf*zb*G[0, 0, 0, 0, 0, 1, zb])/2 + 
   (4007*CA*CF*G[0, 0, 0, 0, 1, 0, zb])/4 + 
   (3191*CF^2*G[0, 0, 0, 0, 1, 0, zb])/4 + (81*CF*nf*G[0, 0, 0, 0, 1, 0, zb])/
    2 + (779*CA*CF*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (980*CF^2*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (81*CF*nf*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (2019*CA*CF*zb*G[0, 0, 0, 0, 1, 0, zb])/4 + 
   (2187*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb])/4 + 
   (81*CF*nf*zb*G[0, 0, 0, 0, 1, 0, zb])/2 - 
   (1561*CA*CF*G[0, 0, 0, 0, 1, 1, zb])/2 - 
   (1069*CF^2*G[0, 0, 0, 0, 1, 1, zb])/2 - 27*CF*nf*G[0, 0, 0, 0, 1, 1, zb] - 
   (632*CA*CF*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (656*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (813*CA*CF*zb*G[0, 0, 0, 0, 1, 1, zb])/2 - 
   (729*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb])/2 - 
   27*CF*nf*zb*G[0, 0, 0, 0, 1, 1, zb] + (3503*CA*CF*G[0, 0, 0, 1, 0, 0, zb])/
    4 + (3239*CF^2*G[0, 0, 0, 1, 0, 0, zb])/4 + 
   (81*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/2 + (653*CA*CF*G[0, 0, 0, 1, 0, 0, zb])/
    (-1 + zb) + (992*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (81*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1731*CA*CF*zb*G[0, 0, 0, 1, 0, 0, zb])/4 + 
   (2187*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/4 + 
   (81*CF*nf*zb*G[0, 0, 0, 1, 0, 0, zb])/2 - 
   (1393*CA*CF*G[0, 0, 0, 1, 0, 1, zb])/2 - 
   (1085*CF^2*G[0, 0, 0, 1, 0, 1, zb])/2 - 27*CF*nf*G[0, 0, 0, 1, 0, 1, zb] - 
   (548*CA*CF*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (664*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (717*CA*CF*zb*G[0, 0, 0, 1, 0, 1, zb])/2 - 
   (729*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/2 - 
   27*CF*nf*zb*G[0, 0, 0, 1, 0, 1, zb] - (1073*CA*CF*G[0, 0, 0, 1, 1, 0, zb])/
    2 - (1085*CF^2*G[0, 0, 0, 1, 1, 0, zb])/2 - 
   27*CF*nf*G[0, 0, 0, 1, 1, 0, zb] - (388*CA*CF*G[0, 0, 0, 1, 1, 0, zb])/
    (-1 + zb) - (664*CF^2*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (525*CA*CF*zb*G[0, 0, 0, 1, 1, 0, zb])/2 - 
   (729*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/2 - 
   27*CF*nf*zb*G[0, 0, 0, 1, 1, 0, zb] + 394*CA*CF*G[0, 0, 0, 1, 1, 1, zb] + 
   363*CF^2*G[0, 0, 0, 1, 1, 1, zb] + 18*CF*nf*G[0, 0, 0, 1, 1, 1, zb] + 
   (295*CA*CF*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (444*CF^2*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   198*CA*CF*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   243*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb] + 
   18*CF*nf*zb*G[0, 0, 0, 1, 1, 1, zb] + (3107*CA*CF*G[0, 0, 1, 0, 0, 0, zb])/
    4 + (3311*CF^2*G[0, 0, 1, 0, 0, 0, zb])/4 + 
   (81*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/2 + (554*CA*CF*G[0, 0, 1, 0, 0, 0, zb])/
    (-1 + zb) + (1010*CF^2*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (81*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1515*CA*CF*zb*G[0, 0, 1, 0, 0, 0, zb])/4 + 
   (2187*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb])/4 + 
   (81*CF*nf*zb*G[0, 0, 1, 0, 0, 0, zb])/2 - 
   (1261*CA*CF*G[0, 0, 1, 0, 0, 1, zb])/2 - 
   (1109*CF^2*G[0, 0, 1, 0, 0, 1, zb])/2 - 27*CF*nf*G[0, 0, 1, 0, 0, 1, zb] - 
   (482*CA*CF*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (676*CF^2*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (645*CA*CF*zb*G[0, 0, 1, 0, 0, 1, zb])/2 - 
   (729*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb])/2 - 
   27*CF*nf*zb*G[0, 0, 1, 0, 0, 1, zb] - (1093*CA*CF*G[0, 0, 1, 0, 1, 0, zb])/
    2 - (1125*CF^2*G[0, 0, 1, 0, 1, 0, zb])/2 - 
   27*CF*nf*G[0, 0, 1, 0, 1, 0, zb] - (398*CA*CF*G[0, 0, 1, 0, 1, 0, zb])/
    (-1 + zb) - (684*CF^2*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (549*CA*CF*zb*G[0, 0, 1, 0, 1, 0, zb])/2 - 
   (729*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb])/2 - 
   27*CF*nf*zb*G[0, 0, 1, 0, 1, 0, zb] + 426*CA*CF*G[0, 0, 1, 0, 1, 1, zb] + 
   379*CF^2*G[0, 0, 1, 0, 1, 1, zb] + 18*CF*nf*G[0, 0, 1, 0, 1, 1, zb] + 
   (327*CA*CF*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (460*CF^2*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   222*CA*CF*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   243*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   18*CF*nf*zb*G[0, 0, 1, 0, 1, 1, zb] - (781*CA*CF*G[0, 0, 1, 1, 0, 0, zb])/
    2 - (1109*CF^2*G[0, 0, 1, 1, 0, 0, zb])/2 - 
   27*CF*nf*G[0, 0, 1, 1, 0, 0, zb] - (242*CA*CF*G[0, 0, 1, 1, 0, 0, zb])/
    (-1 + zb) - (676*CF^2*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (357*CA*CF*zb*G[0, 0, 1, 1, 0, 0, zb])/2 - 
   (729*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/2 - 
   27*CF*nf*zb*G[0, 0, 1, 1, 0, 0, zb] + 310*CA*CF*G[0, 0, 1, 1, 0, 1, zb] + 
   371*CF^2*G[0, 0, 1, 1, 0, 1, zb] + 18*CF*nf*G[0, 0, 1, 1, 0, 1, zb] + 
   (211*CA*CF*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (452*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   150*CA*CF*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   243*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   18*CF*nf*zb*G[0, 0, 1, 1, 0, 1, zb] + 230*CA*CF*G[0, 0, 1, 1, 1, 0, zb] + 
   371*CF^2*G[0, 0, 1, 1, 1, 0, zb] + 18*CF*nf*G[0, 0, 1, 1, 1, 0, zb] + 
   (131*CA*CF*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (452*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   102*CA*CF*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   243*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   18*CF*nf*zb*G[0, 0, 1, 1, 1, 0, zb] - (343*CA*CF*G[0, 0, 1, 1, 1, 1, zb])/
    2 - 248*CF^2*G[0, 0, 1, 1, 1, 1, zb] - 12*CF*nf*G[0, 0, 1, 1, 1, 1, zb] - 
   (211*CA*CF*G[0, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (302*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (159*CA*CF*zb*G[0, 0, 1, 1, 1, 1, zb])/2 - 
   162*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   12*CF*nf*zb*G[0, 0, 1, 1, 1, 1, zb] + (2783*CA*CF*G[0, 1, 0, 0, 0, 0, zb])/
    4 + (3419*CF^2*G[0, 1, 0, 0, 0, 0, zb])/4 + 
   (81*CF*nf*G[0, 1, 0, 0, 0, 0, zb])/2 + (473*CA*CF*G[0, 1, 0, 0, 0, 0, zb])/
    (-1 + zb) + (1037*CF^2*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (81*CF*nf*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (1353*CA*CF*zb*G[0, 1, 0, 0, 0, 0, zb])/4 + 
   (2187*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb])/4 + 
   (81*CF*nf*zb*G[0, 1, 0, 0, 0, 0, zb])/2 - 
   (1153*CA*CF*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   (1145*CF^2*G[0, 1, 0, 0, 0, 1, zb])/2 - 27*CF*nf*G[0, 1, 0, 0, 0, 1, zb] - 
   (428*CA*CF*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (694*CF^2*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (591*CA*CF*zb*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   (729*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   27*CF*nf*zb*G[0, 1, 0, 0, 0, 1, zb] - (985*CA*CF*G[0, 1, 0, 0, 1, 0, zb])/
    2 - (1161*CF^2*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   27*CF*nf*G[0, 1, 0, 0, 1, 0, zb] - (344*CA*CF*G[0, 1, 0, 0, 1, 0, zb])/
    (-1 + zb) - (702*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (495*CA*CF*zb*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   (729*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb])/2 - 
   27*CF*nf*zb*G[0, 1, 0, 0, 1, 0, zb] + 390*CA*CF*G[0, 1, 0, 0, 1, 1, zb] + 
   391*CF^2*G[0, 1, 0, 0, 1, 1, zb] + 18*CF*nf*G[0, 1, 0, 0, 1, 1, zb] + 
   (291*CA*CF*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (472*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   204*CA*CF*zb*G[0, 1, 0, 0, 1, 1, zb] + 
   243*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb] + 
   18*CF*nf*zb*G[0, 1, 0, 0, 1, 1, zb] - (853*CA*CF*G[0, 1, 0, 1, 0, 0, zb])/
    2 - (1185*CF^2*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   27*CF*nf*G[0, 1, 0, 1, 0, 0, zb] - (278*CA*CF*G[0, 1, 0, 1, 0, 0, zb])/
    (-1 + zb) - (714*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (423*CA*CF*zb*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   (729*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   27*CF*nf*zb*G[0, 1, 0, 1, 0, 0, zb] + 346*CA*CF*G[0, 1, 0, 1, 0, 1, zb] + 
   399*CF^2*G[0, 1, 0, 1, 0, 1, zb] + 18*CF*nf*G[0, 1, 0, 1, 0, 1, zb] + 
   (247*CA*CF*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (480*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   180*CA*CF*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   243*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   18*CF*nf*zb*G[0, 1, 0, 1, 0, 1, zb] + 266*CA*CF*G[0, 1, 0, 1, 1, 0, zb] + 
   399*CF^2*G[0, 1, 0, 1, 1, 0, zb] + 18*CF*nf*G[0, 1, 0, 1, 1, 0, zb] + 
   (167*CA*CF*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (480*CF^2*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   132*CA*CF*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   243*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   18*CF*nf*zb*G[0, 1, 0, 1, 1, 0, zb] - (403*CA*CF*G[0, 1, 0, 1, 1, 1, zb])/
    2 - 268*CF^2*G[0, 1, 0, 1, 1, 1, zb] - 12*CF*nf*G[0, 1, 0, 1, 1, 1, zb] - 
   (271*CA*CF*G[0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (322*CF^2*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (207*CA*CF*zb*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   162*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb] - 
   12*CF*nf*zb*G[0, 1, 0, 1, 1, 1, zb] - (593*CA*CF*G[0, 1, 1, 0, 0, 0, zb])/
    2 - (1145*CF^2*G[0, 1, 1, 0, 0, 0, zb])/2 - 
   27*CF*nf*G[0, 1, 1, 0, 0, 0, zb] - (148*CA*CF*G[0, 1, 1, 0, 0, 0, zb])/
    (-1 + zb) - (694*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (255*CA*CF*zb*G[0, 1, 1, 0, 0, 0, zb])/2 - 
   (729*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/2 - 
   27*CF*nf*zb*G[0, 1, 1, 0, 0, 0, zb] + 254*CA*CF*G[0, 1, 1, 0, 0, 1, zb] + 
   383*CF^2*G[0, 1, 1, 0, 0, 1, zb] + 18*CF*nf*G[0, 1, 1, 0, 0, 1, zb] + 
   (155*CA*CF*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (464*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   120*CA*CF*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   243*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb] + 
   18*CF*nf*zb*G[0, 1, 1, 0, 0, 1, zb] + 210*CA*CF*G[0, 1, 1, 0, 1, 0, zb] + 
   391*CF^2*G[0, 1, 1, 0, 1, 0, zb] + 18*CF*nf*G[0, 1, 1, 0, 1, 0, zb] + 
   (111*CA*CF*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (472*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   96*CA*CF*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   243*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb] + 
   18*CF*nf*zb*G[0, 1, 1, 0, 1, 0, zb] - (347*CA*CF*G[0, 1, 1, 0, 1, 1, zb])/
    2 - 264*CF^2*G[0, 1, 1, 0, 1, 1, zb] - 12*CF*nf*G[0, 1, 1, 0, 1, 1, zb] - 
   (215*CA*CF*G[0, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (318*CF^2*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (171*CA*CF*zb*G[0, 1, 1, 0, 1, 1, zb])/2 - 
   162*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb] - 
   12*CF*nf*zb*G[0, 1, 1, 0, 1, 1, zb] + 134*CA*CF*G[0, 1, 1, 1, 0, 0, zb] + 
   383*CF^2*G[0, 1, 1, 1, 0, 0, zb] + 18*CF*nf*G[0, 1, 1, 1, 0, 0, zb] + 
   (35*CA*CF*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (464*CF^2*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   48*CA*CF*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   243*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   18*CF*nf*zb*G[0, 1, 1, 1, 0, 0, zb] - (235*CA*CF*G[0, 1, 1, 1, 0, 1, zb])/
    2 - 256*CF^2*G[0, 1, 1, 1, 0, 1, zb] - 12*CF*nf*G[0, 1, 1, 1, 0, 1, zb] - 
   (103*CA*CF*G[0, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (310*CF^2*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (99*CA*CF*zb*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   162*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   12*CF*nf*zb*G[0, 1, 1, 1, 0, 1, zb] - (155*CA*CF*G[0, 1, 1, 1, 1, 0, zb])/
    2 - 256*CF^2*G[0, 1, 1, 1, 1, 0, zb] - 12*CF*nf*G[0, 1, 1, 1, 1, 0, zb] - 
   (23*CA*CF*G[0, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (310*CF^2*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (24*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (51*CA*CF*zb*G[0, 1, 1, 1, 1, 0, zb])/2 - 
   162*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb] - 
   12*CF*nf*zb*G[0, 1, 1, 1, 1, 0, zb] + (263*CA*CF*G[0, 1, 1, 1, 1, 1, zb])/
    4 + 171*CF^2*G[0, 1, 1, 1, 1, 1, zb] + 8*CF*nf*G[0, 1, 1, 1, 1, 1, zb] + 
   (87*CA*CF*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (207*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (16*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (103*CA*CF*zb*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   108*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb] + 8*CF*nf*zb*G[0, 1, 1, 1, 1, 1, zb] + 
   704*CA*CF*G[1, 0, 0, 0, 0, 0, zb] + 737*CF^2*G[1, 0, 0, 0, 0, 0, zb] + 
   (81*CF*nf*G[1, 0, 0, 0, 0, 0, zb])/2 + (857*CA*CF*G[1, 0, 0, 0, 0, 0, zb])/
    (2*(-1 + zb)) + (972*CF^2*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (81*CF*nf*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   387*CA*CF*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   705*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   (81*CF*nf*zb*G[1, 0, 0, 0, 0, 0, zb])/2 - 
   584*CA*CF*G[1, 0, 0, 0, 0, 1, zb] - 490*CF^2*G[1, 0, 0, 0, 0, 1, zb] - 
   27*CF*nf*G[1, 0, 0, 0, 0, 1, zb] - (399*CA*CF*G[1, 0, 0, 0, 0, 1, zb])/
    (-1 + zb) - (648*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (54*CF*nf*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   330*CA*CF*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   474*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   27*CF*nf*zb*G[1, 0, 0, 0, 0, 1, zb] - 500*CA*CF*G[1, 0, 0, 0, 1, 0, zb] - 
   498*CF^2*G[1, 0, 0, 0, 1, 0, zb] - 27*CF*nf*G[1, 0, 0, 0, 1, 0, zb] - 
   (315*CA*CF*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (656*CF^2*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   282*CA*CF*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   474*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   27*CF*nf*zb*G[1, 0, 0, 0, 1, 0, zb] + 396*CA*CF*G[1, 0, 0, 0, 1, 1, zb] + 
   334*CF^2*G[1, 0, 0, 0, 1, 1, zb] + 18*CF*nf*G[1, 0, 0, 0, 1, 1, zb] + 
   (272*CA*CF*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (440*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   228*CA*CF*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   318*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   18*CF*nf*zb*G[1, 0, 0, 0, 1, 1, zb] - 434*CA*CF*G[1, 0, 0, 1, 0, 0, zb] - 
   510*CF^2*G[1, 0, 0, 1, 0, 0, zb] - 27*CF*nf*G[1, 0, 0, 1, 0, 0, zb] - 
   (249*CA*CF*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (668*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   246*CA*CF*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   474*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   27*CF*nf*zb*G[1, 0, 0, 1, 0, 0, zb] + 352*CA*CF*G[1, 0, 0, 1, 0, 1, zb] + 
   342*CF^2*G[1, 0, 0, 1, 0, 1, zb] + 18*CF*nf*G[1, 0, 0, 1, 0, 1, zb] + 
   (228*CA*CF*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (448*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   204*CA*CF*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   318*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   18*CF*nf*zb*G[1, 0, 0, 1, 0, 1, zb] + 272*CA*CF*G[1, 0, 0, 1, 1, 0, zb] + 
   342*CF^2*G[1, 0, 0, 1, 1, 0, zb] + 18*CF*nf*G[1, 0, 0, 1, 1, 0, zb] + 
   (148*CA*CF*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (448*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   156*CA*CF*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   318*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   18*CF*nf*zb*G[1, 0, 0, 1, 1, 0, zb] - 206*CA*CF*G[1, 0, 0, 1, 1, 1, zb] - 
   229*CF^2*G[1, 0, 0, 1, 1, 1, zb] - 12*CF*nf*G[1, 0, 0, 1, 1, 1, zb] - 
   (123*CA*CF*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (300*CF^2*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   120*CA*CF*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   213*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb] - 
   12*CF*nf*zb*G[1, 0, 0, 1, 1, 1, zb] - 380*CA*CF*G[1, 0, 1, 0, 0, 0, zb] - 
   528*CF^2*G[1, 0, 1, 0, 0, 0, zb] - 27*CF*nf*G[1, 0, 1, 0, 0, 0, zb] - 
   (195*CA*CF*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (686*CF^2*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   219*CA*CF*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   474*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   27*CF*nf*zb*G[1, 0, 1, 0, 0, 0, zb] + 316*CA*CF*G[1, 0, 1, 0, 0, 1, zb] + 
   354*CF^2*G[1, 0, 1, 0, 0, 1, zb] + 18*CF*nf*G[1, 0, 1, 0, 0, 1, zb] + 
   (192*CA*CF*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (460*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   186*CA*CF*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   318*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   18*CF*nf*zb*G[1, 0, 1, 0, 0, 1, zb] + 272*CA*CF*G[1, 0, 1, 0, 1, 0, zb] + 
   362*CF^2*G[1, 0, 1, 0, 1, 0, zb] + 18*CF*nf*G[1, 0, 1, 0, 1, 0, zb] + 
   (148*CA*CF*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (468*CF^2*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   162*CA*CF*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   318*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   18*CF*nf*zb*G[1, 0, 1, 0, 1, 0, zb] - 218*CA*CF*G[1, 0, 1, 0, 1, 1, zb] - 
   245*CF^2*G[1, 0, 1, 0, 1, 1, zb] - 12*CF*nf*G[1, 0, 1, 0, 1, 1, zb] - 
   (135*CA*CF*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (316*CF^2*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   132*CA*CF*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   213*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   12*CF*nf*zb*G[1, 0, 1, 0, 1, 1, zb] + 196*CA*CF*G[1, 0, 1, 1, 0, 0, zb] + 
   354*CF^2*G[1, 0, 1, 1, 0, 0, zb] + 18*CF*nf*G[1, 0, 1, 1, 0, 0, zb] + 
   (72*CA*CF*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (460*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   114*CA*CF*zb*G[1, 0, 1, 1, 0, 0, zb] + 
   318*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 
   18*CF*nf*zb*G[1, 0, 1, 1, 0, 0, zb] - 162*CA*CF*G[1, 0, 1, 1, 0, 1, zb] - 
   237*CF^2*G[1, 0, 1, 1, 0, 1, zb] - 12*CF*nf*G[1, 0, 1, 1, 0, 1, zb] - 
   (79*CA*CF*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (308*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   96*CA*CF*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   213*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   12*CF*nf*zb*G[1, 0, 1, 1, 0, 1, zb] - 122*CA*CF*G[1, 0, 1, 1, 1, 0, zb] - 
   237*CF^2*G[1, 0, 1, 1, 1, 0, zb] - 12*CF*nf*G[1, 0, 1, 1, 1, 0, zb] - 
   (39*CA*CF*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (308*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   72*CA*CF*zb*G[1, 0, 1, 1, 1, 0, zb] - 
   213*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb] - 
   12*CF*nf*zb*G[1, 0, 1, 1, 1, 0, zb] + 97*CA*CF*G[1, 0, 1, 1, 1, 1, zb] + 
   (317*CF^2*G[1, 0, 1, 1, 1, 1, zb])/2 + 8*CF*nf*G[1, 0, 1, 1, 1, 1, zb] + 
   (83*CA*CF*G[1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (206*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (16*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   58*CA*CF*zb*G[1, 0, 1, 1, 1, 1, zb] + 
   (285*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb])/2 + 
   8*CF*nf*zb*G[1, 0, 1, 1, 1, 1, zb] - 284*CA*CF*G[1, 1, 0, 0, 0, 0, zb] - 
   490*CF^2*G[1, 1, 0, 0, 0, 0, zb] - 27*CF*nf*G[1, 1, 0, 0, 0, 0, zb] - 
   (99*CA*CF*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (648*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (54*CF*nf*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   150*CA*CF*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   474*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   27*CF*nf*zb*G[1, 1, 0, 0, 0, 0, zb] + 250*CA*CF*G[1, 1, 0, 0, 0, 1, zb] + 
   326*CF^2*G[1, 1, 0, 0, 0, 1, zb] + 18*CF*nf*G[1, 1, 0, 0, 0, 1, zb] + 
   (126*CA*CF*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (432*CF^2*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   138*CA*CF*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   318*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   18*CF*nf*zb*G[1, 1, 0, 0, 0, 1, zb] + 206*CA*CF*G[1, 1, 0, 0, 1, 0, zb] + 
   334*CF^2*G[1, 1, 0, 0, 1, 0, zb] + 18*CF*nf*G[1, 1, 0, 0, 1, 0, zb] + 
   (82*CA*CF*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (440*CF^2*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   114*CA*CF*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   318*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   18*CF*nf*zb*G[1, 1, 0, 0, 1, 0, zb] - 173*CA*CF*G[1, 1, 0, 0, 1, 1, zb] - 
   225*CF^2*G[1, 1, 0, 0, 1, 1, zb] - 12*CF*nf*G[1, 1, 0, 0, 1, 1, zb] - 
   (90*CA*CF*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (296*CF^2*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   99*CA*CF*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   213*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   12*CF*nf*zb*G[1, 1, 0, 0, 1, 1, zb] + 170*CA*CF*G[1, 1, 0, 1, 0, 0, zb] + 
   346*CF^2*G[1, 1, 0, 1, 0, 0, zb] + 18*CF*nf*G[1, 1, 0, 1, 0, 0, zb] + 
   (46*CA*CF*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (452*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   96*CA*CF*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   318*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   18*CF*nf*zb*G[1, 1, 0, 1, 0, 0, zb] - 149*CA*CF*G[1, 1, 0, 1, 0, 1, zb] - 
   233*CF^2*G[1, 1, 0, 1, 0, 1, zb] - 12*CF*nf*G[1, 1, 0, 1, 0, 1, zb] - 
   (66*CA*CF*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (304*CF^2*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   87*CA*CF*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   213*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb] - 
   12*CF*nf*zb*G[1, 1, 0, 1, 0, 1, zb] - 109*CA*CF*G[1, 1, 0, 1, 1, 0, zb] - 
   233*CF^2*G[1, 1, 0, 1, 1, 0, zb] - 12*CF*nf*G[1, 1, 0, 1, 1, 0, zb] - 
   (26*CA*CF*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (304*CF^2*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   63*CA*CF*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   213*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   12*CF*nf*zb*G[1, 1, 0, 1, 1, 0, zb] + (181*CA*CF*G[1, 1, 0, 1, 1, 1, zb])/
    2 + (313*CF^2*G[1, 1, 0, 1, 1, 1, zb])/2 + 
   8*CF*nf*G[1, 1, 0, 1, 1, 1, zb] + (35*CA*CF*G[1, 1, 0, 1, 1, 1, zb])/
    (-1 + zb) + (204*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (16*CF*nf*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (107*CA*CF*zb*G[1, 1, 0, 1, 1, 1, zb])/2 + 
   (285*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb])/2 + 
   8*CF*nf*zb*G[1, 1, 0, 1, 1, 1, zb] + 110*CA*CF*G[1, 1, 1, 0, 0, 0, zb] + 
   326*CF^2*G[1, 1, 1, 0, 0, 0, zb] + 18*CF*nf*G[1, 1, 1, 0, 0, 0, zb] - 
   (14*CA*CF*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (432*CF^2*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (36*CF*nf*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   54*CA*CF*zb*G[1, 1, 1, 0, 0, 0, zb] + 
   318*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 
   18*CF*nf*zb*G[1, 1, 1, 0, 0, 0, zb] - 107*CA*CF*G[1, 1, 1, 0, 0, 1, zb] - 
   217*CF^2*G[1, 1, 1, 0, 0, 1, zb] - 12*CF*nf*G[1, 1, 1, 0, 0, 1, zb] - 
   (24*CA*CF*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (288*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   57*CA*CF*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   213*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   12*CF*nf*zb*G[1, 1, 1, 0, 0, 1, zb] - 83*CA*CF*G[1, 1, 1, 0, 1, 0, zb] - 
   225*CF^2*G[1, 1, 1, 0, 1, 0, zb] - 12*CF*nf*G[1, 1, 1, 0, 1, 0, zb] - 
   (296*CF^2*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   45*CA*CF*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   213*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   12*CF*nf*zb*G[1, 1, 1, 0, 1, 0, zb] + (155*CA*CF*G[1, 1, 1, 0, 1, 1, zb])/
    2 + (305*CF^2*G[1, 1, 1, 0, 1, 1, zb])/2 + 
   8*CF*nf*G[1, 1, 1, 0, 1, 1, zb] + (22*CA*CF*G[1, 1, 1, 0, 1, 1, zb])/
    (-1 + zb) + (200*CF^2*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (16*CF*nf*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (89*CA*CF*zb*G[1, 1, 1, 0, 1, 1, zb])/2 + 
   (285*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb])/2 + 
   8*CF*nf*zb*G[1, 1, 1, 0, 1, 1, zb] - 47*CA*CF*G[1, 1, 1, 1, 0, 0, zb] - 
   217*CF^2*G[1, 1, 1, 1, 0, 0, zb] - 12*CF*nf*G[1, 1, 1, 1, 0, 0, zb] + 
   (36*CA*CF*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (288*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (24*CF*nf*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   21*CA*CF*zb*G[1, 1, 1, 1, 0, 0, zb] - 
   213*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb] - 
   12*CF*nf*zb*G[1, 1, 1, 1, 0, 0, zb] + (103*CA*CF*G[1, 1, 1, 1, 0, 1, zb])/
    2 + (289*CF^2*G[1, 1, 1, 1, 0, 1, zb])/2 + 
   8*CF*nf*G[1, 1, 1, 1, 0, 1, zb] - (4*CA*CF*G[1, 1, 1, 1, 0, 1, zb])/
    (-1 + zb) + (192*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (16*CF*nf*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (53*CA*CF*zb*G[1, 1, 1, 1, 0, 1, zb])/2 + 
   (285*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb])/2 + 
   8*CF*nf*zb*G[1, 1, 1, 1, 0, 1, zb] + (63*CA*CF*G[1, 1, 1, 1, 1, 0, zb])/
    2 + (289*CF^2*G[1, 1, 1, 1, 1, 0, zb])/2 + 
   8*CF*nf*G[1, 1, 1, 1, 1, 0, zb] - (24*CA*CF*G[1, 1, 1, 1, 1, 0, zb])/
    (-1 + zb) + (192*CF^2*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (16*CF*nf*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (29*CA*CF*zb*G[1, 1, 1, 1, 1, 0, zb])/2 + 
   (285*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/2 + 
   8*CF*nf*zb*G[1, 1, 1, 1, 1, 0, zb] - (413*CA*CF*G[1, 1, 1, 1, 1, 1, zb])/
    12 - (385*CF^2*G[1, 1, 1, 1, 1, 1, zb])/4 - 
   (16*CF*nf*G[1, 1, 1, 1, 1, 1, zb])/3 + (8*CA*CF*G[1, 1, 1, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (128*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (32*CF*nf*G[1, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (215*CA*CF*zb*G[1, 1, 1, 1, 1, 1, zb])/12 - 
   (381*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/4 - 
   (16*CF*nf*zb*G[1, 1, 1, 1, 1, 1, zb])/3 + 
   (6261*CA*CF*G[0, 0, 0, 0, 0, 0, 0, zb])/4 + 
   (2187*CF^2*G[0, 0, 0, 0, 0, 0, 0, zb])/4 + 
   (6261*CA*CF*G[0, 0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (2187*CF^2*G[0, 0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (6261*CA*CF*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/4 + 
   (2187*CF^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (2423*CA*CF*G[0, 0, 0, 0, 0, 0, 1, zb])/2 - 
   (729*CF^2*G[0, 0, 0, 0, 0, 0, 1, zb])/2 - 
   (2423*CA*CF*G[0, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (729*CF^2*G[0, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (2423*CA*CF*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/2 - 
   (729*CF^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/2 - 
   (2159*CA*CF*G[0, 0, 0, 0, 0, 1, 0, zb])/2 - 
   (745*CF^2*G[0, 0, 0, 0, 0, 1, 0, zb])/2 - 
   (2159*CA*CF*G[0, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (745*CF^2*G[0, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (2159*CA*CF*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/2 - 
   (745*CF^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/2 + 
   805*CA*CF*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   251*CF^2*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   (1610*CA*CF*G[0, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (502*CF^2*G[0, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   805*CA*CF*zb*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   251*CF^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   (1955*CA*CF*G[0, 0, 0, 0, 1, 0, 0, zb])/2 - 
   (769*CF^2*G[0, 0, 0, 0, 1, 0, 0, zb])/2 - 
   (1955*CA*CF*G[0, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (769*CF^2*G[0, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (1955*CA*CF*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/2 - 
   (769*CF^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/2 + 
   737*CA*CF*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   259*CF^2*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   (1474*CA*CF*G[0, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (518*CF^2*G[0, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   737*CA*CF*zb*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   259*CF^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb] + 
   609*CA*CF*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   259*CF^2*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   (1218*CA*CF*G[0, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (518*CF^2*G[0, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   609*CA*CF*zb*G[0, 0, 0, 0, 1, 1, 0, zb] + 
   259*CF^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb] - 
   430*CA*CF*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   174*CF^2*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   (860*CA*CF*G[0, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (348*CF^2*G[0, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   430*CA*CF*zb*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   174*CF^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb] - 
   (1793*CA*CF*G[0, 0, 0, 1, 0, 0, 0, zb])/2 - 
   (805*CF^2*G[0, 0, 0, 1, 0, 0, 0, zb])/2 - 
   (1793*CA*CF*G[0, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (805*CF^2*G[0, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (1793*CA*CF*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/2 - 
   (805*CF^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/2 + 
   683*CA*CF*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   271*CF^2*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   (1366*CA*CF*G[0, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (542*CF^2*G[0, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   683*CA*CF*zb*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   271*CF^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb] + 
   615*CA*CF*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   279*CF^2*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   (1230*CA*CF*G[0, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (558*CF^2*G[0, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   615*CA*CF*zb*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   279*CF^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   454*CA*CF*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   190*CF^2*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   (908*CA*CF*G[0, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (380*CF^2*G[0, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   454*CA*CF*zb*G[0, 0, 0, 1, 0, 1, 1, zb] - 
   190*CF^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb] + 
   491*CA*CF*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   271*CF^2*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   (982*CA*CF*G[0, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (542*CF^2*G[0, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   491*CA*CF*zb*G[0, 0, 0, 1, 1, 0, 0, zb] + 
   271*CF^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb] - 
   362*CA*CF*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   182*CF^2*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   (724*CA*CF*G[0, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (364*CF^2*G[0, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   362*CA*CF*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   182*CF^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb] - 
   298*CA*CF*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   182*CF^2*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   (596*CA*CF*G[0, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (364*CF^2*G[0, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   298*CA*CF*zb*G[0, 0, 0, 1, 1, 1, 0, zb] - 
   182*CF^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb] + 
   208*CA*CF*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   122*CF^2*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   (416*CA*CF*G[0, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (244*CF^2*G[0, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   208*CA*CF*zb*G[0, 0, 0, 1, 1, 1, 1, zb] + 
   122*CF^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb] - 
   829*CA*CF*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   (859*CF^2*G[0, 0, 1, 0, 0, 0, 0, zb])/2 - 
   (1658*CA*CF*G[0, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (859*CF^2*G[0, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   829*CA*CF*zb*G[0, 0, 1, 0, 0, 0, 0, zb] - 
   (859*CF^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/2 + 
   638*CA*CF*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   289*CF^2*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   (1276*CA*CF*G[0, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (578*CF^2*G[0, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   638*CA*CF*zb*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   289*CF^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb] + 
   570*CA*CF*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   297*CF^2*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   (1140*CA*CF*G[0, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (594*CF^2*G[0, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   570*CA*CF*zb*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   297*CF^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   424*CA*CF*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   202*CF^2*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   (848*CA*CF*G[0, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (404*CF^2*G[0, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   424*CA*CF*zb*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   202*CF^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   516*CA*CF*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   309*CF^2*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   (1032*CA*CF*G[0, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (618*CF^2*G[0, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   516*CA*CF*zb*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   309*CF^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   388*CA*CF*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   210*CF^2*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   (776*CA*CF*G[0, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (420*CF^2*G[0, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   388*CA*CF*zb*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   210*CF^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb] - 
   324*CA*CF*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   210*CF^2*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   (648*CA*CF*G[0, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (420*CF^2*G[0, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   324*CA*CF*zb*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   210*CF^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   230*CA*CF*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   142*CF^2*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   (460*CA*CF*G[0, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (284*CF^2*G[0, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   230*CA*CF*zb*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   142*CF^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb] + 
   414*CA*CF*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   289*CF^2*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   (828*CA*CF*G[0, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (578*CF^2*G[0, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   414*CA*CF*zb*G[0, 0, 1, 1, 0, 0, 0, zb] + 
   289*CF^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb] - 
   316*CA*CF*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   194*CF^2*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   (632*CA*CF*G[0, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (388*CF^2*G[0, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   316*CA*CF*zb*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   194*CF^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb] - 
   280*CA*CF*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   202*CF^2*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   (560*CA*CF*G[0, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (404*CF^2*G[0, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   280*CA*CF*zb*G[0, 0, 1, 1, 0, 1, 0, zb] - 
   202*CF^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb] + 
   208*CA*CF*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   138*CF^2*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   (416*CA*CF*G[0, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (276*CF^2*G[0, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   208*CA*CF*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   138*CF^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   220*CA*CF*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   194*CF^2*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   (440*CA*CF*G[0, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (388*CF^2*G[0, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   220*CA*CF*zb*G[0, 0, 1, 1, 1, 0, 0, zb] - 
   194*CF^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb] + 
   164*CA*CF*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   130*CF^2*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   (328*CA*CF*G[0, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (260*CF^2*G[0, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   164*CA*CF*zb*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   130*CF^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb] + 
   132*CA*CF*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   130*CF^2*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   (264*CA*CF*G[0, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (260*CF^2*G[0, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   132*CA*CF*zb*G[0, 0, 1, 1, 1, 1, 0, zb] + 
   130*CF^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb] - 
   94*CA*CF*G[0, 0, 1, 1, 1, 1, 1, zb] - 87*CF^2*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   (188*CA*CF*G[0, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (174*CF^2*G[0, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   94*CA*CF*zb*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   87*CF^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb] - 
   (3073*CA*CF*G[0, 1, 0, 0, 0, 0, 0, zb])/4 - 
   470*CF^2*G[0, 1, 0, 0, 0, 0, 0, zb] - 
   (3073*CA*CF*G[0, 1, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (940*CF^2*G[0, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (3073*CA*CF*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/4 - 
   470*CF^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb] + 
   (1195*CA*CF*G[0, 1, 0, 0, 0, 0, 1, zb])/2 + 
   316*CF^2*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   (1195*CA*CF*G[0, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (632*CF^2*G[0, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1195*CA*CF*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/2 + 
   316*CF^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb] + 
   (1059*CA*CF*G[0, 1, 0, 0, 0, 1, 0, zb])/2 + 
   324*CF^2*G[0, 1, 0, 0, 0, 1, 0, zb] + 
   (1059*CA*CF*G[0, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (648*CF^2*G[0, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (1059*CA*CF*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/2 + 
   324*CF^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   397*CA*CF*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   220*CF^2*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   (794*CA*CF*G[0, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (440*CF^2*G[0, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   397*CA*CF*zb*G[0, 1, 0, 0, 0, 1, 1, zb] - 
   220*CF^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   (951*CA*CF*G[0, 1, 0, 0, 1, 0, 0, zb])/2 + 
   336*CF^2*G[0, 1, 0, 0, 1, 0, 0, zb] + 
   (951*CA*CF*G[0, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (672*CF^2*G[0, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (951*CA*CF*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/2 + 
   336*CF^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   361*CA*CF*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   228*CF^2*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   (722*CA*CF*G[0, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (456*CF^2*G[0, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   361*CA*CF*zb*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   228*CF^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] - 
   297*CA*CF*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   228*CF^2*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   (594*CA*CF*G[0, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (456*CF^2*G[0, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   297*CA*CF*zb*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   228*CF^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   212*CA*CF*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   154*CF^2*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   (424*CA*CF*G[0, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (308*CF^2*G[0, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   212*CA*CF*zb*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   154*CF^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb] + 
   (861*CA*CF*G[0, 1, 0, 1, 0, 0, 0, zb])/2 + 
   354*CF^2*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   (861*CA*CF*G[0, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (708*CF^2*G[0, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (861*CA*CF*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/2 + 
   354*CF^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   331*CA*CF*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   240*CF^2*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   (662*CA*CF*G[0, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (480*CF^2*G[0, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   331*CA*CF*zb*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   240*CF^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb] - 
   295*CA*CF*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   248*CF^2*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   (590*CA*CF*G[0, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (496*CF^2*G[0, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   295*CA*CF*zb*G[0, 1, 0, 1, 0, 1, 0, zb] - 
   248*CF^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb] + 
   220*CA*CF*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   170*CF^2*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   (440*CA*CF*G[0, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (340*CF^2*G[0, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   220*CA*CF*zb*G[0, 1, 0, 1, 0, 1, 1, zb] + 
   170*CF^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb] - 
   235*CA*CF*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   240*CF^2*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   (470*CA*CF*G[0, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (480*CF^2*G[0, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   235*CA*CF*zb*G[0, 1, 0, 1, 1, 0, 0, zb] - 
   240*CF^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb] + 
   176*CA*CF*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   162*CF^2*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   (352*CA*CF*G[0, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (324*CF^2*G[0, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   176*CA*CF*zb*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   162*CF^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] + 
   144*CA*CF*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   162*CF^2*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   (288*CA*CF*G[0, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (324*CF^2*G[0, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   144*CA*CF*zb*G[0, 1, 0, 1, 1, 1, 0, zb] + 
   162*CF^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb] - 
   103*CA*CF*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   109*CF^2*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   (206*CA*CF*G[0, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (218*CF^2*G[0, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   103*CA*CF*zb*G[0, 1, 0, 1, 1, 1, 1, zb] - 
   109*CF^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb] + 
   (715*CA*CF*G[0, 1, 1, 0, 0, 0, 0, zb])/2 + 
   316*CF^2*G[0, 1, 1, 0, 0, 0, 0, zb] + 
   (715*CA*CF*G[0, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (632*CF^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (715*CA*CF*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/2 + 
   316*CF^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   281*CA*CF*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   212*CF^2*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   (562*CA*CF*G[0, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (424*CF^2*G[0, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   281*CA*CF*zb*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   212*CF^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb] - 
   245*CA*CF*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   220*CF^2*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   (490*CA*CF*G[0, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (440*CF^2*G[0, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   245*CA*CF*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   220*CF^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   186*CA*CF*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   150*CF^2*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   (372*CA*CF*G[0, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (300*CF^2*G[0, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   186*CA*CF*zb*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   150*CF^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   215*CA*CF*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   232*CF^2*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   (430*CA*CF*G[0, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (464*CF^2*G[0, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   215*CA*CF*zb*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   232*CF^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   166*CA*CF*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   158*CF^2*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   (332*CA*CF*G[0, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (316*CF^2*G[0, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   166*CA*CF*zb*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   158*CF^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb] + 
   134*CA*CF*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   158*CF^2*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   (268*CA*CF*G[0, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (316*CF^2*G[0, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   134*CA*CF*zb*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   158*CF^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   98*CA*CF*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   107*CF^2*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   (196*CA*CF*G[0, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (214*CF^2*G[0, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   98*CA*CF*zb*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   107*CF^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb] - 
   169*CA*CF*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   212*CF^2*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   (338*CA*CF*G[0, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (424*CF^2*G[0, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   169*CA*CF*zb*G[0, 1, 1, 1, 0, 0, 0, zb] - 
   212*CF^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb] + 
   134*CA*CF*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   142*CF^2*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   (268*CA*CF*G[0, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (284*CF^2*G[0, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   134*CA*CF*zb*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   142*CF^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb] + 
   114*CA*CF*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   150*CF^2*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   (228*CA*CF*G[0, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (300*CF^2*G[0, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   114*CA*CF*zb*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   150*CF^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   88*CA*CF*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   103*CF^2*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   (176*CA*CF*G[0, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (206*CF^2*G[0, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   88*CA*CF*zb*G[0, 1, 1, 1, 0, 1, 1, zb] - 
   103*CF^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   86*CA*CF*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   142*CF^2*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   (172*CA*CF*G[0, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (284*CF^2*G[0, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   86*CA*CF*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   142*CF^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   68*CA*CF*G[0, 1, 1, 1, 1, 0, 1, zb] - 95*CF^2*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   (136*CA*CF*G[0, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (190*CF^2*G[0, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   68*CA*CF*zb*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   95*CF^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb] - 
   52*CA*CF*G[0, 1, 1, 1, 1, 1, 0, zb] - 95*CF^2*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   (104*CA*CF*G[0, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (190*CF^2*G[0, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   52*CA*CF*zb*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   95*CF^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   40*CA*CF*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   (127*CF^2*G[0, 1, 1, 1, 1, 1, 1, zb])/2 + 
   (80*CA*CF*G[0, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (127*CF^2*G[0, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   40*CA*CF*zb*G[0, 1, 1, 1, 1, 1, 1, zb] + 
   (127*CF^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (3495*CA*CF*G[1, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (729*CF^2*G[1, 0, 0, 0, 0, 0, 0, zb])/2 - 
   (3495*CA*CF*G[1, 0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (729*CF^2*G[1, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (3495*CA*CF*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (729*CF^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/2 + 
   (1341*CA*CF*G[1, 0, 0, 0, 0, 0, 1, zb])/2 + 
   243*CF^2*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   (1341*CA*CF*G[1, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (486*CF^2*G[1, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1341*CA*CF*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/2 + 
   243*CF^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] + 
   (1205*CA*CF*G[1, 0, 0, 0, 0, 1, 0, zb])/2 + 
   251*CF^2*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   (1205*CA*CF*G[1, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (502*CF^2*G[1, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (1205*CA*CF*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/2 + 
   251*CF^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   447*CA*CF*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   170*CF^2*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   (894*CA*CF*G[1, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (340*CF^2*G[1, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   447*CA*CF*zb*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   170*CF^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   (1097*CA*CF*G[1, 0, 0, 0, 1, 0, 0, zb])/2 + 
   263*CF^2*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (1097*CA*CF*G[1, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (526*CF^2*G[1, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1097*CA*CF*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/2 + 
   263*CF^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   411*CA*CF*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   178*CF^2*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   (822*CA*CF*G[1, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (356*CF^2*G[1, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   411*CA*CF*zb*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   178*CF^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb] - 
   347*CA*CF*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   178*CF^2*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   (694*CA*CF*G[1, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (356*CF^2*G[1, 0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   347*CA*CF*zb*G[1, 0, 0, 0, 1, 1, 0, zb] - 
   178*CF^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb] + 
   246*CA*CF*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   120*CF^2*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   (492*CA*CF*G[1, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (240*CF^2*G[1, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   246*CA*CF*zb*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   120*CF^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb] + 
   (1007*CA*CF*G[1, 0, 0, 1, 0, 0, 0, zb])/2 + 
   281*CF^2*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   (1007*CA*CF*G[1, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (562*CF^2*G[1, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1007*CA*CF*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/2 + 
   281*CF^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   381*CA*CF*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   190*CF^2*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   (762*CA*CF*G[1, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (380*CF^2*G[1, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   381*CA*CF*zb*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   190*CF^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb] - 
   345*CA*CF*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   198*CF^2*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   (690*CA*CF*G[1, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (396*CF^2*G[1, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   345*CA*CF*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   198*CF^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   254*CA*CF*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   136*CF^2*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   (508*CA*CF*G[1, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (272*CF^2*G[1, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   254*CA*CF*zb*G[1, 0, 0, 1, 0, 1, 1, zb] + 
   136*CF^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb] - 
   285*CA*CF*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   190*CF^2*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   (570*CA*CF*G[1, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (380*CF^2*G[1, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   285*CA*CF*zb*G[1, 0, 0, 1, 1, 0, 0, zb] - 
   190*CF^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   210*CA*CF*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   128*CF^2*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   (420*CA*CF*G[1, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (256*CF^2*G[1, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   210*CA*CF*zb*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   128*CF^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb] + 
   178*CA*CF*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   128*CF^2*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   (356*CA*CF*G[1, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (256*CF^2*G[1, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   178*CA*CF*zb*G[1, 0, 0, 1, 1, 1, 0, zb] + 
   128*CF^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb] - 
   126*CA*CF*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   86*CF^2*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   (252*CA*CF*G[1, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (172*CF^2*G[1, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   126*CA*CF*zb*G[1, 0, 0, 1, 1, 1, 1, zb] - 
   86*CF^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb] + 
   463*CA*CF*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   308*CF^2*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   (926*CA*CF*G[1, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (616*CF^2*G[1, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   463*CA*CF*zb*G[1, 0, 1, 0, 0, 0, 0, zb] + 
   308*CF^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb] - 
   354*CA*CF*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   208*CF^2*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   (708*CA*CF*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (416*CF^2*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   354*CA*CF*zb*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   208*CF^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] - 
   318*CA*CF*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   216*CF^2*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   (636*CA*CF*G[1, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (432*CF^2*G[1, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   318*CA*CF*zb*G[1, 0, 1, 0, 0, 1, 0, zb] - 
   216*CF^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb] + 
   236*CA*CF*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   148*CF^2*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   (472*CA*CF*G[1, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (296*CF^2*G[1, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   236*CA*CF*zb*G[1, 0, 1, 0, 0, 1, 1, zb] + 
   148*CF^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   288*CA*CF*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   228*CF^2*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   (576*CA*CF*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (456*CF^2*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   288*CA*CF*zb*G[1, 0, 1, 0, 1, 0, 0, zb] - 
   228*CF^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb] + 
   216*CA*CF*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   156*CF^2*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   (432*CA*CF*G[1, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (312*CF^2*G[1, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   216*CA*CF*zb*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   156*CF^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb] + 
   184*CA*CF*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   156*CF^2*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   (368*CA*CF*G[1, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (312*CF^2*G[1, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   184*CA*CF*zb*G[1, 0, 1, 0, 1, 1, 0, zb] + 
   156*CF^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb] - 
   132*CA*CF*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   106*CF^2*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   (264*CA*CF*G[1, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (212*CF^2*G[1, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   132*CA*CF*zb*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   106*CF^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb] - 
   242*CA*CF*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   208*CF^2*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   (484*CA*CF*G[1, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (416*CF^2*G[1, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   242*CA*CF*zb*G[1, 0, 1, 1, 0, 0, 0, zb] - 
   208*CF^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb] + 
   184*CA*CF*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   140*CF^2*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   (368*CA*CF*G[1, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (280*CF^2*G[1, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   184*CA*CF*zb*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   140*CF^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb] + 
   164*CA*CF*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   148*CF^2*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   (328*CA*CF*G[1, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (296*CF^2*G[1, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   164*CA*CF*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   148*CF^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   122*CA*CF*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   102*CF^2*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   (244*CA*CF*G[1, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (204*CF^2*G[1, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   122*CA*CF*zb*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   102*CF^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   136*CA*CF*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   140*CF^2*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   (272*CA*CF*G[1, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (280*CF^2*G[1, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   136*CA*CF*zb*G[1, 0, 1, 1, 1, 0, 0, zb] + 
   140*CF^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   102*CA*CF*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   94*CF^2*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   (204*CA*CF*G[1, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (188*CF^2*G[1, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   102*CA*CF*zb*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   94*CF^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb] - 
   86*CA*CF*G[1, 0, 1, 1, 1, 1, 0, zb] - 94*CF^2*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   (172*CA*CF*G[1, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (188*CF^2*G[1, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   86*CA*CF*zb*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   94*CF^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   63*CA*CF*G[1, 0, 1, 1, 1, 1, 1, zb] + 63*CF^2*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   (126*CA*CF*G[1, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (126*CF^2*G[1, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   63*CA*CF*zb*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   63*CF^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] + 
   (845*CA*CF*G[1, 1, 0, 0, 0, 0, 0, zb])/2 + 
   243*CF^2*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   (845*CA*CF*G[1, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (486*CF^2*G[1, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (845*CA*CF*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/2 + 
   243*CF^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   327*CA*CF*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   162*CF^2*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   (654*CA*CF*G[1, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (324*CF^2*G[1, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   327*CA*CF*zb*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   162*CF^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb] - 
   291*CA*CF*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   170*CF^2*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   (582*CA*CF*G[1, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (340*CF^2*G[1, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   291*CA*CF*zb*G[1, 1, 0, 0, 0, 1, 0, zb] - 
   170*CF^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb] + 
   218*CA*CF*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   116*CF^2*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   (436*CA*CF*G[1, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (232*CF^2*G[1, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   218*CA*CF*zb*G[1, 1, 0, 0, 0, 1, 1, zb] + 
   116*CF^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   261*CA*CF*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   182*CF^2*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   (522*CA*CF*G[1, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (364*CF^2*G[1, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   261*CA*CF*zb*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   182*CF^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   198*CA*CF*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   124*CF^2*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   (396*CA*CF*G[1, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (248*CF^2*G[1, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   198*CA*CF*zb*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   124*CF^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb] + 
   166*CA*CF*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   124*CF^2*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   (332*CA*CF*G[1, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (248*CF^2*G[1, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   166*CA*CF*zb*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   124*CF^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   120*CA*CF*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   84*CF^2*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   (240*CA*CF*G[1, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (168*CF^2*G[1, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   120*CA*CF*zb*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   84*CF^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb] - 
   234*CA*CF*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   200*CF^2*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   (468*CA*CF*G[1, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (400*CF^2*G[1, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   234*CA*CF*zb*G[1, 1, 0, 1, 0, 0, 0, zb] - 
   200*CF^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   180*CA*CF*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   136*CF^2*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   (360*CA*CF*G[1, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (272*CF^2*G[1, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   180*CA*CF*zb*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   136*CF^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb] + 
   160*CA*CF*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   144*CF^2*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   (320*CA*CF*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (288*CF^2*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   160*CA*CF*zb*G[1, 1, 0, 1, 0, 1, 0, zb] + 
   144*CF^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   120*CA*CF*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   100*CF^2*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   (240*CA*CF*G[1, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (200*CF^2*G[1, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   120*CA*CF*zb*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   100*CF^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   132*CA*CF*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   136*CF^2*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   (264*CA*CF*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (272*CF^2*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   132*CA*CF*zb*G[1, 1, 0, 1, 1, 0, 0, zb] + 
   136*CF^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   100*CA*CF*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   92*CF^2*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   (200*CA*CF*G[1, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (184*CF^2*G[1, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   100*CA*CF*zb*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   92*CF^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb] - 
   84*CA*CF*G[1, 1, 0, 1, 1, 1, 0, zb] - 92*CF^2*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   (168*CA*CF*G[1, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (184*CF^2*G[1, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   84*CA*CF*zb*G[1, 1, 0, 1, 1, 1, 0, zb] - 
   92*CF^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb] + 
   62*CA*CF*G[1, 1, 0, 1, 1, 1, 1, zb] + 62*CF^2*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   (124*CA*CF*G[1, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (124*CF^2*G[1, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   62*CA*CF*zb*G[1, 1, 0, 1, 1, 1, 1, zb] + 
   62*CF^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb] - 
   207*CA*CF*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   162*CF^2*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   (414*CA*CF*G[1, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (324*CF^2*G[1, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   207*CA*CF*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   162*CF^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   162*CA*CF*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   108*CF^2*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   (324*CA*CF*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (216*CF^2*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   162*CA*CF*zb*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   108*CF^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb] + 
   142*CA*CF*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   116*CF^2*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   (284*CA*CF*G[1, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (232*CF^2*G[1, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   142*CA*CF*zb*G[1, 1, 1, 0, 0, 1, 0, zb] + 
   116*CF^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb] - 
   108*CA*CF*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   80*CF^2*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   (216*CA*CF*G[1, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (160*CF^2*G[1, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   108*CA*CF*zb*G[1, 1, 1, 0, 0, 1, 1, zb] - 
   80*CF^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb] + 
   124*CA*CF*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   128*CF^2*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   (248*CA*CF*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (256*CF^2*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   124*CA*CF*zb*G[1, 1, 1, 0, 1, 0, 0, zb] + 
   128*CF^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   96*CA*CF*G[1, 1, 1, 0, 1, 0, 1, zb] - 88*CF^2*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   (192*CA*CF*G[1, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (176*CF^2*G[1, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   96*CA*CF*zb*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   88*CF^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb] - 
   80*CA*CF*G[1, 1, 1, 0, 1, 1, 0, zb] - 88*CF^2*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   (160*CA*CF*G[1, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (176*CF^2*G[1, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   80*CA*CF*zb*G[1, 1, 1, 0, 1, 1, 0, zb] - 
   88*CF^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb] + 
   60*CA*CF*G[1, 1, 1, 0, 1, 1, 1, zb] + 60*CF^2*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   (120*CA*CF*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (120*CF^2*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   60*CA*CF*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   60*CF^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] + 
   106*CA*CF*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   108*CF^2*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   (212*CA*CF*G[1, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (216*CF^2*G[1, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   106*CA*CF*zb*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   108*CF^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   84*CA*CF*G[1, 1, 1, 1, 0, 0, 1, zb] - 72*CF^2*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   (168*CA*CF*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (144*CF^2*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   84*CA*CF*zb*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   72*CF^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb] - 
   72*CA*CF*G[1, 1, 1, 1, 0, 1, 0, zb] - 80*CF^2*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   (144*CA*CF*G[1, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (160*CF^2*G[1, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   72*CA*CF*zb*G[1, 1, 1, 1, 0, 1, 0, zb] - 
   80*CF^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb] + 
   56*CA*CF*G[1, 1, 1, 1, 0, 1, 1, zb] + 56*CF^2*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   (112*CA*CF*G[1, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (112*CF^2*G[1, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   56*CA*CF*zb*G[1, 1, 1, 1, 0, 1, 1, zb] + 
   56*CF^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb] - 
   60*CA*CF*G[1, 1, 1, 1, 1, 0, 0, zb] - 72*CF^2*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   (120*CA*CF*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (144*CF^2*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   60*CA*CF*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   72*CF^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   48*CA*CF*G[1, 1, 1, 1, 1, 0, 1, zb] + 48*CF^2*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   (96*CA*CF*G[1, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (96*CF^2*G[1, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   48*CA*CF*zb*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   48*CF^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb] + 
   40*CA*CF*G[1, 1, 1, 1, 1, 1, 0, zb] + 48*CF^2*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   (80*CA*CF*G[1, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (96*CF^2*G[1, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   40*CA*CF*zb*G[1, 1, 1, 1, 1, 1, 0, zb] + 
   48*CF^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb] - 
   32*CA*CF*G[1, 1, 1, 1, 1, 1, 1, zb] - 32*CF^2*G[1, 1, 1, 1, 1, 1, 1, zb] - 
   (64*CA*CF*G[1, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (64*CF^2*G[1, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   32*CA*CF*zb*G[1, 1, 1, 1, 1, 1, 1, zb] - 
   32*CF^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb] - (53640829*CA*CF*Log[Q2dmu2])/
    46656 + (93351*CF^2*Log[Q2dmu2])/64 + (3864149*CF*nf*Log[Q2dmu2])/23328 - 
   (89987*CA*CF*Pi^2*Log[Q2dmu2])/2592 - (8149*CF^2*Pi^2*Log[Q2dmu2])/96 - 
   (10229*CF*nf*Pi^2*Log[Q2dmu2])/1296 + (6157*CA*CF*Pi^4*Log[Q2dmu2])/2160 - 
   (641*CF^2*Pi^4*Log[Q2dmu2])/720 - (11*CF*nf*Pi^4*Log[Q2dmu2])/108 - 
   (1199*CA*CF*Pi^6*Log[Q2dmu2])/60480 - (613*CF^2*Pi^6*Log[Q2dmu2])/30240 - 
   (54527165*CA*CF*Log[Q2dmu2])/(46656*(-1 + zb)) + 
   (95399*CF^2*Log[Q2dmu2])/(64*(-1 + zb)) + (3957589*CF*nf*Log[Q2dmu2])/
    (23328*(-1 + zb)) - (85459*CA*CF*Pi^2*Log[Q2dmu2])/(2592*(-1 + zb)) - 
   (8533*CF^2*Pi^2*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (10885*CF*nf*Pi^2*Log[Q2dmu2])/(1296*(-1 + zb)) + 
   (1315*CA*CF*Pi^4*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (773*CF^2*Pi^4*Log[Q2dmu2])/(720*(-1 + zb)) - (55*CF*nf*Pi^4*Log[Q2dmu2])/
    (432*(-1 + zb)) - (1199*CA*CF*Pi^6*Log[Q2dmu2])/(30240*(-1 + zb)) - 
   (613*CF^2*Pi^6*Log[Q2dmu2])/(15120*(-1 + zb)) - 
   (30999229*CA*CF*zb*Log[Q2dmu2])/46656 + (56999*CF^2*zb*Log[Q2dmu2])/64 + 
   (2431253*CF*nf*zb*Log[Q2dmu2])/23328 - (21491*CA*CF*Pi^2*zb*Log[Q2dmu2])/
    2592 - (1687*CF^2*Pi^2*zb*Log[Q2dmu2])/32 - 
   (6533*CF*nf*Pi^2*zb*Log[Q2dmu2])/1296 + (629*CA*CF*Pi^4*zb*Log[Q2dmu2])/
    432 - (61*CF^2*Pi^4*zb*Log[Q2dmu2])/180 - (77*CF*nf*Pi^4*zb*Log[Q2dmu2])/
    1080 - (1199*CA*CF*Pi^6*zb*Log[Q2dmu2])/60480 - 
   (613*CF^2*Pi^6*zb*Log[Q2dmu2])/30240 + 
   (2846005*CA*CF*G[0, zb]*Log[Q2dmu2])/2592 - 
   (44263*CF^2*G[0, zb]*Log[Q2dmu2])/32 - (202349*CF*nf*G[0, zb]*Log[Q2dmu2])/
    1296 + (3995*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (3497*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/48 + 
   (485*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/72 - 
   (2809*CA*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/1440 + 
   (143*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/160 + 
   (11*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/240 + 
   (2941877*CA*CF*G[0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) - 
   (45799*CF^2*G[0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (210157*CF*nf*G[0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) + 
   (3319*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (3785*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (541*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (793*CA*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/(360*(-1 + zb)) + 
   (11*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(10*(-1 + zb)) + 
   (11*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/(120*(-1 + zb)) + 
   (1621813*CA*CF*zb*G[0, zb]*Log[Q2dmu2])/2592 - 
   (27095*CF^2*zb*G[0, zb]*Log[Q2dmu2])/32 - 
   (127949*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/1296 + 
   (1043*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/144 + 
   (2237*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/48 + 
   (317*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/72 - 
   (503*CA*CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/480 + 
   (99*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/160 + 
   (11*CF*nf*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/240 - 
   (2773429*CA*CF*G[1, zb]*Log[Q2dmu2])/3888 + 
   (15501*CF^2*G[1, zb]*Log[Q2dmu2])/16 + (202349*CF*nf*G[1, zb]*Log[Q2dmu2])/
    1944 - (2213*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/216 - 
   (1205*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/24 - 
   (485*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/108 + 
   (85*CA*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/72 - 
   (329*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/720 - 
   (11*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/360 - 
   (2878373*CA*CF*G[1, zb]*Log[Q2dmu2])/(3888*(-1 + zb)) + 
   (15933*CF^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (210157*CF*nf*G[1, zb]*Log[Q2dmu2])/(1944*(-1 + zb)) - 
   (2809*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (1345*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (541*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (119*CA*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/(80*(-1 + zb)) - 
   (11*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(15*(-1 + zb)) - 
   (11*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(180*(-1 + zb)) - 
   (1555069*CA*CF*zb*G[1, zb]*Log[Q2dmu2])/3888 + 
   (9429*CF^2*zb*G[1, zb]*Log[Q2dmu2])/16 + 
   (127949*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/1944 + 
   (277*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/216 - 
   (263*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (317*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/108 + 
   (179*CA*CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/360 - 
   (199*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/240 - 
   (11*CF*nf*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/360 - 
   (123997*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (20663*CF^2*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (10229*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (967*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (1423*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   5*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2] + 
   (133*CA*CF*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/144 - 
   (33*CF^2*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/80 - 
   (133277*CA*CF*G[0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (21815*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (10885*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (739*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1639*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (25*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (133*CA*CF*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (33*CF^2*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(40*(-1 + zb)) - 
   (71245*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (12543*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (6533*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (355*CA*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (923*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (7*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (133*CA*CF*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/144 - 
   (33*CF^2*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/80 + 
   (110245*CA*CF*G[0, 1, zb]*Log[Q2dmu2])/216 - 
   (7133*CF^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (10229*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/108 + 
   (275*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (479*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (10*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (161*CA*CF*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/240 + 
   (199*CF^2*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/360 + 
   (119957*CA*CF*G[0, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (7501*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (10885*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (197*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (185*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (25*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (161*CA*CF*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(120*(-1 + zb)) + 
   (199*CF^2*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(180*(-1 + zb)) + 
   (62749*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/216 - 
   (4333*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (6533*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/108 + 
   (31*CA*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (325*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (7*CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (161*CA*CF*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/240 + 
   (199*CF^2*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/360 + 
   (122881*CA*CF*G[1, 0, zb]*Log[Q2dmu2])/216 - 
   (7257*CF^2*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (10229*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/108 + 
   (79*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (245*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (10*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (283*CA*CF*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/720 + 
   (11*CF^2*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/40 + 
   (146309*CA*CF*G[1, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (7501*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (10885*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (173*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (563*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (25*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (283*CA*CF*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(360*(-1 + zb)) + 
   (11*CF^2*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(20*(-1 + zb)) + 
   (62425*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/216 - 
   (4353*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (6533*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/108 + 
   (25*CA*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (79*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (7*CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (283*CA*CF*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/720 + 
   (11*CF^2*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/40 - 
   (107059*CA*CF*G[1, 1, zb]*Log[Q2dmu2])/324 + 
   (2561*CF^2*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (10229*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/162 - 
   (148*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (115*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (20*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (73*CA*CF*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/180 - 
   (11*CF^2*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/60 - 
   (137669*CA*CF*G[1, 1, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
   (2615*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (10885*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(162*(-1 + zb)) - 
   (101*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (98*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (25*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (73*CA*CF*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(90*(-1 + zb)) - 
   (11*CF^2*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(30*(-1 + zb)) - 
   (50005*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/324 + 
   (1531*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (6533*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/162 - 
   (235*CA*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/36 - 
   (39*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (14*CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (73*CA*CF*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/180 - 
   (11*CF^2*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/60 + 
   (4041*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (9391*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (485*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1693*CA*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (351*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CF*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (4893*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (10255*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (541*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (349*CA*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (54*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (9*CF*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2545*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (5611*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (317*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (267*CA*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (243*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CF*nf*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3001*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (3197*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (485*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (509*CA*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (335*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (3*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (3869*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (3485*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (541*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (205*CA*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (104*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (3*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1945*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (1921*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (317*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (79*CA*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (81*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CF*nf*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (3859*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (3209*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (485*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (473*CA*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (347*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (3*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (4721*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (3493*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (541*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (187*CA*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (107*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (3*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2395*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (1917*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (317*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (73*CA*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (81*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (3*CF*nf*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1445*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (1105*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (485*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (337*CA*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (119*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (3761*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (1199*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (541*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (271*CA*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (73*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (926*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (665*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (317*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (55*CA*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (27*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   CF*nf*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (4111*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (3307*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (485*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (113*CA*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (86*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (3*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (6089*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (3485*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (541*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (173*CA*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (36*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2143*CA*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (1971*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (317*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   18*CA*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   22*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (3*CF*nf*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (3061*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/18 - 
   (1143*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (485*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (74*CA*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (35*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + CF*nf*Pi^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (5273*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (1195*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (541*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (37*CA*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (68*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1483*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/18 - 
   (687*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (317*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   12*CA*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (31*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   CF*nf*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (4321*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/18 - 
   (1143*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (485*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (139*CA*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (113*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (6533*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (1195*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (541*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (17*CA*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2*CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2167*CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/18 - 
   (687*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (317*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (23*CA*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (31*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   CF*nf*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (7103*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/54 + 
   (799*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (970*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (69*CA*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (149*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (2*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (5939*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (415*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1082*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (13*CA*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1708*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (487*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (634*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (109*CA*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (43*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2*CF*nf*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (79*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (4049*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 90*CF*nf*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] - (271*CA*CF*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (81*CF^2*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (763*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (4697*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (225*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (271*CA*CF*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (81*CF^2*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (395*CA*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (2461*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   63*CF*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (271*CA*CF*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (81*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (171*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1363*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 60*CF*nf*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] + (245*CA*CF*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (73*CF^2*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (57*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1579*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (75*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (245*CA*CF*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (73*CF^2*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (17*CA*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (831*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   42*CF*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (245*CA*CF*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (73*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (21*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1375*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 60*CF*nf*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] + (115*CA*CF*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (79*CF^2*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (205*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1587*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (75*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (230*CA*CF*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (79*CF^2*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (95*CA*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (827*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   42*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (115*CA*CF*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (79*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   64*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 467*CF^2*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] + 40*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   26*CA*CF*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (28*CF^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (11*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (537*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (50*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (52*CA*CF*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (56*CF^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   2*CA*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 281*CF^2*zb*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] + 28*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   26*CA*CF*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (28*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   48*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1393*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 60*CF*nf*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] + (433*CA*CF*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (44*CF^2*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (319*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1599*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (75*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (433*CA*CF*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (88*CF^2*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   76*CA*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (821*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   42*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (433*CA*CF*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (44*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   25*CA*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 473*CF^2*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + 40*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (45*CA*CF*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   9*CF^2*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (49*CA*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (541*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (50*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (45*CA*CF*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (18*CF^2*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   17*CA*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 279*CF^2*zb*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + 28*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (45*CA*CF*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   9*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   47*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 473*CF^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + 40*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (127*CA*CF*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (31*CF^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (121*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (541*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (50*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (127*CA*CF*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (62*CF^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   57*CA*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 279*CF^2*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + 28*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (127*CA*CF*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (31*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (37*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 323*CF^2*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (80*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (43*CA*CF*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (43*CF^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (166*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (368*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (100*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (86*CA*CF*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (43*CF^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (139*CA*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   192*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (56*CF*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (43*CA*CF*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (43*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (67*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 691*CF^2*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 60*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (149*CA*CF*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (27*CF^2*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (523*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1579*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (75*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (149*CA*CF*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (27*CF^2*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (107*CA*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   463*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 42*CF*nf*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] + (149*CA*CF*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (27*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   39*CA*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 468*CF^2*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 40*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (143*CA*CF*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (23*CF^2*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (121*CA*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (533*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (50*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (143*CA*CF*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (46*CF^2*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   CA*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 318*CF^2*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 28*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (143*CA*CF*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (23*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   474*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 40*CF*nf*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] - (67*CA*CF*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (26*CF^2*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (159*CA*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (537*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (50*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (134*CA*CF*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (52*CF^2*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   18*CA*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 316*CF^2*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + 28*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (67*CA*CF*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (26*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (115*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 325*CF^2*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (80*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (47*CA*CF*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (19*CF^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (214*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (366*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (100*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (94*CA*CF*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (38*CF^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (34*CA*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   218*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (56*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (47*CA*CF*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (19*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   69*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 468*CF^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + 40*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (125*CA*CF*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   9*CF^2*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (229*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (533*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (50*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (125*CA*CF*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (18*CF^2*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   59*CA*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 318*CF^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + 28*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (125*CA*CF*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   9*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (38*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 319*CF^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (80*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   14*CA*CF*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (14*CF^2*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (370*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (362*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (100*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (28*CA*CF*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (28*CF^2*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (59*CA*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   220*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (56*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   14*CA*CF*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (14*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (146*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 319*CF^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (80*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   13*CA*CF*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   6*CF^2*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (478*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (362*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (100*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (26*CA*CF*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CF^2*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (119*CA*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   220*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (56*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   13*CA*CF*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   6*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (118*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (439*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (160*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (28*CA*CF*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   4*CF^2*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (800*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (248*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (200*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (56*CA*CF*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (8*CF^2*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (275*CA*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/18 + 
   154*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (112*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (28*CA*CF*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   4*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (2247*CA*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3159*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (81*CF*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (339*CA*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (972*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (81*CF*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (915*CA*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (2187*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (81*CF*nf*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (965*CA*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1053*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   27*CF*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (334*CA*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (648*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (54*CF*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (441*CA*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (729*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   27*CF*nf*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (797*CA*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1069*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   27*CF*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (250*CA*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (656*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (54*CF*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (345*CA*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (729*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   27*CF*nf*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   325*CA*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 359*CF^2*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (226*CA*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (440*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   153*CA*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   243*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (665*CA*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1093*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   27*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (184*CA*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (668*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (54*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (273*CA*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (729*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   27*CF*nf*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   281*CA*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 367*CF^2*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (182*CA*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (448*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   129*CA*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   243*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   201*CA*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 367*CF^2*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (102*CA*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (448*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   81*CA*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   243*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   157*CA*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 246*CF^2*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (91*CA*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (300*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   69*CA*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   162*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (557*CA*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1129*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   27*CF*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (130*CA*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (686*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (54*CF*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (219*CA*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (729*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   27*CF*nf*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   245*CA*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 379*CF^2*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (146*CA*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (460*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   111*CA*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   243*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   201*CA*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 387*CF^2*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (102*CA*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (468*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   87*CA*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   243*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   169*CA*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 262*CF^2*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (103*CA*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (316*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   81*CA*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   162*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   125*CA*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 379*CF^2*G[0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (26*CA*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (460*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   39*CA*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   243*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   113*CA*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 254*CF^2*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (47*CA*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (308*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   45*CA*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   162*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   73*CA*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 254*CF^2*G[0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7*CA*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (308*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   21*CA*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   162*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (127*CA*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   170*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 8*CF*nf*G[0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] - (39*CA*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (206*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (47*CA*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   108*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*CF*nf*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   280*CA*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 494*CF^2*G[1, 0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 27*CF*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (99*CA*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (648*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (54*CF*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   138*CA*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   462*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   27*CF*nf*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   248*CA*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 328*CF^2*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (126*CA*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (432*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   132*CA*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   312*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   204*CA*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 336*CF^2*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (82*CA*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (440*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   108*CA*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   312*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   172*CA*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 226*CF^2*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (90*CA*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (296*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   96*CA*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   210*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   168*CA*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 348*CF^2*G[1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (46*CA*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (452*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   90*CA*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   312*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   148*CA*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 234*CF^2*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (66*CA*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (304*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   84*CA*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   210*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   108*CA*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 234*CF^2*G[1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (26*CA*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (304*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   60*CA*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   210*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   90*CA*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 157*CF^2*G[1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] - 8*CF*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (35*CA*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (204*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CF*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   52*CA*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   141*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*CF*nf*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   108*CA*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 328*CF^2*G[1, 1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 18*CF*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (14*CA*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (432*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (36*CF*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   48*CA*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   312*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   18*CF*nf*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   106*CA*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 218*CF^2*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (24*CA*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (288*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   54*CA*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   210*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   82*CA*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 226*CF^2*G[1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (296*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   42*CA*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   210*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   77*CA*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 153*CF^2*G[1, 1, 0, 1, 1, zb]*
    Log[Q2dmu2] - 8*CF*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (22*CA*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (200*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CF*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   43*CA*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   141*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   8*CF*nf*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   46*CA*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 218*CF^2*G[1, 1, 1, 0, 0, zb]*
    Log[Q2dmu2] + 12*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (36*CA*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (288*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   18*CA*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   210*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   12*CF*nf*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   51*CA*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 145*CF^2*G[1, 1, 1, 0, 1, zb]*
    Log[Q2dmu2] - 8*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4*CA*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (192*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   25*CA*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   141*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CF*nf*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   31*CA*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 145*CF^2*G[1, 1, 1, 1, 0, zb]*
    Log[Q2dmu2] - 8*CF*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (24*CA*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (192*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CF*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   13*CA*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   141*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   8*CF*nf*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (205*CA*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (193*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (16*CF*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CA*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (128*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CF*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (103*CA*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (189*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (16*CF*nf*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1447*CA*CF*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (729*CF^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1447*CA*CF*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (729*CF^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1447*CA*CF*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (729*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   565*CA*CF*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   243*CF^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1130*CA*CF*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (486*CF^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   565*CA*CF*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   243*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   497*CA*CF*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   251*CF^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (994*CA*CF*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (502*CF^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   497*CA*CF*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   251*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   374*CA*CF*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   170*CF^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (748*CA*CF*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (340*CF^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   374*CA*CF*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   170*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   443*CA*CF*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   263*CF^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (886*CA*CF*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (526*CF^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   443*CA*CF*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   263*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   338*CA*CF*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   178*CF^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (676*CA*CF*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (356*CF^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   338*CA*CF*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   178*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   274*CA*CF*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   178*CF^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (548*CA*CF*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (356*CF^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   274*CA*CF*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   178*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   196*CA*CF*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   120*CF^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (392*CA*CF*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (240*CF^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   196*CA*CF*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   120*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   398*CA*CF*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   281*CF^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (796*CA*CF*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (562*CF^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   398*CA*CF*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   281*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   308*CA*CF*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   190*CF^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (616*CA*CF*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (380*CF^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   308*CA*CF*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   190*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   272*CA*CF*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   198*CF^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (544*CA*CF*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (396*CF^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   272*CA*CF*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   198*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   204*CA*CF*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (408*CA*CF*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (272*CF^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   204*CA*CF*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   212*CA*CF*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   190*CF^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (424*CA*CF*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (380*CF^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   212*CA*CF*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   190*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   160*CA*CF*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   128*CF^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (320*CA*CF*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (256*CF^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   160*CA*CF*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   128*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   128*CA*CF*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   128*CF^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (256*CA*CF*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (256*CF^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   128*CA*CF*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   128*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   92*CA*CF*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   86*CF^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (184*CA*CF*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (172*CF^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   92*CA*CF*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   86*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (715*CA*CF*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   308*CF^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (715*CA*CF*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (616*CF^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (715*CA*CF*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   308*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   281*CA*CF*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   208*CF^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (562*CA*CF*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (416*CF^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   281*CA*CF*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   208*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   245*CA*CF*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   216*CF^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (490*CA*CF*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (432*CF^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   245*CA*CF*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   216*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   186*CA*CF*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   148*CF^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (372*CA*CF*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (296*CF^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   186*CA*CF*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   148*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   215*CA*CF*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   228*CF^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (430*CA*CF*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (456*CF^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   215*CA*CF*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   228*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   166*CA*CF*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   156*CF^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (332*CA*CF*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (312*CF^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   166*CA*CF*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   156*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   134*CA*CF*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   156*CF^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (268*CA*CF*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (312*CF^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   134*CA*CF*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   156*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   98*CA*CF*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   106*CF^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (196*CA*CF*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (212*CF^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   98*CA*CF*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   106*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   169*CA*CF*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   208*CF^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (338*CA*CF*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (416*CF^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   169*CA*CF*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   208*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   134*CA*CF*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   140*CF^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (268*CA*CF*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (280*CF^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   134*CA*CF*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   140*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   114*CA*CF*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   148*CF^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (228*CA*CF*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (296*CF^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   114*CA*CF*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   148*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   88*CA*CF*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   102*CF^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (176*CA*CF*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (204*CF^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   88*CA*CF*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   102*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   86*CA*CF*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   140*CF^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (172*CA*CF*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (280*CF^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   86*CA*CF*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   140*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   68*CA*CF*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   94*CF^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (136*CA*CF*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (188*CF^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   68*CA*CF*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   94*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   52*CA*CF*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   94*CF^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (104*CA*CF*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (188*CF^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   52*CA*CF*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   94*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   40*CA*CF*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   63*CF^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (80*CA*CF*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (126*CF^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   40*CA*CF*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   63*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (845*CA*CF*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   243*CF^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (845*CA*CF*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (486*CF^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (845*CA*CF*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   243*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   327*CA*CF*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   162*CF^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (654*CA*CF*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (324*CF^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   327*CA*CF*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   162*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   291*CA*CF*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   170*CF^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (582*CA*CF*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (340*CF^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   291*CA*CF*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   170*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   218*CA*CF*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   116*CF^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (436*CA*CF*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (232*CF^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   218*CA*CF*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   116*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   261*CA*CF*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   182*CF^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (522*CA*CF*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (364*CF^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   261*CA*CF*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   182*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   198*CA*CF*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   124*CF^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (396*CA*CF*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (248*CF^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   198*CA*CF*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   124*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   166*CA*CF*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   124*CF^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (332*CA*CF*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (248*CF^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   166*CA*CF*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   124*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   120*CA*CF*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   84*CF^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (240*CA*CF*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (168*CF^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   120*CA*CF*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   84*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   234*CA*CF*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   200*CF^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (468*CA*CF*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (400*CF^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   234*CA*CF*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   200*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   180*CA*CF*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (360*CA*CF*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (272*CF^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   180*CA*CF*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   136*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   160*CA*CF*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   144*CF^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (320*CA*CF*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (288*CF^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   160*CA*CF*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   144*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   120*CA*CF*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   100*CF^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (240*CA*CF*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (200*CF^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   120*CA*CF*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   100*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   132*CA*CF*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   136*CF^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (264*CA*CF*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (272*CF^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   132*CA*CF*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   136*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   100*CA*CF*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   92*CF^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (200*CA*CF*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (184*CF^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   100*CA*CF*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   92*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   84*CA*CF*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   92*CF^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (168*CA*CF*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (184*CF^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   84*CA*CF*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   92*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   62*CA*CF*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   62*CF^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (124*CA*CF*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (124*CF^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   62*CA*CF*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   62*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   207*CA*CF*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   162*CF^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (414*CA*CF*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (324*CF^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   207*CA*CF*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   162*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   162*CA*CF*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   108*CF^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (324*CA*CF*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (216*CF^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   162*CA*CF*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   108*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   142*CA*CF*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   116*CF^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (284*CA*CF*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (232*CF^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   142*CA*CF*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   116*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   108*CA*CF*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   80*CF^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (216*CA*CF*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (160*CF^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   108*CA*CF*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   80*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   124*CA*CF*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   128*CF^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (248*CA*CF*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (256*CF^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   124*CA*CF*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   128*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   96*CA*CF*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   88*CF^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (192*CA*CF*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (176*CF^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   96*CA*CF*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   88*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   80*CA*CF*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   88*CF^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (160*CA*CF*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (176*CF^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   80*CA*CF*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   88*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   60*CA*CF*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   60*CF^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (120*CA*CF*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (120*CF^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   60*CA*CF*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   60*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   106*CA*CF*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   108*CF^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (212*CA*CF*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (216*CF^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   106*CA*CF*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   108*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   84*CA*CF*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (168*CA*CF*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (144*CF^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   84*CA*CF*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   72*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   72*CA*CF*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   80*CF^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (144*CA*CF*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (160*CF^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   72*CA*CF*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   80*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   56*CA*CF*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   56*CF^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (112*CA*CF*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (112*CF^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   56*CA*CF*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   56*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   60*CA*CF*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   72*CF^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (120*CA*CF*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (144*CF^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   60*CA*CF*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   72*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   48*CA*CF*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   48*CF^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (96*CA*CF*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (96*CF^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   48*CA*CF*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   48*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   40*CA*CF*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   48*CF^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (80*CA*CF*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (96*CF^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   40*CA*CF*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   48*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   32*CA*CF*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   32*CF^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (64*CA*CF*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (64*CF^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   32*CA*CF*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   32*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (2625685*CA*CF*Log[Q2dmu2]^2)/7776 - (15421*CF^2*Log[Q2dmu2]^2)/32 - 
   (202349*CF*nf*Log[Q2dmu2]^2)/3888 + (4625*CA*CF*Pi^2*Log[Q2dmu2]^2)/432 + 
   (1249*CF^2*Pi^2*Log[Q2dmu2]^2)/48 + (485*CF*nf*Pi^2*Log[Q2dmu2]^2)/216 - 
   (107*CA*CF*Pi^4*Log[Q2dmu2]^2)/120 + (143*CF^2*Pi^4*Log[Q2dmu2]^2)/480 + 
   (11*CF*nf*Pi^4*Log[Q2dmu2]^2)/720 + (2703413*CA*CF*Log[Q2dmu2]^2)/
    (7776*(-1 + zb)) - (15933*CF^2*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (210157*CF*nf*Log[Q2dmu2]^2)/(3888*(-1 + zb)) + 
   (4069*CA*CF*Pi^2*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (1345*CF^2*Pi^2*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (541*CF*nf*Pi^2*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
   (281*CA*CF*Pi^4*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (11*CF^2*Pi^4*Log[Q2dmu2]^2)/(30*(-1 + zb)) + 
   (11*CF*nf*Pi^4*Log[Q2dmu2]^2)/(360*(-1 + zb)) + 
   (1603669*CA*CF*zb*Log[Q2dmu2]^2)/7776 - (9373*CF^2*zb*Log[Q2dmu2]^2)/32 - 
   (127949*CF*nf*zb*Log[Q2dmu2]^2)/3888 + (857*CA*CF*Pi^2*zb*Log[Q2dmu2]^2)/
    432 + (829*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/48 + 
   (317*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/216 - (329*CA*CF*Pi^4*zb*Log[Q2dmu2]^2)/
    720 + (33*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/160 + 
   (11*CF*nf*Pi^4*zb*Log[Q2dmu2]^2)/720 - 
   (134221*CA*CF*G[0, zb]*Log[Q2dmu2]^2)/432 + 
   (7117*CF^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (10229*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/216 - 
   (271*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/24 - 
   (491*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/24 - 
   (5*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (65*CA*CF*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/144 - 
   (11*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/80 - 
   (142637*CA*CF*G[0, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (7501*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (10885*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
   (65*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (563*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (25*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (65*CA*CF*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
   (11*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(40*(-1 + zb)) - 
   (80893*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/432 + 
   (4341*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (6533*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/216 - 
   (25*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (331*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/24 - 
   (7*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (65*CA*CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/144 - 
   (11*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/80 + 
   (128605*CA*CF*G[1, zb]*Log[Q2dmu2]^2)/648 - 
   (2495*CF^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (10229*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/324 + 
   (103*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/18 + 
   (85*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/6 + 
   (10*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (73*CA*CF*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/360 + 
   (11*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/120 + 
   (137669*CA*CF*G[1, zb]*Log[Q2dmu2]^2)/(648*(-1 + zb)) - 
   (2615*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (10885*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(324*(-1 + zb)) + 
   (101*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
   (49*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (25*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (73*CA*CF*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(180*(-1 + zb)) + 
   (11*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(60*(-1 + zb)) + 
   (76249*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/648 - 
   (1523*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (6533*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/324 + 
   (35*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/36 + 
   (107*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/12 + 
   (7*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (73*CA*CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/360 + 
   (11*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/120 + 
   (5329*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (3197*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (485*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (157*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (117*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (6149*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (3485*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (541*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (31*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (18*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (3*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3385*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (1937*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (317*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (65*CA*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (81*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (4609*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/36 + 
   (1099*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (485*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/18 - 
   (73*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (109*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (5453*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
   (1195*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (541*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (113*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (34*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2941*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/36 + 
   (671*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (317*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/18 - 5*CA*CF*Pi^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 - (27*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (5023*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/36 + 
   (1121*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (485*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/18 - 
   (67*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (59*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (6533*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
   (1195*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (541*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (17*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (12*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2923*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/36 + 
   (681*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (317*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/18 - 
   (9*CA*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (13*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (2039*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/27 - 197*CF^2*G[1, 1, zb]*
    Log[Q2dmu2]^2 - (485*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (101*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (77*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (5939*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) - 
   (415*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (541*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (13*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (8*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2275*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/54 - 
   121*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2 - 
   (317*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (47*CA*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (19*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (317*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1363*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 30*CF*nf*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (223*CA*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (27*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (545*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1579*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (75*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (223*CA*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (27*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (305*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (839*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   21*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (223*CA*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (27*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (55*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (461*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 20*CF*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (34*CA*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (131*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (533*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (25*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (68*CA*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (23*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (71*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (285*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   14*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (34*CA*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (23*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   47*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (467*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 20*CF*nf*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (127*CA*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (13*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (169*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (537*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (25*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (127*CA*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (26*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   45*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (283*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   14*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (127*CA*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (13*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (89*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 160*CF^2*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (40*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (43*CA*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (19*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (119*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (183*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (50*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (43*CA*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (19*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (119*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
   97*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (28*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (43*CA*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (19*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (93*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 233*CF^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - 20*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (125*CA*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (9*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (229*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (533*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (25*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (125*CA*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (9*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (81*CA*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   155*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 14*CF*nf*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (125*CA*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (9*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (37*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 159*CF^2*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 + (40*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   7*CA*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (7*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (185*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (181*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (50*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (14*CA*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (14*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (46*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   108*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (28*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   7*CA*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (7*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (91*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 159*CF^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (40*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   3*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (239*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (181*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (50*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (13*CA*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (6*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (76*CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   108*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (28*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   3*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (86*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (219*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (80*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (14*CA*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   2*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (400*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (124*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (100*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (28*CA*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (4*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (187*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/18 - 
   76*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (56*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (14*CA*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   2*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (397*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1053*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (25*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (324*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (27*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (81*CA*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (729*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CF*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (187*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (351*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   9*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (44*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (216*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (18*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (63*CA*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   9*CF*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (143*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (359*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   9*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (22*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (220*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (18*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (39*CA*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   9*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 64*CA*CF*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 - 121*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   6*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (31*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (148*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (12*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   24*CA*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 81*CF^2*zb*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 - 6*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (107*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (371*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   9*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (4*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (226*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (18*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (21*CA*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   9*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 52*CA*CF*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - 125*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   6*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (19*CA*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (152*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (12*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   18*CA*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 81*CF^2*zb*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - 6*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   32*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 125*CF^2*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - 6*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (152*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (12*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   6*CA*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 81*CF^2*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - 6*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (59*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   84*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 4*CF*nf*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (15*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) + (102*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (19*CA*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   54*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 4*CF*nf*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + 52*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   166*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 9*CF*nf*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (7*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (216*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (18*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   18*CA*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   150*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 9*CF*nf*zb*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 52*CA*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   110*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 6*CF*nf*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (12*CA*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (144*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (12*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   24*CA*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   102*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 6*CF*nf*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 40*CA*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   114*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 6*CF*nf*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (148*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (12*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   18*CA*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   102*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 6*CF*nf*zb*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + 38*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   77*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 4*CF*nf*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (11*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (100*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   20*CA*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 69*CF^2*zb*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + 4*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   22*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 110*CF^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - 6*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (18*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (144*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (12*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   6*CA*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 102*CF^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - 6*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   25*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 73*CF^2*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 4*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (2*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (96*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   11*CA*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 69*CF^2*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 4*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   15*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 73*CF^2*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 4*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (12*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (96*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   5*CA*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 69*CF^2*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 4*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (101*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (97*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (8*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (64*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (47*CA*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (93*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (8*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (333*CA*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (333*CA*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (243*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (333*CA*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   131*CA*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   81*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (262*CA*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (162*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   131*CA*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   81*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   113*CA*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   85*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (226*CA*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (170*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   113*CA*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   85*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   86*CA*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 58*CF^2*G[0, 0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (172*CA*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (116*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   86*CA*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   58*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   98*CA*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 91*CF^2*G[0, 0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (196*CA*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) - (182*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   98*CA*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   91*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   76*CA*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 62*CF^2*G[0, 0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + (152*CA*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (124*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   76*CA*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   62*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   60*CA*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 62*CF^2*G[0, 0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (120*CA*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (124*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   60*CA*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   62*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   44*CA*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 42*CF^2*G[0, 0, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 - (88*CA*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (84*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   44*CA*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   42*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (169*CA*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   100*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (169*CA*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (200*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (169*CA*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   100*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   67*CA*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 68*CF^2*G[0, 1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (134*CA*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (136*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   67*CA*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   68*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   57*CA*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 72*CF^2*G[0, 1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (114*CA*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (144*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   57*CA*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   72*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   44*CA*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 50*CF^2*G[0, 1, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (88*CA*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (100*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   44*CA*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   50*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   43*CA*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 68*CF^2*G[0, 1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (86*CA*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (136*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   43*CA*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   68*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   34*CA*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 46*CF^2*G[0, 1, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (68*CA*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (92*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   34*CA*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   46*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   26*CA*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 46*CF^2*G[0, 1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (52*CA*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (92*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   26*CA*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   46*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   20*CA*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 31*CF^2*G[0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (40*CA*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (62*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   20*CA*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   31*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (207*CA*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   81*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (207*CA*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (162*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (207*CA*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   81*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   81*CA*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 54*CF^2*G[1, 0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (162*CA*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (108*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   81*CA*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   54*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   71*CA*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 58*CF^2*G[1, 0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (142*CA*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (116*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   71*CA*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   58*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   54*CA*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 40*CF^2*G[1, 0, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (108*CA*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) - (80*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   54*CA*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   62*CA*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 64*CF^2*G[1, 0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (124*CA*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (128*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   62*CA*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   64*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   48*CA*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 44*CF^2*G[1, 0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (96*CA*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (88*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   48*CA*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   44*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   40*CA*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 44*CF^2*G[1, 0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (80*CA*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (88*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   40*CA*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   44*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   30*CA*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 30*CF^2*G[1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (60*CA*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (60*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   30*CA*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   30*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   53*CA*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 54*CF^2*G[1, 1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (106*CA*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (108*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   53*CA*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   54*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   42*CA*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 36*CF^2*G[1, 1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (84*CA*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (72*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   42*CA*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   36*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   36*CA*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 40*CF^2*G[1, 1, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (72*CA*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (80*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   36*CA*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   40*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   28*CA*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 28*CF^2*G[1, 1, 0, 1, 1, zb]*
    Log[Q2dmu2]^2 + (56*CA*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (56*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   28*CA*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   28*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   30*CA*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 36*CF^2*G[1, 1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (60*CA*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (72*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   30*CA*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   36*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   24*CA*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 24*CF^2*G[1, 1, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + (48*CA*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (48*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   24*CA*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   24*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   20*CA*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 24*CF^2*G[1, 1, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 + (40*CA*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (48*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   20*CA*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   24*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   16*CA*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 16*CF^2*G[1, 1, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 - (32*CA*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (32*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   16*CA*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   16*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (119533*CA*CF*Log[Q2dmu2]^3)/1944 + (829*CF^2*Log[Q2dmu2]^3)/8 + 
   (10229*CF*nf*Log[Q2dmu2]^3)/972 - (80*CA*CF*Pi^2*Log[Q2dmu2]^3)/27 - 
   (43*CF^2*Pi^2*Log[Q2dmu2]^3)/9 - (10*CF*nf*Pi^2*Log[Q2dmu2]^3)/27 + 
   (313*CA*CF*Pi^4*Log[Q2dmu2]^3)/2160 - (11*CF^2*Pi^4*Log[Q2dmu2]^3)/360 - 
   (126653*CA*CF*Log[Q2dmu2]^3)/(1944*(-1 + zb)) + 
   (2615*CF^2*Log[Q2dmu2]^3)/(24*(-1 + zb)) + (10885*CF*nf*Log[Q2dmu2]^3)/
    (972*(-1 + zb)) - (61*CA*CF*Pi^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (49*CF^2*Pi^2*Log[Q2dmu2]^3)/(9*(-1 + zb)) - (25*CF*nf*Pi^2*Log[Q2dmu2]^3)/
    (54*(-1 + zb)) + (313*CA*CF*Pi^4*Log[Q2dmu2]^3)/(1080*(-1 + zb)) - 
   (11*CF^2*Pi^4*Log[Q2dmu2]^3)/(180*(-1 + zb)) - 
   (79165*CA*CF*zb*Log[Q2dmu2]^3)/1944 + (509*CF^2*zb*Log[Q2dmu2]^3)/8 + 
   (6533*CF*nf*zb*Log[Q2dmu2]^3)/972 - (20*CA*CF*Pi^2*zb*Log[Q2dmu2]^3)/27 - 
   (61*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/18 - (7*CF*nf*Pi^2*zb*Log[Q2dmu2]^3)/27 + 
   (313*CA*CF*Pi^4*zb*Log[Q2dmu2]^3)/2160 - (11*CF^2*Pi^4*zb*Log[Q2dmu2]^3)/
    360 + (5581*CA*CF*G[0, zb]*Log[Q2dmu2]^3)/108 - 
   (1099*CF^2*G[0, zb]*Log[Q2dmu2]^3)/12 - (485*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/
    54 + (157*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/36 + 
   (13*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/6 + 
   (6353*CA*CF*G[0, zb]*Log[Q2dmu2]^3)/(108*(-1 + zb)) - 
   (1195*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) - 
   (541*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(54*(-1 + zb)) + 
   (31*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (4*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (3733*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/108 - 
   (679*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/12 - 
   (317*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/54 + 
   (19*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/12 + 
   (9*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (5131*CA*CF*G[1, zb]*Log[Q2dmu2]^3)/162 + 
   (383*CF^2*G[1, zb]*Log[Q2dmu2]^3)/6 + (485*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/
    81 - (8*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (41*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/18 - 
   (CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (5939*CA*CF*G[1, zb]*Log[Q2dmu2]^3)/(162*(-1 + zb)) + 
   (415*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
   (541*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (13*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (8*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (3409*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/162 + 
   (239*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/6 + 
   (317*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (8*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (7*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/6 - 
   (CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (155*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (461*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (20*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (23*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (3*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (77*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (533*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
   (25*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (23*CA*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (3*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (45*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (289*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/6 + 
   (14*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (23*CA*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/6 - 
   (3*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (115*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (157*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (40*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (43*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (7*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (191*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (181*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (50*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (43*CA*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (14*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (109*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 - 33*CF^2*zb*G[0, 1, zb]*
    Log[Q2dmu2]^3 - (28*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (43*CA*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/18 + 
   (7*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (127*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (158*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (40*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (13*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3 + 
   (239*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (181*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (50*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (13*CA*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (109*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (104*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (28*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (13*CA*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/6 + 
   CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3 - 
   (140*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (109*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (80*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (14*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (400*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (124*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (100*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (28*CA*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (4*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (143*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (74*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (56*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (14*CA*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (21*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (117*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 3*CF*nf*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 + (6*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (72*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (6*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (7*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (81*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 3*CF*nf*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 + (35*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   39*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 2*CF*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2]^3 + (2*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (48*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (4*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 27*CF^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^3 + 2*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (23*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (121*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 2*CF*nf*G[0, 1, 0, zb]*
    Log[Q2dmu2]^3 - (10*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (148*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (4*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 27*CF^2*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^3 + 2*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (25*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (82*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (100*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (8*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (5*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 18*CF^2*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^3 - (4*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (20*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (112*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 2*CF*nf*G[1, 0, 0, zb]*
    Log[Q2dmu2]^3 - (6*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (48*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (4*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   32*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 2*CF*nf*zb*G[1, 0, 0, zb]*
    Log[Q2dmu2]^3 - 8*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (74*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (2*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (32*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (8*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (8*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 22*CF^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^3 - (4*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (14*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (74*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (4*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (4*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (32*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (8*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 22*CF^2*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2]^3 - (4*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (49*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (49*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (4*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (64*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (16*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (19*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   15*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (8*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (79*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   27*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (158*CA*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (54*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (79*CA*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   27*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (62*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   18*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (124*CA*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (36*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (62*CA*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   18*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (52*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (58*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (104*CA*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (116*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (52*CA*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (58*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (40*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (40*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (80*CA*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (80*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (40*CA*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (40*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (43*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (86*CA*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (128*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (43*CA*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (34*CA*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (44*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (68*CA*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (88*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (34*CA*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (44*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (26*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (44*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (52*CA*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (88*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (26*CA*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (44*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (20*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   10*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (40*CA*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (20*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (20*CA*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   10*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (53*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   18*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (106*CA*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (36*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (53*CA*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   18*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 14*CA*CF*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^3 + 12*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (28*CA*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (24*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   14*CA*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 12*CF^2*zb*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^3 + 12*CA*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (40*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (24*CA*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (80*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   12*CA*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (40*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (28*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (28*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (56*CA*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (56*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (28*CA*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (28*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   10*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 12*CF^2*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^3 + (20*CA*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (24*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   10*CA*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 12*CF^2*zb*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^3 - 8*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   8*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (16*CA*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (16*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   8*CA*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3 - 8*CF^2*zb*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2]^3 - (20*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   8*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (40*CA*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (16*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (20*CA*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   8*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3 + 
   (16*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (32*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (16*CA*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (4699*CA*CF*Log[Q2dmu2]^4)/648 - (383*CF^2*Log[Q2dmu2]^4)/24 - 
   (485*CF*nf*Log[Q2dmu2]^4)/324 + (8*CA*CF*Pi^2*Log[Q2dmu2]^4)/9 + 
   (13*CF^2*Pi^2*Log[Q2dmu2]^4)/24 + (CF*nf*Pi^2*Log[Q2dmu2]^4)/36 + 
   (5399*CA*CF*Log[Q2dmu2]^4)/(648*(-1 + zb)) - (415*CF^2*Log[Q2dmu2]^4)/
    (24*(-1 + zb)) - (541*CF*nf*Log[Q2dmu2]^4)/(324*(-1 + zb)) + 
   (53*CA*CF*Pi^2*Log[Q2dmu2]^4)/(72*(-1 + zb)) + 
   (2*CF^2*Pi^2*Log[Q2dmu2]^4)/(3*(-1 + zb)) + (CF*nf*Pi^2*Log[Q2dmu2]^4)/
    (18*(-1 + zb)) + (3571*CA*CF*zb*Log[Q2dmu2]^4)/648 - 
   (81*CF^2*zb*Log[Q2dmu2]^4)/8 - (317*CF*nf*zb*Log[Q2dmu2]^4)/324 + 
   (11*CA*CF*Pi^2*zb*Log[Q2dmu2]^4)/36 + (3*CF^2*Pi^2*zb*Log[Q2dmu2]^4)/8 + 
   (CF*nf*Pi^2*zb*Log[Q2dmu2]^4)/36 - (157*CA*CF*G[0, zb]*Log[Q2dmu2]^4)/36 + 
   (157*CF^2*G[0, zb]*Log[Q2dmu2]^4)/12 + (10*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/
    9 - (25*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/36 - 
   (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/4 - (233*CA*CF*G[0, zb]*Log[Q2dmu2]^4)/
    (36*(-1 + zb)) + (181*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(12*(-1 + zb)) + 
   (25*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/(18*(-1 + zb)) - 
   (25*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(18*(-1 + zb)) - 
   (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) - 
   (145*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^4)/36 + 
   (101*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/12 + 
   (7*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (25*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/36 - 
   (CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (62*CA*CF*G[1, zb]*Log[Q2dmu2]^4)/27 - 9*CF^2*G[1, zb]*Log[Q2dmu2]^4 - 
   (20*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/27 + 
   (7*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/18 + 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/6 + (100*CA*CF*G[1, zb]*Log[Q2dmu2]^4)/
    (27*(-1 + zb)) - (31*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (25*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
   (7*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (121*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^4)/54 - 
   (35*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/6 - 
   (14*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/27 + 
   (7*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/18 + 
   (CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/6 - 
   (13*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/12 - 
   (39*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/4 - (CF*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/
    2 + (5*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (12*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (CF*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (5*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (27*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (4*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (13*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/2 + (CF*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/
    3 - (CA*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) + 
   (8*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (2*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (9*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/2 + 
   (CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 + CA*CF*G[1, 0, zb]*Log[Q2dmu2]^4 + 
   (19*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + (CF*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/
    3 - (CA*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (8*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (2*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + 5*CF^2*zb*G[1, 0, zb]*
    Log[Q2dmu2]^4 + (CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (23*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/18 - 
   (25*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/6 - 
   (2*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + (CA*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/
    (9*(-1 + zb)) - (16*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (4*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
   (5*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/18 - 
   (7*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/2 - 
   (2*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
   (7*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (9*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (7*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (9*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (7*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (9*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (8*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 3*CF^2*G[0, 0, 1, zb]*
    Log[Q2dmu2]^4 - (16*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (6*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (8*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   3*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4 - 
   (13*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (10*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (13*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (20*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (13*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/6 - 
   (10*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (5*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (7*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (10*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (14*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (5*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (7*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (5*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/2 - 3*CF^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^4 - (5*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (6*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (5*CA*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   3*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4 + 2*CA*CF*G[1, 0, 1, zb]*
    Log[Q2dmu2]^4 + 2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4 + 
   (4*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (4*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   2*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4 + 2*CF^2*zb*G[1, 0, 1, zb]*
    Log[Q2dmu2]^4 + (5*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4 + 
   (10*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (4*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
   (5*CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4 - 
   (4*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (4*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (8*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (4*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (4*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/3 - (53*CA*CF*Log[Q2dmu2]^5)/
    135 + (9*CF^2*Log[Q2dmu2]^5)/5 + (4*CF*nf*Log[Q2dmu2]^5)/27 - 
   (7*CA*CF*Pi^2*Log[Q2dmu2]^5)/60 - (CF^2*Pi^2*Log[Q2dmu2]^5)/30 - 
   (91*CA*CF*Log[Q2dmu2]^5)/(135*(-1 + zb)) + (31*CF^2*Log[Q2dmu2]^5)/
    (15*(-1 + zb)) + (5*CF*nf*Log[Q2dmu2]^5)/(27*(-1 + zb)) - 
   (7*CA*CF*Pi^2*Log[Q2dmu2]^5)/(30*(-1 + zb)) - (CF^2*Pi^2*Log[Q2dmu2]^5)/
    (15*(-1 + zb)) - (13*CA*CF*zb*Log[Q2dmu2]^5)/27 + 
   (6*CF^2*zb*Log[Q2dmu2]^5)/5 + (14*CF*nf*zb*Log[Q2dmu2]^5)/135 - 
   (7*CA*CF*Pi^2*zb*Log[Q2dmu2]^5)/60 - (CF^2*Pi^2*zb*Log[Q2dmu2]^5)/30 - 
   (7*CA*CF*G[0, zb]*Log[Q2dmu2]^5)/30 - (13*CF^2*G[0, zb]*Log[Q2dmu2]^5)/
    10 - (CF*nf*G[0, zb]*Log[Q2dmu2]^5)/15 + (2*CA*CF*G[0, zb]*Log[Q2dmu2]^5)/
    (15*(-1 + zb)) - (8*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(5*(-1 + zb)) - 
   (2*CF*nf*G[0, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (CA*CF*zb*G[0, zb]*Log[Q2dmu2]^5)/6 - (9*CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/
    10 - (CF*nf*zb*G[0, zb]*Log[Q2dmu2]^5)/15 + 
   (2*CA*CF*G[1, zb]*Log[Q2dmu2]^5)/9 + (13*CF^2*G[1, zb]*Log[Q2dmu2]^5)/15 + 
   (2*CF*nf*G[1, zb]*Log[Q2dmu2]^5)/45 - (CA*CF*G[1, zb]*Log[Q2dmu2]^5)/
    (45*(-1 + zb)) + (16*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (4*CF*nf*G[1, zb]*Log[Q2dmu2]^5)/(45*(-1 + zb)) - 
   (2*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^5)/45 + 
   (3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/5 + (2*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^5)/
    45 + (7*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^5)/5 + 
   (14*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (6*CF^2*G[0, 0, zb]*Log[Q2dmu2]^5)/(5*(-1 + zb)) + 
   (7*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/15 + 
   (3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/5 - 
   (CA*CF*G[0, 1, zb]*Log[Q2dmu2]^5)/3 - (2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^5)/
    5 - (2*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^5)/(3*(-1 + zb)) - 
   (4*CF^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(5*(-1 + zb)) - 
   (CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/3 - 
   (2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/5 - 
   (CA*CF*G[1, 0, zb]*Log[Q2dmu2]^5)/3 - (2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^5)/
    5 - (2*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^5)/(3*(-1 + zb)) - 
   (4*CF^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(5*(-1 + zb)) - 
   (CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/3 - 
   (2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/5 + 
   (4*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^5)/15 + 
   (4*CF^2*G[1, 1, zb]*Log[Q2dmu2]^5)/15 + 
   (8*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (8*CF^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
   (4*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/15 + 
   (4*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/15 - (8*CA*CF*Log[Q2dmu2]^6)/135 - 
   (13*CF^2*Log[Q2dmu2]^6)/90 - (CF*nf*Log[Q2dmu2]^6)/135 - 
   (CA*CF*Log[Q2dmu2]^6)/(54*(-1 + zb)) - (8*CF^2*Log[Q2dmu2]^6)/
    (45*(-1 + zb)) - (2*CF*nf*Log[Q2dmu2]^6)/(135*(-1 + zb)) + 
   (CA*CF*zb*Log[Q2dmu2]^6)/135 - (CF^2*zb*Log[Q2dmu2]^6)/10 - 
   (CF*nf*zb*Log[Q2dmu2]^6)/135 + (CA*CF*G[0, zb]*Log[Q2dmu2]^6)/15 + 
   (CF^2*G[0, zb]*Log[Q2dmu2]^6)/15 + (2*CA*CF*G[0, zb]*Log[Q2dmu2]^6)/
    (15*(-1 + zb)) + (2*CF^2*G[0, zb]*Log[Q2dmu2]^6)/(15*(-1 + zb)) + 
   (CA*CF*zb*G[0, zb]*Log[Q2dmu2]^6)/15 + (CF^2*zb*G[0, zb]*Log[Q2dmu2]^6)/
    15 - (2*CA*CF*G[1, zb]*Log[Q2dmu2]^6)/45 - 
   (2*CF^2*G[1, zb]*Log[Q2dmu2]^6)/45 - (4*CA*CF*G[1, zb]*Log[Q2dmu2]^6)/
    (45*(-1 + zb)) - (4*CF^2*G[1, zb]*Log[Q2dmu2]^6)/(45*(-1 + zb)) - 
   (2*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^6)/45 - 
   (2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^6)/45 + (CA*CF*Log[Q2dmu2]^7)/105 + 
   (2*CF^2*Log[Q2dmu2]^7)/315 + (2*CA*CF*Log[Q2dmu2]^7)/(105*(-1 + zb)) + 
   (4*CF^2*Log[Q2dmu2]^7)/(315*(-1 + zb)) + (CA*CF*zb*Log[Q2dmu2]^7)/105 + 
   (2*CF^2*zb*Log[Q2dmu2]^7)/315 - (1007665*CA*CF*Zeta[3])/3888 + 
   (10089*CF^2*Zeta[3])/16 + (132977*CF*nf*Zeta[3])/1944 - 
   (835*CA*CF*Pi^2*Zeta[3])/27 - (1043*CF^2*Pi^2*Zeta[3])/36 - 
   (65*CF*nf*Pi^2*Zeta[3])/27 + (1073*CA*CF*Pi^4*Zeta[3])/2160 - 
   (143*CF^2*Pi^4*Zeta[3])/720 - (1123553*CA*CF*Zeta[3])/(3888*(-1 + zb)) + 
   (31931*CF^2*Zeta[3])/(48*(-1 + zb)) + (141505*CF*nf*Zeta[3])/
    (1944*(-1 + zb)) - (1423*CA*CF*Pi^2*Zeta[3])/(54*(-1 + zb)) - 
   (1199*CF^2*Pi^2*Zeta[3])/(36*(-1 + zb)) - (325*CF*nf*Pi^2*Zeta[3])/
    (108*(-1 + zb)) + (1073*CA*CF*Pi^4*Zeta[3])/(1080*(-1 + zb)) - 
   (143*CF^2*Pi^4*Zeta[3])/(360*(-1 + zb)) - (622849*CA*CF*zb*Zeta[3])/3888 + 
   (6137*CF^2*zb*Zeta[3])/16 + (84929*CF*nf*zb*Zeta[3])/1944 - 
   (355*CA*CF*Pi^2*zb*Zeta[3])/27 - (172*CF^2*Pi^2*zb*Zeta[3])/9 - 
   (91*CF*nf*Pi^2*zb*Zeta[3])/54 + (1073*CA*CF*Pi^4*zb*Zeta[3])/2160 - 
   (143*CF^2*Pi^4*zb*Zeta[3])/720 + (22657*CA*CF*G[0, zb]*Zeta[3])/216 - 
   (13687*CF^2*G[0, zb]*Zeta[3])/24 - (6305*CF*nf*G[0, zb]*Zeta[3])/108 + 
   (3301*CA*CF*Pi^2*G[0, zb]*Zeta[3])/72 + (169*CF^2*Pi^2*G[0, zb]*Zeta[3])/
    8 + (13*CF*nf*Pi^2*G[0, zb]*Zeta[3])/12 + (33557*CA*CF*G[0, zb]*Zeta[3])/
    (216*(-1 + zb)) - (14935*CF^2*G[0, zb]*Zeta[3])/(24*(-1 + zb)) - 
   (7033*CF*nf*G[0, zb]*Zeta[3])/(108*(-1 + zb)) + 
   (359*CA*CF*Pi^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (26*CF^2*Pi^2*G[0, zb]*Zeta[3])/(-1 + zb) + 
   (13*CF*nf*Pi^2*G[0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (17641*CA*CF*zb*G[0, zb]*Zeta[3])/216 - (8227*CF^2*zb*G[0, zb]*Zeta[3])/
    24 - (4121*CF*nf*zb*G[0, zb]*Zeta[3])/108 + 
   (547*CA*CF*Pi^2*zb*G[0, zb]*Zeta[3])/24 + 
   (117*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/8 + 
   (13*CF*nf*Pi^2*zb*G[0, zb]*Zeta[3])/12 - (30739*CA*CF*G[1, zb]*Zeta[3])/
    324 + (4811*CF^2*G[1, zb]*Zeta[3])/12 + (6305*CF*nf*G[1, zb]*Zeta[3])/
    162 - (293*CA*CF*Pi^2*G[1, zb]*Zeta[3])/12 - 
   (503*CF^2*Pi^2*G[1, zb]*Zeta[3])/36 - (13*CF*nf*Pi^2*G[1, zb]*Zeta[3])/
    18 - (53879*CA*CF*G[1, zb]*Zeta[3])/(324*(-1 + zb)) + 
   (5095*CF^2*G[1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (7033*CF*nf*G[1, zb]*Zeta[3])/(162*(-1 + zb)) - 
   (61*CA*CF*Pi^2*G[1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (52*CF^2*Pi^2*G[1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (13*CF*nf*Pi^2*G[1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (17101*CA*CF*zb*G[1, zb]*Zeta[3])/324 + (2891*CF^2*zb*G[1, zb]*Zeta[3])/
    12 + (4121*CF*nf*zb*G[1, zb]*Zeta[3])/162 - 
   (433*CA*CF*Pi^2*zb*G[1, zb]*Zeta[3])/36 - 
   (121*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/12 - 
   (13*CF*nf*Pi^2*zb*G[1, zb]*Zeta[3])/18 + (1465*CA*CF*G[0, 0, zb]*Zeta[3])/
    12 + (5873*CF^2*G[0, 0, zb]*Zeta[3])/12 + (130*CF*nf*G[0, 0, zb]*Zeta[3])/
    3 - (499*CA*CF*Pi^2*G[0, 0, zb]*Zeta[3])/12 - 
   (39*CF^2*Pi^2*G[0, 0, zb]*Zeta[3])/4 + (159*CA*CF*G[0, 0, zb]*Zeta[3])/
    (4*(-1 + zb)) + (6809*CF^2*G[0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (325*CF*nf*G[0, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (499*CA*CF*Pi^2*G[0, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (39*CF^2*Pi^2*G[0, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (95*CA*CF*zb*G[0, 0, zb]*Zeta[3])/4 + (3589*CF^2*zb*G[0, 0, zb]*Zeta[3])/
    12 + (91*CF*nf*zb*G[0, 0, zb]*Zeta[3])/3 - 
   (499*CA*CF*Pi^2*zb*G[0, 0, zb]*Zeta[3])/12 - 
   (39*CF^2*Pi^2*zb*G[0, 0, zb]*Zeta[3])/4 - (827*CA*CF*G[0, 1, zb]*Zeta[3])/
    18 - (2017*CF^2*G[0, 1, zb]*Zeta[3])/6 - (260*CF*nf*G[0, 1, zb]*Zeta[3])/
    9 + (799*CA*CF*Pi^2*G[0, 1, zb]*Zeta[3])/36 + 
   (121*CF^2*Pi^2*G[0, 1, zb]*Zeta[3])/18 + (143*CA*CF*G[0, 1, zb]*Zeta[3])/
    (18*(-1 + zb)) - (2317*CF^2*G[0, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (325*CF*nf*G[0, 1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (799*CA*CF*Pi^2*G[0, 1, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (121*CF^2*Pi^2*G[0, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (5*CA*CF*zb*G[0, 1, zb]*Zeta[3])/18 - (401*CF^2*zb*G[0, 1, zb]*Zeta[3])/
    2 - (182*CF*nf*zb*G[0, 1, zb]*Zeta[3])/9 + 
   (799*CA*CF*Pi^2*zb*G[0, 1, zb]*Zeta[3])/36 + 
   (121*CF^2*Pi^2*zb*G[0, 1, zb]*Zeta[3])/18 - 
   (905*CA*CF*G[1, 0, zb]*Zeta[3])/18 - (1003*CF^2*G[1, 0, zb]*Zeta[3])/3 - 
   (260*CF*nf*G[1, 0, zb]*Zeta[3])/9 + (269*CA*CF*Pi^2*G[1, 0, zb]*Zeta[3])/
    12 + (13*CF^2*Pi^2*G[1, 0, zb]*Zeta[3])/2 + 
   (983*CA*CF*G[1, 0, zb]*Zeta[3])/(18*(-1 + zb)) - 
   (2293*CF^2*G[1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (325*CF*nf*G[1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (269*CA*CF*Pi^2*G[1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (13*CF^2*Pi^2*G[1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (167*CA*CF*zb*G[1, 0, zb]*Zeta[3])/18 - (670*CF^2*zb*G[1, 0, zb]*Zeta[3])/
    3 - (182*CF*nf*zb*G[1, 0, zb]*Zeta[3])/9 + 
   (269*CA*CF*Pi^2*zb*G[1, 0, zb]*Zeta[3])/12 + 
   (13*CF^2*Pi^2*zb*G[1, 0, zb]*Zeta[3])/2 + (170*CA*CF*G[1, 1, zb]*Zeta[3])/
    27 + (1363*CF^2*G[1, 1, zb]*Zeta[3])/6 + (520*CF*nf*G[1, 1, zb]*Zeta[3])/
    27 - (227*CA*CF*Pi^2*G[1, 1, zb]*Zeta[3])/18 - 
   (13*CF^2*Pi^2*G[1, 1, zb]*Zeta[3])/3 - (1844*CA*CF*G[1, 1, zb]*Zeta[3])/
    (27*(-1 + zb)) + (776*CF^2*G[1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (650*CF*nf*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (227*CA*CF*Pi^2*G[1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (26*CF^2*Pi^2*G[1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (401*CA*CF*zb*G[1, 1, zb]*Zeta[3])/54 + (463*CF^2*zb*G[1, 1, zb]*Zeta[3])/
    3 + (364*CF*nf*zb*G[1, 1, zb]*Zeta[3])/27 - 
   (227*CA*CF*Pi^2*zb*G[1, 1, zb]*Zeta[3])/18 - 
   (13*CF^2*Pi^2*zb*G[1, 1, zb]*Zeta[3])/3 - 
   (1649*CA*CF*G[0, 0, 0, zb]*Zeta[3])/4 - (1521*CF^2*G[0, 0, 0, zb]*Zeta[3])/
    4 - (39*CF*nf*G[0, 0, 0, zb]*Zeta[3])/2 - 
   (305*CA*CF*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (468*CF^2*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (39*CF*nf*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (773*CA*CF*zb*G[0, 0, 0, zb]*Zeta[3])/4 - 
   (1053*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/4 - 
   (39*CF*nf*zb*G[0, 0, 0, zb]*Zeta[3])/2 + 
   (1403*CA*CF*G[0, 0, 1, zb]*Zeta[3])/6 + (523*CF^2*G[0, 0, 1, zb]*Zeta[3])/
    2 + 13*CF*nf*G[0, 0, 1, zb]*Zeta[3] + (487*CA*CF*G[0, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (320*CF^2*G[0, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (26*CF*nf*G[0, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (217*CA*CF*zb*G[0, 0, 1, zb]*Zeta[3])/2 + 
   (351*CF^2*zb*G[0, 0, 1, zb]*Zeta[3])/2 + 13*CF*nf*zb*G[0, 0, 1, zb]*
    Zeta[3] + (1247*CA*CF*G[0, 1, 0, zb]*Zeta[3])/6 + 
   (1621*CF^2*G[0, 1, 0, zb]*Zeta[3])/6 + 13*CF*nf*G[0, 1, 0, zb]*Zeta[3] + 
   (409*CA*CF*G[0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (986*CF^2*G[0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (26*CF*nf*G[0, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (191*CA*CF*zb*G[0, 1, 0, zb]*Zeta[3])/2 + 
   (351*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/2 + 13*CF*nf*zb*G[0, 1, 0, zb]*
    Zeta[3] - (619*CA*CF*G[0, 1, 1, zb]*Zeta[3])/6 - 
   (545*CF^2*G[0, 1, 1, zb]*Zeta[3])/3 - (26*CF*nf*G[0, 1, 1, zb]*Zeta[3])/
    3 - (111*CA*CF*G[0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (662*CF^2*G[0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (52*CF*nf*G[0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (263*CA*CF*zb*G[0, 1, 1, zb]*Zeta[3])/6 - 117*CF^2*zb*G[0, 1, 1, zb]*
    Zeta[3] - (26*CF*nf*zb*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (622*CA*CF*G[1, 0, 0, zb]*Zeta[3])/3 + (716*CF^2*G[1, 0, 0, zb]*Zeta[3])/
    3 + 13*CF*nf*G[1, 0, 0, zb]*Zeta[3] + (121*CA*CF*G[1, 0, 0, zb]*Zeta[3])/
    (-1 + zb) + (312*CF^2*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (26*CF*nf*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) + 108*CA*CF*zb*G[1, 0, 0, zb]*
    Zeta[3] + 220*CF^2*zb*G[1, 0, 0, zb]*Zeta[3] + 
   13*CF*nf*zb*G[1, 0, 0, zb]*Zeta[3] - 120*CA*CF*G[1, 0, 1, zb]*Zeta[3] - 
   (499*CF^2*G[1, 0, 1, zb]*Zeta[3])/3 - (26*CF*nf*G[1, 0, 1, zb]*Zeta[3])/
    3 - (185*CA*CF*G[1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (216*CF^2*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (52*CF*nf*G[1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (196*CA*CF*zb*G[1, 0, 1, zb]*Zeta[3])/3 - 149*CF^2*zb*G[1, 0, 1, zb]*
    Zeta[3] - (26*CF*nf*zb*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (277*CA*CF*G[1, 1, 0, zb]*Zeta[3])/3 - (475*CF^2*G[1, 1, 0, zb]*Zeta[3])/
    3 - (26*CF*nf*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (34*CA*CF*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (208*CF^2*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (52*CF*nf*G[1, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (139*CA*CF*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 149*CF^2*zb*G[1, 1, 0, zb]*
    Zeta[3] - (26*CF*nf*zb*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (835*CA*CF*G[1, 1, 1, zb]*Zeta[3])/18 + (631*CF^2*G[1, 1, 1, zb]*Zeta[3])/
    6 + (52*CF*nf*G[1, 1, 1, zb]*Zeta[3])/9 + 
   (64*CA*CF*G[1, 1, 1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (416*CF^2*G[1, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (104*CF*nf*G[1, 1, 1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (409*CA*CF*zb*G[1, 1, 1, zb]*Zeta[3])/18 + 
   (201*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/2 + 
   (52*CF*nf*zb*G[1, 1, 1, zb]*Zeta[3])/9 + 
   (2755*CA*CF*G[0, 0, 0, 0, zb]*Zeta[3])/6 + 
   (351*CF^2*G[0, 0, 0, 0, zb]*Zeta[3])/2 + 
   (2755*CA*CF*G[0, 0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (351*CF^2*G[0, 0, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (2755*CA*CF*zb*G[0, 0, 0, 0, zb]*Zeta[3])/6 + 
   (351*CF^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/2 - 
   (811*CA*CF*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 125*CF^2*G[0, 0, 0, 1, zb]*
    Zeta[3] - (1622*CA*CF*G[0, 0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (250*CF^2*G[0, 0, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (811*CA*CF*zb*G[0, 0, 0, 1, zb]*Zeta[3])/3 - 125*CF^2*zb*G[0, 0, 0, 1, zb]*
    Zeta[3] - (746*CA*CF*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (401*CF^2*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (1492*CA*CF*G[0, 0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (802*CF^2*G[0, 0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (746*CA*CF*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 - 
   (401*CF^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (404*CA*CF*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (272*CF^2*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (808*CA*CF*G[0, 0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (544*CF^2*G[0, 0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (404*CA*CF*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 + 
   (272*CF^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/3 - 
   (1375*CA*CF*G[0, 1, 0, 0, zb]*Zeta[3])/6 - 
   (440*CF^2*G[0, 1, 0, 0, zb]*Zeta[3])/3 - 
   (1375*CA*CF*G[0, 1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (880*CF^2*G[0, 1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (1375*CA*CF*zb*G[0, 1, 0, 0, zb]*Zeta[3])/6 - 
   (440*CF^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/3 + 
   (401*CA*CF*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (322*CF^2*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (802*CA*CF*G[0, 1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (644*CF^2*G[0, 1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (401*CA*CF*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (322*CF^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 + 
   (337*CA*CF*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (298*CF^2*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (674*CA*CF*G[0, 1, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (596*CF^2*G[0, 1, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (337*CA*CF*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 + 
   (298*CF^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/3 - 
   (178*CA*CF*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 67*CF^2*G[0, 1, 1, 1, zb]*
    Zeta[3] - (356*CA*CF*G[0, 1, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (134*CF^2*G[0, 1, 1, 1, zb]*Zeta[3])/(-1 + zb) - 
   (178*CA*CF*zb*G[0, 1, 1, 1, zb]*Zeta[3])/3 - 67*CF^2*zb*G[0, 1, 1, 1, zb]*
    Zeta[3] - (1553*CA*CF*G[1, 0, 0, 0, zb]*Zeta[3])/6 - 
   117*CF^2*G[1, 0, 0, 0, zb]*Zeta[3] - 
   (1553*CA*CF*G[1, 0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (234*CF^2*G[1, 0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (1553*CA*CF*zb*G[1, 0, 0, 0, zb]*Zeta[3])/6 - 
   117*CF^2*zb*G[1, 0, 0, 0, zb]*Zeta[3] + 155*CA*CF*G[1, 0, 0, 1, zb]*
    Zeta[3] + 86*CF^2*G[1, 0, 0, 1, zb]*Zeta[3] + 
   (310*CA*CF*G[1, 0, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (172*CF^2*G[1, 0, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   155*CA*CF*zb*G[1, 0, 0, 1, zb]*Zeta[3] + 86*CF^2*zb*G[1, 0, 0, 1, zb]*
    Zeta[3] + 142*CA*CF*G[1, 0, 1, 0, zb]*Zeta[3] + 
   (284*CF^2*G[1, 0, 1, 0, zb]*Zeta[3])/3 + 
   (284*CA*CF*G[1, 0, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (568*CF^2*G[1, 0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   142*CA*CF*zb*G[1, 0, 1, 0, zb]*Zeta[3] + 
   (284*CF^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (242*CA*CF*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (194*CF^2*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (484*CA*CF*G[1, 0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (388*CF^2*G[1, 0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (242*CA*CF*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 - 
   (194*CF^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/3 + 129*CA*CF*G[1, 1, 0, 0, zb]*
    Zeta[3] + 78*CF^2*G[1, 1, 0, 0, zb]*Zeta[3] + 
   (258*CA*CF*G[1, 1, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (156*CF^2*G[1, 1, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   129*CA*CF*zb*G[1, 1, 0, 0, zb]*Zeta[3] + 78*CF^2*zb*G[1, 1, 0, 0, zb]*
    Zeta[3] - 76*CA*CF*G[1, 1, 0, 1, zb]*Zeta[3] - 
   60*CF^2*G[1, 1, 0, 1, zb]*Zeta[3] - (152*CA*CF*G[1, 1, 0, 1, zb]*Zeta[3])/
    (-1 + zb) - (120*CF^2*G[1, 1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   76*CA*CF*zb*G[1, 1, 0, 1, zb]*Zeta[3] - 60*CF^2*zb*G[1, 1, 0, 1, zb]*
    Zeta[3] - (202*CA*CF*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 
   52*CF^2*G[1, 1, 1, 0, zb]*Zeta[3] - (404*CA*CF*G[1, 1, 1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (104*CF^2*G[1, 1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (202*CA*CF*zb*G[1, 1, 1, 0, zb]*Zeta[3])/3 - 52*CF^2*zb*G[1, 1, 1, 0, zb]*
    Zeta[3] + (116*CA*CF*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   (104*CF^2*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   (232*CA*CF*G[1, 1, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (208*CF^2*G[1, 1, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (116*CA*CF*zb*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   (104*CF^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/3 + 
   (42943*CA*CF*Log[Q2dmu2]*Zeta[3])/324 - (4679*CF^2*Log[Q2dmu2]*Zeta[3])/
    12 - (6305*CF*nf*Log[Q2dmu2]*Zeta[3])/162 + 
   (937*CA*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/36 + 
   (169*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/12 + 
   (13*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/18 + (53339*CA*CF*Log[Q2dmu2]*Zeta[3])/
    (324*(-1 + zb)) - (5095*CF^2*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) - 
   (7033*CF*nf*Log[Q2dmu2]*Zeta[3])/(162*(-1 + zb)) + 
   (397*CA*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) + 
   (52*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (13*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (30871*CA*CF*zb*Log[Q2dmu2]*Zeta[3])/324 - 
   (953*CF^2*zb*Log[Q2dmu2]*Zeta[3])/4 - (4121*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/
    162 + (421*CA*CF*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/36 + 
   (39*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/4 + 
   (13*CF*nf*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/18 - 
   (61*CA*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (1981*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (260*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (415*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/18 - 
   (13*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1049*CA*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) + 
   (2293*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) + 
   (325*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (415*CA*CF*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (13*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (625*CA*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (1229*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (182*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (415*CA*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/18 - 
   (13*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (208*CA*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   226*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (520*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (227*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (13*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1844*CA*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (776*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (650*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (227*CA*CF*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (26*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (547*CA*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (449*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (364*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (227*CA*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (13*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1033*CA*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (507*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   13*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (302*CA*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (312*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (26*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (127*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (351*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   13*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (278*CA*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   177*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (26*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (45*CA*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (216*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (52*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (100*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   117*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (26*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   90*CA*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (482*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (26*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (34*CA*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (208*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (52*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (118*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   142*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (26*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (407*CA*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (319*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (52*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (64*CA*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (416*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (104*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (173*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   97*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (52*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   219*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   117*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (438*CA*CF*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (234*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   219*CA*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   117*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (376*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   86*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (752*CA*CF*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (172*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (376*CA*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   86*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (337*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (284*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (674*CA*CF*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (568*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (337*CA*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (284*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (178*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (194*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (356*CA*CF*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (388*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (178*CA*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (194*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   129*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   78*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (258*CA*CF*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (156*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   129*CA*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   78*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   76*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   60*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (152*CA*CF*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (120*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   76*CA*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   60*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (202*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   52*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (404*CA*CF*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (104*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (202*CA*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   52*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (116*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (104*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (232*CA*CF*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (208*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (116*CA*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (104*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (419*CA*CF*Log[Q2dmu2]^2*Zeta[3])/27 + 112*CF^2*Log[Q2dmu2]^2*Zeta[3] + 
   (260*CF*nf*Log[Q2dmu2]^2*Zeta[3])/27 - 
   (43*CA*CF*Pi^2*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (13*CF^2*Pi^2*Log[Q2dmu2]^2*Zeta[3])/6 - (913*CA*CF*Log[Q2dmu2]^2*Zeta[3])/
    (27*(-1 + zb)) + (388*CF^2*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (325*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) - 
   (43*CA*CF*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (13*CF^2*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (575*CA*CF*zb*Log[Q2dmu2]^2*Zeta[3])/27 + 71*CF^2*zb*Log[Q2dmu2]^2*
    Zeta[3] + (182*CF*nf*zb*Log[Q2dmu2]^2*Zeta[3])/27 - 
   (43*CA*CF*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (13*CF^2*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (223*CA*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (169*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (13*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (40*CA*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (104*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (26*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (43*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/6 - 
   (117*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (13*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (193*CA*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (163*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (26*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (32*CA*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) + 
   (208*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (52*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) + 
   (55*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   45*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (26*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (163*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   39*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (326*CA*CF*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (78*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   (163*CA*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   39*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (89*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   30*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (178*CA*CF*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (60*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (89*CA*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   30*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (101*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   26*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (202*CA*CF*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (52*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (101*CA*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   26*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (58*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (52*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (116*CA*CF*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (104*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
   (58*CA*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
   (52*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
   (181*CA*CF*Log[Q2dmu2]^3*Zeta[3])/27 - (169*CF^2*Log[Q2dmu2]^3*Zeta[3])/
    9 - (26*CF*nf*Log[Q2dmu2]^3*Zeta[3])/27 - 
   (38*CA*CF*Log[Q2dmu2]^3*Zeta[3])/(27*(-1 + zb)) - 
   (208*CF^2*Log[Q2dmu2]^3*Zeta[3])/(9*(-1 + zb)) - 
   (52*CF*nf*Log[Q2dmu2]^3*Zeta[3])/(27*(-1 + zb)) - 
   (CA*CF*zb*Log[Q2dmu2]^3*Zeta[3])/27 - 13*CF^2*zb*Log[Q2dmu2]^3*Zeta[3] - 
   (26*CF*nf*zb*Log[Q2dmu2]^3*Zeta[3])/27 + 10*CA*CF*G[0, zb]*Log[Q2dmu2]^3*
    Zeta[3] + (26*CF^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/3 + 
   (20*CA*CF*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(-1 + zb) + 
   (52*CF^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(3*(-1 + zb)) + 
   10*CA*CF*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3] + 
   (26*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/3 - 
   (58*CA*CF*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (52*CF^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (116*CA*CF*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*(-1 + zb)) - 
   (104*CF^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(9*(-1 + zb)) - 
   (58*CA*CF*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 - 
   (52*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/9 + 
   (5*CA*CF*Log[Q2dmu2]^4*Zeta[3])/3 + (13*CF^2*Log[Q2dmu2]^4*Zeta[3])/9 + 
   (10*CA*CF*Log[Q2dmu2]^4*Zeta[3])/(3*(-1 + zb)) + 
   (26*CF^2*Log[Q2dmu2]^4*Zeta[3])/(9*(-1 + zb)) + 
   (5*CA*CF*zb*Log[Q2dmu2]^4*Zeta[3])/3 + (13*CF^2*zb*Log[Q2dmu2]^4*Zeta[3])/
    9 - (6889*CA*CF*Zeta[3]^2)/108 - (2197*CF^2*Zeta[3]^2)/36 - 
   (169*CF*nf*Zeta[3]^2)/54 - (2515*CA*CF*Zeta[3]^2)/(54*(-1 + zb)) - 
   (676*CF^2*Zeta[3]^2)/(9*(-1 + zb)) - (169*CF*nf*Zeta[3]^2)/
    (27*(-1 + zb)) - (3037*CA*CF*zb*Zeta[3]^2)/108 - 
   (169*CF^2*zb*Zeta[3]^2)/4 - (169*CF*nf*zb*Zeta[3]^2)/54 + 
   (419*CA*CF*G[0, zb]*Zeta[3]^2)/6 + (169*CF^2*G[0, zb]*Zeta[3]^2)/6 + 
   (419*CA*CF*G[0, zb]*Zeta[3]^2)/(3*(-1 + zb)) + 
   (169*CF^2*G[0, zb]*Zeta[3]^2)/(3*(-1 + zb)) + 
   (419*CA*CF*zb*G[0, zb]*Zeta[3]^2)/6 + (169*CF^2*zb*G[0, zb]*Zeta[3]^2)/6 - 
   (713*CA*CF*G[1, zb]*Zeta[3]^2)/18 - (169*CF^2*G[1, zb]*Zeta[3]^2)/9 - 
   (713*CA*CF*G[1, zb]*Zeta[3]^2)/(9*(-1 + zb)) - 
   (338*CF^2*G[1, zb]*Zeta[3]^2)/(9*(-1 + zb)) - 
   (713*CA*CF*zb*G[1, zb]*Zeta[3]^2)/18 - (169*CF^2*zb*G[1, zb]*Zeta[3]^2)/
    9 + (107*CA*CF*Log[Q2dmu2]*Zeta[3]^2)/3 + 
   (169*CF^2*Log[Q2dmu2]*Zeta[3]^2)/9 + (214*CA*CF*Log[Q2dmu2]*Zeta[3]^2)/
    (3*(-1 + zb)) + (338*CF^2*Log[Q2dmu2]*Zeta[3]^2)/(9*(-1 + zb)) + 
   (107*CA*CF*zb*Log[Q2dmu2]*Zeta[3]^2)/3 + 
   (169*CF^2*zb*Log[Q2dmu2]*Zeta[3]^2)/9 + (9787*CA*CF*Zeta[5])/90 + 
   (1521*CF^2*Zeta[5])/5 + (242*CF*nf*Zeta[5])/9 - 
   (561*CA*CF*Pi^2*Zeta[5])/20 - (121*CF^2*Pi^2*Zeta[5])/20 + 
   (5189*CA*CF*Zeta[5])/(90*(-1 + zb)) + (1763*CF^2*Zeta[5])/(5*(-1 + zb)) + 
   (605*CF*nf*Zeta[5])/(18*(-1 + zb)) - (561*CA*CF*Pi^2*Zeta[5])/
    (10*(-1 + zb)) - (121*CF^2*Pi^2*Zeta[5])/(10*(-1 + zb)) + 
   (587*CA*CF*zb*Zeta[5])/18 + (1863*CF^2*zb*Zeta[5])/10 + 
   (847*CF*nf*zb*Zeta[5])/45 - (561*CA*CF*Pi^2*zb*Zeta[5])/20 - 
   (121*CF^2*Pi^2*zb*Zeta[5])/20 - (5827*CA*CF*G[0, zb]*Zeta[5])/20 - 
   (4719*CF^2*G[0, zb]*Zeta[5])/20 - (121*CF*nf*G[0, zb]*Zeta[5])/10 - 
   (1124*CA*CF*G[0, zb]*Zeta[5])/(5*(-1 + zb)) - (1452*CF^2*G[0, zb]*Zeta[5])/
    (5*(-1 + zb)) - (121*CF*nf*G[0, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (563*CA*CF*zb*G[0, zb]*Zeta[5])/4 - (3267*CF^2*zb*G[0, zb]*Zeta[5])/20 - 
   (121*CF*nf*zb*G[0, zb]*Zeta[5])/10 + (881*CA*CF*G[1, zb]*Zeta[5])/6 + 
   (1483*CF^2*G[1, zb]*Zeta[5])/10 + (121*CF*nf*G[1, zb]*Zeta[5])/15 + 
   (1402*CA*CF*G[1, zb]*Zeta[5])/(15*(-1 + zb)) + 
   (968*CF^2*G[1, zb]*Zeta[5])/(5*(-1 + zb)) + (242*CF*nf*G[1, zb]*Zeta[5])/
    (15*(-1 + zb)) + (2323*CA*CF*zb*G[1, zb]*Zeta[5])/30 + 
   (1359*CF^2*zb*G[1, zb]*Zeta[5])/10 + (121*CF*nf*zb*G[1, zb]*Zeta[5])/15 + 
   (3127*CA*CF*G[0, 0, zb]*Zeta[5])/10 + (1089*CF^2*G[0, 0, zb]*Zeta[5])/10 + 
   (3127*CA*CF*G[0, 0, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (1089*CF^2*G[0, 0, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (3127*CA*CF*zb*G[0, 0, zb]*Zeta[5])/10 + 
   (1089*CF^2*zb*G[0, 0, zb]*Zeta[5])/10 - (313*CA*CF*G[0, 1, zb]*Zeta[5])/
    2 - (453*CF^2*G[0, 1, zb]*Zeta[5])/5 - (313*CA*CF*G[0, 1, zb]*Zeta[5])/
    (-1 + zb) - (906*CF^2*G[0, 1, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (313*CA*CF*zb*G[0, 1, zb]*Zeta[5])/2 - (453*CF^2*zb*G[0, 1, zb]*Zeta[5])/
    5 - (349*CA*CF*G[1, 0, zb]*Zeta[5])/2 - (363*CF^2*G[1, 0, zb]*Zeta[5])/
    5 - (349*CA*CF*G[1, 0, zb]*Zeta[5])/(-1 + zb) - 
   (726*CF^2*G[1, 0, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (349*CA*CF*zb*G[1, 0, zb]*Zeta[5])/2 - (363*CF^2*zb*G[1, 0, zb]*Zeta[5])/
    5 + (437*CA*CF*G[1, 1, zb]*Zeta[5])/5 + (242*CF^2*G[1, 1, zb]*Zeta[5])/
    5 + (874*CA*CF*G[1, 1, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (484*CF^2*G[1, 1, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (437*CA*CF*zb*G[1, 1, zb]*Zeta[5])/5 + (242*CF^2*zb*G[1, 1, zb]*Zeta[5])/
    5 - (3781*CA*CF*Log[Q2dmu2]*Zeta[5])/30 - (1573*CF^2*Log[Q2dmu2]*Zeta[5])/
    10 - (121*CF*nf*Log[Q2dmu2]*Zeta[5])/15 - (245*CA*CF*Log[Q2dmu2]*Zeta[5])/
    (3*(-1 + zb)) - (968*CF^2*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (242*CF*nf*Log[Q2dmu2]*Zeta[5])/(15*(-1 + zb)) - 
   (1513*CA*CF*zb*Log[Q2dmu2]*Zeta[5])/30 - 
   (1089*CF^2*zb*Log[Q2dmu2]*Zeta[5])/10 - (121*CF*nf*zb*Log[Q2dmu2]*Zeta[5])/
    15 + (753*CA*CF*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (363*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (1506*CA*CF*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) + 
   (726*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) + 
   (753*CA*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (363*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (437*CA*CF*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (242*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (874*CA*CF*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (484*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (437*CA*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (242*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/5 + 
   (189*CA*CF*Log[Q2dmu2]^2*Zeta[5])/5 + (121*CF^2*Log[Q2dmu2]^2*Zeta[5])/5 + 
   (378*CA*CF*Log[Q2dmu2]^2*Zeta[5])/(5*(-1 + zb)) + 
   (242*CF^2*Log[Q2dmu2]^2*Zeta[5])/(5*(-1 + zb)) + 
   (189*CA*CF*zb*Log[Q2dmu2]^2*Zeta[5])/5 + 
   (121*CF^2*zb*Log[Q2dmu2]^2*Zeta[5])/5 + (3225*CA*CF*Zeta[7])/14 + 
   (1093*CF^2*Zeta[7])/14 + (3225*CA*CF*Zeta[7])/(7*(-1 + zb)) + 
   (1093*CF^2*Zeta[7])/(7*(-1 + zb)) + (3225*CA*CF*zb*Zeta[7])/14 + 
   (1093*CF^2*zb*Zeta[7])/14)


==> anc/XS_Higgs_qg_RV2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(788597*CA^2*CF)/62208 - (32972653*CA*CF^2)/186624 + (20071*CF^3)/96 - 
 (1004147*CA*CF*nf)/93312 + (203711*CF^2*nf)/5832 + (15427*CF*nf^2)/11664 + 
 (206779*CA^2*CF*Pi^2)/31104 - (72947*CA*CF^2*Pi^2)/6912 - 
 (2287*CF^3*Pi^2)/256 - (30961*CA*CF*nf*Pi^2)/31104 - 
 (2107*CF^2*nf*Pi^2)/1728 - (59*CF*nf^2*Pi^2)/1728 + 
 (151687*CA^2*CF*Pi^4)/829440 + (21341*CA*CF^2*Pi^4)/69120 - 
 (2527*CF^3*Pi^4)/23040 + (677*CA*CF*nf*Pi^4)/51840 - 
 (133*CF^2*nf*Pi^4)/17280 + (965525*CA^2*CF)/(62208*(-1 + zb)) - 
 (34547453*CA*CF^2)/(186624*(-1 + zb)) + (6925*CF^3)/(32*(-1 + zb)) - 
 (1098355*CA*CF*nf)/(93312*(-1 + zb)) + (213907*CF^2*nf)/(5832*(-1 + zb)) + 
 (16643*CF*nf^2)/(11664*(-1 + zb)) + (223997*CA^2*CF*Pi^2)/
  (31104*(-1 + zb)) - (71995*CA*CF^2*Pi^2)/(6912*(-1 + zb)) - 
 (2511*CF^3*Pi^2)/(256*(-1 + zb)) - (30725*CA*CF*nf*Pi^2)/(31104*(-1 + zb)) - 
 (2453*CF^2*nf*Pi^2)/(1728*(-1 + zb)) - (79*CF*nf^2*Pi^2)/(1728*(-1 + zb)) + 
 (92111*CA^2*CF*Pi^4)/(829440*(-1 + zb)) + 
 (9443*CA*CF^2*Pi^4)/(23040*(-1 + zb)) - (665*CF^3*Pi^4)/(4608*(-1 + zb)) + 
 (677*CA*CF*nf*Pi^4)/(25920*(-1 + zb)) - (133*CF^2*nf*Pi^4)/
  (8640*(-1 + zb)) + (319295*CA^2*CF*zb)/20736 - 
 (23933149*CA*CF^2*zb)/186624 + (6925*CF^3*zb)/48 - 
 (800555*CA*CF*nf*zb)/93312 + (291499*CF^2*nf*zb)/11664 + 
 (11287*CF*nf^2*zb)/11664 + (131617*CA^2*CF*Pi^2*zb)/31104 - 
 (37859*CA*CF^2*Pi^2*zb)/6912 - (1643*CF^3*Pi^2*zb)/256 - 
 (18097*CA*CF*nf*Pi^2*zb)/31104 - (1603*CF^2*nf*Pi^2*zb)/1728 - 
 (47*CF*nf^2*Pi^2*zb)/1728 + (59251*CA^2*CF*Pi^4*zb)/829440 + 
 (3185*CA*CF^2*Pi^4*zb)/13824 - (133*CF^3*Pi^4*zb)/1536 + 
 (677*CA*CF*nf*Pi^4*zb)/51840 - (133*CF^2*nf*Pi^4*zb)/17280 + 
 ((7*CA^2*CF)/96 + (CA*CF^2)/12 + CF^3/24 + (7*CA^2*CF)/(48*(-1 + zb)) + 
   (CA*CF^2)/(6*(-1 + zb)) + CF^3/(12*(-1 + zb)) + (7*CA^2*CF*zb)/96 + 
   (CA*CF^2*zb)/12 + (CF^3*zb)/24)/ep^5 - (33071*CA^2*CF*G[0, zb])/10368 + 
 (4694527*CA*CF^2*G[0, zb])/31104 - (4559*CF^3*G[0, zb])/24 + 
 (40763*CA*CF*nf*G[0, zb])/5184 - (59473*CF^2*nf*G[0, zb])/1944 - 
 (349*CF*nf^2*G[0, zb])/324 - (39031*CA^2*CF*Pi^2*G[0, zb])/10368 + 
 (12377*CA*CF^2*Pi^2*G[0, zb])/1152 + (1349*CF^3*Pi^2*G[0, zb])/192 + 
 (5015*CA*CF*nf*Pi^2*G[0, zb])/5184 + (29*CF^2*nf*Pi^2*G[0, zb])/36 + 
 (CF*nf^2*Pi^2*G[0, zb])/72 - (15911*CA^2*CF*Pi^4*G[0, zb])/69120 - 
 (1903*CA*CF^2*Pi^4*G[0, zb])/17280 + (133*CF^3*Pi^4*G[0, zb])/2880 - 
 (78119*CA^2*CF*G[0, zb])/(10368*(-1 + zb)) + 
 (5152823*CA*CF^2*G[0, zb])/(31104*(-1 + zb)) - 
 (4847*CF^3*G[0, zb])/(24*(-1 + zb)) + (49715*CA*CF*nf*G[0, zb])/
  (5184*(-1 + zb)) - (64961*CF^2*nf*G[0, zb])/(1944*(-1 + zb)) - 
 (403*CF*nf^2*G[0, zb])/(324*(-1 + zb)) - (55955*CA^2*CF*Pi^2*G[0, zb])/
  (10368*(-1 + zb)) + (1401*CA*CF^2*Pi^2*G[0, zb])/(128*(-1 + zb)) + 
 (1595*CF^3*Pi^2*G[0, zb])/(192*(-1 + zb)) + (5623*CA*CF*nf*Pi^2*G[0, zb])/
  (5184*(-1 + zb)) + (77*CF^2*nf*Pi^2*G[0, zb])/(72*(-1 + zb)) + 
 (CF*nf^2*Pi^2*G[0, zb])/(36*(-1 + zb)) - (15911*CA^2*CF*Pi^4*G[0, zb])/
  (34560*(-1 + zb)) - (1903*CA*CF^2*Pi^4*G[0, zb])/(8640*(-1 + zb)) + 
 (133*CF^3*Pi^4*G[0, zb])/(1440*(-1 + zb)) - (27817*CA^2*CF*zb*G[0, zb])/
  3456 + (3343327*CA*CF^2*zb*G[0, zb])/31104 - (4171*CF^3*zb*G[0, zb])/32 + 
 (11069*CA*CF*nf*zb*G[0, zb])/1728 - (85361*CF^2*nf*zb*G[0, zb])/3888 - 
 (29*CF*nf^2*zb*G[0, zb])/36 - (34717*CA^2*CF*Pi^2*zb*G[0, zb])/10368 + 
 (7459*CA*CF^2*Pi^2*zb*G[0, zb])/1152 + (1003*CF^3*Pi^2*zb*G[0, zb])/192 + 
 (3335*CA*CF*nf*Pi^2*zb*G[0, zb])/5184 + (23*CF^2*nf*Pi^2*zb*G[0, zb])/36 + 
 (CF*nf^2*Pi^2*zb*G[0, zb])/72 - (15911*CA^2*CF*Pi^4*zb*G[0, zb])/69120 - 
 (1903*CA*CF^2*Pi^4*zb*G[0, zb])/17280 + (133*CF^3*Pi^4*zb*G[0, zb])/2880 - 
 (190237*CA^2*CF*G[1, zb])/31104 - (1043215*CA*CF^2*G[1, zb])/10368 + 
 (4939*CF^3*G[1, zb])/32 - (69421*CA*CF*nf*G[1, zb])/15552 + 
 (61309*CF^2*nf*G[1, zb])/2592 + (349*CF*nf^2*G[1, zb])/432 + 
 (697*CA^2*CF*Pi^2*G[1, zb])/288 - (2197*CA*CF^2*Pi^2*G[1, zb])/288 - 
 (2057*CF^3*Pi^2*G[1, zb])/384 - (137*CA*CF*nf*Pi^2*G[1, zb])/192 - 
 (11*CF^2*nf*Pi^2*G[1, zb])/18 - (CF*nf^2*Pi^2*G[1, zb])/96 + 
 (18619*CA^2*CF*Pi^4*G[1, zb])/138240 + (727*CA*CF^2*Pi^4*G[1, zb])/11520 - 
 (133*CF^3*Pi^4*G[1, zb])/3840 - (101021*CA^2*CF*G[1, zb])/
  (31104*(-1 + zb)) - (1157087*CA*CF^2*G[1, zb])/(10368*(-1 + zb)) + 
 (5219*CF^3*G[1, zb])/(32*(-1 + zb)) - (89069*CA*CF*nf*G[1, zb])/
  (15552*(-1 + zb)) + (66797*CF^2*nf*G[1, zb])/(2592*(-1 + zb)) + 
 (403*CF*nf^2*G[1, zb])/(432*(-1 + zb)) + (561*CA^2*CF*Pi^2*G[1, zb])/
  (128*(-1 + zb)) - (1577*CA*CF^2*Pi^2*G[1, zb])/(192*(-1 + zb)) - 
 (415*CF^3*Pi^2*G[1, zb])/(64*(-1 + zb)) - (463*CA*CF*nf*Pi^2*G[1, zb])/
  (576*(-1 + zb)) - (77*CF^2*nf*Pi^2*G[1, zb])/(96*(-1 + zb)) - 
 (CF*nf^2*Pi^2*G[1, zb])/(48*(-1 + zb)) + (18619*CA^2*CF*Pi^4*G[1, zb])/
  (69120*(-1 + zb)) + (727*CA*CF^2*Pi^4*G[1, zb])/(5760*(-1 + zb)) - 
 (133*CF^3*Pi^4*G[1, zb])/(1920*(-1 + zb)) - (6985*CA^2*CF*zb*G[1, zb])/
  31104 - (749623*CA*CF^2*zb*G[1, zb])/10368 + (853*CF^3*zb*G[1, zb])/8 - 
 (58177*CA*CF*nf*zb*G[1, zb])/15552 + (44215*CF^2*nf*zb*G[1, zb])/2592 + 
 (29*CF*nf^2*zb*G[1, zb])/48 + (1157*CA^2*CF*Pi^2*zb*G[1, zb])/576 - 
 (905*CA*CF^2*Pi^2*zb*G[1, zb])/192 - (551*CF^3*Pi^2*zb*G[1, zb])/128 - 
 (263*CA*CF*nf*Pi^2*zb*G[1, zb])/576 - (11*CF^2*nf*Pi^2*zb*G[1, zb])/24 - 
 (CF*nf^2*Pi^2*zb*G[1, zb])/96 + (18619*CA^2*CF*Pi^4*zb*G[1, zb])/138240 + 
 (727*CA*CF^2*Pi^4*zb*G[1, zb])/11520 - (133*CF^3*Pi^4*zb*G[1, zb])/3840 - 
 (70571*CA^2*CF*G[0, 0, zb])/5184 - (486145*CA*CF^2*G[0, 0, zb])/5184 + 
 (16225*CF^3*G[0, 0, zb])/96 - (1879*CA*CF*nf*G[0, 0, zb])/864 + 
 (32287*CF^2*nf*G[0, 0, zb])/1296 + (59*CF*nf^2*G[0, 0, zb])/81 - 
 (815*CA^2*CF*Pi^2*G[0, 0, zb])/864 - (6499*CA*CF^2*Pi^2*G[0, 0, zb])/576 - 
 (19*CF^3*Pi^2*G[0, 0, zb])/4 - (269*CA*CF*nf*Pi^2*G[0, 0, zb])/432 - 
 (CF^2*nf*Pi^2*G[0, 0, zb])/3 - (49171*CA^2*CF*G[0, 0, zb])/
  (5184*(-1 + zb)) - (598841*CA*CF^2*G[0, 0, zb])/(5184*(-1 + zb)) + 
 (18017*CF^3*G[0, 0, zb])/(96*(-1 + zb)) - (1309*CA*CF*nf*G[0, 0, zb])/
  (288*(-1 + zb)) + (37823*CF^2*nf*G[0, 0, zb])/(1296*(-1 + zb)) + 
 (79*CF*nf^2*G[0, 0, zb])/(81*(-1 + zb)) + (67*CA^2*CF*Pi^2*G[0, 0, zb])/
  (27*(-1 + zb)) - (7057*CA*CF^2*Pi^2*G[0, 0, zb])/(576*(-1 + zb)) - 
 (25*CF^3*Pi^2*G[0, 0, zb])/(4*(-1 + zb)) - (269*CA*CF*nf*Pi^2*G[0, 0, zb])/
  (216*(-1 + zb)) - (2*CF^2*nf*Pi^2*G[0, 0, zb])/(3*(-1 + zb)) - 
 (20963*CA^2*CF*zb*G[0, 0, zb])/5184 - (367981*CA*CF^2*zb*G[0, 0, zb])/5184 + 
 (11113*CF^3*zb*G[0, 0, zb])/96 - (2363*CA*CF*nf*zb*G[0, 0, zb])/864 + 
 (23653*CF^2*nf*zb*G[0, 0, zb])/1296 + (47*CF*nf^2*zb*G[0, 0, zb])/81 + 
 (1123*CA^2*CF*Pi^2*zb*G[0, 0, zb])/864 - (483*CA*CF^2*Pi^2*zb*G[0, 0, zb])/
  64 - (15*CF^3*Pi^2*zb*G[0, 0, zb])/4 - (269*CA*CF*nf*Pi^2*zb*G[0, 0, zb])/
  432 - (CF^2*nf*Pi^2*zb*G[0, 0, zb])/3 + (90019*CA^2*CF*G[0, 1, zb])/5184 + 
 (92923*CA*CF^2*G[0, 1, zb])/1728 - (4243*CF^3*G[0, 1, zb])/32 + 
 (589*CA*CF*nf*G[0, 1, zb])/2592 - (8173*CF^2*nf*G[0, 1, zb])/432 - 
 (59*CF*nf^2*G[0, 1, zb])/108 + (75*CA^2*CF*Pi^2*G[0, 1, zb])/128 + 
 (305*CA*CF^2*Pi^2*G[0, 1, zb])/36 + (161*CF^3*Pi^2*G[0, 1, zb])/48 + 
 (133*CA*CF*nf*Pi^2*G[0, 1, zb])/288 + (17*CF^2*nf*Pi^2*G[0, 1, zb])/72 + 
 (77795*CA^2*CF*G[0, 1, zb])/(5184*(-1 + zb)) + 
 (120107*CA*CF^2*G[0, 1, zb])/(1728*(-1 + zb)) - 
 (4691*CF^3*G[0, 1, zb])/(32*(-1 + zb)) + (4973*CA*CF*nf*G[0, 1, zb])/
  (2592*(-1 + zb)) - (9557*CF^2*nf*G[0, 1, zb])/(432*(-1 + zb)) - 
 (79*CF*nf^2*G[0, 1, zb])/(108*(-1 + zb)) - (2251*CA^2*CF*Pi^2*G[0, 1, zb])/
  (1152*(-1 + zb)) + (5329*CA*CF^2*Pi^2*G[0, 1, zb])/(576*(-1 + zb)) + 
 (53*CF^3*Pi^2*G[0, 1, zb])/(12*(-1 + zb)) + (133*CA*CF*nf*Pi^2*G[0, 1, zb])/
  (144*(-1 + zb)) + (17*CF^2*nf*Pi^2*G[0, 1, zb])/(36*(-1 + zb)) + 
 (43855*CA^2*CF*zb*G[0, 1, zb])/5184 + (72031*CA*CF^2*zb*G[0, 1, zb])/1728 - 
 (2929*CF^3*zb*G[0, 1, zb])/32 + (2629*CA*CF*nf*zb*G[0, 1, zb])/2592 - 
 (6001*CF^2*nf*zb*G[0, 1, zb])/432 - (47*CF*nf^2*zb*G[0, 1, zb])/108 - 
 (937*CA^2*CF*Pi^2*zb*G[0, 1, zb])/1152 + (803*CA*CF^2*Pi^2*zb*G[0, 1, zb])/
  144 + (43*CF^3*Pi^2*zb*G[0, 1, zb])/16 + (133*CA*CF*nf*Pi^2*zb*G[0, 1, zb])/
  288 + (17*CF^2*nf*Pi^2*zb*G[0, 1, zb])/72 + (82711*CA^2*CF*G[1, 0, zb])/
  5184 + (104953*CA*CF^2*G[1, 0, zb])/1728 - (1071*CF^3*G[1, 0, zb])/8 + 
 (1705*CA*CF*nf*G[1, 0, zb])/2592 - (1019*CF^2*nf*G[1, 0, zb])/54 - 
 (59*CF*nf^2*G[1, 0, zb])/108 + (911*CA^2*CF*Pi^2*G[1, 0, zb])/1152 + 
 (501*CA*CF^2*Pi^2*G[1, 0, zb])/64 + (337*CF^3*Pi^2*G[1, 0, zb])/96 + 
 (125*CA*CF*nf*Pi^2*G[1, 0, zb])/288 + (CF^2*nf*Pi^2*G[1, 0, zb])/4 + 
 (64565*CA^2*CF*G[1, 0, zb])/(5184*(-1 + zb)) + 
 (148025*CA*CF^2*G[1, 0, zb])/(1728*(-1 + zb)) - 
 (4691*CF^3*G[1, 0, zb])/(32*(-1 + zb)) + (7619*CA*CF*nf*G[1, 0, zb])/
  (2592*(-1 + zb)) - (9557*CF^2*nf*G[1, 0, zb])/(432*(-1 + zb)) - 
 (79*CF*nf^2*G[1, 0, zb])/(108*(-1 + zb)) - (667*CA^2*CF*Pi^2*G[1, 0, zb])/
  (384*(-1 + zb)) + (1631*CA*CF^2*Pi^2*G[1, 0, zb])/(192*(-1 + zb)) + 
 (75*CF^3*Pi^2*G[1, 0, zb])/(16*(-1 + zb)) + (125*CA*CF*nf*Pi^2*G[1, 0, zb])/
  (144*(-1 + zb)) + (CF^2*nf*Pi^2*G[1, 0, zb])/(2*(-1 + zb)) + 
 (43531*CA^2*CF*zb*G[1, 0, zb])/5184 + (77809*CA*CF^2*zb*G[1, 0, zb])/1728 - 
 (775*CF^3*zb*G[1, 0, zb])/8 + (2629*CA*CF*nf*zb*G[1, 0, zb])/2592 - 
 (1561*CF^2*nf*zb*G[1, 0, zb])/108 - (47*CF*nf^2*zb*G[1, 0, zb])/108 - 
 (617*CA^2*CF*Pi^2*zb*G[1, 0, zb])/1152 + (345*CA*CF^2*Pi^2*zb*G[1, 0, zb])/
  64 + (95*CF^3*Pi^2*zb*G[1, 0, zb])/32 + (125*CA*CF*nf*Pi^2*zb*G[1, 0, zb])/
  288 + (CF^2*nf*Pi^2*zb*G[1, 0, zb])/4 - (15515*CA^2*CF*G[1, 1, zb])/864 - 
 (1859*CA*CF^2*G[1, 1, zb])/64 + (6847*CF^3*G[1, 1, zb])/64 + 
 (719*CA*CF*nf*G[1, 1, zb])/864 + (115*CF^2*nf*G[1, 1, zb])/8 + 
 (59*CF*nf^2*G[1, 1, zb])/144 - (69*CA^2*CF*Pi^2*G[1, 1, zb])/256 - 
 (1171*CA*CF^2*Pi^2*G[1, 1, zb])/192 - (527*CF^3*Pi^2*G[1, 1, zb])/192 - 
 (11*CA*CF*nf*Pi^2*G[1, 1, zb])/32 - (3*CF^2*nf*Pi^2*G[1, 1, zb])/16 - 
 (3415*CA^2*CF*G[1, 1, zb])/(216*(-1 + zb)) - (28427*CA*CF^2*G[1, 1, zb])/
  (576*(-1 + zb)) + (7437*CF^3*G[1, 1, zb])/(64*(-1 + zb)) - 
 (803*CA*CF*nf*G[1, 1, zb])/(864*(-1 + zb)) + 
 (2423*CF^2*nf*G[1, 1, zb])/(144*(-1 + zb)) + 
 (79*CF*nf^2*G[1, 1, zb])/(144*(-1 + zb)) + (467*CA^2*CF*Pi^2*G[1, 1, zb])/
  (256*(-1 + zb)) - (441*CA*CF^2*Pi^2*G[1, 1, zb])/(64*(-1 + zb)) - 
 (225*CF^3*Pi^2*G[1, 1, zb])/(64*(-1 + zb)) - (11*CA*CF*nf*Pi^2*G[1, 1, zb])/
  (16*(-1 + zb)) - (3*CF^2*nf*Pi^2*G[1, 1, zb])/(8*(-1 + zb)) - 
 (9725*CA^2*CF*zb*G[1, 1, zb])/864 - (12715*CA*CF^2*zb*G[1, 1, zb])/576 + 
 (5071*CF^3*zb*G[1, 1, zb])/64 + (239*CA*CF*nf*zb*G[1, 1, zb])/864 + 
 (403*CF^2*nf*zb*G[1, 1, zb])/36 + (47*CF*nf^2*zb*G[1, 1, zb])/144 + 
 (103*CA^2*CF*Pi^2*zb*G[1, 1, zb])/256 - (333*CA*CF^2*Pi^2*zb*G[1, 1, zb])/
  64 - (121*CF^3*Pi^2*zb*G[1, 1, zb])/64 - (11*CA*CF*nf*Pi^2*zb*G[1, 1, zb])/
  32 - (3*CF^2*nf*Pi^2*zb*G[1, 1, zb])/16 - (5*CA*CF^2*Pi^2*G[2, 1, zb])/8 - 
 (5*CA*CF^2*Pi^2*G[2, 1, zb])/(8*(-1 + zb)) + (5*CA*CF^2*Pi^2*zb*G[2, 1, zb])/
  8 + (20447*CA^2*CF*G[0, 0, 0, zb])/864 + (13249*CA*CF^2*G[0, 0, 0, zb])/
  864 - (6773*CF^3*G[0, 0, 0, zb])/48 - (1685*CA*CF*nf*G[0, 0, 0, zb])/432 - 
 (464*CF^2*nf*G[0, 0, 0, zb])/27 - (8*CF*nf^2*G[0, 0, 0, zb])/27 + 
 (677*CA^2*CF*Pi^2*G[0, 0, 0, zb])/144 + (569*CA*CF^2*Pi^2*G[0, 0, 0, zb])/
  72 + 2*CF^3*Pi^2*G[0, 0, 0, zb] + (24559*CA^2*CF*G[0, 0, 0, zb])/
  (864*(-1 + zb)) + (34145*CA*CF^2*G[0, 0, 0, zb])/(864*(-1 + zb)) - 
 (2695*CF^3*G[0, 0, 0, zb])/(16*(-1 + zb)) - (1057*CA*CF*nf*G[0, 0, 0, zb])/
  (432*(-1 + zb)) - (616*CF^2*nf*G[0, 0, 0, zb])/(27*(-1 + zb)) - 
 (16*CF*nf^2*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
 (677*CA^2*CF*Pi^2*G[0, 0, 0, zb])/(72*(-1 + zb)) + 
 (569*CA*CF^2*Pi^2*G[0, 0, 0, zb])/(36*(-1 + zb)) + 
 (4*CF^3*Pi^2*G[0, 0, 0, zb])/(-1 + zb) + (14453*CA^2*CF*zb*G[0, 0, 0, zb])/
  864 + (21355*CA*CF^2*zb*G[0, 0, 0, zb])/864 - 
 (4759*CF^3*zb*G[0, 0, 0, zb])/48 - (749*CA*CF*nf*zb*G[0, 0, 0, zb])/432 - 
 (368*CF^2*nf*zb*G[0, 0, 0, zb])/27 - (8*CF*nf^2*zb*G[0, 0, 0, zb])/27 + 
 (677*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb])/144 + 
 (569*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb])/72 + 2*CF^3*Pi^2*zb*G[0, 0, 0, zb] - 
 (18197*CA^2*CF*G[0, 0, 1, zb])/864 + (1631*CA*CF^2*G[0, 0, 1, zb])/288 + 
 (1727*CF^3*G[0, 0, 1, zb])/16 + (1741*CA*CF*nf*G[0, 0, 1, zb])/432 + 
 (116*CF^2*nf*G[0, 0, 1, zb])/9 + (2*CF*nf^2*G[0, 0, 1, zb])/9 - 
 (487*CA^2*CF*Pi^2*G[0, 0, 1, zb])/144 - (539*CA*CF^2*Pi^2*G[0, 0, 1, zb])/
  96 - (11*CF^3*Pi^2*G[0, 0, 1, zb])/8 - (22573*CA^2*CF*G[0, 0, 1, zb])/
  (864*(-1 + zb)) - (3185*CA*CF^2*G[0, 0, 1, zb])/(288*(-1 + zb)) + 
 (2055*CF^3*G[0, 0, 1, zb])/(16*(-1 + zb)) + (1355*CA*CF*nf*G[0, 0, 1, zb])/
  (432*(-1 + zb)) + (154*CF^2*nf*G[0, 0, 1, zb])/(9*(-1 + zb)) + 
 (4*CF*nf^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - (487*CA^2*CF*Pi^2*G[0, 0, 1, zb])/
  (72*(-1 + zb)) - (539*CA*CF^2*Pi^2*G[0, 0, 1, zb])/(48*(-1 + zb)) - 
 (11*CF^3*Pi^2*G[0, 0, 1, zb])/(4*(-1 + zb)) - 
 (13583*CA^2*CF*zb*G[0, 0, 1, zb])/864 - (1855*CA*CF^2*zb*G[0, 0, 1, zb])/
  288 + (1219*CF^3*zb*G[0, 0, 1, zb])/16 + (937*CA*CF*nf*zb*G[0, 0, 1, zb])/
  432 + (92*CF^2*nf*zb*G[0, 0, 1, zb])/9 + (2*CF*nf^2*zb*G[0, 0, 1, zb])/9 - 
 (487*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb])/144 - 
 (539*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb])/96 - (11*CF^3*Pi^2*zb*G[0, 0, 1, zb])/
  8 - (15205*CA^2*CF*G[0, 1, 0, zb])/864 - (2699*CA*CF^2*G[0, 1, 0, zb])/
  288 + (1801*CF^3*G[0, 1, 0, zb])/16 + (1403*CA*CF*nf*G[0, 1, 0, zb])/432 + 
 (959*CF^2*nf*G[0, 1, 0, zb])/72 + (2*CF*nf^2*G[0, 1, 0, zb])/9 - 
 (865*CA^2*CF*Pi^2*G[0, 1, 0, zb])/288 - (89*CA*CF^2*Pi^2*G[0, 1, 0, zb])/
  16 - (77*CF^3*Pi^2*G[0, 1, 0, zb])/48 - (18311*CA^2*CF*G[0, 1, 0, zb])/
  (864*(-1 + zb)) - (8203*CA*CF^2*G[0, 1, 0, zb])/(288*(-1 + zb)) + 
 (2141*CF^3*G[0, 1, 0, zb])/(16*(-1 + zb)) + (937*CA*CF*nf*G[0, 1, 0, zb])/
  (432*(-1 + zb)) + (1273*CF^2*nf*G[0, 1, 0, zb])/(72*(-1 + zb)) + 
 (4*CF*nf^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - (865*CA^2*CF*Pi^2*G[0, 1, 0, zb])/
  (144*(-1 + zb)) - (89*CA*CF^2*Pi^2*G[0, 1, 0, zb])/(8*(-1 + zb)) - 
 (77*CF^3*Pi^2*G[0, 1, 0, zb])/(24*(-1 + zb)) - 
 (10909*CA^2*CF*zb*G[0, 1, 0, zb])/864 - (4793*CA*CF^2*zb*G[0, 1, 0, zb])/
  288 + (1257*CF^3*zb*G[0, 1, 0, zb])/16 + (695*CA*CF*nf*zb*G[0, 1, 0, zb])/
  432 + (755*CF^2*nf*zb*G[0, 1, 0, zb])/72 + (2*CF*nf^2*zb*G[0, 1, 0, zb])/
  9 - (865*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb])/288 - 
 (89*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb])/16 - (77*CF^3*Pi^2*zb*G[0, 1, 0, zb])/
  48 + (4273*CA^2*CF*G[0, 1, 1, zb])/288 - (1805*CA*CF^2*G[0, 1, 1, zb])/
  288 - (1403*CF^3*G[0, 1, 1, zb])/16 - (479*CA*CF*nf*G[0, 1, 1, zb])/144 - 
 (727*CF^2*nf*G[0, 1, 1, zb])/72 - (CF*nf^2*G[0, 1, 1, zb])/6 + 
 (389*CA^2*CF*Pi^2*G[0, 1, 1, zb])/192 + (227*CA*CF^2*Pi^2*G[0, 1, 1, zb])/
  48 + (47*CF^3*Pi^2*G[0, 1, 1, zb])/48 + (5387*CA^2*CF*G[0, 1, 1, zb])/
  (288*(-1 + zb)) + (2075*CA*CF^2*G[0, 1, 1, zb])/(288*(-1 + zb)) - 
 (1661*CF^3*G[0, 1, 1, zb])/(16*(-1 + zb)) - (385*CA*CF*nf*G[0, 1, 1, zb])/
  (144*(-1 + zb)) - (965*CF^2*nf*G[0, 1, 1, zb])/(72*(-1 + zb)) - 
 (CF*nf^2*G[0, 1, 1, zb])/(3*(-1 + zb)) + (389*CA^2*CF*Pi^2*G[0, 1, 1, zb])/
  (96*(-1 + zb)) + (227*CA*CF^2*Pi^2*G[0, 1, 1, zb])/(24*(-1 + zb)) + 
 (47*CF^3*Pi^2*G[0, 1, 1, zb])/(24*(-1 + zb)) + 
 (3265*CA^2*CF*zb*G[0, 1, 1, zb])/288 + (865*CA*CF^2*zb*G[0, 1, 1, zb])/288 - 
 (983*CF^3*zb*G[0, 1, 1, zb])/16 - (275*CA*CF*nf*zb*G[0, 1, 1, zb])/144 - 
 (571*CF^2*nf*zb*G[0, 1, 1, zb])/72 - (CF*nf^2*zb*G[0, 1, 1, zb])/6 + 
 (389*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb])/192 + 
 (227*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb])/48 + (47*CF^3*Pi^2*zb*G[0, 1, 1, zb])/
  48 - (16027*CA^2*CF*G[1, 0, 0, zb])/864 - (1273*CA*CF^2*G[1, 0, 0, zb])/
  288 + (1719*CF^3*G[1, 0, 0, zb])/16 + (1391*CA*CF*nf*G[1, 0, 0, zb])/432 + 
 (907*CF^2*nf*G[1, 0, 0, zb])/72 + (2*CF*nf^2*G[1, 0, 0, zb])/9 - 
 (473*CA^2*CF*Pi^2*G[1, 0, 0, zb])/144 - (517*CA*CF^2*Pi^2*G[1, 0, 0, zb])/
  96 - (3*CF^3*Pi^2*G[1, 0, 0, zb])/2 - (21737*CA^2*CF*G[1, 0, 0, zb])/
  (864*(-1 + zb)) - (10229*CA*CF^2*G[1, 0, 0, zb])/(288*(-1 + zb)) + 
 (2055*CF^3*G[1, 0, 0, zb])/(16*(-1 + zb)) + (859*CA*CF*nf*G[1, 0, 0, zb])/
  (432*(-1 + zb)) + (154*CF^2*nf*G[1, 0, 0, zb])/(9*(-1 + zb)) + 
 (4*CF*nf^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - (473*CA^2*CF*Pi^2*G[1, 0, 0, zb])/
  (72*(-1 + zb)) - (517*CA*CF^2*Pi^2*G[1, 0, 0, zb])/(48*(-1 + zb)) - 
 (3*CF^3*Pi^2*G[1, 0, 0, zb])/(-1 + zb) - (13171*CA^2*CF*zb*G[1, 0, 0, zb])/
  864 - (3625*CA*CF^2*zb*G[1, 0, 0, zb])/288 + 
 (1387*CF^3*zb*G[1, 0, 0, zb])/16 + (863*CA*CF*nf*zb*G[1, 0, 0, zb])/432 + 
 (799*CF^2*nf*zb*G[1, 0, 0, zb])/72 + (2*CF*nf^2*zb*G[1, 0, 0, zb])/9 - 
 (473*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb])/144 - 
 (517*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb])/96 - (3*CF^3*Pi^2*zb*G[1, 0, 0, zb])/
  2 + (4715*CA^2*CF*G[1, 0, 1, zb])/288 - (1151*CA*CF^2*G[1, 0, 1, zb])/96 - 
 (661*CF^3*G[1, 0, 1, zb])/8 - (487*CA*CF*nf*G[1, 0, 1, zb])/144 - 
 (113*CF^2*nf*G[1, 0, 1, zb])/12 - (CF*nf^2*G[1, 0, 1, zb])/6 + 
 (475*CA^2*CF*Pi^2*G[1, 0, 1, zb])/192 + (391*CA*CF^2*Pi^2*G[1, 0, 1, zb])/
  96 + CF^3*Pi^2*G[1, 0, 1, zb] + (6763*CA^2*CF*G[1, 0, 1, zb])/
  (288*(-1 + zb)) + (1109*CA*CF^2*G[1, 0, 1, zb])/(96*(-1 + zb)) - 
 (1575*CF^3*G[1, 0, 1, zb])/(16*(-1 + zb)) - (377*CA*CF*nf*G[1, 0, 1, zb])/
  (144*(-1 + zb)) - (77*CF^2*nf*G[1, 0, 1, zb])/(6*(-1 + zb)) - 
 (CF*nf^2*G[1, 0, 1, zb])/(3*(-1 + zb)) + (475*CA^2*CF*Pi^2*G[1, 0, 1, zb])/
  (96*(-1 + zb)) + (391*CA*CF^2*Pi^2*G[1, 0, 1, zb])/(48*(-1 + zb)) + 
 (2*CF^3*Pi^2*G[1, 0, 1, zb])/(-1 + zb) + (4019*CA^2*CF*zb*G[1, 0, 1, zb])/
  288 - (179*CA*CF^2*zb*G[1, 0, 1, zb])/96 - (273*CF^3*zb*G[1, 0, 1, zb])/4 - 
 (331*CA*CF*nf*zb*G[1, 0, 1, zb])/144 - (101*CF^2*nf*zb*G[1, 0, 1, zb])/12 - 
 (CF*nf^2*zb*G[1, 0, 1, zb])/6 + (475*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb])/192 + 
 (391*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb])/96 + CF^3*Pi^2*zb*G[1, 0, 1, zb] + 
 (4003*CA^2*CF*G[1, 1, 0, zb])/288 - (35*CA*CF^2*G[1, 1, 0, zb])/32 - 
 (1319*CF^3*G[1, 1, 0, zb])/16 - (389*CA*CF*nf*G[1, 1, 0, zb])/144 - 
 (75*CF^2*nf*G[1, 1, 0, zb])/8 - (CF*nf^2*G[1, 1, 0, zb])/6 + 
 (433*CA^2*CF*Pi^2*G[1, 1, 0, zb])/192 + (125*CA*CF^2*Pi^2*G[1, 1, 0, zb])/
  32 + (9*CF^3*Pi^2*G[1, 1, 0, zb])/8 + (6179*CA^2*CF*G[1, 1, 0, zb])/
  (288*(-1 + zb)) + (2285*CA*CF^2*G[1, 1, 0, zb])/(96*(-1 + zb)) - 
 (1575*CF^3*G[1, 1, 0, zb])/(16*(-1 + zb)) - (259*CA*CF*nf*G[1, 1, 0, zb])/
  (144*(-1 + zb)) - (77*CF^2*nf*G[1, 1, 0, zb])/(6*(-1 + zb)) - 
 (CF*nf^2*G[1, 1, 0, zb])/(3*(-1 + zb)) + (433*CA^2*CF*Pi^2*G[1, 1, 0, zb])/
  (96*(-1 + zb)) + (125*CA*CF^2*Pi^2*G[1, 1, 0, zb])/(16*(-1 + zb)) + 
 (9*CF^3*Pi^2*G[1, 1, 0, zb])/(4*(-1 + zb)) + 
 (3247*CA^2*CF*zb*G[1, 1, 0, zb])/288 + (631*CA*CF^2*zb*G[1, 1, 0, zb])/96 - 
 (1123*CF^3*zb*G[1, 1, 0, zb])/16 - (257*CA*CF*nf*zb*G[1, 1, 0, zb])/144 - 
 (205*CF^2*nf*zb*G[1, 1, 0, zb])/24 - (CF*nf^2*zb*G[1, 1, 0, zb])/6 + 
 (433*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb])/192 + 
 (125*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb])/32 + (9*CF^3*Pi^2*zb*G[1, 1, 0, zb])/
  8 - (45*CA^2*CF*G[1, 1, 1, zb])/4 + (109*CA*CF^2*G[1, 1, 1, zb])/8 + 
 (2043*CF^3*G[1, 1, 1, zb])/32 + (45*CA*CF*nf*G[1, 1, 1, zb])/16 + 
 7*CF^2*nf*G[1, 1, 1, zb] + (CF*nf^2*G[1, 1, 1, zb])/8 - 
 (207*CA^2*CF*Pi^2*G[1, 1, 1, zb])/128 - (99*CA*CF^2*Pi^2*G[1, 1, 1, zb])/
  32 - (27*CF^3*Pi^2*G[1, 1, 1, zb])/32 - (1847*CA^2*CF*G[1, 1, 1, zb])/
  (96*(-1 + zb)) - (41*CA*CF^2*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
 (1215*CF^3*G[1, 1, 1, zb])/(16*(-1 + zb)) + (109*CA*CF*nf*G[1, 1, 1, zb])/
  (48*(-1 + zb)) + (77*CF^2*nf*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
 (CF*nf^2*G[1, 1, 1, zb])/(4*(-1 + zb)) - (207*CA^2*CF*Pi^2*G[1, 1, 1, zb])/
  (64*(-1 + zb)) - (99*CA*CF^2*Pi^2*G[1, 1, 1, zb])/(16*(-1 + zb)) - 
 (27*CF^3*Pi^2*G[1, 1, 1, zb])/(16*(-1 + zb)) - 
 (229*CA^2*CF*zb*G[1, 1, 1, zb])/24 + (37*CA*CF^2*zb*G[1, 1, 1, zb])/8 + 
 (1795*CF^3*zb*G[1, 1, 1, zb])/32 + (95*CA*CF*nf*zb*G[1, 1, 1, zb])/48 + 
 (13*CF^2*nf*zb*G[1, 1, 1, zb])/2 + (CF*nf^2*zb*G[1, 1, 1, zb])/8 - 
 (207*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb])/128 - 
 (99*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb])/32 - (27*CF^3*Pi^2*zb*G[1, 1, 1, zb])/
  32 - (5*CA*CF^2*Pi^2*G[1, 2, 1, zb])/12 - (5*CA*CF^2*Pi^2*G[1, 2, 1, zb])/
  (6*(-1 + zb)) - (5*CA*CF^2*Pi^2*zb*G[1, 2, 1, zb])/12 - 
 (433*CA^2*CF*G[0, 0, 0, 0, zb])/144 + (9269*CA*CF^2*G[0, 0, 0, 0, zb])/144 + 
 (304*CF^3*G[0, 0, 0, 0, zb])/3 + (89*CA*CF*nf*G[0, 0, 0, 0, zb])/18 + 
 (64*CF^2*nf*G[0, 0, 0, 0, zb])/9 - (4349*CA^2*CF*G[0, 0, 0, 0, zb])/
  (144*(-1 + zb)) + (6841*CA*CF^2*G[0, 0, 0, 0, zb])/(144*(-1 + zb)) + 
 (400*CF^3*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) + (89*CA*CF*nf*G[0, 0, 0, 0, zb])/
  (9*(-1 + zb)) + (128*CF^2*nf*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
 (2161*CA^2*CF*zb*G[0, 0, 0, 0, zb])/144 + 
 (4997*CA*CF^2*zb*G[0, 0, 0, 0, zb])/144 + 80*CF^3*zb*G[0, 0, 0, 0, zb] + 
 (89*CA*CF*nf*zb*G[0, 0, 0, 0, zb])/18 + (64*CF^2*nf*zb*G[0, 0, 0, 0, zb])/
  9 - (CA^2*CF*G[0, 0, 0, 1, zb])/72 - (1493*CA*CF^2*G[0, 0, 0, 1, zb])/24 - 
 76*CF^3*G[0, 0, 0, 1, zb] - (305*CA*CF*nf*G[0, 0, 0, 1, zb])/72 - 
 (16*CF^2*nf*G[0, 0, 0, 1, zb])/3 + (3353*CA^2*CF*G[0, 0, 0, 1, zb])/
  (144*(-1 + zb)) - (831*CA*CF^2*G[0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
 (100*CF^3*G[0, 0, 0, 1, zb])/(-1 + zb) - (305*CA*CF*nf*G[0, 0, 0, 1, zb])/
  (36*(-1 + zb)) - (32*CF^2*nf*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (773*CA^2*CF*zb*G[0, 0, 0, 1, zb])/72 - (883*CA*CF^2*zb*G[0, 0, 0, 1, zb])/
  24 - 60*CF^3*zb*G[0, 0, 0, 1, zb] - (305*CA*CF*nf*zb*G[0, 0, 0, 1, zb])/
  72 - (16*CF^2*nf*zb*G[0, 0, 0, 1, zb])/3 + (CA^2*CF*G[0, 0, 1, 0, zb])/72 - 
 (203*CA*CF^2*G[0, 0, 1, 0, zb])/4 - (319*CF^3*G[0, 0, 1, 0, zb])/4 - 
 (271*CA*CF*nf*G[0, 0, 1, 0, zb])/72 - (67*CF^2*nf*G[0, 0, 1, 0, zb])/12 + 
 (2983*CA^2*CF*G[0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
 (1775*CA*CF^2*G[0, 0, 1, 0, zb])/(48*(-1 + zb)) - 
 (839*CF^3*G[0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
 (271*CA*CF*nf*G[0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
 (67*CF^2*nf*G[0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (667*CA^2*CF*zb*G[0, 0, 1, 0, zb])/72 - (83*CA*CF^2*zb*G[0, 0, 1, 0, zb])/
  3 - (249*CF^3*zb*G[0, 0, 1, 0, zb])/4 - (271*CA*CF*nf*zb*G[0, 0, 1, 0, zb])/
  72 - (67*CF^2*nf*zb*G[0, 0, 1, 0, zb])/12 + (137*CA^2*CF*G[0, 0, 1, 1, zb])/
  48 + (385*CA*CF^2*G[0, 0, 1, 1, zb])/8 + (243*CF^3*G[0, 0, 1, 1, zb])/4 + 
 (77*CA*CF*nf*G[0, 0, 1, 1, zb])/24 + (17*CF^2*nf*G[0, 0, 1, 1, zb])/4 - 
 (355*CA^2*CF*G[0, 0, 1, 1, zb])/(24*(-1 + zb)) + 
 (627*CA*CF^2*G[0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
 (639*CF^3*G[0, 0, 1, 1, zb])/(8*(-1 + zb)) + (77*CA*CF*nf*G[0, 0, 1, 1, zb])/
  (12*(-1 + zb)) + (17*CF^2*nf*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (271*CA^2*CF*zb*G[0, 0, 1, 1, zb])/48 + (227*CA*CF^2*zb*G[0, 0, 1, 1, zb])/
  8 + (189*CF^3*zb*G[0, 0, 1, 1, zb])/4 + (77*CA*CF*nf*zb*G[0, 0, 1, 1, zb])/
  24 + (17*CF^2*nf*zb*G[0, 0, 1, 1, zb])/4 - (89*CA^2*CF*G[0, 1, 0, 0, zb])/
  144 - (639*CA*CF^2*G[0, 1, 0, 0, zb])/16 - (339*CF^3*G[0, 1, 0, 0, zb])/4 - 
 (239*CA*CF*nf*G[0, 1, 0, 0, zb])/72 - (71*CF^2*nf*G[0, 1, 0, 0, zb])/12 + 
 (635*CA^2*CF*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
 (67*CA*CF^2*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (891*CF^3*G[0, 1, 0, 0, zb])/(8*(-1 + zb)) - 
 (239*CA*CF*nf*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
 (71*CF^2*nf*G[0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
 (1063*CA^2*CF*zb*G[0, 1, 0, 0, zb])/144 - (901*CA*CF^2*zb*G[0, 1, 0, 0, zb])/
  48 - (261*CF^3*zb*G[0, 1, 0, 0, zb])/4 - 
 (239*CA*CF*nf*zb*G[0, 1, 0, 0, zb])/72 - (71*CF^2*nf*zb*G[0, 1, 0, 0, zb])/
  12 + (31*CA^2*CF*G[0, 1, 0, 1, zb])/12 + (651*CA*CF^2*G[0, 1, 0, 1, zb])/
  16 + (517*CF^3*G[0, 1, 0, 1, zb])/8 + (23*CA*CF*nf*G[0, 1, 0, 1, zb])/8 + 
 (9*CF^2*nf*G[0, 1, 0, 1, zb])/2 - (635*CA^2*CF*G[0, 1, 0, 1, zb])/
  (48*(-1 + zb)) + (29*CA*CF^2*G[0, 1, 0, 1, zb])/(-1 + zb) + 
 (339*CF^3*G[0, 1, 0, 1, zb])/(4*(-1 + zb)) + (23*CA*CF*nf*G[0, 1, 0, 1, zb])/
  (4*(-1 + zb)) + (9*CF^2*nf*G[0, 1, 0, 1, zb])/(-1 + zb) - 
 (19*CA^2*CF*zb*G[0, 1, 0, 1, zb])/4 + (351*CA*CF^2*zb*G[0, 1, 0, 1, zb])/
  16 + (393*CF^3*zb*G[0, 1, 0, 1, zb])/8 + (23*CA*CF*nf*zb*G[0, 1, 0, 1, zb])/
  8 + (9*CF^2*nf*zb*G[0, 1, 0, 1, zb])/2 + (23*CA^2*CF*G[0, 1, 1, 0, zb])/
  24 + (1481*CA*CF^2*G[0, 1, 1, 0, zb])/48 + 66*CF^3*G[0, 1, 1, 0, zb] + 
 (59*CA*CF*nf*G[0, 1, 1, 0, zb])/24 + (55*CF^2*nf*G[0, 1, 1, 0, zb])/12 - 
 (201*CA^2*CF*G[0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
 (407*CA*CF^2*G[0, 1, 1, 0, zb])/(24*(-1 + zb)) + 
 (691*CF^3*G[0, 1, 1, 0, zb])/(8*(-1 + zb)) + (59*CA*CF*nf*G[0, 1, 1, 0, zb])/
  (12*(-1 + zb)) + (55*CF^2*nf*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (113*CA^2*CF*zb*G[0, 1, 1, 0, zb])/24 + (689*CA*CF^2*zb*G[0, 1, 1, 0, zb])/
  48 + (99*CF^3*zb*G[0, 1, 1, 0, zb])/2 + (59*CA*CF*nf*zb*G[0, 1, 1, 0, zb])/
  24 + (55*CF^2*nf*zb*G[0, 1, 1, 0, zb])/12 - (95*CA^2*CF*G[0, 1, 1, 1, zb])/
  32 - (501*CA*CF^2*G[0, 1, 1, 1, zb])/16 - (405*CF^3*G[0, 1, 1, 1, zb])/8 - 
 (17*CA*CF*nf*G[0, 1, 1, 1, zb])/8 - (7*CF^2*nf*G[0, 1, 1, 1, zb])/2 + 
 (279*CA^2*CF*G[0, 1, 1, 1, zb])/(32*(-1 + zb)) - 
 (22*CA*CF^2*G[0, 1, 1, 1, zb])/(-1 + zb) - (66*CF^3*G[0, 1, 1, 1, zb])/
  (-1 + zb) - (17*CA*CF*nf*G[0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
 (7*CF^2*nf*G[0, 1, 1, 1, zb])/(-1 + zb) + (77*CA^2*CF*zb*G[0, 1, 1, 1, zb])/
  32 - (265*CA*CF^2*zb*G[0, 1, 1, 1, zb])/16 - 
 (297*CF^3*zb*G[0, 1, 1, 1, zb])/8 - (17*CA*CF*nf*zb*G[0, 1, 1, 1, zb])/8 - 
 (7*CF^2*nf*zb*G[0, 1, 1, 1, zb])/2 + (643*CA^2*CF*G[1, 0, 0, 0, zb])/144 - 
 (2083*CA*CF^2*G[1, 0, 0, 0, zb])/48 - (571*CF^3*G[1, 0, 0, 0, zb])/8 - 
 (281*CA*CF*nf*G[1, 0, 0, 0, zb])/72 - (16*CF^2*nf*G[1, 0, 0, 0, zb])/3 + 
 (3959*CA^2*CF*G[1, 0, 0, 0, zb])/(144*(-1 + zb)) - 
 (457*CA*CF^2*G[1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
 (100*CF^3*G[1, 0, 0, 0, zb])/(-1 + zb) - (281*CA*CF*nf*G[1, 0, 0, 0, zb])/
  (36*(-1 + zb)) - (32*CF^2*nf*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (1525*CA^2*CF*zb*G[1, 0, 0, 0, zb])/144 - 
 (1703*CA*CF^2*zb*G[1, 0, 0, 0, zb])/48 - (591*CF^3*zb*G[1, 0, 0, 0, zb])/8 - 
 (281*CA*CF*nf*zb*G[1, 0, 0, 0, zb])/72 - (16*CF^2*nf*zb*G[1, 0, 0, 0, zb])/
  3 - (5*CA^2*CF*G[1, 0, 0, 1, zb])/3 + (691*CA*CF^2*G[1, 0, 0, 1, zb])/16 + 
 (213*CF^3*G[1, 0, 0, 1, zb])/4 + (27*CA*CF*nf*G[1, 0, 0, 1, zb])/8 + 
 4*CF^2*nf*G[1, 0, 0, 1, zb] - (523*CA^2*CF*G[1, 0, 0, 1, zb])/
  (24*(-1 + zb)) + (547*CA*CF^2*G[1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
 (75*CF^3*G[1, 0, 0, 1, zb])/(-1 + zb) + (27*CA*CF*nf*G[1, 0, 0, 1, zb])/
  (4*(-1 + zb)) + (8*CF^2*nf*G[1, 0, 0, 1, zb])/(-1 + zb) - 
 (57*CA^2*CF*zb*G[1, 0, 0, 1, zb])/8 + (587*CA*CF^2*zb*G[1, 0, 0, 1, zb])/
  16 + (225*CF^3*zb*G[1, 0, 0, 1, zb])/4 + (27*CA*CF*nf*zb*G[1, 0, 0, 1, zb])/
  8 + 4*CF^2*nf*zb*G[1, 0, 0, 1, zb] - (27*CA^2*CF*G[1, 0, 1, 0, zb])/16 + 
 (141*CA*CF^2*G[1, 0, 1, 0, zb])/4 + 57*CF^3*G[1, 0, 1, 0, zb] + 
 (73*CA*CF*nf*G[1, 0, 1, 0, zb])/24 + (17*CF^2*nf*G[1, 0, 1, 0, zb])/4 - 
 (953*CA^2*CF*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
 (93*CA*CF^2*G[1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
 (639*CF^3*G[1, 0, 1, 0, zb])/(8*(-1 + zb)) + (73*CA*CF*nf*G[1, 0, 1, 0, zb])/
  (12*(-1 + zb)) + (17*CF^2*nf*G[1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (299*CA^2*CF*zb*G[1, 0, 1, 0, zb])/48 + (121*CA*CF^2*zb*G[1, 0, 1, 0, zb])/
  4 + (117*CF^3*zb*G[1, 0, 1, 0, zb])/2 + (73*CA*CF*nf*zb*G[1, 0, 1, 0, zb])/
  24 + (17*CF^2*nf*zb*G[1, 0, 1, 0, zb])/4 - (37*CA^2*CF*G[1, 0, 1, 1, zb])/
  32 - (69*CA*CF^2*G[1, 0, 1, 1, zb])/2 - (87*CF^3*G[1, 0, 1, 1, zb])/2 - 
 (21*CA*CF*nf*G[1, 0, 1, 1, zb])/8 - (13*CF^2*nf*G[1, 0, 1, 1, zb])/4 + 
 (471*CA^2*CF*G[1, 0, 1, 1, zb])/(32*(-1 + zb)) - 
 (215*CA*CF^2*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
 (489*CF^3*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) - (21*CA*CF*nf*G[1, 0, 1, 1, zb])/
  (4*(-1 + zb)) - (13*CF^2*nf*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
 (99*CA^2*CF*zb*G[1, 0, 1, 1, zb])/32 - (61*CA*CF^2*zb*G[1, 0, 1, 1, zb])/2 - 
 45*CF^3*zb*G[1, 0, 1, 1, zb] - (21*CA*CF*nf*zb*G[1, 0, 1, 1, zb])/8 - 
 (13*CF^2*nf*zb*G[1, 0, 1, 1, zb])/4 - (29*CA^2*CF*G[1, 1, 0, 0, zb])/12 + 
 (443*CA*CF^2*G[1, 1, 0, 0, zb])/16 + (417*CF^3*G[1, 1, 0, 0, zb])/8 + 
 (65*CA*CF*nf*G[1, 1, 0, 0, zb])/24 + 4*CF^2*nf*G[1, 1, 0, 0, zb] - 
 (39*CA^2*CF*G[1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
 (243*CA*CF^2*G[1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
 (75*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) + (65*CA*CF*nf*G[1, 1, 0, 0, zb])/
  (12*(-1 + zb)) + (8*CF^2*nf*G[1, 1, 0, 0, zb])/(-1 + zb) - 
 (119*CA^2*CF*zb*G[1, 1, 0, 0, zb])/24 + (371*CA*CF^2*zb*G[1, 1, 0, 0, zb])/
  16 + (477*CF^3*zb*G[1, 1, 0, 0, zb])/8 + (65*CA*CF*nf*zb*G[1, 1, 0, 0, zb])/
  24 + 4*CF^2*nf*zb*G[1, 1, 0, 0, zb] + (5*CA^2*CF*G[1, 1, 0, 1, zb])/32 - 
 (461*CA*CF^2*G[1, 1, 0, 1, zb])/16 - (311*CF^3*G[1, 1, 0, 1, zb])/8 - 
 (19*CA*CF*nf*G[1, 1, 0, 1, zb])/8 - 3*CF^2*nf*G[1, 1, 0, 1, zb] + 
 (489*CA^2*CF*G[1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
 (339*CA*CF^2*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
 (225*CF^3*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) - (19*CA*CF*nf*G[1, 1, 0, 1, zb])/
  (4*(-1 + zb)) - (6*CF^2*nf*G[1, 1, 0, 1, zb])/(-1 + zb) + 
 (85*CA^2*CF*zb*G[1, 1, 0, 1, zb])/32 - (405*CA*CF^2*zb*G[1, 1, 0, 1, zb])/
  16 - (363*CF^3*zb*G[1, 1, 0, 1, zb])/8 - (19*CA*CF*nf*zb*G[1, 1, 0, 1, zb])/
  8 - 3*CF^2*nf*zb*G[1, 1, 0, 1, zb] + (59*CA^2*CF*G[1, 1, 1, 0, zb])/32 - 
 (367*CA*CF^2*G[1, 1, 1, 0, zb])/16 - (311*CF^3*G[1, 1, 1, 0, zb])/8 - 
 (17*CA*CF*nf*G[1, 1, 1, 0, zb])/8 - 3*CF^2*nf*G[1, 1, 1, 0, zb] + 
 (495*CA^2*CF*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
 (225*CA*CF^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
 (225*CF^3*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) - (17*CA*CF*nf*G[1, 1, 1, 0, zb])/
  (4*(-1 + zb)) - (6*CF^2*nf*G[1, 1, 1, 0, zb])/(-1 + zb) + 
 (107*CA^2*CF*zb*G[1, 1, 1, 0, zb])/32 - (327*CA*CF^2*zb*G[1, 1, 1, 0, zb])/
  16 - (363*CF^3*zb*G[1, 1, 1, 0, zb])/8 - (17*CA*CF*nf*zb*G[1, 1, 1, 0, zb])/
  8 - 3*CF^2*nf*zb*G[1, 1, 1, 0, zb] + (47*CA^2*CF*G[1, 1, 1, 1, zb])/64 + 
 (379*CA*CF^2*G[1, 1, 1, 1, zb])/16 + (465*CF^3*G[1, 1, 1, 1, zb])/16 + 
 (15*CA*CF*nf*G[1, 1, 1, 1, zb])/8 + (9*CF^2*nf*G[1, 1, 1, 1, zb])/4 - 
 (729*CA^2*CF*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
 (297*CA*CF^2*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
 (675*CF^3*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
 (15*CA*CF*nf*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (9*CF^2*nf*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (69*CA^2*CF*zb*G[1, 1, 1, 1, zb])/64 + (351*CA*CF^2*zb*G[1, 1, 1, 1, zb])/
  16 + (549*CF^3*zb*G[1, 1, 1, 1, zb])/16 + 
 (15*CA*CF*nf*zb*G[1, 1, 1, 1, zb])/8 + (9*CF^2*nf*zb*G[1, 1, 1, 1, zb])/4 - 
 (3*CA*CF^2*G[2, 1, 0, 0, zb])/2 - (3*CA*CF^2*G[2, 1, 0, 0, zb])/
  (2*(-1 + zb)) + (3*CA*CF^2*zb*G[2, 1, 0, 0, zb])/2 + 
 (3*CA*CF^2*G[2, 1, 0, 1, zb])/2 + (3*CA*CF^2*G[2, 1, 0, 1, zb])/
  (2*(-1 + zb)) - (3*CA*CF^2*zb*G[2, 1, 0, 1, zb])/2 + 
 (9*CA*CF^2*G[2, 1, 1, 0, zb])/4 + (9*CA*CF^2*G[2, 1, 1, 0, zb])/
  (4*(-1 + zb)) - (9*CA*CF^2*zb*G[2, 1, 1, 0, zb])/4 - 
 (9*CA*CF^2*G[2, 1, 1, 1, zb])/4 - (9*CA*CF^2*G[2, 1, 1, 1, zb])/
  (4*(-1 + zb)) + (9*CA*CF^2*zb*G[2, 1, 1, 1, zb])/4 - 
 (373*CA^2*CF*G[0, 0, 0, 0, 0, zb])/12 - (301*CA*CF^2*G[0, 0, 0, 0, 0, zb])/
  4 - (128*CF^3*G[0, 0, 0, 0, 0, zb])/3 - (373*CA^2*CF*G[0, 0, 0, 0, 0, zb])/
  (6*(-1 + zb)) - (301*CA*CF^2*G[0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
 (256*CF^3*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (373*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb])/12 - 
 (301*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb])/4 - (128*CF^3*zb*G[0, 0, 0, 0, 0, zb])/
  3 + (673*CA^2*CF*G[0, 0, 0, 0, 1, zb])/24 + 
 (1531*CA*CF^2*G[0, 0, 0, 0, 1, zb])/24 + 32*CF^3*G[0, 0, 0, 0, 1, zb] + 
 (673*CA^2*CF*G[0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
 (1531*CA*CF^2*G[0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
 (64*CF^3*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
 (673*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb])/24 + 
 (1531*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb])/24 + 
 32*CF^3*zb*G[0, 0, 0, 0, 1, zb] + (593*CA^2*CF*G[0, 0, 0, 1, 0, zb])/24 + 
 (1397*CA*CF^2*G[0, 0, 0, 1, 0, zb])/24 + (137*CF^3*G[0, 0, 0, 1, 0, zb])/4 + 
 (593*CA^2*CF*G[0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
 (1397*CA*CF^2*G[0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
 (137*CF^3*G[0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
 (593*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb])/24 + 
 (1397*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb])/24 + 
 (137*CF^3*zb*G[0, 0, 0, 1, 0, zb])/4 - (539*CA^2*CF*G[0, 0, 0, 1, 1, zb])/
  24 - (391*CA*CF^2*G[0, 0, 0, 1, 1, zb])/8 - (105*CF^3*G[0, 0, 0, 1, 1, zb])/
  4 - (539*CA^2*CF*G[0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
 (391*CA*CF^2*G[0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
 (105*CF^3*G[0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (539*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb])/24 - 
 (391*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb])/8 - (105*CF^3*zb*G[0, 0, 0, 1, 1, zb])/
  4 + (529*CA^2*CF*G[0, 0, 1, 0, 0, zb])/24 + 
 (1285*CA*CF^2*G[0, 0, 1, 0, 0, zb])/24 + (149*CF^3*G[0, 0, 1, 0, 0, zb])/4 + 
 (529*CA^2*CF*G[0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
 (1285*CA*CF^2*G[0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
 (149*CF^3*G[0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
 (529*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb])/24 + 
 (1285*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb])/24 + 
 (149*CF^3*zb*G[0, 0, 1, 0, 0, zb])/4 - (481*CA^2*CF*G[0, 0, 1, 0, 1, zb])/
  24 - (367*CA*CF^2*G[0, 0, 1, 0, 1, zb])/8 - (113*CF^3*G[0, 0, 1, 0, 1, zb])/
  4 - (481*CA^2*CF*G[0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
 (367*CA*CF^2*G[0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
 (113*CF^3*G[0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
 (481*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb])/24 - 
 (367*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb])/8 - (113*CF^3*zb*G[0, 0, 1, 0, 1, zb])/
  4 - (129*CA^2*CF*G[0, 0, 1, 1, 0, zb])/8 - 
 (321*CA*CF^2*G[0, 0, 1, 1, 0, zb])/8 - (115*CF^3*G[0, 0, 1, 1, 0, zb])/4 - 
 (129*CA^2*CF*G[0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
 (321*CA*CF^2*G[0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
 (115*CF^3*G[0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
 (129*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb])/8 - 
 (321*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb])/8 - (115*CF^3*zb*G[0, 0, 1, 1, 0, zb])/
  4 + (59*CA^2*CF*G[0, 0, 1, 1, 1, zb])/4 + 
 (273*CA*CF^2*G[0, 0, 1, 1, 1, zb])/8 + (87*CF^3*G[0, 0, 1, 1, 1, zb])/4 + 
 (59*CA^2*CF*G[0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
 (273*CA*CF^2*G[0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (87*CF^3*G[0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
 (59*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb])/4 + 
 (273*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb])/8 + (87*CF^3*zb*G[0, 0, 1, 1, 1, zb])/
  4 + (119*CA^2*CF*G[0, 1, 0, 0, 0, zb])/6 + 
 (595*CA*CF^2*G[0, 1, 0, 0, 0, zb])/12 + (165*CF^3*G[0, 1, 0, 0, 0, zb])/4 + 
 (119*CA^2*CF*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (595*CA*CF^2*G[0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
 (165*CF^3*G[0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
 (119*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb])/6 + 
 (595*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb])/12 + 
 (165*CF^3*zb*G[0, 1, 0, 0, 0, zb])/4 - (431*CA^2*CF*G[0, 1, 0, 0, 1, zb])/
  24 - 43*CA*CF^2*G[0, 1, 0, 0, 1, zb] - (63*CF^3*G[0, 1, 0, 0, 1, zb])/2 - 
 (431*CA^2*CF*G[0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
 (86*CA*CF^2*G[0, 1, 0, 0, 1, zb])/(-1 + zb) - 
 (63*CF^3*G[0, 1, 0, 0, 1, zb])/(-1 + zb) - 
 (431*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb])/24 - 
 43*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb] - (63*CF^3*zb*G[0, 1, 0, 0, 1, zb])/2 - 
 (379*CA^2*CF*G[0, 1, 0, 1, 0, zb])/24 - (79*CA*CF^2*G[0, 1, 0, 1, 0, zb])/
  2 - (135*CF^3*G[0, 1, 0, 1, 0, zb])/4 - (379*CA^2*CF*G[0, 1, 0, 1, 0, zb])/
  (12*(-1 + zb)) - (79*CA*CF^2*G[0, 1, 0, 1, 0, zb])/(-1 + zb) - 
 (135*CF^3*G[0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (379*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb])/24 - 
 (79*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb])/2 - (135*CF^3*zb*G[0, 1, 0, 1, 0, zb])/
  4 + (29*CA^2*CF*G[0, 1, 0, 1, 1, zb])/2 + 
 (137*CA*CF^2*G[0, 1, 0, 1, 1, zb])/4 + (105*CF^3*G[0, 1, 0, 1, 1, zb])/4 + 
 (29*CA^2*CF*G[0, 1, 0, 1, 1, zb])/(-1 + zb) + 
 (137*CA*CF^2*G[0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
 (105*CF^3*G[0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
 (29*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb])/2 + 
 (137*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb])/4 + (105*CF^3*zb*G[0, 1, 0, 1, 1, zb])/
  4 - (293*CA^2*CF*G[0, 1, 1, 0, 0, zb])/24 - 
 32*CA*CF^2*G[0, 1, 1, 0, 0, zb] - (135*CF^3*G[0, 1, 1, 0, 0, zb])/4 - 
 (293*CA^2*CF*G[0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
 (64*CA*CF^2*G[0, 1, 1, 0, 0, zb])/(-1 + zb) - 
 (135*CF^3*G[0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
 (293*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb])/24 - 
 32*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb] - (135*CF^3*zb*G[0, 1, 1, 0, 0, zb])/4 + 
 (45*CA^2*CF*G[0, 1, 1, 0, 1, zb])/4 + (113*CA*CF^2*G[0, 1, 1, 0, 1, zb])/4 + 
 (103*CF^3*G[0, 1, 1, 0, 1, zb])/4 + (45*CA^2*CF*G[0, 1, 1, 0, 1, zb])/
  (2*(-1 + zb)) + (113*CA*CF^2*G[0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
 (103*CF^3*G[0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
 (45*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb])/4 + 
 (113*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb])/4 + (103*CF^3*zb*G[0, 1, 1, 0, 1, zb])/
  4 + (17*CA^2*CF*G[0, 1, 1, 1, 0, zb])/2 + (97*CA*CF^2*G[0, 1, 1, 1, 0, zb])/
  4 + (103*CF^3*G[0, 1, 1, 1, 0, zb])/4 + (17*CA^2*CF*G[0, 1, 1, 1, 0, zb])/
  (-1 + zb) + (97*CA*CF^2*G[0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (103*CF^3*G[0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (17*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb])/2 + 
 (97*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb])/4 + (103*CF^3*zb*G[0, 1, 1, 1, 0, zb])/
  4 - (129*CA^2*CF*G[0, 1, 1, 1, 1, zb])/16 - 
 (43*CA*CF^2*G[0, 1, 1, 1, 1, zb])/2 - (39*CF^3*G[0, 1, 1, 1, 1, zb])/2 - 
 (129*CA^2*CF*G[0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (43*CA*CF^2*G[0, 1, 1, 1, 1, zb])/(-1 + zb) - 
 (39*CF^3*G[0, 1, 1, 1, 1, zb])/(-1 + zb) - 
 (129*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb])/16 - 
 (43*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb])/2 - (39*CF^3*zb*G[0, 1, 1, 1, 1, zb])/
  2 + (551*CA^2*CF*G[1, 0, 0, 0, 0, zb])/24 + 
 (1337*CA*CF^2*G[1, 0, 0, 0, 0, zb])/24 + 32*CF^3*G[1, 0, 0, 0, 0, zb] + 
 (551*CA^2*CF*G[1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (1337*CA*CF^2*G[1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (64*CF^3*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
 (551*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb])/24 + 
 (1337*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb])/24 + 
 32*CF^3*zb*G[1, 0, 0, 0, 0, zb] - (253*CA^2*CF*G[1, 0, 0, 0, 1, zb])/12 - 
 (379*CA*CF^2*G[1, 0, 0, 0, 1, zb])/8 - 24*CF^3*G[1, 0, 0, 0, 1, zb] - 
 (253*CA^2*CF*G[1, 0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
 (379*CA*CF^2*G[1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
 (48*CF^3*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
 (253*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb])/12 - 
 (379*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb])/8 - 24*CF^3*zb*G[1, 0, 0, 0, 1, zb] - 
 (56*CA^2*CF*G[1, 0, 0, 1, 0, zb])/3 - (353*CA*CF^2*G[1, 0, 0, 1, 0, zb])/8 - 
 (105*CF^3*G[1, 0, 0, 1, 0, zb])/4 - (112*CA^2*CF*G[1, 0, 0, 1, 0, zb])/
  (3*(-1 + zb)) - (353*CA*CF^2*G[1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
 (105*CF^3*G[1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (56*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb])/3 - 
 (353*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb])/8 - (105*CF^3*zb*G[1, 0, 0, 1, 0, zb])/
  4 + (139*CA^2*CF*G[1, 0, 0, 1, 1, zb])/8 + 
 (299*CA*CF^2*G[1, 0, 0, 1, 1, zb])/8 + (81*CF^3*G[1, 0, 0, 1, 1, zb])/4 + 
 (139*CA^2*CF*G[1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
 (299*CA*CF^2*G[1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
 (81*CF^3*G[1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
 (139*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb])/8 + 
 (299*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb])/8 + (81*CF^3*zb*G[1, 0, 0, 1, 1, zb])/
  4 - (199*CA^2*CF*G[1, 0, 1, 0, 0, zb])/12 - 
 (83*CA*CF^2*G[1, 0, 1, 0, 0, zb])/2 - (117*CF^3*G[1, 0, 1, 0, 0, zb])/4 - 
 (199*CA^2*CF*G[1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (83*CA*CF^2*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
 (117*CF^3*G[1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
 (199*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb])/12 - 
 (83*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb])/2 - (117*CF^3*zb*G[1, 0, 1, 0, 0, zb])/
  4 + (123*CA^2*CF*G[1, 0, 1, 0, 1, zb])/8 + 
 36*CA*CF^2*G[1, 0, 1, 0, 1, zb] + (45*CF^3*G[1, 0, 1, 0, 1, zb])/2 + 
 (123*CA^2*CF*G[1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
 (72*CA*CF^2*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
 (45*CF^3*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
 (123*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb])/8 + 
 36*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb] + (45*CF^3*zb*G[1, 0, 1, 0, 1, zb])/2 + 
 (101*CA^2*CF*G[1, 0, 1, 1, 0, zb])/8 + (131*CA*CF^2*G[1, 0, 1, 1, 0, zb])/
  4 + (93*CF^3*G[1, 0, 1, 1, 0, zb])/4 + (101*CA^2*CF*G[1, 0, 1, 1, 0, zb])/
  (4*(-1 + zb)) + (131*CA*CF^2*G[1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (93*CF^3*G[1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (101*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb])/8 + 
 (131*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb])/4 + (93*CF^3*zb*G[1, 0, 1, 1, 0, zb])/
  4 - (191*CA^2*CF*G[1, 0, 1, 1, 1, zb])/16 - 
 (57*CA*CF^2*G[1, 0, 1, 1, 1, zb])/2 - 18*CF^3*G[1, 0, 1, 1, 1, zb] - 
 (191*CA^2*CF*G[1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (57*CA*CF^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
 (36*CF^3*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
 (191*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb])/16 - 
 (57*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb])/2 - 18*CF^3*zb*G[1, 0, 1, 1, 1, zb] - 
 (95*CA^2*CF*G[1, 1, 0, 0, 0, zb])/6 - (281*CA*CF^2*G[1, 1, 0, 0, 0, zb])/8 - 
 24*CF^3*G[1, 1, 0, 0, 0, zb] - (95*CA^2*CF*G[1, 1, 0, 0, 0, zb])/
  (3*(-1 + zb)) - (281*CA*CF^2*G[1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
 (48*CF^3*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
 (95*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb])/6 - 
 (281*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb])/8 - 24*CF^3*zb*G[1, 1, 0, 0, 0, zb] + 
 (117*CA^2*CF*G[1, 1, 0, 0, 1, zb])/8 + (243*CA*CF^2*G[1, 1, 0, 0, 1, zb])/
  8 + 18*CF^3*G[1, 1, 0, 0, 1, zb] + (117*CA^2*CF*G[1, 1, 0, 0, 1, zb])/
  (4*(-1 + zb)) + (243*CA*CF^2*G[1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
 (36*CF^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
 (117*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb])/8 + 
 (243*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb])/8 + 18*CF^3*zb*G[1, 1, 0, 0, 1, zb] + 
 (103*CA^2*CF*G[1, 1, 0, 1, 0, zb])/8 + (57*CA*CF^2*G[1, 1, 0, 1, 0, zb])/2 + 
 (81*CF^3*G[1, 1, 0, 1, 0, zb])/4 + (103*CA^2*CF*G[1, 1, 0, 1, 0, zb])/
  (4*(-1 + zb)) + (57*CA*CF^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
 (81*CF^3*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
 (103*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb])/8 + 
 (57*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb])/2 + (81*CF^3*zb*G[1, 1, 0, 1, 0, zb])/
  4 - (195*CA^2*CF*G[1, 1, 0, 1, 1, zb])/16 - 
 (99*CA*CF^2*G[1, 1, 0, 1, 1, zb])/4 - (63*CF^3*G[1, 1, 0, 1, 1, zb])/4 - 
 (195*CA^2*CF*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
 (99*CA*CF^2*G[1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (63*CF^3*G[1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (195*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb])/16 - 
 (99*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb])/4 - (63*CF^3*zb*G[1, 1, 0, 1, 1, zb])/
  4 + (83*CA^2*CF*G[1, 1, 1, 0, 0, zb])/8 + 
 (195*CA*CF^2*G[1, 1, 1, 0, 0, zb])/8 + 18*CF^3*G[1, 1, 1, 0, 0, zb] + 
 (83*CA^2*CF*G[1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
 (195*CA*CF^2*G[1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
 (36*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (83*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb])/8 + 
 (195*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb])/8 + 18*CF^3*zb*G[1, 1, 1, 0, 0, zb] - 
 (159*CA^2*CF*G[1, 1, 1, 0, 1, zb])/16 - (171*CA*CF^2*G[1, 1, 1, 0, 1, zb])/
  8 - (27*CF^3*G[1, 1, 1, 0, 1, zb])/2 - (159*CA^2*CF*G[1, 1, 1, 0, 1, zb])/
  (8*(-1 + zb)) - (171*CA*CF^2*G[1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
 (27*CF^3*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
 (159*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb])/16 - 
 (171*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb])/8 - (27*CF^3*zb*G[1, 1, 1, 0, 1, zb])/
  2 - (129*CA^2*CF*G[1, 1, 1, 1, 0, zb])/16 - 
 (153*CA*CF^2*G[1, 1, 1, 1, 0, zb])/8 - (27*CF^3*G[1, 1, 1, 1, 0, zb])/2 - 
 (129*CA^2*CF*G[1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
 (153*CA*CF^2*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
 (27*CF^3*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - 
 (129*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb])/16 - 
 (153*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb])/8 - (27*CF^3*zb*G[1, 1, 1, 1, 0, zb])/
  2 + (261*CA^2*CF*G[1, 1, 1, 1, 1, zb])/32 + 
 (135*CA*CF^2*G[1, 1, 1, 1, 1, zb])/8 + (81*CF^3*G[1, 1, 1, 1, 1, zb])/8 + 
 (261*CA^2*CF*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
 (135*CA*CF^2*G[1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (81*CF^3*G[1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (261*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb])/32 + 
 (135*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb])/8 + (81*CF^3*zb*G[1, 1, 1, 1, 1, zb])/
  8 - CA*CF^2*G[1, 2, 1, 0, 0, zb] - (2*CA*CF^2*G[1, 2, 1, 0, 0, zb])/
  (-1 + zb) - CA*CF^2*zb*G[1, 2, 1, 0, 0, zb] + 
 CA*CF^2*G[1, 2, 1, 0, 1, zb] + (2*CA*CF^2*G[1, 2, 1, 0, 1, zb])/(-1 + zb) + 
 CA*CF^2*zb*G[1, 2, 1, 0, 1, zb] + (3*CA*CF^2*G[1, 2, 1, 1, 0, zb])/2 + 
 (3*CA*CF^2*G[1, 2, 1, 1, 0, zb])/(-1 + zb) + 
 (3*CA*CF^2*zb*G[1, 2, 1, 1, 0, zb])/2 - (3*CA*CF^2*G[1, 2, 1, 1, 1, zb])/2 - 
 (3*CA*CF^2*G[1, 2, 1, 1, 1, zb])/(-1 + zb) - 
 (3*CA*CF^2*zb*G[1, 2, 1, 1, 1, zb])/2 + (66463*CA^2*CF*Log[Q2dmu2])/10368 + 
 (988135*CA*CF^2*Log[Q2dmu2])/10368 - (4931*CF^3*Log[Q2dmu2])/32 + 
 (20791*CA*CF*nf*Log[Q2dmu2])/5184 - (61309*CF^2*nf*Log[Q2dmu2])/2592 - 
 (349*CF*nf^2*Log[Q2dmu2])/432 - (3299*CA^2*CF*Pi^2*Log[Q2dmu2])/864 + 
 (845*CA*CF^2*Pi^2*Log[Q2dmu2])/96 + (707*CF^3*Pi^2*Log[Q2dmu2])/128 + 
 (1411*CA*CF*nf*Pi^2*Log[Q2dmu2])/1728 + (29*CF^2*nf*Pi^2*Log[Q2dmu2])/48 + 
 (CF*nf^2*Pi^2*Log[Q2dmu2])/96 - (7703*CA^2*CF*Pi^4*Log[Q2dmu2])/46080 - 
 (677*CA*CF^2*Pi^4*Log[Q2dmu2])/5760 + (133*CF^3*Pi^4*Log[Q2dmu2])/3840 + 
 (36719*CA^2*CF*Log[Q2dmu2])/(10368*(-1 + zb)) + 
 (1087967*CA*CF^2*Log[Q2dmu2])/(10368*(-1 + zb)) - 
 (5219*CF^3*Log[Q2dmu2])/(32*(-1 + zb)) + (26687*CA*CF*nf*Log[Q2dmu2])/
  (5184*(-1 + zb)) - (66797*CF^2*nf*Log[Q2dmu2])/(2592*(-1 + zb)) - 
 (403*CF*nf^2*Log[Q2dmu2])/(432*(-1 + zb)) - (18187*CA^2*CF*Pi^2*Log[Q2dmu2])/
  (3456*(-1 + zb)) + (1759*CA*CF^2*Pi^2*Log[Q2dmu2])/(192*(-1 + zb)) + 
 (415*CF^3*Pi^2*Log[Q2dmu2])/(64*(-1 + zb)) + 
 (1613*CA*CF*nf*Pi^2*Log[Q2dmu2])/(1728*(-1 + zb)) + 
 (77*CF^2*nf*Pi^2*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (CF*nf^2*Pi^2*Log[Q2dmu2])/(48*(-1 + zb)) - (7703*CA^2*CF*Pi^4*Log[Q2dmu2])/
  (23040*(-1 + zb)) - (677*CA*CF^2*Pi^4*Log[Q2dmu2])/(2880*(-1 + zb)) + 
 (133*CF^3*Pi^4*Log[Q2dmu2])/(1920*(-1 + zb)) - 
 (9521*CA^2*CF*zb*Log[Q2dmu2])/10368 + (799591*CA*CF^2*zb*Log[Q2dmu2])/
  10368 - (3477*CF^3*zb*Log[Q2dmu2])/32 + (20503*CA*CF*nf*zb*Log[Q2dmu2])/
  5184 - (44773*CF^2*nf*zb*Log[Q2dmu2])/2592 - 
 (29*CF*nf^2*zb*Log[Q2dmu2])/48 - (2699*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/864 + 
 (41*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/8 + (547*CF^3*Pi^2*zb*Log[Q2dmu2])/128 + 
 (931*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/1728 + (23*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/
  48 + (CF*nf^2*Pi^2*zb*Log[Q2dmu2])/96 - (7703*CA^2*CF*Pi^4*zb*Log[Q2dmu2])/
  46080 - (677*CA*CF^2*Pi^4*zb*Log[Q2dmu2])/5760 + 
 (133*CF^3*Pi^4*zb*Log[Q2dmu2])/3840 - (25351*CA^2*CF*G[0, zb]*Log[Q2dmu2])/
  1728 - (118681*CA*CF^2*G[0, zb]*Log[Q2dmu2])/1728 + 
 (4243*CF^3*G[0, zb]*Log[Q2dmu2])/32 - (977*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/
  864 + (8173*CF^2*nf*G[0, zb]*Log[Q2dmu2])/432 + 
 (59*CF*nf^2*G[0, zb]*Log[Q2dmu2])/108 - 
 (427*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/1152 - 
 (1625*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/192 - 
 (57*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/16 - 
 (35*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/72 - 
 (CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/4 - (21023*CA^2*CF*G[0, zb]*Log[Q2dmu2])/
  (1728*(-1 + zb)) - (144641*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
 (4691*CF^3*G[0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
 (2401*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
 (9557*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (79*CF*nf^2*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
 (2653*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
 (1781*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
 (75*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (35*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
 (CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (9415*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/1728 - 
 (97213*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/1728 + 
 (2983*CF^3*zb*G[0, zb]*Log[Q2dmu2])/32 - 
 (1613*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/864 + 
 (6055*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/432 + 
 (47*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2])/108 + 
 (1433*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/1152 - 
 (355*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/64 - 
 (45*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/16 - 
 (35*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/72 - 
 (CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/4 + 
 (1753*CA^2*CF*G[1, zb]*Log[Q2dmu2])/108 + 
 (22171*CA*CF^2*G[1, zb]*Log[Q2dmu2])/576 - (6765*CF^3*G[1, zb]*Log[Q2dmu2])/
  64 - (209*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/864 - 
 (2077*CF^2*nf*G[1, zb]*Log[Q2dmu2])/144 - (59*CF*nf^2*G[1, zb]*Log[Q2dmu2])/
  144 + (283*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/768 + 
 (197*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/32 + 
 (175*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/64 + 
 (11*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/32 + 
 (3*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/16 + 
 (3235*CA^2*CF*G[1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
 (28427*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
 (7437*CF^3*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
 (803*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
 (2423*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (79*CF*nf^2*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (1289*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(768*(-1 + zb)) + 
 (441*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
 (225*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
 (11*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (3*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (3643*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/432 + 
 (18847*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/576 - 
 (4809*CF^3*zb*G[1, zb]*Log[Q2dmu2])/64 + 
 (499*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/864 - 
 (1543*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/144 - 
 (47*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2])/144 - 
 (139*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/256 + 
 (135*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/32 + 
 (123*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/64 + 
 (11*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/32 + 
 (3*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/16 + 
 (599*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/32 + 
 (5857*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/288 - 
 (1727*CF^3*G[0, 0, zb]*Log[Q2dmu2])/16 - 
 (385*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/144 - 
 (116*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/9 - 
 (2*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
 (323*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/96 + 
 (269*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/48 + 
 (3*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
 (2165*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (11009*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (2055*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (233*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (154*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (4*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (323*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
 (269*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (3*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (1223*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/96 + 
 (7339*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/288 - 
 (1237*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
 (145*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/144 - 
 (92*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
 (2*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
 (323*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/96 + 
 (269*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/48 + 
 (3*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
 (4807*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/288 - 
 (229*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/96 + 
 (1329*CF^3*G[0, 1, zb]*Log[Q2dmu2])/16 + 
 (407*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/144 + 
 (29*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/3 + (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/
  6 - (403*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/192 - 
 (139*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
 CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2] - (5939*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/
  (288*(-1 + zb)) - (1421*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (1575*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (313*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
 (77*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (403*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
 (139*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (2*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (3481*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/288 - 
 (931*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/96 + 
 (957*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
 (203*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/144 + 
 (23*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + 
 (CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/6 - 
 (403*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/192 - 
 (139*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/32 - 
 CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
 (4573*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/288 - 
 (505*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/96 + 
 (1323*CF^3*G[1, 0, zb]*Log[Q2dmu2])/16 + 
 (371*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/144 + 
 (229*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/24 + (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/
  6 - (463*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/192 - 
 (125*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
 (9*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/8 - 
 (6155*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (2285*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (1575*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (259*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
 (77*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (463*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
 (125*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (9*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (3481*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/288 - 
 (1057*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 + 
 (1035*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
 (203*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/144 + 
 (193*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/24 + 
 (CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/6 - 
 (463*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 - 
 (125*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 - 
 (9*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
 (325*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/24 - 
 (147*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
 (2049*CF^3*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (131*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/48 - 
 (57*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/8 - (CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/
  8 + (207*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
 (99*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
 (27*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
 (1847*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (41*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (1215*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (109*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
 (77*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (207*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
 (99*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (27*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (67*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/6 - 
 (25*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
 (1653*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (83*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/48 - 
 (49*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
 (CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (207*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/128 + 
 (99*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 + 
 (27*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (59*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (1607*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/48 + 
 76*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2] + 
 (13*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (16*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (345*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (901*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
 (100*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (13*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (32*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (187*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
 (671*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/48 + 
 60*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
 (13*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (16*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (77*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/48 - 
 (279*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 57*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2] - 
 (67*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
 4*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2] + 
 (407*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (407*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (75*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (67*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (8*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (413*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/48 - 
 (145*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 45*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
 (67*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
 4*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
 (19*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
 (429*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (243*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (59*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
 (17*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (725*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
 (29*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (639*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (59*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (17*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (22*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (181*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (189*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (59*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
 (17*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (23*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
 (443*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (93*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (17*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (13*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (351*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
 (155*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (489*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (17*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (13*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (149*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
 (227*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 36*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
 (17*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (13*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (49*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
 (427*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (435*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (65*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
 4*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2] + 
 (239*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (243*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (75*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (65*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (8*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (209*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
 (311*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (423*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (65*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
 4*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
 (57*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
 (453*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (81*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (19*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 3*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2] - 
 (505*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
 (339*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (225*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (19*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (6*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (193*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
 (357*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (81*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (19*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 3*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
 (79*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
 (357*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (321*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (17*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 3*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2] - 
 (495*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
 (225*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (225*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (17*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (6*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (167*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
 (285*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (333*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (17*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 3*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
 (15*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
 (375*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (477*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (15*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (9*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (729*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
 (297*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (675*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (15*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (9*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (165*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
 (315*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (513*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (15*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (9*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 18*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (89*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 32*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (36*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (89*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (64*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 18*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (89*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 32*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (129*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (305*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 24*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (129*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (305*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (48*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (129*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (305*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
 24*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (111*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (277*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (105*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (111*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (277*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (105*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (111*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (277*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (105*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (51*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (237*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (81*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (51*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (237*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (81*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (51*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (237*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (81*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 12*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (127*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (117*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (24*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (127*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (117*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 12*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (127*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (117*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 11*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (111*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (45*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (22*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (111*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (45*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 11*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (111*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (45*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (17*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 24*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (93*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (17*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (48*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (93*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (17*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 24*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (93*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (129*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
 21*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 18*CF^3*G[0, 1, 1, 1, zb]*
  Log[Q2dmu2] + (129*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (42*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (36*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (129*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
 21*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 18*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (111*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (281*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 24*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (111*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (281*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (48*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (111*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (281*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 24*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (103*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (243*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 18*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (103*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (243*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (36*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (103*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (243*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 18*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (89*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (57*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (81*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (89*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (57*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (81*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (89*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (57*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (81*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (171*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (99*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (63*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (171*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (99*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (63*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (171*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (99*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (63*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (83*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (195*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 18*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (83*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (195*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (36*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (83*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (195*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 18*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (159*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (171*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (27*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (159*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (171*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (27*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (159*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (171*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (27*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (129*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (153*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (27*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (129*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (153*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (27*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (129*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (153*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (27*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (261*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (135*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (81*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (261*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (135*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (81*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (261*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (135*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (81*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (2375*CA^2*CF*Log[Q2dmu2]^2)/288 - (19579*CA*CF^2*Log[Q2dmu2]^2)/1152 + 
 (6765*CF^3*Log[Q2dmu2]^2)/128 + (19*CA*CF*nf*Log[Q2dmu2]^2)/64 + 
 (2077*CF^2*nf*Log[Q2dmu2]^2)/288 + (59*CF*nf^2*Log[Q2dmu2]^2)/288 + 
 (137*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/1536 - (457*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/
  128 - (171*CF^3*Pi^2*Log[Q2dmu2]^2)/128 - (5*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/
  24 - (3*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/32 - (553*CA^2*CF*Log[Q2dmu2]^2)/
  (72*(-1 + zb)) - (25043*CA*CF^2*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
 (7437*CF^3*Log[Q2dmu2]^2)/(128*(-1 + zb)) - (43*CA*CF*nf*Log[Q2dmu2]^2)/
  (192*(-1 + zb)) + (2423*CF^2*nf*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
 (79*CF*nf^2*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
 (1897*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/(1536*(-1 + zb)) - 
 (511*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
 (225*CF^3*Pi^2*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
 (5*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (3*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (317*CA^2*CF*zb*Log[Q2dmu2]^2)/72 - (19963*CA*CF^2*zb*Log[Q2dmu2]^2)/1152 + 
 (4929*CF^3*zb*Log[Q2dmu2]^2)/128 - (55*CA*CF*nf*zb*Log[Q2dmu2]^2)/192 + 
 (1561*CF^2*nf*zb*Log[Q2dmu2]^2)/288 + (47*CF*nf^2*zb*Log[Q2dmu2]^2)/288 + 
 (1085*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2)/1536 - 
 (297*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/128 - (135*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/
  128 - (5*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/24 - 
 (3*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/32 + (1697*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/
  192 + (985*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/192 - 
 (1329*CF^3*G[0, zb]*Log[Q2dmu2]^2)/32 - 
 (125*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/96 - 
 (29*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/6 - (CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/
  12 + (155*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
 (35*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
 (9*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
 (2125*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
 (2129*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
 (1575*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (97*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
 (77*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
 (155*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
 (35*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (9*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (1211*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/192 + 
 (1603*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/192 - 
 (975*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
 (53*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/96 - 
 (23*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/6 - 
 (CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/12 + 
 (155*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
 (35*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
 (9*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 - 
 (713*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/96 + 
 (49*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/32 + (2061*CF^3*G[1, zb]*Log[Q2dmu2]^2)/
  64 + (125*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/96 + 
 (29*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/8 + (CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/
  16 - (235*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
 (99*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
 (27*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
 (1823*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
 (41*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (1215*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (109*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
 (77*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (235*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
 (99*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (27*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (67*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/12 - 
 (17*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
 (1521*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (65*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/96 + 
 (23*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
 (CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (235*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
 (99*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
 (27*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
 (29*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (365*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (57*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (5*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 2*CF^2*nf*G[0, 0, zb]*
  Log[Q2dmu2]^2 - (139*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (193*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (75*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (5*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (4*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (83*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (125*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (45*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (5*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
 2*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 
 (59*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
 (195*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (171*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (17*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (3*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (433*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
 (279*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (225*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (17*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (3*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (239*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
 (93*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (135*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (17*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (3*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (95*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
 (345*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (333*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (17*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (3*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (487*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
 (225*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (225*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (17*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (3*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (239*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
 (213*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (297*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (17*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (3*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
 (33*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
 (369*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (495*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (15*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (9*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (729*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
 (297*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (675*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (15*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (9*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (309*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
 (261*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (459*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (15*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (9*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 6*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (117*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 12*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (12*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (117*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (24*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 6*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (117*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 12*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (21*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (201*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 9*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (21*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (201*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (18*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (21*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (201*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 9*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (69*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (93*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (81*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (69*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (93*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (81*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (69*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (93*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (81*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (129*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (81*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (63*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (129*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (81*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (63*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (129*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (81*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (63*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (39*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (195*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 9*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (39*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (195*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (18*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (39*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (195*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 9*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (147*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (171*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (147*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (171*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (27*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (147*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (171*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (129*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (153*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (129*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (153*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (27*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (129*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (153*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (261*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (135*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (81*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (261*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (135*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (81*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (261*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (135*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (81*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (85*CA^2*CF*Log[Q2dmu2]^3)/32 - (103*CA*CF^2*Log[Q2dmu2]^3)/96 - 
 (687*CF^3*Log[Q2dmu2]^3)/64 - (49*CA*CF*nf*Log[Q2dmu2]^3)/96 - 
 (29*CF^2*nf*Log[Q2dmu2]^3)/24 - (CF*nf^2*Log[Q2dmu2]^3)/48 + 
 (79*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/256 + (5*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/8 + 
 (9*CF^3*Pi^2*Log[Q2dmu2]^3)/64 + (231*CA^2*CF*Log[Q2dmu2]^3)/
  (64*(-1 + zb)) + (CA*CF^2*Log[Q2dmu2]^3)/(24*(-1 + zb)) - 
 (405*CF^3*Log[Q2dmu2]^3)/(32*(-1 + zb)) - (47*CA*CF*nf*Log[Q2dmu2]^3)/
  (96*(-1 + zb)) - (77*CF^2*nf*Log[Q2dmu2]^3)/(48*(-1 + zb)) - 
 (CF*nf^2*Log[Q2dmu2]^3)/(24*(-1 + zb)) + (79*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/
  (128*(-1 + zb)) + (5*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (9*CF^3*Pi^2*Log[Q2dmu2]^3)/(32*(-1 + zb)) + (71*CA^2*CF*zb*Log[Q2dmu2]^3)/
  32 + (53*CA*CF^2*zb*Log[Q2dmu2]^3)/96 - (519*CF^3*zb*Log[Q2dmu2]^3)/64 - 
 (25*CA*CF*nf*zb*Log[Q2dmu2]^3)/96 - (23*CF^2*nf*zb*Log[Q2dmu2]^3)/24 - 
 (CF*nf^2*zb*Log[Q2dmu2]^3)/48 + (79*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^3)/256 + 
 (5*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/8 + (9*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/64 - 
 (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/64 + 
 (119*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/32 + (57*CF^3*G[0, zb]*Log[Q2dmu2]^3)/
  8 + (3*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/8 + 
 (CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/2 - (153*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/
  (64*(-1 + zb)) + (85*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
 (75*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
 (3*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (105*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/64 + 
 (47*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
 (45*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
 (3*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
 (CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/2 + (7*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/
  128 - (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/4 - 
 (171*CF^3*G[1, zb]*Log[Q2dmu2]^3)/32 - (5*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/
  16 - (3*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/8 + 
 (227*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
 (99*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
 (225*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
 (5*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (3*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (139*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/128 - 
 (15*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/8 - 
 (135*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/32 - 
 (5*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
 (3*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/8 - 
 (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
 (15*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
 3*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3 - (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/
  (8*(-1 + zb)) - (15*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
 (6*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (27*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
 (15*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
 3*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/
  32 + (51*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
 (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (51*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
 (9*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
 (45*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
 (51*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
 (45*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
 (51*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/4 + 
 (45*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (51*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
 (9*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
 (45*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
 (51*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
 (87*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
 (45*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (27*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (87*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
 (45*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (27*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (87*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
 (45*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (27*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + (69*CA^2*CF*Log[Q2dmu2]^4)/512 + 
 (141*CA*CF^2*Log[Q2dmu2]^4)/128 + (171*CF^3*Log[Q2dmu2]^4)/128 + 
 (3*CA*CF*nf*Log[Q2dmu2]^4)/32 + (3*CF^2*nf*Log[Q2dmu2]^4)/32 - 
 (195*CA^2*CF*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
 (129*CA*CF^2*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
 (225*CF^3*Log[Q2dmu2]^4)/(128*(-1 + zb)) + (3*CA*CF*nf*Log[Q2dmu2]^4)/
  (16*(-1 + zb)) + (3*CF^2*nf*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
 (183*CA^2*CF*zb*Log[Q2dmu2]^4)/512 + (69*CA*CF^2*zb*Log[Q2dmu2]^4)/128 + 
 (135*CF^3*zb*Log[Q2dmu2]^4)/128 + (3*CA*CF*nf*zb*Log[Q2dmu2]^4)/32 + 
 (3*CF^2*nf*zb*Log[Q2dmu2]^4)/32 - (63*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/128 - 
 (27*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/32 - (9*CF^3*G[0, zb]*Log[Q2dmu2]^4)/
  16 - (63*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
 (27*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
 (9*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
 (63*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
 (27*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
 (9*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/16 + (99*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/
  256 + (45*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/64 + 
 (27*CF^3*G[1, zb]*Log[Q2dmu2]^4)/64 + (99*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/
  (128*(-1 + zb)) + (45*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
 (27*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
 (99*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
 (45*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
 (27*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - (189*CA^2*CF*Log[Q2dmu2]^5)/1280 - 
 (27*CA*CF^2*Log[Q2dmu2]^5)/160 - (27*CF^3*Log[Q2dmu2]^5)/320 - 
 (189*CA^2*CF*Log[Q2dmu2]^5)/(640*(-1 + zb)) - 
 (27*CA*CF^2*Log[Q2dmu2]^5)/(80*(-1 + zb)) - (27*CF^3*Log[Q2dmu2]^5)/
  (160*(-1 + zb)) - (189*CA^2*CF*zb*Log[Q2dmu2]^5)/1280 - 
 (27*CA*CF^2*zb*Log[Q2dmu2]^5)/160 - (27*CF^3*zb*Log[Q2dmu2]^5)/320 + 
 ((23*CA^2*CF)/576 + (47*CA*CF^2)/144 + (19*CF^3)/48 + (CA*CF*nf)/36 + 
   (CF^2*nf)/36 - (65*CA^2*CF)/(576*(-1 + zb)) + 
   (43*CA*CF^2)/(144*(-1 + zb)) + (25*CF^3)/(48*(-1 + zb)) + 
   (CA*CF*nf)/(18*(-1 + zb)) + (CF^2*nf)/(18*(-1 + zb)) - 
   (61*CA^2*CF*zb)/576 + (23*CA*CF^2*zb)/144 + (5*CF^3*zb)/16 + 
   (CA*CF*nf*zb)/36 + (CF^2*nf*zb)/36 - (7*CA^2*CF*G[0, zb])/48 - 
   (CA*CF^2*G[0, zb])/4 - (CF^3*G[0, zb])/6 - (7*CA^2*CF*G[0, zb])/
    (24*(-1 + zb)) - (CA*CF^2*G[0, zb])/(2*(-1 + zb)) - 
   (CF^3*G[0, zb])/(3*(-1 + zb)) - (7*CA^2*CF*zb*G[0, zb])/48 - 
   (CA*CF^2*zb*G[0, zb])/4 - (CF^3*zb*G[0, zb])/6 + 
   (11*CA^2*CF*G[1, zb])/96 + (5*CA*CF^2*G[1, zb])/24 + (CF^3*G[1, zb])/8 + 
   (11*CA^2*CF*G[1, zb])/(48*(-1 + zb)) + (5*CA*CF^2*G[1, zb])/
    (12*(-1 + zb)) + (CF^3*G[1, zb])/(4*(-1 + zb)) + 
   (11*CA^2*CF*zb*G[1, zb])/96 + (5*CA*CF^2*zb*G[1, zb])/24 + 
   (CF^3*zb*G[1, zb])/8 - (7*CA^2*CF*Log[Q2dmu2])/32 - 
   (CA*CF^2*Log[Q2dmu2])/4 - (CF^3*Log[Q2dmu2])/8 - 
   (7*CA^2*CF*Log[Q2dmu2])/(16*(-1 + zb)) - (CA*CF^2*Log[Q2dmu2])/
    (2*(-1 + zb)) - (CF^3*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (7*CA^2*CF*zb*Log[Q2dmu2])/32 - (CA*CF^2*zb*Log[Q2dmu2])/4 - 
   (CF^3*zb*Log[Q2dmu2])/8)/ep^4 + 
 ((-85*CA^2*CF)/144 + (103*CA*CF^2)/432 + (229*CF^3)/96 + (49*CA*CF*nf)/432 + 
   (29*CF^2*nf)/108 + (CF*nf^2)/216 - (79*CA^2*CF*Pi^2)/1152 - 
   (5*CA*CF^2*Pi^2)/36 - (CF^3*Pi^2)/32 - (77*CA^2*CF)/(96*(-1 + zb)) - 
   (CA*CF^2)/(108*(-1 + zb)) + (45*CF^3)/(16*(-1 + zb)) + 
   (47*CA*CF*nf)/(432*(-1 + zb)) + (77*CF^2*nf)/(216*(-1 + zb)) + 
   (CF*nf^2)/(108*(-1 + zb)) - (79*CA^2*CF*Pi^2)/(576*(-1 + zb)) - 
   (5*CA*CF^2*Pi^2)/(18*(-1 + zb)) - (CF^3*Pi^2)/(16*(-1 + zb)) - 
   (71*CA^2*CF*zb)/144 - (53*CA*CF^2*zb)/432 + (173*CF^3*zb)/96 + 
   (25*CA*CF*nf*zb)/432 + (23*CF^2*nf*zb)/108 + (CF*nf^2*zb)/216 - 
   (79*CA^2*CF*Pi^2*zb)/1152 - (5*CA*CF^2*Pi^2*zb)/36 - (CF^3*Pi^2*zb)/32 + 
   (7*CA^2*CF*G[0, zb])/96 - (119*CA*CF^2*G[0, zb])/144 - 
   (19*CF^3*G[0, zb])/12 - (CA*CF*nf*G[0, zb])/12 - (CF^2*nf*G[0, zb])/9 + 
   (17*CA^2*CF*G[0, zb])/(32*(-1 + zb)) - (85*CA*CF^2*G[0, zb])/
    (144*(-1 + zb)) - (25*CF^3*G[0, zb])/(12*(-1 + zb)) - 
   (CA*CF*nf*G[0, zb])/(6*(-1 + zb)) - (2*CF^2*nf*G[0, zb])/(9*(-1 + zb)) + 
   (35*CA^2*CF*zb*G[0, zb])/96 - (47*CA*CF^2*zb*G[0, zb])/144 - 
   (5*CF^3*zb*G[0, zb])/4 - (CA*CF*nf*zb*G[0, zb])/12 - 
   (CF^2*nf*zb*G[0, zb])/9 - (7*CA^2*CF*G[1, zb])/576 + 
   (5*CA*CF^2*G[1, zb])/6 + (19*CF^3*G[1, zb])/16 + 
   (5*CA*CF*nf*G[1, zb])/72 + (CF^2*nf*G[1, zb])/12 - 
   (227*CA^2*CF*G[1, zb])/(576*(-1 + zb)) + (11*CA*CF^2*G[1, zb])/
    (16*(-1 + zb)) + (25*CF^3*G[1, zb])/(16*(-1 + zb)) + 
   (5*CA*CF*nf*G[1, zb])/(36*(-1 + zb)) + (CF^2*nf*G[1, zb])/(6*(-1 + zb)) - 
   (139*CA^2*CF*zb*G[1, zb])/576 + (5*CA*CF^2*zb*G[1, zb])/12 + 
   (15*CF^3*zb*G[1, zb])/16 + (5*CA*CF*nf*zb*G[1, zb])/72 + 
   (CF^2*nf*zb*G[1, zb])/12 + (3*CA^2*CF*G[0, 0, zb])/8 + 
   (5*CA*CF^2*G[0, 0, zb])/6 + (2*CF^3*G[0, 0, zb])/3 + 
   (3*CA^2*CF*G[0, 0, zb])/(4*(-1 + zb)) + (5*CA*CF^2*G[0, 0, zb])/
    (3*(-1 + zb)) + (4*CF^3*G[0, 0, zb])/(3*(-1 + zb)) + 
   (3*CA^2*CF*zb*G[0, 0, zb])/8 + (5*CA*CF^2*zb*G[0, 0, zb])/6 + 
   (2*CF^3*zb*G[0, 0, zb])/3 - (5*CA^2*CF*G[0, 1, zb])/16 - 
   (17*CA*CF^2*G[0, 1, zb])/24 - (CF^3*G[0, 1, zb])/2 - 
   (5*CA^2*CF*G[0, 1, zb])/(8*(-1 + zb)) - (17*CA*CF^2*G[0, 1, zb])/
    (12*(-1 + zb)) - (CF^3*G[0, 1, zb])/(-1 + zb) - 
   (5*CA^2*CF*zb*G[0, 1, zb])/16 - (17*CA*CF^2*zb*G[0, 1, zb])/24 - 
   (CF^3*zb*G[0, 1, zb])/2 - (5*CA^2*CF*G[1, 0, zb])/16 - 
   (17*CA*CF^2*G[1, 0, zb])/24 - (CF^3*G[1, 0, zb])/2 - 
   (5*CA^2*CF*G[1, 0, zb])/(8*(-1 + zb)) - (17*CA*CF^2*G[1, 0, zb])/
    (12*(-1 + zb)) - (CF^3*G[1, 0, zb])/(-1 + zb) - 
   (5*CA^2*CF*zb*G[1, 0, zb])/16 - (17*CA*CF^2*zb*G[1, 0, zb])/24 - 
   (CF^3*zb*G[1, 0, zb])/2 + (29*CA^2*CF*G[1, 1, zb])/96 + 
   (5*CA*CF^2*G[1, 1, zb])/8 + (3*CF^3*G[1, 1, zb])/8 + 
   (29*CA^2*CF*G[1, 1, zb])/(48*(-1 + zb)) + (5*CA*CF^2*G[1, 1, zb])/
    (4*(-1 + zb)) + (3*CF^3*G[1, 1, zb])/(4*(-1 + zb)) + 
   (29*CA^2*CF*zb*G[1, 1, zb])/96 + (5*CA*CF^2*zb*G[1, 1, zb])/8 + 
   (3*CF^3*zb*G[1, 1, zb])/8 - (23*CA^2*CF*Log[Q2dmu2])/192 - 
   (47*CA*CF^2*Log[Q2dmu2])/48 - (19*CF^3*Log[Q2dmu2])/16 - 
   (CA*CF*nf*Log[Q2dmu2])/12 - (CF^2*nf*Log[Q2dmu2])/12 + 
   (65*CA^2*CF*Log[Q2dmu2])/(192*(-1 + zb)) - (43*CA*CF^2*Log[Q2dmu2])/
    (48*(-1 + zb)) - (25*CF^3*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (CA*CF*nf*Log[Q2dmu2])/(6*(-1 + zb)) - (CF^2*nf*Log[Q2dmu2])/
    (6*(-1 + zb)) + (61*CA^2*CF*zb*Log[Q2dmu2])/192 - 
   (23*CA*CF^2*zb*Log[Q2dmu2])/48 - (15*CF^3*zb*Log[Q2dmu2])/16 - 
   (CA*CF*nf*zb*Log[Q2dmu2])/12 - (CF^2*nf*zb*Log[Q2dmu2])/12 + 
   (7*CA^2*CF*G[0, zb]*Log[Q2dmu2])/16 + (3*CA*CF^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (CF^3*G[0, zb]*Log[Q2dmu2])/2 + (7*CA^2*CF*G[0, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (3*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF^3*G[0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (3*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/4 + (CF^3*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (11*CA^2*CF*G[1, zb]*Log[Q2dmu2])/32 - (5*CA*CF^2*G[1, zb]*Log[Q2dmu2])/
    8 - (3*CF^3*G[1, zb]*Log[Q2dmu2])/8 - (11*CA^2*CF*G[1, zb]*Log[Q2dmu2])/
    (16*(-1 + zb)) - (5*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF^3*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (11*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (5*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/8 - (3*CF^3*zb*G[1, zb]*Log[Q2dmu2])/
    8 + (21*CA^2*CF*Log[Q2dmu2]^2)/64 + (3*CA*CF^2*Log[Q2dmu2]^2)/8 + 
   (3*CF^3*Log[Q2dmu2]^2)/16 + (21*CA^2*CF*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (3*CA*CF^2*Log[Q2dmu2]^2)/(4*(-1 + zb)) + (3*CF^3*Log[Q2dmu2]^2)/
    (8*(-1 + zb)) + (21*CA^2*CF*zb*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF^2*zb*Log[Q2dmu2]^2)/8 + (3*CF^3*zb*Log[Q2dmu2]^2)/16)/ep^3 + 
 (2165*CA^2*CF*Zeta[3])/144 - (3157*CA*CF^2*Zeta[3])/216 - 
 (3593*CF^3*Zeta[3])/96 - (995*CA*CF*nf*Zeta[3])/432 - 
 (493*CF^2*nf*Zeta[3])/108 - (17*CF*nf^2*Zeta[3])/216 + 
 (1817*CA^2*CF*Pi^2*Zeta[3])/1152 + (197*CA*CF^2*Pi^2*Zeta[3])/72 + 
 (17*CF^3*Pi^2*Zeta[3])/32 + (1789*CA^2*CF*Zeta[3])/(96*(-1 + zb)) - 
 (4495*CA*CF^2*Zeta[3])/(432*(-1 + zb)) - (715*CF^3*Zeta[3])/(16*(-1 + zb)) - 
 (961*CA*CF*nf*Zeta[3])/(432*(-1 + zb)) - (1309*CF^2*nf*Zeta[3])/
  (216*(-1 + zb)) - (17*CF*nf^2*Zeta[3])/(108*(-1 + zb)) + 
 (1817*CA^2*CF*Pi^2*Zeta[3])/(576*(-1 + zb)) + 
 (197*CA*CF^2*Pi^2*Zeta[3])/(36*(-1 + zb)) + 
 (17*CF^3*Pi^2*Zeta[3])/(16*(-1 + zb)) + (1675*CA^2*CF*zb*Zeta[3])/144 - 
 (713*CA*CF^2*zb*Zeta[3])/108 - (2521*CF^3*zb*Zeta[3])/96 - 
 (587*CA*CF*nf*zb*Zeta[3])/432 - (391*CF^2*nf*zb*Zeta[3])/108 - 
 (17*CF*nf^2*zb*Zeta[3])/216 + (1817*CA^2*CF*Pi^2*zb*Zeta[3])/1152 + 
 (197*CA*CF^2*Pi^2*zb*Zeta[3])/72 + (17*CF^3*Pi^2*zb*Zeta[3])/32 - 
 (365*CA^2*CF*G[0, zb]*Zeta[3])/96 + (4237*CA*CF^2*G[0, zb]*Zeta[3])/144 + 
 (323*CF^3*G[0, zb]*Zeta[3])/12 + (23*CA*CF*nf*G[0, zb]*Zeta[3])/12 + 
 (17*CF^2*nf*G[0, zb]*Zeta[3])/9 - (459*CA^2*CF*G[0, zb]*Zeta[3])/
  (32*(-1 + zb)) + (3983*CA*CF^2*G[0, zb]*Zeta[3])/(144*(-1 + zb)) + 
 (425*CF^3*G[0, zb]*Zeta[3])/(12*(-1 + zb)) + (23*CA*CF*nf*G[0, zb]*Zeta[3])/
  (6*(-1 + zb)) + (34*CF^2*nf*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
 (769*CA^2*CF*zb*G[0, zb]*Zeta[3])/96 + (2581*CA*CF^2*zb*G[0, zb]*Zeta[3])/
  144 + (85*CF^3*zb*G[0, zb]*Zeta[3])/4 + (23*CA*CF*nf*zb*G[0, zb]*Zeta[3])/
  12 + (17*CF^2*nf*zb*G[0, zb]*Zeta[3])/9 + (1253*CA^2*CF*G[1, zb]*Zeta[3])/
  576 - (499*CA*CF^2*G[1, zb]*Zeta[3])/24 - (303*CF^3*G[1, zb]*Zeta[3])/16 - 
 (103*CA*CF*nf*G[1, zb]*Zeta[3])/72 - (17*CF^2*nf*G[1, zb]*Zeta[3])/12 + 
 (6145*CA^2*CF*G[1, zb]*Zeta[3])/(576*(-1 + zb)) - 
 (301*CA*CF^2*G[1, zb]*Zeta[3])/(16*(-1 + zb)) - 
 (425*CF^3*G[1, zb]*Zeta[3])/(16*(-1 + zb)) - (103*CA*CF*nf*G[1, zb]*Zeta[3])/
  (36*(-1 + zb)) - (17*CF^2*nf*G[1, zb]*Zeta[3])/(6*(-1 + zb)) + 
 (2561*CA^2*CF*zb*G[1, zb]*Zeta[3])/576 - (341*CA*CF^2*zb*G[1, zb]*Zeta[3])/
  24 - (315*CF^3*zb*G[1, zb]*Zeta[3])/16 - (103*CA*CF*nf*zb*G[1, zb]*Zeta[3])/
  72 - (17*CF^2*nf*zb*G[1, zb]*Zeta[3])/12 - (73*CA^2*CF*G[0, 0, zb]*Zeta[3])/
  8 - (157*CA*CF^2*G[0, 0, zb]*Zeta[3])/6 - (34*CF^3*G[0, 0, zb]*Zeta[3])/3 - 
 (73*CA^2*CF*G[0, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
 (157*CA*CF^2*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (68*CF^3*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (73*CA^2*CF*zb*G[0, 0, zb]*Zeta[3])/8 - (157*CA*CF^2*zb*G[0, 0, zb]*Zeta[3])/
  6 - (34*CF^3*zb*G[0, 0, zb]*Zeta[3])/3 + (99*CA^2*CF*G[0, 1, zb]*Zeta[3])/
  16 + (421*CA*CF^2*G[0, 1, zb]*Zeta[3])/24 + 11*CF^3*G[0, 1, zb]*Zeta[3] + 
 (99*CA^2*CF*G[0, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
 (421*CA*CF^2*G[0, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
 (22*CF^3*G[0, 1, zb]*Zeta[3])/(-1 + zb) + 
 (99*CA^2*CF*zb*G[0, 1, zb]*Zeta[3])/16 + 
 (421*CA*CF^2*zb*G[0, 1, zb]*Zeta[3])/24 + 11*CF^3*zb*G[0, 1, zb]*Zeta[3] + 
 (119*CA^2*CF*G[1, 0, zb]*Zeta[3])/16 + (451*CA*CF^2*G[1, 0, zb]*Zeta[3])/
  24 + (17*CF^3*G[1, 0, zb]*Zeta[3])/2 + (119*CA^2*CF*G[1, 0, zb]*Zeta[3])/
  (8*(-1 + zb)) + (451*CA*CF^2*G[1, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
 (17*CF^3*G[1, 0, zb]*Zeta[3])/(-1 + zb) + 
 (119*CA^2*CF*zb*G[1, 0, zb]*Zeta[3])/16 + 
 (451*CA*CF^2*zb*G[1, 0, zb]*Zeta[3])/24 + (17*CF^3*zb*G[1, 0, zb]*Zeta[3])/
  2 - (511*CA^2*CF*G[1, 1, zb]*Zeta[3])/96 - 
 (103*CA*CF^2*G[1, 1, zb]*Zeta[3])/8 - (51*CF^3*G[1, 1, zb]*Zeta[3])/8 - 
 (511*CA^2*CF*G[1, 1, zb]*Zeta[3])/(48*(-1 + zb)) - 
 (103*CA*CF^2*G[1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
 (51*CF^3*G[1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
 (511*CA^2*CF*zb*G[1, 1, zb]*Zeta[3])/96 - 
 (103*CA*CF^2*zb*G[1, 1, zb]*Zeta[3])/8 - (51*CF^3*zb*G[1, 1, zb]*Zeta[3])/
  8 - (419*CA^2*CF*Log[Q2dmu2]*Zeta[3])/192 + 
 (961*CA*CF^2*Log[Q2dmu2]*Zeta[3])/48 + (323*CF^3*Log[Q2dmu2]*Zeta[3])/16 + 
 (17*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/12 + (17*CF^2*nf*Log[Q2dmu2]*Zeta[3])/12 - 
 (1915*CA^2*CF*Log[Q2dmu2]*Zeta[3])/(192*(-1 + zb)) + 
 (893*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
 (425*CF^3*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
 (17*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) + 
 (17*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
 (1199*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3])/192 + 
 (553*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/48 + (255*CF^3*zb*Log[Q2dmu2]*Zeta[3])/
  16 + (17*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/12 + 
 (17*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/12 - 
 (101*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
 (69*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
 (17*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (101*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
 (69*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
 (17*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 (101*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
 (69*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
 (17*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
 (169*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
 (103*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 (51*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 (169*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
 (103*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
 (51*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
 (169*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
 (103*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 (51*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (195*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/64 - (51*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/
  8 - (51*CF^3*Log[Q2dmu2]^2*Zeta[3])/16 - 
 (195*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
 (51*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) - 
 (51*CF^3*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
 (195*CA^2*CF*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
 (51*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/8 - (51*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/
  16 + ((-2375*CA^2*CF)/1296 - (19579*CA*CF^2)/5184 + (2255*CF^3)/192 + 
   (19*CA*CF*nf)/288 + (2077*CF^2*nf)/1296 + (59*CF*nf^2)/1296 + 
   (137*CA^2*CF*Pi^2)/6912 - (457*CA*CF^2*Pi^2)/576 - (19*CF^3*Pi^2)/64 - 
   (5*CA*CF*nf*Pi^2)/108 - (CF^2*nf*Pi^2)/48 - 
   (553*CA^2*CF)/(324*(-1 + zb)) - (25043*CA*CF^2)/(5184*(-1 + zb)) + 
   (2479*CF^3)/(192*(-1 + zb)) - (43*CA*CF*nf)/(864*(-1 + zb)) + 
   (2423*CF^2*nf)/(1296*(-1 + zb)) + (79*CF*nf^2)/(1296*(-1 + zb)) + 
   (1897*CA^2*CF*Pi^2)/(6912*(-1 + zb)) - (511*CA*CF^2*Pi^2)/
    (576*(-1 + zb)) - (25*CF^3*Pi^2)/(64*(-1 + zb)) - 
   (5*CA*CF*nf*Pi^2)/(54*(-1 + zb)) - (CF^2*nf*Pi^2)/(24*(-1 + zb)) - 
   (317*CA^2*CF*zb)/324 - (19963*CA*CF^2*zb)/5184 + (1643*CF^3*zb)/192 - 
   (55*CA*CF*nf*zb)/864 + (1561*CF^2*nf*zb)/1296 + (47*CF*nf^2*zb)/1296 + 
   (1085*CA^2*CF*Pi^2*zb)/6912 - (33*CA*CF^2*Pi^2*zb)/64 - 
   (15*CF^3*Pi^2*zb)/64 - (5*CA*CF*nf*Pi^2*zb)/108 - (CF^2*nf*Pi^2*zb)/48 + 
   (1697*CA^2*CF*G[0, zb])/864 + (985*CA*CF^2*G[0, zb])/864 - 
   (443*CF^3*G[0, zb])/48 - (125*CA*CF*nf*G[0, zb])/432 - 
   (29*CF^2*nf*G[0, zb])/27 - (CF*nf^2*G[0, zb])/54 + 
   (155*CA^2*CF*Pi^2*G[0, zb])/576 + (35*CA*CF^2*Pi^2*G[0, zb])/72 + 
   (CF^3*Pi^2*G[0, zb])/8 + (2125*CA^2*CF*G[0, zb])/(864*(-1 + zb)) + 
   (2129*CA*CF^2*G[0, zb])/(864*(-1 + zb)) - (175*CF^3*G[0, zb])/
    (16*(-1 + zb)) - (97*CA*CF*nf*G[0, zb])/(432*(-1 + zb)) - 
   (77*CF^2*nf*G[0, zb])/(54*(-1 + zb)) - (CF*nf^2*G[0, zb])/(27*(-1 + zb)) + 
   (155*CA^2*CF*Pi^2*G[0, zb])/(288*(-1 + zb)) + (35*CA*CF^2*Pi^2*G[0, zb])/
    (36*(-1 + zb)) + (CF^3*Pi^2*G[0, zb])/(4*(-1 + zb)) + 
   (1211*CA^2*CF*zb*G[0, zb])/864 + (1603*CA*CF^2*zb*G[0, zb])/864 - 
   (325*CF^3*zb*G[0, zb])/48 - (53*CA*CF*nf*zb*G[0, zb])/432 - 
   (23*CF^2*nf*zb*G[0, zb])/27 - (CF*nf^2*zb*G[0, zb])/54 + 
   (155*CA^2*CF*Pi^2*zb*G[0, zb])/576 + (35*CA*CF^2*Pi^2*zb*G[0, zb])/72 + 
   (CF^3*Pi^2*zb*G[0, zb])/8 - (713*CA^2*CF*G[1, zb])/432 + 
   (49*CA*CF^2*G[1, zb])/144 + (229*CF^3*G[1, zb])/32 + 
   (125*CA*CF*nf*G[1, zb])/432 + (29*CF^2*nf*G[1, zb])/36 + 
   (CF*nf^2*G[1, zb])/72 - (235*CA^2*CF*Pi^2*G[1, zb])/1152 - 
   (11*CA*CF^2*Pi^2*G[1, zb])/32 - (3*CF^3*Pi^2*G[1, zb])/32 - 
   (1823*CA^2*CF*G[1, zb])/(864*(-1 + zb)) - (41*CA*CF^2*G[1, zb])/
    (72*(-1 + zb)) + (135*CF^3*G[1, zb])/(16*(-1 + zb)) + 
   (109*CA*CF*nf*G[1, zb])/(432*(-1 + zb)) + (77*CF^2*nf*G[1, zb])/
    (72*(-1 + zb)) + (CF*nf^2*G[1, zb])/(36*(-1 + zb)) - 
   (235*CA^2*CF*Pi^2*G[1, zb])/(576*(-1 + zb)) - (11*CA*CF^2*Pi^2*G[1, zb])/
    (16*(-1 + zb)) - (3*CF^3*Pi^2*G[1, zb])/(16*(-1 + zb)) - 
   (67*CA^2*CF*zb*G[1, zb])/54 - (17*CA*CF^2*zb*G[1, zb])/36 + 
   (169*CF^3*zb*G[1, zb])/32 + (65*CA*CF*nf*zb*G[1, zb])/432 + 
   (23*CF^2*nf*zb*G[1, zb])/36 + (CF*nf^2*zb*G[1, zb])/72 - 
   (235*CA^2*CF*Pi^2*zb*G[1, zb])/1152 - (11*CA*CF^2*Pi^2*zb*G[1, zb])/32 - 
   (3*CF^3*Pi^2*zb*G[1, zb])/32 - (29*CA^2*CF*G[0, 0, zb])/72 + 
   (365*CA*CF^2*G[0, 0, zb])/144 + (19*CF^3*G[0, 0, zb])/3 + 
   (5*CA*CF*nf*G[0, 0, zb])/18 + (4*CF^2*nf*G[0, 0, zb])/9 - 
   (139*CA^2*CF*G[0, 0, zb])/(72*(-1 + zb)) + (193*CA*CF^2*G[0, 0, zb])/
    (144*(-1 + zb)) + (25*CF^3*G[0, 0, zb])/(3*(-1 + zb)) + 
   (5*CA*CF*nf*G[0, 0, zb])/(9*(-1 + zb)) + (8*CF^2*nf*G[0, 0, zb])/
    (9*(-1 + zb)) - (83*CA^2*CF*zb*G[0, 0, zb])/72 + 
   (125*CA*CF^2*zb*G[0, 0, zb])/144 + 5*CF^3*zb*G[0, 0, zb] + 
   (5*CA*CF*nf*zb*G[0, 0, zb])/18 + (4*CF^2*nf*zb*G[0, 0, zb])/9 + 
   (59*CA^2*CF*G[0, 1, zb])/288 - (65*CA*CF^2*G[0, 1, zb])/24 - 
   (19*CF^3*G[0, 1, zb])/4 - (17*CA*CF*nf*G[0, 1, zb])/72 - 
   (CF^2*nf*G[0, 1, zb])/3 + (433*CA^2*CF*G[0, 1, zb])/(288*(-1 + zb)) - 
   (31*CA*CF^2*G[0, 1, zb])/(16*(-1 + zb)) - (25*CF^3*G[0, 1, zb])/
    (4*(-1 + zb)) - (17*CA*CF*nf*G[0, 1, zb])/(36*(-1 + zb)) - 
   (2*CF^2*nf*G[0, 1, zb])/(3*(-1 + zb)) + (239*CA^2*CF*zb*G[0, 1, zb])/288 - 
   (31*CA*CF^2*zb*G[0, 1, zb])/24 - (15*CF^3*zb*G[0, 1, zb])/4 - 
   (17*CA*CF*nf*zb*G[0, 1, zb])/72 - (CF^2*nf*zb*G[0, 1, zb])/3 + 
   (95*CA^2*CF*G[1, 0, zb])/288 - (115*CA*CF^2*G[1, 0, zb])/48 - 
   (37*CF^3*G[1, 0, zb])/8 - (17*CA*CF*nf*G[1, 0, zb])/72 - 
   (CF^2*nf*G[1, 0, zb])/3 + (487*CA^2*CF*G[1, 0, zb])/(288*(-1 + zb)) - 
   (25*CA*CF^2*G[1, 0, zb])/(16*(-1 + zb)) - (25*CF^3*G[1, 0, zb])/
    (4*(-1 + zb)) - (17*CA*CF*nf*G[1, 0, zb])/(36*(-1 + zb)) - 
   (2*CF^2*nf*G[1, 0, zb])/(3*(-1 + zb)) + (239*CA^2*CF*zb*G[1, 0, zb])/288 - 
   (71*CA*CF^2*zb*G[1, 0, zb])/48 - (33*CF^3*zb*G[1, 0, zb])/8 - 
   (17*CA*CF*nf*zb*G[1, 0, zb])/72 - (CF^2*nf*zb*G[1, 0, zb])/3 - 
   (11*CA^2*CF*G[1, 1, zb])/192 + (41*CA*CF^2*G[1, 1, zb])/16 + 
   (55*CF^3*G[1, 1, zb])/16 + (5*CA*CF*nf*G[1, 1, zb])/24 + 
   (CF^2*nf*G[1, 1, zb])/4 - (81*CA^2*CF*G[1, 1, zb])/(64*(-1 + zb)) + 
   (33*CA*CF^2*G[1, 1, zb])/(16*(-1 + zb)) + (75*CF^3*G[1, 1, zb])/
    (16*(-1 + zb)) + (5*CA*CF*nf*G[1, 1, zb])/(12*(-1 + zb)) + 
   (CF^2*nf*G[1, 1, zb])/(2*(-1 + zb)) - (103*CA^2*CF*zb*G[1, 1, zb])/192 + 
   (29*CA*CF^2*zb*G[1, 1, zb])/16 + (51*CF^3*zb*G[1, 1, zb])/16 + 
   (5*CA*CF*nf*zb*G[1, 1, zb])/24 + (CF^2*nf*zb*G[1, 1, zb])/4 - 
   (4*CA^2*CF*G[0, 0, 0, zb])/3 - (13*CA*CF^2*G[0, 0, 0, zb])/4 - 
   (8*CF^3*G[0, 0, 0, zb])/3 - (8*CA^2*CF*G[0, 0, 0, zb])/(3*(-1 + zb)) - 
   (13*CA*CF^2*G[0, 0, 0, zb])/(2*(-1 + zb)) - (16*CF^3*G[0, 0, 0, zb])/
    (3*(-1 + zb)) - (4*CA^2*CF*zb*G[0, 0, 0, zb])/3 - 
   (13*CA*CF^2*zb*G[0, 0, 0, zb])/4 - (8*CF^3*zb*G[0, 0, 0, zb])/3 + 
   (7*CA^2*CF*G[0, 0, 1, zb])/6 + (67*CA*CF^2*G[0, 0, 1, zb])/24 + 
   2*CF^3*G[0, 0, 1, zb] + (7*CA^2*CF*G[0, 0, 1, zb])/(3*(-1 + zb)) + 
   (67*CA*CF^2*G[0, 0, 1, zb])/(12*(-1 + zb)) + (4*CF^3*G[0, 0, 1, zb])/
    (-1 + zb) + (7*CA^2*CF*zb*G[0, 0, 1, zb])/6 + 
   (67*CA*CF^2*zb*G[0, 0, 1, zb])/24 + 2*CF^3*zb*G[0, 0, 1, zb] + 
   (23*CA^2*CF*G[0, 1, 0, zb])/24 + (31*CA*CF^2*G[0, 1, 0, zb])/12 + 
   (9*CF^3*G[0, 1, 0, zb])/4 + (23*CA^2*CF*G[0, 1, 0, zb])/(12*(-1 + zb)) + 
   (31*CA*CF^2*G[0, 1, 0, zb])/(6*(-1 + zb)) + (9*CF^3*G[0, 1, 0, zb])/
    (2*(-1 + zb)) + (23*CA^2*CF*zb*G[0, 1, 0, zb])/24 + 
   (31*CA*CF^2*zb*G[0, 1, 0, zb])/12 + (9*CF^3*zb*G[0, 1, 0, zb])/4 - 
   (43*CA^2*CF*G[0, 1, 1, zb])/48 - (9*CA*CF^2*G[0, 1, 1, zb])/4 - 
   (7*CF^3*G[0, 1, 1, zb])/4 - (43*CA^2*CF*G[0, 1, 1, zb])/(24*(-1 + zb)) - 
   (9*CA*CF^2*G[0, 1, 1, zb])/(2*(-1 + zb)) - (7*CF^3*G[0, 1, 1, zb])/
    (2*(-1 + zb)) - (43*CA^2*CF*zb*G[0, 1, 1, zb])/48 - 
   (9*CA*CF^2*zb*G[0, 1, 1, zb])/4 - (7*CF^3*zb*G[0, 1, 1, zb])/4 + 
   (13*CA^2*CF*G[1, 0, 0, zb])/12 + (65*CA*CF^2*G[1, 0, 0, zb])/24 + 
   2*CF^3*G[1, 0, 0, zb] + (13*CA^2*CF*G[1, 0, 0, zb])/(6*(-1 + zb)) + 
   (65*CA*CF^2*G[1, 0, 0, zb])/(12*(-1 + zb)) + (4*CF^3*G[1, 0, 0, zb])/
    (-1 + zb) + (13*CA^2*CF*zb*G[1, 0, 0, zb])/12 + 
   (65*CA*CF^2*zb*G[1, 0, 0, zb])/24 + 2*CF^3*zb*G[1, 0, 0, zb] - 
   (49*CA^2*CF*G[1, 0, 1, zb])/48 - (19*CA*CF^2*G[1, 0, 1, zb])/8 - 
   (3*CF^3*G[1, 0, 1, zb])/2 - (49*CA^2*CF*G[1, 0, 1, zb])/(24*(-1 + zb)) - 
   (19*CA*CF^2*G[1, 0, 1, zb])/(4*(-1 + zb)) - (3*CF^3*G[1, 0, 1, zb])/
    (-1 + zb) - (49*CA^2*CF*zb*G[1, 0, 1, zb])/48 - 
   (19*CA*CF^2*zb*G[1, 0, 1, zb])/8 - (3*CF^3*zb*G[1, 0, 1, zb])/2 - 
   (43*CA^2*CF*G[1, 1, 0, zb])/48 - (17*CA*CF^2*G[1, 1, 0, zb])/8 - 
   (3*CF^3*G[1, 1, 0, zb])/2 - (43*CA^2*CF*G[1, 1, 0, zb])/(24*(-1 + zb)) - 
   (17*CA*CF^2*G[1, 1, 0, zb])/(4*(-1 + zb)) - (3*CF^3*G[1, 1, 0, zb])/
    (-1 + zb) - (43*CA^2*CF*zb*G[1, 1, 0, zb])/48 - 
   (17*CA*CF^2*zb*G[1, 1, 0, zb])/8 - (3*CF^3*zb*G[1, 1, 0, zb])/2 + 
   (29*CA^2*CF*G[1, 1, 1, zb])/32 + (15*CA*CF^2*G[1, 1, 1, zb])/8 + 
   (9*CF^3*G[1, 1, 1, zb])/8 + (29*CA^2*CF*G[1, 1, 1, zb])/(16*(-1 + zb)) + 
   (15*CA*CF^2*G[1, 1, 1, zb])/(4*(-1 + zb)) + (9*CF^3*G[1, 1, 1, zb])/
    (4*(-1 + zb)) + (29*CA^2*CF*zb*G[1, 1, 1, zb])/32 + 
   (15*CA*CF^2*zb*G[1, 1, 1, zb])/8 + (9*CF^3*zb*G[1, 1, 1, zb])/8 + 
   (85*CA^2*CF*Log[Q2dmu2])/48 - (103*CA*CF^2*Log[Q2dmu2])/144 - 
   (229*CF^3*Log[Q2dmu2])/32 - (49*CA*CF*nf*Log[Q2dmu2])/144 - 
   (29*CF^2*nf*Log[Q2dmu2])/36 - (CF*nf^2*Log[Q2dmu2])/72 + 
   (79*CA^2*CF*Pi^2*Log[Q2dmu2])/384 + (5*CA*CF^2*Pi^2*Log[Q2dmu2])/12 + 
   (3*CF^3*Pi^2*Log[Q2dmu2])/32 + (77*CA^2*CF*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (CA*CF^2*Log[Q2dmu2])/(36*(-1 + zb)) - (135*CF^3*Log[Q2dmu2])/
    (16*(-1 + zb)) - (47*CA*CF*nf*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (77*CF^2*nf*Log[Q2dmu2])/(72*(-1 + zb)) - (CF*nf^2*Log[Q2dmu2])/
    (36*(-1 + zb)) + (79*CA^2*CF*Pi^2*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (5*CA*CF^2*Pi^2*Log[Q2dmu2])/(6*(-1 + zb)) + (3*CF^3*Pi^2*Log[Q2dmu2])/
    (16*(-1 + zb)) + (71*CA^2*CF*zb*Log[Q2dmu2])/48 + 
   (53*CA*CF^2*zb*Log[Q2dmu2])/144 - (173*CF^3*zb*Log[Q2dmu2])/32 - 
   (25*CA*CF*nf*zb*Log[Q2dmu2])/144 - (23*CF^2*nf*zb*Log[Q2dmu2])/36 - 
   (CF*nf^2*zb*Log[Q2dmu2])/72 + (79*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/384 + 
   (5*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/12 + (3*CF^3*Pi^2*zb*Log[Q2dmu2])/32 - 
   (7*CA^2*CF*G[0, zb]*Log[Q2dmu2])/32 + (119*CA*CF^2*G[0, zb]*Log[Q2dmu2])/
    48 + (19*CF^3*G[0, zb]*Log[Q2dmu2])/4 + (CA*CF*nf*G[0, zb]*Log[Q2dmu2])/
    4 + (CF^2*nf*G[0, zb]*Log[Q2dmu2])/3 - (51*CA^2*CF*G[0, zb]*Log[Q2dmu2])/
    (32*(-1 + zb)) + (85*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (25*CF^3*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (35*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/32 + 
   (47*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/48 + 
   (15*CF^3*zb*G[0, zb]*Log[Q2dmu2])/4 + (CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/
    4 + (CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   (7*CA^2*CF*G[1, zb]*Log[Q2dmu2])/192 - (5*CA*CF^2*G[1, zb]*Log[Q2dmu2])/
    2 - (57*CF^3*G[1, zb]*Log[Q2dmu2])/16 - (5*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/
    24 - (CF^2*nf*G[1, zb]*Log[Q2dmu2])/4 + 
   (227*CA^2*CF*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (33*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (75*CF^3*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (5*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (CF^2*nf*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (139*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/192 - 
   (5*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/4 - (45*CF^3*zb*G[1, zb]*Log[Q2dmu2])/
    16 - (5*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/24 - 
   (CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/4 - (9*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/
    8 - (5*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   2*CF^3*G[0, 0, zb]*Log[Q2dmu2] - (9*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (5*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (9*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (5*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 2*CF^3*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (15*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/8 + (3*CF^3*G[0, 1, zb]*Log[Q2dmu2])/
    2 + (15*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (17*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (15*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (15*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/8 + (3*CF^3*G[1, 0, zb]*Log[Q2dmu2])/
    2 + (15*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (17*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (15*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (29*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (15*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/8 - (9*CF^3*G[1, 1, zb]*Log[Q2dmu2])/
    8 - (29*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (15*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (9*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (29*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (15*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + (23*CA^2*CF*Log[Q2dmu2]^2)/128 + 
   (47*CA*CF^2*Log[Q2dmu2]^2)/32 + (57*CF^3*Log[Q2dmu2]^2)/32 + 
   (CA*CF*nf*Log[Q2dmu2]^2)/8 + (CF^2*nf*Log[Q2dmu2]^2)/8 - 
   (65*CA^2*CF*Log[Q2dmu2]^2)/(128*(-1 + zb)) + (43*CA*CF^2*Log[Q2dmu2]^2)/
    (32*(-1 + zb)) + (75*CF^3*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (CA*CF*nf*Log[Q2dmu2]^2)/(4*(-1 + zb)) + (CF^2*nf*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (61*CA^2*CF*zb*Log[Q2dmu2]^2)/128 + 
   (23*CA*CF^2*zb*Log[Q2dmu2]^2)/32 + (45*CF^3*zb*Log[Q2dmu2]^2)/32 + 
   (CA*CF*nf*zb*Log[Q2dmu2]^2)/8 + (CF^2*nf*zb*Log[Q2dmu2]^2)/8 - 
   (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/8 - (3*CF^3*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (9*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (21*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + (33*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/
    64 + (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^3*G[1, zb]*Log[Q2dmu2]^2)/16 + (33*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/
    (32*(-1 + zb)) + (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (9*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (33*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (15*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - (21*CA^2*CF*Log[Q2dmu2]^3)/64 - 
   (3*CA*CF^2*Log[Q2dmu2]^3)/8 - (3*CF^3*Log[Q2dmu2]^3)/16 - 
   (21*CA^2*CF*Log[Q2dmu2]^3)/(32*(-1 + zb)) - (3*CA*CF^2*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) - (3*CF^3*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (21*CA^2*CF*zb*Log[Q2dmu2]^3)/64 - (3*CA*CF^2*zb*Log[Q2dmu2]^3)/8 - 
   (3*CF^3*zb*Log[Q2dmu2]^3)/16 - (65*CA^2*CF*Zeta[3])/96 - 
   (17*CA*CF^2*Zeta[3])/12 - (17*CF^3*Zeta[3])/24 - 
   (65*CA^2*CF*Zeta[3])/(48*(-1 + zb)) - (17*CA*CF^2*Zeta[3])/(6*(-1 + zb)) - 
   (17*CF^3*Zeta[3])/(12*(-1 + zb)) - (65*CA^2*CF*zb*Zeta[3])/96 - 
   (17*CA*CF^2*zb*Zeta[3])/12 - (17*CF^3*zb*Zeta[3])/24)/ep^2 + 
 ((-66463*CA^2*CF)/31104 - (988135*CA*CF^2)/31104 + (4931*CF^3)/96 - 
   (20791*CA*CF*nf)/15552 + (61309*CF^2*nf)/7776 + (349*CF*nf^2)/1296 + 
   (3299*CA^2*CF*Pi^2)/2592 - (845*CA*CF^2*Pi^2)/288 - (707*CF^3*Pi^2)/384 - 
   (1411*CA*CF*nf*Pi^2)/5184 - (29*CF^2*nf*Pi^2)/144 - (CF*nf^2*Pi^2)/288 + 
   (7703*CA^2*CF*Pi^4)/138240 + (677*CA*CF^2*Pi^4)/17280 - 
   (133*CF^3*Pi^4)/11520 - (36719*CA^2*CF)/(31104*(-1 + zb)) - 
   (1087967*CA*CF^2)/(31104*(-1 + zb)) + (5219*CF^3)/(96*(-1 + zb)) - 
   (26687*CA*CF*nf)/(15552*(-1 + zb)) + (66797*CF^2*nf)/(7776*(-1 + zb)) + 
   (403*CF*nf^2)/(1296*(-1 + zb)) + (18187*CA^2*CF*Pi^2)/(10368*(-1 + zb)) - 
   (1759*CA*CF^2*Pi^2)/(576*(-1 + zb)) - (415*CF^3*Pi^2)/(192*(-1 + zb)) - 
   (1613*CA*CF*nf*Pi^2)/(5184*(-1 + zb)) - (77*CF^2*nf*Pi^2)/
    (288*(-1 + zb)) - (CF*nf^2*Pi^2)/(144*(-1 + zb)) + 
   (7703*CA^2*CF*Pi^4)/(69120*(-1 + zb)) + (677*CA*CF^2*Pi^4)/
    (8640*(-1 + zb)) - (133*CF^3*Pi^4)/(5760*(-1 + zb)) + 
   (9521*CA^2*CF*zb)/31104 - (799591*CA*CF^2*zb)/31104 + (1159*CF^3*zb)/32 - 
   (20503*CA*CF*nf*zb)/15552 + (44773*CF^2*nf*zb)/7776 + 
   (29*CF*nf^2*zb)/144 + (2699*CA^2*CF*Pi^2*zb)/2592 - 
   (41*CA*CF^2*Pi^2*zb)/24 - (547*CF^3*Pi^2*zb)/384 - 
   (931*CA*CF*nf*Pi^2*zb)/5184 - (23*CF^2*nf*Pi^2*zb)/144 - 
   (CF*nf^2*Pi^2*zb)/288 + (7703*CA^2*CF*Pi^4*zb)/138240 + 
   (677*CA*CF^2*Pi^4*zb)/17280 - (133*CF^3*Pi^4*zb)/11520 + 
   (25351*CA^2*CF*G[0, zb])/5184 + (118681*CA*CF^2*G[0, zb])/5184 - 
   (4243*CF^3*G[0, zb])/96 + (977*CA*CF*nf*G[0, zb])/2592 - 
   (8173*CF^2*nf*G[0, zb])/1296 - (59*CF*nf^2*G[0, zb])/324 + 
   (427*CA^2*CF*Pi^2*G[0, zb])/3456 + (1625*CA*CF^2*Pi^2*G[0, zb])/576 + 
   (19*CF^3*Pi^2*G[0, zb])/16 + (35*CA*CF*nf*Pi^2*G[0, zb])/216 + 
   (CF^2*nf*Pi^2*G[0, zb])/12 + (21023*CA^2*CF*G[0, zb])/(5184*(-1 + zb)) + 
   (144641*CA*CF^2*G[0, zb])/(5184*(-1 + zb)) - 
   (4691*CF^3*G[0, zb])/(96*(-1 + zb)) + (2401*CA*CF*nf*G[0, zb])/
    (2592*(-1 + zb)) - (9557*CF^2*nf*G[0, zb])/(1296*(-1 + zb)) - 
   (79*CF*nf^2*G[0, zb])/(324*(-1 + zb)) - (2653*CA^2*CF*Pi^2*G[0, zb])/
    (3456*(-1 + zb)) + (1781*CA*CF^2*Pi^2*G[0, zb])/(576*(-1 + zb)) + 
   (25*CF^3*Pi^2*G[0, zb])/(16*(-1 + zb)) + (35*CA*CF*nf*Pi^2*G[0, zb])/
    (108*(-1 + zb)) + (CF^2*nf*Pi^2*G[0, zb])/(6*(-1 + zb)) + 
   (9415*CA^2*CF*zb*G[0, zb])/5184 + (97213*CA*CF^2*zb*G[0, zb])/5184 - 
   (2983*CF^3*zb*G[0, zb])/96 + (1613*CA*CF*nf*zb*G[0, zb])/2592 - 
   (6055*CF^2*nf*zb*G[0, zb])/1296 - (47*CF*nf^2*zb*G[0, zb])/324 - 
   (1433*CA^2*CF*Pi^2*zb*G[0, zb])/3456 + (355*CA*CF^2*Pi^2*zb*G[0, zb])/
    192 + (15*CF^3*Pi^2*zb*G[0, zb])/16 + (35*CA*CF*nf*Pi^2*zb*G[0, zb])/
    216 + (CF^2*nf*Pi^2*zb*G[0, zb])/12 - (1753*CA^2*CF*G[1, zb])/324 - 
   (22171*CA*CF^2*G[1, zb])/1728 + (2255*CF^3*G[1, zb])/64 + 
   (209*CA*CF*nf*G[1, zb])/2592 + (2077*CF^2*nf*G[1, zb])/432 + 
   (59*CF*nf^2*G[1, zb])/432 - (283*CA^2*CF*Pi^2*G[1, zb])/2304 - 
   (197*CA*CF^2*Pi^2*G[1, zb])/96 - (175*CF^3*Pi^2*G[1, zb])/192 - 
   (11*CA*CF*nf*Pi^2*G[1, zb])/96 - (CF^2*nf*Pi^2*G[1, zb])/16 - 
   (3235*CA^2*CF*G[1, zb])/(648*(-1 + zb)) - (28427*CA*CF^2*G[1, zb])/
    (1728*(-1 + zb)) + (2479*CF^3*G[1, zb])/(64*(-1 + zb)) - 
   (803*CA*CF*nf*G[1, zb])/(2592*(-1 + zb)) + (2423*CF^2*nf*G[1, zb])/
    (432*(-1 + zb)) + (79*CF*nf^2*G[1, zb])/(432*(-1 + zb)) + 
   (1289*CA^2*CF*Pi^2*G[1, zb])/(2304*(-1 + zb)) - 
   (147*CA*CF^2*Pi^2*G[1, zb])/(64*(-1 + zb)) - (75*CF^3*Pi^2*G[1, zb])/
    (64*(-1 + zb)) - (11*CA*CF*nf*Pi^2*G[1, zb])/(48*(-1 + zb)) - 
   (CF^2*nf*Pi^2*G[1, zb])/(8*(-1 + zb)) - (3643*CA^2*CF*zb*G[1, zb])/1296 - 
   (18847*CA*CF^2*zb*G[1, zb])/1728 + (1603*CF^3*zb*G[1, zb])/64 - 
   (499*CA*CF*nf*zb*G[1, zb])/2592 + (1543*CF^2*nf*zb*G[1, zb])/432 + 
   (47*CF*nf^2*zb*G[1, zb])/432 + (139*CA^2*CF*Pi^2*zb*G[1, zb])/768 - 
   (45*CA*CF^2*Pi^2*zb*G[1, zb])/32 - (41*CF^3*Pi^2*zb*G[1, zb])/64 - 
   (11*CA*CF*nf*Pi^2*zb*G[1, zb])/96 - (CF^2*nf*Pi^2*zb*G[1, zb])/16 - 
   (599*CA^2*CF*G[0, 0, zb])/96 - (5857*CA*CF^2*G[0, 0, zb])/864 + 
   (1727*CF^3*G[0, 0, zb])/48 + (385*CA*CF*nf*G[0, 0, zb])/432 + 
   (116*CF^2*nf*G[0, 0, zb])/27 + (2*CF*nf^2*G[0, 0, zb])/27 - 
   (323*CA^2*CF*Pi^2*G[0, 0, zb])/288 - (269*CA*CF^2*Pi^2*G[0, 0, zb])/144 - 
   (CF^3*Pi^2*G[0, 0, zb])/2 - (2165*CA^2*CF*G[0, 0, zb])/(288*(-1 + zb)) - 
   (11009*CA*CF^2*G[0, 0, zb])/(864*(-1 + zb)) + 
   (685*CF^3*G[0, 0, zb])/(16*(-1 + zb)) + (233*CA*CF*nf*G[0, 0, zb])/
    (432*(-1 + zb)) + (154*CF^2*nf*G[0, 0, zb])/(27*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 0, zb])/(27*(-1 + zb)) - (323*CA^2*CF*Pi^2*G[0, 0, zb])/
    (144*(-1 + zb)) - (269*CA*CF^2*Pi^2*G[0, 0, zb])/(72*(-1 + zb)) - 
   (CF^3*Pi^2*G[0, 0, zb])/(-1 + zb) - (1223*CA^2*CF*zb*G[0, 0, zb])/288 - 
   (7339*CA*CF^2*zb*G[0, 0, zb])/864 + (1237*CF^3*zb*G[0, 0, zb])/48 + 
   (145*CA*CF*nf*zb*G[0, 0, zb])/432 + (92*CF^2*nf*zb*G[0, 0, zb])/27 + 
   (2*CF*nf^2*zb*G[0, 0, zb])/27 - (323*CA^2*CF*Pi^2*zb*G[0, 0, zb])/288 - 
   (269*CA*CF^2*Pi^2*zb*G[0, 0, zb])/144 - (CF^3*Pi^2*zb*G[0, 0, zb])/2 + 
   (4807*CA^2*CF*G[0, 1, zb])/864 + (229*CA*CF^2*G[0, 1, zb])/288 - 
   (443*CF^3*G[0, 1, zb])/16 - (407*CA*CF*nf*G[0, 1, zb])/432 - 
   (29*CF^2*nf*G[0, 1, zb])/9 - (CF*nf^2*G[0, 1, zb])/18 + 
   (403*CA^2*CF*Pi^2*G[0, 1, zb])/576 + (139*CA*CF^2*Pi^2*G[0, 1, zb])/96 + 
   (CF^3*Pi^2*G[0, 1, zb])/3 + (5939*CA^2*CF*G[0, 1, zb])/(864*(-1 + zb)) + 
   (1421*CA*CF^2*G[0, 1, zb])/(288*(-1 + zb)) - (525*CF^3*G[0, 1, zb])/
    (16*(-1 + zb)) - (313*CA*CF*nf*G[0, 1, zb])/(432*(-1 + zb)) - 
   (77*CF^2*nf*G[0, 1, zb])/(18*(-1 + zb)) - (CF*nf^2*G[0, 1, zb])/
    (9*(-1 + zb)) + (403*CA^2*CF*Pi^2*G[0, 1, zb])/(288*(-1 + zb)) + 
   (139*CA*CF^2*Pi^2*G[0, 1, zb])/(48*(-1 + zb)) + 
   (2*CF^3*Pi^2*G[0, 1, zb])/(3*(-1 + zb)) + (3481*CA^2*CF*zb*G[0, 1, zb])/
    864 + (931*CA*CF^2*zb*G[0, 1, zb])/288 - (319*CF^3*zb*G[0, 1, zb])/16 - 
   (203*CA*CF*nf*zb*G[0, 1, zb])/432 - (23*CF^2*nf*zb*G[0, 1, zb])/9 - 
   (CF*nf^2*zb*G[0, 1, zb])/18 + (403*CA^2*CF*Pi^2*zb*G[0, 1, zb])/576 + 
   (139*CA*CF^2*Pi^2*zb*G[0, 1, zb])/96 + (CF^3*Pi^2*zb*G[0, 1, zb])/3 + 
   (4573*CA^2*CF*G[1, 0, zb])/864 + (505*CA*CF^2*G[1, 0, zb])/288 - 
   (441*CF^3*G[1, 0, zb])/16 - (371*CA*CF*nf*G[1, 0, zb])/432 - 
   (229*CF^2*nf*G[1, 0, zb])/72 - (CF*nf^2*G[1, 0, zb])/18 + 
   (463*CA^2*CF*Pi^2*G[1, 0, zb])/576 + (125*CA*CF^2*Pi^2*G[1, 0, zb])/96 + 
   (3*CF^3*Pi^2*G[1, 0, zb])/8 + (6155*CA^2*CF*G[1, 0, zb])/(864*(-1 + zb)) + 
   (2285*CA*CF^2*G[1, 0, zb])/(288*(-1 + zb)) - (525*CF^3*G[1, 0, zb])/
    (16*(-1 + zb)) - (259*CA*CF*nf*G[1, 0, zb])/(432*(-1 + zb)) - 
   (77*CF^2*nf*G[1, 0, zb])/(18*(-1 + zb)) - (CF*nf^2*G[1, 0, zb])/
    (9*(-1 + zb)) + (463*CA^2*CF*Pi^2*G[1, 0, zb])/(288*(-1 + zb)) + 
   (125*CA*CF^2*Pi^2*G[1, 0, zb])/(48*(-1 + zb)) + 
   (3*CF^3*Pi^2*G[1, 0, zb])/(4*(-1 + zb)) + (3481*CA^2*CF*zb*G[1, 0, zb])/
    864 + (1057*CA*CF^2*zb*G[1, 0, zb])/288 - (345*CF^3*zb*G[1, 0, zb])/16 - 
   (203*CA*CF*nf*zb*G[1, 0, zb])/432 - (193*CF^2*nf*zb*G[1, 0, zb])/72 - 
   (CF*nf^2*zb*G[1, 0, zb])/18 + (463*CA^2*CF*Pi^2*zb*G[1, 0, zb])/576 + 
   (125*CA*CF^2*Pi^2*zb*G[1, 0, zb])/96 + (3*CF^3*Pi^2*zb*G[1, 0, zb])/8 - 
   (325*CA^2*CF*G[1, 1, zb])/72 + (49*CA*CF^2*G[1, 1, zb])/16 + 
   (683*CF^3*G[1, 1, zb])/32 + (131*CA*CF*nf*G[1, 1, zb])/144 + 
   (19*CF^2*nf*G[1, 1, zb])/8 + (CF*nf^2*G[1, 1, zb])/24 - 
   (69*CA^2*CF*Pi^2*G[1, 1, zb])/128 - (33*CA*CF^2*Pi^2*G[1, 1, zb])/32 - 
   (9*CF^3*Pi^2*G[1, 1, zb])/32 - (1847*CA^2*CF*G[1, 1, zb])/
    (288*(-1 + zb)) - (41*CA*CF^2*G[1, 1, zb])/(24*(-1 + zb)) + 
   (405*CF^3*G[1, 1, zb])/(16*(-1 + zb)) + (109*CA*CF*nf*G[1, 1, zb])/
    (144*(-1 + zb)) + (77*CF^2*nf*G[1, 1, zb])/(24*(-1 + zb)) + 
   (CF*nf^2*G[1, 1, zb])/(12*(-1 + zb)) - (69*CA^2*CF*Pi^2*G[1, 1, zb])/
    (64*(-1 + zb)) - (33*CA*CF^2*Pi^2*G[1, 1, zb])/(16*(-1 + zb)) - 
   (9*CF^3*Pi^2*G[1, 1, zb])/(16*(-1 + zb)) - (67*CA^2*CF*zb*G[1, 1, zb])/
    18 + (25*CA*CF^2*zb*G[1, 1, zb])/48 + (551*CF^3*zb*G[1, 1, zb])/32 + 
   (83*CA*CF*nf*zb*G[1, 1, zb])/144 + (49*CF^2*nf*zb*G[1, 1, zb])/24 + 
   (CF*nf^2*zb*G[1, 1, zb])/24 - (69*CA^2*CF*Pi^2*zb*G[1, 1, zb])/128 - 
   (33*CA*CF^2*Pi^2*zb*G[1, 1, zb])/32 - (9*CF^3*Pi^2*zb*G[1, 1, zb])/32 + 
   (59*CA^2*CF*G[0, 0, 0, zb])/48 - (1607*CA*CF^2*G[0, 0, 0, zb])/144 - 
   (76*CF^3*G[0, 0, 0, zb])/3 - (13*CA*CF*nf*G[0, 0, 0, zb])/12 - 
   (16*CF^2*nf*G[0, 0, 0, zb])/9 + (115*CA^2*CF*G[0, 0, 0, zb])/
    (16*(-1 + zb)) - (901*CA*CF^2*G[0, 0, 0, zb])/(144*(-1 + zb)) - 
   (100*CF^3*G[0, 0, 0, zb])/(3*(-1 + zb)) - (13*CA*CF*nf*G[0, 0, 0, zb])/
    (6*(-1 + zb)) - (32*CF^2*nf*G[0, 0, 0, zb])/(9*(-1 + zb)) + 
   (187*CA^2*CF*zb*G[0, 0, 0, zb])/48 - (671*CA*CF^2*zb*G[0, 0, 0, zb])/144 - 
   20*CF^3*zb*G[0, 0, 0, zb] - (13*CA*CF*nf*zb*G[0, 0, 0, zb])/12 - 
   (16*CF^2*nf*zb*G[0, 0, 0, zb])/9 - (77*CA^2*CF*G[0, 0, 1, zb])/144 + 
   (93*CA*CF^2*G[0, 0, 1, zb])/8 + 19*CF^3*G[0, 0, 1, zb] + 
   (67*CA*CF*nf*G[0, 0, 1, zb])/72 + (4*CF^2*nf*G[0, 0, 1, zb])/3 - 
   (407*CA^2*CF*G[0, 0, 1, zb])/(72*(-1 + zb)) + (407*CA*CF^2*G[0, 0, 1, zb])/
    (48*(-1 + zb)) + (25*CF^3*G[0, 0, 1, zb])/(-1 + zb) + 
   (67*CA*CF*nf*G[0, 0, 1, zb])/(36*(-1 + zb)) + (8*CF^2*nf*G[0, 0, 1, zb])/
    (3*(-1 + zb)) - (413*CA^2*CF*zb*G[0, 0, 1, zb])/144 + 
   (145*CA*CF^2*zb*G[0, 0, 1, zb])/24 + 15*CF^3*zb*G[0, 0, 1, zb] + 
   (67*CA*CF*nf*zb*G[0, 0, 1, zb])/72 + (4*CF^2*nf*zb*G[0, 0, 1, zb])/3 - 
   (19*CA^2*CF*G[0, 1, 0, zb])/36 + (143*CA*CF^2*G[0, 1, 0, zb])/16 + 
   (81*CF^3*G[0, 1, 0, zb])/4 + (59*CA*CF*nf*G[0, 1, 0, zb])/72 + 
   (17*CF^2*nf*G[0, 1, 0, zb])/12 - (725*CA^2*CF*G[0, 1, 0, zb])/
    (144*(-1 + zb)) + (29*CA*CF^2*G[0, 1, 0, zb])/(6*(-1 + zb)) + 
   (213*CF^3*G[0, 1, 0, zb])/(8*(-1 + zb)) + (59*CA*CF*nf*G[0, 1, 0, zb])/
    (36*(-1 + zb)) + (17*CF^2*nf*G[0, 1, 0, zb])/(6*(-1 + zb)) - 
   (22*CA^2*CF*zb*G[0, 1, 0, zb])/9 + (181*CA*CF^2*zb*G[0, 1, 0, zb])/48 + 
   (63*CF^3*zb*G[0, 1, 0, zb])/4 + (59*CA*CF*nf*zb*G[0, 1, 0, zb])/72 + 
   (17*CF^2*nf*zb*G[0, 1, 0, zb])/12 - (23*CA^2*CF*G[0, 1, 1, zb])/96 - 
   (443*CA*CF^2*G[0, 1, 1, zb])/48 - (31*CF^3*G[0, 1, 1, zb])/2 - 
   (17*CA*CF*nf*G[0, 1, 1, zb])/24 - (13*CF^2*nf*G[0, 1, 1, zb])/12 + 
   (117*CA^2*CF*G[0, 1, 1, zb])/(32*(-1 + zb)) - (155*CA*CF^2*G[0, 1, 1, zb])/
    (24*(-1 + zb)) - (163*CF^3*G[0, 1, 1, zb])/(8*(-1 + zb)) - 
   (17*CA*CF*nf*G[0, 1, 1, zb])/(12*(-1 + zb)) - (13*CF^2*nf*G[0, 1, 1, zb])/
    (6*(-1 + zb)) + (149*CA^2*CF*zb*G[0, 1, 1, zb])/96 - 
   (227*CA*CF^2*zb*G[0, 1, 1, zb])/48 - 12*CF^3*zb*G[0, 1, 1, zb] - 
   (17*CA*CF*nf*zb*G[0, 1, 1, zb])/24 - (13*CF^2*nf*zb*G[0, 1, 1, zb])/12 - 
   (49*CA^2*CF*G[1, 0, 0, zb])/36 + (427*CA*CF^2*G[1, 0, 0, zb])/48 + 
   (145*CF^3*G[1, 0, 0, zb])/8 + (65*CA*CF*nf*G[1, 0, 0, zb])/72 + 
   (4*CF^2*nf*G[1, 0, 0, zb])/3 - (239*CA^2*CF*G[1, 0, 0, zb])/
    (36*(-1 + zb)) + (81*CA*CF^2*G[1, 0, 0, zb])/(16*(-1 + zb)) + 
   (25*CF^3*G[1, 0, 0, zb])/(-1 + zb) + (65*CA*CF*nf*G[1, 0, 0, zb])/
    (36*(-1 + zb)) + (8*CF^2*nf*G[1, 0, 0, zb])/(3*(-1 + zb)) - 
   (209*CA^2*CF*zb*G[1, 0, 0, zb])/72 + (311*CA*CF^2*zb*G[1, 0, 0, zb])/48 + 
   (141*CF^3*zb*G[1, 0, 0, zb])/8 + (65*CA*CF*nf*zb*G[1, 0, 0, zb])/72 + 
   (4*CF^2*nf*zb*G[1, 0, 0, zb])/3 + (19*CA^2*CF*G[1, 0, 1, zb])/32 - 
   (151*CA*CF^2*G[1, 0, 1, zb])/16 - (27*CF^3*G[1, 0, 1, zb])/2 - 
   (19*CA*CF*nf*G[1, 0, 1, zb])/24 - CF^2*nf*G[1, 0, 1, zb] + 
   (505*CA^2*CF*G[1, 0, 1, zb])/(96*(-1 + zb)) - (113*CA*CF^2*G[1, 0, 1, zb])/
    (16*(-1 + zb)) - (75*CF^3*G[1, 0, 1, zb])/(4*(-1 + zb)) - 
   (19*CA*CF*nf*G[1, 0, 1, zb])/(12*(-1 + zb)) - (2*CF^2*nf*G[1, 0, 1, zb])/
    (-1 + zb) + (193*CA^2*CF*zb*G[1, 0, 1, zb])/96 - 
   (119*CA*CF^2*zb*G[1, 0, 1, zb])/16 - (27*CF^3*zb*G[1, 0, 1, zb])/2 - 
   (19*CA*CF*nf*zb*G[1, 0, 1, zb])/24 - CF^2*nf*zb*G[1, 0, 1, zb] + 
   (79*CA^2*CF*G[1, 1, 0, zb])/96 - (119*CA*CF^2*G[1, 1, 0, zb])/16 - 
   (107*CF^3*G[1, 1, 0, zb])/8 - (17*CA*CF*nf*G[1, 1, 0, zb])/24 - 
   CF^2*nf*G[1, 1, 0, zb] + (165*CA^2*CF*G[1, 1, 0, zb])/(32*(-1 + zb)) - 
   (75*CA*CF^2*G[1, 1, 0, zb])/(16*(-1 + zb)) - (75*CF^3*G[1, 1, 0, zb])/
    (4*(-1 + zb)) - (17*CA*CF*nf*G[1, 1, 0, zb])/(12*(-1 + zb)) - 
   (2*CF^2*nf*G[1, 1, 0, zb])/(-1 + zb) + (167*CA^2*CF*zb*G[1, 1, 0, zb])/
    96 - (95*CA*CF^2*zb*G[1, 1, 0, zb])/16 - (111*CF^3*zb*G[1, 1, 0, zb])/8 - 
   (17*CA*CF*nf*zb*G[1, 1, 0, zb])/24 - CF^2*nf*zb*G[1, 1, 0, zb] + 
   (5*CA^2*CF*G[1, 1, 1, zb])/64 + (125*CA*CF^2*G[1, 1, 1, zb])/16 + 
   (159*CF^3*G[1, 1, 1, zb])/16 + (5*CA*CF*nf*G[1, 1, 1, zb])/8 + 
   (3*CF^2*nf*G[1, 1, 1, zb])/4 - (243*CA^2*CF*G[1, 1, 1, zb])/
    (64*(-1 + zb)) + (99*CA*CF^2*G[1, 1, 1, zb])/(16*(-1 + zb)) + 
   (225*CF^3*G[1, 1, 1, zb])/(16*(-1 + zb)) + (5*CA*CF*nf*G[1, 1, 1, zb])/
    (4*(-1 + zb)) + (3*CF^2*nf*G[1, 1, 1, zb])/(2*(-1 + zb)) - 
   (55*CA^2*CF*zb*G[1, 1, 1, zb])/64 + (105*CA*CF^2*zb*G[1, 1, 1, zb])/16 + 
   (171*CF^3*zb*G[1, 1, 1, zb])/16 + (5*CA*CF*nf*zb*G[1, 1, 1, zb])/8 + 
   (3*CF^2*nf*zb*G[1, 1, 1, zb])/4 + 6*CA^2*CF*G[0, 0, 0, 0, zb] + 
   (89*CA*CF^2*G[0, 0, 0, 0, zb])/6 + (32*CF^3*G[0, 0, 0, 0, zb])/3 + 
   (12*CA^2*CF*G[0, 0, 0, 0, zb])/(-1 + zb) + (89*CA*CF^2*G[0, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (64*CF^3*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   6*CA^2*CF*zb*G[0, 0, 0, 0, zb] + (89*CA*CF^2*zb*G[0, 0, 0, 0, zb])/6 + 
   (32*CF^3*zb*G[0, 0, 0, 0, zb])/3 - (43*CA^2*CF*G[0, 0, 0, 1, zb])/8 - 
   (305*CA*CF^2*G[0, 0, 0, 1, zb])/24 - 8*CF^3*G[0, 0, 0, 1, zb] - 
   (43*CA^2*CF*G[0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (305*CA*CF^2*G[0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (16*CF^3*G[0, 0, 0, 1, zb])/(-1 + zb) - (43*CA^2*CF*zb*G[0, 0, 0, 1, zb])/
    8 - (305*CA*CF^2*zb*G[0, 0, 0, 1, zb])/24 - 8*CF^3*zb*G[0, 0, 0, 1, zb] - 
   (37*CA^2*CF*G[0, 0, 1, 0, zb])/8 - (277*CA*CF^2*G[0, 0, 1, 0, zb])/24 - 
   (35*CF^3*G[0, 0, 1, 0, zb])/4 - (37*CA^2*CF*G[0, 0, 1, 0, zb])/
    (4*(-1 + zb)) - (277*CA*CF^2*G[0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (35*CF^3*G[0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (37*CA^2*CF*zb*G[0, 0, 1, 0, zb])/8 - (277*CA*CF^2*zb*G[0, 0, 1, 0, zb])/
    24 - (35*CF^3*zb*G[0, 0, 1, 0, zb])/4 + (17*CA^2*CF*G[0, 0, 1, 1, zb])/
    4 + (79*CA*CF^2*G[0, 0, 1, 1, zb])/8 + (27*CF^3*G[0, 0, 1, 1, zb])/4 + 
   (17*CA^2*CF*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (79*CA*CF^2*G[0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (27*CF^3*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (17*CA^2*CF*zb*G[0, 0, 1, 1, zb])/4 + (79*CA*CF^2*zb*G[0, 0, 1, 1, zb])/
    8 + (27*CF^3*zb*G[0, 0, 1, 1, zb])/4 - 4*CA^2*CF*G[0, 1, 0, 0, zb] - 
   (127*CA*CF^2*G[0, 1, 0, 0, zb])/12 - (39*CF^3*G[0, 1, 0, 0, zb])/4 - 
   (8*CA^2*CF*G[0, 1, 0, 0, zb])/(-1 + zb) - (127*CA*CF^2*G[0, 1, 0, 0, zb])/
    (6*(-1 + zb)) - (39*CF^3*G[0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   4*CA^2*CF*zb*G[0, 1, 0, 0, zb] - (127*CA*CF^2*zb*G[0, 1, 0, 0, zb])/12 - 
   (39*CF^3*zb*G[0, 1, 0, 0, zb])/4 + (11*CA^2*CF*G[0, 1, 0, 1, zb])/3 + 
   (37*CA*CF^2*G[0, 1, 0, 1, zb])/4 + (15*CF^3*G[0, 1, 0, 1, zb])/2 + 
   (22*CA^2*CF*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (37*CA*CF^2*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (15*CF^3*G[0, 1, 0, 1, zb])/(-1 + zb) + (11*CA^2*CF*zb*G[0, 1, 0, 1, zb])/
    3 + (37*CA*CF^2*zb*G[0, 1, 0, 1, zb])/4 + (15*CF^3*zb*G[0, 1, 0, 1, zb])/
    2 + (17*CA^2*CF*G[0, 1, 1, 0, zb])/6 + 8*CA*CF^2*G[0, 1, 1, 0, zb] + 
   (31*CF^3*G[0, 1, 1, 0, zb])/4 + (17*CA^2*CF*G[0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CA*CF^2*G[0, 1, 1, 0, zb])/(-1 + zb) + 
   (31*CF^3*G[0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (17*CA^2*CF*zb*G[0, 1, 1, 0, zb])/6 + 8*CA*CF^2*zb*G[0, 1, 1, 0, zb] + 
   (31*CF^3*zb*G[0, 1, 1, 0, zb])/4 - (43*CA^2*CF*G[0, 1, 1, 1, zb])/16 - 
   7*CA*CF^2*G[0, 1, 1, 1, zb] - 6*CF^3*G[0, 1, 1, 1, zb] - 
   (43*CA^2*CF*G[0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (14*CA*CF^2*G[0, 1, 1, 1, zb])/(-1 + zb) - (12*CF^3*G[0, 1, 1, 1, zb])/
    (-1 + zb) - (43*CA^2*CF*zb*G[0, 1, 1, 1, zb])/16 - 
   7*CA*CF^2*zb*G[0, 1, 1, 1, zb] - 6*CF^3*zb*G[0, 1, 1, 1, zb] - 
   (37*CA^2*CF*G[1, 0, 0, 0, zb])/8 - (281*CA*CF^2*G[1, 0, 0, 0, zb])/24 - 
   8*CF^3*G[1, 0, 0, 0, zb] - (37*CA^2*CF*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (281*CA*CF^2*G[1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (16*CF^3*G[1, 0, 0, 0, zb])/(-1 + zb) - (37*CA^2*CF*zb*G[1, 0, 0, 0, zb])/
    8 - (281*CA*CF^2*zb*G[1, 0, 0, 0, zb])/24 - 8*CF^3*zb*G[1, 0, 0, 0, zb] + 
   (103*CA^2*CF*G[1, 0, 0, 1, zb])/24 + (81*CA*CF^2*G[1, 0, 0, 1, zb])/8 + 
   6*CF^3*G[1, 0, 0, 1, zb] + (103*CA^2*CF*G[1, 0, 0, 1, zb])/
    (12*(-1 + zb)) + (81*CA*CF^2*G[1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (12*CF^3*G[1, 0, 0, 1, zb])/(-1 + zb) + (103*CA^2*CF*zb*G[1, 0, 0, 1, zb])/
    24 + (81*CA*CF^2*zb*G[1, 0, 0, 1, zb])/8 + 6*CF^3*zb*G[1, 0, 0, 1, zb] + 
   (89*CA^2*CF*G[1, 0, 1, 0, zb])/24 + (19*CA*CF^2*G[1, 0, 1, 0, zb])/2 + 
   (27*CF^3*G[1, 0, 1, 0, zb])/4 + (89*CA^2*CF*G[1, 0, 1, 0, zb])/
    (12*(-1 + zb)) + (19*CA*CF^2*G[1, 0, 1, 0, zb])/(-1 + zb) + 
   (27*CF^3*G[1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (89*CA^2*CF*zb*G[1, 0, 1, 0, zb])/24 + (19*CA*CF^2*zb*G[1, 0, 1, 0, zb])/
    2 + (27*CF^3*zb*G[1, 0, 1, 0, zb])/4 - (57*CA^2*CF*G[1, 0, 1, 1, zb])/
    16 - (33*CA*CF^2*G[1, 0, 1, 1, zb])/4 - (21*CF^3*G[1, 0, 1, 1, zb])/4 - 
   (57*CA^2*CF*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (33*CA*CF^2*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (21*CF^3*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (57*CA^2*CF*zb*G[1, 0, 1, 1, zb])/16 - (33*CA*CF^2*zb*G[1, 0, 1, 1, zb])/
    4 - (21*CF^3*zb*G[1, 0, 1, 1, zb])/4 + (83*CA^2*CF*G[1, 1, 0, 0, zb])/
    24 + (65*CA*CF^2*G[1, 1, 0, 0, zb])/8 + 6*CF^3*G[1, 1, 0, 0, zb] + 
   (83*CA^2*CF*G[1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (65*CA*CF^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (12*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) + (83*CA^2*CF*zb*G[1, 1, 0, 0, zb])/
    24 + (65*CA*CF^2*zb*G[1, 1, 0, 0, zb])/8 + 6*CF^3*zb*G[1, 1, 0, 0, zb] - 
   (53*CA^2*CF*G[1, 1, 0, 1, zb])/16 - (57*CA*CF^2*G[1, 1, 0, 1, zb])/8 - 
   (9*CF^3*G[1, 1, 0, 1, zb])/2 - (53*CA^2*CF*G[1, 1, 0, 1, zb])/
    (8*(-1 + zb)) - (57*CA*CF^2*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (9*CF^3*G[1, 1, 0, 1, zb])/(-1 + zb) - (53*CA^2*CF*zb*G[1, 1, 0, 1, zb])/
    16 - (57*CA*CF^2*zb*G[1, 1, 0, 1, zb])/8 - (9*CF^3*zb*G[1, 1, 0, 1, zb])/
    2 - (43*CA^2*CF*G[1, 1, 1, 0, zb])/16 - (51*CA*CF^2*G[1, 1, 1, 0, zb])/
    8 - (9*CF^3*G[1, 1, 1, 0, zb])/2 - (43*CA^2*CF*G[1, 1, 1, 0, zb])/
    (8*(-1 + zb)) - (51*CA*CF^2*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (9*CF^3*G[1, 1, 1, 0, zb])/(-1 + zb) - (43*CA^2*CF*zb*G[1, 1, 1, 0, zb])/
    16 - (51*CA*CF^2*zb*G[1, 1, 1, 0, zb])/8 - (9*CF^3*zb*G[1, 1, 1, 0, zb])/
    2 + (87*CA^2*CF*G[1, 1, 1, 1, zb])/32 + (45*CA*CF^2*G[1, 1, 1, 1, zb])/
    8 + (27*CF^3*G[1, 1, 1, 1, zb])/8 + (87*CA^2*CF*G[1, 1, 1, 1, zb])/
    (16*(-1 + zb)) + (45*CA*CF^2*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (27*CF^3*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (87*CA^2*CF*zb*G[1, 1, 1, 1, zb])/32 + (45*CA*CF^2*zb*G[1, 1, 1, 1, zb])/
    8 + (27*CF^3*zb*G[1, 1, 1, 1, zb])/8 + (2375*CA^2*CF*Log[Q2dmu2])/432 + 
   (19579*CA*CF^2*Log[Q2dmu2])/1728 - (2255*CF^3*Log[Q2dmu2])/64 - 
   (19*CA*CF*nf*Log[Q2dmu2])/96 - (2077*CF^2*nf*Log[Q2dmu2])/432 - 
   (59*CF*nf^2*Log[Q2dmu2])/432 - (137*CA^2*CF*Pi^2*Log[Q2dmu2])/2304 + 
   (457*CA*CF^2*Pi^2*Log[Q2dmu2])/192 + (57*CF^3*Pi^2*Log[Q2dmu2])/64 + 
   (5*CA*CF*nf*Pi^2*Log[Q2dmu2])/36 + (CF^2*nf*Pi^2*Log[Q2dmu2])/16 + 
   (553*CA^2*CF*Log[Q2dmu2])/(108*(-1 + zb)) + (25043*CA*CF^2*Log[Q2dmu2])/
    (1728*(-1 + zb)) - (2479*CF^3*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (43*CA*CF*nf*Log[Q2dmu2])/(288*(-1 + zb)) - (2423*CF^2*nf*Log[Q2dmu2])/
    (432*(-1 + zb)) - (79*CF*nf^2*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (1897*CA^2*CF*Pi^2*Log[Q2dmu2])/(2304*(-1 + zb)) + 
   (511*CA*CF^2*Pi^2*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (75*CF^3*Pi^2*Log[Q2dmu2])/(64*(-1 + zb)) + (5*CA*CF*nf*Pi^2*Log[Q2dmu2])/
    (18*(-1 + zb)) + (CF^2*nf*Pi^2*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (317*CA^2*CF*zb*Log[Q2dmu2])/108 + (19963*CA*CF^2*zb*Log[Q2dmu2])/1728 - 
   (1643*CF^3*zb*Log[Q2dmu2])/64 + (55*CA*CF*nf*zb*Log[Q2dmu2])/288 - 
   (1561*CF^2*nf*zb*Log[Q2dmu2])/432 - (47*CF*nf^2*zb*Log[Q2dmu2])/432 - 
   (1085*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/2304 + (99*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/
    64 + (45*CF^3*Pi^2*zb*Log[Q2dmu2])/64 + (5*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/
    36 + (CF^2*nf*Pi^2*zb*Log[Q2dmu2])/16 - 
   (1697*CA^2*CF*G[0, zb]*Log[Q2dmu2])/288 - 
   (985*CA*CF^2*G[0, zb]*Log[Q2dmu2])/288 + (443*CF^3*G[0, zb]*Log[Q2dmu2])/
    16 + (125*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/144 + 
   (29*CF^2*nf*G[0, zb]*Log[Q2dmu2])/9 + (CF*nf^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (155*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/192 - 
   (35*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/24 - 
   (3*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/8 - (2125*CA^2*CF*G[0, zb]*Log[Q2dmu2])/
    (288*(-1 + zb)) - (2129*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (525*CF^3*G[0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (97*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (77*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (CF*nf^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (155*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (35*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (3*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1211*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/288 - 
   (1603*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/288 + 
   (325*CF^3*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (53*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/144 + 
   (23*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/9 + (CF*nf^2*zb*G[0, zb]*Log[Q2dmu2])/
    18 - (155*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/192 - 
   (35*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/24 - 
   (3*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/8 + 
   (713*CA^2*CF*G[1, zb]*Log[Q2dmu2])/144 - (49*CA*CF^2*G[1, zb]*Log[Q2dmu2])/
    48 - (687*CF^3*G[1, zb]*Log[Q2dmu2])/32 - 
   (125*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/144 - 
   (29*CF^2*nf*G[1, zb]*Log[Q2dmu2])/12 - (CF*nf^2*G[1, zb]*Log[Q2dmu2])/24 + 
   (235*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/384 + 
   (33*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (9*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (1823*CA^2*CF*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (41*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (405*CF^3*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (109*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (77*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (CF*nf^2*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (235*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (33*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (9*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (67*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/18 + 
   (17*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/12 - 
   (507*CF^3*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (65*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/144 - 
   (23*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/12 - 
   (CF*nf^2*zb*G[1, zb]*Log[Q2dmu2])/24 + 
   (235*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/384 + 
   (33*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/32 + 
   (9*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/32 + 
   (29*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (365*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/48 - 19*CF^3*G[0, 0, zb]*
    Log[Q2dmu2] - (5*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (4*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (139*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (193*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (25*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (8*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (83*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (125*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/48 - 
   15*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   (5*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (4*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (59*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/96 + 
   (65*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/8 + (57*CF^3*G[0, 1, zb]*Log[Q2dmu2])/
    4 + (17*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   CF^2*nf*G[0, 1, zb]*Log[Q2dmu2] - (433*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/
    (96*(-1 + zb)) + (93*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (75*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (17*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (239*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/96 + 
   (31*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (45*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (17*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2] - (95*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/
    96 + (115*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (111*CF^3*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (17*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/24 + CF^2*nf*G[1, 0, zb]*
    Log[Q2dmu2] - (487*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (75*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (75*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (17*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (239*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/96 + 
   (71*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (99*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (17*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2] + (11*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/
    64 - (123*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (165*CF^3*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (243*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (99*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (225*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (5*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (103*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (87*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (153*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 4*CA^2*CF*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (39*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   8*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2] + (8*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (39*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (16*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (39*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   8*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (7*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (67*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 6*CF^3*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (7*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (67*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (12*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (67*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   6*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (23*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (31*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (27*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (23*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (31*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (27*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (23*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (31*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (27*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (43*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (27*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (21*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (43*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (27*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (21*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (43*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (27*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (21*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (13*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (65*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 6*CF^3*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (13*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (65*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (12*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (13*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (65*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   6*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (49*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (57*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (49*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (57*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (9*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (49*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (57*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (43*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (51*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (43*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (51*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (9*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (43*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (51*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (87*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (45*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (87*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (45*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (27*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (87*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (45*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - (85*CA^2*CF*Log[Q2dmu2]^2)/
    32 + (103*CA*CF^2*Log[Q2dmu2]^2)/96 + (687*CF^3*Log[Q2dmu2]^2)/64 + 
   (49*CA*CF*nf*Log[Q2dmu2]^2)/96 + (29*CF^2*nf*Log[Q2dmu2]^2)/24 + 
   (CF*nf^2*Log[Q2dmu2]^2)/48 - (79*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/256 - 
   (5*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/8 - (9*CF^3*Pi^2*Log[Q2dmu2]^2)/64 - 
   (231*CA^2*CF*Log[Q2dmu2]^2)/(64*(-1 + zb)) - (CA*CF^2*Log[Q2dmu2]^2)/
    (24*(-1 + zb)) + (405*CF^3*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (47*CA*CF*nf*Log[Q2dmu2]^2)/(96*(-1 + zb)) + (77*CF^2*nf*Log[Q2dmu2]^2)/
    (48*(-1 + zb)) + (CF*nf^2*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (79*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (5*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (9*CF^3*Pi^2*Log[Q2dmu2]^2)/(32*(-1 + zb)) - (71*CA^2*CF*zb*Log[Q2dmu2]^2)/
    32 - (53*CA*CF^2*zb*Log[Q2dmu2]^2)/96 + (519*CF^3*zb*Log[Q2dmu2]^2)/64 + 
   (25*CA*CF*nf*zb*Log[Q2dmu2]^2)/96 + (23*CF^2*nf*zb*Log[Q2dmu2]^2)/24 + 
   (CF*nf^2*zb*Log[Q2dmu2]^2)/48 - (79*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2)/256 - 
   (5*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/8 - (9*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/64 + 
   (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (119*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/32 - (57*CF^3*G[0, zb]*Log[Q2dmu2]^2)/
    8 - (3*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/2 + (153*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/
    (64*(-1 + zb)) - (85*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (75*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (3*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (105*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (47*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (45*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/2 - (7*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/
    128 + (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (171*CF^3*G[1, zb]*Log[Q2dmu2]^2)/32 + (5*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/
    16 + (3*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (227*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (99*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (225*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (5*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (139*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/128 + 
   (15*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (135*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (5*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 3*CF^3*G[0, 0, zb]*
    Log[Q2dmu2]^2 + (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (15*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (6*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (27*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   3*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (51*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (9*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (45*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (51*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (9*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (45*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (87*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (45*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (87*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (45*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (27*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (87*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (45*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - (23*CA^2*CF*Log[Q2dmu2]^3)/
    128 - (47*CA*CF^2*Log[Q2dmu2]^3)/32 - (57*CF^3*Log[Q2dmu2]^3)/32 - 
   (CA*CF*nf*Log[Q2dmu2]^3)/8 - (CF^2*nf*Log[Q2dmu2]^3)/8 + 
   (65*CA^2*CF*Log[Q2dmu2]^3)/(128*(-1 + zb)) - (43*CA*CF^2*Log[Q2dmu2]^3)/
    (32*(-1 + zb)) - (75*CF^3*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (CA*CF*nf*Log[Q2dmu2]^3)/(4*(-1 + zb)) - (CF^2*nf*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) + (61*CA^2*CF*zb*Log[Q2dmu2]^3)/128 - 
   (23*CA*CF^2*zb*Log[Q2dmu2]^3)/32 - (45*CF^3*zb*Log[Q2dmu2]^3)/32 - 
   (CA*CF*nf*zb*Log[Q2dmu2]^3)/8 - (CF^2*nf*zb*Log[Q2dmu2]^3)/8 + 
   (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/8 + (3*CF^3*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (9*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (3*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (21*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (3*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - (33*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/
    64 - (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CF^3*G[1, zb]*Log[Q2dmu2]^3)/16 - (33*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/
    (32*(-1 + zb)) - (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (9*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (33*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (15*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + (63*CA^2*CF*Log[Q2dmu2]^4)/256 + 
   (9*CA*CF^2*Log[Q2dmu2]^4)/32 + (9*CF^3*Log[Q2dmu2]^4)/64 + 
   (63*CA^2*CF*Log[Q2dmu2]^4)/(128*(-1 + zb)) + (9*CA*CF^2*Log[Q2dmu2]^4)/
    (16*(-1 + zb)) + (9*CF^3*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (63*CA^2*CF*zb*Log[Q2dmu2]^4)/256 + (9*CA*CF^2*zb*Log[Q2dmu2]^4)/32 + 
   (9*CF^3*zb*Log[Q2dmu2]^4)/64 + (419*CA^2*CF*Zeta[3])/576 - 
   (961*CA*CF^2*Zeta[3])/144 - (323*CF^3*Zeta[3])/48 - 
   (17*CA*CF*nf*Zeta[3])/36 - (17*CF^2*nf*Zeta[3])/36 + 
   (1915*CA^2*CF*Zeta[3])/(576*(-1 + zb)) - (893*CA*CF^2*Zeta[3])/
    (144*(-1 + zb)) - (425*CF^3*Zeta[3])/(48*(-1 + zb)) - 
   (17*CA*CF*nf*Zeta[3])/(18*(-1 + zb)) - (17*CF^2*nf*Zeta[3])/
    (18*(-1 + zb)) + (1199*CA^2*CF*zb*Zeta[3])/576 - 
   (553*CA*CF^2*zb*Zeta[3])/144 - (85*CF^3*zb*Zeta[3])/16 - 
   (17*CA*CF*nf*zb*Zeta[3])/36 - (17*CF^2*nf*zb*Zeta[3])/36 + 
   (101*CA^2*CF*G[0, zb]*Zeta[3])/48 + (23*CA*CF^2*G[0, zb]*Zeta[3])/4 + 
   (17*CF^3*G[0, zb]*Zeta[3])/6 + (101*CA^2*CF*G[0, zb]*Zeta[3])/
    (24*(-1 + zb)) + (23*CA*CF^2*G[0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (17*CF^3*G[0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (101*CA^2*CF*zb*G[0, zb]*Zeta[3])/48 + (23*CA*CF^2*zb*G[0, zb]*Zeta[3])/
    4 + (17*CF^3*zb*G[0, zb]*Zeta[3])/6 - (169*CA^2*CF*G[1, zb]*Zeta[3])/96 - 
   (103*CA*CF^2*G[1, zb]*Zeta[3])/24 - (17*CF^3*G[1, zb]*Zeta[3])/8 - 
   (169*CA^2*CF*G[1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (103*CA*CF^2*G[1, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (17*CF^3*G[1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (169*CA^2*CF*zb*G[1, zb]*Zeta[3])/96 - (103*CA*CF^2*zb*G[1, zb]*Zeta[3])/
    24 - (17*CF^3*zb*G[1, zb]*Zeta[3])/8 + (65*CA^2*CF*Log[Q2dmu2]*Zeta[3])/
    32 + (17*CA*CF^2*Log[Q2dmu2]*Zeta[3])/4 + (17*CF^3*Log[Q2dmu2]*Zeta[3])/
    8 + (65*CA^2*CF*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (17*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (17*CF^3*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (65*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (17*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/4 + (17*CF^3*zb*Log[Q2dmu2]*Zeta[3])/
    8)/ep - (1017*CA^2*CF*Zeta[5])/160 - (341*CA*CF^2*Zeta[5])/20 - 
 (281*CF^3*Zeta[5])/40 - (1017*CA^2*CF*Zeta[5])/(80*(-1 + zb)) - 
 (341*CA*CF^2*Zeta[5])/(10*(-1 + zb)) - (281*CF^3*Zeta[5])/(20*(-1 + zb)) - 
 (1017*CA^2*CF*zb*Zeta[5])/160 - (341*CA*CF^2*zb*Zeta[5])/20 - 
 (281*CF^3*zb*Zeta[5])/40 + ep*((143140759*CA^2*CF)/1119744 - 
   (937301719*CA*CF^2)/1119744 + (625735*CF^3)/768 - 
   (11225065*CA*CF*nf)/186624 + (40730965*CF^2*nf)/279936 + 
   (207775*CF*nf^2)/34992 + (10830497*CA^2*CF*Pi^2)/373248 - 
   (1622231*CA*CF^2*Pi^2)/41472 - (14741*CF^3*Pi^2)/384 - 
   (673663*CA*CF*nf*Pi^2)/186624 - (62743*CF^2*nf*Pi^2)/10368 - 
   (349*CF*nf^2*Pi^2)/1728 + (215489*CA^2*CF*Pi^4)/622080 + 
   (385541*CA*CF^2*Pi^4)/207360 - (7619*CF^3*Pi^4)/15360 + 
   (65377*CA*CF*nf*Pi^4)/622080 - (3857*CF^2*nf*Pi^4)/51840 - 
   (133*CF*nf^2*Pi^4)/103680 - (249083*CA^2*CF*Pi^6)/11612160 - 
   (943*CA*CF^2*Pi^6)/90720 - (6457*CF^3*Pi^6)/580608 + 
   (151193111*CA^2*CF)/(1119744*(-1 + zb)) - (960513719*CA*CF^2)/
    (1119744*(-1 + zb)) + (639047*CF^3)/(768*(-1 + zb)) - 
   (432971*CA*CF*nf)/(6912*(-1 + zb)) + (41897045*CF^2*nf)/
    (279936*(-1 + zb)) + (216527*CF*nf^2)/(34992*(-1 + zb)) + 
   (11075665*CA^2*CF*Pi^2)/(373248*(-1 + zb)) - (1580863*CA*CF^2*Pi^2)/
    (41472*(-1 + zb)) - (15605*CF^3*Pi^2)/(384*(-1 + zb)) - 
   (652055*CA*CF*nf*Pi^2)/(186624*(-1 + zb)) - (68231*CF^2*nf*Pi^2)/
    (10368*(-1 + zb)) - (403*CF*nf^2*Pi^2)/(1728*(-1 + zb)) + 
   (176891*CA^2*CF*Pi^4)/(1244160*(-1 + zb)) + (22571*CA*CF^2*Pi^4)/
    (10368*(-1 + zb)) - (2831*CF^3*Pi^4)/(4608*(-1 + zb)) + 
   (17539*CA*CF*nf*Pi^4)/(124416*(-1 + zb)) - (10241*CF^2*nf*Pi^4)/
    (103680*(-1 + zb)) - (133*CF*nf^2*Pi^4)/(51840*(-1 + zb)) - 
   (249083*CA^2*CF*Pi^6)/(5806080*(-1 + zb)) - 
   (943*CA*CF^2*Pi^6)/(45360*(-1 + zb)) - (6457*CF^3*Pi^6)/
    (290304*(-1 + zb)) + (116997055*CA^2*CF*zb)/1119744 - 
   (634722391*CA*CF^2*zb)/1119744 + (427267*CF^3*zb)/768 - 
   (8186513*CA*CF*nf*zb)/186624 + (28756705*CF^2*nf*zb)/279936 + 
   (150799*CF*nf^2*zb)/34992 + (6201233*CA^2*CF*Pi^2*zb)/373248 - 
   (811079*CA*CF^2*Pi^2*zb)/41472 - (10099*CF^3*Pi^2*zb)/384 - 
   (355879*CA*CF*nf*Pi^2*zb)/186624 - (46435*CF^2*nf*Pi^2*zb)/10368 - 
   (29*CF*nf^2*Pi^2*zb)/192 + (24683*CA^2*CF*Pi^4*zb)/622080 + 
   (54637*CA*CF^2*Pi^4*zb)/41472 - (4123*CF^3*Pi^4*zb)/15360 + 
   (49129*CA*CF*nf*Pi^4*zb)/622080 - (3059*CF^2*nf*Pi^4*zb)/51840 - 
   (133*CF*nf^2*Pi^4*zb)/103680 - (249083*CA^2*CF*Pi^6*zb)/11612160 - 
   (943*CA*CF^2*Pi^6*zb)/90720 - (6457*CF^3*Pi^6*zb)/580608 - 
   (CA^2*CF*Pi^2*zb^2)/32 + (CA*CF^2*Pi^2*zb^2)/32 - 
   (18886453*CA^2*CF*G[0, zb])/186624 + (143314717*CA*CF^2*G[0, zb])/186624 - 
   (294115*CF^3*G[0, zb])/384 + (4875601*CA*CF*nf*G[0, zb])/93312 - 
   (6262171*CF^2*nf*G[0, zb])/46656 - (15427*CF*nf^2*G[0, zb])/2916 - 
   (1303237*CA^2*CF*Pi^2*G[0, zb])/62208 + (283361*CA*CF^2*Pi^2*G[0, zb])/
    6912 + (12709*CF^3*Pi^2*G[0, zb])/384 + (112013*CA*CF*nf*Pi^2*G[0, zb])/
    31104 + (8233*CF^2*nf*Pi^2*G[0, zb])/1728 + (59*CF*nf^2*Pi^2*G[0, zb])/
    432 - (330571*CA^2*CF*Pi^4*G[0, zb])/414720 - 
   (20951*CA*CF^2*Pi^4*G[0, zb])/23040 + (2527*CF^3*Pi^4*G[0, zb])/5760 - 
   (1903*CA*CF*nf*Pi^4*G[0, zb])/51840 + (133*CF^2*nf*Pi^4*G[0, zb])/4320 - 
   (21275141*CA^2*CF*G[0, zb])/(186624*(-1 + zb)) + 
   (150473165*CA*CF^2*G[0, zb])/(186624*(-1 + zb)) - 
   (101793*CF^3*G[0, zb])/(128*(-1 + zb)) + (5301809*CA*CF*nf*G[0, zb])/
    (93312*(-1 + zb)) - (6588443*CF^2*nf*G[0, zb])/(46656*(-1 + zb)) - 
   (16643*CF*nf^2*G[0, zb])/(2916*(-1 + zb)) - 
   (1408877*CA^2*CF*Pi^2*G[0, zb])/(62208*(-1 + zb)) + 
   (274777*CA*CF^2*Pi^2*G[0, zb])/(6912*(-1 + zb)) + 
   (14053*CF^3*Pi^2*G[0, zb])/(384*(-1 + zb)) + 
   (108829*CA*CF*nf*Pi^2*G[0, zb])/(31104*(-1 + zb)) + 
   (9617*CF^2*nf*Pi^2*G[0, zb])/(1728*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*G[0, zb])/(432*(-1 + zb)) - 
   (246839*CA^2*CF*Pi^4*G[0, zb])/(414720*(-1 + zb)) - 
   (17195*CA*CF^2*Pi^4*G[0, zb])/(13824*(-1 + zb)) + 
   (665*CF^3*Pi^4*G[0, zb])/(1152*(-1 + zb)) - (1903*CA*CF*nf*Pi^4*G[0, zb])/
    (25920*(-1 + zb)) + (133*CF^2*nf*Pi^4*G[0, zb])/(2160*(-1 + zb)) - 
   (15377713*CA^2*CF*zb*G[0, zb])/186624 + (95143213*CA*CF^2*zb*G[0, zb])/
    186624 - (199817*CF^3*zb*G[0, zb])/384 + (3516709*CA*CF*nf*zb*G[0, zb])/
    93312 - (4418365*CF^2*nf*zb*G[0, zb])/46656 - 
   (11287*CF*nf^2*zb*G[0, zb])/2916 - (902653*CA^2*CF*Pi^2*zb*G[0, zb])/
    62208 + (163277*CA*CF^2*Pi^2*zb*G[0, zb])/6912 + 
   (8785*CF^3*Pi^2*zb*G[0, zb])/384 + (66665*CA*CF*nf*Pi^2*zb*G[0, zb])/
    31104 + (6139*CF^2*nf*Pi^2*zb*G[0, zb])/1728 + 
   (47*CF*nf^2*Pi^2*zb*G[0, zb])/432 - (139639*CA^2*CF*Pi^4*zb*G[0, zb])/
    414720 - (47629*CA*CF^2*Pi^4*zb*G[0, zb])/69120 + 
   (133*CF^3*Pi^4*zb*G[0, zb])/384 - (1903*CA*CF*nf*Pi^4*zb*G[0, zb])/51840 + 
   (133*CF^2*nf*Pi^4*zb*G[0, zb])/4320 + (7815677*CA^2*CF*G[1, zb])/186624 - 
   (34070365*CA*CF^2*G[1, zb])/62208 + (20135*CF^3*G[1, zb])/32 - 
   (3172825*CA*CF*nf*G[1, zb])/93312 + (203873*CF^2*nf*G[1, zb])/1944 + 
   (15427*CF*nf^2*G[1, zb])/3888 + (16021*CA^2*CF*Pi^2*G[1, zb])/1152 - 
   (192553*CA*CF^2*Pi^2*G[1, zb])/6912 - (20327*CF^3*Pi^2*G[1, zb])/768 - 
   (2981*CA*CF*nf*Pi^2*G[1, zb])/1152 - (6335*CF^2*nf*Pi^2*G[1, zb])/1728 - 
   (59*CF*nf^2*Pi^2*G[1, zb])/576 + (152483*CA^2*CF*Pi^4*G[1, zb])/276480 + 
   (2021*CA*CF^2*Pi^4*G[1, zb])/2880 - (6061*CF^3*Pi^4*G[1, zb])/23040 + 
   (727*CA*CF*nf*Pi^4*G[1, zb])/34560 - (133*CF^2*nf*Pi^4*G[1, zb])/5760 - 
   (5*CA*CF^2*Pi^2*G[1, zb])/(6*(-2 + zb)) + (9490909*CA^2*CF*G[1, zb])/
    (186624*(-1 + zb)) - (35851229*CA*CF^2*G[1, zb])/(62208*(-1 + zb)) + 
   (20775*CF^3*G[1, zb])/(32*(-1 + zb)) - (3489209*CA*CF*nf*G[1, zb])/
    (93312*(-1 + zb)) + (213907*CF^2*nf*G[1, zb])/(1944*(-1 + zb)) + 
   (16643*CF*nf^2*G[1, zb])/(3888*(-1 + zb)) + (66595*CA^2*CF*Pi^2*G[1, zb])/
    (3456*(-1 + zb)) - (64099*CA*CF^2*Pi^2*G[1, zb])/(2304*(-1 + zb)) - 
   (7533*CF^3*Pi^2*G[1, zb])/(256*(-1 + zb)) - (9271*CA*CF*nf*Pi^2*G[1, zb])/
    (3456*(-1 + zb)) - (2453*CF^2*nf*Pi^2*G[1, zb])/(576*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*G[1, zb])/(576*(-1 + zb)) + (43109*CA^2*CF*Pi^4*G[1, zb])/
    (92160*(-1 + zb)) + (2451*CA*CF^2*Pi^4*G[1, zb])/(2560*(-1 + zb)) - 
   (665*CF^3*Pi^4*G[1, zb])/(1536*(-1 + zb)) + (727*CA*CF*nf*Pi^4*G[1, zb])/
    (17280*(-1 + zb)) - (133*CF^2*nf*Pi^4*G[1, zb])/(2880*(-1 + zb)) + 
   (7131905*CA^2*CF*zb*G[1, zb])/186624 - (22635781*CA*CF^2*zb*G[1, zb])/
    62208 + (27355*CF^3*zb*G[1, zb])/64 - (2281093*CA*CF*nf*zb*G[1, zb])/
    93312 + (577427*CF^2*nf*zb*G[1, zb])/7776 + (11287*CF*nf^2*zb*G[1, zb])/
    3888 + (30497*CA^2*CF*Pi^2*zb*G[1, zb])/3456 - 
   (36463*CA*CF^2*Pi^2*zb*G[1, zb])/2304 - (14779*CF^3*Pi^2*zb*G[1, zb])/
    768 - (5099*CA*CF*nf*Pi^2*zb*G[1, zb])/3456 - 
   (1523*CF^2*nf*Pi^2*zb*G[1, zb])/576 - (47*CF*nf^2*Pi^2*zb*G[1, zb])/576 + 
   (60343*CA^2*CF*Pi^4*zb*G[1, zb])/276480 + (1819*CA*CF^2*Pi^4*zb*G[1, zb])/
    5760 - (703*CF^3*Pi^4*zb*G[1, zb])/1536 + (727*CA*CF*nf*Pi^4*zb*G[1, zb])/
    34560 - (133*CF^2*nf*Pi^4*zb*G[1, zb])/5760 + 
   (871157*CA^2*CF*G[0, 0, zb])/31104 - (17786263*CA*CF^2*G[0, 0, zb])/
    31104 + (8605*CF^3*G[0, 0, zb])/12 - (505225*CA*CF*nf*G[0, 0, zb])/
    15552 + (29048*CF^2*nf*G[0, 0, zb])/243 + (349*CF*nf^2*G[0, 0, zb])/81 + 
   (143405*CA^2*CF*Pi^2*G[0, 0, zb])/10368 - (52649*CA*CF^2*Pi^2*G[0, 0, zb])/
    1152 - (5201*CF^3*Pi^2*G[0, 0, zb])/192 - 
   (20035*CA*CF*nf*Pi^2*G[0, 0, zb])/5184 - (29*CF^2*nf*Pi^2*G[0, 0, zb])/9 - 
   (CF*nf^2*Pi^2*G[0, 0, zb])/18 + (5725*CA^2*CF*Pi^4*G[0, 0, zb])/6912 + 
   (467*CA*CF^2*Pi^4*G[0, 0, zb])/1728 - (133*CF^3*Pi^4*G[0, 0, zb])/720 + 
   (1462861*CA^2*CF*G[0, 0, zb])/(31104*(-1 + zb)) - 
   (19754879*CA*CF^2*G[0, 0, zb])/(31104*(-1 + zb)) + 
   (9181*CF^3*G[0, 0, zb])/(12*(-1 + zb)) - (619841*CA*CF*nf*G[0, 0, zb])/
    (15552*(-1 + zb)) + (31792*CF^2*nf*G[0, 0, zb])/(243*(-1 + zb)) + 
   (403*CF*nf^2*G[0, 0, zb])/(81*(-1 + zb)) + 
   (207757*CA^2*CF*Pi^2*G[0, 0, zb])/(10368*(-1 + zb)) - 
   (53225*CA*CF^2*Pi^2*G[0, 0, zb])/(1152*(-1 + zb)) - 
   (6185*CF^3*Pi^2*G[0, 0, zb])/(192*(-1 + zb)) - 
   (22247*CA*CF*nf*Pi^2*G[0, 0, zb])/(5184*(-1 + zb)) - 
   (77*CF^2*nf*Pi^2*G[0, 0, zb])/(18*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[0, 0, zb])/(9*(-1 + zb)) + (5725*CA^2*CF*Pi^4*G[0, 0, zb])/
    (3456*(-1 + zb)) + (467*CA*CF^2*Pi^4*G[0, 0, zb])/(864*(-1 + zb)) - 
   (133*CF^3*Pi^4*G[0, 0, zb])/(360*(-1 + zb)) + 
   (1052513*CA^2*CF*zb*G[0, 0, zb])/31104 - (11835847*CA*CF^2*zb*G[0, 0, zb])/
    31104 + (15441*CF^3*zb*G[0, 0, zb])/32 - (384805*CA*CF*nf*zb*G[0, 0, zb])/
    15552 + (328889*CF^2*nf*zb*G[0, 0, zb])/3888 + 
   (29*CF*nf^2*zb*G[0, 0, zb])/9 + (135119*CA^2*CF*Pi^2*zb*G[0, 0, zb])/
    10368 - (3659*CA*CF^2*Pi^2*zb*G[0, 0, zb])/128 - 
   (3739*CF^3*Pi^2*zb*G[0, 0, zb])/192 - (13579*CA*CF*nf*Pi^2*zb*G[0, 0, zb])/
    5184 - (23*CF^2*nf*Pi^2*zb*G[0, 0, zb])/9 - (CF*nf^2*Pi^2*zb*G[0, 0, zb])/
    18 + (5725*CA^2*CF*Pi^4*zb*G[0, 0, zb])/6912 + 
   (467*CA*CF^2*Pi^4*zb*G[0, 0, zb])/1728 - (133*CF^3*Pi^4*zb*G[0, 0, zb])/
    720 + (CA^2*CF*zb^2*G[0, 0, zb])/16 - (CA*CF^2*zb^2*G[0, 0, zb])/16 + 
   (440299*CA^2*CF*G[0, 1, zb])/31104 + (3863629*CA*CF^2*G[0, 1, zb])/10368 - 
   (2283*CF^3*G[0, 1, zb])/4 + (286705*CA*CF*nf*G[0, 1, zb])/15552 - 
   (59473*CF^2*nf*G[0, 1, zb])/648 - (349*CF*nf^2*G[0, 1, zb])/108 - 
   (33899*CA^2*CF*Pi^2*G[0, 1, zb])/3456 + (115985*CA*CF^2*Pi^2*G[0, 1, zb])/
    3456 + (3899*CF^3*Pi^2*G[0, 1, zb])/192 + 
   (4987*CA*CF*nf*Pi^2*G[0, 1, zb])/1728 + (1013*CF^2*nf*Pi^2*G[0, 1, zb])/
    432 + (CF*nf^2*Pi^2*G[0, 1, zb])/24 - (36847*CA^2*CF*Pi^4*G[0, 1, zb])/
    69120 - (2443*CA*CF^2*Pi^4*G[0, 1, zb])/11520 + 
   (779*CF^3*Pi^4*G[0, 1, zb])/2880 + (38123*CA^2*CF*G[0, 1, zb])/
    (31104*(-1 + zb)) + (4347629*CA*CF^2*G[0, 1, zb])/(10368*(-1 + zb)) - 
   (4847*CF^3*G[0, 1, zb])/(8*(-1 + zb)) + (370529*CA*CF*nf*G[0, 1, zb])/
    (15552*(-1 + zb)) - (64961*CF^2*nf*G[0, 1, zb])/(648*(-1 + zb)) - 
   (403*CF*nf^2*G[0, 1, zb])/(108*(-1 + zb)) - 
   (49651*CA^2*CF*Pi^2*G[0, 1, zb])/(3456*(-1 + zb)) + 
   (117385*CA*CF^2*Pi^2*G[0, 1, zb])/(3456*(-1 + zb)) + 
   (4613*CF^3*Pi^2*G[0, 1, zb])/(192*(-1 + zb)) + 
   (5525*CA*CF*nf*Pi^2*G[0, 1, zb])/(1728*(-1 + zb)) + 
   (1345*CF^2*nf*Pi^2*G[0, 1, zb])/(432*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[0, 1, zb])/(12*(-1 + zb)) - 
   (36847*CA^2*CF*Pi^4*G[0, 1, zb])/(34560*(-1 + zb)) - 
   (2443*CA*CF^2*Pi^4*G[0, 1, zb])/(5760*(-1 + zb)) + 
   (779*CF^3*Pi^4*G[0, 1, zb])/(1440*(-1 + zb)) - 
   (39269*CA^2*CF*zb*G[0, 1, zb])/31104 + (2572261*CA*CF^2*zb*G[0, 1, zb])/
    10368 - (3085*CF^3*zb*G[0, 1, zb])/8 + (222361*CA*CF*nf*zb*G[0, 1, zb])/
    15552 - (21131*CF^2*nf*zb*G[0, 1, zb])/324 - (29*CF*nf^2*zb*G[0, 1, zb])/
    12 - (30593*CA^2*CF*Pi^2*zb*G[0, 1, zb])/3456 + 
   (71735*CA*CF^2*Pi^2*zb*G[0, 1, zb])/3456 + (2855*CF^3*Pi^2*zb*G[0, 1, zb])/
    192 + (3391*CA*CF*nf*Pi^2*zb*G[0, 1, zb])/1728 + 
   (809*CF^2*nf*Pi^2*zb*G[0, 1, zb])/432 + (CF*nf^2*Pi^2*zb*G[0, 1, zb])/24 - 
   (36847*CA^2*CF*Pi^4*zb*G[0, 1, zb])/69120 - 
   (2443*CA*CF^2*Pi^4*zb*G[0, 1, zb])/11520 + (779*CF^3*Pi^4*zb*G[0, 1, zb])/
    2880 - (CA^2*CF*zb^2*G[0, 1, zb])/16 + (CA*CF^2*zb^2*G[0, 1, zb])/16 + 
   (107803*CA^2*CF*G[1, 0, zb])/31104 + (4362055*CA*CF^2*G[1, 0, zb])/10368 - 
   (37063*CF^3*G[1, 0, zb])/64 + (330373*CA*CF*nf*G[1, 0, zb])/15552 - 
   (239131*CF^2*nf*G[1, 0, zb])/2592 - (349*CF*nf^2*G[1, 0, zb])/108 - 
   (28153*CA^2*CF*Pi^2*G[1, 0, zb])/3456 + (35363*CA*CF^2*Pi^2*G[1, 0, zb])/
    1152 + (3941*CF^3*Pi^2*G[1, 0, zb])/192 + 
   (4667*CA*CF*nf*Pi^2*G[1, 0, zb])/1728 + (691*CF^2*nf*Pi^2*G[1, 0, zb])/
    288 + (CF*nf^2*Pi^2*G[1, 0, zb])/24 - (32431*CA^2*CF*Pi^4*G[1, 0, zb])/
    69120 - (553*CA*CF^2*Pi^4*G[1, 0, zb])/3840 + 
   (133*CF^3*Pi^4*G[1, 0, zb])/960 - (664255*CA^2*CF*G[1, 0, zb])/
    (31104*(-1 + zb)) + (5221943*CA*CF^2*G[1, 0, zb])/(10368*(-1 + zb)) - 
   (4847*CF^3*G[1, 0, zb])/(8*(-1 + zb)) + (456443*CA*CF*nf*G[1, 0, zb])/
    (15552*(-1 + zb)) - (64961*CF^2*nf*G[1, 0, zb])/(648*(-1 + zb)) - 
   (403*CF*nf^2*G[1, 0, zb])/(108*(-1 + zb)) - 
   (49439*CA^2*CF*Pi^2*G[1, 0, zb])/(3456*(-1 + zb)) + 
   (3943*CA*CF^2*Pi^2*G[1, 0, zb])/(128*(-1 + zb)) + 
   (1595*CF^3*Pi^2*G[1, 0, zb])/(64*(-1 + zb)) + 
   (5143*CA*CF*nf*Pi^2*G[1, 0, zb])/(1728*(-1 + zb)) + 
   (77*CF^2*nf*Pi^2*G[1, 0, zb])/(24*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[1, 0, zb])/(12*(-1 + zb)) - 
   (32431*CA^2*CF*Pi^4*G[1, 0, zb])/(34560*(-1 + zb)) - 
   (553*CA*CF^2*Pi^4*G[1, 0, zb])/(1920*(-1 + zb)) + 
   (133*CF^3*Pi^4*G[1, 0, zb])/(480*(-1 + zb)) - 
   (36353*CA^2*CF*zb*G[1, 0, zb])/31104 + (2692303*CA*CF^2*zb*G[1, 0, zb])/
    10368 - (25717*CF^3*zb*G[1, 0, zb])/64 + (221389*CA*CF*nf*zb*G[1, 0, zb])/
    15552 - (173827*CF^2*nf*zb*G[1, 0, zb])/2592 - 
   (29*CF*nf^2*zb*G[1, 0, zb])/12 - (26749*CA^2*CF*Pi^2*zb*G[1, 0, zb])/
    3456 + (7193*CA*CF^2*Pi^2*zb*G[1, 0, zb])/384 + 
   (1095*CF^3*Pi^2*zb*G[1, 0, zb])/64 + (3131*CA*CF*nf*Pi^2*zb*G[1, 0, zb])/
    1728 + (63*CF^2*nf*Pi^2*zb*G[1, 0, zb])/32 + 
   (CF*nf^2*Pi^2*zb*G[1, 0, zb])/24 - (32431*CA^2*CF*Pi^4*zb*G[1, 0, zb])/
    69120 - (553*CA*CF^2*Pi^4*zb*G[1, 0, zb])/3840 + 
   (133*CF^3*Pi^4*zb*G[1, 0, zb])/960 - (CA^2*CF*zb^2*G[1, 0, zb])/16 + 
   (CA*CF^2*zb^2*G[1, 0, zb])/16 - (342475*CA^2*CF*G[1, 1, zb])/10368 - 
   (33853*CA*CF^2*G[1, 1, zb])/128 + (30217*CF^3*G[1, 1, zb])/64 - 
   (54907*CA*CF*nf*G[1, 1, zb])/5184 + (1143*CF^2*nf*G[1, 1, zb])/16 + 
   (349*CF*nf^2*G[1, 1, zb])/144 + (4127*CA^2*CF*Pi^2*G[1, 1, zb])/576 - 
   (7247*CA*CF^2*Pi^2*G[1, 1, zb])/288 - (6143*CF^3*Pi^2*G[1, 1, zb])/384 - 
   (1259*CA*CF*nf*Pi^2*G[1, 1, zb])/576 - (517*CF^2*nf*Pi^2*G[1, 1, zb])/
    288 - (CF*nf^2*Pi^2*G[1, 1, zb])/32 + (16111*CA^2*CF*Pi^4*G[1, 1, zb])/
    46080 + (727*CA*CF^2*Pi^4*G[1, 1, zb])/3840 - 
   (133*CF^3*Pi^4*G[1, 1, zb])/1280 - (132989*CA^2*CF*G[1, 1, zb])/
    (10368*(-1 + zb)) - (1157087*CA*CF^2*G[1, 1, zb])/(3456*(-1 + zb)) + 
   (15657*CF^3*G[1, 1, zb])/(32*(-1 + zb)) - (89069*CA*CF*nf*G[1, 1, zb])/
    (5184*(-1 + zb)) + (66797*CF^2*nf*G[1, 1, zb])/(864*(-1 + zb)) + 
   (403*CF*nf^2*G[1, 1, zb])/(144*(-1 + zb)) + 
   (5105*CA^2*CF*Pi^2*G[1, 1, zb])/(384*(-1 + zb)) - 
   (1577*CA*CF^2*Pi^2*G[1, 1, zb])/(64*(-1 + zb)) - 
   (1245*CF^3*Pi^2*G[1, 1, zb])/(64*(-1 + zb)) - 
   (463*CA*CF*nf*Pi^2*G[1, 1, zb])/(192*(-1 + zb)) - 
   (77*CF^2*nf*Pi^2*G[1, 1, zb])/(32*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[1, 1, zb])/(16*(-1 + zb)) + 
   (16111*CA^2*CF*Pi^4*G[1, 1, zb])/(23040*(-1 + zb)) + 
   (727*CA*CF^2*Pi^4*G[1, 1, zb])/(1920*(-1 + zb)) - 
   (133*CF^3*Pi^4*G[1, 1, zb])/(640*(-1 + zb)) - 
   (225595*CA^2*CF*zb*G[1, 1, zb])/10368 - (544951*CA*CF^2*zb*G[1, 1, zb])/
    3456 + (21233*CF^3*zb*G[1, 1, zb])/64 - (33463*CA*CF*nf*zb*G[1, 1, zb])/
    5184 + (11359*CF^2*nf*zb*G[1, 1, zb])/216 + (29*CF*nf^2*zb*G[1, 1, zb])/
    16 + (349*CA^2*CF*Pi^2*zb*G[1, 1, zb])/64 - 
   (809*CA*CF^2*Pi^2*zb*G[1, 1, zb])/48 - (5171*CF^3*Pi^2*zb*G[1, 1, zb])/
    384 - (289*CA*CF*nf*Pi^2*zb*G[1, 1, zb])/192 - 
   (143*CF^2*nf*Pi^2*zb*G[1, 1, zb])/96 - (CF*nf^2*Pi^2*zb*G[1, 1, zb])/32 + 
   (16111*CA^2*CF*Pi^4*zb*G[1, 1, zb])/46080 + 
   (727*CA*CF^2*Pi^4*zb*G[1, 1, zb])/3840 - (133*CF^3*Pi^4*zb*G[1, 1, zb])/
    1280 + (CA^2*CF*zb^2*G[1, 1, zb])/16 - (CA*CF^2*zb^2*G[1, 1, zb])/16 - 
   (5*CA^2*CF*Pi^2*G[2, 1, zb])/16 + (5*CA*CF^2*Pi^2*G[2, 1, zb])/16 - 
   (35*CA^2*CF*Pi^2*G[2, 1, zb])/(48*(-1 + zb)) - 
   (125*CA*CF^2*Pi^2*G[2, 1, zb])/(48*(-1 + zb)) + 
   (25*CA^2*CF*Pi^2*zb*G[2, 1, zb])/48 + (65*CA*CF^2*Pi^2*zb*G[2, 1, zb])/
    48 + (350095*CA^2*CF*G[0, 0, 0, zb])/5184 + 
   (1502401*CA*CF^2*G[0, 0, 0, zb])/5184 - (62767*CF^3*G[0, 0, 0, zb])/96 + 
   (11465*CA*CF*nf*G[0, 0, 0, zb])/2592 - (127933*CF^2*nf*G[0, 0, 0, zb])/
    1296 - (236*CF*nf^2*G[0, 0, 0, zb])/81 + 
   (6575*CA^2*CF*Pi^2*G[0, 0, 0, zb])/1728 + 
   (29033*CA*CF^2*Pi^2*G[0, 0, 0, zb])/576 + 19*CF^3*Pi^2*G[0, 0, 0, zb] + 
   (569*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/216 + (4*CF^2*nf*Pi^2*G[0, 0, 0, zb])/
    3 + (265367*CA^2*CF*G[0, 0, 0, zb])/(5184*(-1 + zb)) + 
   (1962473*CA*CF^2*G[0, 0, 0, zb])/(5184*(-1 + zb)) - 
   (69935*CF^3*G[0, 0, 0, zb])/(96*(-1 + zb)) + 
   (36265*CA*CF*nf*G[0, 0, 0, zb])/(2592*(-1 + zb)) - 
   (150077*CF^2*nf*G[0, 0, 0, zb])/(1296*(-1 + zb)) - 
   (316*CF*nf^2*G[0, 0, 0, zb])/(81*(-1 + zb)) - 
   (18461*CA^2*CF*Pi^2*G[0, 0, 0, zb])/(1728*(-1 + zb)) + 
   (31637*CA*CF^2*Pi^2*G[0, 0, 0, zb])/(576*(-1 + zb)) + 
   (25*CF^3*Pi^2*G[0, 0, 0, zb])/(-1 + zb) + 
   (569*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/(108*(-1 + zb)) + 
   (8*CF^2*nf*Pi^2*G[0, 0, 0, zb])/(3*(-1 + zb)) + 
   (147391*CA^2*CF*zb*G[0, 0, 0, zb])/5184 + 
   (1112581*CA*CF^2*zb*G[0, 0, 0, zb])/5184 - (42175*CF^3*zb*G[0, 0, 0, zb])/
    96 + (19157*CA*CF*nf*zb*G[0, 0, 0, zb])/2592 - 
   (92911*CF^2*nf*zb*G[0, 0, 0, zb])/1296 - (188*CF*nf^2*zb*G[0, 0, 0, zb])/
    81 - (9673*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb])/1728 + 
   (6643*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb])/192 + 
   15*CF^3*Pi^2*zb*G[0, 0, 0, zb] + (569*CA*CF*nf*Pi^2*zb*G[0, 0, 0, zb])/
    216 + (4*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb])/3 - 
   (404633*CA^2*CF*G[0, 0, 1, zb])/5184 - (251137*CA*CF^2*G[0, 0, 1, zb])/
    1728 + (16225*CF^3*G[0, 0, 1, zb])/32 + (6385*CA*CF*nf*G[0, 0, 1, zb])/
    2592 + (32287*CF^2*nf*G[0, 0, 1, zb])/432 + (59*CF*nf^2*G[0, 0, 1, zb])/
    27 - (2605*CA^2*CF*Pi^2*G[0, 0, 1, zb])/576 - 
   (3443*CA*CF^2*Pi^2*G[0, 0, 1, zb])/96 - (109*CF^3*Pi^2*G[0, 0, 1, zb])/8 - 
   (551*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/288 - (23*CF^2*nf*Pi^2*G[0, 0, 1, zb])/
    24 - (356497*CA^2*CF*G[0, 0, 1, zb])/(5184*(-1 + zb)) - 
   (361745*CA*CF^2*G[0, 0, 1, zb])/(1728*(-1 + zb)) + 
   (18017*CF^3*G[0, 0, 1, zb])/(32*(-1 + zb)) - 
   (11263*CA*CF*nf*G[0, 0, 1, zb])/(2592*(-1 + zb)) + 
   (37823*CF^2*nf*G[0, 0, 1, zb])/(432*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 0, 1, zb])/(27*(-1 + zb)) + 
   (6*CA^2*CF*Pi^2*G[0, 0, 1, zb])/(-1 + zb) - 
   (2509*CA*CF^2*Pi^2*G[0, 0, 1, zb])/(64*(-1 + zb)) - 
   (287*CF^3*Pi^2*G[0, 0, 1, zb])/(16*(-1 + zb)) - 
   (551*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/(144*(-1 + zb)) - 
   (23*CF^2*nf*Pi^2*G[0, 0, 1, zb])/(12*(-1 + zb)) - 
   (212333*CA^2*CF*zb*G[0, 0, 1, zb])/5184 - 
   (194389*CA*CF^2*zb*G[0, 0, 1, zb])/1728 + (10963*CF^3*zb*G[0, 0, 1, zb])/
    32 - (3527*CA*CF*nf*zb*G[0, 0, 1, zb])/2592 + 
   (23491*CF^2*nf*zb*G[0, 0, 1, zb])/432 + (47*CF*nf^2*zb*G[0, 0, 1, zb])/
    27 + (1291*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb])/576 - 
   (2365*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb])/96 - 
   (87*CF^3*Pi^2*zb*G[0, 0, 1, zb])/8 - (551*CA*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/
    288 - (23*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb])/24 - 
   (294151*CA^2*CF*G[0, 1, 0, zb])/5184 - (371435*CA*CF^2*G[0, 1, 0, zb])/
    1728 + (16699*CF^3*G[0, 1, 0, zb])/32 - (3715*CA*CF*nf*G[0, 1, 0, zb])/
    2592 + (16471*CF^2*nf*G[0, 1, 0, zb])/216 + (59*CF*nf^2*G[0, 1, 0, zb])/
    27 - (1027*CA^2*CF*Pi^2*G[0, 1, 0, zb])/288 - 
   (19519*CA*CF^2*Pi^2*G[0, 1, 0, zb])/576 - (709*CF^3*Pi^2*G[0, 1, 0, zb])/
    48 - (523*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/288 - 
   (149*CF^2*nf*Pi^2*G[0, 1, 0, zb])/144 - (234167*CA^2*CF*G[0, 1, 0, zb])/
    (5184*(-1 + zb)) - (488767*CA*CF^2*G[0, 1, 0, zb])/(1728*(-1 + zb)) + 
   (18535*CF^3*G[0, 1, 0, zb])/(32*(-1 + zb)) - 
   (22151*CA*CF*nf*G[0, 1, 0, zb])/(2592*(-1 + zb)) + 
   (19277*CF^2*nf*G[0, 1, 0, zb])/(216*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
   (411*CA^2*CF*Pi^2*G[0, 1, 0, zb])/(64*(-1 + zb)) - 
   (5237*CA*CF^2*Pi^2*G[0, 1, 0, zb])/(144*(-1 + zb)) - 
   (1865*CF^3*Pi^2*G[0, 1, 0, zb])/(96*(-1 + zb)) - 
   (523*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/(144*(-1 + zb)) - 
   (149*CF^2*nf*Pi^2*G[0, 1, 0, zb])/(72*(-1 + zb)) - 
   (139627*CA^2*CF*zb*G[0, 1, 0, zb])/5184 - 
   (266615*CA*CF^2*zb*G[0, 1, 0, zb])/1728 + (11197*CF^3*zb*G[0, 1, 0, zb])/
    32 - (10039*CA*CF*nf*zb*G[0, 1, 0, zb])/2592 + 
   (11905*CF^2*nf*zb*G[0, 1, 0, zb])/216 + (47*CF*nf^2*zb*G[0, 1, 0, zb])/
    27 + (703*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb])/288 - 
   (13111*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb])/576 - 
   (185*CF^3*Pi^2*zb*G[0, 1, 0, zb])/16 - 
   (523*CA*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/288 - 
   (149*CF^2*nf*Pi^2*zb*G[0, 1, 0, zb])/144 + (105499*CA^2*CF*G[0, 1, 1, zb])/
    1728 + (184849*CA*CF^2*G[0, 1, 1, zb])/1728 - 
   (13203*CF^3*G[0, 1, 1, zb])/32 - (3029*CA*CF*nf*G[0, 1, 1, zb])/864 - 
   (12587*CF^2*nf*G[0, 1, 1, zb])/216 - (59*CF*nf^2*G[0, 1, 1, zb])/36 + 
   (1297*CA^2*CF*Pi^2*G[0, 1, 1, zb])/384 + 
   (15889*CA*CF^2*Pi^2*G[0, 1, 1, zb])/576 + (45*CF^3*Pi^2*G[0, 1, 1, zb])/
    4 + (133*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/96 + 
   (113*CF^2*nf*Pi^2*G[0, 1, 1, zb])/144 + (94643*CA^2*CF*G[0, 1, 1, zb])/
    (1728*(-1 + zb)) + (269813*CA*CF^2*G[0, 1, 1, zb])/(1728*(-1 + zb)) - 
   (14591*CF^3*G[0, 1, 1, zb])/(32*(-1 + zb)) + 
   (1319*CA*CF*nf*G[0, 1, 1, zb])/(864*(-1 + zb)) - 
   (14701*CF^2*nf*G[0, 1, 1, zb])/(216*(-1 + zb)) - 
   (79*CF*nf^2*G[0, 1, 1, zb])/(36*(-1 + zb)) - 
   (543*CA^2*CF*Pi^2*G[0, 1, 1, zb])/(128*(-1 + zb)) + 
   (8545*CA*CF^2*Pi^2*G[0, 1, 1, zb])/(288*(-1 + zb)) + 
   (1403*CF^3*Pi^2*G[0, 1, 1, zb])/(96*(-1 + zb)) + 
   (133*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/(48*(-1 + zb)) + 
   (113*CF^2*nf*Pi^2*G[0, 1, 1, zb])/(72*(-1 + zb)) + 
   (58615*CA^2*CF*zb*G[0, 1, 1, zb])/1728 + 
   (135589*CA*CF^2*zb*G[0, 1, 1, zb])/1728 - (8913*CF^3*zb*G[0, 1, 1, zb])/
    32 - (377*CA*CF*nf*zb*G[0, 1, 1, zb])/864 - 
   (9107*CF^2*nf*zb*G[0, 1, 1, zb])/216 - (47*CF*nf^2*zb*G[0, 1, 1, zb])/36 - 
   (259*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb])/384 + 
   (10249*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb])/576 + 
   (69*CF^3*Pi^2*zb*G[0, 1, 1, zb])/8 + (133*CA*CF*nf*Pi^2*zb*G[0, 1, 1, zb])/
    96 + (113*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb])/144 - 
   (323143*CA^2*CF*G[1, 0, 0, zb])/5184 - (366505*CA*CF^2*G[1, 0, 0, zb])/
    1728 + (2065*CF^3*G[1, 0, 0, zb])/4 - (4681*CA*CF*nf*G[1, 0, 0, zb])/
    2592 + (8035*CF^2*nf*G[1, 0, 0, zb])/108 + (59*CF*nf^2*G[1, 0, 0, zb])/
    27 - (1015*CA^2*CF*Pi^2*G[1, 0, 0, zb])/288 - 
   (6383*CA*CF^2*Pi^2*G[1, 0, 0, zb])/192 - (1309*CF^3*Pi^2*G[1, 0, 0, zb])/
    96 - (517*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/288 - 
   CF^2*nf*Pi^2*G[1, 0, 0, zb] - (2*CA*CF^2*G[1, 0, 0, zb])/(-2 + zb) - 
   (193601*CA^2*CF*G[1, 0, 0, zb])/(5184*(-1 + zb)) - 
   (581921*CA*CF^2*G[1, 0, 0, zb])/(1728*(-1 + zb)) + 
   (18017*CF^3*G[1, 0, 0, zb])/(32*(-1 + zb)) - 
   (33263*CA*CF*nf*G[1, 0, 0, zb])/(2592*(-1 + zb)) + 
   (37823*CF^2*nf*G[1, 0, 0, zb])/(432*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 0, 0, zb])/(27*(-1 + zb)) + 
   (653*CA^2*CF*Pi^2*G[1, 0, 0, zb])/(96*(-1 + zb)) - 
   (6847*CA*CF^2*Pi^2*G[1, 0, 0, zb])/(192*(-1 + zb)) - 
   (75*CF^3*Pi^2*G[1, 0, 0, zb])/(4*(-1 + zb)) - 
   (517*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/(144*(-1 + zb)) - 
   (2*CF^2*nf*Pi^2*G[1, 0, 0, zb])/(-1 + zb) - 
   (193171*CA^2*CF*zb*G[1, 0, 0, zb])/5184 - 
   (256561*CA*CF^2*zb*G[1, 0, 0, zb])/1728 + (1509*CF^3*zb*G[1, 0, 0, zb])/
    4 - (5749*CA*CF*nf*zb*G[1, 0, 0, zb])/2592 + 
   (3149*CF^2*nf*zb*G[1, 0, 0, zb])/54 + (47*CF*nf^2*zb*G[1, 0, 0, zb])/27 + 
   (77*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb])/36 - 
   (1505*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb])/64 - 
   (419*CF^3*Pi^2*zb*G[1, 0, 0, zb])/32 - 
   (517*CA*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/288 - 
   CF^2*nf*Pi^2*zb*G[1, 0, 0, zb] + (120299*CA^2*CF*G[1, 0, 1, zb])/1728 + 
   (56863*CA*CF^2*G[1, 0, 1, zb])/576 - (12983*CF^3*G[1, 0, 1, zb])/32 - 
   (3079*CA*CF*nf*G[1, 0, 1, zb])/864 - (8131*CF^2*nf*G[1, 0, 1, zb])/144 - 
   (59*CF*nf^2*G[1, 0, 1, zb])/36 + (1261*CA^2*CF*Pi^2*G[1, 0, 1, zb])/384 + 
   (4739*CA*CF^2*Pi^2*G[1, 0, 1, zb])/192 + (19*CF^3*Pi^2*G[1, 0, 1, zb])/2 + 
   (131*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/96 + (17*CF^2*nf*Pi^2*G[1, 0, 1, zb])/
    24 + (2*CA*CF^2*G[1, 0, 1, zb])/(-2 + zb) + 
   (92659*CA^2*CF*G[1, 0, 1, zb])/(1728*(-1 + zb)) + 
   (113339*CA*CF^2*G[1, 0, 1, zb])/(576*(-1 + zb)) - 
   (14073*CF^3*G[1, 0, 1, zb])/(32*(-1 + zb)) + 
   (4141*CA*CF*nf*G[1, 0, 1, zb])/(864*(-1 + zb)) - 
   (9557*CF^2*nf*G[1, 0, 1, zb])/(144*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 0, 1, zb])/(36*(-1 + zb)) - 
   (625*CA^2*CF*Pi^2*G[1, 0, 1, zb])/(128*(-1 + zb)) + 
   (5189*CA*CF^2*Pi^2*G[1, 0, 1, zb])/(192*(-1 + zb)) + 
   (53*CF^3*Pi^2*G[1, 0, 1, zb])/(4*(-1 + zb)) + 
   (131*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/(48*(-1 + zb)) + 
   (17*CF^2*nf*Pi^2*G[1, 0, 1, zb])/(12*(-1 + zb)) + 
   (CA*CF^2*G[1, 0, 1, zb])/(8*zb) - (CF^3*G[1, 0, 1, zb])/(8*zb) + 
   (76463*CA^2*CF*zb*G[1, 0, 1, zb])/1728 + (39595*CA*CF^2*zb*G[1, 0, 1, zb])/
    576 - (9653*CF^3*zb*G[1, 0, 1, zb])/32 - 
   (1807*CA*CF*nf*zb*G[1, 0, 1, zb])/864 - (6451*CF^2*nf*zb*G[1, 0, 1, zb])/
    144 - (47*CF*nf^2*zb*G[1, 0, 1, zb])/36 - 
   (131*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb])/384 + 
   (3587*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb])/192 + 
   (39*CF^3*Pi^2*zb*G[1, 0, 1, zb])/4 + (131*CA*CF*nf*Pi^2*zb*G[1, 0, 1, zb])/
    96 + (17*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb])/24 + 
   (89677*CA^2*CF*G[1, 1, 0, zb])/1728 + (30131*CA*CF^2*G[1, 1, 0, zb])/192 - 
   (13025*CF^3*G[1, 1, 0, zb])/32 + (157*CA*CF*nf*G[1, 1, 0, zb])/864 - 
   (677*CF^2*nf*G[1, 1, 0, zb])/12 - (59*CF*nf^2*G[1, 1, 0, zb])/36 + 
   (309*CA^2*CF*Pi^2*G[1, 1, 0, zb])/128 + (4465*CA*CF^2*Pi^2*G[1, 1, 0, zb])/
    192 + (333*CF^3*Pi^2*G[1, 1, 0, zb])/32 + 
   (125*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/96 + (3*CF^2*nf*Pi^2*G[1, 1, 0, zb])/
    4 + (3*CA*CF^2*G[1, 1, 0, zb])/(-2 + zb) + (66005*CA^2*CF*G[1, 1, 0, zb])/
    (1728*(-1 + zb)) + (148025*CA*CF^2*G[1, 1, 0, zb])/(576*(-1 + zb)) - 
   (14073*CF^3*G[1, 1, 0, zb])/(32*(-1 + zb)) + 
   (7619*CA*CF*nf*G[1, 1, 0, zb])/(864*(-1 + zb)) - 
   (9557*CF^2*nf*G[1, 1, 0, zb])/(144*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, 0, zb])/(36*(-1 + zb)) - 
   (707*CA^2*CF*Pi^2*G[1, 1, 0, zb])/(128*(-1 + zb)) + 
   (1631*CA*CF^2*Pi^2*G[1, 1, 0, zb])/(64*(-1 + zb)) + 
   (225*CF^3*Pi^2*G[1, 1, 0, zb])/(16*(-1 + zb)) + 
   (125*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/(48*(-1 + zb)) + 
   (3*CF^2*nf*Pi^2*G[1, 1, 0, zb])/(2*(-1 + zb)) + 
   (CA*CF^2*G[1, 1, 0, zb])/(4*zb) - (CF^3*G[1, 1, 0, zb])/(4*zb) + 
   (52945*CA^2*CF*zb*G[1, 1, 0, zb])/1728 + (62149*CA*CF^2*zb*G[1, 1, 0, zb])/
    576 - (9871*CF^3*zb*G[1, 1, 0, zb])/32 + (325*CA*CF*nf*zb*G[1, 1, 0, zb])/
    864 - (1633*CF^2*nf*zb*G[1, 1, 0, zb])/36 - 
   (47*CF*nf^2*zb*G[1, 1, 0, zb])/36 - (209*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb])/
    384 + (1235*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb])/64 + 
   (297*CF^3*Pi^2*zb*G[1, 1, 0, zb])/32 + 
   (125*CA*CF*nf*Pi^2*zb*G[1, 1, 0, zb])/96 + 
   (3*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb])/4 - (5135*CA^2*CF*G[1, 1, 1, zb])/96 - 
   (13439*CA*CF^2*G[1, 1, 1, zb])/192 + (20805*CF^3*G[1, 1, 1, zb])/64 + 
   (355*CA*CF*nf*G[1, 1, 1, zb])/96 + (2063*CF^2*nf*G[1, 1, 1, zb])/48 + 
   (59*CF*nf^2*G[1, 1, 1, zb])/48 - (287*CA^2*CF*Pi^2*G[1, 1, 1, zb])/256 - 
   (3527*CA*CF^2*Pi^2*G[1, 1, 1, zb])/192 - (1507*CF^3*Pi^2*G[1, 1, 1, zb])/
    192 - (33*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/32 - 
   (9*CF^2*nf*Pi^2*G[1, 1, 1, zb])/16 - (3*CA*CF^2*G[1, 1, 1, zb])/
    (-2 + zb) - (3415*CA^2*CF*G[1, 1, 1, zb])/(72*(-1 + zb)) - 
   (28427*CA*CF^2*G[1, 1, 1, zb])/(192*(-1 + zb)) + 
   (22311*CF^3*G[1, 1, 1, zb])/(64*(-1 + zb)) - (803*CA*CF*nf*G[1, 1, 1, zb])/
    (288*(-1 + zb)) + (2423*CF^2*nf*G[1, 1, 1, zb])/(48*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 1, 1, zb])/(48*(-1 + zb)) + 
   (1401*CA^2*CF*Pi^2*G[1, 1, 1, zb])/(256*(-1 + zb)) - 
   (1323*CA*CF^2*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (675*CF^3*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (33*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/(16*(-1 + zb)) - 
   (9*CF^2*nf*Pi^2*G[1, 1, 1, zb])/(8*(-1 + zb)) - 
   (3*CA*CF^2*G[1, 1, 1, zb])/(8*zb) + (3*CF^3*G[1, 1, 1, zb])/(8*zb) - 
   (9527*CA^2*CF*zb*G[1, 1, 1, zb])/288 - (8951*CA*CF^2*zb*G[1, 1, 1, zb])/
    192 + (16141*CF^3*zb*G[1, 1, 1, zb])/64 + 
   (761*CA*CF*nf*zb*G[1, 1, 1, zb])/288 + (1685*CF^2*nf*zb*G[1, 1, 1, zb])/
    48 + (47*CF*nf^2*zb*G[1, 1, 1, zb])/48 + 
   (69*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb])/256 - 
   (1089*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb])/64 - 
   (437*CF^3*Pi^2*zb*G[1, 1, 1, zb])/64 - 
   (33*CA*CF*nf*Pi^2*zb*G[1, 1, 1, zb])/32 - 
   (9*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb])/16 - (5*CA^2*CF*Pi^2*G[1, 2, 1, zb])/
    24 - (5*CA*CF^2*Pi^2*G[1, 2, 1, zb])/2 - (65*CA*CF^2*Pi^2*G[1, 2, 1, zb])/
    (24*(-1 + zb)) - (5*CA^2*CF*Pi^2*zb*G[1, 2, 1, zb])/8 + 
   (3*CA*CF^2*Pi^2*G[2, 1, 0, zb])/2 + (3*CA*CF^2*Pi^2*G[2, 1, 0, zb])/
    (2*(-1 + zb)) - (3*CA*CF^2*Pi^2*zb*G[2, 1, 0, zb])/2 - 
   CA*CF^2*Pi^2*G[2, 1, 1, zb] - (CA*CF^2*Pi^2*G[2, 1, 1, zb])/(-1 + zb) + 
   CA*CF^2*Pi^2*zb*G[2, 1, 1, zb] - (10675*CA^2*CF*G[0, 0, 0, 0, zb])/96 + 
   (53951*CA*CF^2*G[0, 0, 0, 0, zb])/864 + (26687*CF^3*G[0, 0, 0, 0, zb])/
    48 + (9625*CA*CF*nf*G[0, 0, 0, 0, zb])/432 + 
   (1856*CF^2*nf*G[0, 0, 0, 0, zb])/27 + (32*CF*nf^2*G[0, 0, 0, 0, zb])/27 - 
   (2845*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb])/144 - 
   (5213*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/144 - 
   8*CF^3*Pi^2*G[0, 0, 0, 0, zb] - (39737*CA^2*CF*G[0, 0, 0, 0, zb])/
    (288*(-1 + zb)) - (23297*CA*CF^2*G[0, 0, 0, 0, zb])/(864*(-1 + zb)) + 
   (10645*CF^3*G[0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (7553*CA*CF*nf*G[0, 0, 0, 0, zb])/(432*(-1 + zb)) + 
   (2464*CF^2*nf*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) + 
   (64*CF*nf^2*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (2845*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb])/(72*(-1 + zb)) - 
   (5213*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(72*(-1 + zb)) - 
   (16*CF^3*Pi^2*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (24227*CA^2*CF*zb*G[0, 0, 0, 0, zb])/288 - 
   (12043*CA*CF^2*zb*G[0, 0, 0, 0, zb])/864 + 
   (18469*CF^3*zb*G[0, 0, 0, 0, zb])/48 + 
   (5353*CA*CF*nf*zb*G[0, 0, 0, 0, zb])/432 + 
   (1472*CF^2*nf*zb*G[0, 0, 0, 0, zb])/27 + (32*CF*nf^2*zb*G[0, 0, 0, 0, zb])/
    27 - (2845*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, zb])/144 - 
   (5213*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/144 - 
   8*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb] + (80695*CA^2*CF*G[0, 0, 0, 1, zb])/864 - 
   (34865*CA*CF^2*G[0, 0, 0, 1, zb])/288 - (6773*CF^3*G[0, 0, 0, 1, zb])/16 - 
   (9263*CA*CF*nf*G[0, 0, 0, 1, zb])/432 - (464*CF^2*nf*G[0, 0, 0, 1, zb])/
    9 - (8*CF*nf^2*G[0, 0, 0, 1, zb])/9 + 
   (4571*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb])/288 + 
   (787*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/32 + (45*CF^3*Pi^2*G[0, 0, 0, 1, zb])/
    8 + (103823*CA^2*CF*G[0, 0, 0, 1, zb])/(864*(-1 + zb)) - 
   (17377*CA*CF^2*G[0, 0, 0, 1, zb])/(288*(-1 + zb)) - 
   (8085*CF^3*G[0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (8089*CA*CF*nf*G[0, 0, 0, 1, zb])/(432*(-1 + zb)) - 
   (616*CF^2*nf*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (4571*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (787*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (45*CF^3*Pi^2*G[0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (63709*CA^2*CF*zb*G[0, 0, 0, 1, zb])/864 - 
   (11663*CA*CF^2*zb*G[0, 0, 0, 1, zb])/288 - 
   (4705*CF^3*zb*G[0, 0, 0, 1, zb])/16 - (5603*CA*CF*nf*zb*G[0, 0, 0, 1, zb])/
    432 - (368*CF^2*nf*zb*G[0, 0, 0, 1, zb])/9 - 
   (8*CF*nf^2*zb*G[0, 0, 0, 1, zb])/9 + 
   (4571*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, zb])/288 + 
   (787*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/32 + 
   (45*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb])/8 + (68501*CA^2*CF*G[0, 0, 1, 0, zb])/
    864 - (16907*CA*CF^2*G[0, 0, 1, 0, zb])/288 - 
   (6995*CF^3*G[0, 0, 1, 0, zb])/16 - (7759*CA*CF*nf*G[0, 0, 1, 0, zb])/432 - 
   (3805*CF^2*nf*G[0, 0, 1, 0, zb])/72 - (8*CF*nf^2*G[0, 0, 1, 0, zb])/9 + 
   (4117*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb])/288 + 
   (2305*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/96 + 
   (101*CF^3*Pi^2*G[0, 0, 1, 0, zb])/16 + (86353*CA^2*CF*G[0, 0, 1, 0, zb])/
    (864*(-1 + zb)) + (3089*CA*CF^2*G[0, 0, 1, 0, zb])/(288*(-1 + zb)) - 
   (8343*CF^3*G[0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (6245*CA*CF*nf*G[0, 0, 1, 0, zb])/(432*(-1 + zb)) - 
   (5051*CF^2*nf*G[0, 0, 1, 0, zb])/(72*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (4117*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
   (2305*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (101*CF^3*Pi^2*G[0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (52979*CA^2*CF*zb*G[0, 0, 1, 0, zb])/864 + 
   (295*CA*CF^2*zb*G[0, 0, 1, 0, zb])/288 - (4819*CF^3*zb*G[0, 0, 1, 0, zb])/
    16 - (4507*CA*CF*nf*zb*G[0, 0, 1, 0, zb])/432 - 
   (3001*CF^2*nf*zb*G[0, 0, 1, 0, zb])/72 - (8*CF*nf^2*zb*G[0, 0, 1, 0, zb])/
    9 + (4117*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, zb])/288 + 
   (2305*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/96 + 
   (101*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb])/16 - 
   (17977*CA^2*CF*G[0, 0, 1, 1, zb])/288 + (9367*CA*CF^2*G[0, 0, 1, 1, zb])/
    96 + (5403*CF^3*G[0, 0, 1, 1, zb])/16 + (2447*CA*CF*nf*G[0, 0, 1, 1, zb])/
    144 + (959*CF^2*nf*G[0, 0, 1, 1, zb])/24 + (2*CF*nf^2*G[0, 0, 1, 1, zb])/
    3 - (137*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb])/12 - 
   (1877*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/96 - 
   (191*CF^3*Pi^2*G[0, 0, 1, 1, zb])/48 - (23837*CA^2*CF*G[0, 0, 1, 1, zb])/
    (288*(-1 + zb)) + (4739*CA*CF^2*G[0, 0, 1, 1, zb])/(96*(-1 + zb)) + 
   (6423*CF^3*G[0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (2161*CA*CF*nf*G[0, 0, 1, 1, zb])/(144*(-1 + zb)) + 
   (1273*CF^2*nf*G[0, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (137*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (1877*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (191*CF^3*Pi^2*G[0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (14671*CA^2*CF*zb*G[0, 0, 1, 1, zb])/288 + 
   (3493*CA*CF^2*zb*G[0, 0, 1, 1, zb])/96 + (3735*CF^3*zb*G[0, 0, 1, 1, zb])/
    16 + (1523*CA*CF*nf*zb*G[0, 0, 1, 1, zb])/144 + 
   (755*CF^2*nf*zb*G[0, 0, 1, 1, zb])/24 + (2*CF*nf^2*zb*G[0, 0, 1, 1, zb])/
    3 - (137*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, zb])/12 - 
   (1877*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/96 - 
   (191*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb])/48 + 
   (55417*CA^2*CF*G[0, 1, 0, 0, zb])/864 + (71*CA*CF^2*G[0, 1, 0, 0, zb])/
    288 - (7291*CF^3*G[0, 1, 0, 0, zb])/16 - 
   (6407*CA*CF*nf*G[0, 1, 0, 0, zb])/432 - (3929*CF^2*nf*G[0, 1, 0, 0, zb])/
    72 - (8*CF*nf^2*G[0, 1, 0, 0, zb])/9 + 
   (1861*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb])/144 + 
   (1139*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/48 + 
   (347*CF^3*Pi^2*G[0, 1, 0, 0, zb])/48 + (68243*CA^2*CF*G[0, 1, 0, 0, zb])/
    (864*(-1 + zb)) + (22783*CA*CF^2*G[0, 1, 0, 0, zb])/(288*(-1 + zb)) - 
   (8687*CF^3*G[0, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (4573*CA*CF*nf*G[0, 1, 0, 0, zb])/(432*(-1 + zb)) - 
   (5215*CF^2*nf*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (1861*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
   (1139*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (347*CF^3*Pi^2*G[0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (42121*CA^2*CF*zb*G[0, 1, 0, 0, zb])/864 + 
   (11597*CA*CF^2*zb*G[0, 1, 0, 0, zb])/288 - 
   (4971*CF^3*zb*G[0, 1, 0, 0, zb])/16 - (3539*CA*CF*nf*zb*G[0, 1, 0, 0, zb])/
    432 - (3077*CF^2*nf*zb*G[0, 1, 0, 0, zb])/72 - 
   (8*CF*nf^2*zb*G[0, 1, 0, 0, zb])/9 + 
   (1861*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, zb])/144 + 
   (1139*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/48 + 
   (347*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb])/48 - (5179*CA^2*CF*G[0, 1, 0, 1, zb])/
    96 + (1727*CA*CF^2*G[0, 1, 0, 1, zb])/32 + (5623*CF^3*G[0, 1, 0, 1, zb])/
    16 + (703*CA*CF*nf*G[0, 1, 0, 1, zb])/48 + 
   (165*CF^2*nf*G[0, 1, 0, 1, zb])/4 + (2*CF*nf^2*G[0, 1, 0, 1, zb])/3 - 
   (161*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb])/16 - 
   (823*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/48 - (21*CF^3*Pi^2*G[0, 1, 0, 1, zb])/
    4 - (6697*CA^2*CF*G[0, 1, 0, 1, zb])/(96*(-1 + zb)) + 
   (7*CA*CF^2*G[0, 1, 0, 1, zb])/(32*(-1 + zb)) + 
   (6681*CF^3*G[0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (581*CA*CF*nf*G[0, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (219*CF^2*nf*G[0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (161*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (823*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (21*CF^3*Pi^2*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1377*CA^2*CF*zb*G[0, 1, 0, 1, zb])/32 + 
   (209*CA*CF^2*zb*G[0, 1, 0, 1, zb])/32 + (3841*CF^3*zb*G[0, 1, 0, 1, zb])/
    16 + (427*CA*CF*nf*zb*G[0, 1, 0, 1, zb])/48 + 
   (129*CF^2*nf*zb*G[0, 1, 0, 1, zb])/4 + (2*CF*nf^2*zb*G[0, 1, 0, 1, zb])/
    3 - (161*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, zb])/16 - 
   (823*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/48 - 
   (21*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb])/4 - (13663*CA^2*CF*G[0, 1, 1, 0, zb])/
    288 - (343*CA*CF^2*G[0, 1, 1, 0, zb])/288 + (5695*CF^3*G[0, 1, 1, 0, zb])/
    16 + (1637*CA*CF*nf*G[0, 1, 1, 0, zb])/144 + 
   (3001*CF^2*nf*G[0, 1, 1, 0, zb])/72 + (2*CF*nf^2*G[0, 1, 1, 0, zb])/3 - 
   (425*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb])/48 - 
   (431*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/24 - (81*CF^3*Pi^2*G[0, 1, 1, 0, zb])/
    16 - (16661*CA^2*CF*G[0, 1, 1, 0, zb])/(288*(-1 + zb)) - 
   (17063*CA*CF^2*G[0, 1, 1, 0, zb])/(288*(-1 + zb)) + 
   (6767*CF^3*G[0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (1171*CA*CF*nf*G[0, 1, 1, 0, zb])/(144*(-1 + zb)) + 
   (3983*CF^2*nf*G[0, 1, 1, 0, zb])/(72*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (425*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb])/(24*(-1 + zb)) - 
   (431*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (81*CF^3*Pi^2*G[0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (10171*CA^2*CF*zb*G[0, 1, 1, 0, zb])/288 - 
   (8773*CA*CF^2*zb*G[0, 1, 1, 0, zb])/288 + (3871*CF^3*zb*G[0, 1, 1, 0, zb])/
    16 + (929*CA*CF*nf*zb*G[0, 1, 1, 0, zb])/144 + 
   (2341*CF^2*nf*zb*G[0, 1, 1, 0, zb])/72 + (2*CF*nf^2*zb*G[0, 1, 1, 0, zb])/
    3 - (425*CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, zb])/48 - 
   (431*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/24 - 
   (81*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb])/16 + (3601*CA^2*CF*G[0, 1, 1, 1, zb])/
    96 - (3769*CA*CF^2*G[0, 1, 1, 1, zb])/96 - (4425*CF^3*G[0, 1, 1, 1, zb])/
    16 - (533*CA*CF*nf*G[0, 1, 1, 1, zb])/48 - 
   (379*CF^2*nf*G[0, 1, 1, 1, zb])/12 - (CF*nf^2*G[0, 1, 1, 1, zb])/2 + 
   (389*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb])/64 + 
   (175*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/12 + (89*CF^3*Pi^2*G[0, 1, 1, 1, zb])/
    24 + (4667*CA^2*CF*G[0, 1, 1, 1, zb])/(96*(-1 + zb)) - 
   (65*CA*CF^2*G[0, 1, 1, 1, zb])/(96*(-1 + zb)) - 
   (5241*CF^3*G[0, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (439*CA*CF*nf*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (503*CF^2*nf*G[0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (CF*nf^2*G[0, 1, 1, 1, zb])/(-1 + zb) + 
   (389*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (175*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (89*CF^3*Pi^2*G[0, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (2821*CA^2*CF*zb*G[0, 1, 1, 1, zb])/96 - 
   (439*CA*CF^2*zb*G[0, 1, 1, 1, zb])/96 - (3015*CF^3*zb*G[0, 1, 1, 1, zb])/
    16 - (329*CA*CF*nf*zb*G[0, 1, 1, 1, zb])/48 - 
   (295*CF^2*nf*zb*G[0, 1, 1, 1, zb])/12 - (CF*nf^2*zb*G[0, 1, 1, 1, zb])/2 + 
   (389*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, zb])/64 + 
   (175*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/12 + 
   (89*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb])/24 + 
   (5*CA*CF^2*Pi^2*G[0, 1, 2, 1, zb])/3 + (10*CA*CF^2*Pi^2*G[0, 1, 2, 1, zb])/
    (3*(-1 + zb)) + (5*CA*CF^2*Pi^2*zb*G[0, 1, 2, 1, zb])/3 + 
   (65707*CA^2*CF*G[1, 0, 0, 0, zb])/864 - (13151*CA*CF^2*G[1, 0, 0, 0, zb])/
    288 - (6753*CF^3*G[1, 0, 0, 0, zb])/16 - 
   (6755*CA*CF*nf*G[1, 0, 0, 0, zb])/432 - (3601*CF^2*nf*G[1, 0, 0, 0, zb])/
    72 - (8*CF*nf^2*G[1, 0, 0, 0, zb])/9 + 
   (3983*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb])/288 + 
   (2309*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/96 + 6*CF^3*Pi^2*G[1, 0, 0, 0, zb] + 
   (93089*CA^2*CF*G[1, 0, 0, 0, zb])/(864*(-1 + zb)) + 
   (26813*CA*CF^2*G[1, 0, 0, 0, zb])/(288*(-1 + zb)) - 
   (8085*CF^3*G[1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (4675*CA*CF*nf*G[1, 0, 0, 0, zb])/(432*(-1 + zb)) - 
   (616*CF^2*nf*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (16*CF*nf^2*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (3983*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (2309*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(48*(-1 + zb)) + 
   (12*CF^3*Pi^2*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   (57307*CA^2*CF*zb*G[1, 0, 0, 0, zb])/864 + 
   (1873*CA*CF^2*zb*G[1, 0, 0, 0, zb])/288 - (5541*CF^3*zb*G[1, 0, 0, 0, zb])/
    16 - (4715*CA*CF*nf*zb*G[1, 0, 0, 0, zb])/432 - 
   (3277*CF^2*nf*zb*G[1, 0, 0, 0, zb])/72 - (8*CF*nf^2*zb*G[1, 0, 0, 0, zb])/
    9 + (3983*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, zb])/288 + 
   (2309*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/96 + 
   6*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb] - (2061*CA^2*CF*G[1, 0, 0, 1, zb])/32 + 
   (8963*CA*CF^2*G[1, 0, 0, 1, zb])/96 + (1291*CF^3*G[1, 0, 0, 1, zb])/4 + 
   (743*CA*CF*nf*G[1, 0, 0, 1, zb])/48 + (449*CF^2*nf*G[1, 0, 0, 1, zb])/12 + 
   (2*CF*nf^2*G[1, 0, 0, 1, zb])/3 - (1093*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb])/
    96 - (1627*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/96 - 
   (33*CF^3*Pi^2*G[1, 0, 0, 1, zb])/8 - (9407*CA^2*CF*G[1, 0, 0, 1, zb])/
    (96*(-1 + zb)) - (1001*CA*CF^2*G[1, 0, 0, 1, zb])/(96*(-1 + zb)) + 
   (6165*CF^3*G[1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (601*CA*CF*nf*G[1, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (154*CF^2*nf*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (4*CF*nf^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (1093*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (1627*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (33*CF^3*Pi^2*G[1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (5483*CA^2*CF*zb*G[1, 0, 0, 1, zb])/96 + 
   (3707*CA*CF^2*zb*G[1, 0, 0, 1, zb])/96 + (2157*CF^3*zb*G[1, 0, 0, 1, zb])/
    8 + (539*CA*CF*nf*zb*G[1, 0, 0, 1, zb])/48 + 
   (413*CF^2*nf*zb*G[1, 0, 0, 1, zb])/12 + (2*CF*nf^2*zb*G[1, 0, 0, 1, zb])/
    3 - (1093*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, zb])/96 - 
   (1627*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/96 - 
   (33*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb])/8 - (16001*CA^2*CF*G[1, 0, 1, 0, zb])/
    288 + (4777*CA*CF^2*G[1, 0, 1, 0, zb])/96 + (2693*CF^3*G[1, 0, 1, 0, zb])/
    8 + (1891*CA*CF*nf*G[1, 0, 1, 0, zb])/144 + 
   (929*CF^2*nf*G[1, 0, 1, 0, zb])/24 + (2*CF*nf^2*G[1, 0, 1, 0, zb])/3 - 
   (995*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb])/96 - 
   (67*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/4 - (77*CF^3*Pi^2*G[1, 0, 1, 0, zb])/
    16 - (23935*CA^2*CF*G[1, 0, 1, 0, zb])/(288*(-1 + zb)) - 
   (6019*CA*CF^2*G[1, 0, 1, 0, zb])/(96*(-1 + zb)) + 
   (6423*CF^3*G[1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (1385*CA*CF*nf*G[1, 0, 1, 0, zb])/(144*(-1 + zb)) + 
   (1273*CF^2*nf*G[1, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (4*CF*nf^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (995*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (67*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (77*CF^3*Pi^2*G[1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (14171*CA^2*CF*zb*G[1, 0, 1, 0, zb])/288 + 
   (841*CA*CF^2*zb*G[1, 0, 1, 0, zb])/96 + (1107*CF^3*zb*G[1, 0, 1, 0, zb])/
    4 + (1375*CA*CF*nf*zb*G[1, 0, 1, 0, zb])/144 + 
   (845*CF^2*nf*zb*G[1, 0, 1, 0, zb])/24 + (2*CF*nf^2*zb*G[1, 0, 1, 0, zb])/
    3 - (995*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, zb])/96 - 
   (67*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/4 - 
   (77*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb])/16 + (1395*CA^2*CF*G[1, 0, 1, 1, zb])/
    32 - (7961*CA*CF^2*G[1, 0, 1, 1, zb])/96 - (2097*CF^3*G[1, 0, 1, 1, zb])/
    8 - (205*CA*CF*nf*G[1, 0, 1, 1, zb])/16 - (703*CF^2*nf*G[1, 0, 1, 1, zb])/
    24 - (CF*nf^2*G[1, 0, 1, 1, zb])/2 + 
   (1577*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb])/192 + 
   (237*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/16 + (47*CF^3*Pi^2*G[1, 0, 1, 1, zb])/
    16 + (2321*CA^2*CF*G[1, 0, 1, 1, zb])/(32*(-1 + zb)) + 
   (203*CA*CF^2*G[1, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (4983*CF^3*G[1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (171*CA*CF*nf*G[1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (965*CF^2*nf*G[1, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (CF*nf^2*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   (1577*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb])/(96*(-1 + zb)) + 
   (237*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (47*CF^3*Pi^2*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (1273*CA^2*CF*zb*G[1, 0, 1, 1, zb])/32 - 
   (3965*CA*CF^2*zb*G[1, 0, 1, 1, zb])/96 - (437*CF^3*zb*G[1, 0, 1, 1, zb])/
    2 - (153*CA*CF*nf*zb*G[1, 0, 1, 1, zb])/16 - 
   (643*CF^2*nf*zb*G[1, 0, 1, 1, zb])/24 - (CF*nf^2*zb*G[1, 0, 1, 1, zb])/2 + 
   (1577*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, zb])/192 + 
   (237*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/16 + 
   (47*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb])/16 - (12397*CA^2*CF*G[1, 1, 0, 0, zb])/
    288 + (223*CA*CF^2*G[1, 1, 0, 0, zb])/32 + (5149*CF^3*G[1, 1, 0, 0, zb])/
    16 + (1445*CA*CF*nf*G[1, 1, 0, 0, zb])/144 + 
   (297*CF^2*nf*G[1, 1, 0, 0, zb])/8 + (2*CF*nf^2*G[1, 1, 0, 0, zb])/3 - 
   (925*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb])/96 - 
   (517*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/32 - (9*CF^3*Pi^2*G[1, 1, 0, 0, zb])/
    2 - (21617*CA^2*CF*G[1, 1, 0, 0, zb])/(288*(-1 + zb)) - 
   (10229*CA*CF^2*G[1, 1, 0, 0, zb])/(96*(-1 + zb)) + 
   (6165*CF^3*G[1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (859*CA*CF*nf*G[1, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (154*CF^2*nf*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (4*CF*nf^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (925*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb])/(48*(-1 + zb)) - 
   (517*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (9*CF^3*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) - 
   (10885*CA^2*CF*zb*G[1, 1, 0, 0, zb])/288 - 
   (2803*CA*CF^2*zb*G[1, 1, 0, 0, zb])/96 + (4537*CF^3*zb*G[1, 1, 0, 0, zb])/
    16 + (1025*CA*CF*nf*zb*G[1, 1, 0, 0, zb])/144 + 
   (847*CF^2*nf*zb*G[1, 1, 0, 0, zb])/24 + (2*CF*nf^2*zb*G[1, 1, 0, 0, zb])/
    3 - (925*CA^2*CF*Pi^2*zb*G[1, 1, 0, 0, zb])/96 - 
   (517*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/32 - 
   (9*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb])/2 + (3557*CA^2*CF*G[1, 1, 0, 1, zb])/
    96 - (1607*CA*CF^2*G[1, 1, 0, 1, zb])/32 - (3957*CF^3*G[1, 1, 0, 1, zb])/
    16 - (499*CA*CF*nf*G[1, 1, 0, 1, zb])/48 - 
   (111*CF^2*nf*G[1, 1, 0, 1, zb])/4 - (CF*nf^2*G[1, 1, 0, 1, zb])/2 + 
   (1453*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb])/192 + 
   (1133*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/96 + 3*CF^3*Pi^2*G[1, 1, 0, 1, zb] + 
   (6715*CA^2*CF*G[1, 1, 0, 1, zb])/(96*(-1 + zb)) + 
   (1109*CA*CF^2*G[1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (4725*CF^3*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (377*CA*CF*nf*G[1, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (77*CF^2*nf*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (CF*nf^2*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (1453*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb])/(96*(-1 + zb)) + 
   (1133*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (6*CF^3*Pi^2*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (3137*CA^2*CF*zb*G[1, 1, 0, 1, zb])/96 - 
   (367*CA*CF^2*zb*G[1, 1, 0, 1, zb])/32 - (3571*CF^3*zb*G[1, 1, 0, 1, zb])/
    16 - (367*CA*CF*nf*zb*G[1, 1, 0, 1, zb])/48 - 
   (107*CF^2*nf*zb*G[1, 1, 0, 1, zb])/4 - (CF*nf^2*zb*G[1, 1, 0, 1, zb])/2 + 
   (1453*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, zb])/192 + 
   (1133*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/96 + 
   3*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb] + (3529*CA^2*CF*G[1, 1, 1, 0, zb])/96 - 
   (1579*CA*CF^2*G[1, 1, 1, 0, zb])/96 - 247*CF^3*G[1, 1, 1, 0, zb] - 
   (401*CA*CF*nf*G[1, 1, 1, 0, zb])/48 - (665*CF^2*nf*G[1, 1, 1, 0, zb])/24 - 
   (CF*nf^2*G[1, 1, 1, 0, zb])/2 + (433*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb])/64 + 
   (375*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/32 + (27*CF^3*Pi^2*G[1, 1, 1, 0, zb])/
    8 + (6179*CA^2*CF*G[1, 1, 1, 0, zb])/(96*(-1 + zb)) + 
   (2285*CA*CF^2*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (4725*CF^3*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (259*CA*CF*nf*G[1, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (77*CF^2*nf*G[1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (CF*nf^2*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (433*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) + 
   (375*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (27*CF^3*Pi^2*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (2929*CA^2*CF*zb*G[1, 1, 1, 0, zb])/96 + 
   (439*CA*CF^2*zb*G[1, 1, 1, 0, zb])/32 - (1797*CF^3*zb*G[1, 1, 1, 0, zb])/
    8 - (293*CA*CF*nf*zb*G[1, 1, 1, 0, zb])/48 - 
   (215*CF^2*nf*zb*G[1, 1, 1, 0, zb])/8 - (CF*nf^2*zb*G[1, 1, 1, 0, zb])/2 + 
   (433*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, zb])/64 + 
   (375*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/32 + 
   (27*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb])/8 - (89*CA^2*CF*G[1, 1, 1, 1, zb])/3 + 
   (2399*CA*CF^2*G[1, 1, 1, 1, zb])/48 + (6115*CF^3*G[1, 1, 1, 1, zb])/32 + 
   (413*CA*CF*nf*G[1, 1, 1, 1, zb])/48 + (497*CF^2*nf*G[1, 1, 1, 1, zb])/24 + 
   (3*CF*nf^2*G[1, 1, 1, 1, zb])/8 - (621*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb])/
    128 - (297*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb])/32 - 
   (81*CF^3*Pi^2*G[1, 1, 1, 1, zb])/32 - (1847*CA^2*CF*G[1, 1, 1, 1, zb])/
    (32*(-1 + zb)) - (123*CA*CF^2*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (3645*CF^3*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (109*CA*CF*nf*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (231*CF^2*nf*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (3*CF*nf^2*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (621*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (297*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (81*CF^3*Pi^2*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (199*CA^2*CF*zb*G[1, 1, 1, 1, zb])/8 + (297*CA*CF^2*zb*G[1, 1, 1, 1, zb])/
    16 + (5707*CF^3*zb*G[1, 1, 1, 1, zb])/32 + 
   (103*CA*CF*nf*zb*G[1, 1, 1, 1, zb])/16 + 
   (163*CF^2*nf*zb*G[1, 1, 1, 1, zb])/8 + (3*CF*nf^2*zb*G[1, 1, 1, 1, zb])/
    8 - (621*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, zb])/128 - 
   (297*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb])/32 - 
   (81*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb])/32 + 
   (5*CA^2*CF*Pi^2*G[1, 1, 2, 1, zb])/12 - 
   (25*CA*CF^2*Pi^2*G[1, 1, 2, 1, zb])/12 + 
   (5*CA^2*CF*Pi^2*G[1, 1, 2, 1, zb])/(6*(-1 + zb)) - 
   (25*CA*CF^2*Pi^2*G[1, 1, 2, 1, zb])/(6*(-1 + zb)) + 
   (5*CA^2*CF*Pi^2*zb*G[1, 1, 2, 1, zb])/12 - 
   (25*CA*CF^2*Pi^2*zb*G[1, 1, 2, 1, zb])/12 + 
   CA*CF^2*Pi^2*G[1, 2, 1, 0, zb] + (2*CA*CF^2*Pi^2*G[1, 2, 1, 0, zb])/
    (-1 + zb) + CA*CF^2*Pi^2*zb*G[1, 2, 1, 0, zb] - 
   (2*CA*CF^2*Pi^2*G[1, 2, 1, 1, zb])/3 - (4*CA*CF^2*Pi^2*G[1, 2, 1, 1, zb])/
    (3*(-1 + zb)) - (2*CA*CF^2*Pi^2*zb*G[1, 2, 1, 1, zb])/3 - 
   (3*CA^2*CF*G[2, 1, 0, 0, zb])/4 + (3*CA*CF^2*G[2, 1, 0, 0, zb])/4 - 
   (7*CA^2*CF*G[2, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (25*CA*CF^2*G[2, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (5*CA^2*CF*zb*G[2, 1, 0, 0, zb])/4 + (13*CA*CF^2*zb*G[2, 1, 0, 0, zb])/4 + 
   (3*CA^2*CF*G[2, 1, 0, 1, zb])/4 - (3*CA*CF^2*G[2, 1, 0, 1, zb])/4 + 
   (7*CA^2*CF*G[2, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (25*CA*CF^2*G[2, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (5*CA^2*CF*zb*G[2, 1, 0, 1, zb])/4 - (13*CA*CF^2*zb*G[2, 1, 0, 1, zb])/4 + 
   (9*CA^2*CF*G[2, 1, 1, 0, zb])/8 - (9*CA*CF^2*G[2, 1, 1, 0, zb])/8 + 
   (21*CA^2*CF*G[2, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (75*CA*CF^2*G[2, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (15*CA^2*CF*zb*G[2, 1, 1, 0, zb])/8 - (39*CA*CF^2*zb*G[2, 1, 1, 0, zb])/
    8 - (9*CA^2*CF*G[2, 1, 1, 1, zb])/8 + (9*CA*CF^2*G[2, 1, 1, 1, zb])/8 - 
   (21*CA^2*CF*G[2, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (75*CA*CF^2*G[2, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (15*CA^2*CF*zb*G[2, 1, 1, 1, zb])/8 + (39*CA*CF^2*zb*G[2, 1, 1, 1, zb])/
    8 - (79*CA^2*CF*G[0, 0, 0, 0, 0, zb])/48 - 
   (57599*CA*CF^2*G[0, 0, 0, 0, 0, zb])/144 - 
   (1216*CF^3*G[0, 0, 0, 0, 0, zb])/3 - (301*CA*CF*nf*G[0, 0, 0, 0, 0, zb])/
    12 - (256*CF^2*nf*G[0, 0, 0, 0, 0, zb])/9 + 
   (2181*CA^2*CF*G[0, 0, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (51325*CA*CF^2*G[0, 0, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (1600*CF^3*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (301*CA*CF*nf*G[0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (512*CF^2*nf*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (2905*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb])/48 - 
   (35927*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb])/144 - 
   320*CF^3*zb*G[0, 0, 0, 0, 0, zb] - (301*CA*CF*nf*zb*G[0, 0, 0, 0, 0, zb])/
    12 - (256*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb])/9 + 
   (583*CA^2*CF*G[0, 0, 0, 0, 1, zb])/36 + 
   (2901*CA*CF^2*G[0, 0, 0, 0, 1, zb])/8 + 304*CF^3*G[0, 0, 0, 0, 1, zb] + 
   (1531*CA*CF*nf*G[0, 0, 0, 0, 1, zb])/72 + 
   (64*CF^2*nf*G[0, 0, 0, 0, 1, zb])/3 - (14509*CA^2*CF*G[0, 0, 0, 0, 1, zb])/
    (144*(-1 + zb)) + (16367*CA*CF^2*G[0, 0, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (400*CF^3*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1531*CA*CF*nf*G[0, 0, 0, 0, 1, zb])/(36*(-1 + zb)) + 
   (128*CF^2*nf*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (359*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb])/9 + 
   (5641*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb])/24 + 
   240*CF^3*zb*G[0, 0, 0, 0, 1, zb] + (1531*CA*CF*nf*zb*G[0, 0, 0, 0, 1, zb])/
    72 + (64*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb])/3 + 
   (1009*CA^2*CF*G[0, 0, 0, 1, 0, zb])/72 + 
   (937*CA*CF^2*G[0, 0, 0, 1, 0, zb])/3 + (1261*CF^3*G[0, 0, 0, 1, 0, zb])/
    4 + (1379*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/72 + 
   (265*CF^2*nf*G[0, 0, 0, 1, 0, zb])/12 - 
   (13151*CA^2*CF*G[0, 0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
   (4433*CA*CF^2*G[0, 0, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (3317*CF^3*G[0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (1379*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (265*CF^2*nf*G[0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (2549*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb])/72 + 
   (2351*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb])/12 + 
   (987*CF^3*zb*G[0, 0, 0, 1, 0, zb])/4 + 
   (1379*CA*CF*nf*zb*G[0, 0, 0, 1, 0, zb])/72 + 
   (265*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb])/12 - 
   (213*CA^2*CF*G[0, 0, 0, 1, 1, zb])/8 - (2217*CA*CF^2*G[0, 0, 0, 1, 1, zb])/
    8 - (957*CF^3*G[0, 0, 0, 1, 1, zb])/4 - 
   (385*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/24 - (67*CF^2*nf*G[0, 0, 0, 1, 1, zb])/
    4 + (2957*CA^2*CF*G[0, 0, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (4115*CA*CF^2*G[0, 0, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (2517*CF^3*G[0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (385*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (67*CF^2*nf*G[0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (439*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb])/24 - 
   (1435*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb])/8 - 
   (747*CF^3*zb*G[0, 0, 0, 1, 1, zb])/4 - 
   (385*CA*CF*nf*zb*G[0, 0, 0, 1, 1, zb])/24 - 
   (67*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb])/4 + 
   (511*CA^2*CF*G[0, 0, 1, 0, 0, zb])/36 + 
   (1069*CA*CF^2*G[0, 0, 1, 0, 0, zb])/4 + (1321*CF^3*G[0, 0, 1, 0, 0, zb])/
    4 + (1243*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/72 + 
   (277*CF^2*nf*G[0, 0, 1, 0, 0, zb])/12 - 
   (11629*CA^2*CF*G[0, 0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (10463*CA*CF^2*G[0, 0, 1, 0, 0, zb])/(48*(-1 + zb)) + 
   (3473*CF^3*G[0, 0, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (1243*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/(36*(-1 + zb)) + 
   (277*CF^2*nf*G[0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (269*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (961*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb])/6 + 
   (1023*CF^3*zb*G[0, 0, 1, 0, 0, zb])/4 + 
   (1243*CA*CF*nf*zb*G[0, 0, 1, 0, 0, zb])/72 + 
   (277*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb])/12 - 
   (73*CA^2*CF*G[0, 0, 1, 0, 1, zb])/3 - (489*CA*CF^2*G[0, 0, 1, 0, 1, zb])/
    2 - (2003*CF^3*G[0, 0, 1, 0, 1, zb])/8 - 
   (117*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/8 - (35*CF^2*nf*G[0, 0, 1, 0, 1, zb])/
    2 + (2693*CA^2*CF*G[0, 0, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (3425*CA*CF^2*G[0, 0, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (2633*CF^3*G[0, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (117*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (35*CF^2*nf*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (63*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb])/4 - 
   (611*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb])/4 - 
   (1551*CF^3*zb*G[0, 0, 1, 0, 1, zb])/8 - 
   (117*CA*CF*nf*zb*G[0, 0, 1, 0, 1, zb])/8 - 
   (35*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb])/2 - (65*CA^2*CF*G[0, 0, 1, 1, 0, zb])/
    4 - (1571*CA*CF^2*G[0, 0, 1, 1, 0, zb])/8 - 
   254*CF^3*G[0, 0, 1, 1, 0, zb] - (101*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/8 - 
   (71*CF^2*nf*G[0, 0, 1, 1, 0, zb])/4 + (851*CA^2*CF*G[0, 0, 1, 1, 0, zb])/
    (16*(-1 + zb)) - (2489*CA*CF^2*G[0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (2671*CF^3*G[0, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (101*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (71*CF^2*nf*G[0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   16*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb] - (929*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb])/
    8 - (393*CF^3*zb*G[0, 0, 1, 1, 0, zb])/2 - 
   (101*CA*CF*nf*zb*G[0, 0, 1, 1, 0, zb])/8 - 
   (71*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb])/4 + 
   (1207*CA^2*CF*G[0, 0, 1, 1, 1, zb])/48 + 
   (705*CA*CF^2*G[0, 0, 1, 1, 1, zb])/4 + (1545*CF^3*G[0, 0, 1, 1, 1, zb])/
    8 + (253*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/24 + 
   (27*CF^2*nf*G[0, 0, 1, 1, 1, zb])/2 - (197*CA^2*CF*G[0, 0, 1, 1, 1, zb])/
    (6*(-1 + zb)) + (2391*CA*CF^2*G[0, 0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (2031*CF^3*G[0, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (253*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (27*CF^2*nf*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (209*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb])/48 + 
   108*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb] + (1197*CF^3*zb*G[0, 0, 1, 1, 1, zb])/
    8 + (253*CA*CF*nf*zb*G[0, 0, 1, 1, 1, zb])/24 + 
   (27*CF^2*nf*zb*G[0, 0, 1, 1, 1, zb])/2 + 
   (2411*CA^2*CF*G[0, 1, 0, 0, 0, zb])/144 + 
   (3595*CA*CF^2*G[0, 1, 0, 0, 0, zb])/16 + (1401*CF^3*G[0, 1, 0, 0, 0, zb])/
    4 + (1115*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/72 + 
   (293*CF^2*nf*G[0, 1, 0, 0, 0, zb])/12 - 
   (4927*CA^2*CF*G[0, 1, 0, 0, 0, zb])/(72*(-1 + zb)) + 
   (1921*CA*CF^2*G[0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (3681*CF^3*G[0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (1115*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (293*CF^2*nf*G[0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (3301*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb])/144 + 
   (6025*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb])/48 + 
   (1071*CF^3*zb*G[0, 1, 0, 0, 0, zb])/4 + 
   (1115*CA*CF*nf*zb*G[0, 1, 0, 0, 0, zb])/72 + 
   (293*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb])/12 - 
   (371*CA^2*CF*G[0, 1, 0, 0, 1, zb])/16 - 
   (3443*CA*CF^2*G[0, 1, 0, 0, 1, zb])/16 - (2129*CF^3*G[0, 1, 0, 0, 1, zb])/
    8 - (319*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/24 - 
   (37*CF^2*nf*G[0, 1, 0, 0, 1, zb])/2 + (599*CA^2*CF*G[0, 1, 0, 0, 1, zb])/
    (12*(-1 + zb)) - (1391*CA*CF^2*G[0, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (1395*CF^3*G[0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (319*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (37*CF^2*nf*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (611*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb])/48 - 
   (2047*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb])/16 - 
   (1605*CF^3*zb*G[0, 1, 0, 0, 1, zb])/8 - 
   (319*CA*CF*nf*zb*G[0, 1, 0, 0, 1, zb])/24 - 
   (37*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb])/2 - 
   (1045*CA^2*CF*G[0, 1, 0, 1, 0, zb])/48 - 
   (2905*CA*CF^2*G[0, 1, 0, 1, 0, zb])/16 - (2219*CF^3*G[0, 1, 0, 1, 0, zb])/
    8 - (95*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/8 - 
   (77*CF^2*nf*G[0, 1, 0, 1, 0, zb])/4 + (1045*CA^2*CF*G[0, 1, 0, 1, 0, zb])/
    (24*(-1 + zb)) - (519*CA*CF^2*G[0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (2907*CF^3*G[0, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (95*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (77*CF^2*nf*G[0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (157*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb])/16 - 
   (1621*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb])/16 - 
   (1659*CF^3*zb*G[0, 1, 0, 1, 0, zb])/8 - 
   (95*CA*CF*nf*zb*G[0, 1, 0, 1, 0, zb])/8 - 
   (77*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb])/4 + 
   (223*CA^2*CF*G[0, 1, 0, 1, 1, zb])/8 + (2741*CA*CF^2*G[0, 1, 0, 1, 1, zb])/
    16 + (1707*CF^3*G[0, 1, 0, 1, 1, zb])/8 + 
   (81*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/8 + (59*CF^2*nf*G[0, 1, 0, 1, 1, zb])/
    4 - (445*CA^2*CF*G[0, 1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (1095*CA*CF^2*G[0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (2229*CF^3*G[0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (81*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (59*CF^2*nf*G[0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (9*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb])/8 + 
   (1609*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb])/16 + 
   (1251*CF^3*zb*G[0, 1, 0, 1, 1, zb])/8 + 
   (81*CA*CF*nf*zb*G[0, 1, 0, 1, 1, zb])/8 + 
   (59*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb])/4 - 
   (559*CA^2*CF*G[0, 1, 1, 0, 0, zb])/48 - 
   (6425*CA*CF^2*G[0, 1, 1, 0, 0, zb])/48 - (1103*CF^3*G[0, 1, 1, 0, 0, zb])/
    4 - (239*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/24 - 
   (229*CF^2*nf*G[0, 1, 1, 0, 0, zb])/12 + (345*CA^2*CF*G[0, 1, 1, 0, 0, zb])/
    (8*(-1 + zb)) - (1799*CA*CF^2*G[0, 1, 1, 0, 0, zb])/(24*(-1 + zb)) - 
   (2883*CF^3*G[0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (239*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (229*CF^2*nf*G[0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (613*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb])/48 - 
   (3233*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb])/48 - 
   (813*CF^3*zb*G[0, 1, 1, 0, 0, zb])/4 - 
   (239*CA*CF*nf*zb*G[0, 1, 1, 0, 0, zb])/24 - 
   (229*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb])/12 + 
   (33*CA^2*CF*G[0, 1, 1, 0, 1, zb])/2 + (2141*CA*CF^2*G[0, 1, 1, 0, 1, zb])/
    16 + (1683*CF^3*G[0, 1, 1, 0, 1, zb])/8 + 
   (69*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/8 + (29*CF^2*nf*G[0, 1, 1, 0, 1, zb])/
    2 - (495*CA^2*CF*G[0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (757*CA*CF^2*G[0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (2191*CF^3*G[0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (69*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (29*CF^2*nf*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   6*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb] + (1181*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb])/
    16 + (1215*CF^3*zb*G[0, 1, 1, 0, 1, zb])/8 + 
   (69*CA*CF*nf*zb*G[0, 1, 1, 0, 1, zb])/8 + 
   (29*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb])/2 + (65*CA^2*CF*G[0, 1, 1, 1, 0, zb])/
    8 + (4913*CA*CF^2*G[0, 1, 1, 1, 0, zb])/48 + 
   (1693*CF^3*G[0, 1, 1, 1, 0, zb])/8 + (59*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/
    8 + (175*CF^2*nf*G[0, 1, 1, 1, 0, zb])/12 - 
   (519*CA^2*CF*G[0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (1373*CA*CF^2*G[0, 1, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (2203*CF^3*G[0, 1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (59*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (175*CF^2*nf*G[0, 1, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (71*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb])/8 + 
   (2405*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb])/48 + 
   (1221*CF^3*zb*G[0, 1, 1, 1, 0, zb])/8 + 
   (59*CA*CF*nf*zb*G[0, 1, 1, 1, 0, zb])/8 + 
   (175*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb])/12 - 
   (429*CA^2*CF*G[0, 1, 1, 1, 1, zb])/32 - 
   (4889*CA*CF^2*G[0, 1, 1, 1, 1, zb])/48 - (1293*CF^3*G[0, 1, 1, 1, 1, zb])/
    8 - (51*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/8 - 
   (133*CF^2*nf*G[0, 1, 1, 1, 1, zb])/12 + (693*CA^2*CF*G[0, 1, 1, 1, 1, zb])/
    (32*(-1 + zb)) - (431*CA*CF^2*G[0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (837*CF^3*G[0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (51*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (133*CF^2*nf*G[0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (87*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb])/32 - 
   (2609*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb])/48 - 
   (909*CF^3*zb*G[0, 1, 1, 1, 1, zb])/8 - 
   (51*CA*CF*nf*zb*G[0, 1, 1, 1, 1, zb])/8 - 
   (133*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb])/12 - 
   (1489*CA^2*CF*G[1, 0, 0, 0, 0, zb])/144 + 
   (11755*CA*CF^2*G[1, 0, 0, 0, 0, zb])/48 + (2257*CF^3*G[1, 0, 0, 0, 0, zb])/
    8 + (1337*CA*CF*nf*G[1, 0, 0, 0, 0, zb])/72 + 
   (64*CF^2*nf*G[1, 0, 0, 0, 0, zb])/3 - (17537*CA^2*CF*G[1, 0, 0, 0, 0, zb])/
    (144*(-1 + zb)) + (3177*CA*CF^2*G[1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (400*CF^3*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (1337*CA*CF*nf*G[1, 0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (128*CF^2*nf*G[1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (5419*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb])/144 + 
   (10295*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb])/48 + 
   (2445*CF^3*zb*G[1, 0, 0, 0, 0, zb])/8 + 
   (1337*CA*CF*nf*zb*G[1, 0, 0, 0, 0, zb])/72 + 
   (64*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb])/3 - (31*CA^2*CF*G[1, 0, 0, 0, 1, zb])/
    16 - (3637*CA*CF^2*G[1, 0, 0, 0, 1, zb])/16 - 
   (843*CF^3*G[1, 0, 0, 0, 1, zb])/4 - (379*CA*CF*nf*G[1, 0, 0, 0, 1, zb])/
    24 - 16*CF^2*nf*G[1, 0, 0, 0, 1, zb] + 
   (4505*CA^2*CF*G[1, 0, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (3233*CA*CF^2*G[1, 0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (300*CF^3*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (379*CA*CF*nf*G[1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1073*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb])/48 - 
   (3245*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb])/16 - 
   (927*CF^3*zb*G[1, 0, 0, 0, 1, zb])/4 - 
   (379*CA*CF*nf*zb*G[1, 0, 0, 0, 1, zb])/24 - 
   16*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb] - (37*CA^2*CF*G[1, 0, 0, 1, 0, zb])/
    48 - (3107*CA*CF^2*G[1, 0, 0, 1, 0, zb])/16 - 
   222*CF^3*G[1, 0, 0, 1, 0, zb] - (115*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/8 - 
   (67*CF^2*nf*G[1, 0, 0, 1, 0, zb])/4 + (4151*CA^2*CF*G[1, 0, 0, 1, 0, zb])/
    (48*(-1 + zb)) - (2523*CA*CF^2*G[1, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (2517*CF^3*G[1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (115*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (67*CF^2*nf*G[1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (323*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb])/16 - 
   (2807*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb])/16 - 
   (477*CF^3*zb*G[1, 0, 0, 1, 0, zb])/2 - 
   (115*CA*CF*nf*zb*G[1, 0, 0, 1, 0, zb])/8 - 
   (67*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb])/4 + (95*CA^2*CF*G[1, 0, 0, 1, 1, zb])/
    8 + (2829*CA*CF^2*G[1, 0, 0, 1, 1, zb])/16 + 
   (675*CF^3*G[1, 0, 0, 1, 1, zb])/4 + (97*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/8 + 
   (51*CF^2*nf*G[1, 0, 0, 1, 1, zb])/4 - (501*CA^2*CF*G[1, 0, 0, 1, 1, zb])/
    (8*(-1 + zb)) + (2489*CA*CF^2*G[1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (1917*CF^3*G[1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (97*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (51*CF^2*nf*G[1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (29*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb])/4 + 
   (2601*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb])/16 + 
   (729*CF^3*zb*G[1, 0, 0, 1, 1, zb])/4 + 
   (97*CA*CF*nf*zb*G[1, 0, 0, 1, 1, zb])/8 + 
   (51*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb])/4 - (3*CA^2*CF*G[1, 0, 1, 0, 0, zb])/
    2 - 163*CA*CF^2*G[1, 0, 1, 0, 0, zb] - 237*CF^3*G[1, 0, 1, 0, 0, zb] - 
   (313*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/24 - (71*CF^2*nf*G[1, 0, 1, 0, 0, zb])/
    4 + (233*CA^2*CF*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (457*CA*CF^2*G[1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (2673*CF^3*G[1, 0, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (313*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (71*CF^2*nf*G[1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (403*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb])/24 - 
   (299*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb])/2 - 
   (495*CF^3*zb*G[1, 0, 1, 0, 0, zb])/2 - 
   (313*CA*CF*nf*zb*G[1, 0, 1, 0, 0, zb])/24 - 
   (71*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb])/4 + 
   (161*CA^2*CF*G[1, 0, 1, 0, 1, zb])/16 + 
   (1251*CA*CF^2*G[1, 0, 1, 0, 1, zb])/8 + 180*CF^3*G[1, 0, 1, 0, 1, zb] + 
   (89*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/8 + (27*CF^2*nf*G[1, 0, 1, 0, 1, zb])/
    2 - (935*CA^2*CF*G[1, 0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (126*CA*CF^2*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (1017*CF^3*G[1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (89*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (27*CF^2*nf*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (97*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb])/16 + 
   (1149*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb])/8 + 
   189*CF^3*zb*G[1, 0, 1, 0, 1, zb] + (89*CA*CF*nf*zb*G[1, 0, 1, 0, 1, zb])/
    8 + (27*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb])/2 + 
   (65*CA^2*CF*G[1, 0, 1, 1, 0, zb])/16 + (1031*CA*CF^2*G[1, 0, 1, 1, 0, zb])/
    8 + (735*CF^3*G[1, 0, 1, 1, 0, zb])/4 + 
   (79*CA*CF*nf*G[1, 0, 1, 1, 0, zb])/8 + (55*CF^2*nf*G[1, 0, 1, 1, 0, zb])/
    4 - (911*CA^2*CF*G[1, 0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (727*CA*CF^2*G[1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (2073*CF^3*G[1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (79*CA*CF*nf*G[1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (55*CF^2*nf*G[1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (125*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb])/16 + 
   (955*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb])/8 + 
   (765*CF^3*zb*G[1, 0, 1, 1, 0, zb])/4 + 
   (79*CA*CF*nf*zb*G[1, 0, 1, 1, 0, zb])/8 + 
   (55*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb])/4 - 
   (391*CA^2*CF*G[1, 0, 1, 1, 1, zb])/32 - 123*CA*CF^2*G[1, 0, 1, 1, 1, zb] - 
   (561*CF^3*G[1, 0, 1, 1, 1, zb])/4 - (67*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/8 - 
   (21*CF^2*nf*G[1, 0, 1, 1, 1, zb])/2 + (1293*CA^2*CF*G[1, 0, 1, 1, 1, zb])/
    (32*(-1 + zb)) - (99*CA*CF^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (198*CF^3*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (67*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (21*CF^2*nf*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (47*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb])/32 - 
   (453*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb])/4 - 
   (585*CF^3*zb*G[1, 0, 1, 1, 1, zb])/4 - 
   (67*CA*CF*nf*zb*G[1, 0, 1, 1, 1, zb])/8 - 
   (21*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb])/2 + 
   (155*CA^2*CF*G[1, 1, 0, 0, 0, zb])/48 - 
   (2147*CA*CF^2*G[1, 1, 0, 0, 0, zb])/16 - (1631*CF^3*G[1, 1, 0, 0, 0, zb])/
    8 - (281*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/24 - 
   16*CF^2*nf*G[1, 1, 0, 0, 0, zb] + (1257*CA^2*CF*G[1, 1, 0, 0, 0, zb])/
    (16*(-1 + zb)) - (1371*CA*CF^2*G[1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (300*CF^3*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (281*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (625*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb])/48 - 
   (1835*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb])/16 - 
   (2019*CF^3*zb*G[1, 1, 0, 0, 0, zb])/8 - 
   (281*CA*CF*nf*zb*G[1, 1, 0, 0, 0, zb])/24 - 
   16*CF^2*nf*zb*G[1, 1, 0, 0, 0, zb] + (15*CA^2*CF*G[1, 1, 0, 0, 1, zb])/4 + 
   (2107*CA*CF^2*G[1, 1, 0, 0, 1, zb])/16 + (1219*CF^3*G[1, 1, 0, 0, 1, zb])/
    8 + (81*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/8 + 
   12*CF^2*nf*G[1, 1, 0, 0, 1, zb] - (495*CA^2*CF*G[1, 1, 0, 0, 1, zb])/
    (8*(-1 + zb)) + (1641*CA*CF^2*G[1, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (225*CF^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (81*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (24*CF^2*nf*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (45*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb])/8 + 
   (1875*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb])/16 + 
   (1527*CF^3*zb*G[1, 1, 0, 0, 1, zb])/8 + 
   (81*CA*CF*nf*zb*G[1, 1, 0, 0, 1, zb])/8 + 
   12*CF^2*nf*zb*G[1, 1, 0, 0, 1, zb] + (53*CA^2*CF*G[1, 1, 0, 1, 0, zb])/
    16 + (433*CA*CF^2*G[1, 1, 0, 1, 0, zb])/4 + 
   (1309*CF^3*G[1, 1, 0, 1, 0, zb])/8 + (73*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/
    8 + (51*CF^2*nf*G[1, 1, 0, 1, 0, zb])/4 - 
   (897*CA^2*CF*G[1, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (279*CA*CF^2*G[1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (1917*CF^3*G[1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (73*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (51*CF^2*nf*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (65*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb])/16 + 
   (393*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb])/4 + 
   (1581*CF^3*zb*G[1, 1, 0, 1, 0, zb])/8 + 
   (73*CA*CF*nf*zb*G[1, 1, 0, 1, 0, zb])/8 + 
   (51*CF^2*nf*zb*G[1, 1, 0, 1, 0, zb])/4 - 
   (335*CA^2*CF*G[1, 1, 0, 1, 1, zb])/32 - (837*CA*CF^2*G[1, 1, 0, 1, 1, zb])/
    8 - (1003*CF^3*G[1, 1, 0, 1, 1, zb])/8 - 
   (63*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/8 - (39*CF^2*nf*G[1, 1, 0, 1, 1, zb])/
    4 + (1317*CA^2*CF*G[1, 1, 0, 1, 1, zb])/(32*(-1 + zb)) - 
   (645*CA*CF^2*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (1467*CF^3*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (63*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (39*CF^2*nf*G[1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (87*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb])/32 - 
   (789*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb])/8 - 
   (1203*CF^3*zb*G[1, 1, 0, 1, 1, zb])/8 - 
   (63*CA*CF*nf*zb*G[1, 1, 0, 1, 1, zb])/8 - 
   (39*CF^2*nf*zb*G[1, 1, 0, 1, 1, zb])/4 - (43*CA^2*CF*G[1, 1, 1, 0, 0, zb])/
    8 + (1367*CA*CF^2*G[1, 1, 1, 0, 0, zb])/16 + 
   (1217*CF^3*G[1, 1, 1, 0, 0, zb])/8 + (65*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/
    8 + 12*CF^2*nf*G[1, 1, 1, 0, 0, zb] - (117*CA^2*CF*G[1, 1, 1, 0, 0, zb])/
    (2*(-1 + zb)) + (729*CA*CF^2*G[1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (225*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (65*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (24*CF^2*nf*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (37*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb])/4 + 
   (1215*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb])/16 + 
   (1533*CF^3*zb*G[1, 1, 1, 0, 0, zb])/8 + 
   (65*CA*CF*nf*zb*G[1, 1, 1, 0, 0, zb])/8 + 
   12*CF^2*nf*zb*G[1, 1, 1, 0, 0, zb] - (33*CA^2*CF*G[1, 1, 1, 0, 1, zb])/
    32 - (1401*CA*CF^2*G[1, 1, 1, 0, 1, zb])/16 - 
   114*CF^3*G[1, 1, 1, 0, 1, zb] - (57*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/8 - 
   9*CF^2*nf*G[1, 1, 1, 0, 1, zb] + (1467*CA^2*CF*G[1, 1, 1, 0, 1, zb])/
    (32*(-1 + zb)) - (1017*CA*CF^2*G[1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (57*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (18*CF^2*nf*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (111*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb])/32 - 
   (1305*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb])/16 - 
   144*CF^3*zb*G[1, 1, 1, 0, 1, zb] - (57*CA*CF*nf*zb*G[1, 1, 1, 0, 1, zb])/
    8 - 9*CF^2*nf*zb*G[1, 1, 1, 0, 1, zb] + 
   (137*CA^2*CF*G[1, 1, 1, 1, 0, zb])/32 - 
   (1123*CA*CF^2*G[1, 1, 1, 1, 0, zb])/16 - 114*CF^3*G[1, 1, 1, 1, 0, zb] - 
   (51*CA*CF*nf*G[1, 1, 1, 1, 0, zb])/8 - 9*CF^2*nf*G[1, 1, 1, 1, 0, zb] + 
   (1485*CA^2*CF*G[1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (675*CA*CF^2*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (51*CA*CF*nf*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (18*CF^2*nf*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (201*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb])/32 - 
   (1059*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb])/16 - 
   144*CF^3*zb*G[1, 1, 1, 1, 0, zb] - (51*CA*CF*nf*zb*G[1, 1, 1, 1, 0, zb])/
    8 - 9*CF^2*nf*zb*G[1, 1, 1, 1, 0, zb] + 
   (205*CA^2*CF*G[1, 1, 1, 1, 1, zb])/64 + 
   (1145*CA*CF^2*G[1, 1, 1, 1, 1, zb])/16 + (1371*CF^3*G[1, 1, 1, 1, 1, zb])/
    16 + (45*CA*CF*nf*G[1, 1, 1, 1, 1, zb])/8 + 
   (27*CF^2*nf*G[1, 1, 1, 1, 1, zb])/4 - (2187*CA^2*CF*G[1, 1, 1, 1, 1, zb])/
    (64*(-1 + zb)) + (891*CA*CF^2*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (45*CA*CF*nf*G[1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (27*CF^2*nf*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (15*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb])/64 + 
   (1125*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb])/16 + 
   (1719*CF^3*zb*G[1, 1, 1, 1, 1, zb])/16 + 
   (45*CA*CF*nf*zb*G[1, 1, 1, 1, 1, zb])/8 + 
   (27*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb])/4 - (CA^2*CF*G[1, 2, 1, 0, 0, zb])/
    2 - 6*CA*CF^2*G[1, 2, 1, 0, 0, zb] - (13*CA*CF^2*G[1, 2, 1, 0, 0, zb])/
    (2*(-1 + zb)) - (3*CA^2*CF*zb*G[1, 2, 1, 0, 0, zb])/2 + 
   (CA^2*CF*G[1, 2, 1, 0, 1, zb])/2 + 6*CA*CF^2*G[1, 2, 1, 0, 1, zb] + 
   (13*CA*CF^2*G[1, 2, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (3*CA^2*CF*zb*G[1, 2, 1, 0, 1, zb])/2 + (3*CA^2*CF*G[1, 2, 1, 1, 0, zb])/
    4 + 9*CA*CF^2*G[1, 2, 1, 1, 0, zb] + (39*CA*CF^2*G[1, 2, 1, 1, 0, zb])/
    (4*(-1 + zb)) + (9*CA^2*CF*zb*G[1, 2, 1, 1, 0, zb])/4 - 
   (3*CA^2*CF*G[1, 2, 1, 1, 1, zb])/4 - 9*CA*CF^2*G[1, 2, 1, 1, 1, zb] - 
   (39*CA*CF^2*G[1, 2, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (9*CA^2*CF*zb*G[1, 2, 1, 1, 1, zb])/4 + (27*CA*CF^2*G[2, 1, 0, 0, 0, zb])/
    2 + (27*CA*CF^2*G[2, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (27*CA*CF^2*zb*G[2, 1, 0, 0, 0, zb])/2 - 12*CA*CF^2*G[2, 1, 0, 0, 1, zb] - 
   (12*CA*CF^2*G[2, 1, 0, 0, 1, zb])/(-1 + zb) + 
   12*CA*CF^2*zb*G[2, 1, 0, 0, 1, zb] - 12*CA*CF^2*G[2, 1, 0, 1, 0, zb] - 
   (12*CA*CF^2*G[2, 1, 0, 1, 0, zb])/(-1 + zb) + 
   12*CA*CF^2*zb*G[2, 1, 0, 1, 0, zb] + (21*CA*CF^2*G[2, 1, 0, 1, 1, zb])/2 + 
   (21*CA*CF^2*G[2, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (21*CA*CF^2*zb*G[2, 1, 0, 1, 1, zb])/2 - (69*CA*CF^2*G[2, 1, 1, 0, 0, zb])/
    4 - (69*CA*CF^2*G[2, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (69*CA*CF^2*zb*G[2, 1, 1, 0, 0, zb])/4 + 15*CA*CF^2*G[2, 1, 1, 0, 1, zb] + 
   (15*CA*CF^2*G[2, 1, 1, 0, 1, zb])/(-1 + zb) - 
   15*CA*CF^2*zb*G[2, 1, 1, 0, 1, zb] + (63*CA*CF^2*G[2, 1, 1, 1, 0, zb])/4 + 
   (63*CA*CF^2*G[2, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (63*CA*CF^2*zb*G[2, 1, 1, 1, 0, zb])/4 - (27*CA*CF^2*G[2, 1, 1, 1, 1, zb])/
    2 - (27*CA*CF^2*G[2, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (27*CA*CF^2*zb*G[2, 1, 1, 1, 1, zb])/2 + 
   (357*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb])/2 + 
   (2405*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb])/6 + 
   (512*CF^3*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (357*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (2405*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1024*CF^3*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (357*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, zb])/2 + 
   (2405*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/6 + 
   (512*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (1285*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb])/8 - 
   (8057*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb])/24 - 
   128*CF^3*G[0, 0, 0, 0, 0, 1, zb] - (1285*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb])/
    (4*(-1 + zb)) - (8057*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (256*CF^3*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (1285*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, zb])/8 - 
   (8057*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/24 - 
   128*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   (1147*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb])/8 - 
   (7429*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb])/24 - 
   (539*CF^3*G[0, 0, 0, 0, 1, 0, zb])/4 - 
   (1147*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (7429*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (539*CF^3*G[0, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (1147*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, zb])/8 - 
   (7429*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb])/24 - 
   (539*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb])/4 + 
   (1031*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb])/8 + 
   (2047*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/8 + 
   (411*CF^3*G[0, 0, 0, 0, 1, 1, zb])/4 + 
   (1031*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (2047*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (411*CF^3*G[0, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (1031*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, zb])/8 + 
   (2047*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb])/8 + 
   (411*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb])/4 - 
   (1035*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb])/8 - 
   (6917*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/24 - 
   (575*CF^3*G[0, 0, 0, 1, 0, 0, zb])/4 - 
   (1035*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (6917*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (575*CF^3*G[0, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1035*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, zb])/8 - 
   (6917*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/24 - 
   (575*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb])/4 + 
   (2797*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb])/24 + 
   (1929*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   109*CF^3*G[0, 0, 0, 1, 0, 1, zb] + (2797*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb])/
    (12*(-1 + zb)) + (1929*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (218*CF^3*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (2797*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, zb])/24 + 
   (1929*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   109*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb] + 
   (2303*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (1701*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (443*CF^3*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (2303*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (1701*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (443*CF^3*G[0, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (2303*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (1701*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (443*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb])/4 - 
   (687*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   (1399*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   84*CF^3*G[0, 0, 0, 1, 1, 1, zb] - (687*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb])/
    (4*(-1 + zb)) - (1399*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (168*CF^3*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (687*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   (1399*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   84*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb] - (943*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb])/
    8 - (6493*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/24 - 
   (623*CF^3*G[0, 0, 1, 0, 0, 0, zb])/4 - 
   (943*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (6493*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (623*CF^3*G[0, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (943*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, zb])/8 - 
   (6493*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb])/24 - 
   (623*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb])/4 + 
   (2549*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (1837*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb])/8 + 
   (469*CF^3*G[0, 0, 1, 0, 0, 1, zb])/4 + 
   (2549*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (1837*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (469*CF^3*G[0, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (2549*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (1837*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb])/8 + 
   (469*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb])/4 + 
   (2281*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb])/24 + 
   (1707*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   124*CF^3*G[0, 0, 1, 0, 1, 0, zb] + (2281*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb])/
    (12*(-1 + zb)) + (1707*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (248*CF^3*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (2281*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, zb])/24 + 
   (1707*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   124*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   (687*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (1441*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (189*CF^3*G[0, 0, 1, 0, 1, 1, zb])/2 - 
   (687*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (1441*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (189*CF^3*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (687*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (1441*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (189*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb])/2 + 
   (599*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (1441*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (489*CF^3*G[0, 0, 1, 1, 0, 0, zb])/4 + 
   (599*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1441*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (489*CF^3*G[0, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (599*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (1441*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (489*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb])/4 - 
   (543*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (1225*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (183*CF^3*G[0, 0, 1, 1, 0, 1, zb])/2 - 
   (543*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (1225*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (183*CF^3*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (543*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (1225*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (183*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb])/2 - 
   (425*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (1067*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (183*CF^3*G[0, 0, 1, 1, 1, 0, zb])/2 - 
   (425*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (1067*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (183*CF^3*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (425*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (1067*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (183*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb])/2 + 
   (193*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (899*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/8 + 
   (271*CF^3*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (193*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (899*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (271*CF^3*G[0, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (193*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (899*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb])/8 + 
   (271*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb])/4 - 
   (433*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   (3067*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/12 - 
   (687*CF^3*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   (433*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (3067*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (687*CF^3*G[0, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (433*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   (3067*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb])/12 - 
   (687*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb])/4 + 
   (2335*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb])/24 + 
   (437*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (261*CF^3*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (2335*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (437*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (261*CF^3*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (2335*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, zb])/24 + 
   (437*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (261*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (2087*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb])/24 + 
   (403*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb])/2 + 
   (549*CF^3*G[0, 1, 0, 0, 1, 0, zb])/4 + 
   (2087*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (403*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (549*CF^3*G[0, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (2087*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, zb])/24 + 
   (403*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb])/2 + 
   (549*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb])/4 - 
   (627*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   171*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb] - (423*CF^3*G[0, 1, 0, 0, 1, 1, zb])/
    4 - (627*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (342*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (423*CF^3*G[0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (627*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   171*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb] - 
   (423*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb])/4 + 
   (1885*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb])/24 + 
   (375*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   (585*CF^3*G[0, 1, 0, 1, 0, 0, zb])/4 + 
   (1885*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (375*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (585*CF^3*G[0, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (1885*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, zb])/24 + 
   (375*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   (585*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb])/4 - 
   (563*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb])/8 - 
   (649*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (225*CF^3*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   (563*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (649*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (225*CF^3*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (563*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, zb])/8 - 
   (649*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (225*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   (463*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   (289*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/2 - 
   (459*CF^3*G[0, 1, 0, 1, 1, 0, zb])/4 - 
   (463*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (289*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (459*CF^3*G[0, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (463*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   (289*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb])/2 - 
   (459*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb])/4 + 
   (207*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   (249*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (177*CF^3*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (207*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (249*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (177*CF^3*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (207*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   (249*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (177*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (1475*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb])/24 + 
   (295*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/2 + 
   (577*CF^3*G[0, 1, 1, 0, 0, 0, zb])/4 + 
   (1475*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (295*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (577*CF^3*G[0, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1475*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, zb])/24 + 
   (295*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/2 + 
   (577*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb])/4 - 
   (445*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (517*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/4 - 
   (437*CF^3*G[0, 1, 1, 0, 0, 1, zb])/4 - 
   (445*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (517*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (437*CF^3*G[0, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (445*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (517*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb])/4 - 
   (437*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb])/4 - 
   (393*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb])/8 - 
   (237*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   116*CF^3*G[0, 1, 1, 0, 1, 0, zb] - (393*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb])/
    (4*(-1 + zb)) - (237*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (232*CF^3*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (393*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, zb])/8 - 
   (237*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   116*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb] + 45*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb] + 
   104*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb] + 89*CF^3*G[0, 1, 1, 0, 1, 1, zb] + 
   (90*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (208*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (178*CF^3*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   45*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, zb] + 
   104*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb] + 
   89*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb] - (293*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb])/
    8 - (383*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (439*CF^3*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (293*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (383*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (439*CF^3*G[0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (293*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (383*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (439*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb])/4 + 
   (135*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb])/4 + 
   (171*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (165*CF^3*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (135*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (171*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (165*CF^3*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (135*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, zb])/4 + 
   (171*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (165*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (51*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb])/2 + 
   73*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb] + (165*CF^3*G[0, 1, 1, 1, 1, 0, zb])/
    2 + (51*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (146*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (165*CF^3*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (51*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, zb])/2 + 
   73*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb] + 
   (165*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb])/2 - 
   (387*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   (131*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (123*CF^3*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (387*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (131*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (123*CF^3*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (387*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   (131*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (123*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   4*CA*CF^2*G[0, 1, 2, 1, 0, 0, zb] + (8*CA*CF^2*G[0, 1, 2, 1, 0, 0, zb])/
    (-1 + zb) + 4*CA*CF^2*zb*G[0, 1, 2, 1, 0, 0, zb] - 
   4*CA*CF^2*G[0, 1, 2, 1, 0, 1, zb] - (8*CA*CF^2*G[0, 1, 2, 1, 0, 1, zb])/
    (-1 + zb) - 4*CA*CF^2*zb*G[0, 1, 2, 1, 0, 1, zb] - 
   6*CA*CF^2*G[0, 1, 2, 1, 1, 0, zb] - (12*CA*CF^2*G[0, 1, 2, 1, 1, 0, zb])/
    (-1 + zb) - 6*CA*CF^2*zb*G[0, 1, 2, 1, 1, 0, zb] + 
   6*CA*CF^2*G[0, 1, 2, 1, 1, 1, zb] + (12*CA*CF^2*G[0, 1, 2, 1, 1, 1, zb])/
    (-1 + zb) + 6*CA*CF^2*zb*G[0, 1, 2, 1, 1, 1, zb] - 
   (1015*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (6737*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/24 - 
   128*CF^3*G[1, 0, 0, 0, 0, 0, zb] - (1015*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb])/
    (4*(-1 + zb)) - (6737*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (256*CF^3*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (1015*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (6737*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb])/24 - 
   128*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   (691*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb])/6 + 
   (1881*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb])/8 + 
   96*CF^3*G[1, 0, 0, 0, 0, 1, zb] + (691*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (1881*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (192*CF^3*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (691*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, zb])/6 + 
   (1881*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb])/8 + 
   96*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb] + (310*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb])/
    3 + (1757*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/8 + 
   (411*CF^3*G[1, 0, 0, 0, 1, 0, zb])/4 + 
   (620*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (1757*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (411*CF^3*G[1, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (310*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (1757*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb])/8 + 
   (411*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb])/4 - 
   94*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb] - 
   (1459*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb])/8 - 
   (315*CF^3*G[1, 0, 0, 0, 1, 1, zb])/4 - 
   (188*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (1459*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (315*CF^3*G[1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   94*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, zb] - 
   (1459*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb])/8 - 
   (315*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb])/4 + 
   (1121*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb])/12 + 
   (1657*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/8 + 
   (447*CF^3*G[1, 0, 0, 1, 0, 0, zb])/4 + 
   (1121*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (1657*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (447*CF^3*G[1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (1121*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, zb])/12 + 
   (1657*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb])/8 + 
   (447*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb])/4 - 
   85*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb] - 
   (1397*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (339*CF^3*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   (170*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (1397*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (339*CF^3*G[1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   85*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, zb] - 
   (1397*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (339*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   (285*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb])/4 - 
   (1265*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb])/8 - 
   (345*CF^3*G[1, 0, 0, 1, 1, 0, zb])/4 - 
   (285*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1265*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (345*CF^3*G[1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (285*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, zb])/4 - 
   (1265*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb])/8 - 
   (345*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb])/4 + 
   (519*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (1059*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (261*CF^3*G[1, 0, 0, 1, 1, 1, zb])/4 + 
   (519*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (1059*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (261*CF^3*G[1, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (519*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (1059*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (261*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb])/4 + 
   (509*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb])/6 + 
   197*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb] + (495*CF^3*G[1, 0, 1, 0, 0, 0, zb])/
    4 + (509*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (394*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (495*CF^3*G[1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (509*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, zb])/6 + 
   197*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb] + 
   (495*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb])/4 - 
   77*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb] - (675*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/
    4 - (189*CF^3*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   (154*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (675*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (189*CF^3*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   77*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, zb] - 
   (675*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb])/4 - 
   (189*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   (275*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (319*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   (405*CF^3*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (275*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (319*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (405*CF^3*G[1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (275*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (319*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   (405*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb])/4 + 
   (503*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb])/8 + 
   (547*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (315*CF^3*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (503*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (547*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (315*CF^3*G[1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (503*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, zb])/8 + 
   (547*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (315*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb])/4 - 
   (223*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (555*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (405*CF^3*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (223*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (555*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (405*CF^3*G[1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (223*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (555*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (405*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb])/4 + 
   (409*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (481*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   (309*CF^3*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   (409*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (481*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (309*CF^3*G[1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (409*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (481*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   (309*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   (329*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (435*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb])/4 + 
   (309*CF^3*G[1, 0, 1, 1, 1, 0, zb])/4 + 
   (329*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (435*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (309*CF^3*G[1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (329*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (435*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb])/4 + 
   (309*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb])/4 - 
   (613*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb])/16 - 
   (189*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (117*CF^3*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (613*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (189*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (117*CF^3*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (613*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, zb])/16 - 
   (189*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (117*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb])/2 + 
   (961*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb])/12 + 
   (1337*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   96*CF^3*G[1, 1, 0, 0, 0, 0, zb] + (961*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb])/
    (6*(-1 + zb)) + (1337*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (192*CF^3*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (961*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, zb])/12 + 
   (1337*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   96*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb] - (145*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb])/
    2 - (1137*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   72*CF^3*G[1, 1, 0, 0, 0, 1, zb] - (145*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb])/
    (-1 + zb) - (1137*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (144*CF^3*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (145*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, zb])/2 - 
   (1137*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   72*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb] - 65*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb] - 
   (1063*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (315*CF^3*G[1, 1, 0, 0, 1, 0, zb])/4 - 
   (130*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (1063*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (315*CF^3*G[1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   65*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, zb] - 
   (1063*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (315*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb])/4 + 
   (475*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (901*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (243*CF^3*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   (475*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (901*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (475*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (901*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (243*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (117*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   (251*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   (351*CF^3*G[1, 1, 0, 1, 0, 0, zb])/4 - 
   (117*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (251*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (351*CF^3*G[1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (117*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   (251*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   (351*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb])/4 + 
   (423*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (219*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (135*CF^3*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (423*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (219*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (135*CF^3*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (423*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (219*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (135*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (353*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (403*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (279*CF^3*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (353*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (403*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (279*CF^3*G[1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (353*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (403*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (279*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   (645*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   (177*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   54*CF^3*G[1, 1, 0, 1, 1, 1, zb] - (645*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb])/
    (8*(-1 + zb)) - (177*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (108*CF^3*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (645*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   (177*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb])/2 - 
   54*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb] - (95*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb])/
    2 - (843*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   72*CF^3*G[1, 1, 1, 0, 0, 0, zb] - (95*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb])/
    (-1 + zb) - (843*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (144*CF^3*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (95*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   (843*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   72*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb] + (351*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb])/
    8 + (729*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   54*CF^3*G[1, 1, 1, 0, 0, 1, zb] + (351*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb])/
    (4*(-1 + zb)) + (729*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (108*CF^3*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (351*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   (729*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   54*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb] + (309*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb])/
    8 + (171*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (243*CF^3*G[1, 1, 1, 0, 1, 0, zb])/4 + 
   (309*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (171*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (243*CF^3*G[1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (309*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, zb])/8 + 
   (171*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (243*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb])/4 - 
   (585*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb])/16 - 
   (297*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (189*CF^3*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (585*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (297*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (189*CF^3*G[1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (585*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, zb])/16 - 
   (297*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (189*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (249*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   (585*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   54*CF^3*G[1, 1, 1, 1, 0, 0, zb] + (249*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb])/
    (4*(-1 + zb)) + (585*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (108*CF^3*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (249*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   (585*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   54*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb] - (477*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb])/
    16 - (513*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb])/8 - 
   (81*CF^3*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   (477*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (477*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (513*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb])/8 - 
   (81*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   (387*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (459*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/8 - 
   (81*CF^3*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   (387*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (459*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (387*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (459*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/8 - 
   (81*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb])/2 + 
   (783*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (405*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (243*CF^3*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (783*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (405*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (783*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (405*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   CA^2*CF*G[1, 1, 2, 1, 0, 0, zb] - 5*CA*CF^2*G[1, 1, 2, 1, 0, 0, zb] + 
   (2*CA^2*CF*G[1, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
   (10*CA*CF^2*G[1, 1, 2, 1, 0, 0, zb])/(-1 + zb) + 
   CA^2*CF*zb*G[1, 1, 2, 1, 0, 0, zb] - 
   5*CA*CF^2*zb*G[1, 1, 2, 1, 0, 0, zb] - CA^2*CF*G[1, 1, 2, 1, 0, 1, zb] + 
   5*CA*CF^2*G[1, 1, 2, 1, 0, 1, zb] - (2*CA^2*CF*G[1, 1, 2, 1, 0, 1, zb])/
    (-1 + zb) + (10*CA*CF^2*G[1, 1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   CA^2*CF*zb*G[1, 1, 2, 1, 0, 1, zb] + 
   5*CA*CF^2*zb*G[1, 1, 2, 1, 0, 1, zb] - (3*CA^2*CF*G[1, 1, 2, 1, 1, 0, zb])/
    2 + (15*CA*CF^2*G[1, 1, 2, 1, 1, 0, zb])/2 - 
   (3*CA^2*CF*G[1, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   (15*CA*CF^2*G[1, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   (3*CA^2*CF*zb*G[1, 1, 2, 1, 1, 0, zb])/2 + 
   (15*CA*CF^2*zb*G[1, 1, 2, 1, 1, 0, zb])/2 + 
   (3*CA^2*CF*G[1, 1, 2, 1, 1, 1, zb])/2 - 
   (15*CA*CF^2*G[1, 1, 2, 1, 1, 1, zb])/2 + 
   (3*CA^2*CF*G[1, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (15*CA*CF^2*G[1, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   (3*CA^2*CF*zb*G[1, 1, 2, 1, 1, 1, zb])/2 - 
   (15*CA*CF^2*zb*G[1, 1, 2, 1, 1, 1, zb])/2 + 
   9*CA*CF^2*G[1, 2, 1, 0, 0, 0, zb] + (18*CA*CF^2*G[1, 2, 1, 0, 0, 0, zb])/
    (-1 + zb) + 9*CA*CF^2*zb*G[1, 2, 1, 0, 0, 0, zb] - 
   8*CA*CF^2*G[1, 2, 1, 0, 0, 1, zb] - (16*CA*CF^2*G[1, 2, 1, 0, 0, 1, zb])/
    (-1 + zb) - 8*CA*CF^2*zb*G[1, 2, 1, 0, 0, 1, zb] - 
   8*CA*CF^2*G[1, 2, 1, 0, 1, 0, zb] - (16*CA*CF^2*G[1, 2, 1, 0, 1, 0, zb])/
    (-1 + zb) - 8*CA*CF^2*zb*G[1, 2, 1, 0, 1, 0, zb] + 
   7*CA*CF^2*G[1, 2, 1, 0, 1, 1, zb] + (14*CA*CF^2*G[1, 2, 1, 0, 1, 1, zb])/
    (-1 + zb) + 7*CA*CF^2*zb*G[1, 2, 1, 0, 1, 1, zb] - 
   (23*CA*CF^2*G[1, 2, 1, 1, 0, 0, zb])/2 - 
   (23*CA*CF^2*G[1, 2, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (23*CA*CF^2*zb*G[1, 2, 1, 1, 0, 0, zb])/2 + 
   10*CA*CF^2*G[1, 2, 1, 1, 0, 1, zb] + (20*CA*CF^2*G[1, 2, 1, 1, 0, 1, zb])/
    (-1 + zb) + 10*CA*CF^2*zb*G[1, 2, 1, 1, 0, 1, zb] + 
   (21*CA*CF^2*G[1, 2, 1, 1, 1, 0, zb])/2 + 
   (21*CA*CF^2*G[1, 2, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (21*CA*CF^2*zb*G[1, 2, 1, 1, 1, 0, zb])/2 - 
   9*CA*CF^2*G[1, 2, 1, 1, 1, 1, zb] - (18*CA*CF^2*G[1, 2, 1, 1, 1, 1, zb])/
    (-1 + zb) - 9*CA*CF^2*zb*G[1, 2, 1, 1, 1, 1, zb] - 
   (788597*CA^2*CF*Log[Q2dmu2])/20736 + (32972653*CA*CF^2*Log[Q2dmu2])/
    62208 - (20071*CF^3*Log[Q2dmu2])/32 + (1004147*CA*CF*nf*Log[Q2dmu2])/
    31104 - (203711*CF^2*nf*Log[Q2dmu2])/1944 - (15427*CF*nf^2*Log[Q2dmu2])/
    3888 - (206779*CA^2*CF*Pi^2*Log[Q2dmu2])/10368 + 
   (72947*CA*CF^2*Pi^2*Log[Q2dmu2])/2304 + (6861*CF^3*Pi^2*Log[Q2dmu2])/256 + 
   (30961*CA*CF*nf*Pi^2*Log[Q2dmu2])/10368 + (2107*CF^2*nf*Pi^2*Log[Q2dmu2])/
    576 + (59*CF*nf^2*Pi^2*Log[Q2dmu2])/576 - 
   (151687*CA^2*CF*Pi^4*Log[Q2dmu2])/276480 - 
   (21341*CA*CF^2*Pi^4*Log[Q2dmu2])/23040 + (2527*CF^3*Pi^4*Log[Q2dmu2])/
    7680 - (677*CA*CF*nf*Pi^4*Log[Q2dmu2])/17280 + 
   (133*CF^2*nf*Pi^4*Log[Q2dmu2])/5760 - (965525*CA^2*CF*Log[Q2dmu2])/
    (20736*(-1 + zb)) + (34547453*CA*CF^2*Log[Q2dmu2])/(62208*(-1 + zb)) - 
   (20775*CF^3*Log[Q2dmu2])/(32*(-1 + zb)) + (1098355*CA*CF*nf*Log[Q2dmu2])/
    (31104*(-1 + zb)) - (213907*CF^2*nf*Log[Q2dmu2])/(1944*(-1 + zb)) - 
   (16643*CF*nf^2*Log[Q2dmu2])/(3888*(-1 + zb)) - 
   (223997*CA^2*CF*Pi^2*Log[Q2dmu2])/(10368*(-1 + zb)) + 
   (71995*CA*CF^2*Pi^2*Log[Q2dmu2])/(2304*(-1 + zb)) + 
   (7533*CF^3*Pi^2*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (30725*CA*CF*nf*Pi^2*Log[Q2dmu2])/(10368*(-1 + zb)) + 
   (2453*CF^2*nf*Pi^2*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (92111*CA^2*CF*Pi^4*Log[Q2dmu2])/(276480*(-1 + zb)) - 
   (9443*CA*CF^2*Pi^4*Log[Q2dmu2])/(7680*(-1 + zb)) + 
   (665*CF^3*Pi^4*Log[Q2dmu2])/(1536*(-1 + zb)) - 
   (677*CA*CF*nf*Pi^4*Log[Q2dmu2])/(8640*(-1 + zb)) + 
   (133*CF^2*nf*Pi^4*Log[Q2dmu2])/(2880*(-1 + zb)) - 
   (319295*CA^2*CF*zb*Log[Q2dmu2])/6912 + (23933149*CA*CF^2*zb*Log[Q2dmu2])/
    62208 - (6925*CF^3*zb*Log[Q2dmu2])/16 + (800555*CA*CF*nf*zb*Log[Q2dmu2])/
    31104 - (291499*CF^2*nf*zb*Log[Q2dmu2])/3888 - 
   (11287*CF*nf^2*zb*Log[Q2dmu2])/3888 - (131617*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/
    10368 + (37859*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/2304 + 
   (4929*CF^3*Pi^2*zb*Log[Q2dmu2])/256 + (18097*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/
    10368 + (1603*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/576 + 
   (47*CF*nf^2*Pi^2*zb*Log[Q2dmu2])/576 - (59251*CA^2*CF*Pi^4*zb*Log[Q2dmu2])/
    276480 - (3185*CA*CF^2*Pi^4*zb*Log[Q2dmu2])/4608 + 
   (133*CF^3*Pi^4*zb*Log[Q2dmu2])/512 - (677*CA*CF*nf*Pi^4*zb*Log[Q2dmu2])/
    17280 + (133*CF^2*nf*Pi^4*zb*Log[Q2dmu2])/5760 + 
   (33071*CA^2*CF*G[0, zb]*Log[Q2dmu2])/3456 - 
   (4694527*CA*CF^2*G[0, zb]*Log[Q2dmu2])/10368 + 
   (4559*CF^3*G[0, zb]*Log[Q2dmu2])/8 - (40763*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/
    1728 + (59473*CF^2*nf*G[0, zb]*Log[Q2dmu2])/648 + 
   (349*CF*nf^2*G[0, zb]*Log[Q2dmu2])/108 + 
   (39031*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/3456 - 
   (12377*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/384 - 
   (1349*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/64 - 
   (5015*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/1728 - 
   (29*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/12 - 
   (CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/24 + 
   (15911*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/23040 + 
   (1903*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/5760 - 
   (133*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/960 + 
   (78119*CA^2*CF*G[0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) - 
   (5152823*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) + 
   (4847*CF^3*G[0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (49715*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (64961*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) + 
   (403*CF*nf^2*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (55955*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) - 
   (4203*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (1595*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (5623*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (77*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (15911*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/(11520*(-1 + zb)) + 
   (1903*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(2880*(-1 + zb)) - 
   (133*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(480*(-1 + zb)) + 
   (27817*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/1152 - 
   (3343327*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/10368 + 
   (12513*CF^3*zb*G[0, zb]*Log[Q2dmu2])/32 - 
   (11069*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/576 + 
   (85361*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/1296 + 
   (29*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2])/12 + 
   (34717*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3456 - 
   (7459*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/384 - 
   (1003*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/64 - 
   (3335*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/1728 - 
   (23*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/12 - 
   (CF*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/24 + 
   (15911*CA^2*CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/23040 + 
   (1903*CA*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/5760 - 
   (133*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/960 + 
   (190237*CA^2*CF*G[1, zb]*Log[Q2dmu2])/10368 + 
   (1043215*CA*CF^2*G[1, zb]*Log[Q2dmu2])/3456 - 
   (14817*CF^3*G[1, zb]*Log[Q2dmu2])/32 + 
   (69421*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/5184 - 
   (61309*CF^2*nf*G[1, zb]*Log[Q2dmu2])/864 - 
   (349*CF*nf^2*G[1, zb]*Log[Q2dmu2])/144 - 
   (697*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/96 + 
   (2197*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/96 + 
   (2057*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/128 + 
   (137*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (11*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/6 + 
   (CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (18619*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/46080 - 
   (727*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/3840 + 
   (133*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/1280 + 
   (101021*CA^2*CF*G[1, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) + 
   (1157087*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) - 
   (15657*CF^3*G[1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (89069*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) - 
   (66797*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (403*CF*nf^2*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (1683*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (1577*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (1245*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (463*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (77*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (18619*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/(23040*(-1 + zb)) - 
   (727*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(1920*(-1 + zb)) + 
   (133*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(640*(-1 + zb)) + 
   (6985*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/10368 + 
   (749623*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/3456 - 
   (2559*CF^3*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (58177*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/5184 - 
   (44215*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/864 - 
   (29*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (1157*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/192 + 
   (905*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/64 + 
   (1653*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/128 + 
   (263*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/192 + 
   (11*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (CF*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (18619*CA^2*CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/46080 - 
   (727*CA*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/3840 + 
   (133*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/1280 + 
   (70571*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/1728 + 
   (486145*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/1728 - 
   (16225*CF^3*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (1879*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/288 - 
   (32287*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (59*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (815*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/288 + 
   (6499*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/192 + 
   (57*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (269*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2] + 
   (49171*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (598841*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (18017*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1309*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (37823*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (79*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (67*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (7057*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (75*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (269*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (2*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (20963*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/1728 + 
   (367981*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/1728 - 
   (11113*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (2363*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/288 - 
   (23653*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (47*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (1123*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/288 + 
   (1449*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (45*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (269*CA*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   (90019*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/1728 - 
   (92923*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/576 + 
   (12729*CF^3*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (589*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (8173*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (59*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (225*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/128 - 
   (305*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/12 - 
   (161*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (133*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/96 - 
   (17*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/24 - 
   (77795*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (120107*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (14073*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (4973*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (9557*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (2251*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) - 
   (5329*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (53*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (133*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (17*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (43855*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/1728 - 
   (72031*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/576 + 
   (8787*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (2629*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (6001*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (47*CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (937*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/384 - 
   (803*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/48 - 
   (129*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (133*CA*CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/96 - 
   (17*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/24 - 
   (82711*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/1728 - 
   (104953*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/576 + 
   (3213*CF^3*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (1705*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (1019*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (59*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (911*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/384 - 
   (1503*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (337*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (125*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (3*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (64565*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (148025*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (14073*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (7619*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (9557*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (667*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (1631*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (225*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (125*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (3*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (43531*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/1728 - 
   (77809*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/576 + 
   (2325*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (2629*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (1561*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/36 + 
   (47*CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/36 + 
   (617*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/384 - 
   (1035*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (285*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (125*CA*CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (3*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (15515*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/288 + 
   (5577*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (20541*CF^3*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (719*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/288 - 
   (345*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (59*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/48 + 
   (207*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/256 + 
   (1171*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (527*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (33*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (9*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (3415*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (28427*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (22311*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (803*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (2423*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (1401*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (1323*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (675*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (33*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (9*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (9725*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/288 + 
   (12715*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/192 - 
   (15213*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (239*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/288 - 
   (403*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (47*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/48 - 
   (309*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/256 + 
   (999*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (363*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (33*CA*CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (9*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (15*CA*CF^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/8 + 
   (15*CA*CF^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (15*CA*CF^2*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/8 - 
   (20447*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (13249*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (6773*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1685*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (464*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (8*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (677*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (569*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   6*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (24559*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (34145*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (8085*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1057*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (616*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (677*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (569*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (12*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (14453*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (21355*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (4759*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (749*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (368*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (8*CF*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (677*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (569*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   6*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (18197*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (1631*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (5181*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1741*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (116*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (2*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (487*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (539*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (33*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (22573*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (3185*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (6165*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1355*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (154*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (487*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (539*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (33*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (13583*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (1855*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (3657*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (937*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (92*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (2*CF*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (487*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (539*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (33*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (15205*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (2699*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (5403*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1403*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (959*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (2*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (865*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (267*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (77*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (18311*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (8203*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (6423*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (937*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (1273*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (4*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (865*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (267*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (77*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (10909*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (4793*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (3771*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (695*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (755*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (2*CF*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (865*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (267*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (77*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4273*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (1805*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (4209*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (479*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (727*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (389*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (227*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (47*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5387*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (2075*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (4983*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (385*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (965*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (389*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (227*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (47*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (3265*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (865*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (2949*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (275*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (571*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (CF*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (389*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (227*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (47*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (16027*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (1273*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (5157*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1391*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (907*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (2*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (473*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (517*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (9*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (21737*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (10229*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (6165*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (859*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (154*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (473*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (517*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (9*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (13171*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (3625*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (4161*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (863*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (799*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (2*CF*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (473*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (517*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (9*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (4715*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (1151*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1983*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (487*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (113*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (475*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (391*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   3*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (6763*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (1109*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (4725*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (377*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (77*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (475*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (391*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (6*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4019*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (179*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (819*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (331*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (101*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (CF*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (475*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (391*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   3*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (4003*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (105*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (3957*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (389*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (225*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (433*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (375*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (27*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (6179*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (2285*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (4725*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (259*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (77*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (433*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (375*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (27*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3247*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (631*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (3369*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (257*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (205*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (CF*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (433*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (375*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (27*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (135*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (327*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (6129*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (135*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   21*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (3*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (621*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (297*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (81*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1847*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (123*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (3645*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (109*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (231*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (621*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (297*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (81*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (229*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (111*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (5385*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (95*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (39*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (3*CF*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (621*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (297*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (81*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (5*CA*CF^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   (5*CA*CF^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5*CA*CF^2*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   (433*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (9269*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   304*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (89*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (64*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (4349*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (6841*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (400*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (89*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (128*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2161*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (4997*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   240*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (89*CA*CF*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (64*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (1493*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   228*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (305*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   16*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (3353*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (2493*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (300*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (305*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (773*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (883*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   180*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (305*CA*CF*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   16*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (609*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (957*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (271*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (67*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2983*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (1775*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (2517*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (271*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (67*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (667*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   83*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (747*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (271*CA*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (67*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (137*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1155*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (77*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (51*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (355*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1881*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1917*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (77*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (51*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (271*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (681*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (567*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (77*CA*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (51*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (89*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (1917*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1017*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (239*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (71*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (635*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (67*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2673*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (239*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (71*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1063*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (901*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (783*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (239*CA*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (71*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (31*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1953*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1551*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (69*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (635*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (87*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1017*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (69*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (27*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (57*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1053*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1179*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (69*CA*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (23*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1481*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   198*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (59*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (55*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (603*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (407*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (2073*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (59*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (55*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (113*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (689*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (297*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (59*CA*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (55*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (285*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1503*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1215*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (51*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (21*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (837*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (66*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (198*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (51*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (21*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (231*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (795*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (891*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (51*CA*CF*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (21*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (643*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (2083*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1713*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (281*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   16*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (3959*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (1371*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (300*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (281*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1525*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (1703*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1773*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (281*CA*CF*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   16*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 5*CA^2*CF*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (2073*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (639*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (81*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   12*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (523*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1641*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (225*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (81*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (24*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (171*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1761*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (675*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (81*CA*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   12*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (81*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (423*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   171*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (73*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (51*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (953*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (279*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1917*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (73*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (51*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (299*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (363*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (351*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (73*CA*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (51*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (111*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (207*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (261*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (63*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (39*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1413*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (645*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1467*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (63*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (39*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (297*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (183*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   135*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (63*CA*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (39*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (29*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1329*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1251*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (65*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   12*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (117*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (729*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (225*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (65*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (24*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (119*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1113*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1431*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (65*CA*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   12*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (15*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1383*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (933*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (57*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   9*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1467*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1017*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (57*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (18*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (255*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1215*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1089*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (57*CA*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   9*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (177*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1101*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (933*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (51*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   9*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1485*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (675*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (51*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (18*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (321*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (981*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1089*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (51*CA*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   9*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (141*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (1137*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1395*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (45*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2187*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (891*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (45*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (27*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (207*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (1053*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1647*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (45*CA*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CA*CF^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (9*CA*CF^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (9*CA*CF^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA*CF^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (9*CA*CF^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CA*CF^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (27*CA*CF^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (27*CA*CF^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (27*CA*CF^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (27*CA*CF^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (27*CA*CF^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (27*CA*CF^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (373*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (903*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   128*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (373*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (903*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (256*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (373*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (903*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   128*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (673*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1531*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   96*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (673*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1531*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (192*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (673*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1531*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   96*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (593*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1397*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (411*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (593*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1397*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (411*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (593*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1397*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (411*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (539*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1173*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (315*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (539*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1173*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (315*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (539*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1173*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (315*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (529*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1285*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (447*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (529*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1285*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (447*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (529*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1285*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (447*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (481*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1101*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (339*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (481*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1101*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (339*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (481*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1101*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (339*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (387*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (963*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (345*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (387*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (963*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (345*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (387*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (963*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (345*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (177*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (819*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (261*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (177*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (819*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (261*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (177*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (819*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (261*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (119*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (595*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (495*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (119*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (595*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (495*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (119*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (595*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (495*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (431*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   129*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (189*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (431*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (258*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (189*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (431*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   129*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (189*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (379*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (237*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (405*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (379*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (237*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (405*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (379*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (237*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (405*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (87*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (411*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (315*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (87*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (411*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (315*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (87*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (411*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (315*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (293*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   96*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (405*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (293*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (192*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (405*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (293*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   96*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (405*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (135*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (339*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (309*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (135*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (339*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (309*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (135*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (339*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (309*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (51*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (291*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (309*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (51*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (291*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (309*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (51*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (291*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (309*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (387*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (129*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (117*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (387*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (129*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (117*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (387*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (129*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (117*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (551*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1337*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   96*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (551*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1337*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (192*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (551*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1337*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   96*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (253*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1137*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   72*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (253*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1137*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (144*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (253*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1137*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   72*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   56*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1059*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (315*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (112*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1059*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (315*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   56*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1059*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (315*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (417*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (897*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (417*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (897*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (243*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (417*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (897*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (199*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (249*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (351*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (199*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (249*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (351*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (199*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (249*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (351*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (369*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   108*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (135*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (369*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (216*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (135*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (369*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   108*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (135*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (303*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (393*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (279*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (303*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (393*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (279*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (303*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (393*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (279*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (573*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (171*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   54*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (573*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (171*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (108*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (573*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (171*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   54*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (95*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (843*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   72*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (95*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (843*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (144*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (95*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (843*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   72*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (351*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   54*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (351*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (729*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (108*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (351*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   54*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (309*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (171*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (243*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (309*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (171*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (243*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (309*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (171*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (243*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (585*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (297*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (189*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (585*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (297*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (189*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (585*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (297*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (189*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (249*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (585*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   54*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (249*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (585*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (108*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (249*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (585*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   54*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (477*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (513*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (81*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (477*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (513*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (81*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (477*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (513*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (81*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (387*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (459*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (81*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (387*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (459*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (81*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (387*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (459*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (81*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (783*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (405*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (783*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (405*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (783*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (405*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   3*CA*CF^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (6*CA*CF^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   3*CA*CF^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   3*CA*CF^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (6*CA*CF^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CA*CF^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (9*CA*CF^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA*CF^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (9*CA*CF^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (9*CA*CF^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA*CF^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (9*CA*CF^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (66463*CA^2*CF*Log[Q2dmu2]^2)/6912 - (988135*CA*CF^2*Log[Q2dmu2]^2)/6912 + 
   (14793*CF^3*Log[Q2dmu2]^2)/64 - (20791*CA*CF*nf*Log[Q2dmu2]^2)/3456 + 
   (61309*CF^2*nf*Log[Q2dmu2]^2)/1728 + (349*CF*nf^2*Log[Q2dmu2]^2)/288 + 
   (3299*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/576 - (845*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/
    64 - (2121*CF^3*Pi^2*Log[Q2dmu2]^2)/256 - 
   (1411*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/1152 - (29*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/
    32 - (CF*nf^2*Pi^2*Log[Q2dmu2]^2)/64 + (7703*CA^2*CF*Pi^4*Log[Q2dmu2]^2)/
    30720 + (677*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/3840 - 
   (133*CF^3*Pi^4*Log[Q2dmu2]^2)/2560 - (36719*CA^2*CF*Log[Q2dmu2]^2)/
    (6912*(-1 + zb)) - (1087967*CA*CF^2*Log[Q2dmu2]^2)/(6912*(-1 + zb)) + 
   (15657*CF^3*Log[Q2dmu2]^2)/(64*(-1 + zb)) - (26687*CA*CF*nf*Log[Q2dmu2]^2)/
    (3456*(-1 + zb)) + (66797*CF^2*nf*Log[Q2dmu2]^2)/(1728*(-1 + zb)) + 
   (403*CF*nf^2*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (18187*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/(2304*(-1 + zb)) - 
   (1759*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (1245*CF^3*Pi^2*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (1613*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/(1152*(-1 + zb)) - 
   (77*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (CF*nf^2*Pi^2*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (7703*CA^2*CF*Pi^4*Log[Q2dmu2]^2)/(15360*(-1 + zb)) + 
   (677*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/(1920*(-1 + zb)) - 
   (133*CF^3*Pi^4*Log[Q2dmu2]^2)/(1280*(-1 + zb)) + 
   (9521*CA^2*CF*zb*Log[Q2dmu2]^2)/6912 - (799591*CA*CF^2*zb*Log[Q2dmu2]^2)/
    6912 + (10431*CF^3*zb*Log[Q2dmu2]^2)/64 - 
   (20503*CA*CF*nf*zb*Log[Q2dmu2]^2)/3456 + (44773*CF^2*nf*zb*Log[Q2dmu2]^2)/
    1728 + (29*CF*nf^2*zb*Log[Q2dmu2]^2)/32 + 
   (2699*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2)/576 - 
   (123*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/16 - (1641*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/
    256 - (931*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/1152 - 
   (23*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/32 - (CF*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/
    64 + (7703*CA^2*CF*Pi^4*zb*Log[Q2dmu2]^2)/30720 + 
   (677*CA*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/3840 - 
   (133*CF^3*Pi^4*zb*Log[Q2dmu2]^2)/2560 + 
   (25351*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/1152 + 
   (118681*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/1152 - 
   (12729*CF^3*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (977*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/576 - 
   (8173*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/288 - 
   (59*CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/72 + 
   (427*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/768 + 
   (1625*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (171*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (35*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (3*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (21023*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
   (144641*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) - 
   (14073*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (2401*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (9557*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(288*(-1 + zb)) - 
   (79*CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
   (2653*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(768*(-1 + zb)) + 
   (1781*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (225*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (35*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (3*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (9415*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/1152 + 
   (97213*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/1152 - 
   (8949*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (1613*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/576 - 
   (6055*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/288 - 
   (47*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/72 - 
   (1433*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/768 + 
   (1065*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (135*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (35*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (3*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (1753*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/72 - 
   (22171*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/384 + 
   (20295*CF^3*G[1, zb]*Log[Q2dmu2]^2)/128 + 
   (209*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/576 + 
   (2077*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (59*CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/96 - 
   (283*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/512 - 
   (591*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (525*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (33*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (3235*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) - 
   (28427*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
   (22311*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (803*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) + 
   (2423*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (79*CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (1289*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(512*(-1 + zb)) - 
   (1323*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (675*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (33*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (9*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (3643*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/288 - 
   (18847*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/384 + 
   (14427*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (499*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/576 + 
   (1543*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (47*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (417*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/512 - 
   (405*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (369*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (33*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (1797*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (5857*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (5181*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (385*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (58*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (323*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (269*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (2165*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (11009*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (6165*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (233*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (77*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (323*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (269*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (9*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1223*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (7339*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (3711*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (145*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (46*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (323*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (269*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (4807*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/192 + 
   (229*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (3987*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (407*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (29*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (403*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (417*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (5939*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (1421*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (4725*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (313*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (77*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (403*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (417*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (3*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (3481*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/192 + 
   (931*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2871*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (203*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (23*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (403*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (417*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (4573*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (505*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3969*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (371*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (229*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (463*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (375*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (27*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (6155*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (2285*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (4725*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (259*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (77*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (463*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (375*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (27*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3481*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (1057*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3105*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (203*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (193*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (463*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (375*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (27*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (325*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (441*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (6147*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (131*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (171*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (621*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (297*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (81*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1847*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (123*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (3645*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (109*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (231*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (3*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (621*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (297*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (81*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (67*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (75*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (4959*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (83*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (147*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (3*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (621*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (297*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (81*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (177*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1607*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   114*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (39*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   8*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1035*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (901*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (150*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (39*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (16*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (561*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (671*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   90*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (39*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   8*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (77*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (837*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (171*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (67*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   6*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (407*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (1221*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (225*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (67*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (12*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (413*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (435*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (67*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   6*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (19*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1287*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (729*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (59*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (51*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (725*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (87*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1917*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (59*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (51*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   11*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (543*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (567*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (59*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (51*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (69*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1329*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (279*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (51*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (39*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1053*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (465*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1467*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (51*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (39*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (447*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (681*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   54*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (51*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (39*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (49*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1281*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1305*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (65*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   6*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (239*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (729*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (225*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (65*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (12*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (209*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (933*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1269*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (65*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   6*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (171*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1359*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (243*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (57*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1515*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1017*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (675*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (57*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (9*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (579*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1071*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (243*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (57*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (237*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1071*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (963*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (51*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1485*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (675*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (51*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (9*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (501*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (855*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (999*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (51*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (45*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (1125*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1431*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (45*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2187*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (891*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (45*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (27*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (495*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (945*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1539*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (45*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   27*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (267*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   48*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (54*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (267*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (96*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   27*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (267*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   48*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (387*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (915*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   36*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (387*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (915*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (72*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (387*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (915*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   36*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (333*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (831*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (315*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (333*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (831*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (315*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (333*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (831*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (315*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (711*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (243*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (711*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (243*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (153*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (711*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (243*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   18*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (381*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (351*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (36*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (381*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (351*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   18*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (381*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (351*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (33*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (333*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (135*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (33*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (333*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (135*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (33*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (333*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (135*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (51*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   36*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (279*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (51*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (72*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (279*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (51*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   36*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (279*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (387*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (63*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   27*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (387*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (63*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (54*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (387*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (63*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   27*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (333*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (843*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   36*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (333*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (843*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (72*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (333*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (843*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   36*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (309*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   27*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (309*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (729*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (54*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (309*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   27*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (267*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (171*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (267*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (171*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (243*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (267*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (171*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (513*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (297*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (513*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (297*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (189*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (513*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (297*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (249*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (585*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   27*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (249*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (585*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (54*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (249*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (585*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   27*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (477*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (513*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (477*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (477*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (513*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (387*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (459*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (387*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (459*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (387*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (459*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (783*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (405*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (243*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (783*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (405*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (783*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (405*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (243*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2375*CA^2*CF*Log[Q2dmu2]^3)/288 + (19579*CA*CF^2*Log[Q2dmu2]^3)/1152 - 
   (6765*CF^3*Log[Q2dmu2]^3)/128 - (19*CA*CF*nf*Log[Q2dmu2]^3)/64 - 
   (2077*CF^2*nf*Log[Q2dmu2]^3)/288 - (59*CF*nf^2*Log[Q2dmu2]^3)/288 - 
   (137*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/1536 + (457*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/
    128 + (171*CF^3*Pi^2*Log[Q2dmu2]^3)/128 + (5*CA*CF*nf*Pi^2*Log[Q2dmu2]^3)/
    24 + (3*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/32 + (553*CA^2*CF*Log[Q2dmu2]^3)/
    (72*(-1 + zb)) + (25043*CA*CF^2*Log[Q2dmu2]^3)/(1152*(-1 + zb)) - 
   (7437*CF^3*Log[Q2dmu2]^3)/(128*(-1 + zb)) + (43*CA*CF*nf*Log[Q2dmu2]^3)/
    (192*(-1 + zb)) - (2423*CF^2*nf*Log[Q2dmu2]^3)/(288*(-1 + zb)) - 
   (79*CF*nf^2*Log[Q2dmu2]^3)/(288*(-1 + zb)) - 
   (1897*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/(1536*(-1 + zb)) + 
   (511*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (225*CF^3*Pi^2*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (5*CA*CF*nf*Pi^2*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (3*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (317*CA^2*CF*zb*Log[Q2dmu2]^3)/72 + (19963*CA*CF^2*zb*Log[Q2dmu2]^3)/
    1152 - (4929*CF^3*zb*Log[Q2dmu2]^3)/128 + (55*CA*CF*nf*zb*Log[Q2dmu2]^3)/
    192 - (1561*CF^2*nf*zb*Log[Q2dmu2]^3)/288 - (47*CF*nf^2*zb*Log[Q2dmu2]^3)/
    288 - (1085*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^3)/1536 + 
   (297*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/128 + (135*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/
    128 + (5*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^3)/24 + 
   (3*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/32 - 
   (1697*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/192 - 
   (985*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/192 + 
   (1329*CF^3*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (125*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/96 + 
   (29*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/6 + (CF*nf^2*G[0, zb]*Log[Q2dmu2]^3)/
    12 - (155*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (35*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (2125*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (2129*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) + 
   (1575*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (97*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) + 
   (77*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF*nf^2*G[0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (155*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (35*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (9*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (1211*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/192 - 
   (1603*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/192 + 
   (975*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (53*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/96 + 
   (23*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/6 + 
   (CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/12 - 
   (155*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (35*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (713*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/96 - 
   (49*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (2061*CF^3*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (125*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/96 - 
   (29*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/8 - (CF*nf^2*G[1, zb]*Log[Q2dmu2]^3)/
    16 + (235*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (99*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (27*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (1823*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) + 
   (41*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (1215*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (109*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) - 
   (77*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (CF*nf^2*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (235*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (99*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (27*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (67*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/12 + 
   (17*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/8 - 
   (1521*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (65*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/96 - 
   (23*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/8 - 
   (CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (235*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (99*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (27*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (29*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (365*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (57*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (5*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 2*CF^2*nf*G[0, 0, zb]*
    Log[Q2dmu2]^3 + (139*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (193*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (75*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (5*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (4*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (83*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (125*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (45*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (5*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   2*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (59*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (195*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (171*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (17*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (3*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (433*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (279*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (225*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (17*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (3*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (239*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (93*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (135*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (17*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (3*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (95*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (345*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (333*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (17*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (3*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (487*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (225*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (225*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (17*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (3*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (239*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (213*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (297*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (17*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (3*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (33*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (369*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (495*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (15*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (729*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (297*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (675*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (15*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (9*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (309*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (261*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (459*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (15*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/8 + 6*CA^2*CF*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 + (117*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   12*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (12*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (117*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (24*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   6*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (117*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   12*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (21*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (201*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   9*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (21*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (201*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (18*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (21*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (201*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   9*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (69*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (93*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (81*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (69*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (93*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (81*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (69*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (93*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (81*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (129*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (81*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (63*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (129*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (81*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (63*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (129*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (81*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (63*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (39*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (195*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   9*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (39*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (195*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (18*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (39*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (195*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   9*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (147*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (171*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (147*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (171*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (27*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (147*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (171*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (129*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (153*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (129*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (153*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (27*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (129*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (153*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (261*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (135*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (81*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (261*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (135*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (261*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (135*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (81*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (255*CA^2*CF*Log[Q2dmu2]^4)/128 + (103*CA*CF^2*Log[Q2dmu2]^4)/128 + 
   (2061*CF^3*Log[Q2dmu2]^4)/256 + (49*CA*CF*nf*Log[Q2dmu2]^4)/128 + 
   (29*CF^2*nf*Log[Q2dmu2]^4)/32 + (CF*nf^2*Log[Q2dmu2]^4)/64 - 
   (237*CA^2*CF*Pi^2*Log[Q2dmu2]^4)/1024 - (15*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/
    32 - (27*CF^3*Pi^2*Log[Q2dmu2]^4)/256 - (693*CA^2*CF*Log[Q2dmu2]^4)/
    (256*(-1 + zb)) - (CA*CF^2*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (1215*CF^3*Log[Q2dmu2]^4)/(128*(-1 + zb)) + (47*CA*CF*nf*Log[Q2dmu2]^4)/
    (128*(-1 + zb)) + (77*CF^2*nf*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (CF*nf^2*Log[Q2dmu2]^4)/(32*(-1 + zb)) - (237*CA^2*CF*Pi^2*Log[Q2dmu2]^4)/
    (512*(-1 + zb)) - (15*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (27*CF^3*Pi^2*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (213*CA^2*CF*zb*Log[Q2dmu2]^4)/128 - (53*CA*CF^2*zb*Log[Q2dmu2]^4)/128 + 
   (1557*CF^3*zb*Log[Q2dmu2]^4)/256 + (25*CA*CF*nf*zb*Log[Q2dmu2]^4)/128 + 
   (23*CF^2*nf*zb*Log[Q2dmu2]^4)/32 + (CF*nf^2*zb*Log[Q2dmu2]^4)/64 - 
   (237*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^4)/1024 - 
   (15*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^4)/32 - (27*CF^3*Pi^2*zb*Log[Q2dmu2]^4)/
    256 + (63*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (357*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (171*CF^3*G[0, zb]*Log[Q2dmu2]^4)/32 - (9*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/
    32 - (3*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (459*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (255*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (225*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (9*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (3*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (315*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (141*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (135*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
   (9*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
   (3*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/8 - 
   (21*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/512 + 
   (45*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/16 + (513*CF^3*G[1, zb]*Log[Q2dmu2]^4)/
    128 + (15*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (9*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/32 - 
   (681*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
   (297*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (675*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (15*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (9*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (417*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^4)/512 + 
   (45*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (405*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (15*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (9*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (81*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (45*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (9*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (81*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (45*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (9*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) + 
   (81*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (45*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (9*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (135*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (153*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (135*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (153*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (27*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (135*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (153*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (135*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (153*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (135*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (153*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (27*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (135*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (153*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (261*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (135*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (81*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (261*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (135*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (81*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (261*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (135*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (81*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - (207*CA^2*CF*Log[Q2dmu2]^5)/
    2560 - (423*CA*CF^2*Log[Q2dmu2]^5)/640 - (513*CF^3*Log[Q2dmu2]^5)/640 - 
   (9*CA*CF*nf*Log[Q2dmu2]^5)/160 - (9*CF^2*nf*Log[Q2dmu2]^5)/160 + 
   (117*CA^2*CF*Log[Q2dmu2]^5)/(512*(-1 + zb)) - (387*CA*CF^2*Log[Q2dmu2]^5)/
    (640*(-1 + zb)) - (135*CF^3*Log[Q2dmu2]^5)/(128*(-1 + zb)) - 
   (9*CA*CF*nf*Log[Q2dmu2]^5)/(80*(-1 + zb)) - (9*CF^2*nf*Log[Q2dmu2]^5)/
    (80*(-1 + zb)) + (549*CA^2*CF*zb*Log[Q2dmu2]^5)/2560 - 
   (207*CA*CF^2*zb*Log[Q2dmu2]^5)/640 - (81*CF^3*zb*Log[Q2dmu2]^5)/128 - 
   (9*CA*CF*nf*zb*Log[Q2dmu2]^5)/160 - (9*CF^2*nf*zb*Log[Q2dmu2]^5)/160 + 
   (189*CA^2*CF*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/160 + (27*CF^3*G[0, zb]*Log[Q2dmu2]^5)/
    80 + (189*CA^2*CF*G[0, zb]*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (81*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(80*(-1 + zb)) + 
   (27*CF^3*G[0, zb]*Log[Q2dmu2]^5)/(40*(-1 + zb)) + 
   (189*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (27*CF^3*zb*G[0, zb]*Log[Q2dmu2]^5)/80 - 
   (297*CA^2*CF*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/64 - (81*CF^3*G[1, zb]*Log[Q2dmu2]^5)/
    320 - (297*CA^2*CF*G[1, zb]*Log[Q2dmu2]^5)/(640*(-1 + zb)) - 
   (27*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(32*(-1 + zb)) - 
   (81*CF^3*G[1, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (297*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/64 - 
   (81*CF^3*zb*G[1, zb]*Log[Q2dmu2]^5)/320 + (189*CA^2*CF*Log[Q2dmu2]^6)/
    2560 + (27*CA*CF^2*Log[Q2dmu2]^6)/320 + (27*CF^3*Log[Q2dmu2]^6)/640 + 
   (189*CA^2*CF*Log[Q2dmu2]^6)/(1280*(-1 + zb)) + 
   (27*CA*CF^2*Log[Q2dmu2]^6)/(160*(-1 + zb)) + (27*CF^3*Log[Q2dmu2]^6)/
    (320*(-1 + zb)) + (189*CA^2*CF*zb*Log[Q2dmu2]^6)/2560 + 
   (27*CA*CF^2*zb*Log[Q2dmu2]^6)/320 + (27*CF^3*zb*Log[Q2dmu2]^6)/640 + 
   (178355*CA^2*CF*Zeta[3])/2592 - (65731*CA*CF^2*Zeta[3])/5184 - 
   (32839*CF^3*Zeta[3])/192 - (1385*CA*CF*nf*Zeta[3])/288 - 
   (33959*CF^2*nf*Zeta[3])/1296 - (1003*CF*nf^2*Zeta[3])/1296 + 
   (6653*CA^2*CF*Pi^2*Zeta[3])/6912 + (10199*CA*CF^2*Pi^2*Zeta[3])/576 + 
   (323*CF^3*Pi^2*Zeta[3])/64 + (197*CA*CF*nf*Pi^2*Zeta[3])/216 + 
   (17*CF^2*nf*Pi^2*Zeta[3])/48 + (176701*CA^2*CF*Zeta[3])/(2592*(-1 + zb)) + 
   (31045*CA*CF^2*Zeta[3])/(5184*(-1 + zb)) - (36647*CF^3*Zeta[3])/
    (192*(-1 + zb)) - (2455*CA*CF*nf*Zeta[3])/(864*(-1 + zb)) - 
   (39841*CF^2*nf*Zeta[3])/(1296*(-1 + zb)) - (1343*CF*nf^2*Zeta[3])/
    (1296*(-1 + zb)) - (28019*CA^2*CF*Pi^2*Zeta[3])/(6912*(-1 + zb)) + 
   (11441*CA*CF^2*Pi^2*Zeta[3])/(576*(-1 + zb)) + 
   (425*CF^3*Pi^2*Zeta[3])/(64*(-1 + zb)) + (197*CA*CF*nf*Pi^2*Zeta[3])/
    (108*(-1 + zb)) + (17*CF^2*nf*Pi^2*Zeta[3])/(24*(-1 + zb)) + 
   (108749*CA^2*CF*zb*Zeta[3])/2592 - (8875*CA*CF^2*zb*Zeta[3])/5184 - 
   (21787*CF^3*zb*Zeta[3])/192 - (1747*CA*CF*nf*zb*Zeta[3])/864 - 
   (24647*CF^2*nf*zb*Zeta[3])/1296 - (799*CF*nf^2*zb*Zeta[3])/1296 - 
   (15151*CA^2*CF*Pi^2*zb*Zeta[3])/6912 + (783*CA*CF^2*Pi^2*zb*Zeta[3])/64 + 
   (255*CF^3*Pi^2*zb*Zeta[3])/64 + (197*CA*CF*nf*Pi^2*zb*Zeta[3])/216 + 
   (17*CF^2*nf*Pi^2*zb*Zeta[3])/48 - (54355*CA^2*CF*G[0, zb]*Zeta[3])/864 + 
   (68413*CA*CF^2*G[0, zb]*Zeta[3])/864 + (7021*CF^3*G[0, zb]*Zeta[3])/48 + 
   (4375*CA*CF*nf*G[0, zb]*Zeta[3])/432 + (493*CF^2*nf*G[0, zb]*Zeta[3])/27 + 
   (17*CF*nf^2*G[0, zb]*Zeta[3])/54 - (3745*CA^2*CF*Pi^2*G[0, zb]*Zeta[3])/
    576 - (847*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/72 - 
   (17*CF^3*Pi^2*G[0, zb]*Zeta[3])/8 - (67103*CA^2*CF*G[0, zb]*Zeta[3])/
    (864*(-1 + zb)) + (54149*CA*CF^2*G[0, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (2805*CF^3*G[0, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (4259*CA*CF*nf*G[0, zb]*Zeta[3])/(432*(-1 + zb)) + 
   (1309*CF^2*nf*G[0, zb]*Zeta[3])/(54*(-1 + zb)) + 
   (17*CF*nf^2*G[0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (3745*CA^2*CF*Pi^2*G[0, zb]*Zeta[3])/(288*(-1 + zb)) - 
   (847*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (17*CF^3*Pi^2*G[0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (41665*CA^2*CF*zb*G[0, zb]*Zeta[3])/864 + 
   (35119*CA*CF^2*zb*G[0, zb]*Zeta[3])/864 + (4811*CF^3*zb*G[0, zb]*Zeta[3])/
    48 + (2719*CA*CF*nf*zb*G[0, zb]*Zeta[3])/432 + 
   (391*CF^2*nf*zb*G[0, zb]*Zeta[3])/27 + (17*CF*nf^2*zb*G[0, zb]*Zeta[3])/
    54 - (3745*CA^2*CF*Pi^2*zb*G[0, zb]*Zeta[3])/576 - 
   (847*CA*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/72 - 
   (17*CF^3*Pi^2*zb*G[0, zb]*Zeta[3])/8 + (17161*CA^2*CF*G[1, zb]*Zeta[3])/
    432 - (1033*CA*CF^2*G[1, zb]*Zeta[3])/18 - (3565*CF^3*G[1, zb]*Zeta[3])/
    32 - (3115*CA*CF*nf*G[1, zb]*Zeta[3])/432 - 
   (239*CF^2*nf*G[1, zb]*Zeta[3])/18 - (17*CF*nf^2*G[1, zb]*Zeta[3])/72 + 
   (5321*CA^2*CF*Pi^2*G[1, zb]*Zeta[3])/1152 + 
   (249*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/32 + (51*CF^3*Pi^2*G[1, zb]*Zeta[3])/
    32 + (49207*CA^2*CF*G[1, zb]*Zeta[3])/(864*(-1 + zb)) - 
   (4573*CA*CF^2*G[1, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (2145*CF^3*G[1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (2915*CA*CF*nf*G[1, zb]*Zeta[3])/(432*(-1 + zb)) - 
   (1309*CF^2*nf*G[1, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (17*CF*nf^2*G[1, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (5321*CA^2*CF*Pi^2*G[1, zb]*Zeta[3])/(576*(-1 + zb)) + 
   (249*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (51*CF^3*Pi^2*G[1, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (6833*CA^2*CF*zb*G[1, zb]*Zeta[3])/216 - 
   (3623*CA*CF^2*zb*G[1, zb]*Zeta[3])/144 - (2969*CF^3*zb*G[1, zb]*Zeta[3])/
    32 - (2095*CA*CF*nf*zb*G[1, zb]*Zeta[3])/432 - 
   (109*CF^2*nf*zb*G[1, zb]*Zeta[3])/9 - (17*CF*nf^2*zb*G[1, zb]*Zeta[3])/
    72 + (5321*CA^2*CF*Pi^2*zb*G[1, zb]*Zeta[3])/1152 + 
   (249*CA*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/32 + 
   (51*CF^3*Pi^2*zb*G[1, zb]*Zeta[3])/32 + (871*CA^2*CF*G[0, 0, zb]*Zeta[3])/
    72 - (21487*CA*CF^2*G[0, 0, zb]*Zeta[3])/144 - 
   (323*CF^3*G[0, 0, zb]*Zeta[3])/3 - (157*CA*CF*nf*G[0, 0, zb]*Zeta[3])/18 - 
   (68*CF^2*nf*G[0, 0, zb]*Zeta[3])/9 + (4325*CA^2*CF*G[0, 0, zb]*Zeta[3])/
    (72*(-1 + zb)) - (21155*CA*CF^2*G[0, 0, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (425*CF^3*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (157*CA*CF*nf*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (136*CF^2*nf*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (2185*CA^2*CF*zb*G[0, 0, zb]*Zeta[3])/72 - 
   (13951*CA*CF^2*zb*G[0, 0, zb]*Zeta[3])/144 - 85*CF^3*zb*G[0, 0, zb]*
    Zeta[3] - (157*CA*CF*nf*zb*G[0, 0, zb]*Zeta[3])/18 - 
   (68*CF^2*nf*zb*G[0, 0, zb]*Zeta[3])/9 - (1273*CA^2*CF*G[0, 1, zb]*Zeta[3])/
    288 + (280*CA*CF^2*G[0, 1, zb]*Zeta[3])/3 + 
   (373*CF^3*G[0, 1, zb]*Zeta[3])/4 + (415*CA*CF*nf*G[0, 1, zb]*Zeta[3])/72 + 
   (13*CF^2*nf*G[0, 1, zb]*Zeta[3])/2 - (10403*CA^2*CF*G[0, 1, zb]*Zeta[3])/
    (288*(-1 + zb)) + (4009*CA*CF^2*G[0, 1, zb]*Zeta[3])/(48*(-1 + zb)) + 
   (245*CF^3*G[0, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (415*CA*CF*nf*G[0, 1, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (13*CF^2*nf*G[0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (4837*CA^2*CF*zb*G[0, 1, zb]*Zeta[3])/288 + 
   (233*CA*CF^2*zb*G[0, 1, zb]*Zeta[3])/4 + (285*CF^3*zb*G[0, 1, zb]*Zeta[3])/
    4 + (415*CA*CF*nf*zb*G[0, 1, zb]*Zeta[3])/72 + 
   (13*CF^2*nf*zb*G[0, 1, zb]*Zeta[3])/2 - (2389*CA^2*CF*G[1, 0, zb]*Zeta[3])/
    288 + (4625*CA*CF^2*G[1, 0, zb]*Zeta[3])/48 + 
   (595*CF^3*G[1, 0, zb]*Zeta[3])/8 + (451*CA*CF*nf*G[1, 0, zb]*Zeta[3])/72 + 
   (17*CF^2*nf*G[1, 0, zb]*Zeta[3])/3 - (13373*CA^2*CF*G[1, 0, zb]*Zeta[3])/
    (288*(-1 + zb)) + (1451*CA*CF^2*G[1, 0, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (425*CF^3*G[1, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (451*CA*CF*nf*G[1, 0, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (34*CF^2*nf*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (4549*CA^2*CF*zb*G[1, 0, zb]*Zeta[3])/288 + 
   (3565*CA*CF^2*zb*G[1, 0, zb]*Zeta[3])/48 + 
   (663*CF^3*zb*G[1, 0, zb]*Zeta[3])/8 + 
   (451*CA*CF*nf*zb*G[1, 0, zb]*Zeta[3])/72 + 
   (17*CF^2*nf*zb*G[1, 0, zb]*Zeta[3])/3 + (937*CA^2*CF*G[1, 1, zb]*Zeta[3])/
    192 - (1019*CA*CF^2*G[1, 1, zb]*Zeta[3])/16 - 
   (863*CF^3*G[1, 1, zb]*Zeta[3])/16 - (103*CA*CF*nf*G[1, 1, zb]*Zeta[3])/
    24 - (17*CF^2*nf*G[1, 1, zb]*Zeta[3])/4 + 
   (2043*CA^2*CF*G[1, 1, zb]*Zeta[3])/(64*(-1 + zb)) - 
   (903*CA*CF^2*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (1275*CF^3*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (103*CA*CF*nf*G[1, 1, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (17*CF^2*nf*G[1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (1661*CA^2*CF*zb*G[1, 1, zb]*Zeta[3])/192 - 
   (751*CA*CF^2*zb*G[1, 1, zb]*Zeta[3])/16 - 
   (1083*CF^3*zb*G[1, 1, zb]*Zeta[3])/16 - 
   (103*CA*CF*nf*zb*G[1, 1, zb]*Zeta[3])/24 - 
   (17*CF^2*nf*zb*G[1, 1, zb]*Zeta[3])/4 + (9*CA*CF^2*G[2, 1, zb]*Zeta[3])/
    2 + (9*CA*CF^2*G[2, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (9*CA*CF^2*zb*G[2, 1, zb]*Zeta[3])/2 + 
   (149*CA^2*CF*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (515*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/4 + (136*CF^3*G[0, 0, 0, zb]*Zeta[3])/
    3 + (298*CA^2*CF*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (515*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (272*CF^3*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (149*CA^2*CF*zb*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (515*CA*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/4 + 
   (136*CF^3*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (203*CA^2*CF*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (2117*CA*CF^2*G[0, 0, 1, zb]*Zeta[3])/24 - 
   (83*CF^3*G[0, 0, 1, zb]*Zeta[3])/2 - (203*CA^2*CF*G[0, 0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) - (2117*CA*CF^2*G[0, 0, 1, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (83*CF^3*G[0, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (203*CA^2*CF*zb*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (2117*CA*CF^2*zb*G[0, 0, 1, zb]*Zeta[3])/24 - 
   (83*CF^3*zb*G[0, 0, 1, zb]*Zeta[3])/2 - 
   (733*CA^2*CF*G[0, 1, 0, zb]*Zeta[3])/24 - 
   (1001*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/12 - 
   (187*CF^3*G[0, 1, 0, zb]*Zeta[3])/4 - (733*CA^2*CF*G[0, 1, 0, zb]*Zeta[3])/
    (12*(-1 + zb)) - (1001*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (187*CF^3*G[0, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (733*CA^2*CF*zb*G[0, 1, 0, zb]*Zeta[3])/24 - 
   (1001*CA*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/12 - 
   (187*CF^3*zb*G[0, 1, 0, zb]*Zeta[3])/4 + 
   (893*CA^2*CF*G[0, 1, 1, zb]*Zeta[3])/48 + 
   (211*CA*CF^2*G[0, 1, 1, zb]*Zeta[3])/4 + (155*CF^3*G[0, 1, 1, zb]*Zeta[3])/
    4 + (893*CA^2*CF*G[0, 1, 1, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (211*CA*CF^2*G[0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (155*CF^3*G[0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (893*CA^2*CF*zb*G[0, 1, 1, zb]*Zeta[3])/48 + 
   (211*CA*CF^2*zb*G[0, 1, 1, zb]*Zeta[3])/4 + 
   (155*CF^3*zb*G[0, 1, 1, zb]*Zeta[3])/4 - 
   (455*CA^2*CF*G[1, 0, 0, zb]*Zeta[3])/12 - 
   (2131*CA*CF^2*G[1, 0, 0, zb]*Zeta[3])/24 - 34*CF^3*G[1, 0, 0, zb]*
    Zeta[3] - (455*CA^2*CF*G[1, 0, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (2131*CA*CF^2*G[1, 0, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (68*CF^3*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (455*CA^2*CF*zb*G[1, 0, 0, zb]*Zeta[3])/12 - 
   (2131*CA*CF^2*zb*G[1, 0, 0, zb]*Zeta[3])/24 - 34*CF^3*zb*G[1, 0, 0, zb]*
    Zeta[3] + (1295*CA^2*CF*G[1, 0, 1, zb]*Zeta[3])/48 + 
   (503*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/8 + 33*CF^3*G[1, 0, 1, zb]*Zeta[3] + 
   (1295*CA^2*CF*G[1, 0, 1, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (503*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (66*CF^3*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (1295*CA^2*CF*zb*G[1, 0, 1, zb]*Zeta[3])/48 + 
   (503*CA*CF^2*zb*G[1, 0, 1, zb]*Zeta[3])/8 + 33*CF^3*zb*G[1, 0, 1, zb]*
    Zeta[3] + (1145*CA^2*CF*G[1, 1, 0, zb]*Zeta[3])/48 + 
   (451*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/8 + (51*CF^3*G[1, 1, 0, zb]*Zeta[3])/
    2 + (1145*CA^2*CF*G[1, 1, 0, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (451*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (51*CF^3*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (1145*CA^2*CF*zb*G[1, 1, 0, zb]*Zeta[3])/48 + 
   (451*CA*CF^2*zb*G[1, 1, 0, zb]*Zeta[3])/8 + 
   (51*CF^3*zb*G[1, 1, 0, zb]*Zeta[3])/2 - 
   (511*CA^2*CF*G[1, 1, 1, zb]*Zeta[3])/32 - 
   (309*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/8 - (153*CF^3*G[1, 1, 1, zb]*Zeta[3])/
    8 - (511*CA^2*CF*G[1, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (309*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (153*CF^3*G[1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (511*CA^2*CF*zb*G[1, 1, 1, zb]*Zeta[3])/32 - 
   (309*CA*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/8 - 
   (153*CF^3*zb*G[1, 1, 1, zb]*Zeta[3])/8 + 3*CA*CF^2*G[1, 2, 1, zb]*
    Zeta[3] + (6*CA*CF^2*G[1, 2, 1, zb]*Zeta[3])/(-1 + zb) + 
   3*CA*CF^2*zb*G[1, 2, 1, zb]*Zeta[3] - (2165*CA^2*CF*Log[Q2dmu2]*Zeta[3])/
    48 + (3157*CA*CF^2*Log[Q2dmu2]*Zeta[3])/72 + 
   (3593*CF^3*Log[Q2dmu2]*Zeta[3])/32 + (995*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/
    144 + (493*CF^2*nf*Log[Q2dmu2]*Zeta[3])/36 + 
   (17*CF*nf^2*Log[Q2dmu2]*Zeta[3])/72 - 
   (1817*CA^2*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/384 - 
   (197*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/24 - 
   (51*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/32 - (1789*CA^2*CF*Log[Q2dmu2]*Zeta[3])/
    (32*(-1 + zb)) + (4495*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(144*(-1 + zb)) + 
   (2145*CF^3*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (961*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/(144*(-1 + zb)) + 
   (1309*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(72*(-1 + zb)) + 
   (17*CF*nf^2*Log[Q2dmu2]*Zeta[3])/(36*(-1 + zb)) - 
   (1817*CA^2*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/(192*(-1 + zb)) - 
   (197*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) - 
   (51*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (1675*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3])/48 + 
   (713*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/36 + 
   (2521*CF^3*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (587*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/144 + 
   (391*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/36 + 
   (17*CF*nf^2*zb*Log[Q2dmu2]*Zeta[3])/72 - 
   (1817*CA^2*CF*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/384 - 
   (197*CA*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/24 - 
   (51*CF^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (365*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (4237*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (323*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (23*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (17*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1377*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(32*(-1 + zb)) - 
   (3983*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) - 
   (425*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (23*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (34*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (769*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (2581*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (255*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (23*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (17*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (1253*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (499*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (909*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (103*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (17*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (6145*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(192*(-1 + zb)) + 
   (903*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (1275*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (103*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (17*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (2561*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (341*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (945*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (103*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (17*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (219*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (157*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   34*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (219*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (157*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (68*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (219*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (157*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   34*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (297*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (421*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   33*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (297*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (421*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (66*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (297*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (421*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   33*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (357*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (451*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (51*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (357*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (451*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (51*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (357*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (451*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (51*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (511*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (309*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (153*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (511*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (309*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (153*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (511*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (309*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (153*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (419*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (961*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/32 - (969*CF^3*Log[Q2dmu2]^2*Zeta[3])/
    32 - (17*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (17*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (1915*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/(128*(-1 + zb)) - 
   (893*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (1275*CF^3*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (17*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) - 
   (17*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (1199*CA^2*CF*zb*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (553*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (765*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (17*CA*CF*nf*zb*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (17*CF^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (303*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (207*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (51*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (303*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (207*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (51*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) + 
   (303*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (207*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (51*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (507*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (309*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (153*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (507*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (309*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (153*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (507*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (309*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (153*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (195*CA^2*CF*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (51*CA*CF^2*Log[Q2dmu2]^3*Zeta[3])/8 + (51*CF^3*Log[Q2dmu2]^3*Zeta[3])/
    16 + (195*CA^2*CF*Log[Q2dmu2]^3*Zeta[3])/(32*(-1 + zb)) + 
   (51*CA*CF^2*Log[Q2dmu2]^3*Zeta[3])/(4*(-1 + zb)) + 
   (51*CF^3*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) + 
   (195*CA^2*CF*zb*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (51*CA*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/8 + 
   (51*CF^3*zb*Log[Q2dmu2]^3*Zeta[3])/16 + (1519*CA^2*CF*Zeta[3]^2)/192 + 
   (505*CA*CF^2*Zeta[3]^2)/24 + (289*CF^3*Zeta[3]^2)/48 + 
   (1519*CA^2*CF*Zeta[3]^2)/(96*(-1 + zb)) + (505*CA*CF^2*Zeta[3]^2)/
    (12*(-1 + zb)) + (289*CF^3*Zeta[3]^2)/(24*(-1 + zb)) + 
   (1519*CA^2*CF*zb*Zeta[3]^2)/192 + (505*CA*CF^2*zb*Zeta[3]^2)/24 + 
   (289*CF^3*zb*Zeta[3]^2)/48 + (5627*CA^2*CF*Zeta[5])/960 - 
   (24097*CA*CF^2*Zeta[5])/240 - (5339*CF^3*Zeta[5])/80 - 
   (341*CA*CF*nf*Zeta[5])/60 - (281*CF^2*nf*Zeta[5])/60 + 
   (7127*CA^2*CF*Zeta[5])/(192*(-1 + zb)) - (24053*CA*CF^2*Zeta[5])/
    (240*(-1 + zb)) - (1405*CF^3*Zeta[5])/(16*(-1 + zb)) - 
   (341*CA*CF*nf*Zeta[5])/(30*(-1 + zb)) - (281*CF^2*nf*Zeta[5])/
    (30*(-1 + zb)) + (17831*CA^2*CF*zb*Zeta[5])/960 - 
   (15913*CA*CF^2*zb*Zeta[5])/240 - (843*CF^3*zb*Zeta[5])/16 - 
   (341*CA*CF*nf*zb*Zeta[5])/60 - (281*CF^2*nf*zb*Zeta[5])/60 + 
   (2717*CA^2*CF*G[0, zb]*Zeta[5])/80 + (1713*CA*CF^2*G[0, zb]*Zeta[5])/20 + 
   (281*CF^3*G[0, zb]*Zeta[5])/10 + (2717*CA^2*CF*G[0, zb]*Zeta[5])/
    (40*(-1 + zb)) + (1713*CA*CF^2*G[0, zb]*Zeta[5])/(10*(-1 + zb)) + 
   (281*CF^3*G[0, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (2717*CA^2*CF*zb*G[0, zb]*Zeta[5])/80 + (1713*CA*CF^2*zb*G[0, zb]*Zeta[5])/
    20 + (281*CF^3*zb*G[0, zb]*Zeta[5])/10 - (4081*CA^2*CF*G[1, zb]*Zeta[5])/
    160 - (467*CA*CF^2*G[1, zb]*Zeta[5])/8 - (843*CF^3*G[1, zb]*Zeta[5])/40 - 
   (4081*CA^2*CF*G[1, zb]*Zeta[5])/(80*(-1 + zb)) - 
   (467*CA*CF^2*G[1, zb]*Zeta[5])/(4*(-1 + zb)) - 
   (843*CF^3*G[1, zb]*Zeta[5])/(20*(-1 + zb)) - 
   (4081*CA^2*CF*zb*G[1, zb]*Zeta[5])/160 - (467*CA*CF^2*zb*G[1, zb]*Zeta[5])/
    8 - (843*CF^3*zb*G[1, zb]*Zeta[5])/40 + 
   (3051*CA^2*CF*Log[Q2dmu2]*Zeta[5])/160 + 
   (1023*CA*CF^2*Log[Q2dmu2]*Zeta[5])/20 + (843*CF^3*Log[Q2dmu2]*Zeta[5])/
    40 + (3051*CA^2*CF*Log[Q2dmu2]*Zeta[5])/(80*(-1 + zb)) + 
   (1023*CA*CF^2*Log[Q2dmu2]*Zeta[5])/(10*(-1 + zb)) + 
   (843*CF^3*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) + 
   (3051*CA^2*CF*zb*Log[Q2dmu2]*Zeta[5])/160 + 
   (1023*CA*CF^2*zb*Log[Q2dmu2]*Zeta[5])/20 + 
   (843*CF^3*zb*Log[Q2dmu2]*Zeta[5])/40) + 
 ep^2*((5200782647*CA^2*CF)/6718464 - (24515341225*CA*CF^2)/6718464 + 
   (2376107*CF^3)/768 - (982625107*CA*CF*nf)/3359232 + 
   (490526429*CF^2*nf)/839808 + (49357*CF*nf^2)/1944 + 
   (287245163*CA^2*CF*Pi^2)/2239488 - (40051193*CA*CF^2*Pi^2)/248832 - 
   (19633*CF^3*Pi^2)/128 - (15617275*CA*CF*nf*Pi^2)/1119744 - 
   (836045*CF^2*nf*Pi^2)/31104 - (15427*CF*nf^2*Pi^2)/15552 + 
   (1934029*CA^2*CF*Pi^4)/1866240 + (4898891*CA*CF^2*Pi^4)/497664 - 
   (37103*CF^3*Pi^4)/18432 + (444479*CA*CF*nf*Pi^4)/746496 - 
   (242041*CF^2*nf*Pi^4)/622080 - (7847*CF*nf^2*Pi^4)/622080 - 
   (8307491*CA^2*CF*Pi^6)/69672960 - (709423*CA*CF^2*Pi^6)/17418240 - 
   (122683*CF^3*Pi^6)/1161216 - (943*CA*CF*nf*Pi^6)/272160 - 
   (6457*CF^2*nf*Pi^6)/870912 - (5*CA*CF^2*Pi^2)/(12*(-2 + zb)) + 
   (5315993143*CA^2*CF)/(6718464*(-1 + zb)) - (24844408553*CA*CF^2)/
    (6718464*(-1 + zb)) + (2406827*CF^3)/(768*(-1 + zb)) - 
   (1002483539*CA*CF*nf)/(3359232*(-1 + zb)) + (498643933*CF^2*nf)/
    (839808*(-1 + zb)) + (454421*CF*nf^2)/(17496*(-1 + zb)) + 
   (289190347*CA^2*CF*Pi^2)/(2239488*(-1 + zb)) - 
   (39193513*CA*CF^2*Pi^2)/(248832*(-1 + zb)) - 
   (20337*CF^3*Pi^2)/(128*(-1 + zb)) - (15185531*CA*CF*nf*Pi^2)/
    (1119744*(-1 + zb)) - (876829*CF^2*nf*Pi^2)/(31104*(-1 + zb)) - 
   (16643*CF*nf^2*Pi^2)/(15552*(-1 + zb)) + (69629*CA^2*CF*Pi^4)/
    (116640*(-1 + zb)) + (26624879*CA*CF^2*Pi^4)/(2488320*(-1 + zb)) - 
   (23923*CF^3*Pi^4)/(10240*(-1 + zb)) + (2583119*CA*CF*nf*Pi^4)/
    (3732480*(-1 + zb)) - (288059*CF^2*nf*Pi^4)/(622080*(-1 + zb)) - 
   (10507*CF*nf^2*Pi^4)/(622080*(-1 + zb)) - (6979747*CA^2*CF*Pi^6)/
    (69672960*(-1 + zb)) - (270737*CA*CF^2*Pi^6)/(17418240*(-1 + zb)) - 
   (161425*CF^3*Pi^6)/(1161216*(-1 + zb)) - (943*CA*CF*nf*Pi^6)/
    (136080*(-1 + zb)) - (6457*CF^2*nf*Pi^6)/(435456*(-1 + zb)) + 
   (3635908895*CA^2*CF*zb)/6718464 - (15854154025*CA*CF^2*zb)/6718464 + 
   (539695*CF^3*zb)/256 - (678668395*CA*CF*nf*zb)/3359232 + 
   (343766195*CF^2*nf*zb)/839808 + (321509*CF*nf^2*zb)/17496 + 
   (154854203*CA^2*CF*Pi^2*zb)/2239488 - (20918561*CA*CF^2*Pi^2*zb)/248832 - 
   (1235*CF^3*Pi^2*zb)/12 - (7974787*CA*CF*nf*Pi^2*zb)/1119744 - 
   (602873*CF^2*nf*Pi^2*zb)/31104 - (11287*CF*nf^2*Pi^2*zb)/15552 - 
   (5249*CA^2*CF*Pi^4*zb)/29160 + (15553303*CA*CF^2*Pi^4*zb)/2488320 - 
   (99799*CF^3*Pi^4*zb)/92160 + (1492267*CA*CF*nf*Pi^4*zb)/3732480 - 
   (159733*CF^2*nf*Pi^4*zb)/622080 - (6251*CF*nf^2*Pi^4*zb)/622080 - 
   (151957*CA^2*CF*Pi^6*zb)/1990656 - (347311*CA*CF^2*Pi^6*zb)/17418240 - 
   (32285*CF^3*Pi^6*zb)/387072 - (943*CA*CF*nf*Pi^6*zb)/272160 - 
   (6457*CF^2*nf*Pi^6*zb)/870912 - (37*CA^2*CF*Pi^2*zb^2)/96 + 
   (11*CA*CF^2*Pi^2*zb^2)/32 + (113*CA^2*CF*Pi^4*zb^2)/11520 - 
   (113*CA^2*CF*Pi^4*zb^3)/11520 - (788425493*CA^2*CF*G[0, zb])/1119744 + 
   (3887465155*CA*CF^2*G[0, zb])/1119744 - (1141661*CF^3*G[0, zb])/384 + 
   (152320985*CA*CF*nf*G[0, zb])/559872 - (77800217*CF^2*nf*G[0, zb])/
    139968 - (207775*CF*nf^2*G[0, zb])/8748 - 
   (35731093*CA^2*CF*Pi^2*G[0, zb])/373248 + (6935807*CA*CF^2*Pi^2*G[0, zb])/
    41472 + (13369*CF^3*Pi^2*G[0, zb])/96 + (2489945*CA*CF*nf*Pi^2*G[0, zb])/
    186624 + (60091*CF^2*nf*Pi^2*G[0, zb])/2592 + 
   (349*CF*nf^2*Pi^2*G[0, zb])/432 - (440995*CA^2*CF*Pi^4*G[0, zb])/248832 - 
   (499817*CA*CF^2*Pi^4*G[0, zb])/82944 + (47519*CF^3*Pi^4*G[0, zb])/23040 - 
   (38473*CA*CF*nf*Pi^4*G[0, zb])/124416 + (3857*CF^2*nf*Pi^4*G[0, zb])/
    12960 + (133*CF*nf^2*Pi^4*G[0, zb])/25920 + 
   (798823*CA^2*CF*Pi^6*G[0, zb])/5806080 + (10453*CA*CF^2*Pi^6*G[0, zb])/
    145152 + (6457*CF^3*Pi^6*G[0, zb])/145152 - (825157429*CA^2*CF*G[0, zb])/
    (1119744*(-1 + zb)) + (3992653667*CA*CF^2*G[0, zb])/(1119744*(-1 + zb)) - 
   (1168285*CF^3*G[0, zb])/(384*(-1 + zb)) + (158629081*CA*CF*nf*G[0, zb])/
    (559872*(-1 + zb)) - (80132377*CF^2*nf*G[0, zb])/(139968*(-1 + zb)) - 
   (216527*CF*nf^2*G[0, zb])/(8748*(-1 + zb)) - 
   (36260429*CA^2*CF*Pi^2*G[0, zb])/(373248*(-1 + zb)) + 
   (6698983*CA*CF^2*Pi^2*G[0, zb])/(41472*(-1 + zb)) + 
   (14233*CF^3*Pi^2*G[0, zb])/(96*(-1 + zb)) + 
   (2368849*CA*CF*nf*Pi^2*G[0, zb])/(186624*(-1 + zb)) + 
   (65579*CF^2*nf*Pi^2*G[0, zb])/(2592*(-1 + zb)) + 
   (403*CF*nf^2*Pi^2*G[0, zb])/(432*(-1 + zb)) - 
   (1433347*CA^2*CF*Pi^4*G[0, zb])/(1244160*(-1 + zb)) - 
   (2948837*CA*CF^2*Pi^4*G[0, zb])/(414720*(-1 + zb)) + 
   (3895*CF^3*Pi^4*G[0, zb])/(1536*(-1 + zb)) - 
   (265537*CA*CF*nf*Pi^4*G[0, zb])/(622080*(-1 + zb)) + 
   (10241*CF^2*nf*Pi^4*G[0, zb])/(25920*(-1 + zb)) + 
   (133*CF*nf^2*Pi^4*G[0, zb])/(12960*(-1 + zb)) + 
   (798823*CA^2*CF*Pi^6*G[0, zb])/(2903040*(-1 + zb)) + 
   (10453*CA*CF^2*Pi^6*G[0, zb])/(72576*(-1 + zb)) + 
   (6457*CF^3*Pi^6*G[0, zb])/(72576*(-1 + zb)) - 
   (537282641*CA^2*CF*zb*G[0, zb])/1119744 + (2475401251*CA*CF^2*zb*G[0, zb])/
    1119744 - (387499*CF^3*zb*G[0, zb])/192 + 
   (103842653*CA*CF*nf*zb*G[0, zb])/559872 - (27218569*CF^2*nf*zb*G[0, zb])/
    69984 - (150799*CF*nf^2*zb*G[0, zb])/8748 - 
   (22684753*CA^2*CF*Pi^2*zb*G[0, zb])/373248 + 
   (4002335*CA*CF^2*Pi^2*zb*G[0, zb])/41472 + (35567*CF^3*Pi^2*zb*G[0, zb])/
    384 + (1394117*CA*CF*nf*Pi^2*zb*G[0, zb])/186624 + 
   (86825*CF^2*nf*Pi^2*zb*G[0, zb])/5184 + (29*CF*nf^2*Pi^2*zb*G[0, zb])/48 - 
   (98929*CA^2*CF*Pi^4*zb*G[0, zb])/248832 - 
   (374003*CA*CF^2*Pi^4*zb*G[0, zb])/82944 + (5453*CF^3*Pi^4*zb*G[0, zb])/
    4608 - (146693*CA*CF*nf*Pi^4*zb*G[0, zb])/622080 + 
   (3059*CF^2*nf*Pi^4*zb*G[0, zb])/12960 + (133*CF*nf^2*Pi^4*zb*G[0, zb])/
    25920 + (798823*CA^2*CF*Pi^6*zb*G[0, zb])/5806080 + 
   (10453*CA*CF^2*Pi^6*zb*G[0, zb])/145152 + (6457*CF^3*Pi^6*zb*G[0, zb])/
    145152 + (13*CA^2*CF*Pi^2*zb^2*G[0, zb])/48 - 
   (CA*CF^2*Pi^2*zb^2*G[0, zb])/16 + (451175621*CA^2*CF*G[1, zb])/1119744 - 
   (957967735*CA*CF^2*G[1, zb])/373248 + (628359*CF^3*G[1, zb])/256 - 
   (104139889*CA*CF*nf*G[1, zb])/559872 + (40790581*CF^2*nf*G[1, zb])/93312 + 
   (207775*CF*nf^2*G[1, zb])/11664 + (851213*CA^2*CF*Pi^2*G[1, zb])/13824 - 
   (4343617*CA*CF^2*Pi^2*G[1, zb])/41472 - (44419*CF^3*Pi^2*G[1, zb])/384 - 
   (63295*CA*CF*nf*Pi^2*G[1, zb])/6912 - (187403*CF^2*nf*Pi^2*G[1, zb])/
    10368 - (349*CF*nf^2*Pi^2*G[1, zb])/576 + (226853*CA^2*CF*Pi^4*G[1, zb])/
    207360 + (92449*CA*CF^2*Pi^4*G[1, zb])/23040 - 
   (72491*CF^3*Pi^4*G[1, zb])/46080 + (47023*CA*CF*nf*Pi^4*G[1, zb])/207360 - 
   (1159*CF^2*nf*Pi^4*G[1, zb])/5760 - (133*CF*nf^2*Pi^4*G[1, zb])/34560 - 
   (171835*CA^2*CF*Pi^6*G[1, zb])/2322432 - (151903*CA*CF^2*Pi^6*G[1, zb])/
    2903040 - (6457*CF^3*Pi^6*G[1, zb])/193536 + (5*CA*CF^2*Pi^2*G[1, zb])/
    (12*(-2 + zb)^2) - (5*CA^2*CF*Pi^2*G[1, zb])/(24*(-2 + zb)) - 
   (35*CA*CF^2*Pi^2*G[1, zb])/(12*(-2 + zb)) + (477732613*CA^2*CF*G[1, zb])/
    (1119744*(-1 + zb)) - (983064119*CA*CF^2*G[1, zb])/(373248*(-1 + zb)) + 
   (639047*CF^3*G[1, zb])/(256*(-1 + zb)) - (108865649*CA*CF*nf*G[1, zb])/
    (559872*(-1 + zb)) + (41897045*CF^2*nf*G[1, zb])/(93312*(-1 + zb)) + 
   (216527*CF*nf^2*G[1, zb])/(11664*(-1 + zb)) + 
   (3427499*CA^2*CF*Pi^2*G[1, zb])/(41472*(-1 + zb)) - 
   (1419583*CA*CF^2*Pi^2*G[1, zb])/(13824*(-1 + zb)) - 
   (15605*CF^3*Pi^2*G[1, zb])/(128*(-1 + zb)) - 
   (196333*CA*CF*nf*Pi^2*G[1, zb])/(20736*(-1 + zb)) - 
   (68231*CF^2*nf*Pi^2*G[1, zb])/(3456*(-1 + zb)) - 
   (403*CF*nf^2*Pi^2*G[1, zb])/(576*(-1 + zb)) + 
   (423323*CA^2*CF*Pi^4*G[1, zb])/(414720*(-1 + zb)) + 
   (201257*CA*CF^2*Pi^4*G[1, zb])/(34560*(-1 + zb)) - 
   (2831*CF^3*Pi^4*G[1, zb])/(1536*(-1 + zb)) + 
   (67631*CA*CF*nf*Pi^4*G[1, zb])/(207360*(-1 + zb)) - 
   (10241*CF^2*nf*Pi^4*G[1, zb])/(34560*(-1 + zb)) - 
   (133*CF*nf^2*Pi^4*G[1, zb])/(17280*(-1 + zb)) - 
   (171835*CA^2*CF*Pi^6*G[1, zb])/(1161216*(-1 + zb)) - 
   (151903*CA*CF^2*Pi^6*G[1, zb])/(1451520*(-1 + zb)) - 
   (6457*CF^3*Pi^6*G[1, zb])/(96768*(-1 + zb)) + 
   (309460697*CA^2*CF*zb*G[1, zb])/1119744 - (606734335*CA*CF^2*zb*G[1, zb])/
    373248 + (424165*CF^3*zb*G[1, zb])/256 - (70535965*CA*CF*nf*zb*G[1, zb])/
    559872 + (28573627*CF^2*nf*zb*G[1, zb])/93312 + 
   (150799*CF*nf^2*zb*G[1, zb])/11664 + (1469107*CA^2*CF*Pi^2*zb*G[1, zb])/
    41472 - (816883*CA*CF^2*Pi^2*zb*G[1, zb])/13824 - 
   (2483*CF^3*Pi^2*zb*G[1, zb])/32 - (97217*CA*CF*nf*Pi^2*zb*G[1, zb])/
    20736 - (44567*CF^2*nf*Pi^2*zb*G[1, zb])/3456 - 
   (29*CF*nf^2*Pi^2*zb*G[1, zb])/64 + (655*CA^2*CF*Pi^4*zb*G[1, zb])/2592 + 
   (49151*CA*CF^2*Pi^4*zb*G[1, zb])/17280 - (61831*CF^3*Pi^4*zb*G[1, zb])/
    46080 + (29179*CA*CF*nf*Pi^4*zb*G[1, zb])/207360 - 
   (4199*CF^2*nf*Pi^4*zb*G[1, zb])/17280 - (133*CF*nf^2*Pi^4*zb*G[1, zb])/
    34560 - (171835*CA^2*CF*Pi^6*zb*G[1, zb])/2322432 - 
   (151903*CA*CF^2*Pi^6*zb*G[1, zb])/2903040 - (6457*CF^3*Pi^6*zb*G[1, zb])/
    193536 - (23*CA^2*CF*Pi^2*zb^2*G[1, zb])/96 + 
   (CA*CF^2*Pi^2*zb^2*G[1, zb])/32 + (25603987*CA^2*CF*G[0, 0, zb])/62208 - 
   (515728213*CA*CF^2*G[0, 0, zb])/186624 + (1101673*CF^3*G[0, 0, zb])/384 - 
   (18989069*CA*CF*nf*G[0, 0, zb])/93312 + (24278941*CF^2*nf*G[0, 0, zb])/
    46656 + (15427*CF*nf^2*G[0, 0, zb])/729 + 
   (5322209*CA^2*CF*Pi^2*G[0, 0, zb])/62208 - 
   (1302401*CA*CF^2*Pi^2*G[0, 0, zb])/6912 - (47887*CF^3*Pi^2*G[0, 0, zb])/
    384 - (474385*CA*CF*nf*Pi^2*G[0, 0, zb])/31104 - 
   (32347*CF^2*nf*Pi^2*G[0, 0, zb])/1728 - (59*CF*nf^2*Pi^2*G[0, 0, zb])/
    108 + (281759*CA^2*CF*Pi^4*G[0, 0, zb])/103680 + 
   (33403*CA*CF^2*Pi^4*G[0, 0, zb])/13824 - (2527*CF^3*Pi^4*G[0, 0, zb])/
    1440 + (467*CA*CF*nf*Pi^4*G[0, 0, zb])/5184 - 
   (133*CF^2*nf*Pi^4*G[0, 0, zb])/1080 - (CA*CF^2*G[0, 0, zb])/(-2 + zb) + 
   (9698657*CA^2*CF*G[0, 0, zb])/(20736*(-1 + zb)) - 
   (546348773*CA*CF^2*G[0, 0, zb])/(186624*(-1 + zb)) + 
   (382243*CF^3*G[0, 0, zb])/(128*(-1 + zb)) - 
   (20810797*CA*CF*nf*G[0, 0, zb])/(93312*(-1 + zb)) + 
   (25584029*CF^2*nf*G[0, 0, zb])/(46656*(-1 + zb)) + 
   (16643*CF*nf^2*G[0, 0, zb])/(729*(-1 + zb)) + 
   (5705113*CA^2*CF*Pi^2*G[0, 0, zb])/(62208*(-1 + zb)) - 
   (1261033*CA*CF^2*Pi^2*G[0, 0, zb])/(6912*(-1 + zb)) - 
   (53263*CF^3*Pi^2*G[0, 0, zb])/(384*(-1 + zb)) - 
   (459185*CA*CF*nf*Pi^2*G[0, 0, zb])/(31104*(-1 + zb)) - 
   (37883*CF^2*nf*Pi^2*G[0, 0, zb])/(1728*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*G[0, 0, zb])/(108*(-1 + zb)) + 
   (230389*CA^2*CF*Pi^4*G[0, 0, zb])/(103680*(-1 + zb)) + 
   (80617*CA*CF^2*Pi^4*G[0, 0, zb])/(23040*(-1 + zb)) - 
   (665*CF^3*Pi^4*G[0, 0, zb])/(288*(-1 + zb)) + 
   (467*CA*CF*nf*Pi^4*G[0, 0, zb])/(2592*(-1 + zb)) - 
   (133*CF^2*nf*Pi^4*G[0, 0, zb])/(540*(-1 + zb)) + 
   (17860223*CA^2*CF*zb*G[0, 0, zb])/62208 - 
   (323968837*CA*CF^2*zb*G[0, 0, zb])/186624 + (739811*CF^3*zb*G[0, 0, zb])/
    384 - (13010393*CA*CF*nf*zb*G[0, 0, zb])/93312 + 
   (16936603*CF^2*nf*zb*G[0, 0, zb])/46656 + (11287*CF*nf^2*zb*G[0, 0, zb])/
    729 + (3880241*CA^2*CF*Pi^2*zb*G[0, 0, zb])/62208 - 
   (807365*CA*CF^2*Pi^2*zb*G[0, 0, zb])/6912 - 
   (32071*CF^3*Pi^2*zb*G[0, 0, zb])/384 - 
   (291709*CA*CF*nf*Pi^2*zb*G[0, 0, zb])/31104 - 
   (23737*CF^2*nf*Pi^2*zb*G[0, 0, zb])/1728 - 
   (47*CF*nf^2*Pi^2*zb*G[0, 0, zb])/108 + 
   (110009*CA^2*CF*Pi^4*zb*G[0, 0, zb])/103680 + 
   (25931*CA*CF^2*Pi^4*zb*G[0, 0, zb])/13824 - (133*CF^3*Pi^4*zb*G[0, 0, zb])/
    96 + (467*CA*CF*nf*Pi^4*zb*G[0, 0, zb])/5184 - 
   (133*CF^2*nf*Pi^4*zb*G[0, 0, zb])/1080 + (5*CA^2*CF*zb^2*G[0, 0, zb])/48 - 
   (11*CA*CF^2*zb^2*G[0, 0, zb])/16 + (5*CA^2*CF*Pi^2*zb^2*G[0, 0, zb])/96 - 
   (5*CA^2*CF*Pi^2*zb^3*G[0, 0, zb])/96 - (29561345*CA^2*CF*G[0, 1, zb])/
    186624 + (117632047*CA*CF^2*G[0, 1, zb])/62208 - 
   (294931*CF^3*G[0, 1, zb])/128 + (12017581*CA*CF*nf*G[0, 1, zb])/93312 - 
   (6266059*CF^2*nf*G[0, 1, zb])/15552 - (15427*CF*nf^2*G[0, 1, zb])/972 - 
   (1234715*CA^2*CF*Pi^2*G[0, 1, zb])/20736 + 
   (2731931*CA*CF^2*Pi^2*G[0, 1, zb])/20736 + (12393*CF^3*Pi^2*G[0, 1, zb])/
    128 + (115879*CA*CF*nf*Pi^2*G[0, 1, zb])/10368 + 
   (72787*CF^2*nf*Pi^2*G[0, 1, zb])/5184 + (59*CF*nf^2*Pi^2*G[0, 1, zb])/
    144 - (250439*CA^2*CF*Pi^4*G[0, 1, zb])/138240 - 
   (74297*CA*CF^2*Pi^4*G[0, 1, zb])/34560 + (11381*CF^3*Pi^4*G[0, 1, zb])/
    5760 - (3179*CA*CF*nf*Pi^4*G[0, 1, zb])/34560 + 
   (589*CF^2*nf*Pi^4*G[0, 1, zb])/4320 + (CA*CF^2*G[0, 1, zb])/(-2 + zb) - 
   (37018945*CA^2*CF*G[0, 1, zb])/(186624*(-1 + zb)) + 
   (125095055*CA*CF^2*G[0, 1, zb])/(62208*(-1 + zb)) - 
   (305379*CF^3*G[0, 1, zb])/(128*(-1 + zb)) + 
   (13366253*CA*CF*nf*G[0, 1, zb])/(93312*(-1 + zb)) - 
   (6588443*CF^2*nf*G[0, 1, zb])/(15552*(-1 + zb)) - 
   (16643*CF*nf^2*G[0, 1, zb])/(972*(-1 + zb)) - 
   (1335595*CA^2*CF*Pi^2*G[0, 1, zb])/(20736*(-1 + zb)) + 
   (2640979*CA*CF^2*Pi^2*G[0, 1, zb])/(20736*(-1 + zb)) + 
   (41123*CF^3*Pi^2*G[0, 1, zb])/(384*(-1 + zb)) + 
   (111839*CA*CF*nf*Pi^2*G[0, 1, zb])/(10368*(-1 + zb)) + 
   (85091*CF^2*nf*Pi^2*G[0, 1, zb])/(5184*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*G[0, 1, zb])/(144*(-1 + zb)) - 
   (60167*CA^2*CF*Pi^4*G[0, 1, zb])/(46080*(-1 + zb)) - 
   (229037*CA*CF^2*Pi^4*G[0, 1, zb])/(69120*(-1 + zb)) + 
   (2983*CF^3*Pi^4*G[0, 1, zb])/(1152*(-1 + zb)) - 
   (3179*CA*CF*nf*Pi^4*G[0, 1, zb])/(17280*(-1 + zb)) + 
   (589*CF^2*nf*Pi^4*G[0, 1, zb])/(2160*(-1 + zb)) - 
   (21859049*CA^2*CF*zb*G[0, 1, zb])/186624 + 
   (73442935*CA*CF^2*zb*G[0, 1, zb])/62208 - (197995*CF^3*zb*G[0, 1, zb])/
    128 + (8188501*CA*CF*nf*zb*G[0, 1, zb])/93312 - 
   (4384939*CF^2*nf*zb*G[0, 1, zb])/15552 - (11287*CF*nf^2*zb*G[0, 1, zb])/
    972 - (853559*CA^2*CF*Pi^2*zb*G[0, 1, zb])/20736 + 
   (1688375*CA*CF^2*Pi^2*zb*G[0, 1, zb])/20736 + 
   (8427*CF^3*Pi^2*zb*G[0, 1, zb])/128 + (71695*CA*CF*nf*Pi^2*zb*G[0, 1, zb])/
    10368 + (53911*CF^2*nf*Pi^2*zb*G[0, 1, zb])/5184 + 
   (47*CF*nf^2*Pi^2*zb*G[0, 1, zb])/144 - 
   (103051*CA^2*CF*Pi^4*zb*G[0, 1, zb])/138240 - 
   (59639*CA*CF^2*Pi^4*zb*G[0, 1, zb])/34560 + (551*CF^3*Pi^4*zb*G[0, 1, zb])/
    384 - (3179*CA*CF*nf*Pi^4*zb*G[0, 1, zb])/34560 + 
   (589*CF^2*nf*Pi^4*zb*G[0, 1, zb])/4320 - (5*CA^2*CF*zb^2*G[0, 1, zb])/48 + 
   (11*CA*CF^2*zb^2*G[0, 1, zb])/16 + (CA^2*CF*Pi^2*zb^2*G[0, 1, zb])/16 - 
   (43911269*CA^2*CF*G[1, 0, zb])/186624 + (134548381*CA*CF^2*G[1, 0, zb])/
    62208 - (37429*CF^3*G[1, 0, zb])/16 + (13615261*CA*CF*nf*G[1, 0, zb])/
    93312 - (3156689*CF^2*nf*G[1, 0, zb])/7776 - (15427*CF*nf^2*G[1, 0, zb])/
    972 - (1078963*CA^2*CF*Pi^2*G[1, 0, zb])/20736 + 
   (819107*CA*CF^2*Pi^2*G[1, 0, zb])/6912 + (9553*CF^3*Pi^2*G[1, 0, zb])/96 + 
   (106067*CA*CF*nf*Pi^2*G[1, 0, zb])/10368 + (3083*CF^2*nf*Pi^2*G[1, 0, zb])/
    216 + (59*CF*nf^2*Pi^2*G[1, 0, zb])/144 - 
   (286171*CA^2*CF*Pi^4*G[1, 0, zb])/138240 - 
   (47537*CA*CF^2*Pi^4*G[1, 0, zb])/23040 + (1387*CF^3*Pi^4*G[1, 0, zb])/
    1280 - (553*CA*CF*nf*Pi^4*G[1, 0, zb])/11520 + 
   (133*CF^2*nf*Pi^4*G[1, 0, zb])/1440 + (3*CA*CF^2*G[1, 0, zb])/
    (2*(-2 + zb)) + (2*CA*CF^2*Pi^2*G[1, 0, zb])/(-2 + zb) - 
   (63849007*CA^2*CF*G[1, 0, zb])/(186624*(-1 + zb)) + 
   (151776941*CA*CF^2*G[1, 0, zb])/(62208*(-1 + zb)) - 
   (305379*CF^3*G[1, 0, zb])/(128*(-1 + zb)) + 
   (16099571*CA*CF*nf*G[1, 0, zb])/(93312*(-1 + zb)) - 
   (6588443*CF^2*nf*G[1, 0, zb])/(15552*(-1 + zb)) - 
   (16643*CF*nf^2*G[1, 0, zb])/(972*(-1 + zb)) - 
   (1321301*CA^2*CF*Pi^2*G[1, 0, zb])/(20736*(-1 + zb)) + 
   (257857*CA*CF^2*Pi^2*G[1, 0, zb])/(2304*(-1 + zb)) + 
   (14053*CF^3*Pi^2*G[1, 0, zb])/(128*(-1 + zb)) + 
   (102589*CA*CF*nf*Pi^2*G[1, 0, zb])/(10368*(-1 + zb)) + 
   (9617*CF^2*nf*Pi^2*G[1, 0, zb])/(576*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*G[1, 0, zb])/(144*(-1 + zb)) - 
   (280099*CA^2*CF*Pi^4*G[1, 0, zb])/(138240*(-1 + zb)) - 
   (12901*CA*CF^2*Pi^4*G[1, 0, zb])/(4608*(-1 + zb)) + 
   (665*CF^3*Pi^4*G[1, 0, zb])/(384*(-1 + zb)) - 
   (553*CA*CF*nf*Pi^4*G[1, 0, zb])/(5760*(-1 + zb)) + 
   (133*CF^2*nf*Pi^4*G[1, 0, zb])/(720*(-1 + zb)) - 
   (21568421*CA^2*CF*zb*G[1, 0, zb])/186624 + 
   (75584737*CA*CF^2*zb*G[1, 0, zb])/62208 - (102093*CF^3*zb*G[1, 0, zb])/
    64 + (8152537*CA*CF*nf*zb*G[1, 0, zb])/93312 - 
   (2237303*CF^2*nf*zb*G[1, 0, zb])/7776 - (11287*CF*nf^2*zb*G[1, 0, zb])/
    972 - (785839*CA^2*CF*Pi^2*zb*G[1, 0, zb])/20736 + 
   (166361*CA*CF^2*Pi^2*zb*G[1, 0, zb])/2304 + 
   (7025*CF^3*Pi^2*zb*G[1, 0, zb])/96 + (65111*CA*CF*nf*Pi^2*zb*G[1, 0, zb])/
    10368 + (1549*CF^2*nf*Pi^2*zb*G[1, 0, zb])/144 + 
   (47*CF*nf^2*Pi^2*zb*G[1, 0, zb])/144 - (6373*CA^2*CF*Pi^4*zb*G[1, 0, zb])/
    9216 - (9901*CA*CF^2*Pi^4*zb*G[1, 0, zb])/23040 + 
   (2223*CF^3*Pi^4*zb*G[1, 0, zb])/1280 - (553*CA*CF*nf*Pi^4*zb*G[1, 0, zb])/
    11520 + (133*CF^2*nf*Pi^4*zb*G[1, 0, zb])/1440 - 
   (5*CA^2*CF*zb^2*G[1, 0, zb])/48 + (11*CA*CF^2*zb^2*G[1, 0, zb])/16 - 
   (5*CA^2*CF*Pi^2*zb^2*G[1, 0, zb])/48 + (5*CA^2*CF*Pi^2*zb^3*G[1, 0, zb])/
    96 + (3094895*CA^2*CF*G[1, 1, zb])/62208 - (380125*CA*CF^2*G[1, 1, zb])/
    256 + (246809*CF^3*G[1, 1, zb])/128 - (2782183*CA*CF*nf*G[1, 1, zb])/
    31104 + (20341*CF^2*nf*G[1, 1, zb])/64 + (15427*CF*nf^2*G[1, 1, zb])/
    1296 + (76963*CA^2*CF*Pi^2*G[1, 1, zb])/1728 - 
   (651899*CA*CF^2*Pi^2*G[1, 1, zb])/6912 - (20253*CF^3*Pi^2*G[1, 1, zb])/
    256 - (29027*CA*CF*nf*Pi^2*G[1, 1, zb])/3456 - 
   (1183*CF^2*nf*Pi^2*G[1, 1, zb])/108 - (59*CF*nf^2*Pi^2*G[1, 1, zb])/192 + 
   (143287*CA^2*CF*Pi^4*G[1, 1, zb])/92160 + (15059*CA*CF^2*Pi^4*G[1, 1, zb])/
    7680 - (3013*CF^3*Pi^4*G[1, 1, zb])/4608 + 
   (727*CA*CF*nf*Pi^4*G[1, 1, zb])/11520 - (133*CF^2*nf*Pi^4*G[1, 1, zb])/
    1920 - (3*CA*CF^2*G[1, 1, zb])/(2*(-2 + zb)) - 
   (4*CA*CF^2*Pi^2*G[1, 1, zb])/(3*(-2 + zb)) + (8972509*CA^2*CF*G[1, 1, zb])/
    (62208*(-1 + zb)) - (35851229*CA*CF^2*G[1, 1, zb])/(20736*(-1 + zb)) + 
   (62325*CF^3*G[1, 1, zb])/(32*(-1 + zb)) - (3489209*CA*CF*nf*G[1, 1, zb])/
    (31104*(-1 + zb)) + (213907*CF^2*nf*G[1, 1, zb])/(648*(-1 + zb)) + 
   (16643*CF*nf^2*G[1, 1, zb])/(1296*(-1 + zb)) + 
   (68275*CA^2*CF*Pi^2*G[1, 1, zb])/(1152*(-1 + zb)) - 
   (64099*CA*CF^2*Pi^2*G[1, 1, zb])/(768*(-1 + zb)) - 
   (22599*CF^3*Pi^2*G[1, 1, zb])/(256*(-1 + zb)) - 
   (9271*CA*CF*nf*Pi^2*G[1, 1, zb])/(1152*(-1 + zb)) - 
   (2453*CF^2*nf*Pi^2*G[1, 1, zb])/(192*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*G[1, 1, zb])/(192*(-1 + zb)) + 
   (2651*CA^2*CF*Pi^4*G[1, 1, zb])/(2048*(-1 + zb)) + 
   (7353*CA*CF^2*Pi^4*G[1, 1, zb])/(2560*(-1 + zb)) - 
   (665*CF^3*Pi^4*G[1, 1, zb])/(512*(-1 + zb)) + 
   (727*CA*CF*nf*Pi^4*G[1, 1, zb])/(5760*(-1 + zb)) - 
   (133*CF^2*nf*Pi^4*G[1, 1, zb])/(960*(-1 + zb)) + 
   (CA*CF^2*Pi^2*G[1, 1, zb])/(6*zb) - (CF^3*Pi^2*G[1, 1, zb])/(6*zb) - 
   (423901*CA^2*CF*zb*G[1, 1, zb])/62208 - (16423033*CA*CF^2*zb*G[1, 1, zb])/
    20736 + (168797*CF^3*zb*G[1, 1, zb])/128 - 
   (1522087*CA*CF*nf*zb*G[1, 1, zb])/31104 + (1177315*CF^2*nf*zb*G[1, 1, zb])/
    5184 + (11287*CF*nf^2*zb*G[1, 1, zb])/1296 + 
   (6961*CA^2*CF*Pi^2*zb*G[1, 1, zb])/288 - 
   (135193*CA*CF^2*Pi^2*zb*G[1, 1, zb])/2304 - 
   (46951*CF^3*Pi^2*zb*G[1, 1, zb])/768 - (6145*CA*CF*nf*Pi^2*zb*G[1, 1, zb])/
    1152 - (2407*CF^2*nf*Pi^2*zb*G[1, 1, zb])/288 - 
   (47*CF*nf^2*Pi^2*zb*G[1, 1, zb])/192 + (62851*CA^2*CF*Pi^4*zb*G[1, 1, zb])/
    92160 + (12047*CA*CF^2*Pi^4*zb*G[1, 1, zb])/7680 - 
   (13663*CF^3*Pi^4*zb*G[1, 1, zb])/7680 + (727*CA*CF*nf*Pi^4*zb*G[1, 1, zb])/
    11520 - (133*CF^2*nf*Pi^4*zb*G[1, 1, zb])/1920 + 
   (5*CA^2*CF*zb^2*G[1, 1, zb])/48 - (11*CA*CF^2*zb^2*G[1, 1, zb])/16 - 
   (CA^2*CF*Pi^2*zb^2*G[1, 1, zb])/6 + (5*CA^2*CF*Pi^2*zb^3*G[1, 1, zb])/96 - 
   (5*CA^2*CF*Pi^2*G[2, 1, zb])/3 + (10*CA*CF^2*Pi^2*G[2, 1, zb])/3 + 
   (29*CA*CF^2*Pi^4*G[2, 1, zb])/48 - (45*CA^2*CF*Pi^2*G[2, 1, zb])/
    (8*(-1 + zb)) - (65*CA*CF^2*Pi^2*G[2, 1, zb])/(8*(-1 + zb)) + 
   (29*CA*CF^2*Pi^4*G[2, 1, zb])/(48*(-1 + zb)) + 
   (185*CA^2*CF*Pi^2*zb*G[2, 1, zb])/48 + (35*CA*CF^2*Pi^2*zb*G[2, 1, zb])/
    12 - (29*CA*CF^2*Pi^4*zb*G[2, 1, zb])/48 + 
   (5*CA^2*CF*Pi^2*zb^2*G[2, 1, zb])/32 - (5*CA^2*CF*Pi^2*zb^3*G[2, 1, zb])/
    96 + (340513*CA^2*CF*G[0, 0, 0, zb])/10368 + 
   (54489103*CA*CF^2*G[0, 0, 0, zb])/31104 - (32971*CF^3*G[0, 0, 0, zb])/12 + 
   (520859*CA*CF*nf*G[0, 0, 0, zb])/5184 - (228253*CF^2*nf*G[0, 0, 0, zb])/
    486 - (1396*CF*nf^2*G[0, 0, 0, zb])/81 - 
   (680053*CA^2*CF*Pi^2*G[0, 0, 0, zb])/10368 + 
   (251969*CA*CF^2*Pi^2*G[0, 0, 0, zb])/1152 + 
   (20219*CF^3*Pi^2*G[0, 0, 0, zb])/192 + 
   (89375*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/5184 + 
   (116*CF^2*nf*Pi^2*G[0, 0, 0, zb])/9 + (2*CF*nf^2*Pi^2*G[0, 0, 0, zb])/9 - 
   (10133*CA^2*CF*Pi^4*G[0, 0, 0, zb])/4320 - 
   (7219*CA*CF^2*Pi^4*G[0, 0, 0, zb])/17280 + (133*CF^3*Pi^4*G[0, 0, 0, zb])/
    180 - (457271*CA^2*CF*G[0, 0, 0, zb])/(10368*(-1 + zb)) + 
   (62562503*CA*CF^2*G[0, 0, 0, zb])/(31104*(-1 + zb)) - 
   (35275*CF^3*G[0, 0, 0, zb])/(12*(-1 + zb)) + 
   (676499*CA*CF*nf*G[0, 0, 0, zb])/(5184*(-1 + zb)) - 
   (250205*CF^2*nf*G[0, 0, 0, zb])/(486*(-1 + zb)) - 
   (1612*CF*nf^2*G[0, 0, 0, zb])/(81*(-1 + zb)) - 
   (956309*CA^2*CF*Pi^2*G[0, 0, 0, zb])/(10368*(-1 + zb)) + 
   (28473*CA*CF^2*Pi^2*G[0, 0, 0, zb])/(128*(-1 + zb)) + 
   (24155*CF^3*Pi^2*G[0, 0, 0, zb])/(192*(-1 + zb)) + 
   (99463*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/(5184*(-1 + zb)) + 
   (154*CF^2*nf*Pi^2*G[0, 0, 0, zb])/(9*(-1 + zb)) + 
   (4*CF*nf^2*Pi^2*G[0, 0, 0, zb])/(9*(-1 + zb)) - 
   (10133*CA^2*CF*Pi^4*G[0, 0, 0, zb])/(2160*(-1 + zb)) - 
   (7219*CA*CF^2*Pi^4*G[0, 0, 0, zb])/(8640*(-1 + zb)) + 
   (133*CF^3*Pi^4*G[0, 0, 0, zb])/(90*(-1 + zb)) - 
   (84905*CA^2*CF*zb*G[0, 0, 0, zb])/3456 + 
   (34543039*CA*CF^2*zb*G[0, 0, 0, zb])/31104 - 
   (58339*CF^3*zb*G[0, 0, 0, zb])/32 + (129517*CA*CF*nf*zb*G[0, 0, 0, zb])/
    1728 - (1277891*CF^2*nf*zb*G[0, 0, 0, zb])/3888 - 
   (116*CF*nf^2*zb*G[0, 0, 0, zb])/9 - 
   (632791*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb])/10368 + 
   (161419*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb])/1152 + 
   (14137*CF^3*Pi^2*zb*G[0, 0, 0, zb])/192 + 
   (62063*CA*CF*nf*Pi^2*zb*G[0, 0, 0, zb])/5184 + 
   (92*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb])/9 + (2*CF*nf^2*Pi^2*zb*G[0, 0, 0, zb])/
    9 - (10133*CA^2*CF*Pi^4*zb*G[0, 0, 0, zb])/4320 - 
   (7219*CA*CF^2*Pi^4*zb*G[0, 0, 0, zb])/17280 + 
   (133*CF^3*Pi^4*zb*G[0, 0, 0, zb])/180 + (3*CA^2*CF*zb^2*G[0, 0, 0, zb])/
    16 + (21*CA*CF^2*zb^2*G[0, 0, 0, zb])/16 - 
   (5160713*CA^2*CF*G[0, 0, 1, zb])/31104 - (10690015*CA*CF^2*G[0, 0, 1, zb])/
    10368 + (17233*CF^3*G[0, 0, 1, zb])/8 - (768659*CA*CF*nf*G[0, 0, 1, zb])/
    15552 + (29048*CF^2*nf*G[0, 0, 1, zb])/81 + (349*CF*nf^2*G[0, 0, 1, zb])/
    27 + (124009*CA^2*CF*Pi^2*G[0, 0, 1, zb])/3456 - 
   (177959*CA*CF^2*Pi^2*G[0, 0, 1, zb])/1152 - 
   (5053*CF^3*Pi^2*G[0, 0, 1, zb])/64 - (21617*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/
    1728 - (1361*CF^2*nf*Pi^2*G[0, 0, 1, zb])/144 - 
   (CF*nf^2*Pi^2*G[0, 0, 1, zb])/6 + (16187*CA^2*CF*Pi^4*G[0, 0, 1, zb])/
    8640 + (13*CA*CF^2*Pi^4*G[0, 0, 1, zb])/2304 - 
   (19*CF^3*Pi^4*G[0, 0, 1, zb])/20 - (3533881*CA^2*CF*G[0, 0, 1, zb])/
    (31104*(-1 + zb)) - (12664031*CA*CF^2*G[0, 0, 1, zb])/(10368*(-1 + zb)) + 
   (9181*CF^3*G[0, 0, 1, zb])/(4*(-1 + zb)) - 
   (1109155*CA*CF*nf*G[0, 0, 1, zb])/(15552*(-1 + zb)) + 
   (31792*CF^2*nf*G[0, 0, 1, zb])/(81*(-1 + zb)) + 
   (403*CF*nf^2*G[0, 0, 1, zb])/(27*(-1 + zb)) + 
   (190553*CA^2*CF*Pi^2*G[0, 0, 1, zb])/(3456*(-1 + zb)) - 
   (180991*CA*CF^2*Pi^2*G[0, 0, 1, zb])/(1152*(-1 + zb)) - 
   (6013*CF^3*Pi^2*G[0, 0, 1, zb])/(64*(-1 + zb)) - 
   (23959*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/(1728*(-1 + zb)) - 
   (1807*CF^2*nf*Pi^2*G[0, 0, 1, zb])/(144*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[0, 0, 1, zb])/(3*(-1 + zb)) + 
   (16187*CA^2*CF*Pi^4*G[0, 0, 1, zb])/(4320*(-1 + zb)) + 
   (13*CA*CF^2*Pi^4*G[0, 0, 1, zb])/(1152*(-1 + zb)) - 
   (19*CF^3*Pi^4*G[0, 0, 1, zb])/(10*(-1 + zb)) - 
   (2260169*CA^2*CF*zb*G[0, 0, 1, zb])/31104 - 
   (6729175*CA*CF^2*zb*G[0, 0, 1, zb])/10368 + (5731*CF^3*zb*G[0, 0, 1, zb])/
    4 - (592379*CA*CF*nf*zb*G[0, 0, 1, zb])/15552 + 
   (163189*CF^2*nf*zb*G[0, 0, 1, zb])/648 + (29*CF*nf^2*zb*G[0, 0, 1, zb])/
    3 + (122947*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb])/3456 - 
   (114137*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb])/1152 - 
   (3585*CF^3*Pi^2*zb*G[0, 0, 1, zb])/64 - 
   (15005*CA*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/1728 - 
   (1085*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb])/144 - 
   (CF*nf^2*Pi^2*zb*G[0, 0, 1, zb])/6 + 
   (16187*CA^2*CF*Pi^4*zb*G[0, 0, 1, zb])/8640 + 
   (13*CA*CF^2*Pi^4*zb*G[0, 0, 1, zb])/2304 - 
   (19*CF^3*Pi^4*zb*G[0, 0, 1, zb])/20 - (3*CA^2*CF*zb^2*G[0, 0, 1, zb])/16 - 
   (21*CA*CF^2*zb^2*G[0, 0, 1, zb])/16 - (1785829*CA^2*CF*G[0, 1, 0, zb])/
    31104 - (13858463*CA*CF^2*G[0, 1, 0, zb])/10368 + 
   (70385*CF^3*G[0, 1, 0, zb])/32 - (1058053*CA*CF*nf*G[0, 1, 0, zb])/15552 + 
   (941579*CF^2*nf*G[0, 1, 0, zb])/2592 + (349*CF*nf^2*G[0, 1, 0, zb])/27 + 
   (129149*CA^2*CF*Pi^2*G[0, 1, 0, zb])/3456 - 
   (491323*CA*CF^2*Pi^2*G[0, 1, 0, zb])/3456 - 
   (15973*CF^3*Pi^2*G[0, 1, 0, zb])/192 - 
   (20443*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/1728 - 
   (8507*CF^2*nf*Pi^2*G[0, 1, 0, zb])/864 - (CF*nf^2*Pi^2*G[0, 1, 0, zb])/6 + 
   (12083*CA^2*CF*Pi^4*G[0, 1, 0, zb])/6912 + 
   (1061*CA*CF^2*Pi^4*G[0, 1, 0, zb])/5760 - (1957*CF^3*Pi^4*G[0, 1, 0, zb])/
    1920 - (39461*CA^2*CF*G[0, 1, 0, zb])/(31104*(-1 + zb)) - 
   (15901207*CA*CF^2*G[0, 1, 0, zb])/(10368*(-1 + zb)) + 
   (74977*CF^3*G[0, 1, 0, zb])/(32*(-1 + zb)) - 
   (1407317*CA*CF*nf*G[0, 1, 0, zb])/(15552*(-1 + zb)) + 
   (1030123*CF^2*nf*G[0, 1, 0, zb])/(2592*(-1 + zb)) + 
   (403*CF*nf^2*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
   (191023*CA^2*CF*Pi^2*G[0, 1, 0, zb])/(3456*(-1 + zb)) - 
   (492611*CA*CF^2*Pi^2*G[0, 1, 0, zb])/(3456*(-1 + zb)) - 
   (18985*CF^3*Pi^2*G[0, 1, 0, zb])/(192*(-1 + zb)) - 
   (22505*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/(1728*(-1 + zb)) - 
   (11293*CF^2*nf*Pi^2*G[0, 1, 0, zb])/(864*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[0, 1, 0, zb])/(3*(-1 + zb)) + 
   (12083*CA^2*CF*Pi^4*G[0, 1, 0, zb])/(3456*(-1 + zb)) + 
   (1061*CA*CF^2*Pi^4*G[0, 1, 0, zb])/(2880*(-1 + zb)) - 
   (1957*CF^3*Pi^4*G[0, 1, 0, zb])/(960*(-1 + zb)) - 
   (225037*CA^2*CF*zb*G[0, 1, 0, zb])/31104 - 
   (8579471*CA*CF^2*zb*G[0, 1, 0, zb])/10368 + (46553*CF^3*zb*G[0, 1, 0, zb])/
    32 - (775837*CA*CF*nf*zb*G[0, 1, 0, zb])/15552 + 
   (658487*CF^2*nf*zb*G[0, 1, 0, zb])/2592 + (29*CF*nf^2*zb*G[0, 1, 0, zb])/
    3 + (122237*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb])/3456 - 
   (311689*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb])/3456 - 
   (11173*CF^3*Pi^2*zb*G[0, 1, 0, zb])/192 - 
   (14167*CA*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/1728 - 
   (6719*CF^2*nf*Pi^2*zb*G[0, 1, 0, zb])/864 - 
   (CF*nf^2*Pi^2*zb*G[0, 1, 0, zb])/6 + 
   (12083*CA^2*CF*Pi^4*zb*G[0, 1, 0, zb])/6912 + 
   (1061*CA*CF^2*Pi^4*zb*G[0, 1, 0, zb])/5760 - 
   (1957*CF^3*Pi^4*zb*G[0, 1, 0, zb])/1920 - (3*CA^2*CF*zb^2*G[0, 1, 0, zb])/
    16 - (17*CA*CF^2*zb^2*G[0, 1, 0, zb])/16 + 
   (1469593*CA^2*CF*G[0, 1, 1, zb])/10368 + (8297641*CA*CF^2*G[0, 1, 1, zb])/
    10368 - (56317*CF^3*G[0, 1, 1, zb])/32 + (160885*CA*CF*nf*G[0, 1, 1, zb])/
    5184 - (725719*CF^2*nf*G[0, 1, 1, zb])/2592 - 
   (349*CF*nf^2*G[0, 1, 1, zb])/36 - (24545*CA^2*CF*Pi^2*G[0, 1, 1, zb])/
    1152 + (385879*CA*CF^2*Pi^2*G[0, 1, 1, zb])/3456 + 
   (12479*CF^3*Pi^2*G[0, 1, 1, zb])/192 + (5287*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/
    576 + (6419*CF^2*nf*Pi^2*G[0, 1, 1, zb])/864 + 
   (CF*nf^2*Pi^2*G[0, 1, 1, zb])/8 - (35593*CA^2*CF*Pi^4*G[0, 1, 1, zb])/
    23040 - (5689*CA*CF^2*Pi^4*G[0, 1, 1, zb])/5760 + 
   (6233*CF^3*Pi^4*G[0, 1, 1, zb])/5760 + (1079801*CA^2*CF*G[0, 1, 1, zb])/
    (10368*(-1 + zb)) + (9800657*CA*CF^2*G[0, 1, 1, zb])/(10368*(-1 + zb)) - 
   (59693*CF^3*G[0, 1, 1, zb])/(32*(-1 + zb)) + 
   (245429*CA*CF*nf*G[0, 1, 1, zb])/(5184*(-1 + zb)) - 
   (792311*CF^2*nf*G[0, 1, 1, zb])/(2592*(-1 + zb)) - 
   (403*CF*nf^2*G[0, 1, 1, zb])/(36*(-1 + zb)) - 
   (39811*CA^2*CF*Pi^2*G[0, 1, 1, zb])/(1152*(-1 + zb)) + 
   (392423*CA*CF^2*Pi^2*G[0, 1, 1, zb])/(3456*(-1 + zb)) + 
   (14881*CF^3*Pi^2*G[0, 1, 1, zb])/(192*(-1 + zb)) + 
   (5825*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/(576*(-1 + zb)) + 
   (8521*CF^2*nf*Pi^2*G[0, 1, 1, zb])/(864*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[0, 1, 1, zb])/(4*(-1 + zb)) - 
   (35593*CA^2*CF*Pi^4*G[0, 1, 1, zb])/(11520*(-1 + zb)) - 
   (5689*CA*CF^2*Pi^4*G[0, 1, 1, zb])/(2880*(-1 + zb)) + 
   (6233*CF^3*Pi^4*G[0, 1, 1, zb])/(2880*(-1 + zb)) + 
   (716857*CA^2*CF*zb*G[0, 1, 1, zb])/10368 + 
   (5068825*CA*CF^2*zb*G[0, 1, 1, zb])/10368 - (37363*CF^3*zb*G[0, 1, 1, zb])/
    32 + (121669*CA*CF*nf*zb*G[0, 1, 1, zb])/5184 - 
   (509527*CF^2*nf*zb*G[0, 1, 1, zb])/2592 - (29*CF*nf^2*zb*G[0, 1, 1, zb])/
    4 - (23753*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb])/1152 + 
   (234829*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb])/3456 + 
   (8891*CF^3*Pi^2*zb*G[0, 1, 1, zb])/192 + 
   (3691*CA*CF*nf*Pi^2*zb*G[0, 1, 1, zb])/576 + 
   (5063*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb])/864 + 
   (CF*nf^2*Pi^2*zb*G[0, 1, 1, zb])/8 - 
   (35593*CA^2*CF*Pi^4*zb*G[0, 1, 1, zb])/23040 - 
   (5689*CA*CF^2*Pi^4*zb*G[0, 1, 1, zb])/5760 + 
   (6233*CF^3*Pi^4*zb*G[0, 1, 1, zb])/5760 + (3*CA^2*CF*zb^2*G[0, 1, 1, zb])/
    16 + (17*CA*CF^2*zb^2*G[0, 1, 1, zb])/16 - 
   (1736719*CA^2*CF*G[1, 0, 0, zb])/31104 - (15010543*CA*CF^2*G[1, 0, 0, zb])/
    10368 + (141417*CF^3*G[1, 0, 0, zb])/64 - 
   (1175641*CA*CF*nf*G[1, 0, 0, zb])/15552 + (938209*CF^2*nf*G[1, 0, 0, zb])/
    2592 + (349*CF*nf^2*G[1, 0, 0, zb])/27 + 
   (120731*CA^2*CF*Pi^2*G[1, 0, 0, zb])/3456 - 
   (162011*CA*CF^2*Pi^2*G[1, 0, 0, zb])/1152 - 
   (15275*CF^3*Pi^2*G[1, 0, 0, zb])/192 - 
   (19735*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/1728 - 
   (2725*CF^2*nf*Pi^2*G[1, 0, 0, zb])/288 - (CF*nf^2*Pi^2*G[1, 0, 0, zb])/6 + 
   (22601*CA^2*CF*Pi^4*G[1, 0, 0, zb])/17280 + 
   (367*CA*CF^2*Pi^4*G[1, 0, 0, zb])/2304 - (133*CF^3*Pi^4*G[1, 0, 0, zb])/
    240 + (CA*CF^2*G[1, 0, 0, zb])/(-2 + zb)^2 - 
   (CA^2*CF*G[1, 0, 0, zb])/(2*(-2 + zb)) - (7*CA*CF^2*G[1, 0, 0, zb])/
    (-2 + zb) + (3514759*CA^2*CF*G[1, 0, 0, zb])/(31104*(-1 + zb)) - 
   (19409279*CA*CF^2*G[1, 0, 0, zb])/(10368*(-1 + zb)) + 
   (9181*CF^3*G[1, 0, 0, zb])/(4*(-1 + zb)) - 
   (1814483*CA*CF*nf*G[1, 0, 0, zb])/(15552*(-1 + zb)) + 
   (31792*CF^2*nf*G[1, 0, 0, zb])/(81*(-1 + zb)) + 
   (403*CF*nf^2*G[1, 0, 0, zb])/(27*(-1 + zb)) + 
   (199153*CA^2*CF*Pi^2*G[1, 0, 0, zb])/(3456*(-1 + zb)) - 
   (52133*CA*CF^2*Pi^2*G[1, 0, 0, zb])/(384*(-1 + zb)) - 
   (6185*CF^3*Pi^2*G[1, 0, 0, zb])/(64*(-1 + zb)) - 
   (21575*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/(1728*(-1 + zb)) - 
   (77*CF^2*nf*Pi^2*G[1, 0, 0, zb])/(6*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[1, 0, 0, zb])/(3*(-1 + zb)) + 
   (22601*CA^2*CF*Pi^4*G[1, 0, 0, zb])/(8640*(-1 + zb)) + 
   (367*CA*CF^2*Pi^4*G[1, 0, 0, zb])/(1152*(-1 + zb)) - 
   (133*CF^3*Pi^4*G[1, 0, 0, zb])/(120*(-1 + zb)) - 
   (1683211*CA^2*CF*zb*G[1, 0, 0, zb])/31104 - 
   (8185447*CA*CF^2*zb*G[1, 0, 0, zb])/10368 + (98603*CF^3*zb*G[1, 0, 0, zb])/
    64 - (652081*CA*CF*nf*zb*G[1, 0, 0, zb])/15552 + 
   (686209*CF^2*nf*zb*G[1, 0, 0, zb])/2592 + (29*CF*nf^2*zb*G[1, 0, 0, zb])/
    3 + (119795*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb])/3456 - 
   (33209*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb])/384 - 
   (13007*CF^3*Pi^2*zb*G[1, 0, 0, zb])/192 - 
   (13855*CA*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/1728 - 
   (265*CF^2*nf*Pi^2*zb*G[1, 0, 0, zb])/32 - (CF*nf^2*Pi^2*zb*G[1, 0, 0, zb])/
    6 + (22601*CA^2*CF*Pi^4*zb*G[1, 0, 0, zb])/17280 + 
   (367*CA*CF^2*Pi^4*zb*G[1, 0, 0, zb])/2304 - 
   (133*CF^3*Pi^4*zb*G[1, 0, 0, zb])/240 - (CA^2*CF*zb^2*G[1, 0, 0, zb])/4 - 
   (5*CA*CF^2*zb^2*G[1, 0, 0, zb])/4 + (1650239*CA^2*CF*G[1, 0, 1, zb])/
    10368 + (3019837*CA*CF^2*G[1, 0, 1, zb])/3456 - 
   (56429*CF^3*G[1, 0, 1, zb])/32 + (185525*CA*CF*nf*G[1, 0, 1, zb])/5184 - 
   (120185*CF^2*nf*G[1, 0, 1, zb])/432 - (349*CF*nf^2*G[1, 0, 1, zb])/36 - 
   (23347*CA^2*CF*Pi^2*G[1, 0, 1, zb])/1152 + 
   (121565*CA*CF^2*Pi^2*G[1, 0, 1, zb])/1152 + 
   (5723*CF^3*Pi^2*G[1, 0, 1, zb])/96 + (5003*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/
    576 + (493*CF^2*nf*Pi^2*G[1, 0, 1, zb])/72 + 
   (CF*nf^2*Pi^2*G[1, 0, 1, zb])/8 - (9017*CA^2*CF*Pi^4*G[1, 0, 1, zb])/
    7680 + (349*CA*CF^2*Pi^4*G[1, 0, 1, zb])/11520 + 
   (779*CF^3*Pi^4*G[1, 0, 1, zb])/960 - (CA*CF^2*G[1, 0, 1, zb])/
    (-2 + zb)^2 + (CA^2*CF*G[1, 0, 1, zb])/(2*(-2 + zb)) + 
   (7*CA*CF^2*G[1, 0, 1, zb])/(-2 + zb) + (316459*CA^2*CF*G[1, 0, 1, zb])/
    (10368*(-1 + zb)) + (4209389*CA*CF^2*G[1, 0, 1, zb])/(3456*(-1 + zb)) - 
   (14541*CF^3*G[1, 0, 1, zb])/(8*(-1 + zb)) + 
   (352513*CA*CF*nf*G[1, 0, 1, zb])/(5184*(-1 + zb)) - 
   (64961*CF^2*nf*G[1, 0, 1, zb])/(216*(-1 + zb)) - 
   (403*CF*nf^2*G[1, 0, 1, zb])/(36*(-1 + zb)) - 
   (47915*CA^2*CF*Pi^2*G[1, 0, 1, zb])/(1152*(-1 + zb)) + 
   (115969*CA*CF^2*Pi^2*G[1, 0, 1, zb])/(1152*(-1 + zb)) + 
   (4613*CF^3*Pi^2*G[1, 0, 1, zb])/(64*(-1 + zb)) + 
   (5461*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/(576*(-1 + zb)) + 
   (1345*CF^2*nf*Pi^2*G[1, 0, 1, zb])/(144*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[1, 0, 1, zb])/(4*(-1 + zb)) - 
   (9017*CA^2*CF*Pi^4*G[1, 0, 1, zb])/(3840*(-1 + zb)) + 
   (349*CA*CF^2*Pi^4*G[1, 0, 1, zb])/(5760*(-1 + zb)) + 
   (779*CF^3*Pi^4*G[1, 0, 1, zb])/(480*(-1 + zb)) + 
   (5*CA*CF^2*G[1, 0, 1, zb])/(4*zb) - (CF^3*G[1, 0, 1, zb])/(8*zb) + 
   (1199351*CA^2*CF*zb*G[1, 0, 1, zb])/10368 + 
   (1514365*CA*CF^2*zb*G[1, 0, 1, zb])/3456 - (39669*CF^3*zb*G[1, 0, 1, zb])/
    32 + (80741*CA*CF*nf*zb*G[1, 0, 1, zb])/5184 - 
   (88745*CF^2*nf*zb*G[1, 0, 1, zb])/432 - (29*CF*nf^2*zb*G[1, 0, 1, zb])/4 - 
   (23695*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb])/1152 + 
   (77681*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb])/1152 + 
   (213*CF^3*Pi^2*zb*G[1, 0, 1, zb])/4 + 
   (3551*CA*CF*nf*Pi^2*zb*G[1, 0, 1, zb])/576 + 
   (445*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb])/72 + (CF*nf^2*Pi^2*zb*G[1, 0, 1, zb])/
    8 - (9017*CA^2*CF*Pi^4*zb*G[1, 0, 1, zb])/7680 + 
   (349*CA*CF^2*Pi^4*zb*G[1, 0, 1, zb])/11520 + 
   (779*CF^3*Pi^4*zb*G[1, 0, 1, zb])/960 + (CA^2*CF*zb^2*G[1, 0, 1, zb])/4 + 
   (5*CA*CF^2*zb^2*G[1, 0, 1, zb])/4 + (626059*CA^2*CF*G[1, 1, 0, zb])/
    10368 + (1339391*CA*CF^2*G[1, 1, 0, zb])/1152 - 
   (28381*CF^3*G[1, 1, 0, zb])/16 + (285139*CA*CF*nf*G[1, 1, 0, zb])/5184 - 
   (80261*CF^2*nf*G[1, 1, 0, zb])/288 - (349*CF*nf^2*G[1, 1, 0, zb])/36 - 
   (24355*CA^2*CF*Pi^2*G[1, 1, 0, zb])/1152 + 
   (114515*CA*CF^2*Pi^2*G[1, 1, 0, zb])/1152 + 
   (3929*CF^3*Pi^2*G[1, 1, 0, zb])/64 + (4745*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/
    576 + (2029*CF^2*nf*Pi^2*G[1, 1, 0, zb])/288 + 
   (CF*nf^2*Pi^2*G[1, 1, 0, zb])/8 - (9379*CA^2*CF*Pi^4*G[1, 1, 0, zb])/
    7680 - (553*CA*CF^2*Pi^4*G[1, 1, 0, zb])/1280 + 
   (133*CF^3*Pi^4*G[1, 1, 0, zb])/320 - (3*CA*CF^2*G[1, 1, 0, zb])/
    (2*(-2 + zb)^2) + (3*CA^2*CF*G[1, 1, 0, zb])/(4*(-2 + zb)) + 
   (21*CA*CF^2*G[1, 1, 0, zb])/(2*(-2 + zb)) - 
   (632287*CA^2*CF*G[1, 1, 0, zb])/(10368*(-1 + zb)) + 
   (5221943*CA*CF^2*G[1, 1, 0, zb])/(3456*(-1 + zb)) - 
   (14541*CF^3*G[1, 1, 0, zb])/(8*(-1 + zb)) + 
   (456443*CA*CF*nf*G[1, 1, 0, zb])/(5184*(-1 + zb)) - 
   (64961*CF^2*nf*G[1, 1, 0, zb])/(216*(-1 + zb)) - 
   (403*CF*nf^2*G[1, 1, 0, zb])/(36*(-1 + zb)) - 
   (49799*CA^2*CF*Pi^2*G[1, 1, 0, zb])/(1152*(-1 + zb)) + 
   (11829*CA*CF^2*Pi^2*G[1, 1, 0, zb])/(128*(-1 + zb)) + 
   (4785*CF^3*Pi^2*G[1, 1, 0, zb])/(64*(-1 + zb)) + 
   (5143*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/(576*(-1 + zb)) + 
   (77*CF^2*nf*Pi^2*G[1, 1, 0, zb])/(8*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[1, 1, 0, zb])/(4*(-1 + zb)) - 
   (9379*CA^2*CF*Pi^4*G[1, 1, 0, zb])/(3840*(-1 + zb)) - 
   (553*CA*CF^2*Pi^4*G[1, 1, 0, zb])/(640*(-1 + zb)) + 
   (133*CF^3*Pi^4*G[1, 1, 0, zb])/(160*(-1 + zb)) + 
   (5*CA*CF^2*G[1, 1, 0, zb])/(2*zb) - (CF^3*G[1, 1, 0, zb])/(4*zb) + 
   (522619*CA^2*CF*zb*G[1, 1, 0, zb])/10368 + 
   (2114629*CA*CF^2*zb*G[1, 1, 0, zb])/3456 - (20169*CF^3*zb*G[1, 1, 0, zb])/
    16 + (141595*CA*CF*nf*zb*G[1, 1, 0, zb])/5184 - 
   (179083*CF^2*nf*zb*G[1, 1, 0, zb])/864 - (29*CF*nf^2*zb*G[1, 1, 0, zb])/
    4 - (21367*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb])/1152 + 
   (8187*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb])/128 + 
   (10471*CF^3*Pi^2*zb*G[1, 1, 0, zb])/192 + 
   (3365*CA*CF*nf*Pi^2*zb*G[1, 1, 0, zb])/576 + 
   (611*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb])/96 + (CF*nf^2*Pi^2*zb*G[1, 1, 0, zb])/
    8 - (9379*CA^2*CF*Pi^4*zb*G[1, 1, 0, zb])/7680 - 
   (553*CA*CF^2*Pi^4*zb*G[1, 1, 0, zb])/1280 + 
   (133*CF^3*Pi^4*zb*G[1, 1, 0, zb])/320 + (CA^2*CF*zb^2*G[1, 1, 0, zb])/4 + 
   CA*CF^2*zb^2*G[1, 1, 0, zb] - (15907*CA^2*CF*G[1, 1, 1, zb])/128 - 
   (832673*CA*CF^2*G[1, 1, 1, zb])/1152 + (92531*CF^3*G[1, 1, 1, zb])/64 - 
   (4963*CA*CF*nf*G[1, 1, 1, zb])/192 + (62135*CF^2*nf*G[1, 1, 1, zb])/288 + 
   (349*CF*nf^2*G[1, 1, 1, zb])/48 + (10525*CA^2*CF*Pi^2*G[1, 1, 1, zb])/
    576 - (46289*CA*CF^2*Pi^2*G[1, 1, 1, zb])/576 - 
   (18455*CF^3*Pi^2*G[1, 1, 1, zb])/384 - (3829*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/
    576 - (757*CF^2*nf*Pi^2*G[1, 1, 1, zb])/144 - 
   (3*CF*nf^2*Pi^2*G[1, 1, 1, zb])/32 + (16111*CA^2*CF*Pi^4*G[1, 1, 1, zb])/
    15360 + (727*CA*CF^2*Pi^4*G[1, 1, 1, zb])/1280 - 
   (399*CF^3*Pi^4*G[1, 1, 1, zb])/1280 + (3*CA*CF^2*G[1, 1, 1, zb])/
    (2*(-2 + zb)^2) - (3*CA^2*CF*G[1, 1, 1, zb])/(4*(-2 + zb)) - 
   (21*CA*CF^2*G[1, 1, 1, zb])/(2*(-2 + zb)) - 
   (132989*CA^2*CF*G[1, 1, 1, zb])/(3456*(-1 + zb)) - 
   (1157087*CA*CF^2*G[1, 1, 1, zb])/(1152*(-1 + zb)) + 
   (46971*CF^3*G[1, 1, 1, zb])/(32*(-1 + zb)) - 
   (89069*CA*CF*nf*G[1, 1, 1, zb])/(1728*(-1 + zb)) + 
   (66797*CF^2*nf*G[1, 1, 1, zb])/(288*(-1 + zb)) + 
   (403*CF*nf^2*G[1, 1, 1, zb])/(48*(-1 + zb)) + 
   (5105*CA^2*CF*Pi^2*G[1, 1, 1, zb])/(128*(-1 + zb)) - 
   (4731*CA*CF^2*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (3735*CF^3*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (463*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (231*CF^2*nf*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) - 
   (3*CF*nf^2*Pi^2*G[1, 1, 1, zb])/(16*(-1 + zb)) + 
   (16111*CA^2*CF*Pi^4*G[1, 1, 1, zb])/(7680*(-1 + zb)) + 
   (727*CA*CF^2*Pi^4*G[1, 1, 1, zb])/(640*(-1 + zb)) - 
   (399*CF^3*Pi^4*G[1, 1, 1, zb])/(640*(-1 + zb)) - 
   (15*CA*CF^2*G[1, 1, 1, zb])/(4*zb) + (3*CF^3*G[1, 1, 1, zb])/(8*zb) - 
   (293473*CA^2*CF*zb*G[1, 1, 1, zb])/3456 - 
   (401249*CA*CF^2*zb*G[1, 1, 1, zb])/1152 + (66495*CF^3*zb*G[1, 1, 1, zb])/
    64 - (15103*CA*CF*nf*zb*G[1, 1, 1, zb])/1728 + 
   (46781*CF^2*nf*zb*G[1, 1, 1, zb])/288 + (87*CF*nf^2*zb*G[1, 1, 1, zb])/
    16 + (863*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb])/64 - 
   (10435*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb])/192 - 
   (5677*CF^3*Pi^2*zb*G[1, 1, 1, zb])/128 - 
   (919*CA*CF*nf*Pi^2*zb*G[1, 1, 1, zb])/192 - 
   (233*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb])/48 - 
   (3*CF*nf^2*Pi^2*zb*G[1, 1, 1, zb])/32 + 
   (16111*CA^2*CF*Pi^4*zb*G[1, 1, 1, zb])/15360 + 
   (727*CA*CF^2*Pi^4*zb*G[1, 1, 1, zb])/1280 - 
   (399*CF^3*Pi^4*zb*G[1, 1, 1, zb])/1280 - (CA^2*CF*zb^2*G[1, 1, 1, zb])/4 - 
   CA*CF^2*zb^2*G[1, 1, 1, zb] - (205*CA^2*CF*Pi^2*G[1, 2, 1, zb])/48 - 
   (175*CA*CF^2*Pi^2*G[1, 2, 1, zb])/48 + (29*CA*CF^2*Pi^4*G[1, 2, 1, zb])/
    72 - (35*CA^2*CF*Pi^2*G[1, 2, 1, zb])/(16*(-1 + zb)) - 
   (415*CA*CF^2*Pi^2*G[1, 2, 1, zb])/(48*(-1 + zb)) + 
   (29*CA*CF^2*Pi^4*G[1, 2, 1, zb])/(36*(-1 + zb)) - 
   (125*CA^2*CF*Pi^2*zb*G[1, 2, 1, zb])/48 - 
   (5*CA*CF^2*Pi^2*zb*G[1, 2, 1, zb])/48 + 
   (29*CA*CF^2*Pi^4*zb*G[1, 2, 1, zb])/72 + (3*CA^2*CF*Pi^2*G[2, 1, 0, zb])/
    4 - (3*CA*CF^2*Pi^2*G[2, 1, 0, zb])/4 + (7*CA^2*CF*Pi^2*G[2, 1, 0, zb])/
    (4*(-1 + zb)) + (25*CA*CF^2*Pi^2*G[2, 1, 0, zb])/(4*(-1 + zb)) - 
   (5*CA^2*CF*Pi^2*zb*G[2, 1, 0, zb])/4 - (13*CA*CF^2*Pi^2*zb*G[2, 1, 0, zb])/
    4 - (CA^2*CF*Pi^2*G[2, 1, 1, zb])/2 + (CA*CF^2*Pi^2*G[2, 1, 1, zb])/2 - 
   (7*CA^2*CF*Pi^2*G[2, 1, 1, zb])/(6*(-1 + zb)) - 
   (25*CA*CF^2*Pi^2*G[2, 1, 1, zb])/(6*(-1 + zb)) + 
   (5*CA^2*CF*Pi^2*zb*G[2, 1, 1, zb])/6 + (13*CA*CF^2*Pi^2*zb*G[2, 1, 1, zb])/
    6 - (2387867*CA^2*CF*G[0, 0, 0, 0, zb])/5184 - 
   (2444713*CA*CF^2*G[0, 0, 0, 0, zb])/5184 + (244885*CF^3*G[0, 0, 0, 0, zb])/
    96 + (22913*CA*CF*nf*G[0, 0, 0, 0, zb])/864 + 
   (508087*CF^2*nf*G[0, 0, 0, 0, zb])/1296 + (944*CF*nf^2*G[0, 0, 0, 0, zb])/
    81 - (17287*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb])/1728 - 
   (140443*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/576 - 
   76*CF^3*Pi^2*G[0, 0, 0, 0, zb] - (5213*CA*CF*nf*Pi^2*G[0, 0, 0, 0, zb])/
    432 - (16*CF^2*nf*Pi^2*G[0, 0, 0, 0, zb])/3 - 
   (2132803*CA^2*CF*G[0, 0, 0, 0, zb])/(5184*(-1 + zb)) - 
   (4226465*CA*CF^2*G[0, 0, 0, 0, zb])/(5184*(-1 + zb)) + 
   (273557*CF^3*G[0, 0, 0, 0, zb])/(96*(-1 + zb)) - 
   (2837*CA*CF*nf*G[0, 0, 0, 0, zb])/(288*(-1 + zb)) + 
   (596663*CF^2*nf*G[0, 0, 0, 0, zb])/(1296*(-1 + zb)) + 
   (1264*CF*nf^2*G[0, 0, 0, 0, zb])/(81*(-1 + zb)) + 
   (97399*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb])/(1728*(-1 + zb)) - 
   (154825*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(576*(-1 + zb)) - 
   (100*CF^3*Pi^2*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (5213*CA*CF*nf*Pi^2*G[0, 0, 0, 0, zb])/(216*(-1 + zb)) - 
   (32*CF^2*nf*Pi^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1260851*CA^2*CF*zb*G[0, 0, 0, 0, zb])/5184 - 
   (2024725*CA*CF^2*zb*G[0, 0, 0, 0, zb])/5184 + 
   (162229*CF^3*zb*G[0, 0, 0, 0, zb])/96 + 
   (2173*CA*CF*nf*zb*G[0, 0, 0, 0, zb])/864 + 
   (366541*CF^2*nf*zb*G[0, 0, 0, 0, zb])/1296 + 
   (752*CF*nf^2*zb*G[0, 0, 0, 0, zb])/81 + 
   (50993*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, zb])/1728 - 
   (10971*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/64 - 
   60*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb] - 
   (5213*CA*CF*nf*Pi^2*zb*G[0, 0, 0, 0, zb])/432 - 
   (16*CF^2*nf*Pi^2*zb*G[0, 0, 0, 0, zb])/3 + 
   (3*CA^2*CF*zb^2*G[0, 0, 0, 0, zb])/8 - (3*CA^2*CF*zb^3*G[0, 0, 0, 0, zb])/
    8 + (2291707*CA^2*CF*G[0, 0, 0, 1, zb])/5184 + 
   (33547*CA*CF^2*G[0, 0, 0, 1, zb])/1728 - (62767*CF^3*G[0, 0, 0, 1, zb])/
    32 - (116843*CA*CF*nf*G[0, 0, 0, 1, zb])/2592 - 
   (127933*CF^2*nf*G[0, 0, 0, 1, zb])/432 - (236*CF*nf^2*G[0, 0, 0, 1, zb])/
    27 + (2321*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb])/96 + 
   (5399*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/32 + 
   (441*CF^3*Pi^2*G[0, 0, 0, 1, zb])/8 + 
   (2485*CA*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/288 + 
   (31*CF^2*nf*Pi^2*G[0, 0, 0, 1, zb])/8 + 
   (2168243*CA^2*CF*G[0, 0, 0, 1, zb])/(5184*(-1 + zb)) + 
   (458555*CA*CF^2*G[0, 0, 0, 1, zb])/(1728*(-1 + zb)) - 
   (69935*CF^3*G[0, 0, 0, 1, zb])/(32*(-1 + zb)) - 
   (50395*CA*CF*nf*G[0, 0, 0, 1, zb])/(2592*(-1 + zb)) - 
   (150077*CF^2*nf*G[0, 0, 0, 1, zb])/(432*(-1 + zb)) - 
   (316*CF*nf^2*G[0, 0, 0, 1, zb])/(27*(-1 + zb)) - 
   (13409*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb])/(576*(-1 + zb)) + 
   (11919*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(64*(-1 + zb)) + 
   (1161*CF^3*Pi^2*G[0, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (2485*CA*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (31*CF^2*nf*Pi^2*G[0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (1292119*CA^2*CF*zb*G[0, 0, 0, 1, zb])/5184 + 
   (127927*CA*CF^2*zb*G[0, 0, 0, 1, zb])/1728 - 
   (41749*CF^3*zb*G[0, 0, 0, 1, zb])/32 - 
   (51299*CA*CF*nf*zb*G[0, 0, 0, 1, zb])/2592 - 
   (92425*CF^2*nf*zb*G[0, 0, 0, 1, zb])/432 - 
   (188*CF*nf^2*zb*G[0, 0, 0, 1, zb])/27 - 
   (2179*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, zb])/288 + 
   (3825*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/32 + 
   (351*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb])/8 + 
   (2485*CA*CF*nf*Pi^2*zb*G[0, 0, 0, 1, zb])/288 + 
   (31*CF^2*nf*Pi^2*zb*G[0, 0, 0, 1, zb])/8 - 
   (3*CA^2*CF*zb^2*G[0, 0, 0, 1, zb])/8 + (3*CA^2*CF*zb^3*G[0, 0, 0, 1, zb])/
    8 + (1816259*CA^2*CF*G[0, 0, 1, 0, zb])/5184 + 
   (541591*CA*CF^2*G[0, 0, 1, 0, zb])/1728 - (64189*CF^3*G[0, 0, 1, 0, zb])/
    32 - (70273*CA*CF*nf*G[0, 0, 1, 0, zb])/2592 - 
   (64949*CF^2*nf*G[0, 0, 1, 0, zb])/216 - (236*CF*nf^2*G[0, 0, 1, 0, zb])/
    27 + (5525*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb])/288 + 
   (7685*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/48 + 
   (937*CF^3*Pi^2*G[0, 0, 1, 0, zb])/16 + 
   (263*CA*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/32 + 
   (197*CF^2*nf*Pi^2*G[0, 0, 1, 0, zb])/48 + 
   (1639903*CA^2*CF*G[0, 0, 1, 0, zb])/(5184*(-1 + zb)) + 
   (992747*CA*CF^2*G[0, 0, 1, 0, zb])/(1728*(-1 + zb)) - 
   (71489*CF^3*G[0, 0, 1, 0, zb])/(32*(-1 + zb)) - 
   (341*CA*CF*nf*G[0, 0, 1, 0, zb])/(2592*(-1 + zb)) - 
   (76135*CF^2*nf*G[0, 0, 1, 0, zb])/(216*(-1 + zb)) - 
   (316*CF*nf^2*G[0, 0, 1, 0, zb])/(27*(-1 + zb)) - 
   (14987*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb])/(576*(-1 + zb)) + 
   (11169*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(64*(-1 + zb)) + 
   (2465*CF^3*Pi^2*G[0, 0, 1, 0, zb])/(32*(-1 + zb)) + 
   (263*CA*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (197*CF^2*nf*Pi^2*G[0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (981755*CA^2*CF*zb*G[0, 0, 1, 0, zb])/5184 + 
   (435739*CA*CF^2*zb*G[0, 0, 1, 0, zb])/1728 - 
   (42451*CF^3*zb*G[0, 0, 1, 0, zb])/32 - 
   (20653*CA*CF*nf*zb*G[0, 0, 1, 0, zb])/2592 - 
   (46691*CF^2*nf*zb*G[0, 0, 1, 0, zb])/216 - 
   (188*CF*nf^2*zb*G[0, 0, 1, 0, zb])/27 - 
   (301*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, zb])/32 + 
   (1345*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/12 + 
   (735*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb])/16 + 
   (263*CA*CF*nf*Pi^2*zb*G[0, 0, 1, 0, zb])/32 + 
   (197*CF^2*nf*Pi^2*zb*G[0, 0, 1, 0, zb])/48 - 
   (CA^2*CF*zb^2*G[0, 0, 1, 0, zb])/4 + (5*CA^2*CF*zb^3*G[0, 0, 1, 0, zb])/
    16 - (546691*CA^2*CF*G[0, 0, 1, 1, zb])/1728 + 
   (733*CA*CF^2*G[0, 0, 1, 1, zb])/576 + (50097*CF^3*G[0, 0, 1, 1, zb])/32 + 
   (33509*CA*CF*nf*G[0, 0, 1, 1, zb])/864 + (16471*CF^2*nf*G[0, 0, 1, 1, zb])/
    72 + (59*CF*nf^2*G[0, 0, 1, 1, zb])/9 - 
   (1769*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb])/64 - 
   (3971*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/32 - 
   (2107*CF^3*Pi^2*G[0, 0, 1, 1, zb])/48 - 
   (593*CA*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/96 - 
   (149*CF^2*nf*Pi^2*G[0, 0, 1, 1, zb])/48 - 
   (519575*CA^2*CF*G[0, 0, 1, 1, zb])/(1728*(-1 + zb)) - 
   (107599*CA*CF^2*G[0, 0, 1, 1, zb])/(576*(-1 + zb)) + 
   (55605*CF^3*G[0, 0, 1, 1, zb])/(32*(-1 + zb)) + 
   (17089*CA*CF*nf*G[0, 0, 1, 1, zb])/(864*(-1 + zb)) + 
   (19277*CF^2*nf*G[0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (19*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (25885*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(192*(-1 + zb)) - 
   (5555*CF^3*Pi^2*G[0, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (593*CA*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (149*CF^2*nf*Pi^2*G[0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (312139*CA^2*CF*zb*G[0, 0, 1, 1, zb])/1728 - 
   (18287*CA*CF^2*zb*G[0, 0, 1, 1, zb])/576 + 
   (33291*CF^3*zb*G[0, 0, 1, 1, zb])/32 + 
   (16601*CA*CF*nf*zb*G[0, 0, 1, 1, zb])/864 + 
   (11851*CF^2*nf*zb*G[0, 0, 1, 1, zb])/72 + 
   (47*CF*nf^2*zb*G[0, 0, 1, 1, zb])/9 - 
   (923*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, zb])/192 - 
   (8159*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/96 - 
   (575*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb])/16 - 
   (593*CA*CF*nf*Pi^2*zb*G[0, 0, 1, 1, zb])/96 - 
   (149*CF^2*nf*Pi^2*zb*G[0, 0, 1, 1, zb])/48 + 
   (CA^2*CF*zb^2*G[0, 0, 1, 1, zb])/4 - (5*CA^2*CF*zb^3*G[0, 0, 1, 1, zb])/
    16 + (1356295*CA^2*CF*G[0, 1, 0, 0, zb])/5184 + 
   (1007231*CA*CF^2*G[0, 1, 0, 0, zb])/1728 - (66085*CF^3*G[0, 1, 0, 0, zb])/
    32 - (29873*CA*CF*nf*G[0, 1, 0, 0, zb])/2592 - 
   (66259*CF^2*nf*G[0, 1, 0, 0, zb])/216 - (236*CF*nf^2*G[0, 1, 0, 0, zb])/
    27 + (8965*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb])/576 + 
   (87751*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/576 + 
   (3031*CF^3*Pi^2*G[0, 1, 0, 0, zb])/48 + 
   (2255*CA*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/288 + 
   (635*CF^2*nf*Pi^2*G[0, 1, 0, 0, zb])/144 + 
   (1130927*CA^2*CF*G[0, 1, 0, 0, zb])/(5184*(-1 + zb)) + 
   (1485499*CA*CF^2*G[0, 1, 0, 0, zb])/(1728*(-1 + zb)) - 
   (73561*CF^3*G[0, 1, 0, 0, zb])/(32*(-1 + zb)) + 
   (43211*CA*CF*nf*G[0, 1, 0, 0, zb])/(2592*(-1 + zb)) - 
   (77597*CF^2*nf*G[0, 1, 0, 0, zb])/(216*(-1 + zb)) - 
   (316*CF*nf^2*G[0, 1, 0, 0, zb])/(27*(-1 + zb)) - 
   (55*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (23519*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (7967*CF^3*Pi^2*G[0, 1, 0, 0, zb])/(96*(-1 + zb)) + 
   (2255*CA*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (635*CF^2*nf*Pi^2*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
   (696115*CA^2*CF*zb*G[0, 1, 0, 0, zb])/5184 + 
   (711251*CA*CF^2*zb*G[0, 1, 0, 0, zb])/1728 - 
   (43387*CF^3*zb*G[0, 1, 0, 0, zb])/32 + 
   (5395*CA*CF*nf*zb*G[0, 1, 0, 0, zb])/2592 - 
   (47329*CF^2*nf*zb*G[0, 1, 0, 0, zb])/216 - 
   (188*CF*nf^2*zb*G[0, 1, 0, 0, zb])/27 - 
   (5923*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, zb])/576 + 
   (60415*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/576 + 
   (779*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb])/16 + 
   (2255*CA*CF*nf*Pi^2*zb*G[0, 1, 0, 0, zb])/288 + 
   (635*CF^2*nf*Pi^2*zb*G[0, 1, 0, 0, zb])/144 - 
   (CA^2*CF*zb^2*G[0, 1, 0, 0, zb])/8 + (CA^2*CF*zb^3*G[0, 1, 0, 0, zb])/4 - 
   (150539*CA^2*CF*G[0, 1, 0, 1, zb])/576 - (12965*CA*CF^2*G[0, 1, 0, 1, zb])/
    64 + (51467*CF^3*G[0, 1, 0, 1, zb])/32 + (867*CA*CF*nf*G[0, 1, 0, 1, zb])/
    32 + (3733*CF^2*nf*G[0, 1, 0, 1, zb])/16 + (59*CF*nf^2*G[0, 1, 0, 1, zb])/
    9 - (625*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb])/32 - 
   (21241*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/192 - 
   (4493*CF^3*Pi^2*G[0, 1, 0, 1, zb])/96 - 
   (183*CA*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/32 - 
   (13*CF^2*nf*Pi^2*G[0, 1, 0, 1, zb])/4 - (136975*CA^2*CF*G[0, 1, 0, 1, zb])/
    (576*(-1 + zb)) - (25445*CA*CF^2*G[0, 1, 0, 1, zb])/(64*(-1 + zb)) + 
   (57159*CF^3*G[0, 1, 0, 1, zb])/(32*(-1 + zb)) + 
   (689*CA*CF*nf*G[0, 1, 0, 1, zb])/(96*(-1 + zb)) + 
   (4365*CF^2*nf*G[0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (763*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb])/(64*(-1 + zb)) - 
   (2851*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (489*CF^3*Pi^2*G[0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (183*CA*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (13*CF^2*nf*Pi^2*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (83699*CA^2*CF*zb*G[0, 1, 0, 1, zb])/576 - 
   (9985*CA*CF^2*zb*G[0, 1, 0, 1, zb])/64 + (33993*CF^3*zb*G[0, 1, 0, 1, zb])/
    32 + (1121*CA*CF*nf*zb*G[0, 1, 0, 1, zb])/96 + 
   (2669*CF^2*nf*zb*G[0, 1, 0, 1, zb])/16 + (47*CF*nf^2*zb*G[0, 1, 0, 1, zb])/
    9 + (19*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, zb])/32 - 
   (4847*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/64 - 
   (1123*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb])/32 - 
   (183*CA*CF*nf*Pi^2*zb*G[0, 1, 0, 1, zb])/32 - 
   (13*CF^2*nf*Pi^2*zb*G[0, 1, 0, 1, zb])/4 + 
   (3*CA^2*CF*zb^2*G[0, 1, 0, 1, zb])/16 - (CA^2*CF*zb^3*G[0, 1, 0, 1, zb])/
    4 - (345217*CA^2*CF*G[0, 1, 1, 0, zb])/1728 - 
   (823027*CA*CF^2*G[0, 1, 1, 0, zb])/1728 + (51889*CF^3*G[0, 1, 1, 0, zb])/
    32 + (8111*CA*CF*nf*G[0, 1, 1, 0, zb])/864 + 
   (50723*CF^2*nf*G[0, 1, 1, 0, zb])/216 + (59*CF*nf^2*G[0, 1, 1, 0, zb])/9 - 
   (851*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb])/48 - 
   (62935*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/576 - 
   (295*CF^3*Pi^2*G[0, 1, 1, 0, zb])/6 - 
   (523*CA*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/96 - 
   (491*CF^2*nf*Pi^2*G[0, 1, 1, 0, zb])/144 - 
   (287249*CA^2*CF*G[0, 1, 1, 0, zb])/(1728*(-1 + zb)) - 
   (1170959*CA*CF^2*G[0, 1, 1, 0, zb])/(1728*(-1 + zb)) + 
   (57677*CF^3*G[0, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (10181*CA*CF*nf*G[0, 1, 1, 0, zb])/(864*(-1 + zb)) + 
   (59293*CF^2*nf*G[0, 1, 1, 0, zb])/(216*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (783*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb])/(64*(-1 + zb)) - 
   (33301*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(288*(-1 + zb)) - 
   (2045*CF^3*Pi^2*G[0, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (523*CA*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (491*CF^2*nf*Pi^2*G[0, 1, 1, 0, zb])/(72*(-1 + zb)) - 
   (173557*CA^2*CF*zb*G[0, 1, 1, 0, zb])/1728 - 
   (568711*CA*CF^2*zb*G[0, 1, 1, 0, zb])/1728 + 
   (34227*CF^3*zb*G[0, 1, 1, 0, zb])/32 - (229*CA*CF*nf*zb*G[0, 1, 1, 0, zb])/
    864 + (36191*CF^2*nf*zb*G[0, 1, 1, 0, zb])/216 + 
   (47*CF*nf^2*zb*G[0, 1, 1, 0, zb])/9 - (CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, zb])/
    48 - (41551*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/576 - 
   (293*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb])/8 - 
   (523*CA*CF*nf*Pi^2*zb*G[0, 1, 1, 0, zb])/96 - 
   (491*CF^2*nf*Pi^2*zb*G[0, 1, 1, 0, zb])/144 + 
   (CA^2*CF*zb^2*G[0, 1, 1, 0, zb])/8 - (CA^2*CF*zb^3*G[0, 1, 1, 0, zb])/8 + 
   (108181*CA^2*CF*G[0, 1, 1, 1, zb])/576 + 
   (111431*CA*CF^2*G[0, 1, 1, 1, zb])/576 - (40875*CF^3*G[0, 1, 1, 1, zb])/
    32 - (5765*CA*CF*nf*G[0, 1, 1, 1, zb])/288 - 
   (25829*CF^2*nf*G[0, 1, 1, 1, zb])/144 - (59*CF*nf^2*G[0, 1, 1, 1, zb])/
    12 + (1761*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb])/128 + 
   (50477*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/576 + 
   (3649*CF^3*Pi^2*G[0, 1, 1, 1, zb])/96 + 
   (133*CA*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/32 + 
   (47*CF^2*nf*Pi^2*G[0, 1, 1, 1, zb])/18 + (97289*CA^2*CF*G[0, 1, 1, 1, zb])/
    (576*(-1 + zb)) + (191095*CA*CF^2*G[0, 1, 1, 1, zb])/(576*(-1 + zb)) - 
   (45327*CF^3*G[0, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (1453*CA*CF*nf*G[0, 1, 1, 1, zb])/(288*(-1 + zb)) - 
   (30133*CF^2*nf*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) - 
   (79*CF*nf^2*G[0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (1165*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb])/(128*(-1 + zb)) + 
   (13375*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) + 
   (2345*CF^3*Pi^2*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (133*CA*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (47*CF^2*nf*Pi^2*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (58237*CA^2*CF*zb*G[0, 1, 1, 1, zb])/576 + 
   (80843*CA*CF^2*zb*G[0, 1, 1, 1, zb])/576 - 
   (27225*CF^3*zb*G[0, 1, 1, 1, zb])/32 - 
   (2645*CA*CF*nf*zb*G[0, 1, 1, 1, zb])/288 - 
   (18461*CF^2*nf*zb*G[0, 1, 1, 1, zb])/144 - 
   (47*CF*nf^2*zb*G[0, 1, 1, 1, zb])/12 + 
   (205*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, zb])/128 + 
   (32633*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/576 + 
   (863*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb])/32 + 
   (133*CA*CF*nf*Pi^2*zb*G[0, 1, 1, 1, zb])/32 + 
   (47*CF^2*nf*Pi^2*zb*G[0, 1, 1, 1, zb])/18 - 
   (3*CA^2*CF*zb^2*G[0, 1, 1, 1, zb])/16 + (CA^2*CF*zb^3*G[0, 1, 1, 1, zb])/
    8 + (5*CA^2*CF*Pi^2*G[0, 1, 2, 1, zb])/2 + 
   (35*CA*CF^2*Pi^2*G[0, 1, 2, 1, zb])/6 + (5*CA^2*CF*Pi^2*G[0, 1, 2, 1, zb])/
    (2*(-1 + zb)) + (35*CA*CF^2*Pi^2*G[0, 1, 2, 1, zb])/(6*(-1 + zb)) + 
   (5*CA^2*CF*Pi^2*zb*G[0, 1, 2, 1, zb])/2 + 
   (5*CA*CF^2*Pi^2*zb*G[0, 1, 2, 1, zb])/2 + 
   (1722751*CA^2*CF*G[1, 0, 0, 0, zb])/5184 + 
   (826633*CA*CF^2*G[1, 0, 0, 0, zb])/1728 - (16089*CF^3*G[1, 0, 0, 0, zb])/
    8 - (36503*CA*CF*nf*G[1, 0, 0, 0, zb])/2592 - 
   (31789*CF^2*nf*G[1, 0, 0, 0, zb])/108 - (236*CF*nf^2*G[1, 0, 0, 0, zb])/
    27 + (7201*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb])/576 + 
   (9845*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/64 + 
   (5119*CF^3*Pi^2*G[1, 0, 0, 0, zb])/96 + 
   (2309*CA*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/288 + 
   4*CF^2*nf*Pi^2*G[1, 0, 0, 0, zb] + (18*CA*CF^2*G[1, 0, 0, 0, zb])/
    (-2 + zb) + (1130141*CA^2*CF*G[1, 0, 0, 0, zb])/(5184*(-1 + zb)) + 
   (1803425*CA*CF^2*G[1, 0, 0, 0, zb])/(1728*(-1 + zb)) - 
   (69935*CF^3*G[1, 0, 0, 0, zb])/(32*(-1 + zb)) + 
   (89243*CA*CF*nf*G[1, 0, 0, 0, zb])/(2592*(-1 + zb)) - 
   (150077*CF^2*nf*G[1, 0, 0, 0, zb])/(432*(-1 + zb)) - 
   (316*CF*nf^2*G[1, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (2167*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb])/(64*(-1 + zb)) + 
   (31967*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(192*(-1 + zb)) + 
   (75*CF^3*Pi^2*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   (2309*CA*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (8*CF^2*nf*Pi^2*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   (1048243*CA^2*CF*zb*G[1, 0, 0, 0, zb])/5184 + 
   (570673*CA*CF^2*zb*G[1, 0, 0, 0, zb])/1728 - 
   (11821*CF^3*zb*G[1, 0, 0, 0, zb])/8 - 
   (24635*CA*CF*nf*zb*G[1, 0, 0, 0, zb])/2592 - 
   (12677*CF^2*nf*zb*G[1, 0, 0, 0, zb])/54 - 
   (188*CF*nf^2*zb*G[1, 0, 0, 0, zb])/27 - 
   (6121*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, zb])/576 + 
   (7305*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/64 + 
   (1793*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb])/32 + 
   (2309*CA*CF*nf*Pi^2*zb*G[1, 0, 0, 0, zb])/288 + 
   4*CF^2*nf*Pi^2*zb*G[1, 0, 0, 0, zb] - (3*CA^2*CF*zb^2*G[1, 0, 0, 0, zb])/
    4 + (3*CA^2*CF*zb^3*G[1, 0, 0, 0, zb])/8 - 
   (188251*CA^2*CF*G[1, 0, 0, 1, zb])/576 - (61981*CA*CF^2*G[1, 0, 0, 1, zb])/
    576 + (49969*CF^3*G[1, 0, 0, 1, zb])/32 + 
   (8647*CA*CF*nf*G[1, 0, 0, 1, zb])/288 + (32077*CF^2*nf*G[1, 0, 0, 1, zb])/
    144 + (59*CF*nf^2*G[1, 0, 0, 1, zb])/9 - 
   (1717*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb])/96 - 
   (20897*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/192 - 
   (605*CF^3*Pi^2*G[1, 0, 0, 1, zb])/16 - 
   (569*CA*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/96 - 
   (23*CF^2*nf*Pi^2*G[1, 0, 0, 1, zb])/8 - (16*CA*CF^2*G[1, 0, 0, 1, zb])/
    (-2 + zb) - (149387*CA^2*CF*G[1, 0, 0, 1, zb])/(576*(-1 + zb)) - 
   (314369*CA*CF^2*G[1, 0, 0, 1, zb])/(576*(-1 + zb)) + 
   (54051*CF^3*G[1, 0, 0, 1, zb])/(32*(-1 + zb)) - 
   (1813*CA*CF*nf*G[1, 0, 0, 1, zb])/(288*(-1 + zb)) + 
   (37823*CF^2*nf*G[1, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (211*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (22945*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(192*(-1 + zb)) - 
   (861*CF^3*Pi^2*G[1, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (569*CA*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (23*CF^2*nf*Pi^2*G[1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (5*CA*CF^2*G[1, 0, 0, 1, zb])/(8*zb) + (5*CF^3*G[1, 0, 0, 1, zb])/(8*zb) - 
   (114967*CA^2*CF*zb*G[1, 0, 0, 1, zb])/576 - 
   (42289*CA*CF^2*zb*G[1, 0, 0, 1, zb])/576 + 
   (37195*CF^3*zb*G[1, 0, 0, 1, zb])/32 + 
   (6223*CA*CF*nf*zb*G[1, 0, 0, 1, zb])/288 + 
   (25813*CF^2*nf*zb*G[1, 0, 0, 1, zb])/144 + 
   (47*CF*nf^2*zb*G[1, 0, 0, 1, zb])/9 - 
   (41*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, zb])/48 - 
   (5515*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/64 - 
   (669*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb])/16 - 
   (569*CA*CF*nf*Pi^2*zb*G[1, 0, 0, 1, zb])/96 - 
   (23*CF^2*nf*Pi^2*zb*G[1, 0, 0, 1, zb])/8 + 
   (3*CA^2*CF*zb^2*G[1, 0, 0, 1, zb])/4 - (3*CA^2*CF*zb^3*G[1, 0, 0, 1, zb])/
    8 - (462875*CA^2*CF*G[1, 0, 1, 0, zb])/1728 - 
   (180119*CA*CF^2*G[1, 0, 1, 0, zb])/576 + (51391*CF^3*G[1, 0, 1, 0, zb])/
    32 + (15841*CA*CF*nf*G[1, 0, 1, 0, zb])/864 + 
   (8183*CF^2*nf*G[1, 0, 1, 0, zb])/36 + (59*CF*nf^2*G[1, 0, 1, 0, zb])/9 - 
   (2917*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb])/192 - 
   (823*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/8 - (165*CF^3*Pi^2*G[1, 0, 1, 0, zb])/
    4 - (541*CA*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/96 - 
   (149*CF^2*nf*Pi^2*G[1, 0, 1, 0, zb])/48 - (16*CA*CF^2*G[1, 0, 1, 0, zb])/
    (-2 + zb) - (324391*CA^2*CF*G[1, 0, 1, 0, zb])/(1728*(-1 + zb)) - 
   (441391*CA*CF^2*G[1, 0, 1, 0, zb])/(576*(-1 + zb)) + 
   (55605*CF^3*G[1, 0, 1, 0, zb])/(32*(-1 + zb)) - 
   (16327*CA*CF*nf*G[1, 0, 1, 0, zb])/(864*(-1 + zb)) + 
   (19277*CF^2*nf*G[1, 0, 1, 0, zb])/(72*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (3575*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb])/(192*(-1 + zb)) - 
   (1331*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (1865*CF^3*Pi^2*G[1, 0, 1, 0, zb])/(32*(-1 + zb)) - 
   (541*CA*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (149*CF^2*nf*Pi^2*G[1, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (5*CA*CF^2*G[1, 0, 1, 0, zb])/(8*zb) + (5*CF^3*G[1, 0, 1, 0, zb])/(8*zb) - 
   (283535*CA^2*CF*zb*G[1, 0, 1, 0, zb])/1728 - 
   (113651*CA*CF^2*zb*G[1, 0, 1, 0, zb])/576 + 
   (37897*CF^3*zb*G[1, 0, 1, 0, zb])/32 + 
   (12157*CA*CF*nf*zb*G[1, 0, 1, 0, zb])/864 + 
   (6533*CF^2*nf*zb*G[1, 0, 1, 0, zb])/36 + (47*CF*nf^2*zb*G[1, 0, 1, 0, zb])/
    9 - (19*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, zb])/192 - 
   (973*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/12 - 
   (351*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb])/8 - 
   (541*CA*CF*nf*Pi^2*zb*G[1, 0, 1, 0, zb])/96 - 
   (149*CF^2*nf*Pi^2*zb*G[1, 0, 1, 0, zb])/48 + 
   (9*CA^2*CF*zb^2*G[1, 0, 1, 0, zb])/16 - (5*CA^2*CF*zb^3*G[1, 0, 1, 0, zb])/
    16 + (47561*CA^2*CF*G[1, 0, 1, 1, zb])/192 + 
   (25813*CA*CF^2*G[1, 0, 1, 1, zb])/576 - (40649*CF^3*G[1, 0, 1, 1, zb])/
    32 - (925*CA*CF*nf*G[1, 0, 1, 1, zb])/32 - 
   (12503*CF^2*nf*G[1, 0, 1, 1, zb])/72 - (59*CF*nf^2*G[1, 0, 1, 1, zb])/12 + 
   (6437*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb])/384 + 
   (1351*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/16 + 
   (123*CF^3*Pi^2*G[1, 0, 1, 1, zb])/4 + 
   (419*CA*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/96 + 
   (113*CF^2*nf*Pi^2*G[1, 0, 1, 1, zb])/48 + (14*CA*CF^2*G[1, 0, 1, 1, zb])/
    (-2 + zb) + (13147*CA^2*CF*G[1, 0, 1, 1, zb])/(64*(-1 + zb)) + 
   (229205*CA*CF^2*G[1, 0, 1, 1, zb])/(576*(-1 + zb)) - 
   (43773*CF^3*G[1, 0, 1, 1, zb])/(32*(-1 + zb)) - 
   (115*CA*CF*nf*G[1, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (14701*CF^2*nf*G[1, 0, 1, 1, zb])/(72*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (4127*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb])/(384*(-1 + zb)) + 
   (8845*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(96*(-1 + zb)) + 
   (1403*CF^3*Pi^2*G[1, 0, 1, 1, zb])/(32*(-1 + zb)) + 
   (419*CA*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (113*CF^2*nf*Pi^2*G[1, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (9*CA*CF^2*G[1, 0, 1, 1, zb])/(8*zb) - (9*CF^3*G[1, 0, 1, 1, zb])/(8*zb) + 
   (9671*CA^2*CF*zb*G[1, 0, 1, 1, zb])/64 + 
   (6457*CA*CF^2*zb*G[1, 0, 1, 1, zb])/576 - 
   (30335*CF^3*zb*G[1, 0, 1, 1, zb])/32 - 
   (2099*CA*CF*nf*zb*G[1, 0, 1, 1, zb])/96 - 
   (10043*CF^2*nf*zb*G[1, 0, 1, 1, zb])/72 - 
   (47*CF*nf^2*zb*G[1, 0, 1, 1, zb])/12 + 
   (2821*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, zb])/384 + 
   (3247*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/48 + 
   (279*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb])/8 + 
   (419*CA*CF*nf*Pi^2*zb*G[1, 0, 1, 1, zb])/96 + 
   (113*CF^2*nf*Pi^2*zb*G[1, 0, 1, 1, zb])/48 - 
   (9*CA^2*CF*zb^2*G[1, 0, 1, 1, zb])/16 + (5*CA^2*CF*zb^3*G[1, 0, 1, 1, zb])/
    16 - (307825*CA^2*CF*G[1, 1, 0, 0, zb])/1728 - 
   (108611*CA*CF^2*G[1, 1, 0, 0, zb])/192 + (50367*CF^3*G[1, 1, 0, 0, zb])/
    32 + (35*CA*CF*nf*G[1, 1, 0, 0, zb])/864 + 
   (2669*CF^2*nf*G[1, 1, 0, 0, zb])/12 + (59*CF*nf^2*G[1, 1, 0, 0, zb])/9 - 
   (389*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb])/32 - 
   (18973*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/192 - 
   (3821*CF^3*Pi^2*G[1, 1, 0, 0, zb])/96 - 
   (517*CA*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/96 - 
   3*CF^2*nf*Pi^2*G[1, 1, 0, 0, zb] - (23*CA*CF^2*G[1, 1, 0, 0, zb])/
    (-2 + zb) - (186401*CA^2*CF*G[1, 1, 0, 0, zb])/(1728*(-1 + zb)) - 
   (581921*CA*CF^2*G[1, 1, 0, 0, zb])/(576*(-1 + zb)) + 
   (54051*CF^3*G[1, 1, 0, 0, zb])/(32*(-1 + zb)) - 
   (33263*CA*CF*nf*G[1, 1, 0, 0, zb])/(864*(-1 + zb)) + 
   (37823*CF^2*nf*G[1, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (667*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb])/(32*(-1 + zb)) - 
   (6847*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(64*(-1 + zb)) - 
   (225*CF^3*Pi^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (517*CA*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/(48*(-1 + zb)) - 
   (6*CF^2*nf*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) - 
   (5*CA*CF^2*G[1, 1, 0, 0, zb])/(4*zb) + (5*CF^3*G[1, 1, 0, 0, zb])/(4*zb) - 
   (184333*CA^2*CF*zb*G[1, 1, 0, 0, zb])/1728 - 
   (217213*CA*CF^2*zb*G[1, 1, 0, 0, zb])/576 + 
   (38649*CF^3*zb*G[1, 1, 0, 0, zb])/32 + 
   (1523*CA*CF*nf*zb*G[1, 1, 0, 0, zb])/864 + 
   (6595*CF^2*nf*zb*G[1, 1, 0, 0, zb])/36 + (47*CF*nf^2*zb*G[1, 1, 0, 0, zb])/
    9 + (17*CA^2*CF*Pi^2*zb*G[1, 1, 0, 0, zb])/48 - 
   (5159*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/64 - 
   (1363*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb])/32 - 
   (517*CA*CF*nf*Pi^2*zb*G[1, 1, 0, 0, zb])/96 - 
   3*CF^2*nf*Pi^2*zb*G[1, 1, 0, 0, zb] + (CA^2*CF*zb^2*G[1, 1, 0, 0, zb])/8 - 
   (CA^2*CF*zb^3*G[1, 1, 0, 0, zb])/8 + (109487*CA^2*CF*G[1, 1, 0, 1, zb])/
    576 + (15801*CA*CF^2*G[1, 1, 0, 1, zb])/64 - 
   (39531*CF^3*G[1, 1, 0, 1, zb])/32 - (4135*CA*CF*nf*G[1, 1, 0, 1, zb])/
    288 - (2701*CF^2*nf*G[1, 1, 0, 1, zb])/16 - 
   (59*CF*nf^2*G[1, 1, 0, 1, zb])/12 + (4403*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb])/
    384 + (13933*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/192 + 
   (2671*CF^3*Pi^2*G[1, 1, 0, 1, zb])/96 + 
   (131*CA*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/32 + 
   (17*CF^2*nf*Pi^2*G[1, 1, 0, 1, zb])/8 + (20*CA*CF^2*G[1, 1, 0, 1, zb])/
    (-2 + zb) + (89779*CA^2*CF*G[1, 1, 0, 1, zb])/(576*(-1 + zb)) + 
   (113339*CA*CF^2*G[1, 1, 0, 1, zb])/(192*(-1 + zb)) - 
   (42219*CF^3*G[1, 1, 0, 1, zb])/(32*(-1 + zb)) + 
   (4141*CA*CF*nf*G[1, 1, 0, 1, zb])/(288*(-1 + zb)) - 
   (9557*CF^2*nf*G[1, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (5513*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb])/(384*(-1 + zb)) + 
   (15407*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(192*(-1 + zb)) + 
   (159*CF^3*Pi^2*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (131*CA*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (17*CF^2*nf*Pi^2*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (7*CA*CF^2*G[1, 1, 0, 1, zb])/(4*zb) - (7*CF^3*G[1, 1, 0, 1, zb])/(4*zb) + 
   (65159*CA^2*CF*zb*G[1, 1, 0, 1, zb])/576 + 
   (30295*CA*CF^2*zb*G[1, 1, 0, 1, zb])/192 - 
   (30905*CF^3*zb*G[1, 1, 0, 1, zb])/32 - 
   (3463*CA*CF*nf*zb*G[1, 1, 0, 1, zb])/288 - 
   (6751*CF^2*nf*zb*G[1, 1, 0, 1, zb])/48 - (47*CF*nf^2*zb*G[1, 1, 0, 1, zb])/
    12 + (377*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, zb])/128 + 
   (4007*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/64 + 
   (1001*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb])/32 + 
   (131*CA*CF*nf*Pi^2*zb*G[1, 1, 0, 1, zb])/32 + 
   (17*CF^2*nf*Pi^2*zb*G[1, 1, 0, 1, zb])/8 - 
   (3*CA^2*CF*zb^2*G[1, 1, 0, 1, zb])/16 + (CA^2*CF*zb^3*G[1, 1, 0, 1, zb])/
    8 + (94573*CA^2*CF*G[1, 1, 1, 0, zb])/576 + 
   (245831*CA*CF^2*G[1, 1, 1, 0, zb])/576 - (39521*CF^3*G[1, 1, 1, 0, zb])/
    32 - (887*CA*CF*nf*G[1, 1, 1, 0, zb])/288 - 
   (12151*CF^2*nf*G[1, 1, 1, 0, zb])/72 - (59*CF*nf^2*G[1, 1, 1, 0, zb])/12 + 
   (3233*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb])/384 + 
   (4471*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/64 + 
   (2875*CF^3*Pi^2*G[1, 1, 1, 0, zb])/96 + 
   (125*CA*CF*nf*Pi^2*G[1, 1, 1, 0, zb])/32 + 
   (9*CF^2*nf*Pi^2*G[1, 1, 1, 0, zb])/4 + (21*CA*CF^2*G[1, 1, 1, 0, zb])/
    (-2 + zb) + (66005*CA^2*CF*G[1, 1, 1, 0, zb])/(576*(-1 + zb)) + 
   (148025*CA*CF^2*G[1, 1, 1, 0, zb])/(192*(-1 + zb)) - 
   (42219*CF^3*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) + 
   (7619*CA*CF*nf*G[1, 1, 1, 0, zb])/(288*(-1 + zb)) - 
   (9557*CF^2*nf*G[1, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (2121*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb])/(128*(-1 + zb)) + 
   (4893*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(64*(-1 + zb)) + 
   (675*CF^3*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (125*CA*CF*nf*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (9*CF^2*nf*Pi^2*G[1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (15*CA*CF^2*G[1, 1, 1, 0, zb])/(8*zb) - (15*CF^3*G[1, 1, 1, 0, zb])/
    (8*zb) + (56389*CA^2*CF*zb*G[1, 1, 1, 0, zb])/576 + 
   (53233*CA*CF^2*zb*G[1, 1, 1, 0, zb])/192 - 
   (31123*CF^3*zb*G[1, 1, 1, 0, zb])/32 - 
   (1271*CA*CF*nf*zb*G[1, 1, 1, 0, zb])/288 - 
   (3389*CF^2*nf*zb*G[1, 1, 1, 0, zb])/24 - (47*CF*nf^2*zb*G[1, 1, 1, 0, zb])/
    12 + (243*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, zb])/128 + 
   (3999*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/64 + 
   (1013*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb])/32 + 
   (125*CA*CF*nf*Pi^2*zb*G[1, 1, 1, 0, zb])/32 + 
   (9*CF^2*nf*Pi^2*zb*G[1, 1, 1, 0, zb])/4 + (CA^2*CF*zb^2*G[1, 1, 1, 0, zb])/
    8 - (CA^2*CF*zb^3*G[1, 1, 1, 0, zb])/16 - 
   (47081*CA^2*CF*G[1, 1, 1, 1, zb])/288 - (103211*CA*CF^2*G[1, 1, 1, 1, zb])/
    576 + (62939*CF^3*G[1, 1, 1, 1, zb])/64 + 
   (3893*CA*CF*nf*G[1, 1, 1, 1, zb])/288 + (9259*CF^2*nf*G[1, 1, 1, 1, zb])/
    72 + (59*CF*nf^2*G[1, 1, 1, 1, zb])/16 - 
   (1021*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb])/256 - 
   (10645*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb])/192 - 
   (4337*CF^3*Pi^2*G[1, 1, 1, 1, zb])/192 - 
   (99*CA*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/32 - 
   (27*CF^2*nf*Pi^2*G[1, 1, 1, 1, zb])/16 - (18*CA*CF^2*G[1, 1, 1, 1, zb])/
    (-2 + zb) - (3415*CA^2*CF*G[1, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (28427*CA*CF^2*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (66933*CF^3*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (803*CA*CF*nf*G[1, 1, 1, 1, zb])/(96*(-1 + zb)) + 
   (2423*CF^2*nf*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (4203*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb])/(256*(-1 + zb)) - 
   (3969*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (2025*CF^3*Pi^2*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (99*CA*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (27*CF^2*nf*Pi^2*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (9*CA*CF^2*G[1, 1, 1, 1, zb])/(4*zb) + (9*CF^3*G[1, 1, 1, 1, zb])/(4*zb) - 
   (3099*CA^2*CF*zb*G[1, 1, 1, 1, zb])/32 - 
   (20297*CA*CF^2*zb*G[1, 1, 1, 1, zb])/192 + 
   (50683*CF^3*zb*G[1, 1, 1, 1, zb])/64 + (373*CA*CF*nf*zb*G[1, 1, 1, 1, zb])/
    32 + (1307*CF^2*nf*zb*G[1, 1, 1, 1, zb])/12 + 
   (47*CF*nf^2*zb*G[1, 1, 1, 1, zb])/16 - 
   (273*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, zb])/256 - 
   (3411*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb])/64 - 
   (1495*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb])/64 - 
   (99*CA*CF*nf*Pi^2*zb*G[1, 1, 1, 1, zb])/32 - 
   (27*CF^2*nf*Pi^2*zb*G[1, 1, 1, 1, zb])/16 - 
   (CA^2*CF*zb^2*G[1, 1, 1, 1, zb])/16 + (CA^2*CF*zb^3*G[1, 1, 1, 1, zb])/
    16 + (5*CA^2*CF*Pi^2*G[1, 1, 2, 1, zb])/12 - 
   (75*CA*CF^2*Pi^2*G[1, 1, 2, 1, zb])/8 + (5*CA^2*CF*Pi^2*G[1, 1, 2, 1, zb])/
    (6*(-1 + zb)) - (235*CA*CF^2*Pi^2*G[1, 1, 2, 1, zb])/(24*(-1 + zb)) - 
   (5*CA^2*CF*Pi^2*zb*G[1, 1, 2, 1, zb])/4 - 
   (15*CA*CF^2*Pi^2*zb*G[1, 1, 2, 1, zb])/8 + 
   (CA^2*CF*Pi^2*G[1, 2, 1, 0, zb])/2 + 6*CA*CF^2*Pi^2*G[1, 2, 1, 0, zb] + 
   (13*CA*CF^2*Pi^2*G[1, 2, 1, 0, zb])/(2*(-1 + zb)) + 
   (3*CA^2*CF*Pi^2*zb*G[1, 2, 1, 0, zb])/2 - (CA^2*CF*Pi^2*G[1, 2, 1, 1, zb])/
    3 - 4*CA*CF^2*Pi^2*G[1, 2, 1, 1, zb] - 
   (13*CA*CF^2*Pi^2*G[1, 2, 1, 1, zb])/(3*(-1 + zb)) - 
   CA^2*CF*Pi^2*zb*G[1, 2, 1, 1, zb] - 4*CA^2*CF*G[2, 1, 0, 0, zb] + 
   8*CA*CF^2*G[2, 1, 0, 0, zb] - (19*CA*CF^2*Pi^2*G[2, 1, 0, 0, zb])/8 - 
   (27*CA^2*CF*G[2, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (39*CA*CF^2*G[2, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (19*CA*CF^2*Pi^2*G[2, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (37*CA^2*CF*zb*G[2, 1, 0, 0, zb])/4 + 7*CA*CF^2*zb*G[2, 1, 0, 0, zb] + 
   (19*CA*CF^2*Pi^2*zb*G[2, 1, 0, 0, zb])/8 + 
   (3*CA^2*CF*zb^2*G[2, 1, 0, 0, zb])/8 - (CA^2*CF*zb^3*G[2, 1, 0, 0, zb])/
    8 + 4*CA^2*CF*G[2, 1, 0, 1, zb] - 8*CA*CF^2*G[2, 1, 0, 1, zb] + 
   (7*CA*CF^2*Pi^2*G[2, 1, 0, 1, zb])/8 + (27*CA^2*CF*G[2, 1, 0, 1, zb])/
    (2*(-1 + zb)) + (39*CA*CF^2*G[2, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (7*CA*CF^2*Pi^2*G[2, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (37*CA^2*CF*zb*G[2, 1, 0, 1, zb])/4 - 7*CA*CF^2*zb*G[2, 1, 0, 1, zb] - 
   (7*CA*CF^2*Pi^2*zb*G[2, 1, 0, 1, zb])/8 - 
   (3*CA^2*CF*zb^2*G[2, 1, 0, 1, zb])/8 + (CA^2*CF*zb^3*G[2, 1, 0, 1, zb])/
    8 + 6*CA^2*CF*G[2, 1, 1, 0, zb] - 12*CA*CF^2*G[2, 1, 1, 0, zb] + 
   (9*CA*CF^2*Pi^2*G[2, 1, 1, 0, zb])/16 + (81*CA^2*CF*G[2, 1, 1, 0, zb])/
    (4*(-1 + zb)) + (117*CA*CF^2*G[2, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (9*CA*CF^2*Pi^2*G[2, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (111*CA^2*CF*zb*G[2, 1, 1, 0, zb])/8 - (21*CA*CF^2*zb*G[2, 1, 1, 0, zb])/
    2 - (9*CA*CF^2*Pi^2*zb*G[2, 1, 1, 0, zb])/16 - 
   (9*CA^2*CF*zb^2*G[2, 1, 1, 0, zb])/16 + (3*CA^2*CF*zb^3*G[2, 1, 1, 0, zb])/
    16 - 6*CA^2*CF*G[2, 1, 1, 1, zb] + 12*CA*CF^2*G[2, 1, 1, 1, zb] + 
   (5*CA*CF^2*Pi^2*G[2, 1, 1, 1, zb])/16 - (81*CA^2*CF*G[2, 1, 1, 1, zb])/
    (4*(-1 + zb)) - (117*CA*CF^2*G[2, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (5*CA*CF^2*Pi^2*G[2, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (111*CA^2*CF*zb*G[2, 1, 1, 1, zb])/8 + (21*CA*CF^2*zb*G[2, 1, 1, 1, zb])/
    2 - (5*CA*CF^2*Pi^2*zb*G[2, 1, 1, 1, zb])/16 + 
   (9*CA^2*CF*zb^2*G[2, 1, 1, 1, zb])/16 - (3*CA^2*CF*zb^3*G[2, 1, 1, 1, zb])/
    16 + (474527*CA^2*CF*G[0, 0, 0, 0, 0, zb])/864 - 
   (912215*CA*CF^2*G[0, 0, 0, 0, 0, zb])/864 - 
   (105533*CF^3*G[0, 0, 0, 0, 0, zb])/48 - 
   (59405*CA*CF*nf*G[0, 0, 0, 0, 0, zb])/432 - 
   (7424*CF^2*nf*G[0, 0, 0, 0, 0, zb])/27 - 
   (128*CF*nf^2*G[0, 0, 0, 0, 0, zb])/27 + 
   (6145*CA^2*CF*Pi^2*G[0, 0, 0, 0, 0, zb])/72 + 
   (12605*CA*CF^2*Pi^2*G[0, 0, 0, 0, 0, zb])/72 + 
   32*CF^3*Pi^2*G[0, 0, 0, 0, 0, zb] + (625135*CA^2*CF*G[0, 0, 0, 0, 0, zb])/
    (864*(-1 + zb)) - (658231*CA*CF^2*G[0, 0, 0, 0, 0, zb])/(864*(-1 + zb)) - 
   (42175*CF^3*G[0, 0, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (54937*CA*CF*nf*G[0, 0, 0, 0, 0, zb])/(432*(-1 + zb)) - 
   (9856*CF^2*nf*G[0, 0, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (256*CF*nf^2*G[0, 0, 0, 0, 0, zb])/(27*(-1 + zb)) + 
   (6145*CA^2*CF*Pi^2*G[0, 0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (12605*CA*CF^2*Pi^2*G[0, 0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (64*CF^3*Pi^2*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (383861*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb])/864 - 
   (409757*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb])/864 - 
   (72175*CF^3*zb*G[0, 0, 0, 0, 0, zb])/48 - 
   (37733*CA*CF*nf*zb*G[0, 0, 0, 0, 0, zb])/432 - 
   (5888*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb])/27 - 
   (128*CF*nf^2*zb*G[0, 0, 0, 0, 0, zb])/27 + 
   (6145*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/72 + 
   (12605*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/72 + 
   32*CF^3*Pi^2*zb*G[0, 0, 0, 0, 0, zb] - 
   (369101*CA^2*CF*G[0, 0, 0, 0, 1, zb])/864 + 
   (325283*CA*CF^2*G[0, 0, 0, 0, 1, zb])/288 + 
   (26687*CF^3*G[0, 0, 0, 0, 1, zb])/16 + 
   (53749*CA*CF*nf*G[0, 0, 0, 0, 1, zb])/432 + 
   (1856*CF^2*nf*G[0, 0, 0, 0, 1, zb])/9 + (32*CF*nf^2*G[0, 0, 0, 0, 1, zb])/
    9 - (21839*CA^2*CF*Pi^2*G[0, 0, 0, 0, 1, zb])/288 - 
   (11243*CA*CF^2*Pi^2*G[0, 0, 0, 0, 1, zb])/96 - 
   (183*CF^3*Pi^2*G[0, 0, 0, 0, 1, zb])/8 - 
   (508885*CA^2*CF*G[0, 0, 0, 0, 1, zb])/(864*(-1 + zb)) + 
   (270259*CA*CF^2*G[0, 0, 0, 0, 1, zb])/(288*(-1 + zb)) + 
   (31935*CF^3*G[0, 0, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (52163*CA*CF*nf*G[0, 0, 0, 0, 1, zb])/(432*(-1 + zb)) + 
   (2464*CF^2*nf*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (64*CF*nf^2*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (21839*CA^2*CF*Pi^2*G[0, 0, 0, 0, 1, zb])/(144*(-1 + zb)) - 
   (11243*CA*CF^2*Pi^2*G[0, 0, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (183*CF^3*Pi^2*G[0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (312287*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb])/864 + 
   (167933*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb])/288 + 
   (18307*CF^3*zb*G[0, 0, 0, 0, 1, zb])/16 + 
   (35377*CA*CF*nf*zb*G[0, 0, 0, 0, 1, zb])/432 + 
   (1472*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb])/9 + 
   (32*CF*nf^2*zb*G[0, 0, 0, 0, 1, zb])/9 - 
   (21839*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/288 - 
   (11243*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/96 - 
   (183*CF^3*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/8 - 
   (324025*CA^2*CF*G[0, 0, 0, 1, 0, zb])/864 + 
   (247019*CA*CF^2*G[0, 0, 0, 1, 0, zb])/288 + 
   (27353*CF^3*G[0, 0, 0, 1, 0, zb])/16 + 
   (46787*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/432 + 
   (15127*CF^2*nf*G[0, 0, 0, 1, 0, zb])/72 + 
   (32*CF*nf^2*G[0, 0, 0, 1, 0, zb])/9 - 
   (19651*CA^2*CF*Pi^2*G[0, 0, 0, 1, 0, zb])/288 - 
   (3643*CA*CF^2*Pi^2*G[0, 0, 0, 1, 0, zb])/32 - 
   (399*CF^3*Pi^2*G[0, 0, 0, 1, 0, zb])/16 - 
   (440381*CA^2*CF*G[0, 0, 0, 1, 0, zb])/(864*(-1 + zb)) + 
   (182071*CA*CF^2*G[0, 0, 0, 1, 0, zb])/(288*(-1 + zb)) + 
   (32709*CF^3*G[0, 0, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (43681*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/(432*(-1 + zb)) + 
   (20081*CF^2*nf*G[0, 0, 0, 1, 0, zb])/(72*(-1 + zb)) + 
   (64*CF*nf^2*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (19651*CA^2*CF*Pi^2*G[0, 0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
   (3643*CA*CF^2*Pi^2*G[0, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (399*CF^3*Pi^2*G[0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (270607*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb])/864 + 
   (116249*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb])/288 + 
   (18649*CF^3*zb*G[0, 0, 0, 1, 0, zb])/16 + 
   (30239*CA*CF*nf*zb*G[0, 0, 0, 1, 0, zb])/432 + 
   (11947*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb])/72 + 
   (32*CF*nf^2*zb*G[0, 0, 0, 1, 0, zb])/9 - 
   (19651*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/288 - 
   (3643*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/32 - 
   (399*CF^3*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/16 + 
   (77033*CA^2*CF*G[0, 0, 0, 1, 1, zb])/288 - 
   (84023*CA*CF^2*G[0, 0, 0, 1, 1, zb])/96 - 
   (20985*CF^3*G[0, 0, 0, 1, 1, zb])/16 - 
   (13831*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/144 - 
   (3805*CF^2*nf*G[0, 0, 0, 1, 1, zb])/24 - (8*CF*nf^2*G[0, 0, 0, 1, 1, zb])/
    3 + (5971*CA^2*CF*Pi^2*G[0, 0, 0, 1, 1, zb])/96 + 
   (2831*CA*CF^2*Pi^2*G[0, 0, 0, 1, 1, zb])/32 + 
   (829*CF^3*Pi^2*G[0, 0, 0, 1, 1, zb])/48 + 
   (112213*CA^2*CF*G[0, 0, 0, 1, 1, zb])/(288*(-1 + zb)) - 
   (69499*CA*CF^2*G[0, 0, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (25029*CF^3*G[0, 0, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (13457*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/(144*(-1 + zb)) - 
   (5051*CF^2*nf*G[0, 0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (5971*CA^2*CF*Pi^2*G[0, 0, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (2831*CA*CF^2*Pi^2*G[0, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (829*CF^3*Pi^2*G[0, 0, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (68759*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb])/288 - 
   (44213*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb])/96 - 
   (14349*CF^3*zb*G[0, 0, 0, 1, 1, zb])/16 - 
   (9211*CA*CF*nf*zb*G[0, 0, 0, 1, 1, zb])/144 - 
   (3001*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb])/24 - 
   (8*CF*nf^2*zb*G[0, 0, 0, 1, 1, zb])/3 + 
   (5971*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/96 + 
   (2831*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/32 + 
   (829*CF^3*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/48 - 
   (278993*CA^2*CF*G[0, 0, 1, 0, 0, zb])/864 + 
   (176987*CA*CF^2*G[0, 0, 1, 0, 0, zb])/288 + 
   (28241*CF^3*G[0, 0, 1, 0, 0, zb])/16 + 
   (40771*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/432 + 
   (15499*CF^2*nf*G[0, 0, 1, 0, 0, zb])/72 + 
   (32*CF*nf^2*G[0, 0, 1, 0, 0, zb])/9 - 
   (17807*CA^2*CF*Pi^2*G[0, 0, 1, 0, 0, zb])/288 - 
   (10729*CA*CF^2*Pi^2*G[0, 0, 1, 0, 0, zb])/96 - 
   (443*CF^3*Pi^2*G[0, 0, 1, 0, 0, zb])/16 - 
   (374245*CA^2*CF*G[0, 0, 1, 0, 0, zb])/(864*(-1 + zb)) + 
   (102007*CA*CF^2*G[0, 0, 1, 0, 0, zb])/(288*(-1 + zb)) + 
   (33741*CF^3*G[0, 0, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (36305*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/(432*(-1 + zb)) + 
   (20573*CF^2*nf*G[0, 0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
   (64*CF*nf^2*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (17807*CA^2*CF*Pi^2*G[0, 0, 1, 0, 0, zb])/(144*(-1 + zb)) - 
   (10729*CA*CF^2*Pi^2*G[0, 0, 1, 0, 0, zb])/(48*(-1 + zb)) - 
   (443*CF^3*Pi^2*G[0, 0, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (231359*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb])/864 + 
   (70073*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb])/288 + 
   (19105*CF^3*zb*G[0, 0, 1, 0, 0, zb])/16 + 
   (25855*CA*CF*nf*zb*G[0, 0, 1, 0, 0, zb])/432 + 
   (12175*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb])/72 + 
   (32*CF*nf^2*zb*G[0, 0, 1, 0, 0, zb])/9 - 
   (17807*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/288 - 
   (10729*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/96 - 
   (443*CF^3*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/16 + 
   (7657*CA^2*CF*G[0, 0, 1, 0, 1, zb])/32 - 
   (66617*CA*CF^2*G[0, 0, 1, 0, 1, zb])/96 - 
   (21651*CF^3*G[0, 0, 1, 0, 1, zb])/16 - 
   (4109*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/48 - 
   (1949*CF^2*nf*G[0, 0, 1, 0, 1, zb])/12 - (8*CF*nf^2*G[0, 0, 1, 0, 1, zb])/
    3 + (5009*CA^2*CF*Pi^2*G[0, 0, 1, 0, 1, zb])/96 + 
   (2507*CA*CF^2*Pi^2*G[0, 0, 1, 0, 1, zb])/32 + 
   (943*CF^3*Pi^2*G[0, 0, 1, 0, 1, zb])/48 + 
   (32909*CA^2*CF*G[0, 0, 1, 0, 1, zb])/(96*(-1 + zb)) - 
   (49513*CA*CF^2*G[0, 0, 1, 0, 1, zb])/(96*(-1 + zb)) - 
   (25811*CF^3*G[0, 0, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (3871*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (2587*CF^2*nf*G[0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (5009*CA^2*CF*Pi^2*G[0, 0, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (2507*CA*CF^2*Pi^2*G[0, 0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (943*CF^3*Pi^2*G[0, 0, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (20249*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb])/96 - 
   (32495*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb])/96 - 
   (14707*CF^3*zb*G[0, 0, 1, 0, 1, zb])/16 - 
   (2705*CA*CF*nf*zb*G[0, 0, 1, 0, 1, zb])/48 - 
   (1529*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb])/12 - 
   (8*CF*nf^2*zb*G[0, 0, 1, 0, 1, zb])/3 + 
   (5009*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/96 + 
   (2507*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/32 + 
   (943*CF^3*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/48 + 
   (6879*CA^2*CF*G[0, 0, 1, 1, 0, zb])/32 - 
   (41569*CA*CF^2*G[0, 0, 1, 1, 0, zb])/96 - 
   (21873*CF^3*G[0, 0, 1, 1, 0, zb])/16 - 
   (3343*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/48 - 
   (3929*CF^2*nf*G[0, 0, 1, 1, 0, zb])/24 - (8*CF*nf^2*G[0, 0, 1, 1, 0, zb])/
    3 + (4655*CA^2*CF*Pi^2*G[0, 0, 1, 1, 0, zb])/96 + 
   (2613*CA*CF^2*Pi^2*G[0, 0, 1, 1, 0, zb])/32 + 
   (919*CF^3*Pi^2*G[0, 0, 1, 1, 0, zb])/48 + 
   (9375*CA^2*CF*G[0, 0, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (21845*CA*CF^2*G[0, 0, 1, 1, 0, zb])/(96*(-1 + zb)) - 
   (26077*CF^3*G[0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (2945*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (5215*CF^2*nf*G[0, 0, 1, 1, 0, zb])/(24*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (4655*CA^2*CF*Pi^2*G[0, 0, 1, 1, 0, zb])/(48*(-1 + zb)) + 
   (2613*CA*CF^2*Pi^2*G[0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (919*CF^3*Pi^2*G[0, 0, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (5745*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb])/32 - 
   (15907*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb])/96 - 
   (14837*CF^3*zb*G[0, 0, 1, 1, 0, zb])/16 - 
   (2131*CA*CF*nf*zb*G[0, 0, 1, 1, 0, zb])/48 - 
   (3077*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb])/24 - 
   (8*CF*nf^2*zb*G[0, 0, 1, 1, 0, zb])/3 + 
   (4655*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/96 + 
   (2613*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/32 + 
   (919*CF^3*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/48 - 
   (41243*CA^2*CF*G[0, 0, 1, 1, 1, zb])/288 + 
   (15273*CA*CF^2*G[0, 0, 1, 1, 1, zb])/32 + 
   (16875*CF^3*G[0, 0, 1, 1, 1, zb])/16 + 
   (8905*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/144 + 
   (495*CF^2*nf*G[0, 0, 1, 1, 1, zb])/4 + 2*CF*nf^2*G[0, 0, 1, 1, 1, zb] - 
   (895*CA^2*CF*Pi^2*G[0, 0, 1, 1, 1, zb])/24 - 
   (6203*CA*CF^2*Pi^2*G[0, 0, 1, 1, 1, zb])/96 - 
   (215*CF^3*Pi^2*G[0, 0, 1, 1, 1, zb])/16 - 
   (61861*CA^2*CF*G[0, 0, 1, 1, 1, zb])/(288*(-1 + zb)) + 
   (10649*CA*CF^2*G[0, 0, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (20067*CF^3*G[0, 0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (8267*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/(144*(-1 + zb)) + 
   (657*CF^2*nf*G[0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (895*CA^2*CF*Pi^2*G[0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (6203*CA*CF^2*Pi^2*G[0, 0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (215*CF^3*Pi^2*G[0, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (37457*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb])/288 + 
   (7271*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb])/32 + 
   (11523*CF^3*zb*G[0, 0, 1, 1, 1, zb])/16 + 
   (5869*CA*CF*nf*zb*G[0, 0, 1, 1, 1, zb])/144 + 
   (387*CF^2*nf*zb*G[0, 0, 1, 1, 1, zb])/4 + 
   2*CF*nf^2*zb*G[0, 0, 1, 1, 1, zb] - 
   (895*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/24 - 
   (6203*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/96 - 
   (215*CF^3*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/16 - 
   (5*CA^2*CF*Pi^2*G[0, 0, 1, 2, 1, zb])/3 - 
   (35*CA*CF^2*Pi^2*G[0, 0, 1, 2, 1, zb])/6 - 
   (10*CA^2*CF*Pi^2*G[0, 0, 1, 2, 1, zb])/(3*(-1 + zb)) - 
   (35*CA*CF^2*Pi^2*G[0, 0, 1, 2, 1, zb])/(3*(-1 + zb)) - 
   (5*CA^2*CF*Pi^2*zb*G[0, 0, 1, 2, 1, zb])/3 - 
   (35*CA*CF^2*Pi^2*zb*G[0, 0, 1, 2, 1, zb])/6 - 
   (231013*CA^2*CF*G[0, 1, 0, 0, 0, zb])/864 + 
   (110857*CA*CF^2*G[0, 1, 0, 0, 0, zb])/288 + 
   (29425*CF^3*G[0, 1, 0, 0, 0, zb])/16 + 
   (35363*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/432 + 
   (15995*CF^2*nf*G[0, 1, 0, 0, 0, zb])/72 + 
   (32*CF*nf^2*G[0, 1, 0, 0, 0, zb])/9 - 
   (8099*CA^2*CF*Pi^2*G[0, 1, 0, 0, 0, zb])/144 - 
   (1773*CA*CF^2*Pi^2*G[0, 1, 0, 0, 0, zb])/16 - 
   (1505*CF^3*Pi^2*G[0, 1, 0, 0, 0, zb])/48 - 
   (306215*CA^2*CF*G[0, 1, 0, 0, 0, zb])/(864*(-1 + zb)) + 
   (25049*CA*CF^2*G[0, 1, 0, 0, 0, zb])/(288*(-1 + zb)) + 
   (35117*CF^3*G[0, 1, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (29617*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/(432*(-1 + zb)) + 
   (21229*CF^2*nf*G[0, 1, 0, 0, 0, zb])/(72*(-1 + zb)) + 
   (64*CF*nf^2*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (8099*CA^2*CF*Pi^2*G[0, 1, 0, 0, 0, zb])/(72*(-1 + zb)) - 
   (1773*CA*CF^2*Pi^2*G[0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (1505*CF^3*Pi^2*G[0, 1, 0, 0, 0, zb])/(24*(-1 + zb)) - 
   (191869*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb])/864 + 
   (26467*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb])/288 + 
   (19713*CF^3*zb*G[0, 1, 0, 0, 0, zb])/16 + 
   (21983*CA*CF*nf*zb*G[0, 1, 0, 0, 0, zb])/432 + 
   (12479*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb])/72 + 
   (32*CF*nf^2*zb*G[0, 1, 0, 0, 0, zb])/9 - 
   (8099*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/144 - 
   (1773*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/16 - 
   (1505*CF^3*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/48 + 
   (60395*CA^2*CF*G[0, 1, 0, 0, 1, zb])/288 - 
   (50311*CA*CF^2*G[0, 1, 0, 0, 1, zb])/96 - 
   (22529*CF^3*G[0, 1, 0, 0, 1, zb])/16 - 
   (10975*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/144 - 
   (2011*CF^2*nf*G[0, 1, 0, 0, 1, zb])/12 - (8*CF*nf^2*G[0, 1, 0, 0, 1, zb])/
    3 + (1537*CA^2*CF*Pi^2*G[0, 1, 0, 0, 1, zb])/32 + 
   (1849*CA*CF^2*Pi^2*G[0, 1, 0, 0, 1, zb])/24 + 
   23*CF^3*Pi^2*G[0, 1, 0, 0, 1, zb] + (85021*CA^2*CF*G[0, 1, 0, 0, 1, zb])/
    (288*(-1 + zb)) - (31295*CA*CF^2*G[0, 1, 0, 0, 1, zb])/(96*(-1 + zb)) - 
   (26835*CF^3*G[0, 1, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (9941*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/(144*(-1 + zb)) - 
   (2669*CF^2*nf*G[0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (1537*CA^2*CF*Pi^2*G[0, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (1849*CA*CF^2*Pi^2*G[0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (46*CF^3*Pi^2*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (52751*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb])/288 - 
   (21529*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb])/96 - 
   (15107*CF^3*zb*G[0, 1, 0, 0, 1, zb])/16 - 
   (7147*CA*CF*nf*zb*G[0, 1, 0, 0, 1, zb])/144 - 
   (1567*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb])/12 - 
   (8*CF*nf^2*zb*G[0, 1, 0, 0, 1, zb])/3 + 
   (1537*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/32 + 
   (1849*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/24 + 
   23*CF^3*Pi^2*zb*G[0, 1, 0, 0, 1, zb] + 
   (17023*CA^2*CF*G[0, 1, 0, 1, 0, zb])/96 - 
   (32653*CA*CF^2*G[0, 1, 0, 1, 0, zb])/96 - 
   (23195*CF^3*G[0, 1, 0, 1, 0, zb])/16 - 
   (3157*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/48 - 
   (4115*CF^2*nf*G[0, 1, 0, 1, 0, zb])/24 - (8*CF*nf^2*G[0, 1, 0, 1, 0, zb])/
    3 + (1393*CA^2*CF*Pi^2*G[0, 1, 0, 1, 0, zb])/32 + 
   (226*CA*CF^2*Pi^2*G[0, 1, 0, 1, 0, zb])/3 + 
   (401*CF^3*Pi^2*G[0, 1, 0, 1, 0, zb])/16 + 
   (23473*CA^2*CF*G[0, 1, 0, 1, 0, zb])/(96*(-1 + zb)) - 
   (11129*CA*CF^2*G[0, 1, 0, 1, 0, zb])/(96*(-1 + zb)) - 
   (27609*CF^3*G[0, 1, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (2699*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (5461*CF^2*nf*G[0, 1, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (1393*CA^2*CF*Pi^2*G[0, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (452*CA*CF^2*Pi^2*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (401*CF^3*Pi^2*G[0, 1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (4905*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb])/32 - 
   (9823*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb])/96 - 
   (15449*CF^3*zb*G[0, 1, 0, 1, 0, zb])/16 - 
   (2017*CA*CF*nf*zb*G[0, 1, 0, 1, 0, zb])/48 - 
   (3191*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb])/24 - 
   (8*CF*nf^2*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   (1393*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/32 + 
   (226*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   (401*CF^3*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/16 - 
   (3995*CA^2*CF*G[0, 1, 0, 1, 1, zb])/32 + 
   (41167*CA*CF^2*G[0, 1, 0, 1, 1, zb])/96 + 
   (17967*CF^3*G[0, 1, 0, 1, 1, zb])/16 + (965*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/
    16 + (3125*CF^2*nf*G[0, 1, 0, 1, 1, zb])/24 + 
   2*CF*nf^2*G[0, 1, 0, 1, 1, zb] - (1745*CA^2*CF*Pi^2*G[0, 1, 0, 1, 1, zb])/
    48 - (3083*CA*CF^2*Pi^2*G[0, 1, 0, 1, 1, zb])/48 - 
   (287*CF^3*Pi^2*G[0, 1, 0, 1, 1, zb])/16 - 
   (6065*CA^2*CF*G[0, 1, 0, 1, 1, zb])/(32*(-1 + zb)) + 
   (26819*CA*CF^2*G[0, 1, 0, 1, 1, zb])/(96*(-1 + zb)) + 
   (21333*CF^3*G[0, 1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (883*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (4147*CF^2*nf*G[0, 1, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (1745*CA^2*CF*Pi^2*G[0, 1, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (3083*CA*CF^2*Pi^2*G[0, 1, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (287*CF^3*Pi^2*G[0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (3747*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb])/32 + 
   (18397*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb])/96 + 
   (11973*CF^3*zb*G[0, 1, 0, 1, 1, zb])/16 + 
   (641*CA*CF*nf*zb*G[0, 1, 0, 1, 1, zb])/16 + 
   (2417*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb])/24 + 
   2*CF*nf^2*zb*G[0, 1, 0, 1, 1, zb] - 
   (1745*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/48 - 
   (3083*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/48 - 
   (287*CF^3*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/16 + 
   (46963*CA^2*CF*G[0, 1, 1, 0, 0, zb])/288 - 
   (24305*CA*CF^2*G[0, 1, 1, 0, 0, zb])/288 - 
   (23037*CF^3*G[0, 1, 1, 0, 0, zb])/16 - 
   (7181*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/144 - 
   (12283*CF^2*nf*G[0, 1, 1, 0, 0, zb])/72 - (8*CF*nf^2*G[0, 1, 1, 0, 0, zb])/
    3 + (3701*CA^2*CF*Pi^2*G[0, 1, 1, 0, 0, zb])/96 + 
   (1811*CA*CF^2*Pi^2*G[0, 1, 1, 0, 0, zb])/24 + 
   (1147*CF^3*Pi^2*G[0, 1, 1, 0, 0, zb])/48 + 
   (59429*CA^2*CF*G[0, 1, 1, 0, 0, zb])/(288*(-1 + zb)) + 
   (43367*CA*CF^2*G[0, 1, 1, 0, 0, zb])/(288*(-1 + zb)) - 
   (27421*CF^3*G[0, 1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (5347*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/(144*(-1 + zb)) - 
   (16301*CF^2*nf*G[0, 1, 1, 0, 0, zb])/(72*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (3701*CA^2*CF*Pi^2*G[0, 1, 1, 0, 0, zb])/(48*(-1 + zb)) + 
   (1811*CA*CF^2*Pi^2*G[0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (1147*CF^3*Pi^2*G[0, 1, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (37135*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb])/288 + 
   (17821*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb])/288 - 
   (15301*CF^3*zb*G[0, 1, 1, 0, 0, zb])/16 - 
   (4313*CA*CF*nf*zb*G[0, 1, 1, 0, 0, zb])/144 - 
   (9535*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb])/72 - 
   (8*CF*nf^2*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (3701*CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/96 + 
   (1811*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/24 + 
   (1147*CF^3*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/48 - 
   (4129*CA^2*CF*G[0, 1, 1, 0, 1, zb])/32 + 
   (21575*CA*CF^2*G[0, 1, 1, 0, 1, zb])/96 + 
   (17735*CF^3*G[0, 1, 1, 0, 1, zb])/16 + (763*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/
    16 + (1547*CF^2*nf*G[0, 1, 1, 0, 1, zb])/12 + 
   2*CF*nf^2*G[0, 1, 1, 0, 1, zb] - (733*CA^2*CF*Pi^2*G[0, 1, 1, 0, 1, zb])/
    24 - (855*CA*CF^2*Pi^2*G[0, 1, 1, 0, 1, zb])/16 - 
   (821*CF^3*Pi^2*G[0, 1, 1, 0, 1, zb])/48 - 
   (5597*CA^2*CF*G[0, 1, 1, 0, 1, zb])/(32*(-1 + zb)) + 
   (6715*CA*CF^2*G[0, 1, 1, 0, 1, zb])/(96*(-1 + zb)) + 
   (21067*CF^3*G[0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (641*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (2053*CF^2*nf*G[0, 1, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (733*CA^2*CF*Pi^2*G[0, 1, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (855*CA*CF^2*Pi^2*G[0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (821*CF^3*Pi^2*G[0, 1, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (3429*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb])/32 + 
   (5729*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb])/96 + 
   (11803*CF^3*zb*G[0, 1, 1, 0, 1, zb])/16 + 
   (487*CA*CF*nf*zb*G[0, 1, 1, 0, 1, zb])/16 + 
   (1199*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb])/12 + 
   2*CF*nf^2*zb*G[0, 1, 1, 0, 1, zb] - 
   (733*CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/24 - 
   (855*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/16 - 
   (821*CF^3*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/48 - 
   (12547*CA^2*CF*G[0, 1, 1, 1, 0, zb])/96 + 
   (15467*CA*CF^2*G[0, 1, 1, 1, 0, zb])/288 + 
   (17807*CF^3*G[0, 1, 1, 1, 0, zb])/16 + 
   (1805*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/48 + 
   (9313*CF^2*nf*G[0, 1, 1, 1, 0, zb])/72 + 2*CF*nf^2*G[0, 1, 1, 1, 0, zb] - 
   (425*CA^2*CF*Pi^2*G[0, 1, 1, 1, 0, zb])/16 - 
   (885*CA*CF^2*Pi^2*G[0, 1, 1, 1, 0, zb])/16 - 
   (851*CF^3*Pi^2*G[0, 1, 1, 1, 0, zb])/48 - 
   (15425*CA^2*CF*G[0, 1, 1, 1, 0, zb])/(96*(-1 + zb)) - 
   (33233*CA*CF^2*G[0, 1, 1, 1, 0, zb])/(288*(-1 + zb)) + 
   (21161*CF^3*G[0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (1339*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/(48*(-1 + zb)) + 
   (12359*CF^2*nf*G[0, 1, 1, 1, 0, zb])/(72*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (425*CA^2*CF*Pi^2*G[0, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (885*CA*CF^2*Pi^2*G[0, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (851*CF^3*Pi^2*G[0, 1, 1, 1, 0, zb])/(24*(-1 + zb)) - 
   (9451*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb])/96 - 
   (15247*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb])/288 + 
   (11849*CF^3*zb*G[0, 1, 1, 1, 0, zb])/16 + 
   (1097*CA*CF*nf*zb*G[0, 1, 1, 1, 0, zb])/48 + 
   (7213*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb])/72 + 
   2*CF*nf^2*zb*G[0, 1, 1, 1, 0, zb] - 
   (425*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/16 - 
   (885*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/16 - 
   (851*CF^3*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/48 + 
   (3171*CA^2*CF*G[0, 1, 1, 1, 1, zb])/32 - 
   (45857*CA*CF^2*G[0, 1, 1, 1, 1, zb])/288 - 
   (13775*CF^3*G[0, 1, 1, 1, 1, zb])/16 - (571*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/
    16 - (7039*CF^2*nf*G[0, 1, 1, 1, 1, zb])/72 - 
   (3*CF*nf^2*G[0, 1, 1, 1, 1, zb])/2 + 
   (1167*CA^2*CF*Pi^2*G[0, 1, 1, 1, 1, zb])/64 + 
   (265*CA*CF^2*Pi^2*G[0, 1, 1, 1, 1, zb])/6 + 
   (313*CF^3*Pi^2*G[0, 1, 1, 1, 1, zb])/24 + 
   (4191*CA^2*CF*G[0, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (14641*CA*CF^2*G[0, 1, 1, 1, 1, zb])/(288*(-1 + zb)) - 
   (16333*CF^3*G[0, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (477*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (9341*CF^2*nf*G[0, 1, 1, 1, 1, zb])/(72*(-1 + zb)) - 
   (3*CF*nf^2*G[0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (1167*CA^2*CF*Pi^2*G[0, 1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (265*CA*CF^2*Pi^2*G[0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (313*CF^3*Pi^2*G[0, 1, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (2499*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb])/32 - 
   (11291*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb])/288 - 
   (9207*CF^3*zb*G[0, 1, 1, 1, 1, zb])/16 - 
   (367*CA*CF*nf*zb*G[0, 1, 1, 1, 1, zb])/16 - 
   (5443*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb])/72 - 
   (3*CF*nf^2*zb*G[0, 1, 1, 1, 1, zb])/2 + 
   (1167*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/64 + 
   (265*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/6 + 
   (313*CF^3*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/24 - 
   (5*CA^2*CF*Pi^2*G[0, 1, 1, 2, 1, zb])/6 + 
   (85*CA*CF^2*Pi^2*G[0, 1, 1, 2, 1, zb])/12 - 
   (5*CA^2*CF*Pi^2*G[0, 1, 1, 2, 1, zb])/(3*(-1 + zb)) + 
   (85*CA*CF^2*Pi^2*G[0, 1, 1, 2, 1, zb])/(6*(-1 + zb)) - 
   (5*CA^2*CF*Pi^2*zb*G[0, 1, 1, 2, 1, zb])/6 + 
   (85*CA*CF^2*Pi^2*zb*G[0, 1, 1, 2, 1, zb])/12 - 
   4*CA*CF^2*Pi^2*G[0, 1, 2, 1, 0, zb] - 
   (8*CA*CF^2*Pi^2*G[0, 1, 2, 1, 0, zb])/(-1 + zb) - 
   4*CA*CF^2*Pi^2*zb*G[0, 1, 2, 1, 0, zb] + 
   (8*CA*CF^2*Pi^2*G[0, 1, 2, 1, 1, zb])/3 + 
   (16*CA*CF^2*Pi^2*G[0, 1, 2, 1, 1, zb])/(3*(-1 + zb)) + 
   (8*CA*CF^2*Pi^2*zb*G[0, 1, 2, 1, 1, zb])/3 - 
   (292423*CA^2*CF*G[1, 0, 0, 0, 0, zb])/864 + 
   (184967*CA*CF^2*G[1, 0, 0, 0, 0, zb])/288 + 
   (26667*CF^3*G[1, 0, 0, 0, 0, zb])/16 + 
   (37943*CA*CF*nf*G[1, 0, 0, 0, 0, zb])/432 + 
   (14323*CF^2*nf*G[1, 0, 0, 0, 0, zb])/72 + 
   (32*CF*nf^2*G[1, 0, 0, 0, 0, zb])/9 - 
   (17503*CA^2*CF*Pi^2*G[1, 0, 0, 0, 0, zb])/288 - 
   (10909*CA*CF^2*Pi^2*G[1, 0, 0, 0, 0, zb])/96 - 
   24*CF^3*Pi^2*G[1, 0, 0, 0, 0, zb] - (466349*CA^2*CF*G[1, 0, 0, 0, 0, zb])/
    (864*(-1 + zb)) + (18667*CA*CF^2*G[1, 0, 0, 0, 0, zb])/(288*(-1 + zb)) + 
   (31935*CF^3*G[1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (31267*CA*CF*nf*G[1, 0, 0, 0, 0, zb])/(432*(-1 + zb)) + 
   (2464*CF^2*nf*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (64*CF*nf^2*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (17503*CA^2*CF*Pi^2*G[1, 0, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (10909*CA*CF^2*Pi^2*G[1, 0, 0, 0, 0, zb])/(48*(-1 + zb)) - 
   (48*CF^3*Pi^2*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (260983*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb])/864 + 
   (84695*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb])/288 + 
   (22087*CF^3*zb*G[1, 0, 0, 0, 0, zb])/16 + 
   (28199*CA*CF*nf*zb*G[1, 0, 0, 0, 0, zb])/432 + 
   (13351*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb])/72 + 
   (32*CF*nf^2*zb*G[1, 0, 0, 0, 0, zb])/9 - 
   (17503*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/288 - 
   (10909*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/96 - 
   24*CF^3*Pi^2*zb*G[1, 0, 0, 0, 0, zb] + 
   (76175*CA^2*CF*G[1, 0, 0, 0, 1, zb])/288 - 
   (69965*CA*CF^2*G[1, 0, 0, 0, 1, zb])/96 - (5075*CF^3*G[1, 0, 0, 0, 1, zb])/
    4 - (11719*CA*CF*nf*G[1, 0, 0, 0, 1, zb])/144 - 
   (1787*CF^2*nf*G[1, 0, 0, 0, 1, zb])/12 - (8*CF*nf^2*G[1, 0, 0, 0, 1, zb])/
    3 + (2581*CA^2*CF*Pi^2*G[1, 0, 0, 0, 1, zb])/48 + 
   (7433*CA*CF^2*Pi^2*G[1, 0, 0, 0, 1, zb])/96 + 
   (135*CF^3*Pi^2*G[1, 0, 0, 0, 1, zb])/8 + 
   (133231*CA^2*CF*G[1, 0, 0, 0, 1, zb])/(288*(-1 + zb)) - 
   (28921*CA*CF^2*G[1, 0, 0, 0, 1, zb])/(96*(-1 + zb)) - 
   (24255*CF^3*G[1, 0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (10457*CA*CF*nf*G[1, 0, 0, 0, 1, zb])/(144*(-1 + zb)) - 
   (616*CF^2*nf*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (16*CF*nf^2*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (2581*CA^2*CF*Pi^2*G[1, 0, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (7433*CA*CF^2*Pi^2*G[1, 0, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (135*CF^3*Pi^2*G[1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (69467*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb])/288 - 
   (38621*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb])/96 - 
   (8523*CF^3*zb*G[1, 0, 0, 0, 1, zb])/8 - 
   (8827*CA*CF*nf*zb*G[1, 0, 0, 0, 1, zb])/144 - 
   (1679*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb])/12 - 
   (8*CF*nf^2*zb*G[1, 0, 0, 0, 1, zb])/3 + 
   (2581*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/48 + 
   (7433*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/96 + 
   (135*CF^3*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/8 + 
   (22379*CA^2*CF*G[1, 0, 0, 1, 0, zb])/96 - 
   (52439*CA*CF^2*G[1, 0, 0, 1, 0, zb])/96 - 
   (10483*CF^3*G[1, 0, 0, 1, 0, zb])/8 - (1135*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/
    16 - (3667*CF^2*nf*G[1, 0, 0, 1, 0, zb])/24 - 
   (8*CF*nf^2*G[1, 0, 0, 1, 0, zb])/3 + 
   (295*CA^2*CF*Pi^2*G[1, 0, 0, 1, 0, zb])/6 + 
   (7279*CA*CF^2*Pi^2*G[1, 0, 0, 1, 0, zb])/96 + 
   (303*CF^3*Pi^2*G[1, 0, 0, 1, 0, zb])/16 + 
   (12873*CA^2*CF*G[1, 0, 0, 1, 0, zb])/(32*(-1 + zb)) - 
   (8503*CA*CF^2*G[1, 0, 0, 1, 0, zb])/(96*(-1 + zb)) - 
   (25029*CF^3*G[1, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (957*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (5051*CF^2*nf*G[1, 0, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (16*CF*nf^2*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (295*CA^2*CF*Pi^2*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (7279*CA*CF^2*Pi^2*G[1, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (303*CF^3*Pi^2*G[1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (20491*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb])/96 - 
   (26555*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb])/96 - 
   (4347*CF^3*zb*G[1, 0, 0, 1, 0, zb])/4 - 
   (859*CA*CF*nf*zb*G[1, 0, 0, 1, 0, zb])/16 - 
   (3415*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb])/24 - 
   (8*CF*nf^2*zb*G[1, 0, 0, 1, 0, zb])/3 + 
   (295*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/6 + 
   (7279*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/96 + 
   (303*CF^3*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/16 - 
   (15917*CA^2*CF*G[1, 0, 0, 1, 1, zb])/96 + 
   (18843*CA*CF^2*G[1, 0, 0, 1, 1, zb])/32 + (4047*CF^3*G[1, 0, 0, 1, 1, zb])/
    4 + (3103*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/48 + 
   (923*CF^2*nf*G[1, 0, 0, 1, 1, zb])/8 + 2*CF*nf^2*G[1, 0, 0, 1, 1, zb] - 
   (4163*CA^2*CF*Pi^2*G[1, 0, 0, 1, 1, zb])/96 - 
   (1991*CA*CF^2*Pi^2*G[1, 0, 0, 1, 1, zb])/32 - 
   (191*CF^3*Pi^2*G[1, 0, 0, 1, 1, zb])/16 - 
   (31669*CA^2*CF*G[1, 0, 0, 1, 1, zb])/(96*(-1 + zb)) + 
   (7875*CA*CF^2*G[1, 0, 0, 1, 1, zb])/(32*(-1 + zb)) + 
   (19269*CF^3*G[1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (2801*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (1273*CF^2*nf*G[1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (4*CF*nf^2*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (4163*CA^2*CF*Pi^2*G[1, 0, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (1991*CA*CF^2*Pi^2*G[1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (191*CF^3*Pi^2*G[1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (15245*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb])/96 + 
   (10991*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb])/32 + 
   (6787*CF^3*zb*G[1, 0, 0, 1, 1, zb])/8 + 
   (2371*CA*CF*nf*zb*G[1, 0, 0, 1, 1, zb])/48 + 
   (863*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb])/8 + 
   2*CF*nf^2*zb*G[1, 0, 0, 1, 1, zb] - 
   (4163*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/96 - 
   (1991*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/32 - 
   (191*CF^3*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/16 + 
   (57161*CA^2*CF*G[1, 0, 1, 0, 0, zb])/288 - 
   (36061*CA*CF^2*G[1, 0, 1, 0, 0, zb])/96 - 
   (10927*CF^3*G[1, 0, 1, 0, 0, zb])/8 - (8863*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/
    144 - (3791*CF^2*nf*G[1, 0, 1, 0, 0, zb])/24 - 
   (8*CF*nf^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (2165*CA^2*CF*Pi^2*G[1, 0, 1, 0, 0, zb])/48 + 
   (901*CA*CF^2*Pi^2*G[1, 0, 1, 0, 0, zb])/12 + 
   (347*CF^3*Pi^2*G[1, 0, 1, 0, 0, zb])/16 + 
   (97867*CA^2*CF*G[1, 0, 1, 0, 0, zb])/(288*(-1 + zb)) + 
   (11143*CA*CF^2*G[1, 0, 1, 0, 0, zb])/(96*(-1 + zb)) - 
   (26061*CF^3*G[1, 0, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (6941*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/(144*(-1 + zb)) - 
   (5215*CF^2*nf*G[1, 0, 1, 0, 0, zb])/(24*(-1 + zb)) - 
   (16*CF*nf^2*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (2165*CA^2*CF*Pi^2*G[1, 0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (901*CA*CF^2*Pi^2*G[1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (347*CF^3*Pi^2*G[1, 0, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (53099*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb])/288 - 
   (15277*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb])/96 - 
   (4461*CF^3*zb*G[1, 0, 1, 0, 0, zb])/4 - 
   (6763*CA*CF*nf*zb*G[1, 0, 1, 0, 0, zb])/144 - 
   (3491*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb])/24 - 
   (8*CF*nf^2*zb*G[1, 0, 1, 0, 0, zb])/3 + 
   (2165*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/48 + 
   (901*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/12 + 
   (347*CF^3*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/16 - 
   (14209*CA^2*CF*G[1, 0, 1, 0, 1, zb])/96 + 
   (14885*CA*CF^2*G[1, 0, 1, 0, 1, zb])/32 + (8427*CF^3*G[1, 0, 1, 0, 1, zb])/
    8 + (2765*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/48 + 
   (477*CF^2*nf*G[1, 0, 1, 0, 1, zb])/4 + 2*CF*nf^2*G[1, 0, 1, 0, 1, zb] - 
   (3623*CA^2*CF*Pi^2*G[1, 0, 1, 0, 1, zb])/96 - 
   (329*CA*CF^2*Pi^2*G[1, 0, 1, 0, 1, zb])/6 - 
   (63*CF^3*Pi^2*G[1, 0, 1, 0, 1, zb])/4 - 
   (27971*CA^2*CF*G[1, 0, 1, 0, 1, zb])/(96*(-1 + zb)) + 
   (3189*CA*CF^2*G[1, 0, 1, 0, 1, zb])/(32*(-1 + zb)) + 
   (20043*CF^3*G[1, 0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (2383*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (657*CF^2*nf*G[1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (4*CF*nf^2*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (3623*CA^2*CF*Pi^2*G[1, 0, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (329*CA*CF^2*Pi^2*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (63*CF^3*Pi^2*G[1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (13603*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb])/96 + 
   (8141*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb])/32 + 
   (3479*CF^3*zb*G[1, 0, 1, 0, 1, zb])/4 + 
   (2129*CA*CF*nf*zb*G[1, 0, 1, 0, 1, zb])/48 + 
   (441*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb])/4 + 
   2*CF*nf^2*zb*G[1, 0, 1, 0, 1, zb] - 
   (3623*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/96 - 
   (329*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/6 - 
   (63*CF^3*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/4 - 
   (13295*CA^2*CF*G[1, 0, 1, 1, 0, zb])/96 + 
   (29093*CA*CF^2*G[1, 0, 1, 1, 0, zb])/96 + (4269*CF^3*G[1, 0, 1, 1, 0, zb])/
    4 + (2293*CA*CF*nf*G[1, 0, 1, 1, 0, zb])/48 + 
   (2893*CF^2*nf*G[1, 0, 1, 1, 0, zb])/24 + 2*CF*nf^2*G[1, 0, 1, 1, 0, zb] - 
   (1111*CA^2*CF*Pi^2*G[1, 0, 1, 1, 0, zb])/32 - 
   (2833*CA*CF^2*Pi^2*G[1, 0, 1, 1, 0, zb])/48 - 
   (243*CF^3*Pi^2*G[1, 0, 1, 1, 0, zb])/16 - 
   (24589*CA^2*CF*G[1, 0, 1, 1, 0, zb])/(96*(-1 + zb)) - 
   (7463*CA*CF^2*G[1, 0, 1, 1, 0, zb])/(96*(-1 + zb)) + 
   (20301*CF^3*G[1, 0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (1811*CA*CF*nf*G[1, 0, 1, 1, 0, zb])/(48*(-1 + zb)) + 
   (3983*CF^2*nf*G[1, 0, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (4*CF*nf^2*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (1111*CA^2*CF*Pi^2*G[1, 0, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (2833*CA*CF^2*Pi^2*G[1, 0, 1, 1, 0, zb])/(24*(-1 + zb)) - 
   (243*CF^3*Pi^2*G[1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (12353*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb])/96 + 
   (13445*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb])/96 + 
   (7015*CF^3*zb*G[1, 0, 1, 1, 0, zb])/8 + 
   (1777*CA*CF*nf*zb*G[1, 0, 1, 1, 0, zb])/48 + 
   (2665*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb])/24 + 
   2*CF*nf^2*zb*G[1, 0, 1, 1, 0, zb] - 
   (1111*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/32 - 
   (2833*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/48 - 
   (243*CF^3*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/16 + 
   (8879*CA^2*CF*G[1, 0, 1, 1, 1, zb])/96 - 
   (11681*CA*CF^2*G[1, 0, 1, 1, 1, zb])/32 - (3317*CF^3*G[1, 0, 1, 1, 1, zb])/
    4 - (2119*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/48 - 
   (365*CF^2*nf*G[1, 0, 1, 1, 1, zb])/4 - (3*CF*nf^2*G[1, 0, 1, 1, 1, zb])/
    2 + (5119*CA^2*CF*Pi^2*G[1, 0, 1, 1, 1, zb])/192 + 
   (295*CA*CF^2*Pi^2*G[1, 0, 1, 1, 1, zb])/6 + 
   (89*CF^3*Pi^2*G[1, 0, 1, 1, 1, zb])/8 + 
   (20233*CA^2*CF*G[1, 0, 1, 1, 1, zb])/(96*(-1 + zb)) - 
   (2657*CA*CF^2*G[1, 0, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (15723*CF^3*G[1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (1829*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (503*CF^2*nf*G[1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (5119*CA^2*CF*Pi^2*G[1, 0, 1, 1, 1, zb])/(96*(-1 + zb)) + 
   (295*CA*CF^2*Pi^2*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (89*CF^3*Pi^2*G[1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (8729*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb])/96 - 
   (6669*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb])/32 - 
   (5517*CF^3*zb*G[1, 0, 1, 1, 1, zb])/8 - 
   (1651*CA*CF*nf*zb*G[1, 0, 1, 1, 1, zb])/48 - 
   (337*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb])/4 - 
   (3*CF*nf^2*zb*G[1, 0, 1, 1, 1, zb])/2 + 
   (5119*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/192 + 
   (295*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/6 + 
   (89*CF^3*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/8 + 
   5*CA*CF^2*Pi^2*G[1, 0, 1, 2, 1, zb] + 
   (10*CA*CF^2*Pi^2*G[1, 0, 1, 2, 1, zb])/(-1 + zb) + 
   5*CA*CF^2*Pi^2*zb*G[1, 0, 1, 2, 1, zb] + 
   (44833*CA^2*CF*G[1, 1, 0, 0, 0, zb])/288 - 
   (6491*CA*CF^2*G[1, 1, 0, 0, 0, zb])/32 - (20243*CF^3*G[1, 1, 0, 0, 0, zb])/
    16 - (6917*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/144 - 
   (1179*CF^2*nf*G[1, 1, 0, 0, 0, zb])/8 - (8*CF*nf^2*G[1, 1, 0, 0, 0, zb])/
    3 + (251*CA^2*CF*Pi^2*G[1, 1, 0, 0, 0, zb])/6 + 
   (2309*CA*CF^2*Pi^2*G[1, 1, 0, 0, 0, zb])/32 + 
   18*CF^3*Pi^2*G[1, 1, 0, 0, 0, zb] + (91961*CA^2*CF*G[1, 1, 0, 0, 0, zb])/
    (288*(-1 + zb)) + (26813*CA*CF^2*G[1, 1, 0, 0, 0, zb])/(96*(-1 + zb)) - 
   (24255*CF^3*G[1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (4675*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (616*CF^2*nf*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (16*CF*nf^2*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (251*CA^2*CF*Pi^2*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (2309*CA*CF^2*Pi^2*G[1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (36*CF^3*Pi^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (42817*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb])/288 + 
   (1087*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb])/96 - 
   (18247*CF^3*zb*G[1, 1, 0, 0, 0, zb])/16 - 
   (5201*CA*CF*nf*zb*G[1, 1, 0, 0, 0, zb])/144 - 
   (3469*CF^2*nf*zb*G[1, 1, 0, 0, 0, zb])/24 - 
   (8*CF*nf^2*zb*G[1, 1, 0, 0, 0, zb])/3 + 
   (251*CA^2*CF*Pi^2*zb*G[1, 1, 0, 0, 0, zb])/6 + 
   (2309*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, 0, zb])/32 + 
   18*CF^3*Pi^2*zb*G[1, 1, 0, 0, 0, zb] - (4181*CA^2*CF*G[1, 1, 0, 0, 1, zb])/
    32 + (10459*CA*CF^2*G[1, 1, 0, 0, 1, zb])/32 + 
   (15465*CF^3*G[1, 1, 0, 0, 1, zb])/16 + (755*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/
    16 + (441*CF^2*nf*G[1, 1, 0, 0, 1, zb])/4 + 
   2*CF*nf^2*G[1, 1, 0, 0, 1, zb] - (3377*CA^2*CF*Pi^2*G[1, 1, 0, 0, 1, zb])/
    96 - (4793*CA*CF^2*Pi^2*G[1, 1, 0, 0, 1, zb])/96 - 
   (99*CF^3*Pi^2*G[1, 1, 0, 0, 1, zb])/8 - 
   (9295*CA^2*CF*G[1, 1, 0, 0, 1, zb])/(32*(-1 + zb)) - 
   (1001*CA*CF^2*G[1, 1, 0, 0, 1, zb])/(32*(-1 + zb)) + 
   (18495*CF^3*G[1, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (601*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (154*CF^2*nf*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (4*CF*nf^2*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (3377*CA^2*CF*Pi^2*G[1, 1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (4793*CA*CF^2*Pi^2*G[1, 1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (99*CF^3*Pi^2*G[1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (3953*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb])/32 + 
   (3867*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb])/32 + 
   (14195*CF^3*zb*G[1, 1, 0, 0, 1, zb])/16 + 
   (575*CA*CF*nf*zb*G[1, 1, 0, 0, 1, zb])/16 + 
   (437*CF^2*nf*zb*G[1, 1, 0, 0, 1, zb])/4 + 
   2*CF*nf^2*zb*G[1, 1, 0, 0, 1, zb] - 
   (3377*CA^2*CF*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/96 - 
   (4793*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/96 - 
   (99*CF^3*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/8 - 
   (10487*CA^2*CF*G[1, 1, 0, 1, 0, zb])/96 + 
   (6361*CA*CF^2*G[1, 1, 0, 1, 0, zb])/32 + (16131*CF^3*G[1, 1, 0, 1, 0, zb])/
    16 + (1927*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/48 + 
   (913*CF^2*nf*G[1, 1, 0, 1, 0, zb])/8 + 2*CF*nf^2*G[1, 1, 0, 1, 0, zb] - 
   (1029*CA^2*CF*Pi^2*G[1, 1, 0, 1, 0, zb])/32 - 
   (197*CA*CF^2*Pi^2*G[1, 1, 0, 1, 0, zb])/4 - 
   (231*CF^3*Pi^2*G[1, 1, 0, 1, 0, zb])/16 - 
   (23599*CA^2*CF*G[1, 1, 0, 1, 0, zb])/(96*(-1 + zb)) - 
   (6019*CA*CF^2*G[1, 1, 0, 1, 0, zb])/(32*(-1 + zb)) + 
   (19269*CF^3*G[1, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (1385*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (1273*CF^2*nf*G[1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (4*CF*nf^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1029*CA^2*CF*Pi^2*G[1, 1, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (197*CA*CF^2*Pi^2*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (231*CF^3*Pi^2*G[1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (10013*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb])/96 + 
   (1013*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb])/32 + 
   (14537*CF^3*zb*G[1, 1, 0, 1, 0, zb])/16 + 
   (1483*CA*CF*nf*zb*G[1, 1, 0, 1, 0, zb])/48 + 
   (893*CF^2*nf*zb*G[1, 1, 0, 1, 0, zb])/8 + 
   2*CF*nf^2*zb*G[1, 1, 0, 1, 0, zb] - 
   (1029*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/32 - 
   (197*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/4 - 
   (231*CF^3*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/16 + 
   (2647*CA^2*CF*G[1, 1, 0, 1, 1, zb])/32 - 
   (9125*CA*CF^2*G[1, 1, 0, 1, 1, zb])/32 - (12545*CF^3*G[1, 1, 0, 1, 1, zb])/
    16 - (623*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/16 - 
   (691*CF^2*nf*G[1, 1, 0, 1, 1, zb])/8 - (3*CF*nf^2*G[1, 1, 0, 1, 1, zb])/
    2 + (1617*CA^2*CF*Pi^2*G[1, 1, 0, 1, 1, zb])/64 + 
   (711*CA*CF^2*Pi^2*G[1, 1, 0, 1, 1, zb])/16 + 
   (141*CF^3*Pi^2*G[1, 1, 0, 1, 1, zb])/16 + 
   (6867*CA^2*CF*G[1, 1, 0, 1, 1, zb])/(32*(-1 + zb)) + 
   (203*CA*CF^2*G[1, 1, 0, 1, 1, zb])/(32*(-1 + zb)) - 
   (14949*CF^3*G[1, 1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (513*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (965*CF^2*nf*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (1617*CA^2*CF*Pi^2*G[1, 1, 0, 1, 1, zb])/(32*(-1 + zb)) + 
   (711*CA*CF^2*Pi^2*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (141*CF^3*Pi^2*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (2553*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb])/32 - 
   (4121*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb])/32 - 
   (11451*CF^3*zb*G[1, 1, 0, 1, 1, zb])/16 - 
   (483*CA*CF*nf*zb*G[1, 1, 0, 1, 1, zb])/16 - 
   (679*CF^2*nf*zb*G[1, 1, 0, 1, 1, zb])/8 - 
   (3*CF*nf^2*zb*G[1, 1, 0, 1, 1, zb])/2 + 
   (1617*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/64 + 
   (711*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/16 + 
   (141*CF^3*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/16 - 
   (11023*CA^2*CF*G[1, 1, 1, 0, 0, zb])/96 + 
   (5839*CA*CF^2*G[1, 1, 1, 0, 0, zb])/96 + (3859*CF^3*G[1, 1, 1, 0, 0, zb])/
    4 + (1481*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/48 + 
   (2639*CF^2*nf*G[1, 1, 1, 0, 0, zb])/24 + 2*CF*nf^2*G[1, 1, 1, 0, 0, zb] - 
   (925*CA^2*CF*Pi^2*G[1, 1, 1, 0, 0, zb])/32 - 
   (1551*CA*CF^2*Pi^2*G[1, 1, 1, 0, 0, zb])/32 - 
   (27*CF^3*Pi^2*G[1, 1, 1, 0, 0, zb])/2 - 
   (21617*CA^2*CF*G[1, 1, 1, 0, 0, zb])/(96*(-1 + zb)) - 
   (10229*CA*CF^2*G[1, 1, 1, 0, 0, zb])/(32*(-1 + zb)) + 
   (18495*CF^3*G[1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (859*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/(48*(-1 + zb)) + 
   (154*CF^2*nf*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (4*CF*nf^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (925*CA^2*CF*Pi^2*G[1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (1551*CA*CF^2*Pi^2*G[1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (27*CF^3*Pi^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (9883*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb])/96 - 
   (2507*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb])/32 + 
   (7181*CF^3*zb*G[1, 1, 1, 0, 0, zb])/8 + 
   (1133*CA*CF*nf*zb*G[1, 1, 1, 0, 0, zb])/48 + 
   (881*CF^2*nf*zb*G[1, 1, 1, 0, 0, zb])/8 + 
   2*CF*nf^2*zb*G[1, 1, 1, 0, 0, zb] - 
   (925*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/32 - 
   (1551*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/32 - 
   (27*CF^3*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/2 + 
   (3167*CA^2*CF*G[1, 1, 1, 0, 1, zb])/32 - 
   (5705*CA*CF^2*G[1, 1, 1, 0, 1, zb])/32 - (2963*CF^3*G[1, 1, 1, 0, 1, zb])/
    4 - (507*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/16 - 
   (329*CF^2*nf*G[1, 1, 1, 0, 1, zb])/4 - (3*CF*nf^2*G[1, 1, 1, 0, 1, zb])/
    2 + (4439*CA^2*CF*Pi^2*G[1, 1, 1, 0, 1, zb])/192 + 
   (3319*CA*CF^2*Pi^2*G[1, 1, 1, 0, 1, zb])/96 + 
   9*CF^3*Pi^2*G[1, 1, 1, 0, 1, zb] + (6715*CA^2*CF*G[1, 1, 1, 0, 1, zb])/
    (32*(-1 + zb)) + (3327*CA*CF^2*G[1, 1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (14175*CF^3*G[1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (377*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (231*CF^2*nf*G[1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (4439*CA^2*CF*Pi^2*G[1, 1, 1, 0, 1, zb])/(96*(-1 + zb)) + 
   (3319*CA*CF^2*Pi^2*G[1, 1, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (18*CF^3*Pi^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (2763*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb])/32 - 
   (1337*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb])/32 - 
   (5625*CF^3*zb*G[1, 1, 1, 0, 1, zb])/8 - 
   (391*CA*CF*nf*zb*G[1, 1, 1, 0, 1, zb])/16 - 
   (333*CF^2*nf*zb*G[1, 1, 1, 0, 1, zb])/4 - 
   (3*CF*nf^2*zb*G[1, 1, 1, 0, 1, zb])/2 + 
   (4439*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, 1, zb])/192 + 
   (3319*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, 1, zb])/96 + 
   9*CF^3*Pi^2*zb*G[1, 1, 1, 0, 1, zb] + (3243*CA^2*CF*G[1, 1, 1, 1, 0, zb])/
    32 - (7297*CA*CF^2*G[1, 1, 1, 1, 0, zb])/96 - 
   (11847*CF^3*G[1, 1, 1, 1, 0, zb])/16 - (409*CA*CF*nf*G[1, 1, 1, 1, 0, zb])/
    16 - (1973*CF^2*nf*G[1, 1, 1, 1, 0, zb])/24 - 
   (3*CF*nf^2*G[1, 1, 1, 1, 0, zb])/2 + 
   (1299*CA^2*CF*Pi^2*G[1, 1, 1, 1, 0, zb])/64 + 
   (1125*CA*CF^2*Pi^2*G[1, 1, 1, 1, 0, zb])/32 + 
   (81*CF^3*Pi^2*G[1, 1, 1, 1, 0, zb])/8 + 
   (6179*CA^2*CF*G[1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) + 
   (6855*CA*CF^2*G[1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (14175*CF^3*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (259*CA*CF*nf*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (231*CF^2*nf*G[1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (1299*CA^2*CF*Pi^2*G[1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) + 
   (1125*CA*CF^2*Pi^2*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (81*CF^3*Pi^2*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (2699*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb])/32 + 
   (1045*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb])/32 - 
   (11273*CF^3*zb*G[1, 1, 1, 1, 0, zb])/16 - 
   (317*CA*CF*nf*zb*G[1, 1, 1, 1, 0, zb])/16 - 
   (667*CF^2*nf*zb*G[1, 1, 1, 1, 0, zb])/8 - 
   (3*CF*nf^2*zb*G[1, 1, 1, 1, 0, zb])/2 + 
   (1299*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, 0, zb])/64 + 
   (1125*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, 0, zb])/32 + 
   (81*CF^3*Pi^2*zb*G[1, 1, 1, 1, 0, zb])/8 - 
   (244*CA^2*CF*G[1, 1, 1, 1, 1, zb])/3 + (1347*CA*CF^2*G[1, 1, 1, 1, 1, zb])/
    8 + (18315*CF^3*G[1, 1, 1, 1, 1, zb])/32 + 
   (1255*CA*CF*nf*G[1, 1, 1, 1, 1, zb])/48 + 
   (123*CF^2*nf*G[1, 1, 1, 1, 1, zb])/2 + (9*CF*nf^2*G[1, 1, 1, 1, 1, zb])/
    8 - (1863*CA^2*CF*Pi^2*G[1, 1, 1, 1, 1, zb])/128 - 
   (891*CA*CF^2*Pi^2*G[1, 1, 1, 1, 1, zb])/32 - 
   (243*CF^3*Pi^2*G[1, 1, 1, 1, 1, zb])/32 - 
   (5541*CA^2*CF*G[1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (369*CA*CF^2*G[1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (10935*CF^3*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (327*CA*CF*nf*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (693*CF^2*nf*G[1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (9*CF*nf^2*G[1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (1863*CA^2*CF*Pi^2*G[1, 1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (891*CA*CF^2*Pi^2*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (243*CF^3*Pi^2*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (533*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb])/8 + 
   (509*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb])/8 + 
   (17803*CF^3*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (325*CA*CF*nf*zb*G[1, 1, 1, 1, 1, zb])/16 + 
   63*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb] + (9*CF*nf^2*zb*G[1, 1, 1, 1, 1, zb])/
    8 - (1863*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/128 - 
   (891*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/32 - 
   (243*CF^3*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (25*CA^2*CF*Pi^2*G[1, 1, 1, 2, 1, zb])/12 - 
   (95*CA*CF^2*Pi^2*G[1, 1, 1, 2, 1, zb])/12 + 
   (25*CA^2*CF*Pi^2*G[1, 1, 1, 2, 1, zb])/(6*(-1 + zb)) - 
   (95*CA*CF^2*Pi^2*G[1, 1, 1, 2, 1, zb])/(6*(-1 + zb)) + 
   (25*CA^2*CF*Pi^2*zb*G[1, 1, 1, 2, 1, zb])/12 - 
   (95*CA*CF^2*Pi^2*zb*G[1, 1, 1, 2, 1, zb])/12 - 
   CA^2*CF*Pi^2*G[1, 1, 2, 1, 0, zb] + 5*CA*CF^2*Pi^2*G[1, 1, 2, 1, 0, zb] - 
   (2*CA^2*CF*Pi^2*G[1, 1, 2, 1, 0, zb])/(-1 + zb) + 
   (10*CA*CF^2*Pi^2*G[1, 1, 2, 1, 0, zb])/(-1 + zb) - 
   CA^2*CF*Pi^2*zb*G[1, 1, 2, 1, 0, zb] + 5*CA*CF^2*Pi^2*zb*
    G[1, 1, 2, 1, 0, zb] + (2*CA^2*CF*Pi^2*G[1, 1, 2, 1, 1, zb])/3 - 
   (10*CA*CF^2*Pi^2*G[1, 1, 2, 1, 1, zb])/3 + 
   (4*CA^2*CF*Pi^2*G[1, 1, 2, 1, 1, zb])/(3*(-1 + zb)) - 
   (20*CA*CF^2*Pi^2*G[1, 1, 2, 1, 1, zb])/(3*(-1 + zb)) + 
   (2*CA^2*CF*Pi^2*zb*G[1, 1, 2, 1, 1, zb])/3 - 
   (10*CA*CF^2*Pi^2*zb*G[1, 1, 2, 1, 1, zb])/3 - 
   (41*CA^2*CF*G[1, 2, 1, 0, 0, zb])/4 - (35*CA*CF^2*G[1, 2, 1, 0, 0, zb])/
    4 - (19*CA*CF^2*Pi^2*G[1, 2, 1, 0, 0, zb])/12 - 
   (21*CA^2*CF*G[1, 2, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (83*CA*CF^2*G[1, 2, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (19*CA*CF^2*Pi^2*G[1, 2, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (25*CA^2*CF*zb*G[1, 2, 1, 0, 0, zb])/4 - (CA*CF^2*zb*G[1, 2, 1, 0, 0, zb])/
    4 - (19*CA*CF^2*Pi^2*zb*G[1, 2, 1, 0, 0, zb])/12 + 
   (41*CA^2*CF*G[1, 2, 1, 0, 1, zb])/4 + (35*CA*CF^2*G[1, 2, 1, 0, 1, zb])/
    4 + (7*CA*CF^2*Pi^2*G[1, 2, 1, 0, 1, zb])/12 + 
   (21*CA^2*CF*G[1, 2, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (83*CA*CF^2*G[1, 2, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (7*CA*CF^2*Pi^2*G[1, 2, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (25*CA^2*CF*zb*G[1, 2, 1, 0, 1, zb])/4 + (CA*CF^2*zb*G[1, 2, 1, 0, 1, zb])/
    4 + (7*CA*CF^2*Pi^2*zb*G[1, 2, 1, 0, 1, zb])/12 + 
   (123*CA^2*CF*G[1, 2, 1, 1, 0, zb])/8 + (105*CA*CF^2*G[1, 2, 1, 1, 0, zb])/
    8 + (3*CA*CF^2*Pi^2*G[1, 2, 1, 1, 0, zb])/8 + 
   (63*CA^2*CF*G[1, 2, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (249*CA*CF^2*G[1, 2, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (3*CA*CF^2*Pi^2*G[1, 2, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (75*CA^2*CF*zb*G[1, 2, 1, 1, 0, zb])/8 + 
   (3*CA*CF^2*zb*G[1, 2, 1, 1, 0, zb])/8 + 
   (3*CA*CF^2*Pi^2*zb*G[1, 2, 1, 1, 0, zb])/8 - 
   (123*CA^2*CF*G[1, 2, 1, 1, 1, zb])/8 - (105*CA*CF^2*G[1, 2, 1, 1, 1, zb])/
    8 + (5*CA*CF^2*Pi^2*G[1, 2, 1, 1, 1, zb])/24 - 
   (63*CA^2*CF*G[1, 2, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (249*CA*CF^2*G[1, 2, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (5*CA*CF^2*Pi^2*G[1, 2, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (75*CA^2*CF*zb*G[1, 2, 1, 1, 1, zb])/8 - 
   (3*CA*CF^2*zb*G[1, 2, 1, 1, 1, zb])/8 + 
   (5*CA*CF^2*Pi^2*zb*G[1, 2, 1, 1, 1, zb])/24 + 
   (27*CA^2*CF*G[2, 1, 0, 0, 0, zb])/4 - (27*CA*CF^2*G[2, 1, 0, 0, 0, zb])/
    4 + (63*CA^2*CF*G[2, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (225*CA*CF^2*G[2, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (45*CA^2*CF*zb*G[2, 1, 0, 0, 0, zb])/4 - 
   (117*CA*CF^2*zb*G[2, 1, 0, 0, 0, zb])/4 - 6*CA^2*CF*G[2, 1, 0, 0, 1, zb] + 
   6*CA*CF^2*G[2, 1, 0, 0, 1, zb] - (14*CA^2*CF*G[2, 1, 0, 0, 1, zb])/
    (-1 + zb) - (50*CA*CF^2*G[2, 1, 0, 0, 1, zb])/(-1 + zb) + 
   10*CA^2*CF*zb*G[2, 1, 0, 0, 1, zb] + 26*CA*CF^2*zb*G[2, 1, 0, 0, 1, zb] - 
   6*CA^2*CF*G[2, 1, 0, 1, 0, zb] + 6*CA*CF^2*G[2, 1, 0, 1, 0, zb] - 
   (14*CA^2*CF*G[2, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (50*CA*CF^2*G[2, 1, 0, 1, 0, zb])/(-1 + zb) + 
   10*CA^2*CF*zb*G[2, 1, 0, 1, 0, zb] + 26*CA*CF^2*zb*G[2, 1, 0, 1, 0, zb] + 
   (21*CA^2*CF*G[2, 1, 0, 1, 1, zb])/4 - (21*CA*CF^2*G[2, 1, 0, 1, 1, zb])/
    4 + (49*CA^2*CF*G[2, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (175*CA*CF^2*G[2, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (35*CA^2*CF*zb*G[2, 1, 0, 1, 1, zb])/4 - 
   (91*CA*CF^2*zb*G[2, 1, 0, 1, 1, zb])/4 - (69*CA^2*CF*G[2, 1, 1, 0, 0, zb])/
    8 + (69*CA*CF^2*G[2, 1, 1, 0, 0, zb])/8 - 
   (161*CA^2*CF*G[2, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (575*CA*CF^2*G[2, 1, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (115*CA^2*CF*zb*G[2, 1, 1, 0, 0, zb])/8 + 
   (299*CA*CF^2*zb*G[2, 1, 1, 0, 0, zb])/8 + 
   (15*CA^2*CF*G[2, 1, 1, 0, 1, zb])/2 - (15*CA*CF^2*G[2, 1, 1, 0, 1, zb])/
    2 + (35*CA^2*CF*G[2, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (125*CA*CF^2*G[2, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (25*CA^2*CF*zb*G[2, 1, 1, 0, 1, zb])/2 - 
   (65*CA*CF^2*zb*G[2, 1, 1, 0, 1, zb])/2 + (63*CA^2*CF*G[2, 1, 1, 1, 0, zb])/
    8 - (63*CA*CF^2*G[2, 1, 1, 1, 0, zb])/8 + 
   (147*CA^2*CF*G[2, 1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (525*CA*CF^2*G[2, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (105*CA^2*CF*zb*G[2, 1, 1, 1, 0, zb])/8 - 
   (273*CA*CF^2*zb*G[2, 1, 1, 1, 0, zb])/8 - 
   (27*CA^2*CF*G[2, 1, 1, 1, 1, zb])/4 + (27*CA*CF^2*G[2, 1, 1, 1, 1, zb])/
    4 - (63*CA^2*CF*G[2, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (225*CA*CF^2*G[2, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (45*CA^2*CF*zb*G[2, 1, 1, 1, 1, zb])/4 + 
   (117*CA*CF^2*zb*G[2, 1, 1, 1, 1, zb])/4 + 
   (22187*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb])/144 + 
   (351965*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb])/144 + 
   (4864*CF^3*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (2405*CA*CF*nf*G[0, 0, 0, 0, 0, 0, zb])/18 + 
   (1024*CF^2*nf*G[0, 0, 0, 0, 0, 0, zb])/9 - 
   (83633*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (348433*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (6400*CF^3*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (2405*CA*CF*nf*G[0, 0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (2048*CF^2*nf*G[0, 0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (29221*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, zb])/144 + 
   (236525*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/144 + 
   1280*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb] + 
   (2405*CA*CF*nf*zb*G[0, 0, 0, 0, 0, 0, zb])/18 + 
   (1024*CF^2*nf*zb*G[0, 0, 0, 0, 0, 0, zb])/9 - 
   (3901*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb])/18 - 
   (51005*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb])/24 - 
   1216*CF^3*G[0, 0, 0, 0, 0, 1, zb] - 
   (8057*CA*CF*nf*G[0, 0, 0, 0, 0, 1, zb])/72 - 
   (256*CF^2*nf*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (57419*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb])/(144*(-1 + zb)) - 
   (34551*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (1600*CF^3*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (8057*CA*CF*nf*G[0, 0, 0, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (512*CF^2*nf*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (3763*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, zb])/36 - 
   (34891*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/24 - 
   960*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   (8057*CA*CF*nf*zb*G[0, 0, 0, 0, 0, 1, zb])/72 - 
   (256*CF^2*nf*zb*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (13601*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb])/72 - 
   1896*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb] - (4999*CF^3*G[0, 0, 0, 0, 1, 0, zb])/
    4 - (7351*CA*CF*nf*G[0, 0, 0, 0, 1, 0, zb])/72 - 
   (1051*CF^2*nf*G[0, 0, 0, 0, 1, 0, zb])/12 + 
   (53659*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
   (89939*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (13151*CF^3*G[0, 0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (7351*CA*CF*nf*G[0, 0, 0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (1051*CF^2*nf*G[0, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (7045*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, zb])/72 - 
   (15323*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb])/12 - 
   (3921*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb])/4 - 
   (7351*CA*CF*nf*zb*G[0, 0, 0, 0, 1, 0, zb])/72 - 
   (1051*CF^2*nf*zb*G[0, 0, 0, 0, 1, 0, zb])/12 + 
   (1435*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb])/6 + 
   (12915*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/8 + 
   (3783*CF^3*G[0, 0, 0, 0, 1, 1, zb])/4 + 
   (2021*CA*CF*nf*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (265*CF^2*nf*G[0, 0, 0, 0, 1, 1, zb])/4 - 
   (10751*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (26063*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (9951*CF^3*G[0, 0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (2021*CA*CF*nf*G[0, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (265*CF^2*nf*G[0, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (223*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, zb])/12 + 
   (8821*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb])/8 + 
   (2961*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb])/4 + 
   (2021*CA*CF*nf*zb*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (265*CF^2*nf*zb*G[0, 0, 0, 0, 1, 1, zb])/4 - 
   (12283*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb])/72 - 
   (10199*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/6 - 
   (5179*CF^3*G[0, 0, 0, 1, 0, 0, zb])/4 - 
   (6743*CA*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/72 - 
   (1087*CF^2*nf*G[0, 0, 0, 1, 0, 0, zb])/12 + 
   (49607*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb])/(144*(-1 + zb)) - 
   (25969*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (13619*CF^3*G[0, 0, 0, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (6743*CA*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (1087*CF^2*nf*G[0, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (6347*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, zb])/72 - 
   (13481*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   (4029*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb])/4 - 
   (6743*CA*CF*nf*zb*G[0, 0, 0, 1, 0, 0, zb])/72 - 
   (1087*CF^2*nf*zb*G[0, 0, 0, 1, 0, 0, zb])/12 + 
   (5129*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb])/24 + 
   (2941*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/2 + 
   (3917*CF^3*G[0, 0, 0, 1, 0, 1, zb])/4 + 
   (623*CA*CF*nf*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   (137*CF^2*nf*G[0, 0, 0, 1, 0, 1, zb])/2 - 
   (10301*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (23107*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (2575*CF^3*G[0, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (623*CA*CF*nf*G[0, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (137*CF^2*nf*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (155*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   (3953*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/4 + 
   (3045*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb])/4 + 
   (623*CA*CF*nf*zb*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   (137*CF^2*nf*zb*G[0, 0, 0, 1, 0, 1, zb])/2 + 
   (476*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (9895*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (3961*CF^3*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (545*CA*CF*nf*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (277*CF^2*nf*G[0, 0, 0, 1, 1, 0, zb])/4 - 
   (10369*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb])/(48*(-1 + zb)) + 
   (18601*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (10415*CF^3*G[0, 0, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (545*CA*CF*nf*G[0, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (277*CF^2*nf*G[0, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (133*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (6493*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (3075*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (545*CA*CF*nf*zb*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (277*CF^2*nf*zb*G[0, 0, 0, 1, 1, 0, zb])/4 - 
   (2309*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb])/12 - 
   (4171*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb])/4 - 
   (3003*CF^3*G[0, 0, 0, 1, 1, 1, zb])/4 - 
   (1331*CA*CF*nf*G[0, 0, 0, 1, 1, 1, zb])/24 - 
   (105*CF^2*nf*G[0, 0, 0, 1, 1, 1, zb])/2 + 
   (5405*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (16057*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (987*CF^3*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (1331*CA*CF*nf*G[0, 0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (105*CF^2*nf*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (62*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, zb])/3 - 
   693*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   (2331*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb])/4 - 
   (1331*CA*CF*nf*zb*G[0, 0, 0, 1, 1, 1, zb])/24 - 
   (105*CF^2*nf*zb*G[0, 0, 0, 1, 1, 1, zb])/2 - 
   (1456*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb])/9 - 
   (6101*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/4 - 
   (5419*CF^3*G[0, 0, 1, 0, 0, 0, zb])/4 - 
   (6199*CA*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/72 - 
   (1135*CF^2*nf*G[0, 0, 1, 0, 0, 0, zb])/12 + 
   (44893*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (66839*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/(48*(-1 + zb)) - 
   (14243*CF^3*G[0, 0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (6199*CA*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (1135*CF^2*nf*G[0, 0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (2663*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, zb])/36 - 
   (5905*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb])/6 - 
   (4173*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb])/4 - 
   (6199*CA*CF*nf*zb*G[0, 0, 1, 0, 0, 0, zb])/72 - 
   (1135*CF^2*nf*zb*G[0, 0, 1, 0, 0, 0, zb])/12 + 
   (4733*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   1344*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb] + (8191*CF^3*G[0, 0, 1, 0, 0, 1, zb])/
    8 + (1733*CA*CF*nf*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (143*CF^2*nf*G[0, 0, 1, 0, 0, 1, zb])/2 - 
   (3199*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (20411*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (10765*CF^3*G[0, 0, 1, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (1733*CA*CF*nf*G[0, 0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (143*CF^2*nf*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (365*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (3539*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb])/4 + 
   (6315*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb])/8 + 
   (1733*CA*CF*nf*zb*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (143*CF^2*nf*zb*G[0, 0, 1, 0, 0, 1, zb])/2 + 
   (2125*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb])/12 + 
   (9571*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (8461*CF^3*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (527*CA*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (295*CF^2*nf*G[0, 0, 1, 0, 1, 0, zb])/4 - 
   (8891*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (17395*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (2779*CF^3*G[0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (527*CA*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (295*CF^2*nf*G[0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   13*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, zb] + 
   (6157*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (6477*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (527*CA*CF*nf*zb*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (295*CF^2*nf*zb*G[0, 0, 1, 0, 1, 0, zb])/4 - 
   (1645*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (8303*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (6453*CF^3*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (437*CA*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (225*CF^2*nf*G[0, 0, 1, 0, 1, 1, zb])/4 + 
   (1517*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (15589*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (4239*CF^3*G[0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (437*CA*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (225*CF^2*nf*G[0, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (271*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (5421*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (4941*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (437*CA*CF*nf*zb*G[0, 0, 1, 0, 1, 1, zb])/8 - 
   (225*CF^2*nf*zb*G[0, 0, 1, 0, 1, 1, zb])/4 + 
   (929*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (7609*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   1050*CF^3*G[0, 0, 1, 1, 0, 0, zb] + (449*CA*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/
    8 + (293*CF^2*nf*G[0, 0, 1, 1, 0, 0, zb])/4 - 
   (3081*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (12813*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (11037*CF^3*G[0, 0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (449*CA*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (293*CF^2*nf*G[0, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (269*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (4727*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (1611*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb])/2 + 
   (449*CA*CF*nf*zb*G[0, 0, 1, 1, 0, 0, zb])/8 + 
   (293*CF^2*nf*zb*G[0, 0, 1, 1, 0, 0, zb])/4 - 
   (1137*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (3361*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/4 - 
   795*CF^3*G[0, 0, 1, 1, 0, 1, zb] - (375*CA*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/
    8 - (111*CF^2*nf*G[0, 0, 1, 1, 0, 1, zb])/2 + 
   (1851*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (11935*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (4179*CF^3*G[0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (375*CA*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (111*CF^2*nf*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (51*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   534*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb] - 
   612*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb] - 
   (375*CA*CF*nf*zb*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (111*CF^2*nf*zb*G[0, 0, 1, 1, 0, 1, zb])/2 - 
   (2167*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb])/24 - 
   (5483*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (6387*CF^3*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (977*CA*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/24 - 
   (223*CF^2*nf*G[0, 0, 1, 1, 1, 0, zb])/4 + 
   (6413*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (8991*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (4197*CF^3*G[0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (977*CA*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (223*CF^2*nf*G[0, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (383*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, zb])/24 - 
   (3349*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (4923*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (977*CA*CF*nf*zb*G[0, 0, 1, 1, 1, 0, zb])/24 - 
   (223*CF^2*nf*zb*G[0, 0, 1, 1, 1, 0, zb])/4 + 
   (5389*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb])/48 + 
   (4757*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/8 + 
   (2417*CF^3*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (805*CA*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/24 + 
   (169*CF^2*nf*G[0, 0, 1, 1, 1, 1, zb])/4 - 
   (1733*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb])/(24*(-1 + zb)) + 
   (8211*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (6355*CF^3*G[0, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (805*CA*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (169*CF^2*nf*G[0, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (757*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, zb])/48 + 
   (2959*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb])/8 + 
   (1875*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (805*CA*CF*nf*zb*G[0, 0, 1, 1, 1, 1, zb])/24 + 
   (169*CF^2*nf*zb*G[0, 0, 1, 1, 1, 1, zb])/4 - 
   (23483*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb])/144 - 
   (21783*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/16 - 
   (5739*CF^3*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   (5687*CA*CF*nf*G[0, 1, 0, 0, 0, 0, zb])/72 - 
   (1199*CF^2*nf*G[0, 1, 0, 0, 0, 0, zb])/12 + 
   (19537*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb])/(72*(-1 + zb)) - 
   (3502*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (15075*CF^3*G[0, 1, 0, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (5687*CA*CF*nf*G[0, 1, 0, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (1199*CF^2*nf*G[0, 1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (7693*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, zb])/144 - 
   (40813*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb])/48 - 
   (4365*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   (5687*CA*CF*nf*zb*G[0, 1, 0, 0, 0, 0, zb])/72 - 
   (1199*CF^2*nf*zb*G[0, 1, 0, 0, 0, 0, zb])/12 + 
   (8929*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb])/48 + 
   (19693*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/16 + 
   (8695*CF^3*G[0, 1, 0, 0, 0, 1, zb])/8 + 
   (535*CA*CF*nf*G[0, 1, 0, 0, 0, 1, zb])/8 + 
   (151*CF^2*nf*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   (4363*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (8951*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (5697*CF^3*G[0, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (535*CA*CF*nf*G[0, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (151*CF^2*nf*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (137*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, zb])/16 + 
   (12625*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb])/16 + 
   (6531*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb])/8 + 
   (535*CA*CF*nf*zb*G[0, 1, 0, 0, 0, 1, zb])/8 + 
   (151*CF^2*nf*zb*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (2723*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb])/16 + 
   (17289*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb])/16 + 
   (8965*CF^3*G[0, 1, 0, 0, 1, 0, zb])/8 + 
   (1453*CA*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/24 + 
   (311*CF^2*nf*G[0, 1, 0, 0, 1, 0, zb])/4 - 
   (3907*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (3711*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (11745*CF^3*G[0, 1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (1453*CA*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (311*CF^2*nf*G[0, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (179*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, zb])/48 + 
   (10765*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb])/16 + 
   (6693*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb])/8 + 
   (1453*CA*CF*nf*zb*G[0, 1, 0, 0, 1, 0, zb])/24 + 
   (311*CF^2*nf*zb*G[0, 1, 0, 0, 1, 0, zb])/4 - 
   (3039*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb])/16 - 
   (15351*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb])/16 - 
   (6855*CF^3*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (405*CA*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (237*CF^2*nf*G[0, 1, 0, 0, 1, 1, zb])/4 + 
   (177*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (1731*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (8955*CF^3*G[0, 1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (405*CA*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (237*CF^2*nf*G[0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (531*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, zb])/16 - 
   (9747*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb])/16 - 
   (5031*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (405*CA*CF*nf*zb*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (237*CF^2*nf*zb*G[0, 1, 0, 0, 1, 1, zb])/4 + 
   (7795*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb])/48 + 
   (15161*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb])/16 + 
   (9325*CF^3*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (439*CA*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (323*CF^2*nf*G[0, 1, 0, 1, 0, 0, zb])/4 - 
   (1673*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (3011*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (12213*CF^3*G[0, 1, 0, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (439*CA*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (323*CF^2*nf*G[0, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (85*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, zb])/16 + 
   (9085*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb])/16 + 
   (6909*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (439*CA*CF*nf*zb*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (323*CF^2*nf*zb*G[0, 1, 0, 1, 0, 0, zb])/4 - 
   (2797*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb])/16 - 
   (13859*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb])/16 - 
   (7125*CF^3*G[0, 1, 0, 1, 0, 1, zb])/8 - 
   (371*CA*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/8 - 
   (123*CF^2*nf*G[0, 1, 0, 1, 0, 1, zb])/2 + 
   (321*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (2963*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (4653*CF^3*G[0, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (371*CA*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (123*CF^2*nf*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (545*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, zb])/16 - 
   (8535*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb])/16 - 
   (5193*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb])/8 - 
   (371*CA*CF*nf*zb*G[0, 1, 0, 1, 0, 1, zb])/8 - 
   (123*CF^2*nf*zb*G[0, 1, 0, 1, 0, 1, zb])/2 - 
   (2223*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb])/16 - 
   (11557*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/16 - 
   (7215*CF^3*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   (323*CA*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   (249*CF^2*nf*G[0, 1, 0, 1, 1, 0, zb])/4 + 
   (665*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (2263*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (9423*CF^3*G[0, 1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (323*CA*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (249*CF^2*nf*G[0, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (371*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, zb])/16 - 
   (6801*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb])/16 - 
   (5247*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   (323*CA*CF*nf*zb*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   (249*CF^2*nf*zb*G[0, 1, 0, 1, 1, 0, zb])/4 + 
   (1201*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (10419*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/16 + 
   (5527*CF^3*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (269*CA*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (95*CF^2*nf*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   (557*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (4373*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (3597*CF^3*G[0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (269*CA*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (95*CF^2*nf*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (373*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (6263*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb])/16 + 
   (3939*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (269*CA*CF*nf*zb*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (95*CF^2*nf*zb*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (4453*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb])/48 + 
   (34649*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/48 + 
   (4551*CF^3*G[0, 1, 1, 0, 0, 0, zb])/4 + 
   (1115*CA*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/24 + 
   (943*CF^2*nf*G[0, 1, 1, 0, 0, 0, zb])/12 - 
   (651*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (12083*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(24*(-1 + zb)) + 
   (11893*CF^3*G[0, 1, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (1115*CA*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (943*CF^2*nf*G[0, 1, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (1447*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, zb])/48 + 
   (20033*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/48 + 
   (3321*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb])/4 + 
   (1115*CA*CF*nf*zb*G[0, 1, 1, 0, 0, 0, zb])/24 + 
   (943*CF^2*nf*zb*G[0, 1, 1, 0, 0, 0, zb])/12 - 
   (1703*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb])/16 - 
   (10943*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/16 - 
   (6915*CF^3*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (319*CA*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (119*CF^2*nf*G[0, 1, 1, 0, 0, 1, zb])/2 + 
   (903*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (4341*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (9005*CF^3*G[0, 1, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (319*CA*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (119*CF^2*nf*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (77*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, zb])/16 - 
   (6599*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb])/16 - 
   (4959*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (319*CA*CF*nf*zb*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (119*CF^2*nf*zb*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   (1569*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb])/16 - 
   (9339*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/16 - 
   (7185*CF^3*G[0, 1, 1, 0, 1, 0, zb])/8 - 
   (285*CA*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/8 - 
   (247*CF^2*nf*G[0, 1, 1, 0, 1, 0, zb])/4 + 
   (783*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (3287*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (2339*CF^3*G[0, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (285*CA*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (247*CF^2*nf*G[0, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (3*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, zb])/16 - 
   (5339*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb])/16 - 
   (5121*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb])/8 - 
   (285*CA*CF*nf*zb*G[0, 1, 1, 0, 1, 0, zb])/8 - 
   (247*CF^2*nf*zb*G[0, 1, 1, 0, 1, 0, zb])/4 + 
   (447*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   (8733*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb])/16 + 
   (5521*CF^3*G[0, 1, 1, 0, 1, 1, zb])/8 + 
   (243*CA*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/8 + 
   (189*CF^2*nf*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   (885*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (3443*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (895*CF^3*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (243*CA*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (189*CF^2*nf*G[0, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (87*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   (5157*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb])/16 + 
   (3849*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb])/8 + 
   (243*CA*CF*nf*zb*G[0, 1, 1, 0, 1, 1, zb])/8 + 
   (189*CF^2*nf*zb*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   (811*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb])/16 - 
   (20573*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/48 - 
   (6985*CF^3*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (239*CA*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (721*CF^2*nf*G[0, 1, 1, 1, 0, 0, zb])/12 + 
   (909*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (5753*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/(24*(-1 + zb)) - 
   (9091*CF^3*G[0, 1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (239*CA*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (721*CF^2*nf*G[0, 1, 1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (361*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, zb])/16 - 
   (10697*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb])/48 - 
   (5001*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (239*CA*CF*nf*zb*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (721*CF^2*nf*zb*G[0, 1, 1, 1, 0, 0, zb])/12 + 
   (507*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   (6761*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/16 + 
   (5311*CF^3*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   (207*CA*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   (91*CF^2*nf*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   (1263*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (2377*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (3441*CF^3*G[0, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (207*CA*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (91*CF^2*nf*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (33*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   (3757*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb])/16 + 
   (3723*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   (207*CA*CF*nf*zb*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   (91*CF^2*nf*zb*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (69*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb])/2 + 
   (15725*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb])/48 + 
   (5321*CF^3*G[0, 1, 1, 1, 1, 0, zb])/8 + 
   (177*CA*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/8 + 
   (547*CF^2*nf*G[0, 1, 1, 1, 1, 0, zb])/12 - 
   (1395*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (4439*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (3447*CF^3*G[0, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (177*CA*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (547*CF^2*nf*G[0, 1, 1, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (33*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, zb])/2 + 
   (7901*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb])/48 + 
   (3729*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb])/8 + 
   (177*CA*CF*nf*zb*G[0, 1, 1, 1, 1, 0, zb])/8 + 
   (547*CF^2*nf*zb*G[0, 1, 1, 1, 1, 0, zb])/12 - 
   (1575*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb])/32 - 
   (5153*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   (4047*CF^3*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (153*CA*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (69*CF^2*nf*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   (1791*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (911*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (2607*CF^3*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (153*CA*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (69*CF^2*nf*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (27*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, zb])/32 - 
   (2757*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   (2763*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (153*CA*CF*nf*zb*G[0, 1, 1, 1, 1, 1, zb])/8 - 
   (69*CF^2*nf*zb*G[0, 1, 1, 1, 1, 1, zb])/2 + 
   6*CA^2*CF*G[0, 1, 2, 1, 0, 0, zb] + 14*CA*CF^2*G[0, 1, 2, 1, 0, 0, zb] + 
   (6*CA^2*CF*G[0, 1, 2, 1, 0, 0, zb])/(-1 + zb) + 
   (14*CA*CF^2*G[0, 1, 2, 1, 0, 0, zb])/(-1 + zb) + 
   6*CA^2*CF*zb*G[0, 1, 2, 1, 0, 0, zb] + 
   6*CA*CF^2*zb*G[0, 1, 2, 1, 0, 0, zb] - 6*CA^2*CF*G[0, 1, 2, 1, 0, 1, zb] - 
   14*CA*CF^2*G[0, 1, 2, 1, 0, 1, zb] - (6*CA^2*CF*G[0, 1, 2, 1, 0, 1, zb])/
    (-1 + zb) - (14*CA*CF^2*G[0, 1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   6*CA^2*CF*zb*G[0, 1, 2, 1, 0, 1, zb] - 
   6*CA*CF^2*zb*G[0, 1, 2, 1, 0, 1, zb] - 9*CA^2*CF*G[0, 1, 2, 1, 1, 0, zb] - 
   21*CA*CF^2*G[0, 1, 2, 1, 1, 0, zb] - (9*CA^2*CF*G[0, 1, 2, 1, 1, 0, zb])/
    (-1 + zb) - (21*CA*CF^2*G[0, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   9*CA^2*CF*zb*G[0, 1, 2, 1, 1, 0, zb] - 
   9*CA*CF^2*zb*G[0, 1, 2, 1, 1, 0, zb] + 9*CA^2*CF*G[0, 1, 2, 1, 1, 1, zb] + 
   21*CA*CF^2*G[0, 1, 2, 1, 1, 1, zb] + (9*CA^2*CF*G[0, 1, 2, 1, 1, 1, zb])/
    (-1 + zb) + (21*CA*CF^2*G[0, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   9*CA^2*CF*zb*G[0, 1, 2, 1, 1, 1, zb] + 
   9*CA*CF^2*zb*G[0, 1, 2, 1, 1, 1, zb] - 
   (4535*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb])/144 - 
   (68635*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/48 - 
   (8947*CF^3*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (6737*CA*CF*nf*G[1, 0, 0, 0, 0, 0, zb])/72 - 
   (256*CF^2*nf*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (78221*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (21505*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (1600*CF^3*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (6737*CA*CF*nf*G[1, 0, 0, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (512*CF^2*nf*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (14707*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, zb])/144 - 
   (62591*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb])/48 - 
   (10023*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (6737*CA*CF*nf*zb*G[1, 0, 0, 0, 0, 0, zb])/72 - 
   (256*CF^2*nf*zb*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (4093*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb])/48 + 
   (20191*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb])/16 + 
   (3345*CF^3*G[1, 0, 0, 0, 0, 1, zb])/4 + 
   (627*CA*CF*nf*G[1, 0, 0, 0, 0, 1, zb])/8 + 
   64*CF^2*nf*G[1, 0, 0, 0, 0, 1, zb] - 
   (19229*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (19867*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (1200*CF^3*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (627*CA*CF*nf*G[1, 0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (128*CF^2*nf*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (567*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, zb])/16 + 
   (18599*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb])/16 + 
   (3789*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb])/4 + 
   (627*CA*CF*nf*zb*G[1, 0, 0, 0, 0, 1, zb])/8 + 
   64*CF^2*nf*zb*G[1, 0, 0, 0, 0, 1, zb] + 
   (1131*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb])/16 + 
   (17887*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/16 + 
   870*CF^3*G[1, 0, 0, 0, 1, 0, zb] + (1729*CA*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/
    24 + (265*CF^2*nf*G[1, 0, 0, 0, 1, 0, zb])/4 - 
   (18047*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (16839*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (9951*CF^3*G[1, 0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (1729*CA*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (265*CF^2*nf*G[1, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (1685*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, zb])/48 + 
   (16619*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb])/16 + 
   (1935*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb])/2 + 
   (1729*CA*CF*nf*zb*G[1, 0, 0, 0, 1, 0, zb])/24 + 
   (265*CF^2*nf*zb*G[1, 0, 0, 0, 1, 0, zb])/4 - 
   (1847*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb])/16 - 
   (15481*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb])/16 - 
   (2637*CF^3*G[1, 0, 0, 0, 1, 1, zb])/4 - 
   (477*CA*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/8 - 
   (201*CF^2*nf*G[1, 0, 0, 0, 1, 1, zb])/4 + 
   (4129*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (15145*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (7551*CF^3*G[1, 0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (477*CA*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (201*CF^2*nf*G[1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (297*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, zb])/16 - 
   (14541*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb])/16 - 
   (2943*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb])/4 - 
   (477*CA*CF*nf*zb*G[1, 0, 0, 0, 1, 1, zb])/8 - 
   (201*CF^2*nf*zb*G[1, 0, 0, 0, 1, 1, zb])/4 + 
   (3043*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb])/48 + 
   (15835*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/16 + 
   915*CF^3*G[1, 0, 0, 1, 0, 0, zb] + (531*CA*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/
    8 + (277*CF^2*nf*G[1, 0, 0, 1, 0, 0, zb])/4 - 
   (16709*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb])/(48*(-1 + zb)) + 
   (14051*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (10419*CF^3*G[1, 0, 0, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (531*CA*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (277*CF^2*nf*G[1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (489*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, zb])/16 + 
   (14855*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb])/16 + 
   (1989*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb])/2 + 
   (531*CA*CF*nf*zb*G[1, 0, 0, 1, 0, 0, zb])/8 + 
   (277*CF^2*nf*zb*G[1, 0, 0, 1, 0, 0, zb])/4 - 
   (1629*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb])/16 - 
   (14007*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/16 - 
   (5541*CF^3*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (443*CA*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (105*CF^2*nf*G[1, 0, 0, 1, 0, 1, zb])/2 + 
   (3921*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (13115*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (7899*CF^3*G[1, 0, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (443*CA*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (105*CF^2*nf*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (263*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, zb])/16 - 
   (13215*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb])/16 - 
   (6057*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (443*CA*CF*nf*zb*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (105*CF^2*nf*zb*G[1, 0, 0, 1, 0, 1, zb])/2 - 
   (1103*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb])/16 - 
   (11795*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb])/16 - 
   (1407*CF^3*G[1, 0, 0, 1, 1, 0, zb])/2 - 
   (395*CA*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/8 - 
   (213*CF^2*nf*G[1, 0, 0, 1, 1, 0, zb])/4 + 
   (3845*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (10331*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (8013*CF^3*G[1, 0, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (395*CA*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (213*CF^2*nf*G[1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (29*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, zb])/16 - 
   (11271*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb])/16 - 
   765*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb] - 
   (395*CA*CF*nf*zb*G[1, 0, 0, 1, 1, 0, zb])/8 - 
   (213*CF^2*nf*zb*G[1, 0, 0, 1, 1, 0, zb])/4 + 
   (809*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (10245*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb])/16 + 
   (4275*CF^3*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (325*CA*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (81*CF^2*nf*G[1, 0, 0, 1, 1, 1, zb])/2 - 
   (625*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (9429*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (6093*CF^3*G[1, 0, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (325*CA*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (81*CF^2*nf*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (157*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, zb])/4 + 
   (9837*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb])/16 + 
   (4671*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (325*CA*CF*nf*zb*G[1, 0, 0, 1, 1, 1, zb])/8 + 
   (81*CF^2*nf*zb*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   (507*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb])/8 + 
   (3477*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   975*CF^3*G[1, 0, 1, 0, 0, 0, zb] + (1465*CA*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/
    24 + (293*CF^2*nf*G[1, 0, 1, 0, 0, 0, zb])/4 - 
   (7561*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb])/(24*(-1 + zb)) + 
   (708*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (11043*CF^3*G[1, 0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (1465*CA*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (293*CF^2*nf*G[1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (251*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, zb])/12 + 
   (3301*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   (2061*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb])/2 + 
   (1465*CA*CF*nf*zb*G[1, 0, 1, 0, 0, 0, zb])/24 + 
   (293*CF^2*nf*zb*G[1, 0, 1, 0, 0, 0, zb])/4 - 
   (185*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   (3189*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/4 - 
   738*CF^3*G[1, 0, 1, 0, 0, 1, zb] - (411*CA*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/
    8 - (111*CF^2*nf*G[1, 0, 1, 0, 0, 1, zb])/2 + 
   (230*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (5637*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (4185*CF^3*G[1, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (411*CA*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (111*CF^2*nf*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (147*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, zb])/8 - 
   (1503*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   783*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb] - 
   (411*CA*CF*nf*zb*G[1, 0, 1, 0, 0, 1, zb])/8 - 
   (111*CF^2*nf*zb*G[1, 0, 1, 0, 0, 1, zb])/2 - 
   (163*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   (5617*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (3087*CF^3*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (377*CA*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (231*CF^2*nf*G[1, 0, 1, 0, 1, 0, zb])/4 + 
   (1715*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (2299*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (8721*CF^3*G[1, 0, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (377*CA*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (231*CF^2*nf*G[1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (139*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (5349*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (3213*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (377*CA*CF*nf*zb*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (231*CF^2*nf*zb*G[1, 0, 1, 0, 1, 0, zb])/4 + 
   (1711*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb])/16 + 
   (2547*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (2367*CF^3*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (315*CA*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/8 + 
   (177*CF^2*nf*G[1, 0, 1, 0, 1, 1, zb])/4 - 
   (2299*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (4477*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (6687*CF^3*G[1, 0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (315*CA*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (177*CF^2*nf*G[1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (789*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, zb])/16 + 
   (2403*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (2457*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb])/4 + 
   (315*CA*CF*nf*zb*G[1, 0, 1, 0, 1, 1, zb])/8 + 
   (177*CF^2*nf*zb*G[1, 0, 1, 0, 1, 1, zb])/4 - 
   (339*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb])/8 - 
   (4549*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/8 - 
   765*CF^3*G[1, 0, 1, 1, 0, 0, zb] - (331*CA*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/
    8 - (229*CF^2*nf*G[1, 0, 1, 1, 0, 0, zb])/4 + 
   (1741*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (3311*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (8649*CF^3*G[1, 0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (331*CA*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (229*CF^2*nf*G[1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (17*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (4405*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb])/8 - 
   (1593*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb])/2 - 
   (331*CA*CF*nf*zb*G[1, 0, 1, 1, 0, 0, zb])/8 - 
   (229*CF^2*nf*zb*G[1, 0, 1, 1, 0, 0, zb])/4 + 
   (1045*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb])/16 + 
   (4261*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (4647*CF^3*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (279*CA*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (87*CF^2*nf*G[1, 0, 1, 1, 0, 1, zb])/2 - 
   (2513*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (3487*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (6573*CF^3*G[1, 0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (279*CA*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (87*CF^2*nf*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (387*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, zb])/16 + 
   (4047*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (4851*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (279*CA*CF*nf*zb*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (87*CF^2*nf*zb*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   (533*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb])/16 + 
   443*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb] + (2337*CF^3*G[1, 0, 1, 1, 1, 0, zb])/
    4 + (249*CA*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (175*CF^2*nf*G[1, 0, 1, 1, 1, 0, zb])/4 - 
   (2641*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (2597*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (6609*CF^3*G[1, 0, 1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (249*CA*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (175*CF^2*nf*G[1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (87*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, zb])/16 + 
   425*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb] + 
   (2439*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb])/4 + 
   (249*CA*CF*nf*zb*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (175*CF^2*nf*zb*G[1, 0, 1, 1, 1, 0, zb])/4 - 
   (1773*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb])/32 - 
   (3303*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb])/8 - 
   (3549*CF^3*G[1, 0, 1, 1, 1, 1, zb])/8 - 
   (209*CA*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/8 - 
   (133*CF^2*nf*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (3639*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (677*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (2511*CF^3*G[1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (209*CA*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (133*CF^2*nf*G[1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (949*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, zb])/32 - 
   (3091*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb])/8 - 
   (3717*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb])/8 - 
   (209*CA*CF*nf*zb*G[1, 0, 1, 1, 1, 1, zb])/8 - 
   (133*CF^2*nf*zb*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (1015*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb])/48 + 
   (12011*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb])/16 + 
   (6405*CF^3*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   (1337*CA*CF*nf*G[1, 1, 0, 0, 0, 0, zb])/24 + 
   64*CF^2*nf*G[1, 1, 0, 0, 0, 0, zb] - 
   (5487*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (9531*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (1200*CF^3*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (1337*CA*CF*nf*G[1, 1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (128*CF^2*nf*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (1135*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, zb])/48 + 
   (10499*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb])/16 + 
   (8433*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   (1337*CA*CF*nf*zb*G[1, 1, 0, 0, 0, 0, zb])/24 + 
   64*CF^2*nf*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   (773*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb])/16 - 
   (11057*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb])/16 - 
   (4793*CF^3*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   (379*CA*CF*nf*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   48*CF^2*nf*G[1, 1, 0, 0, 0, 1, zb] + 
   (4209*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (9699*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (900*CF^3*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (379*CA*CF*nf*G[1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (96*CF^2*nf*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (79*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, zb])/16 - 
   (9945*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb])/16 - 
   (6357*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   (379*CA*CF*nf*zb*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   48*CF^2*nf*zb*G[1, 1, 0, 0, 0, 1, zb] - 
   (687*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb])/16 - 
   (9505*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/16 - 
   (5063*CF^3*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (345*CA*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (201*CF^2*nf*G[1, 1, 0, 0, 1, 0, zb])/4 + 
   (3863*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (7585*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (7551*CF^3*G[1, 1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (345*CA*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (201*CF^2*nf*G[1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (117*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, zb])/16 - 
   (8637*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb])/16 - 
   (6519*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (345*CA*CF*nf*zb*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (201*CF^2*nf*zb*G[1, 1, 0, 0, 1, 0, zb])/4 + 
   68*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb] + 
   (8591*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/16 + 
   (3863*CF^3*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (291*CA*CF*nf*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (153*CF^2*nf*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (1387*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (7483*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (5751*CF^3*G[1, 1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (291*CA*CF*nf*G[1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (153*CF^2*nf*G[1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (255*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (8043*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb])/16 + 
   (4935*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (291*CA*CF*nf*zb*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (153*CF^2*nf*zb*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (347*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   (2011*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb])/4 - 
   (5423*CF^3*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   (313*CA*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   (213*CF^2*nf*G[1, 1, 0, 1, 0, 0, zb])/4 + 
   (431*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1379*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (8019*CF^3*G[1, 1, 0, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (313*CA*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (213*CF^2*nf*G[1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (55*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, zb])/4 - 
   (1857*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb])/4 - 
   (6735*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   (313*CA*CF*nf*zb*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   (213*CF^2*nf*zb*G[1, 1, 0, 1, 0, 0, zb])/4 + 
   (969*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb])/16 + 
   (3829*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (4133*CF^3*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (267*CA*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (81*CF^2*nf*G[1, 1, 0, 1, 0, 1, zb])/2 - 
   (2589*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (381*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (3051*CF^3*G[1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (267*CA*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (81*CF^2*nf*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (519*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, zb])/16 + 
   (3591*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (5097*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (267*CA*CF*nf*zb*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (81*CF^2*nf*zb*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (645*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb])/16 + 
   (3195*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (4223*CF^3*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (237*CA*CF*nf*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (165*CF^2*nf*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   (2533*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (2221*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (6219*CF^3*G[1, 1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (237*CA*CF*nf*G[1, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (165*CF^2*nf*G[1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (375*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, zb])/16 + 
   (3003*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (5151*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (237*CA*CF*nf*zb*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (165*CF^2*nf*zb*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   (1845*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb])/32 - 
   (3031*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb])/8 - 
   (3239*CF^3*G[1, 1, 0, 1, 1, 1, zb])/8 - 
   (201*CA*CF*nf*G[1, 1, 0, 1, 1, 1, zb])/8 - 
   (63*CF^2*nf*G[1, 1, 0, 1, 1, 1, zb])/2 + 
   (3591*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (303*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (594*CF^3*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (201*CA*CF*nf*G[1, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (63*CF^2*nf*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (1293*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, zb])/32 - 
   (2877*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb])/8 - 
   (3891*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb])/8 - 
   (201*CA*CF*nf*zb*G[1, 1, 0, 1, 1, 1, zb])/8 - 
   (63*CF^2*nf*zb*G[1, 1, 0, 1, 1, 1, zb])/2 + 
   (49*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb])/16 - 
   (6571*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/16 - 
   (4775*CF^3*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   (281*CA*CF*nf*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   48*CF^2*nf*G[1, 1, 1, 0, 0, 0, zb] + 
   (3771*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (4113*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (900*CF^3*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (281*CA*CF*nf*G[1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (96*CF^2*nf*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (307*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, zb])/16 - 
   (5763*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb])/16 - 
   (6411*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   (281*CA*CF*nf*zb*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   48*CF^2*nf*zb*G[1, 1, 1, 0, 0, 0, zb] + 
   (33*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb])/2 + 
   (6387*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb])/16 + 
   (1791*CF^3*G[1, 1, 1, 0, 0, 1, zb])/4 + 
   (243*CA*CF*nf*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   36*CF^2*nf*G[1, 1, 1, 0, 0, 1, zb] - 
   (1485*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (4923*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (243*CA*CF*nf*G[1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (72*CF^2*nf*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (9*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   (5859*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb])/16 + 
   (2403*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb])/4 + 
   (243*CA*CF*nf*zb*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   36*CF^2*nf*zb*G[1, 1, 1, 0, 0, 1, zb] + 
   (231*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb])/16 + 
   (2637*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/8 + 
   (963*CF^3*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (219*CA*CF*nf*G[1, 1, 1, 0, 1, 0, zb])/8 + 
   (153*CF^2*nf*G[1, 1, 1, 0, 1, 0, zb])/4 - 
   (2691*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (837*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (5751*CF^3*G[1, 1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (219*CA*CF*nf*G[1, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (153*CF^2*nf*G[1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (21*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, zb])/16 + 
   (2481*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb])/8 + 
   621*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb] + 
   (219*CA*CF*nf*zb*G[1, 1, 1, 0, 1, 0, zb])/8 + 
   (153*CF^2*nf*zb*G[1, 1, 1, 0, 1, 0, zb])/4 - 
   (1117*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb])/32 - 
   316*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb] - (741*CF^3*G[1, 1, 1, 0, 1, 1, zb])/
    2 - (189*CA*CF*nf*G[1, 1, 1, 0, 1, 1, zb])/8 - 
   (117*CF^2*nf*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (3951*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb])/(32*(-1 + zb)) - 
   (1935*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (4401*CF^3*G[1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (189*CA*CF*nf*G[1, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (117*CF^2*nf*G[1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (597*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, zb])/32 - 
   (621*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb])/2 - 
   468*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb] - 
   (189*CA*CF*nf*zb*G[1, 1, 1, 0, 1, 1, zb])/8 - 
   (117*CF^2*nf*zb*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (99*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   (4183*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb])/16 + 
   (895*CF^3*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   (195*CA*CF*nf*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   36*CF^2*nf*G[1, 1, 1, 1, 0, 0, zb] - (351*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb])/
    (2*(-1 + zb)) + (2187*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (195*CA*CF*nf*G[1, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (72*CF^2*nf*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (33*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   (3831*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb])/16 + 
   (1203*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb])/2 + 
   (195*CA*CF*nf*zb*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   36*CF^2*nf*zb*G[1, 1, 1, 1, 0, 0, zb] - 
   (195*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb])/32 - 
   (4241*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (2693*CF^3*G[1, 1, 1, 1, 0, 1, zb])/8 - 
   (171*CA*CF*nf*G[1, 1, 1, 1, 0, 1, zb])/8 - 
   27*CF^2*nf*G[1, 1, 1, 1, 0, 1, zb] + 
   (4401*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (3051*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (171*CA*CF*nf*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (54*CF^2*nf*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (45*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, zb])/32 - 
   (4089*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (3585*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb])/8 - 
   (171*CA*CF*nf*zb*G[1, 1, 1, 1, 0, 1, zb])/8 - 
   27*CF^2*nf*zb*G[1, 1, 1, 1, 0, 1, zb] + 
   (331*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb])/32 - 
   (3415*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (2693*CF^3*G[1, 1, 1, 1, 1, 0, zb])/8 - 
   (153*CA*CF*nf*G[1, 1, 1, 1, 1, 0, zb])/8 - 
   27*CF^2*nf*G[1, 1, 1, 1, 1, 0, zb] + 
   (4455*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (2025*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (153*CA*CF*nf*G[1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (54*CF^2*nf*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (363*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, zb])/32 - 
   (3327*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (3585*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb])/8 - 
   (153*CA*CF*nf*zb*G[1, 1, 1, 1, 1, 0, zb])/8 - 
   27*CF^2*nf*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   (743*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb])/64 + 
   (3451*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/16 + 
   (4065*CF^3*G[1, 1, 1, 1, 1, 1, zb])/16 + 
   (135*CA*CF*nf*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (81*CF^2*nf*G[1, 1, 1, 1, 1, 1, zb])/4 - 
   (6561*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (2673*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (6075*CF^3*G[1, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (135*CA*CF*nf*G[1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (81*CF^2*nf*G[1, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (339*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, zb])/64 + 
   (3519*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/16 + 
   (5301*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb])/16 + 
   (135*CA*CF*nf*zb*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (81*CF^2*nf*zb*G[1, 1, 1, 1, 1, 1, zb])/4 + 
   CA^2*CF*G[1, 1, 2, 1, 0, 0, zb] - (45*CA*CF^2*G[1, 1, 2, 1, 0, 0, zb])/2 + 
   (2*CA^2*CF*G[1, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
   (47*CA*CF^2*G[1, 1, 2, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   3*CA^2*CF*zb*G[1, 1, 2, 1, 0, 0, zb] - 
   (9*CA*CF^2*zb*G[1, 1, 2, 1, 0, 0, zb])/2 - 
   CA^2*CF*G[1, 1, 2, 1, 0, 1, zb] + (45*CA*CF^2*G[1, 1, 2, 1, 0, 1, zb])/2 - 
   (2*CA^2*CF*G[1, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   (47*CA*CF^2*G[1, 1, 2, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   3*CA^2*CF*zb*G[1, 1, 2, 1, 0, 1, zb] + 
   (9*CA*CF^2*zb*G[1, 1, 2, 1, 0, 1, zb])/2 - 
   (3*CA^2*CF*G[1, 1, 2, 1, 1, 0, zb])/2 + 
   (135*CA*CF^2*G[1, 1, 2, 1, 1, 0, zb])/4 - 
   (3*CA^2*CF*G[1, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   (141*CA*CF^2*G[1, 1, 2, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (9*CA^2*CF*zb*G[1, 1, 2, 1, 1, 0, zb])/2 + 
   (27*CA*CF^2*zb*G[1, 1, 2, 1, 1, 0, zb])/4 + 
   (3*CA^2*CF*G[1, 1, 2, 1, 1, 1, zb])/2 - 
   (135*CA*CF^2*G[1, 1, 2, 1, 1, 1, zb])/4 + 
   (3*CA^2*CF*G[1, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (141*CA*CF^2*G[1, 1, 2, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (9*CA^2*CF*zb*G[1, 1, 2, 1, 1, 1, zb])/2 - 
   (27*CA*CF^2*zb*G[1, 1, 2, 1, 1, 1, zb])/4 + 
   (9*CA^2*CF*G[1, 2, 1, 0, 0, 0, zb])/2 + 
   54*CA*CF^2*G[1, 2, 1, 0, 0, 0, zb] + (117*CA*CF^2*G[1, 2, 1, 0, 0, 0, zb])/
    (2*(-1 + zb)) + (27*CA^2*CF*zb*G[1, 2, 1, 0, 0, 0, zb])/2 - 
   4*CA^2*CF*G[1, 2, 1, 0, 0, 1, zb] - 48*CA*CF^2*G[1, 2, 1, 0, 0, 1, zb] - 
   (52*CA*CF^2*G[1, 2, 1, 0, 0, 1, zb])/(-1 + zb) - 
   12*CA^2*CF*zb*G[1, 2, 1, 0, 0, 1, zb] - 
   4*CA^2*CF*G[1, 2, 1, 0, 1, 0, zb] - 48*CA*CF^2*G[1, 2, 1, 0, 1, 0, zb] - 
   (52*CA*CF^2*G[1, 2, 1, 0, 1, 0, zb])/(-1 + zb) - 
   12*CA^2*CF*zb*G[1, 2, 1, 0, 1, 0, zb] + 
   (7*CA^2*CF*G[1, 2, 1, 0, 1, 1, zb])/2 + 
   42*CA*CF^2*G[1, 2, 1, 0, 1, 1, zb] + (91*CA*CF^2*G[1, 2, 1, 0, 1, 1, zb])/
    (2*(-1 + zb)) + (21*CA^2*CF*zb*G[1, 2, 1, 0, 1, 1, zb])/2 - 
   (23*CA^2*CF*G[1, 2, 1, 1, 0, 0, zb])/4 - 
   69*CA*CF^2*G[1, 2, 1, 1, 0, 0, zb] - (299*CA*CF^2*G[1, 2, 1, 1, 0, 0, zb])/
    (4*(-1 + zb)) - (69*CA^2*CF*zb*G[1, 2, 1, 1, 0, 0, zb])/4 + 
   5*CA^2*CF*G[1, 2, 1, 1, 0, 1, zb] + 60*CA*CF^2*G[1, 2, 1, 1, 0, 1, zb] + 
   (65*CA*CF^2*G[1, 2, 1, 1, 0, 1, zb])/(-1 + zb) + 
   15*CA^2*CF*zb*G[1, 2, 1, 1, 0, 1, zb] + 
   (21*CA^2*CF*G[1, 2, 1, 1, 1, 0, zb])/4 + 
   63*CA*CF^2*G[1, 2, 1, 1, 1, 0, zb] + (273*CA*CF^2*G[1, 2, 1, 1, 1, 0, zb])/
    (4*(-1 + zb)) + (63*CA^2*CF*zb*G[1, 2, 1, 1, 1, 0, zb])/4 - 
   (9*CA^2*CF*G[1, 2, 1, 1, 1, 1, zb])/2 - 
   54*CA*CF^2*G[1, 2, 1, 1, 1, 1, zb] - (117*CA*CF^2*G[1, 2, 1, 1, 1, 1, zb])/
    (2*(-1 + zb)) - (27*CA^2*CF*zb*G[1, 2, 1, 1, 1, 1, zb])/2 - 
   (165*CA*CF^2*G[2, 1, 0, 0, 0, 0, zb])/2 - 
   (165*CA*CF^2*G[2, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (165*CA*CF^2*zb*G[2, 1, 0, 0, 0, 0, zb])/2 + 
   69*CA*CF^2*G[2, 1, 0, 0, 0, 1, zb] + (69*CA*CF^2*G[2, 1, 0, 0, 0, 1, zb])/
    (-1 + zb) - 69*CA*CF^2*zb*G[2, 1, 0, 0, 0, 1, zb] + 
   69*CA*CF^2*G[2, 1, 0, 0, 1, 0, zb] + (69*CA*CF^2*G[2, 1, 0, 0, 1, 0, zb])/
    (-1 + zb) - 69*CA*CF^2*zb*G[2, 1, 0, 0, 1, 0, zb] - 
   57*CA*CF^2*G[2, 1, 0, 0, 1, 1, zb] - (57*CA*CF^2*G[2, 1, 0, 0, 1, 1, zb])/
    (-1 + zb) + 57*CA*CF^2*zb*G[2, 1, 0, 0, 1, 1, zb] + 
   69*CA*CF^2*G[2, 1, 0, 1, 0, 0, zb] + (69*CA*CF^2*G[2, 1, 0, 1, 0, 0, zb])/
    (-1 + zb) - 69*CA*CF^2*zb*G[2, 1, 0, 1, 0, 0, zb] - 
   57*CA*CF^2*G[2, 1, 0, 1, 0, 1, zb] - (57*CA*CF^2*G[2, 1, 0, 1, 0, 1, zb])/
    (-1 + zb) + 57*CA*CF^2*zb*G[2, 1, 0, 1, 0, 1, zb] - 
   57*CA*CF^2*G[2, 1, 0, 1, 1, 0, zb] - (57*CA*CF^2*G[2, 1, 0, 1, 1, 0, zb])/
    (-1 + zb) + 57*CA*CF^2*zb*G[2, 1, 0, 1, 1, 0, zb] + 
   (93*CA*CF^2*G[2, 1, 0, 1, 1, 1, zb])/2 + 
   (93*CA*CF^2*G[2, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (93*CA*CF^2*zb*G[2, 1, 0, 1, 1, 1, zb])/2 + 
   (387*CA*CF^2*G[2, 1, 1, 0, 0, 0, zb])/4 + 
   (387*CA*CF^2*G[2, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (387*CA*CF^2*zb*G[2, 1, 1, 0, 0, 0, zb])/4 - 
   (159*CA*CF^2*G[2, 1, 1, 0, 0, 1, zb])/2 - 
   (159*CA*CF^2*G[2, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (159*CA*CF^2*zb*G[2, 1, 1, 0, 0, 1, zb])/2 - 
   (159*CA*CF^2*G[2, 1, 1, 0, 1, 0, zb])/2 - 
   (159*CA*CF^2*G[2, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (159*CA*CF^2*zb*G[2, 1, 1, 0, 1, 0, zb])/2 + 
   (129*CA*CF^2*G[2, 1, 1, 0, 1, 1, zb])/2 + 
   (129*CA*CF^2*G[2, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (129*CA*CF^2*zb*G[2, 1, 1, 0, 1, 1, zb])/2 - 
   (339*CA*CF^2*G[2, 1, 1, 1, 0, 0, zb])/4 - 
   (339*CA*CF^2*G[2, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (339*CA*CF^2*zb*G[2, 1, 1, 1, 0, 0, zb])/4 + 
   69*CA*CF^2*G[2, 1, 1, 1, 0, 1, zb] + (69*CA*CF^2*G[2, 1, 1, 1, 0, 1, zb])/
    (-1 + zb) - 69*CA*CF^2*zb*G[2, 1, 1, 1, 0, 1, zb] + 
   (279*CA*CF^2*G[2, 1, 1, 1, 1, 0, zb])/4 + 
   (279*CA*CF^2*G[2, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (279*CA*CF^2*zb*G[2, 1, 1, 1, 1, 0, zb])/4 - 
   (225*CA*CF^2*G[2, 1, 1, 1, 1, 1, zb])/4 - 
   (225*CA*CF^2*G[2, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (225*CA*CF^2*zb*G[2, 1, 1, 1, 1, 1, zb])/4 - 
   (13321*CA^2*CF*G[0, 0, 0, 0, 0, 0, 0, zb])/12 - 
   (8653*CA*CF^2*G[0, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (2048*CF^3*G[0, 0, 0, 0, 0, 0, 0, zb])/3 - 
   (13321*CA^2*CF*G[0, 0, 0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (8653*CA*CF^2*G[0, 0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (4096*CF^3*G[0, 0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (13321*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/12 - 
   (8653*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (2048*CF^3*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/3 + 
   (23773*CA^2*CF*G[0, 0, 0, 0, 0, 0, 1, zb])/24 + 
   (43027*CA*CF^2*G[0, 0, 0, 0, 0, 0, 1, zb])/24 + 
   512*CF^3*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   (23773*CA^2*CF*G[0, 0, 0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (43027*CA*CF^2*G[0, 0, 0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (1024*CF^3*G[0, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (23773*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/24 + 
   (43027*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/24 + 
   512*CF^3*zb*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   (21413*CA^2*CF*G[0, 0, 0, 0, 0, 1, 0, zb])/24 + 
   (40037*CA*CF^2*G[0, 0, 0, 0, 0, 1, 0, zb])/24 + 
   (2129*CF^3*G[0, 0, 0, 0, 0, 1, 0, zb])/4 + 
   (21413*CA^2*CF*G[0, 0, 0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (40037*CA*CF^2*G[0, 0, 0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (2129*CF^3*G[0, 0, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (21413*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/24 + 
   (40037*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/24 + 
   (2129*CF^3*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/4 - 
   (18989*CA^2*CF*G[0, 0, 0, 0, 0, 1, 1, zb])/24 - 
   (10903*CA*CF^2*G[0, 0, 0, 0, 0, 1, 1, zb])/8 - 
   (1617*CF^3*G[0, 0, 0, 0, 0, 1, 1, zb])/4 - 
   (18989*CA^2*CF*G[0, 0, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (10903*CA*CF^2*G[0, 0, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (1617*CF^3*G[0, 0, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (18989*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/24 - 
   (10903*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/8 - 
   (1617*CF^3*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/4 + 
   (19453*CA^2*CF*G[0, 0, 0, 0, 1, 0, 0, zb])/24 + 
   (37669*CA*CF^2*G[0, 0, 0, 0, 1, 0, 0, zb])/24 + 
   (2237*CF^3*G[0, 0, 0, 0, 1, 0, 0, zb])/4 + 
   (19453*CA^2*CF*G[0, 0, 0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (37669*CA*CF^2*G[0, 0, 0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (2237*CF^3*G[0, 0, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (19453*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/24 + 
   (37669*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/24 + 
   (2237*CF^3*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/4 - 
   (17299*CA^2*CF*G[0, 0, 0, 0, 1, 0, 1, zb])/24 - 
   (10339*CA*CF^2*G[0, 0, 0, 0, 1, 0, 1, zb])/8 - 
   (847*CF^3*G[0, 0, 0, 0, 1, 0, 1, zb])/2 - 
   (17299*CA^2*CF*G[0, 0, 0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (10339*CA*CF^2*G[0, 0, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (847*CF^3*G[0, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (17299*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/24 - 
   (10339*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/8 - 
   (847*CF^3*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/2 - 
   (4825*CA^2*CF*G[0, 0, 0, 0, 1, 1, 0, zb])/8 - 
   (9213*CA*CF^2*G[0, 0, 0, 0, 1, 1, 0, zb])/8 - 
   (1717*CF^3*G[0, 0, 0, 0, 1, 1, 0, zb])/4 - 
   (4825*CA^2*CF*G[0, 0, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (9213*CA*CF^2*G[0, 0, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (1717*CF^3*G[0, 0, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (4825*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/8 - 
   (9213*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/8 - 
   (1717*CF^3*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/4 + 
   (4231*CA^2*CF*G[0, 0, 0, 0, 1, 1, 1, zb])/8 + 
   (7425*CA*CF^2*G[0, 0, 0, 0, 1, 1, 1, zb])/8 + 
   (651*CF^3*G[0, 0, 0, 0, 1, 1, 1, zb])/2 + 
   (4231*CA^2*CF*G[0, 0, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (7425*CA*CF^2*G[0, 0, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (651*CF^3*G[0, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (4231*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/8 + 
   (7425*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/8 + 
   (651*CF^3*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/2 + 
   (17813*CA^2*CF*G[0, 0, 0, 1, 0, 0, 0, zb])/24 + 
   (35789*CA*CF^2*G[0, 0, 0, 1, 0, 0, 0, zb])/24 + 
   (2381*CF^3*G[0, 0, 0, 1, 0, 0, 0, zb])/4 + 
   (17813*CA^2*CF*G[0, 0, 0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (35789*CA*CF^2*G[0, 0, 0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (2381*CF^3*G[0, 0, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (17813*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/24 + 
   (35789*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/24 + 
   (2381*CF^3*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/4 - 
   (15875*CA^2*CF*G[0, 0, 0, 1, 0, 0, 1, zb])/24 - 
   (9907*CA*CF^2*G[0, 0, 0, 1, 0, 0, 1, zb])/8 - 
   449*CF^3*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   (15875*CA^2*CF*G[0, 0, 0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (9907*CA*CF^2*G[0, 0, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (898*CF^3*G[0, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (15875*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/24 - 
   (9907*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/8 - 
   449*CF^3*zb*G[0, 0, 0, 1, 0, 0, 1, zb] - 
   (14329*CA^2*CF*G[0, 0, 0, 1, 0, 1, 0, zb])/24 - 
   (9303*CA*CF^2*G[0, 0, 0, 1, 0, 1, 0, zb])/8 - 
   (1877*CF^3*G[0, 0, 0, 1, 0, 1, 0, zb])/4 - 
   (14329*CA^2*CF*G[0, 0, 0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (9303*CA*CF^2*G[0, 0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (1877*CF^3*G[0, 0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (14329*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/24 - 
   (9303*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/8 - 
   (1877*CF^3*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/4 + 
   (4241*CA^2*CF*G[0, 0, 0, 1, 0, 1, 1, zb])/8 + 
   (7657*CA*CF^2*G[0, 0, 0, 1, 0, 1, 1, zb])/8 + 
   (1431*CF^3*G[0, 0, 0, 1, 0, 1, 1, zb])/4 + 
   (4241*CA^2*CF*G[0, 0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (7657*CA*CF^2*G[0, 0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1431*CF^3*G[0, 0, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (4241*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/8 + 
   (7657*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/8 + 
   (1431*CF^3*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/4 - 
   (11447*CA^2*CF*G[0, 0, 0, 1, 1, 0, 0, zb])/24 - 
   (7997*CA*CF^2*G[0, 0, 0, 1, 1, 0, 0, zb])/8 - 
   (1857*CF^3*G[0, 0, 0, 1, 1, 0, 0, zb])/4 - 
   (11447*CA^2*CF*G[0, 0, 0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (7997*CA*CF^2*G[0, 0, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (1857*CF^3*G[0, 0, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (11447*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/24 - 
   (7997*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/8 - 
   (1857*CF^3*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/4 + 
   (3393*CA^2*CF*G[0, 0, 0, 1, 1, 0, 1, zb])/8 + 
   (6579*CA*CF^2*G[0, 0, 0, 1, 1, 0, 1, zb])/8 + 
   (699*CF^3*G[0, 0, 0, 1, 1, 0, 1, zb])/2 + 
   (3393*CA^2*CF*G[0, 0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (6579*CA*CF^2*G[0, 0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (699*CF^3*G[0, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (3393*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/8 + 
   (6579*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/8 + 
   (699*CF^3*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/2 + 
   (2707*CA^2*CF*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (5795*CA*CF^2*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (1401*CF^3*G[0, 0, 0, 1, 1, 1, 0, zb])/4 + 
   (2707*CA^2*CF*G[0, 0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (5795*CA*CF^2*G[0, 0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1401*CF^3*G[0, 0, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (2707*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (5795*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (1401*CF^3*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/4 - 
   (2377*CA^2*CF*G[0, 0, 0, 1, 1, 1, 1, zb])/8 - 
   (4679*CA*CF^2*G[0, 0, 0, 1, 1, 1, 1, zb])/8 - 
   (1049*CF^3*G[0, 0, 0, 1, 1, 1, 1, zb])/4 - 
   (2377*CA^2*CF*G[0, 0, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (4679*CA*CF^2*G[0, 0, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (1049*CF^3*G[0, 0, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (2377*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/8 - 
   (4679*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/8 - 
   (1049*CF^3*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/4 + 
   (16429*CA^2*CF*G[0, 0, 1, 0, 0, 0, 0, zb])/24 + 
   (34285*CA*CF^2*G[0, 0, 1, 0, 0, 0, 0, zb])/24 + 
   (2573*CF^3*G[0, 0, 1, 0, 0, 0, 0, zb])/4 + 
   (16429*CA^2*CF*G[0, 0, 1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (34285*CA*CF^2*G[0, 0, 1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (2573*CF^3*G[0, 0, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (16429*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/24 + 
   (34285*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/24 + 
   (2573*CF^3*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/4 - 
   (14659*CA^2*CF*G[0, 0, 1, 0, 0, 0, 1, zb])/24 - 
   (9583*CA*CF^2*G[0, 0, 1, 0, 0, 0, 1, zb])/8 - 
   (1931*CF^3*G[0, 0, 1, 0, 0, 0, 1, zb])/4 - 
   (14659*CA^2*CF*G[0, 0, 1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (9583*CA*CF^2*G[0, 0, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (1931*CF^3*G[0, 0, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (14659*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/24 - 
   (9583*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/8 - 
   (1931*CF^3*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/4 - 
   (13229*CA^2*CF*G[0, 0, 1, 0, 0, 1, 0, zb])/24 - 
   (8951*CA*CF^2*G[0, 0, 1, 0, 0, 1, 0, zb])/8 - 
   503*CF^3*G[0, 0, 1, 0, 0, 1, 0, zb] - 
   (13229*CA^2*CF*G[0, 0, 1, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (8951*CA*CF^2*G[0, 0, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (1006*CF^3*G[0, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (13229*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/24 - 
   (8951*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/8 - 
   503*CF^3*zb*G[0, 0, 1, 0, 0, 1, 0, zb] + 
   (3921*CA^2*CF*G[0, 0, 1, 0, 0, 1, 1, zb])/8 + 
   (7433*CA*CF^2*G[0, 0, 1, 0, 0, 1, 1, zb])/8 + 
   381*CF^3*G[0, 0, 1, 0, 0, 1, 1, zb] + 
   (3921*CA^2*CF*G[0, 0, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (7433*CA*CF^2*G[0, 0, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (762*CF^3*G[0, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (3921*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/8 + 
   (7433*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/8 + 
   381*CF^3*zb*G[0, 0, 1, 0, 0, 1, 1, zb] - 
   (12049*CA^2*CF*G[0, 0, 1, 0, 1, 0, 0, zb])/24 - 
   (8447*CA*CF^2*G[0, 0, 1, 0, 1, 0, 0, zb])/8 - 
   530*CF^3*G[0, 0, 1, 0, 1, 0, 0, zb] - 
   (12049*CA^2*CF*G[0, 0, 1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (8447*CA*CF^2*G[0, 0, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (1060*CF^3*G[0, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (12049*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/24 - 
   (8447*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/8 - 
   530*CF^3*zb*G[0, 0, 1, 0, 1, 0, 0, zb] + 
   (3569*CA^2*CF*G[0, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (7099*CA*CF^2*G[0, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (1605*CF^3*G[0, 0, 1, 0, 1, 0, 1, zb])/4 + 
   (3569*CA^2*CF*G[0, 0, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (7099*CA*CF^2*G[0, 0, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (1605*CF^3*G[0, 0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (3569*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (7099*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/8 + 
   (1605*CF^3*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/4 + 
   (2999*CA^2*CF*G[0, 0, 1, 0, 1, 1, 0, zb])/8 + 
   (6403*CA*CF^2*G[0, 0, 1, 0, 1, 1, 0, zb])/8 + 
   408*CF^3*G[0, 0, 1, 0, 1, 1, 0, zb] + 
   (2999*CA^2*CF*G[0, 0, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (6403*CA*CF^2*G[0, 0, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (816*CF^3*G[0, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (2999*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/8 + 
   (6403*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/8 + 
   408*CF^3*zb*G[0, 0, 1, 0, 1, 1, 0, zb] - 
   (2637*CA^2*CF*G[0, 0, 1, 0, 1, 1, 1, zb])/8 - 
   (5321*CA*CF^2*G[0, 0, 1, 0, 1, 1, 1, zb])/8 - 
   (1235*CF^3*G[0, 0, 1, 0, 1, 1, 1, zb])/4 - 
   (2637*CA^2*CF*G[0, 0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (5321*CA*CF^2*G[0, 0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (1235*CF^3*G[0, 0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (2637*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/8 - 
   (5321*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/8 - 
   (1235*CF^3*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/4 - 
   (3135*CA^2*CF*G[0, 0, 1, 1, 0, 0, 0, zb])/8 - 
   (7041*CA*CF^2*G[0, 0, 1, 1, 0, 0, 0, zb])/8 - 
   (2059*CF^3*G[0, 0, 1, 1, 0, 0, 0, zb])/4 - 
   (3135*CA^2*CF*G[0, 0, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (7041*CA*CF^2*G[0, 0, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (2059*CF^3*G[0, 0, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (3135*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/8 - 
   (7041*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/8 - 
   (2059*CF^3*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/4 + 
   (2811*CA^2*CF*G[0, 0, 1, 1, 0, 0, 1, zb])/8 + 
   (5939*CA*CF^2*G[0, 0, 1, 1, 0, 0, 1, zb])/8 + 
   384*CF^3*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (2811*CA^2*CF*G[0, 0, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (5939*CA*CF^2*G[0, 0, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (768*CF^3*G[0, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (2811*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/8 + 
   (5939*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/8 + 
   384*CF^3*zb*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (2515*CA^2*CF*G[0, 0, 1, 1, 0, 1, 0, zb])/8 + 
   (5549*CA*CF^2*G[0, 0, 1, 1, 0, 1, 0, zb])/8 + 
   (1617*CF^3*G[0, 0, 1, 1, 0, 1, 0, zb])/4 + 
   (2515*CA^2*CF*G[0, 0, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (5549*CA*CF^2*G[0, 0, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (1617*CF^3*G[0, 0, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (2515*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/8 + 
   (5549*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/8 + 
   (1617*CF^3*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/4 - 
   (2259*CA^2*CF*G[0, 0, 1, 1, 0, 1, 1, zb])/8 - 
   (4663*CA*CF^2*G[0, 0, 1, 1, 0, 1, 1, zb])/8 - 
   (1217*CF^3*G[0, 0, 1, 1, 0, 1, 1, zb])/4 - 
   (2259*CA^2*CF*G[0, 0, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (4663*CA*CF^2*G[0, 0, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (1217*CF^3*G[0, 0, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (2259*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/8 - 
   (4663*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/8 - 
   (1217*CF^3*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/4 + 
   (1911*CA^2*CF*G[0, 0, 1, 1, 1, 0, 0, zb])/8 + 
   (4635*CA*CF^2*G[0, 0, 1, 1, 1, 0, 0, zb])/8 + 
   (771*CF^3*G[0, 0, 1, 1, 1, 0, 0, zb])/2 + 
   (1911*CA^2*CF*G[0, 0, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (4635*CA*CF^2*G[0, 0, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (771*CF^3*G[0, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (1911*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/8 + 
   (4635*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/8 + 
   (771*CF^3*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/2 - 
   (1727*CA^2*CF*G[0, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (3911*CA*CF^2*G[0, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (1139*CF^3*G[0, 0, 1, 1, 1, 0, 1, zb])/4 - 
   (1727*CA^2*CF*G[0, 0, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (3911*CA*CF^2*G[0, 0, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (1139*CF^3*G[0, 0, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1727*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (3911*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (1139*CF^3*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/4 - 
   (1349*CA^2*CF*G[0, 0, 1, 1, 1, 1, 0, zb])/8 - 
   (3421*CA*CF^2*G[0, 0, 1, 1, 1, 1, 0, zb])/8 - 
   (1139*CF^3*G[0, 0, 1, 1, 1, 1, 0, zb])/4 - 
   (1349*CA^2*CF*G[0, 0, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (3421*CA*CF^2*G[0, 0, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (1139*CF^3*G[0, 0, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1349*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/8 - 
   (3421*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/8 - 
   (1139*CF^3*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/4 + 
   (611*CA^2*CF*G[0, 0, 1, 1, 1, 1, 1, zb])/4 + 
   (2865*CA*CF^2*G[0, 0, 1, 1, 1, 1, 1, zb])/8 + 
   (831*CF^3*G[0, 0, 1, 1, 1, 1, 1, zb])/4 + 
   (611*CA^2*CF*G[0, 0, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (2865*CA*CF^2*G[0, 0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (831*CF^3*G[0, 0, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (611*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/4 + 
   (2865*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/8 + 
   (831*CF^3*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/4 - 
   4*CA^2*CF*G[0, 0, 1, 2, 1, 0, 0, zb] - 
   14*CA*CF^2*G[0, 0, 1, 2, 1, 0, 0, zb] - 
   (8*CA^2*CF*G[0, 0, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
   (28*CA*CF^2*G[0, 0, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
   4*CA^2*CF*zb*G[0, 0, 1, 2, 1, 0, 0, zb] - 
   14*CA*CF^2*zb*G[0, 0, 1, 2, 1, 0, 0, zb] + 
   4*CA^2*CF*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   14*CA*CF^2*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   (8*CA^2*CF*G[0, 0, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   (28*CA*CF^2*G[0, 0, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   4*CA^2*CF*zb*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   14*CA*CF^2*zb*G[0, 0, 1, 2, 1, 0, 1, zb] + 
   6*CA^2*CF*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   21*CA*CF^2*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   (12*CA^2*CF*G[0, 0, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   (42*CA*CF^2*G[0, 0, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   6*CA^2*CF*zb*G[0, 0, 1, 2, 1, 1, 0, zb] + 
   21*CA*CF^2*zb*G[0, 0, 1, 2, 1, 1, 0, zb] - 
   6*CA^2*CF*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   21*CA*CF^2*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   (12*CA^2*CF*G[0, 0, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (42*CA*CF^2*G[0, 0, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   6*CA^2*CF*zb*G[0, 0, 1, 2, 1, 1, 1, zb] - 
   21*CA*CF^2*zb*G[0, 0, 1, 2, 1, 1, 1, zb] + 
   (1906*CA^2*CF*G[0, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (16531*CA*CF^2*G[0, 1, 0, 0, 0, 0, 0, zb])/12 + 
   (2829*CF^3*G[0, 1, 0, 0, 0, 0, 0, zb])/4 + 
   (3812*CA^2*CF*G[0, 1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (16531*CA*CF^2*G[0, 1, 0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (2829*CF^3*G[0, 1, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1906*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (16531*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/12 + 
   (2829*CF^3*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/4 - 
   (13601*CA^2*CF*G[0, 1, 0, 0, 0, 0, 1, zb])/24 - 
   (2321*CA*CF^2*G[0, 1, 0, 0, 0, 0, 1, zb])/2 - 
   (1071*CF^3*G[0, 1, 0, 0, 0, 0, 1, zb])/2 - 
   (13601*CA^2*CF*G[0, 1, 0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (2321*CA*CF^2*G[0, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (1071*CF^3*G[0, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (13601*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/24 - 
   (2321*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/2 - 
   (1071*CF^3*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/2 - 
   (12271*CA^2*CF*G[0, 1, 0, 0, 0, 1, 0, zb])/24 - 
   1078*CA*CF^2*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   (2223*CF^3*G[0, 1, 0, 0, 0, 1, 0, zb])/4 - 
   (12271*CA^2*CF*G[0, 1, 0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (2156*CA*CF^2*G[0, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (2223*CF^3*G[0, 1, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (12271*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/24 - 
   1078*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb] - 
   (2223*CF^3*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/4 + 
   (3637*CA^2*CF*G[0, 1, 0, 0, 0, 1, 1, zb])/8 + 
   898*CA*CF^2*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   (1701*CF^3*G[0, 1, 0, 0, 0, 1, 1, zb])/4 + 
   (3637*CA^2*CF*G[0, 1, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1796*CA*CF^2*G[0, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (1701*CF^3*G[0, 1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (3637*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/8 + 
   898*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb] + 
   (1701*CF^3*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/4 - 
   (11171*CA^2*CF*G[0, 1, 0, 0, 1, 0, 0, zb])/24 - 
   1012*CA*CF^2*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   (2331*CF^3*G[0, 1, 0, 0, 1, 0, 0, zb])/4 - 
   (11171*CA^2*CF*G[0, 1, 0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (2024*CA*CF^2*G[0, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (2331*CF^3*G[0, 1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (11171*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/24 - 
   1012*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb] - 
   (2331*CF^3*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/4 + 
   (3313*CA^2*CF*G[0, 1, 0, 0, 1, 0, 1, zb])/8 + 
   852*CA*CF^2*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   444*CF^3*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   (3313*CA^2*CF*G[0, 1, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (1704*CA*CF^2*G[0, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (888*CF^3*G[0, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (3313*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/8 + 
   852*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   444*CF^3*zb*G[0, 1, 0, 0, 1, 0, 1, zb] + 
   (2787*CA^2*CF*G[0, 1, 0, 0, 1, 1, 0, zb])/8 + 
   (1519*CA*CF^2*G[0, 1, 0, 0, 1, 1, 0, zb])/2 + 
   (1797*CF^3*G[0, 1, 0, 0, 1, 1, 0, zb])/4 + 
   (2787*CA^2*CF*G[0, 1, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1519*CA*CF^2*G[0, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (1797*CF^3*G[0, 1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (2787*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/8 + 
   (1519*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/2 + 
   (1797*CF^3*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/4 - 
   (2457*CA^2*CF*G[0, 1, 0, 0, 1, 1, 1, zb])/8 - 
   630*CA*CF^2*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   342*CF^3*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   (2457*CA^2*CF*G[0, 1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (1260*CA*CF^2*G[0, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (684*CF^3*G[0, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (2457*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/8 - 
   630*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   342*CF^3*zb*G[0, 1, 0, 0, 1, 1, 1, zb] - 
   (10249*CA^2*CF*G[0, 1, 0, 1, 0, 0, 0, zb])/24 - 
   959*CA*CF^2*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   (2475*CF^3*G[0, 1, 0, 1, 0, 0, 0, zb])/4 - 
   (10249*CA^2*CF*G[0, 1, 0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (1918*CA*CF^2*G[0, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (2475*CF^3*G[0, 1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (10249*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/24 - 
   959*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   (2475*CF^3*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/4 + 
   (3027*CA^2*CF*G[0, 1, 0, 1, 0, 0, 1, zb])/8 + 
   (3275*CA*CF^2*G[0, 1, 0, 1, 0, 0, 1, zb])/4 + 
   (945*CF^3*G[0, 1, 0, 1, 0, 0, 1, zb])/2 + 
   (3027*CA^2*CF*G[0, 1, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (3275*CA*CF^2*G[0, 1, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (945*CF^3*G[0, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (3027*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/8 + 
   (3275*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/4 + 
   (945*CF^3*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/2 + 
   (2731*CA^2*CF*G[0, 1, 0, 1, 0, 1, 0, zb])/8 + 
   (3073*CA*CF^2*G[0, 1, 0, 1, 0, 1, 0, zb])/4 + 
   (1971*CF^3*G[0, 1, 0, 1, 0, 1, 0, zb])/4 + 
   (2731*CA^2*CF*G[0, 1, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (3073*CA*CF^2*G[0, 1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (1971*CF^3*G[0, 1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (2731*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/8 + 
   (3073*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/4 + 
   (1971*CF^3*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/4 - 
   (2419*CA^2*CF*G[0, 1, 0, 1, 0, 1, 1, zb])/8 - 
   (2613*CA*CF^2*G[0, 1, 0, 1, 0, 1, 1, zb])/4 - 
   (1521*CF^3*G[0, 1, 0, 1, 0, 1, 1, zb])/4 - 
   (2419*CA^2*CF*G[0, 1, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (2613*CA*CF^2*G[0, 1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (1521*CF^3*G[0, 1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (2419*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/8 - 
   (2613*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/4 - 
   (1521*CF^3*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/4 + 
   (2201*CA^2*CF*G[0, 1, 0, 1, 1, 0, 0, zb])/8 + 
   (1321*CA*CF^2*G[0, 1, 0, 1, 1, 0, 0, zb])/2 + 
   (1965*CF^3*G[0, 1, 0, 1, 1, 0, 0, zb])/4 + 
   (2201*CA^2*CF*G[0, 1, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1321*CA*CF^2*G[0, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (1965*CF^3*G[0, 1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (2201*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/8 + 
   (1321*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/2 + 
   (1965*CF^3*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/4 - 
   (1945*CA^2*CF*G[0, 1, 0, 1, 1, 0, 1, zb])/8 - 
   565*CA*CF^2*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   375*CF^3*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   (1945*CA^2*CF*G[0, 1, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (1130*CA*CF^2*G[0, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (750*CF^3*G[0, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1945*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/8 - 
   565*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   375*CF^3*zb*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   (1561*CA^2*CF*G[0, 1, 0, 1, 1, 1, 0, zb])/8 - 
   (1999*CA*CF^2*G[0, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (1503*CF^3*G[0, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (1561*CA^2*CF*G[0, 1, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (1999*CA*CF^2*G[0, 1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1503*CF^3*G[0, 1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1561*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/8 - 
   (1999*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (1503*CF^3*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/4 + 
   (343*CA^2*CF*G[0, 1, 0, 1, 1, 1, 1, zb])/2 + 
   (1697*CA*CF^2*G[0, 1, 0, 1, 1, 1, 1, zb])/4 + 
   (1143*CF^3*G[0, 1, 0, 1, 1, 1, 1, zb])/4 + 
   (343*CA^2*CF*G[0, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (1697*CA*CF^2*G[0, 1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (1143*CF^3*G[0, 1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (343*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/2 + 
   (1697*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/4 + 
   (1143*CF^3*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/4 - 
   (8063*CA^2*CF*G[0, 1, 1, 0, 0, 0, 0, zb])/24 - 
   755*CA*CF^2*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   (2427*CF^3*G[0, 1, 1, 0, 0, 0, 0, zb])/4 - 
   (8063*CA^2*CF*G[0, 1, 1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (1510*CA*CF^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (2427*CF^3*G[0, 1, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (8063*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/24 - 
   755*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb] - 
   (2427*CF^3*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/4 + 
   (2409*CA^2*CF*G[0, 1, 1, 0, 0, 0, 1, zb])/8 + 
   (2603*CA*CF^2*G[0, 1, 1, 0, 0, 0, 1, zb])/4 + 
   (1831*CF^3*G[0, 1, 1, 0, 0, 0, 1, zb])/4 + 
   (2409*CA^2*CF*G[0, 1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (2603*CA*CF^2*G[0, 1, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (1831*CF^3*G[0, 1, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (2409*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/8 + 
   (2603*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/4 + 
   (1831*CF^3*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/4 + 
   (2157*CA^2*CF*G[0, 1, 1, 0, 0, 1, 0, zb])/8 + 
   (1199*CA*CF^2*G[0, 1, 1, 0, 0, 1, 0, zb])/2 + 
   478*CF^3*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   (2157*CA^2*CF*G[0, 1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (1199*CA*CF^2*G[0, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (956*CF^3*G[0, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (2157*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/8 + 
   (1199*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/2 + 
   478*CF^3*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   (1937*CA^2*CF*G[0, 1, 1, 0, 0, 1, 1, zb])/8 - 
   (1027*CA*CF^2*G[0, 1, 1, 0, 0, 1, 1, zb])/2 - 
   364*CF^3*G[0, 1, 1, 0, 0, 1, 1, zb] - 
   (1937*CA^2*CF*G[0, 1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (1027*CA*CF^2*G[0, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (728*CF^3*G[0, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (1937*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/8 - 
   (1027*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/2 - 
   364*CF^3*zb*G[0, 1, 1, 0, 0, 1, 1, zb] + 
   (1951*CA^2*CF*G[0, 1, 1, 0, 1, 0, 0, zb])/8 + 
   558*CA*CF^2*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   505*CF^3*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   (1951*CA^2*CF*G[0, 1, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1116*CA*CF^2*G[0, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1010*CF^3*G[0, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1951*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/8 + 
   558*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   505*CF^3*zb*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   (1737*CA^2*CF*G[0, 1, 1, 0, 1, 0, 1, zb])/8 - 
   (1957*CA*CF^2*G[0, 1, 1, 0, 1, 0, 1, zb])/4 - 
   (1537*CF^3*G[0, 1, 1, 0, 1, 0, 1, zb])/4 - 
   (1737*CA^2*CF*G[0, 1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (1957*CA*CF^2*G[0, 1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1537*CF^3*G[0, 1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1737*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/8 - 
   (1957*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/4 - 
   (1537*CF^3*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/4 - 
   (1429*CA^2*CF*G[0, 1, 1, 0, 1, 1, 0, zb])/8 - 
   (873*CA*CF^2*G[0, 1, 1, 0, 1, 1, 0, zb])/2 - 
   391*CF^3*G[0, 1, 1, 0, 1, 1, 0, zb] - 
   (1429*CA^2*CF*G[0, 1, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (873*CA*CF^2*G[0, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (782*CF^3*G[0, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (1429*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/8 - 
   (873*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/2 - 
   391*CF^3*zb*G[0, 1, 1, 0, 1, 1, 0, zb] + 
   (633*CA^2*CF*G[0, 1, 1, 0, 1, 1, 1, zb])/4 + 
   (1529*CA*CF^2*G[0, 1, 1, 0, 1, 1, 1, zb])/4 + 
   (1189*CF^3*G[0, 1, 1, 0, 1, 1, 1, zb])/4 + 
   (633*CA^2*CF*G[0, 1, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (1529*CA*CF^2*G[0, 1, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (1189*CF^3*G[0, 1, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (633*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/4 + 
   (1529*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/4 + 
   (1189*CF^3*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/4 + 
   (1475*CA^2*CF*G[0, 1, 1, 1, 0, 0, 0, zb])/8 + 
   (1759*CA*CF^2*G[0, 1, 1, 1, 0, 0, 0, zb])/4 + 
   (1849*CF^3*G[0, 1, 1, 1, 0, 0, 0, zb])/4 + 
   (1475*CA^2*CF*G[0, 1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (1759*CA*CF^2*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1849*CF^3*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1475*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/8 + 
   (1759*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/4 + 
   (1849*CF^3*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/4 - 
   (1335*CA^2*CF*G[0, 1, 1, 1, 0, 0, 1, zb])/8 - 
   (777*CA*CF^2*G[0, 1, 1, 1, 0, 0, 1, zb])/2 - 
   (693*CF^3*G[0, 1, 1, 1, 0, 0, 1, zb])/2 - 
   (1335*CA^2*CF*G[0, 1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (777*CA*CF^2*G[0, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (693*CF^3*G[0, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (1335*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/8 - 
   (777*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/2 - 
   (693*CF^3*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/2 - 
   (1179*CA^2*CF*G[0, 1, 1, 1, 0, 1, 0, zb])/8 - 
   (1423*CA*CF^2*G[0, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (1467*CF^3*G[0, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (1179*CA^2*CF*G[0, 1, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (1423*CA*CF^2*G[0, 1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (1467*CF^3*G[0, 1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (1179*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/8 - 
   (1423*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (1467*CF^3*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/4 + 
   135*CA^2*CF*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (1259*CA*CF^2*G[0, 1, 1, 1, 0, 1, 1, zb])/4 + 
   (1113*CF^3*G[0, 1, 1, 1, 0, 1, 1, zb])/4 + 
   (270*CA^2*CF*G[0, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (1259*CA*CF^2*G[0, 1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (1113*CF^3*G[0, 1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   135*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, 1, zb] + 
   (1259*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/4 + 
   (1113*CF^3*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (879*CA^2*CF*G[0, 1, 1, 1, 1, 0, 0, zb])/8 - 
   286*CA*CF^2*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   347*CF^3*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   (879*CA^2*CF*G[0, 1, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (572*CA*CF^2*G[0, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (694*CF^3*G[0, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (879*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/8 - 
   286*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   347*CF^3*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   (405*CA^2*CF*G[0, 1, 1, 1, 1, 0, 1, zb])/4 + 
   (1031*CA*CF^2*G[0, 1, 1, 1, 1, 0, 1, zb])/4 + 
   (1033*CF^3*G[0, 1, 1, 1, 1, 0, 1, zb])/4 + 
   (405*CA^2*CF*G[0, 1, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (1031*CA*CF^2*G[0, 1, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (1033*CF^3*G[0, 1, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (405*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/4 + 
   (1031*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/4 + 
   (1033*CF^3*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/4 + 
   (153*CA^2*CF*G[0, 1, 1, 1, 1, 1, 0, zb])/2 + 
   (877*CA*CF^2*G[0, 1, 1, 1, 1, 1, 0, zb])/4 + 
   (1033*CF^3*G[0, 1, 1, 1, 1, 1, 0, zb])/4 + 
   (153*CA^2*CF*G[0, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (877*CA*CF^2*G[0, 1, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (1033*CF^3*G[0, 1, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (153*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/2 + 
   (877*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/4 + 
   (1033*CF^3*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/4 - 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, 1, 1, zb])/16 - 
   (397*CA*CF^2*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (381*CF^3*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (397*CA*CF^2*G[0, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (381*CF^3*G[0, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (1161*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/16 - 
   (397*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (381*CF^3*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   2*CA^2*CF*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   17*CA*CF^2*G[0, 1, 1, 2, 1, 0, 0, zb] - 
   (4*CA^2*CF*G[0, 1, 1, 2, 1, 0, 0, zb])/(-1 + zb) + 
   (34*CA*CF^2*G[0, 1, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
   2*CA^2*CF*zb*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   17*CA*CF^2*zb*G[0, 1, 1, 2, 1, 0, 0, zb] + 
   2*CA^2*CF*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   17*CA*CF^2*G[0, 1, 1, 2, 1, 0, 1, zb] + 
   (4*CA^2*CF*G[0, 1, 1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   (34*CA*CF^2*G[0, 1, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   2*CA^2*CF*zb*G[0, 1, 1, 2, 1, 0, 1, zb] - 
   17*CA*CF^2*zb*G[0, 1, 1, 2, 1, 0, 1, zb] + 
   3*CA^2*CF*G[0, 1, 1, 2, 1, 1, 0, zb] - 
   (51*CA*CF^2*G[0, 1, 1, 2, 1, 1, 0, zb])/2 + 
   (6*CA^2*CF*G[0, 1, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   (51*CA*CF^2*G[0, 1, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   3*CA^2*CF*zb*G[0, 1, 1, 2, 1, 1, 0, zb] - 
   (51*CA*CF^2*zb*G[0, 1, 1, 2, 1, 1, 0, zb])/2 - 
   3*CA^2*CF*G[0, 1, 1, 2, 1, 1, 1, zb] + 
   (51*CA*CF^2*G[0, 1, 1, 2, 1, 1, 1, zb])/2 - 
   (6*CA^2*CF*G[0, 1, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   (51*CA*CF^2*G[0, 1, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   3*CA^2*CF*zb*G[0, 1, 1, 2, 1, 1, 1, zb] + 
   (51*CA*CF^2*zb*G[0, 1, 1, 2, 1, 1, 1, zb])/2 - 
   36*CA*CF^2*G[0, 1, 2, 1, 0, 0, 0, zb] - 
   (72*CA*CF^2*G[0, 1, 2, 1, 0, 0, 0, zb])/(-1 + zb) - 
   36*CA*CF^2*zb*G[0, 1, 2, 1, 0, 0, 0, zb] + 
   32*CA*CF^2*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   (64*CA*CF^2*G[0, 1, 2, 1, 0, 0, 1, zb])/(-1 + zb) + 
   32*CA*CF^2*zb*G[0, 1, 2, 1, 0, 0, 1, zb] + 
   32*CA*CF^2*G[0, 1, 2, 1, 0, 1, 0, zb] + 
   (64*CA*CF^2*G[0, 1, 2, 1, 0, 1, 0, zb])/(-1 + zb) + 
   32*CA*CF^2*zb*G[0, 1, 2, 1, 0, 1, 0, zb] - 
   28*CA*CF^2*G[0, 1, 2, 1, 0, 1, 1, zb] - 
   (56*CA*CF^2*G[0, 1, 2, 1, 0, 1, 1, zb])/(-1 + zb) - 
   28*CA*CF^2*zb*G[0, 1, 2, 1, 0, 1, 1, zb] + 
   46*CA*CF^2*G[0, 1, 2, 1, 1, 0, 0, zb] + 
   (92*CA*CF^2*G[0, 1, 2, 1, 1, 0, 0, zb])/(-1 + zb) + 
   46*CA*CF^2*zb*G[0, 1, 2, 1, 1, 0, 0, zb] - 
   40*CA*CF^2*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   (80*CA*CF^2*G[0, 1, 2, 1, 1, 0, 1, zb])/(-1 + zb) - 
   40*CA*CF^2*zb*G[0, 1, 2, 1, 1, 0, 1, zb] - 
   42*CA*CF^2*G[0, 1, 2, 1, 1, 1, 0, zb] - 
   (84*CA*CF^2*G[0, 1, 2, 1, 1, 1, 0, zb])/(-1 + zb) - 
   42*CA*CF^2*zb*G[0, 1, 2, 1, 1, 1, 0, zb] + 
   36*CA*CF^2*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   (72*CA*CF^2*G[0, 1, 2, 1, 1, 1, 1, zb])/(-1 + zb) + 
   36*CA*CF^2*zb*G[0, 1, 2, 1, 1, 1, 1, zb] + 
   (18131*CA^2*CF*G[1, 0, 0, 0, 0, 0, 0, zb])/24 + 
   (34865*CA*CF^2*G[1, 0, 0, 0, 0, 0, 0, zb])/24 + 
   512*CF^3*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   (18131*CA^2*CF*G[1, 0, 0, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (34865*CA*CF^2*G[1, 0, 0, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (1024*CF^3*G[1, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (18131*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/24 + 
   (34865*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/24 + 
   512*CF^3*zb*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   (2029*CA^2*CF*G[1, 0, 0, 0, 0, 0, 1, zb])/3 - 
   (9619*CA*CF^2*G[1, 0, 0, 0, 0, 0, 1, zb])/8 - 
   384*CF^3*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (4058*CA^2*CF*G[1, 0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (9619*CA*CF^2*G[1, 0, 0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (768*CF^3*G[1, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (2029*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/3 - 
   (9619*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/8 - 
   384*CF^3*zb*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (3673*CA^2*CF*G[1, 0, 0, 0, 0, 1, 0, zb])/6 - 
   (9029*CA*CF^2*G[1, 0, 0, 0, 0, 1, 0, zb])/8 - 
   (1617*CF^3*G[1, 0, 0, 0, 0, 1, 0, zb])/4 - 
   (3673*CA^2*CF*G[1, 0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (9029*CA*CF^2*G[1, 0, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (1617*CF^3*G[1, 0, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (3673*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/6 - 
   (9029*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/8 - 
   (1617*CF^3*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/4 + 
   (2183*CA^2*CF*G[1, 0, 0, 0, 0, 1, 1, zb])/4 + 
   (7391*CA*CF^2*G[1, 0, 0, 0, 0, 1, 1, zb])/8 + 
   (1233*CF^3*G[1, 0, 0, 0, 0, 1, 1, zb])/4 + 
   (2183*CA^2*CF*G[1, 0, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (7391*CA*CF^2*G[1, 0, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1233*CF^3*G[1, 0, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (2183*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/4 + 
   (7391*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/8 + 
   (1233*CF^3*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/4 - 
   (1675*CA^2*CF*G[1, 0, 0, 0, 1, 0, 0, zb])/3 - 
   (8565*CA*CF^2*G[1, 0, 0, 0, 1, 0, 0, zb])/8 - 
   (1725*CF^3*G[1, 0, 0, 0, 1, 0, 0, zb])/4 - 
   (3350*CA^2*CF*G[1, 0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (8565*CA*CF^2*G[1, 0, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (1725*CF^3*G[1, 0, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1675*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/3 - 
   (8565*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/8 - 
   (1725*CF^3*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/4 + 
   (1995*CA^2*CF*G[1, 0, 0, 0, 1, 0, 1, zb])/4 + 
   (7075*CA*CF^2*G[1, 0, 0, 0, 1, 0, 1, zb])/8 + 
   327*CF^3*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   (1995*CA^2*CF*G[1, 0, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (7075*CA*CF^2*G[1, 0, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (654*CF^3*G[1, 0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (1995*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/4 + 
   (7075*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/8 + 
   327*CF^3*zb*G[1, 0, 0, 0, 1, 0, 1, zb] + 
   (1695*CA^2*CF*G[1, 0, 0, 0, 1, 1, 0, zb])/4 + 
   (6409*CA*CF^2*G[1, 0, 0, 0, 1, 1, 0, zb])/8 + 
   (1329*CF^3*G[1, 0, 0, 0, 1, 1, 0, zb])/4 + 
   (1695*CA^2*CF*G[1, 0, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (6409*CA*CF^2*G[1, 0, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1329*CF^3*G[1, 0, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (1695*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/4 + 
   (6409*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/8 + 
   (1329*CF^3*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/4 - 
   375*CA^2*CF*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   (5217*CA*CF^2*G[1, 0, 0, 0, 1, 1, 1, zb])/8 - 
   252*CF^3*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   (750*CA^2*CF*G[1, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (5217*CA*CF^2*G[1, 0, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (504*CF^3*G[1, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   375*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   (5217*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/8 - 
   252*CF^3*zb*G[1, 0, 0, 0, 1, 1, 1, zb] - 
   (6149*CA^2*CF*G[1, 0, 0, 1, 0, 0, 0, zb])/12 - 
   (8201*CA*CF^2*G[1, 0, 0, 1, 0, 0, 0, zb])/8 - 
   (1869*CF^3*G[1, 0, 0, 1, 0, 0, 0, zb])/4 - 
   (6149*CA^2*CF*G[1, 0, 0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (8201*CA*CF^2*G[1, 0, 0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (1869*CF^3*G[1, 0, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (6149*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/12 - 
   (8201*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/8 - 
   (1869*CF^3*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/4 + 
   (1833*CA^2*CF*G[1, 0, 0, 1, 0, 0, 1, zb])/4 + 
   (6847*CA*CF^2*G[1, 0, 0, 1, 0, 0, 1, zb])/8 + 
   (1407*CF^3*G[1, 0, 0, 1, 0, 0, 1, zb])/4 + 
   (1833*CA^2*CF*G[1, 0, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (6847*CA*CF^2*G[1, 0, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (1407*CF^3*G[1, 0, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (1833*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/4 + 
   (6847*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/8 + 
   (1407*CF^3*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/4 + 
   (1659*CA^2*CF*G[1, 0, 0, 1, 0, 1, 0, zb])/4 + 
   (6495*CA*CF^2*G[1, 0, 0, 1, 0, 1, 0, zb])/8 + 
   372*CF^3*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   (1659*CA^2*CF*G[1, 0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (6495*CA*CF^2*G[1, 0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (744*CF^3*G[1, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (1659*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/4 + 
   (6495*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/8 + 
   372*CF^3*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   (741*CA^2*CF*G[1, 0, 0, 1, 0, 1, 1, zb])/2 - 
   (5401*CA*CF^2*G[1, 0, 0, 1, 0, 1, 1, zb])/8 - 
   (567*CF^3*G[1, 0, 0, 1, 0, 1, 1, zb])/2 - 
   (741*CA^2*CF*G[1, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (5401*CA*CF^2*G[1, 0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (567*CF^3*G[1, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (741*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/2 - 
   (5401*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/8 - 
   (567*CF^3*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/2 + 
   340*CA^2*CF*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   (5701*CA*CF^2*G[1, 0, 0, 1, 1, 0, 0, zb])/8 + 
   (1467*CF^3*G[1, 0, 0, 1, 1, 0, 0, zb])/4 + 
   (680*CA^2*CF*G[1, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (5701*CA*CF^2*G[1, 0, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1467*CF^3*G[1, 0, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   340*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, 0, zb] + 
   (5701*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/8 + 
   (1467*CF^3*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/4 - 
   (1217*CA^2*CF*G[1, 0, 0, 1, 1, 0, 1, zb])/4 - 
   (4751*CA*CF^2*G[1, 0, 0, 1, 1, 0, 1, zb])/8 - 
   (549*CF^3*G[1, 0, 0, 1, 1, 0, 1, zb])/2 - 
   (1217*CA^2*CF*G[1, 0, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (4751*CA*CF^2*G[1, 0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (549*CF^3*G[1, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1217*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/4 - 
   (4751*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/8 - 
   (549*CF^3*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/2 - 
   (499*CA^2*CF*G[1, 0, 0, 1, 1, 1, 0, zb])/2 - 
   (4283*CA*CF^2*G[1, 0, 0, 1, 1, 1, 0, zb])/8 - 
   (549*CF^3*G[1, 0, 0, 1, 1, 1, 0, zb])/2 - 
   (499*CA^2*CF*G[1, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (4283*CA*CF^2*G[1, 0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (549*CF^3*G[1, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (499*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/2 - 
   (4283*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/8 - 
   (549*CF^3*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/2 + 
   (1779*CA^2*CF*G[1, 0, 0, 1, 1, 1, 1, zb])/8 + 
   (3539*CA*CF^2*G[1, 0, 0, 1, 1, 1, 1, zb])/8 + 
   (813*CF^3*G[1, 0, 0, 1, 1, 1, 1, zb])/4 + 
   (1779*CA^2*CF*G[1, 0, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (3539*CA*CF^2*G[1, 0, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (813*CF^3*G[1, 0, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (1779*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/8 + 
   (3539*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/8 + 
   (813*CF^3*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/4 - 
   (1417*CA^2*CF*G[1, 0, 1, 0, 0, 0, 0, zb])/3 - 
   (1979*CA*CF^2*G[1, 0, 1, 0, 0, 0, 0, zb])/2 - 
   (2061*CF^3*G[1, 0, 1, 0, 0, 0, 0, zb])/4 - 
   (2834*CA^2*CF*G[1, 0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1979*CA*CF^2*G[1, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (2061*CF^3*G[1, 0, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (1417*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/3 - 
   (1979*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/2 - 
   (2061*CF^3*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/4 + 
   (1689*CA^2*CF*G[1, 0, 1, 0, 0, 0, 1, zb])/4 + 
   (3339*CA*CF^2*G[1, 0, 1, 0, 0, 0, 1, zb])/4 + 
   (783*CF^3*G[1, 0, 1, 0, 0, 0, 1, zb])/2 + 
   (1689*CA^2*CF*G[1, 0, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (3339*CA*CF^2*G[1, 0, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (783*CF^3*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1689*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/4 + 
   (3339*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/4 + 
   (783*CF^3*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/2 + 
   (1525*CA^2*CF*G[1, 0, 1, 0, 0, 1, 0, zb])/4 + 
   (1577*CA*CF^2*G[1, 0, 1, 0, 0, 1, 0, zb])/2 + 
   (1647*CF^3*G[1, 0, 1, 0, 0, 1, 0, zb])/4 + 
   (1525*CA^2*CF*G[1, 0, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (1577*CA*CF^2*G[1, 0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (1647*CF^3*G[1, 0, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (1525*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/4 + 
   (1577*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/2 + 
   (1647*CF^3*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/4 - 
   (681*CA^2*CF*G[1, 0, 1, 0, 0, 1, 1, zb])/2 - 
   662*CA*CF^2*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   (1269*CF^3*G[1, 0, 1, 0, 0, 1, 1, zb])/4 - 
   (681*CA^2*CF*G[1, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (1324*CA*CF^2*G[1, 0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (1269*CF^3*G[1, 0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (681*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/2 - 
   662*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb] - 
   (1269*CF^3*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/4 + 
   (693*CA^2*CF*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   (1505*CA*CF^2*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   (1755*CF^3*G[1, 0, 1, 0, 1, 0, 0, zb])/4 + 
   (693*CA^2*CF*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1505*CA*CF^2*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1755*CF^3*G[1, 0, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (693*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   (1505*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   (1755*CF^3*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/4 - 
   (1235*CA^2*CF*G[1, 0, 1, 0, 1, 0, 1, zb])/4 - 
   (1281*CA*CF^2*G[1, 0, 1, 0, 1, 0, 1, zb])/2 - 
   (675*CF^3*G[1, 0, 1, 0, 1, 0, 1, zb])/2 - 
   (1235*CA^2*CF*G[1, 0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1281*CA*CF^2*G[1, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (675*CF^3*G[1, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (1235*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/4 - 
   (1281*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/2 - 
   (675*CF^3*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/2 - 
   (1045*CA^2*CF*G[1, 0, 1, 0, 1, 1, 0, zb])/4 - 
   (1179*CA*CF^2*G[1, 0, 1, 0, 1, 1, 0, zb])/2 - 
   (1377*CF^3*G[1, 0, 1, 0, 1, 1, 0, zb])/4 - 
   (1045*CA^2*CF*G[1, 0, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1179*CA*CF^2*G[1, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (1377*CF^3*G[1, 0, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1045*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/4 - 
   (1179*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/2 - 
   (1377*CF^3*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/4 + 
   (1853*CA^2*CF*G[1, 0, 1, 0, 1, 1, 1, zb])/8 + 
   (2001*CA*CF^2*G[1, 0, 1, 0, 1, 1, 1, zb])/4 + 
   (531*CF^3*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   (1853*CA^2*CF*G[1, 0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2001*CA*CF^2*G[1, 0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (531*CF^3*G[1, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (1853*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/8 + 
   (2001*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/4 + 
   (531*CF^3*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   (563*CA^2*CF*G[1, 0, 1, 1, 0, 0, 0, zb])/2 + 
   (2543*CA*CF^2*G[1, 0, 1, 1, 0, 0, 0, zb])/4 + 
   (1731*CF^3*G[1, 0, 1, 1, 0, 0, 0, zb])/4 + 
   (563*CA^2*CF*G[1, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (2543*CA*CF^2*G[1, 0, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1731*CF^3*G[1, 0, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (563*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/2 + 
   (2543*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/4 + 
   (1731*CF^3*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/4 - 
   253*CA^2*CF*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   (2177*CA*CF^2*G[1, 0, 1, 1, 0, 0, 1, zb])/4 - 
   (1311*CF^3*G[1, 0, 1, 1, 0, 0, 1, zb])/4 - 
   (506*CA^2*CF*G[1, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (2177*CA*CF^2*G[1, 0, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (1311*CF^3*G[1, 0, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   253*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, 1, zb] - 
   (2177*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/4 - 
   (1311*CF^3*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/4 - 
   (903*CA^2*CF*G[1, 0, 1, 1, 0, 1, 0, zb])/4 - 
   (2067*CA*CF^2*G[1, 0, 1, 1, 0, 1, 0, zb])/4 - 
   348*CF^3*G[1, 0, 1, 1, 0, 1, 0, zb] - 
   (903*CA^2*CF*G[1, 0, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (2067*CA*CF^2*G[1, 0, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (696*CF^3*G[1, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (903*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/4 - 
   (2067*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/4 - 
   348*CF^3*zb*G[1, 0, 1, 1, 0, 1, 0, zb] + 
   (1633*CA^2*CF*G[1, 0, 1, 1, 0, 1, 1, zb])/8 + 
   (1775*CA*CF^2*G[1, 0, 1, 1, 0, 1, 1, zb])/4 + 
   267*CF^3*G[1, 0, 1, 1, 0, 1, 1, zb] + 
   (1633*CA^2*CF*G[1, 0, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1775*CA*CF^2*G[1, 0, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (534*CF^3*G[1, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (1633*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/8 + 
   (1775*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/4 + 
   267*CF^3*zb*G[1, 0, 1, 1, 0, 1, 1, zb] - 
   178*CA^2*CF*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   (1787*CA*CF^2*G[1, 0, 1, 1, 1, 0, 0, zb])/4 - 
   (1317*CF^3*G[1, 0, 1, 1, 1, 0, 0, zb])/4 - 
   (356*CA^2*CF*G[1, 0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (1787*CA*CF^2*G[1, 0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1317*CF^3*G[1, 0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   178*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, 0, zb] - 
   (1787*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/4 - 
   (1317*CF^3*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/4 + 
   (1295*CA^2*CF*G[1, 0, 1, 1, 1, 0, 1, zb])/8 + 
   (1545*CA*CF^2*G[1, 0, 1, 1, 1, 0, 1, zb])/4 + 
   (495*CF^3*G[1, 0, 1, 1, 1, 0, 1, zb])/2 + 
   (1295*CA^2*CF*G[1, 0, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (1545*CA*CF^2*G[1, 0, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (495*CF^3*G[1, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (1295*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/8 + 
   (1545*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/4 + 
   (495*CF^3*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/2 + 
   (1039*CA^2*CF*G[1, 0, 1, 1, 1, 1, 0, zb])/8 + 
   (1397*CA*CF^2*G[1, 0, 1, 1, 1, 1, 0, zb])/4 + 
   (495*CF^3*G[1, 0, 1, 1, 1, 1, 0, zb])/2 + 
   (1039*CA^2*CF*G[1, 0, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1397*CA*CF^2*G[1, 0, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (495*CF^3*G[1, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (1039*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/8 + 
   (1397*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/4 + 
   (495*CF^3*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/2 - 
   (1919*CA^2*CF*G[1, 0, 1, 1, 1, 1, 1, zb])/16 - 
   303*CA*CF^2*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   (369*CF^3*G[1, 0, 1, 1, 1, 1, 1, zb])/2 - 
   (1919*CA^2*CF*G[1, 0, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (606*CA*CF^2*G[1, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (369*CF^3*G[1, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (1919*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/16 - 
   303*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb] - 
   (369*CF^3*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/2 + 
   12*CA*CF^2*G[1, 0, 1, 2, 1, 0, 0, zb] + 
   (24*CA*CF^2*G[1, 0, 1, 2, 1, 0, 0, zb])/(-1 + zb) + 
   12*CA*CF^2*zb*G[1, 0, 1, 2, 1, 0, 0, zb] - 
   12*CA*CF^2*G[1, 0, 1, 2, 1, 0, 1, zb] - 
   (24*CA*CF^2*G[1, 0, 1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   12*CA*CF^2*zb*G[1, 0, 1, 2, 1, 0, 1, zb] - 
   18*CA*CF^2*G[1, 0, 1, 2, 1, 1, 0, zb] - 
   (36*CA*CF^2*G[1, 0, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   18*CA*CF^2*zb*G[1, 0, 1, 2, 1, 1, 0, zb] + 
   18*CA*CF^2*G[1, 0, 1, 2, 1, 1, 1, zb] + 
   (36*CA*CF^2*G[1, 0, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   18*CA*CF^2*zb*G[1, 0, 1, 2, 1, 1, 1, zb] - 
   (5227*CA^2*CF*G[1, 1, 0, 0, 0, 0, 0, zb])/12 - 
   (6737*CA*CF^2*G[1, 1, 0, 0, 0, 0, 0, zb])/8 - 
   384*CF^3*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   (5227*CA^2*CF*G[1, 1, 0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (6737*CA*CF^2*G[1, 1, 0, 0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (768*CF^3*G[1, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (5227*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/12 - 
   (6737*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/8 - 
   384*CF^3*zb*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   (1557*CA^2*CF*G[1, 1, 0, 0, 0, 0, 1, zb])/4 + 
   (5643*CA*CF^2*G[1, 1, 0, 0, 0, 0, 1, zb])/8 + 
   288*CF^3*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (1557*CA^2*CF*G[1, 1, 0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (5643*CA*CF^2*G[1, 1, 0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (576*CF^3*G[1, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1557*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/4 + 
   (5643*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/8 + 
   288*CF^3*zb*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (705*CA^2*CF*G[1, 1, 0, 0, 0, 1, 0, zb])/2 + 
   (5291*CA*CF^2*G[1, 1, 0, 0, 0, 1, 0, zb])/8 + 
   (1233*CF^3*G[1, 1, 0, 0, 0, 1, 0, zb])/4 + 
   (705*CA^2*CF*G[1, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (5291*CA*CF^2*G[1, 1, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (1233*CF^3*G[1, 1, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (705*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/2 + 
   (5291*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/8 + 
   (1233*CF^3*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/4 - 
   (1261*CA^2*CF*G[1, 1, 0, 0, 0, 1, 1, zb])/4 - 
   (4397*CA*CF^2*G[1, 1, 0, 0, 0, 1, 1, zb])/8 - 
   (945*CF^3*G[1, 1, 0, 0, 0, 1, 1, zb])/4 - 
   (1261*CA^2*CF*G[1, 1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (4397*CA*CF^2*G[1, 1, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (945*CF^3*G[1, 1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (1261*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/4 - 
   (4397*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/8 - 
   (945*CF^3*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/4 + 
   (1285*CA^2*CF*G[1, 1, 0, 0, 1, 0, 0, zb])/4 + 
   (5015*CA*CF^2*G[1, 1, 0, 0, 1, 0, 0, zb])/8 + 
   (1341*CF^3*G[1, 1, 0, 0, 1, 0, 0, zb])/4 + 
   (1285*CA^2*CF*G[1, 1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (5015*CA*CF^2*G[1, 1, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1341*CF^3*G[1, 1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (1285*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/4 + 
   (5015*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/8 + 
   (1341*CF^3*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/4 - 
   287*CA^2*CF*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   (4231*CA*CF^2*G[1, 1, 0, 0, 1, 0, 1, zb])/8 - 
   (1017*CF^3*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (574*CA^2*CF*G[1, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (4231*CA*CF^2*G[1, 1, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (1017*CF^3*G[1, 1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   287*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, 1, zb] - 
   (4231*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/8 - 
   (1017*CF^3*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   245*CA^2*CF*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   (3847*CA*CF^2*G[1, 1, 0, 0, 1, 1, 0, zb])/8 - 
   (1035*CF^3*G[1, 1, 0, 0, 1, 1, 0, zb])/4 - 
   (490*CA^2*CF*G[1, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (3847*CA*CF^2*G[1, 1, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (1035*CF^3*G[1, 1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   245*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   (3847*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/8 - 
   (1035*CF^3*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/4 + 
   (1749*CA^2*CF*G[1, 1, 0, 0, 1, 1, 1, zb])/8 + 
   (3225*CA*CF^2*G[1, 1, 0, 0, 1, 1, 1, zb])/8 + 
   (783*CF^3*G[1, 1, 0, 0, 1, 1, 1, zb])/4 + 
   (1749*CA^2*CF*G[1, 1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (3225*CA*CF^2*G[1, 1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (783*CF^3*G[1, 1, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (1749*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/8 + 
   (3225*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/8 + 
   (783*CF^3*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/4 + 
   (1175*CA^2*CF*G[1, 1, 0, 1, 0, 0, 0, zb])/4 + 
   600*CA*CF^2*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (1485*CF^3*G[1, 1, 0, 1, 0, 0, 0, zb])/4 + 
   (1175*CA^2*CF*G[1, 1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1200*CA*CF^2*G[1, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1485*CF^3*G[1, 1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1175*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/4 + 
   600*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (1485*CF^3*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/4 - 
   (1041*CA^2*CF*G[1, 1, 0, 1, 0, 0, 1, zb])/4 - 
   (2067*CA*CF^2*G[1, 1, 0, 1, 0, 0, 1, zb])/4 - 
   (567*CF^3*G[1, 1, 0, 1, 0, 0, 1, zb])/2 - 
   (1041*CA^2*CF*G[1, 1, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (2067*CA*CF^2*G[1, 1, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (567*CF^3*G[1, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (1041*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/4 - 
   (2067*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/4 - 
   (567*CF^3*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/2 - 
   (937*CA^2*CF*G[1, 1, 0, 1, 0, 1, 0, zb])/4 - 
   (983*CA*CF^2*G[1, 1, 0, 1, 0, 1, 0, zb])/2 - 
   (1215*CF^3*G[1, 1, 0, 1, 0, 1, 0, zb])/4 - 
   (937*CA^2*CF*G[1, 1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (983*CA*CF^2*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1215*CF^3*G[1, 1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (937*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/4 - 
   (983*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/2 - 
   (1215*CF^3*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/4 + 
   (1669*CA^2*CF*G[1, 1, 0, 1, 0, 1, 1, zb])/8 + 
   (1697*CA*CF^2*G[1, 1, 0, 1, 0, 1, 1, zb])/4 + 
   (945*CF^3*G[1, 1, 0, 1, 0, 1, 1, zb])/4 + 
   (1669*CA^2*CF*G[1, 1, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1697*CA*CF^2*G[1, 1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (945*CF^3*G[1, 1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (1669*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/8 + 
   (1697*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/4 + 
   (945*CF^3*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/4 - 
   (387*CA^2*CF*G[1, 1, 0, 1, 1, 0, 0, zb])/2 - 
   (1731*CA*CF^2*G[1, 1, 0, 1, 1, 0, 0, zb])/4 - 
   (1215*CF^3*G[1, 1, 0, 1, 1, 0, 0, zb])/4 - 
   (387*CA^2*CF*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (1731*CA*CF^2*G[1, 1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1215*CF^3*G[1, 1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (387*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/2 - 
   (1731*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/4 - 
   (1215*CF^3*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/4 + 
   (1375*CA^2*CF*G[1, 1, 0, 1, 1, 0, 1, zb])/8 + 
   (1511*CA*CF^2*G[1, 1, 0, 1, 1, 0, 1, zb])/4 + 
   (927*CF^3*G[1, 1, 0, 1, 1, 0, 1, zb])/4 + 
   (1375*CA^2*CF*G[1, 1, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (1511*CA*CF^2*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (927*CF^3*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (1375*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/8 + 
   (1511*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/4 + 
   (927*CF^3*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/4 + 
   (1131*CA^2*CF*G[1, 1, 0, 1, 1, 1, 0, zb])/8 + 
   (1377*CA*CF^2*G[1, 1, 0, 1, 1, 1, 0, zb])/4 + 
   (927*CF^3*G[1, 1, 0, 1, 1, 1, 0, zb])/4 + 
   (1131*CA^2*CF*G[1, 1, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1377*CA*CF^2*G[1, 1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (927*CF^3*G[1, 1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (1131*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/8 + 
   (1377*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/4 + 
   (927*CF^3*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (2031*CA^2*CF*G[1, 1, 0, 1, 1, 1, 1, zb])/16 - 
   (603*CA*CF^2*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (351*CF^3*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (2031*CA^2*CF*G[1, 1, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (603*CA*CF^2*G[1, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (351*CF^3*G[1, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (2031*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/16 - 
   (603*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (351*CF^3*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/2 + 
   (961*CA^2*CF*G[1, 1, 1, 0, 0, 0, 0, zb])/4 + 
   (4011*CA*CF^2*G[1, 1, 1, 0, 0, 0, 0, zb])/8 + 
   288*CF^3*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (961*CA^2*CF*G[1, 1, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (4011*CA*CF^2*G[1, 1, 1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (576*CF^3*G[1, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (961*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/4 + 
   (4011*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/8 + 
   288*CF^3*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   (435*CA^2*CF*G[1, 1, 1, 0, 0, 0, 1, zb])/2 - 
   (3411*CA*CF^2*G[1, 1, 1, 0, 0, 0, 1, zb])/8 - 
   216*CF^3*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (435*CA^2*CF*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (3411*CA*CF^2*G[1, 1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (432*CF^3*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (435*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/2 - 
   (3411*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/8 - 
   216*CF^3*zb*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (389*CA^2*CF*G[1, 1, 1, 0, 0, 1, 0, zb])/2 - 
   (3197*CA*CF^2*G[1, 1, 1, 0, 0, 1, 0, zb])/8 - 
   (945*CF^3*G[1, 1, 1, 0, 0, 1, 0, zb])/4 - 
   (389*CA^2*CF*G[1, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (3197*CA*CF^2*G[1, 1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (945*CF^3*G[1, 1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (389*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/2 - 
   (3197*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/8 - 
   (945*CF^3*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/4 + 
   (1421*CA^2*CF*G[1, 1, 1, 0, 0, 1, 1, zb])/8 + 
   (2711*CA*CF^2*G[1, 1, 1, 0, 0, 1, 1, zb])/8 + 
   (729*CF^3*G[1, 1, 1, 0, 0, 1, 1, zb])/4 + 
   (1421*CA^2*CF*G[1, 1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (2711*CA*CF^2*G[1, 1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (729*CF^3*G[1, 1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (1421*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/8 + 
   (2711*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/8 + 
   (729*CF^3*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/4 - 
   (349*CA^2*CF*G[1, 1, 1, 0, 1, 0, 0, zb])/2 - 
   (757*CA*CF^2*G[1, 1, 1, 0, 1, 0, 0, zb])/2 - 
   (1053*CF^3*G[1, 1, 1, 0, 1, 0, 0, zb])/4 - 
   (349*CA^2*CF*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (757*CA*CF^2*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (1053*CF^3*G[1, 1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (349*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/2 - 
   (757*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/2 - 
   (1053*CF^3*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/4 + 
   (1257*CA^2*CF*G[1, 1, 1, 0, 1, 0, 1, zb])/8 + 
   (663*CA*CF^2*G[1, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (405*CF^3*G[1, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (1257*CA^2*CF*G[1, 1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (663*CA*CF^2*G[1, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (405*CF^3*G[1, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (1257*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/8 + 
   (663*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (405*CF^3*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (1039*CA^2*CF*G[1, 1, 1, 0, 1, 1, 0, zb])/8 + 
   (1229*CA*CF^2*G[1, 1, 1, 0, 1, 1, 0, zb])/4 + 
   (837*CF^3*G[1, 1, 1, 0, 1, 1, 0, zb])/4 + 
   (1039*CA^2*CF*G[1, 1, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1229*CA*CF^2*G[1, 1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (837*CF^3*G[1, 1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (1039*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/8 + 
   (1229*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/4 + 
   (837*CF^3*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/4 - 
   (1887*CA^2*CF*G[1, 1, 1, 0, 1, 1, 1, zb])/16 - 
   (543*CA*CF^2*G[1, 1, 1, 0, 1, 1, 1, zb])/2 - 
   162*CF^3*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   (1887*CA^2*CF*G[1, 1, 1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (543*CA*CF^2*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (324*CF^3*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (1887*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, 1, zb])/16 - 
   (543*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb])/2 - 
   162*CF^3*zb*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   (285*CA^2*CF*G[1, 1, 1, 1, 0, 0, 0, zb])/2 - 
   (2529*CA*CF^2*G[1, 1, 1, 1, 0, 0, 0, zb])/8 - 
   216*CF^3*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   (285*CA^2*CF*G[1, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (2529*CA*CF^2*G[1, 1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (432*CF^3*G[1, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (285*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/2 - 
   (2529*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/8 - 
   216*CF^3*zb*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   (1053*CA^2*CF*G[1, 1, 1, 1, 0, 0, 1, zb])/8 + 
   (2187*CA*CF^2*G[1, 1, 1, 1, 0, 0, 1, zb])/8 + 
   162*CF^3*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (1053*CA^2*CF*G[1, 1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (2187*CA*CF^2*G[1, 1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (324*CF^3*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (1053*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, 1, zb])/8 + 
   (2187*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb])/8 + 
   162*CF^3*zb*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (927*CA^2*CF*G[1, 1, 1, 1, 0, 1, 0, zb])/8 + 
   (513*CA*CF^2*G[1, 1, 1, 1, 0, 1, 0, zb])/2 + 
   (729*CF^3*G[1, 1, 1, 1, 0, 1, 0, zb])/4 + 
   (927*CA^2*CF*G[1, 1, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (513*CA*CF^2*G[1, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (729*CF^3*G[1, 1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (927*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/8 + 
   (513*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/2 + 
   (729*CF^3*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (1755*CA^2*CF*G[1, 1, 1, 1, 0, 1, 1, zb])/16 - 
   (891*CA*CF^2*G[1, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (567*CF^3*G[1, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (1755*CA^2*CF*G[1, 1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (891*CA*CF^2*G[1, 1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (567*CF^3*G[1, 1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (1755*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/16 - 
   (891*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (567*CF^3*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/4 + 
   (747*CA^2*CF*G[1, 1, 1, 1, 1, 0, 0, zb])/8 + 
   (1755*CA*CF^2*G[1, 1, 1, 1, 1, 0, 0, zb])/8 + 
   162*CF^3*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (747*CA^2*CF*G[1, 1, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1755*CA*CF^2*G[1, 1, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (324*CF^3*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (747*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, 0, zb])/8 + 
   (1755*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb])/8 + 
   162*CF^3*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   (1431*CA^2*CF*G[1, 1, 1, 1, 1, 0, 1, zb])/16 - 
   (1539*CA*CF^2*G[1, 1, 1, 1, 1, 0, 1, zb])/8 - 
   (243*CF^3*G[1, 1, 1, 1, 1, 0, 1, zb])/2 - 
   (1431*CA^2*CF*G[1, 1, 1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (1539*CA*CF^2*G[1, 1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1431*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/16 - 
   (1539*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/8 - 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/2 - 
   (1161*CA^2*CF*G[1, 1, 1, 1, 1, 1, 0, zb])/16 - 
   (1377*CA*CF^2*G[1, 1, 1, 1, 1, 1, 0, zb])/8 - 
   (243*CF^3*G[1, 1, 1, 1, 1, 1, 0, zb])/2 - 
   (1161*CA^2*CF*G[1, 1, 1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (1377*CA*CF^2*G[1, 1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (1161*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/16 - 
   (1377*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/8 - 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/2 + 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, 1, 1, zb])/32 + 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   (729*CF^3*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (729*CF^3*G[1, 1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2349*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/32 + 
   (1215*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   (729*CF^3*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   5*CA^2*CF*G[1, 1, 1, 2, 1, 0, 0, zb] - 
   19*CA*CF^2*G[1, 1, 1, 2, 1, 0, 0, zb] + 
   (10*CA^2*CF*G[1, 1, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
   (38*CA*CF^2*G[1, 1, 1, 2, 1, 0, 0, zb])/(-1 + zb) + 
   5*CA^2*CF*zb*G[1, 1, 1, 2, 1, 0, 0, zb] - 
   19*CA*CF^2*zb*G[1, 1, 1, 2, 1, 0, 0, zb] - 
   5*CA^2*CF*G[1, 1, 1, 2, 1, 0, 1, zb] + 
   19*CA*CF^2*G[1, 1, 1, 2, 1, 0, 1, zb] - 
   (10*CA^2*CF*G[1, 1, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   (38*CA*CF^2*G[1, 1, 1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   5*CA^2*CF*zb*G[1, 1, 1, 2, 1, 0, 1, zb] + 
   19*CA*CF^2*zb*G[1, 1, 1, 2, 1, 0, 1, zb] - 
   (15*CA^2*CF*G[1, 1, 1, 2, 1, 1, 0, zb])/2 + 
   (57*CA*CF^2*G[1, 1, 1, 2, 1, 1, 0, zb])/2 - 
   (15*CA^2*CF*G[1, 1, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   (57*CA*CF^2*G[1, 1, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   (15*CA^2*CF*zb*G[1, 1, 1, 2, 1, 1, 0, zb])/2 + 
   (57*CA*CF^2*zb*G[1, 1, 1, 2, 1, 1, 0, zb])/2 + 
   (15*CA^2*CF*G[1, 1, 1, 2, 1, 1, 1, zb])/2 - 
   (57*CA*CF^2*G[1, 1, 1, 2, 1, 1, 1, zb])/2 + 
   (15*CA^2*CF*G[1, 1, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (57*CA*CF^2*G[1, 1, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   (15*CA^2*CF*zb*G[1, 1, 1, 2, 1, 1, 1, zb])/2 - 
   (57*CA*CF^2*zb*G[1, 1, 1, 2, 1, 1, 1, zb])/2 - 
   9*CA^2*CF*G[1, 1, 2, 1, 0, 0, 0, zb] + 
   45*CA*CF^2*G[1, 1, 2, 1, 0, 0, 0, zb] - 
   (18*CA^2*CF*G[1, 1, 2, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (90*CA*CF^2*G[1, 1, 2, 1, 0, 0, 0, zb])/(-1 + zb) - 
   9*CA^2*CF*zb*G[1, 1, 2, 1, 0, 0, 0, zb] + 
   45*CA*CF^2*zb*G[1, 1, 2, 1, 0, 0, 0, zb] + 
   8*CA^2*CF*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   40*CA*CF^2*G[1, 1, 2, 1, 0, 0, 1, zb] + 
   (16*CA^2*CF*G[1, 1, 2, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (80*CA*CF^2*G[1, 1, 2, 1, 0, 0, 1, zb])/(-1 + zb) + 
   8*CA^2*CF*zb*G[1, 1, 2, 1, 0, 0, 1, zb] - 
   40*CA*CF^2*zb*G[1, 1, 2, 1, 0, 0, 1, zb] + 
   8*CA^2*CF*G[1, 1, 2, 1, 0, 1, 0, zb] - 
   40*CA*CF^2*G[1, 1, 2, 1, 0, 1, 0, zb] + 
   (16*CA^2*CF*G[1, 1, 2, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (80*CA*CF^2*G[1, 1, 2, 1, 0, 1, 0, zb])/(-1 + zb) + 
   8*CA^2*CF*zb*G[1, 1, 2, 1, 0, 1, 0, zb] - 
   40*CA*CF^2*zb*G[1, 1, 2, 1, 0, 1, 0, zb] - 
   7*CA^2*CF*G[1, 1, 2, 1, 0, 1, 1, zb] + 
   35*CA*CF^2*G[1, 1, 2, 1, 0, 1, 1, zb] - 
   (14*CA^2*CF*G[1, 1, 2, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (70*CA*CF^2*G[1, 1, 2, 1, 0, 1, 1, zb])/(-1 + zb) - 
   7*CA^2*CF*zb*G[1, 1, 2, 1, 0, 1, 1, zb] + 
   35*CA*CF^2*zb*G[1, 1, 2, 1, 0, 1, 1, zb] + 
   (23*CA^2*CF*G[1, 1, 2, 1, 1, 0, 0, zb])/2 - 
   (115*CA*CF^2*G[1, 1, 2, 1, 1, 0, 0, zb])/2 + 
   (23*CA^2*CF*G[1, 1, 2, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (115*CA*CF^2*G[1, 1, 2, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (23*CA^2*CF*zb*G[1, 1, 2, 1, 1, 0, 0, zb])/2 - 
   (115*CA*CF^2*zb*G[1, 1, 2, 1, 1, 0, 0, zb])/2 - 
   10*CA^2*CF*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   50*CA*CF^2*G[1, 1, 2, 1, 1, 0, 1, zb] - 
   (20*CA^2*CF*G[1, 1, 2, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (100*CA*CF^2*G[1, 1, 2, 1, 1, 0, 1, zb])/(-1 + zb) - 
   10*CA^2*CF*zb*G[1, 1, 2, 1, 1, 0, 1, zb] + 
   50*CA*CF^2*zb*G[1, 1, 2, 1, 1, 0, 1, zb] - 
   (21*CA^2*CF*G[1, 1, 2, 1, 1, 1, 0, zb])/2 + 
   (105*CA*CF^2*G[1, 1, 2, 1, 1, 1, 0, zb])/2 - 
   (21*CA^2*CF*G[1, 1, 2, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (105*CA*CF^2*G[1, 1, 2, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (21*CA^2*CF*zb*G[1, 1, 2, 1, 1, 1, 0, zb])/2 + 
   (105*CA*CF^2*zb*G[1, 1, 2, 1, 1, 1, 0, zb])/2 + 
   9*CA^2*CF*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   45*CA*CF^2*G[1, 1, 2, 1, 1, 1, 1, zb] + 
   (18*CA^2*CF*G[1, 1, 2, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (90*CA*CF^2*G[1, 1, 2, 1, 1, 1, 1, zb])/(-1 + zb) + 
   9*CA^2*CF*zb*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   45*CA*CF^2*zb*G[1, 1, 2, 1, 1, 1, 1, zb] - 
   55*CA*CF^2*G[1, 2, 1, 0, 0, 0, 0, zb] - 
   (110*CA*CF^2*G[1, 2, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   55*CA*CF^2*zb*G[1, 2, 1, 0, 0, 0, 0, zb] + 
   46*CA*CF^2*G[1, 2, 1, 0, 0, 0, 1, zb] + 
   (92*CA*CF^2*G[1, 2, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   46*CA*CF^2*zb*G[1, 2, 1, 0, 0, 0, 1, zb] + 
   46*CA*CF^2*G[1, 2, 1, 0, 0, 1, 0, zb] + 
   (92*CA*CF^2*G[1, 2, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   46*CA*CF^2*zb*G[1, 2, 1, 0, 0, 1, 0, zb] - 
   38*CA*CF^2*G[1, 2, 1, 0, 0, 1, 1, zb] - 
   (76*CA*CF^2*G[1, 2, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   38*CA*CF^2*zb*G[1, 2, 1, 0, 0, 1, 1, zb] + 
   46*CA*CF^2*G[1, 2, 1, 0, 1, 0, 0, zb] + 
   (92*CA*CF^2*G[1, 2, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   46*CA*CF^2*zb*G[1, 2, 1, 0, 1, 0, 0, zb] - 
   38*CA*CF^2*G[1, 2, 1, 0, 1, 0, 1, zb] - 
   (76*CA*CF^2*G[1, 2, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   38*CA*CF^2*zb*G[1, 2, 1, 0, 1, 0, 1, zb] - 
   38*CA*CF^2*G[1, 2, 1, 0, 1, 1, 0, zb] - 
   (76*CA*CF^2*G[1, 2, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   38*CA*CF^2*zb*G[1, 2, 1, 0, 1, 1, 0, zb] + 
   31*CA*CF^2*G[1, 2, 1, 0, 1, 1, 1, zb] + 
   (62*CA*CF^2*G[1, 2, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   31*CA*CF^2*zb*G[1, 2, 1, 0, 1, 1, 1, zb] + 
   (129*CA*CF^2*G[1, 2, 1, 1, 0, 0, 0, zb])/2 + 
   (129*CA*CF^2*G[1, 2, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (129*CA*CF^2*zb*G[1, 2, 1, 1, 0, 0, 0, zb])/2 - 
   53*CA*CF^2*G[1, 2, 1, 1, 0, 0, 1, zb] - 
   (106*CA*CF^2*G[1, 2, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   53*CA*CF^2*zb*G[1, 2, 1, 1, 0, 0, 1, zb] - 
   53*CA*CF^2*G[1, 2, 1, 1, 0, 1, 0, zb] - 
   (106*CA*CF^2*G[1, 2, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   53*CA*CF^2*zb*G[1, 2, 1, 1, 0, 1, 0, zb] + 
   43*CA*CF^2*G[1, 2, 1, 1, 0, 1, 1, zb] + 
   (86*CA*CF^2*G[1, 2, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   43*CA*CF^2*zb*G[1, 2, 1, 1, 0, 1, 1, zb] - 
   (113*CA*CF^2*G[1, 2, 1, 1, 1, 0, 0, zb])/2 - 
   (113*CA*CF^2*G[1, 2, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (113*CA*CF^2*zb*G[1, 2, 1, 1, 1, 0, 0, zb])/2 + 
   46*CA*CF^2*G[1, 2, 1, 1, 1, 0, 1, zb] + 
   (92*CA*CF^2*G[1, 2, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   46*CA*CF^2*zb*G[1, 2, 1, 1, 1, 0, 1, zb] + 
   (93*CA*CF^2*G[1, 2, 1, 1, 1, 1, 0, zb])/2 + 
   (93*CA*CF^2*G[1, 2, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (93*CA*CF^2*zb*G[1, 2, 1, 1, 1, 1, 0, zb])/2 - 
   (75*CA*CF^2*G[1, 2, 1, 1, 1, 1, 1, zb])/2 - 
   (75*CA*CF^2*G[1, 2, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (75*CA*CF^2*zb*G[1, 2, 1, 1, 1, 1, 1, zb])/2 - 
   (143140759*CA^2*CF*Log[Q2dmu2])/373248 + (937301719*CA*CF^2*Log[Q2dmu2])/
    373248 - (625735*CF^3*Log[Q2dmu2])/256 + (11225065*CA*CF*nf*Log[Q2dmu2])/
    62208 - (40730965*CF^2*nf*Log[Q2dmu2])/93312 - 
   (207775*CF*nf^2*Log[Q2dmu2])/11664 - (10830497*CA^2*CF*Pi^2*Log[Q2dmu2])/
    124416 + (1622231*CA*CF^2*Pi^2*Log[Q2dmu2])/13824 + 
   (14741*CF^3*Pi^2*Log[Q2dmu2])/128 + (673663*CA*CF*nf*Pi^2*Log[Q2dmu2])/
    62208 + (62743*CF^2*nf*Pi^2*Log[Q2dmu2])/3456 + 
   (349*CF*nf^2*Pi^2*Log[Q2dmu2])/576 - (215489*CA^2*CF*Pi^4*Log[Q2dmu2])/
    207360 - (385541*CA*CF^2*Pi^4*Log[Q2dmu2])/69120 + 
   (7619*CF^3*Pi^4*Log[Q2dmu2])/5120 - (65377*CA*CF*nf*Pi^4*Log[Q2dmu2])/
    207360 + (3857*CF^2*nf*Pi^4*Log[Q2dmu2])/17280 + 
   (133*CF*nf^2*Pi^4*Log[Q2dmu2])/34560 + (249083*CA^2*CF*Pi^6*Log[Q2dmu2])/
    3870720 + (943*CA*CF^2*Pi^6*Log[Q2dmu2])/30240 + 
   (6457*CF^3*Pi^6*Log[Q2dmu2])/193536 - (151193111*CA^2*CF*Log[Q2dmu2])/
    (373248*(-1 + zb)) + (960513719*CA*CF^2*Log[Q2dmu2])/(373248*(-1 + zb)) - 
   (639047*CF^3*Log[Q2dmu2])/(256*(-1 + zb)) + (432971*CA*CF*nf*Log[Q2dmu2])/
    (2304*(-1 + zb)) - (41897045*CF^2*nf*Log[Q2dmu2])/(93312*(-1 + zb)) - 
   (216527*CF*nf^2*Log[Q2dmu2])/(11664*(-1 + zb)) - 
   (11075665*CA^2*CF*Pi^2*Log[Q2dmu2])/(124416*(-1 + zb)) + 
   (1580863*CA*CF^2*Pi^2*Log[Q2dmu2])/(13824*(-1 + zb)) + 
   (15605*CF^3*Pi^2*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (652055*CA*CF*nf*Pi^2*Log[Q2dmu2])/(62208*(-1 + zb)) + 
   (68231*CF^2*nf*Pi^2*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (403*CF*nf^2*Pi^2*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (176891*CA^2*CF*Pi^4*Log[Q2dmu2])/(414720*(-1 + zb)) - 
   (22571*CA*CF^2*Pi^4*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (2831*CF^3*Pi^4*Log[Q2dmu2])/(1536*(-1 + zb)) - 
   (17539*CA*CF*nf*Pi^4*Log[Q2dmu2])/(41472*(-1 + zb)) + 
   (10241*CF^2*nf*Pi^4*Log[Q2dmu2])/(34560*(-1 + zb)) + 
   (133*CF*nf^2*Pi^4*Log[Q2dmu2])/(17280*(-1 + zb)) + 
   (249083*CA^2*CF*Pi^6*Log[Q2dmu2])/(1935360*(-1 + zb)) + 
   (943*CA*CF^2*Pi^6*Log[Q2dmu2])/(15120*(-1 + zb)) + 
   (6457*CF^3*Pi^6*Log[Q2dmu2])/(96768*(-1 + zb)) - 
   (116997055*CA^2*CF*zb*Log[Q2dmu2])/373248 + 
   (634722391*CA*CF^2*zb*Log[Q2dmu2])/373248 - (427267*CF^3*zb*Log[Q2dmu2])/
    256 + (8186513*CA*CF*nf*zb*Log[Q2dmu2])/62208 - 
   (28756705*CF^2*nf*zb*Log[Q2dmu2])/93312 - (150799*CF*nf^2*zb*Log[Q2dmu2])/
    11664 - (6201233*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/124416 + 
   (811079*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/13824 + 
   (10099*CF^3*Pi^2*zb*Log[Q2dmu2])/128 + 
   (355879*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/62208 + 
   (46435*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/3456 + 
   (29*CF*nf^2*Pi^2*zb*Log[Q2dmu2])/64 - (24683*CA^2*CF*Pi^4*zb*Log[Q2dmu2])/
    207360 - (54637*CA*CF^2*Pi^4*zb*Log[Q2dmu2])/13824 + 
   (4123*CF^3*Pi^4*zb*Log[Q2dmu2])/5120 - 
   (49129*CA*CF*nf*Pi^4*zb*Log[Q2dmu2])/207360 + 
   (3059*CF^2*nf*Pi^4*zb*Log[Q2dmu2])/17280 + 
   (133*CF*nf^2*Pi^4*zb*Log[Q2dmu2])/34560 + 
   (249083*CA^2*CF*Pi^6*zb*Log[Q2dmu2])/3870720 + 
   (943*CA*CF^2*Pi^6*zb*Log[Q2dmu2])/30240 + (6457*CF^3*Pi^6*zb*Log[Q2dmu2])/
    193536 + (3*CA^2*CF*Pi^2*zb^2*Log[Q2dmu2])/32 - 
   (3*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2])/32 + 
   (18886453*CA^2*CF*G[0, zb]*Log[Q2dmu2])/62208 - 
   (143314717*CA*CF^2*G[0, zb]*Log[Q2dmu2])/62208 + 
   (294115*CF^3*G[0, zb]*Log[Q2dmu2])/128 - 
   (4875601*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/31104 + 
   (6262171*CF^2*nf*G[0, zb]*Log[Q2dmu2])/15552 + 
   (15427*CF*nf^2*G[0, zb]*Log[Q2dmu2])/972 + 
   (1303237*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/20736 - 
   (283361*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/2304 - 
   (12709*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/128 - 
   (112013*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/10368 - 
   (8233*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/576 - 
   (59*CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (330571*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/138240 + 
   (20951*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/7680 - 
   (2527*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/1920 + 
   (1903*CA*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/17280 - 
   (133*CF^2*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/1440 + 
   (21275141*CA^2*CF*G[0, zb]*Log[Q2dmu2])/(62208*(-1 + zb)) - 
   (150473165*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(62208*(-1 + zb)) + 
   (305379*CF^3*G[0, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (5301809*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(31104*(-1 + zb)) + 
   (6588443*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(15552*(-1 + zb)) + 
   (16643*CF*nf^2*G[0, zb]*Log[Q2dmu2])/(972*(-1 + zb)) + 
   (1408877*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(20736*(-1 + zb)) - 
   (274777*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(2304*(-1 + zb)) - 
   (14053*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (108829*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (9617*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (246839*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/(138240*(-1 + zb)) + 
   (17195*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(4608*(-1 + zb)) - 
   (665*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(384*(-1 + zb)) + 
   (1903*CA*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/(8640*(-1 + zb)) - 
   (133*CF^2*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/(720*(-1 + zb)) + 
   (15377713*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/62208 - 
   (95143213*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/62208 + 
   (199817*CF^3*zb*G[0, zb]*Log[Q2dmu2])/128 - 
   (3516709*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/31104 + 
   (4418365*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/15552 + 
   (11287*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2])/972 + 
   (902653*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/20736 - 
   (163277*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/2304 - 
   (8785*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/128 - 
   (66665*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/10368 - 
   (6139*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/576 - 
   (47*CF*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/144 + 
   (139639*CA^2*CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/138240 + 
   (47629*CA*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/23040 - 
   (133*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/128 + 
   (1903*CA*CF*nf*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/17280 - 
   (133*CF^2*nf*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/1440 - 
   (7815677*CA^2*CF*G[1, zb]*Log[Q2dmu2])/62208 + 
   (34070365*CA*CF^2*G[1, zb]*Log[Q2dmu2])/20736 - 
   (60405*CF^3*G[1, zb]*Log[Q2dmu2])/32 + 
   (3172825*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/31104 - 
   (203873*CF^2*nf*G[1, zb]*Log[Q2dmu2])/648 - 
   (15427*CF*nf^2*G[1, zb]*Log[Q2dmu2])/1296 - 
   (16021*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/384 + 
   (192553*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/2304 + 
   (20327*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/256 + 
   (2981*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/384 + 
   (6335*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/576 + 
   (59*CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/192 - 
   (152483*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/92160 - 
   (2021*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/960 + 
   (6061*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/7680 - 
   (727*CA*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/11520 + 
   (133*CF^2*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/1920 + 
   (5*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(2*(-2 + zb)) - 
   (9490909*CA^2*CF*G[1, zb]*Log[Q2dmu2])/(62208*(-1 + zb)) + 
   (35851229*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(20736*(-1 + zb)) - 
   (62325*CF^3*G[1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (3489209*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(31104*(-1 + zb)) - 
   (213907*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (16643*CF*nf^2*G[1, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
   (66595*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) + 
   (64099*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(768*(-1 + zb)) + 
   (22599*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (9271*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) + 
   (2453*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (43109*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/(30720*(-1 + zb)) - 
   (7353*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(2560*(-1 + zb)) + 
   (665*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(512*(-1 + zb)) - 
   (727*CA*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(5760*(-1 + zb)) + 
   (133*CF^2*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(960*(-1 + zb)) - 
   (7131905*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/62208 + 
   (22635781*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/20736 - 
   (82065*CF^3*zb*G[1, zb]*Log[Q2dmu2])/64 + 
   (2281093*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/31104 - 
   (577427*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/2592 - 
   (11287*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2])/1296 - 
   (30497*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/1152 + 
   (36463*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/768 + 
   (14779*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/256 + 
   (5099*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/1152 + 
   (1523*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/192 + 
   (47*CF*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/192 - 
   (60343*CA^2*CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/92160 - 
   (1819*CA*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/1920 + 
   (703*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/512 - 
   (727*CA*CF*nf*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/11520 + 
   (133*CF^2*nf*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/1920 - 
   (871157*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/10368 + 
   (17786263*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/10368 - 
   (8605*CF^3*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (505225*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/5184 - 
   (29048*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/81 - 
   (349*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (143405*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/3456 + 
   (52649*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/384 + 
   (5201*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (20035*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/1728 + 
   (29*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (CF*nf^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (5725*CA^2*CF*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/2304 - 
   (467*CA*CF^2*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/576 + 
   (133*CF^3*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/240 - 
   (1462861*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) + 
   (19754879*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (9181*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (619841*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) - 
   (31792*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (403*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (207757*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (53225*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(384*(-1 + zb)) + 
   (6185*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (22247*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (77*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (5725*CA^2*CF*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (467*CA*CF^2*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (133*CF^3*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(120*(-1 + zb)) - 
   (1052513*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/10368 + 
   (11835847*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/10368 - 
   (46323*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (384805*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/5184 - 
   (328889*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/1296 - 
   (29*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (135119*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3456 + 
   (10977*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/128 + 
   (3739*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (13579*CA*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/1728 + 
   (23*CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (CF*nf^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (5725*CA^2*CF*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/2304 - 
   (467*CA*CF^2*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/576 + 
   (133*CF^3*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/240 - 
   (3*CA^2*CF*zb^2*G[0, 0, zb]*Log[Q2dmu2])/16 + 
   (3*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (440299*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/10368 - 
   (3863629*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/3456 + 
   (6849*CF^3*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (286705*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/5184 + 
   (59473*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/216 + 
   (349*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (33899*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/1152 - 
   (115985*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/1152 - 
   (3899*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (4987*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/576 - 
   (1013*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (CF*nf^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (36847*CA^2*CF*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/23040 + 
   (2443*CA*CF^2*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/3840 - 
   (779*CF^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/960 - 
   (38123*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (4347629*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (14541*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (370529*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) + 
   (64961*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (403*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (49651*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (117385*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (4613*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (5525*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (1345*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (36847*CA^2*CF*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(11520*(-1 + zb)) + 
   (2443*CA*CF^2*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(1920*(-1 + zb)) - 
   (779*CF^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(480*(-1 + zb)) + 
   (39269*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/10368 - 
   (2572261*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3456 + 
   (9255*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (222361*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/5184 + 
   (21131*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/108 + 
   (29*CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (30593*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/1152 - 
   (71735*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/1152 - 
   (2855*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (3391*CA*CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/576 - 
   (809*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (CF*nf^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (36847*CA^2*CF*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/23040 + 
   (2443*CA*CF^2*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/3840 - 
   (779*CF^3*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/960 + 
   (3*CA^2*CF*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (3*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (107803*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/10368 - 
   (4362055*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/3456 + 
   (111189*CF^3*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (330373*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/5184 + 
   (239131*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (349*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/36 + 
   (28153*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/1152 - 
   (35363*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/384 - 
   (3941*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (4667*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/576 - 
   (691*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (CF*nf^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (32431*CA^2*CF*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/23040 + 
   (553*CA*CF^2*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/1280 - 
   (133*CF^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/320 + 
   (664255*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (5221943*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (14541*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (456443*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) + 
   (64961*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (403*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (49439*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (11829*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (4785*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (5143*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (77*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (32431*CA^2*CF*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(11520*(-1 + zb)) + 
   (553*CA*CF^2*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(640*(-1 + zb)) - 
   (133*CF^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(160*(-1 + zb)) + 
   (36353*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/10368 - 
   (2692303*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3456 + 
   (77151*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (221389*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/5184 + 
   (173827*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (29*CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (26749*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/1152 - 
   (7193*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/128 - 
   (3285*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (3131*CA*CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/576 - 
   (189*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (CF*nf^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (32431*CA^2*CF*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/23040 + 
   (553*CA*CF^2*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/1280 - 
   (133*CF^3*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/320 + 
   (3*CA^2*CF*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (3*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (342475*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/3456 + 
   (101559*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/128 - 
   (90651*CF^3*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (54907*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/1728 - 
   (3429*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (349*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/48 - 
   (4127*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (7247*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (6143*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (1259*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (517*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (3*CF*nf^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (16111*CA^2*CF*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/15360 - 
   (727*CA*CF^2*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/1280 + 
   (399*CF^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/1280 + 
   (132989*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (1157087*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (46971*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (89069*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (66797*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (403*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (5105*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (4731*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (3735*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (463*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (231*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (3*CF*nf^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (16111*CA^2*CF*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(7680*(-1 + zb)) - 
   (727*CA*CF^2*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(640*(-1 + zb)) + 
   (399*CF^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(640*(-1 + zb)) + 
   (225595*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/3456 + 
   (544951*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/1152 - 
   (63699*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (33463*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/1728 - 
   (11359*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (87*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (1047*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (809*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (5171*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (289*CA*CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (143*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (3*CF*nf^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (16111*CA^2*CF*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/15360 - 
   (727*CA*CF^2*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/1280 + 
   (399*CF^3*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/1280 - 
   (3*CA^2*CF*zb^2*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (3*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (15*CA^2*CF*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/16 - 
   (15*CA*CF^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/16 + 
   (35*CA^2*CF*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (125*CA*CF^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (25*CA^2*CF*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/16 - 
   (65*CA*CF^2*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/16 - 
   (350095*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/1728 - 
   (1502401*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/1728 + 
   (62767*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (11465*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/864 + 
   (127933*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/432 + 
   (236*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (6575*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/576 - 
   (29033*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/192 - 
   57*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (569*CA*CF*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   4*CF^2*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (265367*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (1962473*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (69935*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (36265*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (150077*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (316*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (18461*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (31637*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (75*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (569*CA*CF*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (8*CF^2*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (147391*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/1728 - 
   (1112581*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/1728 + 
   (42175*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (19157*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/864 + 
   (92911*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/432 + 
   (188*CF*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (9673*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/576 - 
   (6643*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/64 - 
   45*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (569*CA*CF*nf*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   4*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (404633*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/1728 + 
   (251137*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (48675*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (6385*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/864 - 
   (32287*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (59*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (2605*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/192 + 
   (3443*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (327*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (551*CA*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (23*CF^2*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (356497*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (361745*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (54051*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (11263*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (37823*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (79*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (18*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7527*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (861*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (551*CA*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (23*CF^2*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (212333*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/1728 + 
   (194389*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (32889*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (3527*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/864 - 
   (23491*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (47*CF*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (1291*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/192 + 
   (2365*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (261*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (551*CA*CF*nf*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (23*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (294151*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/1728 + 
   (371435*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/576 - 
   (50097*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (3715*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/864 - 
   (16471*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (59*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (1027*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (19519*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/192 + 
   (709*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (523*CA*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (149*CF^2*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (234167*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (488767*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (55605*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (22151*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (19277*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (79*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (1233*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (5237*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (1865*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (523*CA*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (149*CF^2*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (139627*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/1728 + 
   (266615*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/576 - 
   (33591*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (10039*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/864 - 
   (11905*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (47*CF*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (703*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (13111*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/192 + 
   (555*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (523*CA*CF*nf*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (149*CF^2*nf*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (105499*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/576 - 
   (184849*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/576 + 
   (39609*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (3029*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (12587*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (59*CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (1297*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (15889*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/192 - 
   (135*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (133*CA*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (113*CF^2*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (94643*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (269813*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (43773*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (1319*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (14701*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (1629*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (8545*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (1403*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (133*CA*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (113*CF^2*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (58615*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/576 - 
   (135589*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/576 + 
   (26739*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (377*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/288 + 
   (9107*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (47*CF*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (259*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (10249*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/192 - 
   (207*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (133*CA*CF*nf*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (113*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (323143*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/1728 + 
   (366505*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/576 - 
   (6195*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (4681*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/864 - 
   (8035*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (59*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (1015*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (6383*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (1309*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (517*CA*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   3*CF^2*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (6*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (193601*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (581921*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (54051*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (33263*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (37823*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (653*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (6847*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (225*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (517*CA*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (6*CF^2*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (193171*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/1728 + 
   (256561*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/576 - 
   (4527*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (5749*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/864 - 
   (3149*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (47*CF*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (77*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (4515*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (1257*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (517*CA*CF*nf*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   3*CF^2*nf*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (120299*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (56863*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/192 + 
   (38949*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (3079*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (8131*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (59*CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (1261*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/128 - 
   (4739*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (57*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (131*CA*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (17*CF^2*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (6*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (92659*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (113339*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (42219*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (4141*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (9557*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (1875*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (5189*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (159*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (131*CA*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (17*CF^2*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (3*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (76463*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (39595*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/192 + 
   (28959*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1807*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (6451*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (47*CF*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (131*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/128 - 
   (3587*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (117*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (131*CA*CF*nf*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (17*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (89677*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/576 - 
   (30131*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (39075*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (157*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (677*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (59*CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (927*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (4465*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (999*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (125*CA*CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (9*CF^2*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-2 + zb) - 
   (66005*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (148025*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (42219*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (7619*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (9557*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (2121*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (4893*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (675*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (125*CA*CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (9*CF^2*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (3*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) + 
   (3*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*zb) - 
   (52945*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/576 - 
   (62149*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/192 + 
   (29613*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (325*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (1633*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (47*CF*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (209*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/128 - 
   (3705*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (891*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (125*CA*CF*nf*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (9*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (5135*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (13439*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (62415*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (355*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (2063*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (59*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (861*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/256 + 
   (3527*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (1507*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (99*CA*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (27*CF^2*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (9*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-2 + zb) + 
   (3415*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (28427*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (66933*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (803*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (2423*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (4203*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (3969*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (2025*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (99*CA*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (27*CF^2*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (9*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) - 
   (9*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*zb) + 
   (9527*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (8951*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (48423*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (761*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (1685*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (47*CF*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (207*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/256 + 
   (3267*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (1311*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (99*CA*CF*nf*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (27*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CA^2*CF*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/8 + 
   (15*CA*CF^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/2 + 
   (65*CA*CF^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (15*CA^2*CF*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CA*CF^2*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA*CF^2*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CA*CF^2*Pi^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2])/2 + 
   3*CA*CF^2*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2] + 
   (3*CA*CF^2*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CA*CF^2*Pi^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2] + 
   (10675*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (53951*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (26687*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (9625*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (1856*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF*nf^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (2845*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (5213*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   24*CF^3*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (39737*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (23297*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (31935*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (7553*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (2464*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF*nf^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2845*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (5213*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (48*CF^3*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24227*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (12043*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (18469*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (5353*CA*CF*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (1472*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF*nf^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (2845*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (5213*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   24*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (80695*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (34865*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (20319*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (9263*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (464*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF*nf^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4571*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (2361*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (135*CF^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (103823*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (17377*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (24255*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (8089*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (616*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (16*CF*nf^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4571*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (2361*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (135*CF^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (63709*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (11663*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (14115*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (5603*CA*CF*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (368*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF*nf^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4571*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (2361*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (135*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (68501*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/288 + 
   (16907*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (20985*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (7759*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (3805*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (8*CF*nf^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4117*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (2305*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (303*CF^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (86353*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (3089*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (25029*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (6245*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (5051*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (16*CF*nf^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4117*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (2305*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (303*CF^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (52979*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (295*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (14457*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (4507*CA*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (3001*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (8*CF*nf^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4117*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (2305*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (303*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (17977*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (9367*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (16209*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (2447*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (959*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   2*CF*nf^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (137*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1877*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (191*CF^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (23837*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (4739*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (19269*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2161*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (1273*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (4*CF*nf^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (137*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1877*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (191*CF^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (14671*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (3493*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (11205*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1523*CA*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (755*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   2*CF*nf^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (137*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1877*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (191*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (55417*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (71*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (21873*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (6407*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (3929*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (8*CF*nf^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1861*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (1139*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (347*CF^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (68243*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (22783*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (26061*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4573*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (5215*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (16*CF*nf^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1861*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1139*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (347*CF^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (42121*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (11597*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (14913*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3539*CA*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (3077*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (8*CF*nf^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1861*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (1139*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (347*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (5179*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (5181*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (16869*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (703*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (495*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   2*CF*nf^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (483*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (823*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (63*CF^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (6697*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (21*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (20043*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (581*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (657*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (4*CF*nf^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (483*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (823*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (63*CF^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (4131*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (627*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (11523*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (427*CA*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (387*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   2*CF*nf^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (483*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (823*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (63*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (13663*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (343*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (17085*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1637*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (3001*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   2*CF*nf^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (425*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (431*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (16661*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (17063*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (20301*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1171*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (3983*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (4*CF*nf^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (425*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (431*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (243*CF^3*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (10171*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (8773*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (11613*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (929*CA*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (2341*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   2*CF*nf^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (425*CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (431*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (3601*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (3769*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (13275*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (533*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (379*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CF*nf^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1167*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (175*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (89*CF^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (4667*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (65*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (15723*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (439*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (503*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3*CF*nf^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1167*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (175*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (89*CF^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2821*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (439*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (9045*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (329*CA*CF*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (295*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CF*nf^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1167*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (175*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (89*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   5*CA*CF^2*Pi^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2] - 
   (10*CA*CF^2*Pi^2*G[0, 1, 2, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   5*CA*CF^2*Pi^2*zb*G[0, 1, 2, 1, zb]*Log[Q2dmu2] - 
   (65707*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (13151*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (20259*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (6755*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (3601*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (8*CF*nf^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (3983*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (2309*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   18*CF^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (93089*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (26813*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (24255*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4675*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (616*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (16*CF*nf^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (3983*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (2309*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (36*CF^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (57307*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (1873*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (16623*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (4715*CA*CF*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (3277*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (8*CF*nf^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (3983*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (2309*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   18*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (6183*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (8963*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (3873*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (743*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (449*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   2*CF*nf^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1093*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1627*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (99*CF^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (9407*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1001*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (18495*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (601*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (154*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CF*nf^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1093*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1627*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (99*CF^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (5483*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (3707*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (6471*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (539*CA*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (413*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   2*CF*nf^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1093*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1627*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (99*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (16001*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (4777*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (8079*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1891*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (929*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   2*CF*nf^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (995*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (201*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (231*CF^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (23935*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (6019*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (19269*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1385*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (1273*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (4*CF*nf^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (995*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (201*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (231*CF^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (14171*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (841*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (3321*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1375*CA*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (845*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   2*CF*nf^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (995*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (201*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (231*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4185*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (7961*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (6291*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (615*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (703*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CF*nf^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1577*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (711*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (141*CF^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (6963*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (203*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (14949*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (513*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (965*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (3*CF*nf^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1577*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (711*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (141*CF^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (3819*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (3965*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1311*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (459*CA*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (643*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CF*nf^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1577*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (711*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (141*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (12397*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (669*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (15447*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1445*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (891*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   2*CF*nf^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (925*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (1551*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (27*CF^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (21617*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (10229*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (18495*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (859*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (154*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CF*nf^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (925*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1551*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (27*CF^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (10885*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (2803*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (13611*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1025*CA*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (847*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   2*CF*nf^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (925*CA^2*CF*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (1551*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (27*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (3557*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (4821*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (11871*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (499*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (333*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CF*nf^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1453*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (1133*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   9*CF^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (6715*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (3327*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (14175*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (377*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (231*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*nf^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1453*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (1133*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (18*CF^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3137*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (1101*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (10713*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (367*CA*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (321*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CF*nf^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1453*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (1133*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   9*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (3529*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (1579*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   741*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (401*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (665*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CF*nf^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1299*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (1125*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (81*CF^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (6179*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (6855*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (14175*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (259*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (231*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF*nf^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1299*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (1125*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (81*CF^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2929*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (1317*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (5391*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (293*CA*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (645*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CF*nf^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1299*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (1125*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (81*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   89*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (2399*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (18345*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (413*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (497*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CF*nf^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1863*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (891*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (243*CF^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (5541*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (369*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (10935*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (327*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (693*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (9*CF*nf^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1863*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (891*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (243*CF^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (597*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (891*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (17121*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (309*CA*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (489*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CF*nf^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1863*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (891*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (243*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (5*CA^2*CF*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   (25*CA*CF^2*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/4 - 
   (5*CA^2*CF*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (25*CA*CF^2*Pi^2*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (5*CA^2*CF*Pi^2*zb*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/4 + 
   (25*CA*CF^2*Pi^2*zb*G[1, 1, 2, 1, zb]*Log[Q2dmu2])/4 - 
   3*CA*CF^2*Pi^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2] - 
   (6*CA*CF^2*Pi^2*G[1, 2, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CA*CF^2*Pi^2*zb*G[1, 2, 1, 0, zb]*Log[Q2dmu2] + 
   2*CA*CF^2*Pi^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*CF^2*Pi^2*G[1, 2, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   2*CA*CF^2*Pi^2*zb*G[1, 2, 1, 1, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CA*CF^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (21*CA^2*CF*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (75*CA*CF^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (15*CA^2*CF*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (39*CA*CF^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (9*CA^2*CF*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CA*CF^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (21*CA^2*CF*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (75*CA*CF^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (15*CA^2*CF*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (39*CA*CF^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (27*CA^2*CF*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (27*CA*CF^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (63*CA^2*CF*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (225*CA*CF^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (45*CA^2*CF*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (117*CA*CF^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (27*CA^2*CF*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CA*CF^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (63*CA^2*CF*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (225*CA*CF^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (45*CA^2*CF*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (117*CA*CF^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (79*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (57599*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   1216*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (301*CA*CF*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (256*CF^2*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (6543*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (51325*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (1600*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (301*CA*CF*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (512*CF^2*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2905*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (35927*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   960*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (301*CA*CF*nf*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (256*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (583*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (8703*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   912*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1531*CA*CF*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   64*CF^2*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (14509*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (16367*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1200*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1531*CA*CF*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (128*CF^2*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (359*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (5641*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   720*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1531*CA*CF*nf*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   64*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1009*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   937*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (3783*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1379*CA*CF*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (265*CF^2*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (13151*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (13299*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (9951*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1379*CA*CF*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (265*CF^2*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2549*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (2351*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2961*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1379*CA*CF*nf*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (265*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (639*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (6651*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2871*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (385*CA*CF*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (201*CF^2*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2957*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (12345*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (7551*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (385*CA*CF*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (201*CF^2*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (439*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4305*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2241*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (385*CA*CF*nf*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (201*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (511*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (3207*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3963*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1243*CA*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (277*CF^2*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (11629*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (10463*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (10419*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1243*CA*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (277*CF^2*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (269*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (961*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (3069*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1243*CA*CF*nf*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (277*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   73*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (1467*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (6009*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (351*CA*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (105*CF^2*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2693*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (10275*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (7899*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (351*CA*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (105*CF^2*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (189*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1833*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (4653*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (351*CA*CF*nf*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (105*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (195*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (4713*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   762*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (303*CA*CF*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (213*CF^2*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2553*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (7467*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (8013*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (303*CA*CF*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (213*CF^2*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   48*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (2787*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1179*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (303*CA*CF*nf*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (213*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1207*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (2115*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (4635*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (253*CA*CF*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (81*CF^2*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (197*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (7173*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (6093*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (253*CA*CF*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (81*CF^2*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (209*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   324*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (3591*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (253*CA*CF*nf*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (81*CF^2*nf*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (2411*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (10785*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (4203*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1115*CA*CF*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (293*CF^2*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (4927*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1921*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (11043*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1115*CA*CF*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (293*CF^2*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3301*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (6025*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (3213*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1115*CA*CF*nf*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (293*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1113*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (10329*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (6387*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (319*CA*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (111*CF^2*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (599*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (4173*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (4185*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (319*CA*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (111*CF^2*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (611*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (6141*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (4815*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (319*CA*CF*nf*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (111*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1045*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (8715*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (6657*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (285*CA*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (231*CF^2*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1045*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1557*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (8721*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (285*CA*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (231*CF^2*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (471*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (4863*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (4977*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (285*CA*CF*nf*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (231*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (669*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (8223*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5121*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CA*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (177*CF^2*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1335*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (3285*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (6687*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (243*CA*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (177*CF^2*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (27*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (4827*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (3753*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CA*CF*nf*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (177*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (559*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (6425*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3309*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (239*CA*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (229*CF^2*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1035*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1799*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (8649*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (239*CA*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (229*CF^2*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (613*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3233*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (2439*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (239*CA*CF*nf*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (229*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (99*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (6423*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (5049*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (207*CA*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (87*CF^2*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1485*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2271*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (6573*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (207*CA*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (87*CF^2*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   18*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (3543*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (3645*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (207*CA*CF*nf*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (87*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (195*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4913*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (5079*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (177*CA*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (175*CF^2*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1557*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1373*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (6609*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (177*CA*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (175*CF^2*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (213*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (2405*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (3663*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (177*CA*CF*nf*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (175*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1287*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (4889*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (3879*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (153*CA*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (133*CF^2*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2079*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (431*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2511*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (153*CA*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (133*CF^2*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (261*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (2609*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (2727*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (153*CA*CF*nf*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (133*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1489*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (11755*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (6771*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1337*CA*CF*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   64*CF^2*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (17537*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (9531*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1200*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1337*CA*CF*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (128*CF^2*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (5419*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (10295*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (7335*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1337*CA*CF*nf*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   64*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (93*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (10911*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2529*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (379*CA*CF*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   48*CF^2*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (4505*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (9699*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (900*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (379*CA*CF*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (96*CF^2*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1073*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (9735*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2781*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (379*CA*CF*nf*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   48*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (37*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (9321*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   666*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (345*CA*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (201*CF^2*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (4151*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (7569*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (7551*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (345*CA*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (201*CF^2*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (969*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (8421*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1431*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (345*CA*CF*nf*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (201*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (285*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (8487*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (2025*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (291*CA*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (153*CF^2*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1503*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (7467*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (5751*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (291*CA*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (153*CF^2*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (87*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7803*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (2187*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (291*CA*CF*nf*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (153*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (9*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   489*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   711*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (313*CA*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (213*CF^2*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (233*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1371*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (8019*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (313*CA*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (213*CF^2*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (403*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (897*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1485*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (313*CA*CF*nf*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (213*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (483*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (3753*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   540*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (267*CA*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (81*CF^2*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (2805*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (378*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3051*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (267*CA*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (81*CF^2*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (291*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (3447*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   567*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (267*CA*CF*nf*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (81*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (195*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (3093*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (2205*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (237*CA*CF*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (165*CF^2*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (2733*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2181*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (6219*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (237*CA*CF*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (165*CF^2*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (375*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (2865*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (2295*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (237*CA*CF*nf*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (165*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1173*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   369*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1683*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (201*CA*CF*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (63*CF^2*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (3879*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (297*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (594*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (201*CA*CF*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (63*CF^2*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (141*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (1359*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1755*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (201*CA*CF*nf*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (63*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (155*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (6441*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (4893*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (281*CA*CF*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   48*CF^2*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (3771*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4113*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (900*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (281*CA*CF*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (96*CF^2*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (625*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (5505*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (6057*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (281*CA*CF*nf*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   48*CF^2*nf*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (45*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (6321*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (3657*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CA*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   36*CF^2*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1485*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (4923*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (243*CA*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (72*CF^2*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (135*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5625*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (4581*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CA*CF*nf*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   36*CF^2*nf*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (159*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1299*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (3927*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (219*CA*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (153*CF^2*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (2691*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (837*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5751*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (219*CA*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (153*CF^2*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (195*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1179*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (4743*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (219*CA*CF*nf*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (153*CF^2*nf*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1005*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (2511*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3009*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (189*CA*CF*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (117*CF^2*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3951*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1935*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (4401*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (189*CA*CF*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (117*CF^2*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (261*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (2367*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3609*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (189*CA*CF*nf*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (117*CF^2*nf*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (129*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (4101*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (3651*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (195*CA*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   36*CF^2*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (351*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2187*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (195*CA*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (72*CF^2*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (111*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (3645*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (4599*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (195*CA*CF*nf*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   36*CF^2*nf*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (99*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (4203*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   342*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (171*CA*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   27*CF^2*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (4401*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (3051*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (171*CA*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (54*CF^2*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (333*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (3915*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   432*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (171*CA*CF*nf*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   27*CF^2*nf*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (411*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (3369*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   342*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (153*CA*CF*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   27*CF^2*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (4455*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (2025*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (153*CA*CF*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (54*CF^2*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (603*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (3177*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   432*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (153*CA*CF*nf*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   27*CF^2*nf*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (615*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (3435*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (4113*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (135*CA*CF*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (81*CF^2*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (6561*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (2673*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (6075*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (135*CA*CF*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (81*CF^2*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (45*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (3375*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5157*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (135*CA*CF*nf*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (81*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3*CA^2*CF*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   18*CA*CF^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (39*CA*CF^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CA^2*CF*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (3*CA^2*CF*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   18*CA*CF^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (39*CA*CF^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (9*CA^2*CF*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (9*CA^2*CF*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   27*CA*CF^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (117*CA*CF^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (27*CA^2*CF*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (9*CA^2*CF*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   27*CA*CF^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (117*CA*CF^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (27*CA^2*CF*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (81*CA*CF^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (81*CA*CF^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (81*CA*CF^2*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   36*CA*CF^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (36*CA*CF^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   36*CA*CF^2*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   36*CA*CF^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (36*CA*CF^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   36*CA*CF^2*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (63*CA*CF^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (63*CA*CF^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (63*CA*CF^2*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (207*CA*CF^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (207*CA*CF^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (207*CA*CF^2*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   45*CA*CF^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (45*CA*CF^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   45*CA*CF^2*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (189*CA*CF^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (189*CA*CF^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (189*CA*CF^2*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (81*CA*CF^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (81*CA*CF^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (81*CA*CF^2*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1071*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2405*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   512*CF^3*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1071*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2405*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1024*CF^3*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1071*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2405*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   512*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (3855*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (8057*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   384*CF^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (3855*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (8057*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (768*CF^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3855*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (8057*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   384*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (3441*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (7429*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1617*CF^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3441*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (7429*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1617*CF^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3441*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (7429*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1617*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (3093*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (6141*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1233*CF^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3093*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6141*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1233*CF^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (3093*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (6141*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1233*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3105*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6917*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1725*CF^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3105*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (6917*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1725*CF^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3105*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6917*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1725*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (2797*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5787*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   327*CF^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (2797*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5787*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (654*CF^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2797*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5787*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   327*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (2303*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5103*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1329*CF^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2303*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5103*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1329*CF^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2303*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5103*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1329*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (2061*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4197*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   252*CF^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (2061*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (4197*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (504*CF^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2061*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4197*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   252*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (2829*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6493*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1869*CF^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (2829*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (6493*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1869*CF^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2829*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6493*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1869*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (2549*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5511*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1407*CF^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (2549*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5511*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1407*CF^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2549*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5511*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1407*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (2281*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5121*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   372*CF^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (2281*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5121*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (744*CF^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2281*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5121*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   372*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2061*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4323*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (567*CF^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2061*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (4323*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (567*CF^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2061*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (4323*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (567*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1797*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (4323*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1467*CF^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1797*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (4323*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1467*CF^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1797*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (4323*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1467*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1629*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3675*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (549*CF^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1629*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3675*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (549*CF^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1629*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3675*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (549*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1275*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (3201*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (549*CF^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1275*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3201*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (549*CF^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1275*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (3201*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (549*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (579*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2697*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (813*CF^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (579*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2697*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (813*CF^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (579*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2697*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (813*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1299*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3067*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (2061*CF^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1299*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3067*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2061*CF^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1299*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3067*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (2061*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (2335*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1311*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (783*CF^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2335*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1311*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (783*CF^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2335*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1311*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (783*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2087*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1209*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1647*CF^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2087*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1209*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1647*CF^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2087*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1209*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1647*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1881*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   513*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1269*CF^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1881*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1026*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1269*CF^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1881*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   513*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1269*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1885*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1125*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (1755*CF^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1885*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1125*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1755*CF^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1885*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1125*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (1755*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1689*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1947*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (675*CF^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1689*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1947*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (675*CF^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1689*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1947*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (675*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1389*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (867*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1377*CF^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1389*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (867*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1377*CF^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1389*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (867*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1377*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (621*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (747*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (531*CF^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (621*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (747*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (531*CF^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (621*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (747*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (531*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1475*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (885*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (1731*CF^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1475*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (885*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1731*CF^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1475*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (885*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (1731*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1335*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1551*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1311*CF^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1335*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1551*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1311*CF^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1335*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1551*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1311*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1179*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (711*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   348*CF^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1179*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (711*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (696*CF^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1179*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (711*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   348*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   135*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   312*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   267*CF^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (270*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (624*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (534*CF^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   135*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   312*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   267*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (879*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1149*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1317*CF^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (879*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1149*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1317*CF^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (879*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1149*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1317*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (405*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (513*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (495*CF^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (405*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (513*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (495*CF^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (405*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (513*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (495*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (153*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   219*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (495*CF^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (153*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (438*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (495*CF^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (153*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   219*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (495*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (393*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (369*CF^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (393*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (369*CF^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1161*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (393*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (369*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   12*CA*CF^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (24*CA*CF^2*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CA*CF^2*zb*G[0, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   12*CA*CF^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (24*CA*CF^2*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   12*CA*CF^2*zb*G[0, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   18*CA*CF^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (36*CA*CF^2*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   18*CA*CF^2*zb*G[0, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   18*CA*CF^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (36*CA*CF^2*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   18*CA*CF^2*zb*G[0, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (3045*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6737*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   384*CF^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (3045*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (6737*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (768*CF^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3045*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6737*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   384*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (691*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (5643*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   288*CF^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (691*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5643*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (576*CF^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (691*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (5643*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   288*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   310*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (5271*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1233*CF^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (620*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5271*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1233*CF^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   310*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (5271*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1233*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   282*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (4377*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (945*CF^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (564*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4377*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (945*CF^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   282*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (4377*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (945*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1121*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (4971*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1341*CF^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1121*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (4971*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1341*CF^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1121*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (4971*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1341*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   255*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4191*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1017*CF^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (510*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4191*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1017*CF^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   255*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4191*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1017*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (855*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3795*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1035*CF^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (855*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3795*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1035*CF^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (855*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3795*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1035*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1557*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3177*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (783*CF^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1557*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3177*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (783*CF^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1557*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3177*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (783*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (509*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   591*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1485*CF^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (509*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1182*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1485*CF^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (509*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   591*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1485*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   231*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2025*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (567*CF^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (462*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2025*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (567*CF^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   231*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2025*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (567*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (825*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (957*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1215*CF^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (825*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (957*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1215*CF^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (825*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (957*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1215*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1509*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1641*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (945*CF^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1509*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1641*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (945*CF^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1509*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1641*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (945*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (669*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1665*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1215*CF^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (669*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1665*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1215*CF^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (669*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1665*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1215*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1227*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1443*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (927*CF^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1227*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1443*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (927*CF^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1227*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1443*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (927*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (987*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1305*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (927*CF^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (987*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1305*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (927*CF^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (987*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1305*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (927*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1839*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (567*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (351*CF^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1839*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (567*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (351*CF^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1839*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (567*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (351*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (961*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (4011*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   288*CF^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (961*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (4011*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (576*CF^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (961*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (4011*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   288*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (435*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (3411*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   216*CF^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (435*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3411*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (432*CF^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (435*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (3411*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   216*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   195*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (3189*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (945*CF^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (390*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3189*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (945*CF^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   195*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (3189*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (945*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1425*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2703*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CF^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1425*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2703*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (729*CF^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1425*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2703*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (351*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (753*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1053*CF^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (351*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (753*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1053*CF^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (351*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (753*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1053*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1269*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (657*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (405*CF^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1269*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (657*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (405*CF^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1269*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (657*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (405*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1059*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1209*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (837*CF^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1059*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1209*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (837*CF^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1059*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1209*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (837*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1935*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (531*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   162*CF^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1935*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (531*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (324*CF^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1935*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (531*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   162*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (285*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (2529*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   216*CF^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (285*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2529*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (432*CF^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (285*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (2529*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   216*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1053*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2187*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   162*CF^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1053*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2187*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (324*CF^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1053*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2187*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   162*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (927*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (513*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (729*CF^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (927*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (729*CF^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (927*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (513*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (729*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1755*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (891*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (567*CF^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1755*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (891*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (567*CF^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1755*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (891*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (567*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (747*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1755*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   162*CF^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (747*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1755*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (324*CF^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (747*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1755*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   162*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1431*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1539*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1431*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1539*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1431*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1539*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1161*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1377*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1161*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1377*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1161*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1377*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CF^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (729*CF^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2349*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1215*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   3*CA^2*CF*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   15*CA*CF^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (6*CA^2*CF*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (30*CA*CF^2*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   3*CA^2*CF*zb*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   15*CA*CF^2*zb*G[1, 1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   3*CA^2*CF*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   15*CA*CF^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (6*CA^2*CF*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (30*CA*CF^2*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   3*CA^2*CF*zb*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   15*CA*CF^2*zb*G[1, 1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (45*CA*CF^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (9*CA^2*CF*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (45*CA*CF^2*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (9*CA^2*CF*zb*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (45*CA*CF^2*zb*G[1, 1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA^2*CF*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (45*CA*CF^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (9*CA^2*CF*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (45*CA*CF^2*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (9*CA^2*CF*zb*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (45*CA*CF^2*zb*G[1, 1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   27*CA*CF^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (54*CA*CF^2*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   27*CA*CF^2*zb*G[1, 2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   24*CA*CF^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (48*CA*CF^2*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   24*CA*CF^2*zb*G[1, 2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   24*CA*CF^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (48*CA*CF^2*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   24*CA*CF^2*zb*G[1, 2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   21*CA*CF^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (42*CA*CF^2*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   21*CA*CF^2*zb*G[1, 2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (69*CA*CF^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (69*CA*CF^2*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (69*CA*CF^2*zb*G[1, 2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   30*CA*CF^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (60*CA*CF^2*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   30*CA*CF^2*zb*G[1, 2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (63*CA*CF^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (63*CA*CF^2*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (63*CA*CF^2*zb*G[1, 2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   27*CA*CF^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (54*CA*CF^2*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   27*CA*CF^2*zb*G[1, 2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (788597*CA^2*CF*Log[Q2dmu2]^2)/13824 - (32972653*CA*CF^2*Log[Q2dmu2]^2)/
    41472 + (60213*CF^3*Log[Q2dmu2]^2)/64 - (1004147*CA*CF*nf*Log[Q2dmu2]^2)/
    20736 + (203711*CF^2*nf*Log[Q2dmu2]^2)/1296 + 
   (15427*CF*nf^2*Log[Q2dmu2]^2)/2592 + (206779*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/
    6912 - (72947*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/1536 - 
   (20583*CF^3*Pi^2*Log[Q2dmu2]^2)/512 - (30961*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/
    6912 - (2107*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/384 - 
   (59*CF*nf^2*Pi^2*Log[Q2dmu2]^2)/384 + (151687*CA^2*CF*Pi^4*Log[Q2dmu2]^2)/
    184320 + (21341*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/15360 - 
   (2527*CF^3*Pi^4*Log[Q2dmu2]^2)/5120 + (677*CA*CF*nf*Pi^4*Log[Q2dmu2]^2)/
    11520 - (133*CF^2*nf*Pi^4*Log[Q2dmu2]^2)/3840 + 
   (965525*CA^2*CF*Log[Q2dmu2]^2)/(13824*(-1 + zb)) - 
   (34547453*CA*CF^2*Log[Q2dmu2]^2)/(41472*(-1 + zb)) + 
   (62325*CF^3*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1098355*CA*CF*nf*Log[Q2dmu2]^2)/(20736*(-1 + zb)) + 
   (213907*CF^2*nf*Log[Q2dmu2]^2)/(1296*(-1 + zb)) + 
   (16643*CF*nf^2*Log[Q2dmu2]^2)/(2592*(-1 + zb)) + 
   (223997*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/(6912*(-1 + zb)) - 
   (71995*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(1536*(-1 + zb)) - 
   (22599*CF^3*Pi^2*Log[Q2dmu2]^2)/(512*(-1 + zb)) - 
   (30725*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/(6912*(-1 + zb)) - 
   (2453*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(384*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
   (92111*CA^2*CF*Pi^4*Log[Q2dmu2]^2)/(184320*(-1 + zb)) + 
   (9443*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/(5120*(-1 + zb)) - 
   (665*CF^3*Pi^4*Log[Q2dmu2]^2)/(1024*(-1 + zb)) + 
   (677*CA*CF*nf*Pi^4*Log[Q2dmu2]^2)/(5760*(-1 + zb)) - 
   (133*CF^2*nf*Pi^4*Log[Q2dmu2]^2)/(1920*(-1 + zb)) + 
   (319295*CA^2*CF*zb*Log[Q2dmu2]^2)/4608 - 
   (23933149*CA*CF^2*zb*Log[Q2dmu2]^2)/41472 + (20775*CF^3*zb*Log[Q2dmu2]^2)/
    32 - (800555*CA*CF*nf*zb*Log[Q2dmu2]^2)/20736 + 
   (291499*CF^2*nf*zb*Log[Q2dmu2]^2)/2592 + (11287*CF*nf^2*zb*Log[Q2dmu2]^2)/
    2592 + (131617*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2)/6912 - 
   (37859*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/1536 - 
   (14787*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/512 - 
   (18097*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/6912 - 
   (1603*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/384 - 
   (47*CF*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/384 + 
   (59251*CA^2*CF*Pi^4*zb*Log[Q2dmu2]^2)/184320 + 
   (3185*CA*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/3072 - 
   (399*CF^3*Pi^4*zb*Log[Q2dmu2]^2)/1024 + 
   (677*CA*CF*nf*Pi^4*zb*Log[Q2dmu2]^2)/11520 - 
   (133*CF^2*nf*Pi^4*zb*Log[Q2dmu2]^2)/3840 - 
   (33071*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/2304 + 
   (4694527*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/6912 - 
   (13677*CF^3*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (40763*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/1152 - 
   (59473*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/432 - 
   (349*CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/72 - 
   (39031*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/2304 + 
   (12377*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/256 + 
   (4047*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (5015*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/1152 + 
   (29*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (15911*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/15360 - 
   (1903*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/3840 + 
   (133*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/640 - 
   (78119*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/(2304*(-1 + zb)) + 
   (5152823*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(6912*(-1 + zb)) - 
   (14541*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (49715*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) - 
   (64961*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(432*(-1 + zb)) - 
   (403*CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
   (55955*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(2304*(-1 + zb)) + 
   (12609*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) + 
   (4785*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (5623*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
   (77*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (15911*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(7680*(-1 + zb)) - 
   (1903*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(1920*(-1 + zb)) + 
   (133*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(320*(-1 + zb)) - 
   (27817*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/768 + 
   (3343327*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/6912 - 
   (37539*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (11069*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/384 - 
   (85361*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/864 - 
   (29*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (34717*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2304 + 
   (7459*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/256 + 
   (3009*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (3335*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/1152 + 
   (23*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (CF*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (15911*CA^2*CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/15360 - 
   (1903*CA*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/3840 + 
   (133*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/640 - 
   (190237*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/6912 - 
   (1043215*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/2304 + 
   (44451*CF^3*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (69421*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/3456 + 
   (61309*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/576 + 
   (349*CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (697*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (2197*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (6171*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (411*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (11*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (18619*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/30720 + 
   (727*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/2560 - 
   (399*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/2560 - 
   (101021*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/(6912*(-1 + zb)) - 
   (1157087*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(2304*(-1 + zb)) + 
   (46971*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (89069*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(3456*(-1 + zb)) + 
   (66797*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) + 
   (403*CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (5049*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (4731*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (3735*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (463*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (231*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (3*CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (18619*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(15360*(-1 + zb)) + 
   (727*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(1280*(-1 + zb)) - 
   (399*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(1280*(-1 + zb)) - 
   (6985*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/6912 - 
   (749623*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2304 + 
   (7677*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (58177*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/3456 + 
   (44215*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/576 + 
   (87*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (1157*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (2715*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (4959*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (263*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (33*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (18619*CA^2*CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/30720 + 
   (727*CA*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/2560 - 
   (399*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/2560 - 
   (70571*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/1152 - 
   (486145*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/1152 + 
   (48675*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1879*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (32287*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/288 + 
   (59*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/18 - 
   (815*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (6499*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (171*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (269*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (3*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (49171*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) - 
   (598841*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
   (54051*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1309*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (37823*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
   (67*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (7057*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (225*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (269*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (3*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (20963*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/1152 - 
   (367981*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/1152 + 
   (33339*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (2363*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (23653*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/288 + 
   (47*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/18 + 
   (1123*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (4347*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (135*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (269*CA*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (3*CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (90019*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/1152 + 
   (92923*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/384 - 
   (38187*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (589*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/576 - 
   (8173*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (59*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/24 + 
   (675*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (305*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (483*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (133*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (17*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (77795*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
   (120107*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) - 
   (42219*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (4973*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (9557*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (79*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (2251*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) + 
   (5329*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (159*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (133*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (17*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (43855*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/1152 + 
   (72031*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/384 - 
   (26361*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (2629*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/576 - 
   (6001*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (47*CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (937*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (803*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (387*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (133*CA*CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (17*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (82711*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/1152 + 
   (104953*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/384 - 
   (9639*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1705*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/576 - 
   (1019*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (59*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (911*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/256 + 
   (4509*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1011*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (125*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (64565*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
   (148025*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) - 
   (42219*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (7619*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (9557*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (2001*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) + 
   (4893*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (675*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (125*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (9*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (43531*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/1152 + 
   (77809*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/384 - 
   (6975*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2629*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/576 - 
   (1561*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (47*CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (617*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/256 + 
   (3105*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (855*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (125*CA*CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (15515*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (16731*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (61623*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (719*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/192 + 
   (1035*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (59*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (621*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/512 - 
   (3513*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (1581*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (99*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (27*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3415*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (28427*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (66933*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (803*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (2423*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (4203*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(512*(-1 + zb)) - 
   (3969*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (2025*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (99*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (27*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (9725*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (12715*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (45639*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (239*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/192 + 
   (403*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (47*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (927*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/512 - 
   (2997*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (1089*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (99*CA*CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (27*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (45*CA*CF^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (45*CA*CF^2*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (45*CA*CF^2*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (20447*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (13249*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (20319*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1685*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (232*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (677*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (569*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   9*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (24559*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (34145*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (24255*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (1057*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (308*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (8*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (677*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (569*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (18*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (14453*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (21355*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (14277*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (749*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (184*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (677*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (569*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   9*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (18197*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/192 + 
   (1631*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (15543*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1741*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/96 + 
   58*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + CF*nf^2*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (487*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1617*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (99*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (22573*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (3185*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (18495*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (1355*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (77*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (487*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1617*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (99*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (13583*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (1855*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (10971*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (937*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/96 + 
   46*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + CF*nf^2*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (487*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1617*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (99*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (15205*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (2699*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (16209*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1403*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (959*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (865*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (801*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (231*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (18311*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (8203*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (19269*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (937*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (1273*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (2*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (865*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (801*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (231*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (10909*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (4793*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (11313*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (695*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (755*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   CF*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (865*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (801*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (231*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (4273*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1805*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (12627*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (479*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (727*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1167*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (681*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (141*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (5387*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (2075*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (14949*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (385*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (965*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (3*CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1167*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (681*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (141*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (3265*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (865*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (8847*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (275*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (571*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1167*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (681*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (141*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (16027*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (1273*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (15471*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1391*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (907*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (473*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1551*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (27*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (21737*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (10229*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (18495*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (859*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (77*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (473*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1551*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (27*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (13171*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (3625*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (12483*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (863*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (799*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   CF*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (473*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1551*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (27*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (4715*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (3453*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (5949*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (487*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (339*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1425*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (1173*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (6763*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (3327*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (14175*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (377*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (231*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1425*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (1173*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (9*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (4019*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (537*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2457*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (331*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (303*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1425*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (1173*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (4003*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (315*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (11871*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (389*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (675*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1299*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1125*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (81*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (6179*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (6855*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (14175*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (259*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (231*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1299*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (1125*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (81*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3247*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1893*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (10107*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (257*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (615*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1299*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1125*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (81*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (405*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (981*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (18387*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (405*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (63*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1863*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (891*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (243*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (5541*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (369*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (10935*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (327*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (693*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (9*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (1863*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (891*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (243*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (687*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (333*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (16155*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (285*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (117*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1863*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (891*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (243*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (15*CA*CF^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (15*CA*CF^2*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (15*CA*CF^2*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (433*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (9269*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   456*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (89*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   32*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (4349*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (6841*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (600*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (89*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2161*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (4997*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   360*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (89*CA*CF*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   32*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (4479*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   342*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (305*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   24*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (3353*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (7479*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (450*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (305*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (48*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (773*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2649*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   270*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (305*CA*CF*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   24*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1827*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2871*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (271*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (201*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (2983*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (5325*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (7551*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (271*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (201*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (667*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (249*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (2241*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (271*CA*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (201*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (411*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (3465*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2187*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (231*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (153*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1065*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (5643*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (5751*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (231*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (153*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (813*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (2043*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1701*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (231*CA*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (153*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (89*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5751*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (3051*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (239*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (213*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (635*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (201*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (8019*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (239*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (213*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1063*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (2703*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (2349*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (239*CA*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (213*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (93*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (5859*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (4653*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (207*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (81*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1905*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (261*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3051*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (207*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (81*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (171*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3159*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (3537*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (207*CA*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (81*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (69*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4443*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   297*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (177*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (165*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1809*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (1221*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (6219*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (177*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (165*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (339*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2067*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (891*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (177*CA*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (165*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (855*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (4509*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3645*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (63*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (2511*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (99*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (297*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (153*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (63*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (693*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2385*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (2673*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CA*CF*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (63*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (643*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (6249*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5139*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (281*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   24*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (3959*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (4113*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (450*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (281*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (48*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1525*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5109*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5319*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (281*CA*CF*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   24*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (15*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (6219*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1917*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (243*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   18*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (1569*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (4923*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (675*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (243*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (36*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (513*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (5283*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (2025*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (243*CA*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   18*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (243*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1269*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (513*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (219*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (153*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2859*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (837*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (5751*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (219*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (153*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (897*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1089*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1053*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (219*CA*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (153*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (333*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (621*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (783*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (189*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (117*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (4239*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1935*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (4401*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (189*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (117*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (891*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (549*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (405*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (189*CA*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (117*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (87*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (3987*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3753*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (195*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   18*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (351*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (2187*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (195*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (36*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (357*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3339*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (4293*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (195*CA*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   18*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (45*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (4149*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (2799*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (171*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (27*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (4401*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (3051*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (171*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (27*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (765*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (3645*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3267*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (171*CA*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (27*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (531*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3303*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (2799*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (27*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (4455*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (2025*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (153*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (27*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (963*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (2943*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (3267*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (153*CA*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (27*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (423*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (3411*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (4185*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (135*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (81*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (6561*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (2673*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (6075*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (135*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (81*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (621*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (3159*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (4941*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (135*CA*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (81*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (27*CA*CF^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA*CF^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (27*CA*CF^2*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA*CF^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA*CF^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (27*CA*CF^2*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (81*CA*CF^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (81*CA*CF^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (81*CA*CF^2*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA*CF^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (81*CA*CF^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (81*CA*CF^2*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1119*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2709*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   192*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1119*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (2709*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (384*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1119*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2709*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   192*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (2019*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4593*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   144*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (2019*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (4593*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (288*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2019*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (4593*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   144*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1779*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4191*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1233*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1779*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (4191*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1233*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1779*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4191*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1233*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1617*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3519*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (945*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1617*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (3519*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (945*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1617*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3519*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (945*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1587*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3855*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1341*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1587*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3855*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1341*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1587*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3855*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1341*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1443*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3303*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1017*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1443*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (3303*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (1017*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1443*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3303*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1017*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1161*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2889*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1035*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1161*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (2889*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (1035*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1161*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2889*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1035*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (531*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (2457*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (783*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (531*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (2457*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (783*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (531*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (2457*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (783*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (357*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1785*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1485*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (357*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1785*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1485*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (357*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1785*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1485*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1293*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (387*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (567*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1293*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (387*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (567*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1293*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (387*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (567*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1137*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (711*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1215*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1137*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (711*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1215*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1137*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (711*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1215*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (261*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1233*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (945*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (261*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1233*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (945*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (261*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1233*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (945*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (879*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   144*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1215*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (879*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (288*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1215*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (879*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   144*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1215*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (405*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1017*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (927*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (405*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1017*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (927*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (405*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1017*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (927*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (873*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (927*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (873*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (927*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (153*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (873*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (927*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (387*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (351*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (387*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (351*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1161*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (387*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (351*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1653*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4011*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   144*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1653*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (4011*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (288*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1653*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4011*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   144*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (759*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3411*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   108*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (759*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3411*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (216*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (759*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3411*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   108*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   84*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (3177*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (945*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (168*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (3177*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (945*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   84*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (3177*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (945*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1251*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2691*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1251*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2691*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (729*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1251*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2691*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (597*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (747*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1053*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (597*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (747*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1053*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (597*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (747*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1053*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1107*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   162*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (405*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1107*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (324*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (405*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1107*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   162*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (405*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (909*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1179*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (837*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (909*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1179*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (837*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (909*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1179*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (837*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1719*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (513*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   81*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (1719*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (162*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1719*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (513*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   81*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (285*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (2529*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   108*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (285*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (2529*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (216*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (285*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (2529*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   108*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1053*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2187*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   81*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1053*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2187*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (162*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1053*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2187*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   81*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (927*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (513*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (729*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (927*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (513*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (729*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (927*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (513*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (729*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1755*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (891*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (567*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1755*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (891*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (567*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1755*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (891*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (567*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (747*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1755*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   81*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (747*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1755*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (162*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (747*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1755*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   81*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1431*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1539*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1431*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1539*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1431*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1539*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1161*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1377*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1161*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1377*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1161*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1377*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (729*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2349*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1215*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA*CF^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (9*CA*CF^2*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CA*CF^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CA*CF^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (9*CA*CF^2*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (27*CA*CF^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (27*CA*CF^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (27*CA*CF^2*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA*CF^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA*CF^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (27*CA*CF^2*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (66463*CA^2*CF*Log[Q2dmu2]^3)/6912 + (988135*CA*CF^2*Log[Q2dmu2]^3)/6912 - 
   (14793*CF^3*Log[Q2dmu2]^3)/64 + (20791*CA*CF*nf*Log[Q2dmu2]^3)/3456 - 
   (61309*CF^2*nf*Log[Q2dmu2]^3)/1728 - (349*CF*nf^2*Log[Q2dmu2]^3)/288 - 
   (3299*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/576 + (845*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/
    64 + (2121*CF^3*Pi^2*Log[Q2dmu2]^3)/256 + 
   (1411*CA*CF*nf*Pi^2*Log[Q2dmu2]^3)/1152 + (29*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/
    32 + (CF*nf^2*Pi^2*Log[Q2dmu2]^3)/64 - (7703*CA^2*CF*Pi^4*Log[Q2dmu2]^3)/
    30720 - (677*CA*CF^2*Pi^4*Log[Q2dmu2]^3)/3840 + 
   (133*CF^3*Pi^4*Log[Q2dmu2]^3)/2560 + (36719*CA^2*CF*Log[Q2dmu2]^3)/
    (6912*(-1 + zb)) + (1087967*CA*CF^2*Log[Q2dmu2]^3)/(6912*(-1 + zb)) - 
   (15657*CF^3*Log[Q2dmu2]^3)/(64*(-1 + zb)) + (26687*CA*CF*nf*Log[Q2dmu2]^3)/
    (3456*(-1 + zb)) - (66797*CF^2*nf*Log[Q2dmu2]^3)/(1728*(-1 + zb)) - 
   (403*CF*nf^2*Log[Q2dmu2]^3)/(288*(-1 + zb)) - 
   (18187*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/(2304*(-1 + zb)) + 
   (1759*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (1245*CF^3*Pi^2*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (1613*CA*CF*nf*Pi^2*Log[Q2dmu2]^3)/(1152*(-1 + zb)) + 
   (77*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (CF*nf^2*Pi^2*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (7703*CA^2*CF*Pi^4*Log[Q2dmu2]^3)/(15360*(-1 + zb)) - 
   (677*CA*CF^2*Pi^4*Log[Q2dmu2]^3)/(1920*(-1 + zb)) + 
   (133*CF^3*Pi^4*Log[Q2dmu2]^3)/(1280*(-1 + zb)) - 
   (9521*CA^2*CF*zb*Log[Q2dmu2]^3)/6912 + (799591*CA*CF^2*zb*Log[Q2dmu2]^3)/
    6912 - (10431*CF^3*zb*Log[Q2dmu2]^3)/64 + 
   (20503*CA*CF*nf*zb*Log[Q2dmu2]^3)/3456 - (44773*CF^2*nf*zb*Log[Q2dmu2]^3)/
    1728 - (29*CF*nf^2*zb*Log[Q2dmu2]^3)/32 - 
   (2699*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^3)/576 + 
   (123*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/16 + (1641*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/
    256 + (931*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^3)/1152 + 
   (23*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/32 + (CF*nf^2*Pi^2*zb*Log[Q2dmu2]^3)/
    64 - (7703*CA^2*CF*Pi^4*zb*Log[Q2dmu2]^3)/30720 - 
   (677*CA*CF^2*Pi^4*zb*Log[Q2dmu2]^3)/3840 + 
   (133*CF^3*Pi^4*zb*Log[Q2dmu2]^3)/2560 - 
   (25351*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/1152 - 
   (118681*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/1152 + 
   (12729*CF^3*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (977*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/576 + 
   (8173*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/288 + 
   (59*CF*nf^2*G[0, zb]*Log[Q2dmu2]^3)/72 - 
   (427*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/768 - 
   (1625*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (171*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (35*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/48 - 
   (3*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (21023*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/(1152*(-1 + zb)) - 
   (144641*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(1152*(-1 + zb)) + 
   (14073*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (2401*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(576*(-1 + zb)) + 
   (9557*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(288*(-1 + zb)) + 
   (79*CF*nf^2*G[0, zb]*Log[Q2dmu2]^3)/(72*(-1 + zb)) + 
   (2653*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(768*(-1 + zb)) - 
   (1781*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (225*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (35*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(24*(-1 + zb)) - 
   (3*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (9415*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/1152 - 
   (97213*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/1152 + 
   (8949*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (1613*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/576 + 
   (6055*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/288 + 
   (47*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/72 + 
   (1433*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/768 - 
   (1065*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (135*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (35*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/48 - 
   (3*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (1753*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/72 + 
   (22171*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/384 - 
   (20295*CF^3*G[1, zb]*Log[Q2dmu2]^3)/128 - 
   (209*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/576 - 
   (2077*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/96 - 
   (59*CF*nf^2*G[1, zb]*Log[Q2dmu2]^3)/96 + 
   (283*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/512 + 
   (591*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (525*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (33*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (9*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (3235*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/(144*(-1 + zb)) + 
   (28427*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(384*(-1 + zb)) - 
   (22311*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (803*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(576*(-1 + zb)) - 
   (2423*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) - 
   (79*CF*nf^2*G[1, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) - 
   (1289*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(512*(-1 + zb)) + 
   (1323*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (675*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (33*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (9*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (3643*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/288 + 
   (18847*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/384 - 
   (14427*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (499*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/576 - 
   (1543*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/96 - 
   (47*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/96 - 
   (417*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/512 + 
   (405*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (369*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (33*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (9*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (1797*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (5857*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/192 - 
   (5181*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (385*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/96 - 
   (58*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (323*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (269*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (2165*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (11009*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (6165*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (233*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) - 
   (77*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (2*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (323*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (269*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (9*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (1223*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (7339*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/192 - 
   (3711*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (145*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/96 - 
   (46*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (323*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (269*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (4807*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/192 - 
   (229*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (3987*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (407*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/96 + 
   (29*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (403*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (417*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (3*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (5939*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (1421*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (4725*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (313*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) + 
   (77*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (403*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (417*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (3*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (3481*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/192 - 
   (931*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (2871*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (203*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/96 + 
   (23*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (403*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (417*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (3*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (4573*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/192 - 
   (505*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (3969*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (371*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/96 + 
   (229*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (463*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (375*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (27*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (6155*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (2285*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (4725*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (259*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) + 
   (77*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (463*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (375*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (27*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (3481*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/192 - 
   (1057*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (3105*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (203*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/96 + 
   (193*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (463*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (375*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (27*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (325*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (441*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (6147*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (131*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (171*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (3*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (621*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (297*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (81*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (1847*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (123*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (3645*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (109*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (231*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (621*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (297*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (81*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (67*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (75*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (4959*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (83*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (147*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (3*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (621*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (297*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (81*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (177*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (1607*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   114*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (39*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   8*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (1035*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (901*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (150*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (39*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (16*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (561*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (671*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   90*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (39*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   8*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (77*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (837*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (171*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (67*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   6*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (407*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (1221*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (225*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (67*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (12*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (413*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (435*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (135*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (67*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   6*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (19*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (1287*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (729*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (59*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (51*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (725*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (87*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (1917*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (59*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (51*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   11*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (543*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (567*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (59*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (51*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (69*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (1329*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (279*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (51*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (39*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (1053*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (465*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (1467*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (51*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (39*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (447*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (681*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   54*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (51*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (39*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (49*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (1281*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (1305*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (65*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   6*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (239*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (729*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (225*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (65*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (12*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (209*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (933*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (1269*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (65*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   6*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (171*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (1359*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (243*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (57*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (1515*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (1017*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (675*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (57*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (9*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (579*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (1071*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (243*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (57*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (237*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (1071*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (963*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (51*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (1485*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (675*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (51*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (9*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (501*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (855*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (999*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (51*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (9*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (45*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (1125*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (1431*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (45*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (27*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (2187*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (891*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (45*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (27*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (495*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (945*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (1539*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (45*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (27*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   27*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (267*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   48*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (54*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (267*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (96*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   27*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (267*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   48*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (387*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (915*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   36*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (387*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (915*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (72*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (387*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (915*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   36*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (333*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (831*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (315*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (333*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (831*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (315*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (333*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (831*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (315*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (153*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (711*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (243*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (153*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (711*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (243*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (153*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (711*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (243*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   18*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (381*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (351*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (36*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (381*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (351*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   18*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (381*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (351*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (33*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (333*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (135*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (33*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (333*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (135*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (33*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (333*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (135*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (51*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   36*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (279*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (51*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (72*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (279*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (51*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   36*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (279*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (387*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (63*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   27*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (387*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (63*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (54*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (387*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (63*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   27*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (333*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (843*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   36*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (333*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (843*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (72*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (333*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (843*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   36*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (309*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (729*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   27*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (309*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (729*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (54*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (309*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (729*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   27*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (267*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (171*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (243*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (267*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (171*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (243*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (267*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (171*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (243*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (513*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (297*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (189*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (513*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (297*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (189*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (513*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (297*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (189*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (249*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (585*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   27*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (249*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (585*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (54*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (249*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (585*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   27*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (477*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (513*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (477*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (513*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (81*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (477*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (513*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (387*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (459*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (387*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (459*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (81*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (387*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (459*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (783*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (405*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (243*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (783*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (405*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (783*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (405*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (243*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (2375*CA^2*CF*Log[Q2dmu2]^4)/384 - (19579*CA*CF^2*Log[Q2dmu2]^4)/1536 + 
   (20295*CF^3*Log[Q2dmu2]^4)/512 + (57*CA*CF*nf*Log[Q2dmu2]^4)/256 + 
   (2077*CF^2*nf*Log[Q2dmu2]^4)/384 + (59*CF*nf^2*Log[Q2dmu2]^4)/384 + 
   (137*CA^2*CF*Pi^2*Log[Q2dmu2]^4)/2048 - (1371*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/
    512 - (513*CF^3*Pi^2*Log[Q2dmu2]^4)/512 - (5*CA*CF*nf*Pi^2*Log[Q2dmu2]^4)/
    32 - (9*CF^2*nf*Pi^2*Log[Q2dmu2]^4)/128 - (553*CA^2*CF*Log[Q2dmu2]^4)/
    (96*(-1 + zb)) - (25043*CA*CF^2*Log[Q2dmu2]^4)/(1536*(-1 + zb)) + 
   (22311*CF^3*Log[Q2dmu2]^4)/(512*(-1 + zb)) - (43*CA*CF*nf*Log[Q2dmu2]^4)/
    (256*(-1 + zb)) + (2423*CF^2*nf*Log[Q2dmu2]^4)/(384*(-1 + zb)) + 
   (79*CF*nf^2*Log[Q2dmu2]^4)/(384*(-1 + zb)) + 
   (1897*CA^2*CF*Pi^2*Log[Q2dmu2]^4)/(2048*(-1 + zb)) - 
   (1533*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/(512*(-1 + zb)) - 
   (675*CF^3*Pi^2*Log[Q2dmu2]^4)/(512*(-1 + zb)) - 
   (5*CA*CF*nf*Pi^2*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (9*CF^2*nf*Pi^2*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (317*CA^2*CF*zb*Log[Q2dmu2]^4)/96 - (19963*CA*CF^2*zb*Log[Q2dmu2]^4)/
    1536 + (14787*CF^3*zb*Log[Q2dmu2]^4)/512 - (55*CA*CF*nf*zb*Log[Q2dmu2]^4)/
    256 + (1561*CF^2*nf*zb*Log[Q2dmu2]^4)/384 + (47*CF*nf^2*zb*Log[Q2dmu2]^4)/
    384 + (1085*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^4)/2048 - 
   (891*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^4)/512 - (405*CF^3*Pi^2*zb*Log[Q2dmu2]^4)/
    512 - (5*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^4)/32 - 
   (9*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^4)/128 + 
   (1697*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (985*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (3987*CF^3*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (125*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (29*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/8 - (CF*nf^2*G[0, zb]*Log[Q2dmu2]^4)/
    16 + (465*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/512 + 
   (105*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (2125*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (2129*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (4725*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (97*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (77*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (CF*nf^2*G[0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (465*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (105*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (1211*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^4)/256 + 
   (1603*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (2925*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (53*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (23*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/8 - 
   (CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^4)/16 + 
   (465*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/512 + 
   (105*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 - 
   (713*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (147*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (6183*CF^3*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (125*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (87*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (3*CF*nf^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (705*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/1024 - 
   (297*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (81*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (1823*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (123*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (3645*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (109*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (231*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (3*CF*nf^2*G[1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (705*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) - 
   (297*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (81*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (67*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (51*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (4563*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (65*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (69*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (3*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (705*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/1024 - 
   (297*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (81*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (87*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (1095*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (171*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (15*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (3*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (417*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (579*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (225*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (15*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (3*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (249*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (375*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (135*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (15*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (3*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (177*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/256 - 
   (585*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (513*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (51*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (1299*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (837*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (675*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (51*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (9*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (717*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/256 - 
   (279*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (405*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (51*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (285*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/256 - 
   (1035*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (999*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (51*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (1461*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (675*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (675*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (51*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (9*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (717*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/256 - 
   (639*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (891*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (51*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (99*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/512 + 
   (1107*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (1485*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (45*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (2187*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
   (891*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (45*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (927*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/512 + 
   (783*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (1377*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (45*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (9*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (351*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   9*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^4 - 
   (9*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (351*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (18*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (9*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (351*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   9*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4 + 
   (63*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (603*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (63*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (603*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) + 
   (63*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (603*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (207*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (279*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (243*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (207*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (279*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (243*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (207*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (279*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (243*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (387*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (243*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (189*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (387*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (243*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (189*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (387*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (243*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (189*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (117*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (585*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (117*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (585*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) + 
   (117*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (585*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (441*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (513*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (441*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (81*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (441*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (513*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (387*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (459*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (387*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (459*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (387*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (459*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (783*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (405*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (243*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (783*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (405*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (783*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (405*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (243*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (153*CA^2*CF*Log[Q2dmu2]^5)/128 - (309*CA*CF^2*Log[Q2dmu2]^5)/640 - 
   (6183*CF^3*Log[Q2dmu2]^5)/1280 - (147*CA*CF*nf*Log[Q2dmu2]^5)/640 - 
   (87*CF^2*nf*Log[Q2dmu2]^5)/160 - (3*CF*nf^2*Log[Q2dmu2]^5)/320 + 
   (711*CA^2*CF*Pi^2*Log[Q2dmu2]^5)/5120 + (9*CA*CF^2*Pi^2*Log[Q2dmu2]^5)/
    32 + (81*CF^3*Pi^2*Log[Q2dmu2]^5)/1280 + (2079*CA^2*CF*Log[Q2dmu2]^5)/
    (1280*(-1 + zb)) + (3*CA*CF^2*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (729*CF^3*Log[Q2dmu2]^5)/(128*(-1 + zb)) - (141*CA*CF*nf*Log[Q2dmu2]^5)/
    (640*(-1 + zb)) - (231*CF^2*nf*Log[Q2dmu2]^5)/(320*(-1 + zb)) - 
   (3*CF*nf^2*Log[Q2dmu2]^5)/(160*(-1 + zb)) + 
   (711*CA^2*CF*Pi^2*Log[Q2dmu2]^5)/(2560*(-1 + zb)) + 
   (9*CA*CF^2*Pi^2*Log[Q2dmu2]^5)/(16*(-1 + zb)) + 
   (81*CF^3*Pi^2*Log[Q2dmu2]^5)/(640*(-1 + zb)) + 
   (639*CA^2*CF*zb*Log[Q2dmu2]^5)/640 + (159*CA*CF^2*zb*Log[Q2dmu2]^5)/640 - 
   (4671*CF^3*zb*Log[Q2dmu2]^5)/1280 - (15*CA*CF*nf*zb*Log[Q2dmu2]^5)/128 - 
   (69*CF^2*nf*zb*Log[Q2dmu2]^5)/160 - (3*CF*nf^2*zb*Log[Q2dmu2]^5)/320 + 
   (711*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^5)/5120 + 
   (9*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^5)/32 + (81*CF^3*Pi^2*zb*Log[Q2dmu2]^5)/
    1280 - (189*CA^2*CF*G[0, zb]*Log[Q2dmu2]^5)/1280 + 
   (1071*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (513*CF^3*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (27*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (9*CF^2*nf*G[0, zb]*Log[Q2dmu2]^5)/40 - 
   (1377*CA^2*CF*G[0, zb]*Log[Q2dmu2]^5)/(1280*(-1 + zb)) + 
   (153*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(128*(-1 + zb)) + 
   (135*CF^3*G[0, zb]*Log[Q2dmu2]^5)/(32*(-1 + zb)) + 
   (27*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^5)/(80*(-1 + zb)) + 
   (9*CF^2*nf*G[0, zb]*Log[Q2dmu2]^5)/(20*(-1 + zb)) - 
   (189*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^5)/256 + 
   (423*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CF^3*zb*G[0, zb]*Log[Q2dmu2]^5)/32 + 
   (27*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (9*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^5)/40 + 
   (63*CA^2*CF*G[1, zb]*Log[Q2dmu2]^5)/2560 - 
   (27*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/16 - 
   (1539*CF^3*G[1, zb]*Log[Q2dmu2]^5)/640 - 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^5)/64 - 
   (27*CF^2*nf*G[1, zb]*Log[Q2dmu2]^5)/160 + 
   (2043*CA^2*CF*G[1, zb]*Log[Q2dmu2]^5)/(2560*(-1 + zb)) - 
   (891*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(640*(-1 + zb)) - 
   (405*CF^3*G[1, zb]*Log[Q2dmu2]^5)/(128*(-1 + zb)) - 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^5)/(32*(-1 + zb)) - 
   (27*CF^2*nf*G[1, zb]*Log[Q2dmu2]^5)/(80*(-1 + zb)) + 
   (1251*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^5)/2560 - 
   (27*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/32 - 
   (243*CF^3*zb*G[1, zb]*Log[Q2dmu2]^5)/128 - 
   (9*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^5)/64 - 
   (27*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^5)/160 - 
   (243*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^5)/320 - 
   (27*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^5)/16 - 
   (27*CF^3*G[0, 0, zb]*Log[Q2dmu2]^5)/20 - 
   (243*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (27*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^5)/(8*(-1 + zb)) - 
   (27*CF^3*G[0, 0, zb]*Log[Q2dmu2]^5)/(10*(-1 + zb)) - 
   (243*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/320 - 
   (27*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/16 - 
   (27*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/20 + 
   (81*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^5)/128 + 
   (459*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CF^3*G[0, 1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^5)/(64*(-1 + zb)) + 
   (459*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) + 
   (81*CF^3*G[0, 1, zb]*Log[Q2dmu2]^5)/(40*(-1 + zb)) + 
   (81*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/128 + 
   (459*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^5)/128 + 
   (459*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CF^3*G[1, 0, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^5)/(64*(-1 + zb)) + 
   (459*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) + 
   (81*CF^3*G[1, 0, zb]*Log[Q2dmu2]^5)/(40*(-1 + zb)) + 
   (81*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/128 + 
   (459*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/80 - 
   (783*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^5)/1280 - 
   (81*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^5)/64 - 
   (243*CF^3*G[1, 1, zb]*Log[Q2dmu2]^5)/320 - 
   (783*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^5)/(640*(-1 + zb)) - 
   (81*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(32*(-1 + zb)) - 
   (243*CF^3*G[1, 1, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (783*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/1280 - 
   (81*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/64 - 
   (243*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/320 + (207*CA^2*CF*Log[Q2dmu2]^6)/
    5120 + (423*CA*CF^2*Log[Q2dmu2]^6)/1280 + (513*CF^3*Log[Q2dmu2]^6)/1280 + 
   (9*CA*CF*nf*Log[Q2dmu2]^6)/320 + (9*CF^2*nf*Log[Q2dmu2]^6)/320 - 
   (117*CA^2*CF*Log[Q2dmu2]^6)/(1024*(-1 + zb)) + 
   (387*CA*CF^2*Log[Q2dmu2]^6)/(1280*(-1 + zb)) + 
   (135*CF^3*Log[Q2dmu2]^6)/(256*(-1 + zb)) + (9*CA*CF*nf*Log[Q2dmu2]^6)/
    (160*(-1 + zb)) + (9*CF^2*nf*Log[Q2dmu2]^6)/(160*(-1 + zb)) - 
   (549*CA^2*CF*zb*Log[Q2dmu2]^6)/5120 + (207*CA*CF^2*zb*Log[Q2dmu2]^6)/
    1280 + (81*CF^3*zb*Log[Q2dmu2]^6)/256 + (9*CA*CF*nf*zb*Log[Q2dmu2]^6)/
    320 + (9*CF^2*nf*zb*Log[Q2dmu2]^6)/320 - 
   (189*CA^2*CF*G[0, zb]*Log[Q2dmu2]^6)/1280 - 
   (81*CA*CF^2*G[0, zb]*Log[Q2dmu2]^6)/320 - (27*CF^3*G[0, zb]*Log[Q2dmu2]^6)/
    160 - (189*CA^2*CF*G[0, zb]*Log[Q2dmu2]^6)/(640*(-1 + zb)) - 
   (81*CA*CF^2*G[0, zb]*Log[Q2dmu2]^6)/(160*(-1 + zb)) - 
   (27*CF^3*G[0, zb]*Log[Q2dmu2]^6)/(80*(-1 + zb)) - 
   (189*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^6)/1280 - 
   (81*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^6)/320 - 
   (27*CF^3*zb*G[0, zb]*Log[Q2dmu2]^6)/160 + 
   (297*CA^2*CF*G[1, zb]*Log[Q2dmu2]^6)/2560 + 
   (27*CA*CF^2*G[1, zb]*Log[Q2dmu2]^6)/128 + (81*CF^3*G[1, zb]*Log[Q2dmu2]^6)/
    640 + (297*CA^2*CF*G[1, zb]*Log[Q2dmu2]^6)/(1280*(-1 + zb)) + 
   (27*CA*CF^2*G[1, zb]*Log[Q2dmu2]^6)/(64*(-1 + zb)) + 
   (81*CF^3*G[1, zb]*Log[Q2dmu2]^6)/(320*(-1 + zb)) + 
   (297*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^6)/2560 + 
   (27*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^6)/128 + 
   (81*CF^3*zb*G[1, zb]*Log[Q2dmu2]^6)/640 - (81*CA^2*CF*Log[Q2dmu2]^7)/
    2560 - (81*CA*CF^2*Log[Q2dmu2]^7)/2240 - (81*CF^3*Log[Q2dmu2]^7)/4480 - 
   (81*CA^2*CF*Log[Q2dmu2]^7)/(1280*(-1 + zb)) - (81*CA*CF^2*Log[Q2dmu2]^7)/
    (1120*(-1 + zb)) - (81*CF^3*Log[Q2dmu2]^7)/(2240*(-1 + zb)) - 
   (81*CA^2*CF*zb*Log[Q2dmu2]^7)/2560 - (81*CA*CF^2*zb*Log[Q2dmu2]^7)/2240 - 
   (81*CF^3*zb*Log[Q2dmu2]^7)/4480 + (8067197*CA^2*CF*Zeta[3])/31104 + 
   (1869293*CA*CF^2*Zeta[3])/31104 - (67363*CF^3*Zeta[3])/96 - 
   (9919*CA*CF*nf*Zeta[3])/15552 - (965249*CF^2*nf*Zeta[3])/7776 - 
   (5933*CF*nf^2*Zeta[3])/1296 - (31079*CA^2*CF*Pi^2*Zeta[3])/1296 + 
   (45911*CA*CF^2*Pi^2*Zeta[3])/576 + (10799*CF^3*Pi^2*Zeta[3])/384 + 
   (31385*CA*CF*nf*Pi^2*Zeta[3])/5184 + (493*CF^2*nf*Pi^2*Zeta[3])/144 + 
   (17*CF*nf^2*Pi^2*Zeta[3])/288 - (126577*CA^2*CF*Pi^4*Zeta[3])/138240 - 
   (3517*CA*CF^2*Pi^4*Zeta[3])/17280 + (2261*CF^3*Pi^4*Zeta[3])/11520 + 
   (7658749*CA^2*CF*Zeta[3])/(31104*(-1 + zb)) + (3671413*CA*CF^2*Zeta[3])/
    (31104*(-1 + zb)) - (72259*CF^3*Zeta[3])/(96*(-1 + zb)) + 
   (94201*CA*CF*nf*Zeta[3])/(15552*(-1 + zb)) - (1058545*CF^2*nf*Zeta[3])/
    (7776*(-1 + zb)) - (6851*CF*nf^2*Zeta[3])/(1296*(-1 + zb)) - 
   (349895*CA^2*CF*Pi^2*Zeta[3])/(10368*(-1 + zb)) + 
   (11987*CA*CF^2*Pi^2*Zeta[3])/(144*(-1 + zb)) + 
   (6445*CF^3*Pi^2*Zeta[3])/(192*(-1 + zb)) + (35899*CA*CF*nf*Pi^2*Zeta[3])/
    (5184*(-1 + zb)) + (1309*CF^2*nf*Pi^2*Zeta[3])/(288*(-1 + zb)) + 
   (17*CF*nf^2*Pi^2*Zeta[3])/(144*(-1 + zb)) - (126577*CA^2*CF*Pi^4*Zeta[3])/
    (69120*(-1 + zb)) - (3517*CA*CF^2*Pi^4*Zeta[3])/(8640*(-1 + zb)) + 
   (2261*CF^3*Pi^4*Zeta[3])/(5760*(-1 + zb)) + (4550453*CA^2*CF*zb*Zeta[3])/
    31104 + (1256477*CA*CF^2*zb*Zeta[3])/31104 - (14505*CF^3*zb*Zeta[3])/32 + 
   (46313*CA*CF*nf*zb*Zeta[3])/15552 - (673877*CF^2*nf*zb*Zeta[3])/7776 - 
   (493*CF*nf^2*zb*Zeta[3])/144 - (28625*CA^2*CF*Pi^2*zb*Zeta[3])/1296 + 
   (3335*CA*CF^2*Pi^2*zb*Zeta[3])/64 + (7591*CF^3*Pi^2*zb*Zeta[3])/384 + 
   (21929*CA*CF*nf*Pi^2*zb*Zeta[3])/5184 + (391*CF^2*nf*Pi^2*zb*Zeta[3])/
    144 + (17*CF*nf^2*Pi^2*zb*Zeta[3])/288 - (126577*CA^2*CF*Pi^4*zb*Zeta[3])/
    138240 - (3517*CA*CF^2*Pi^4*zb*Zeta[3])/17280 + 
   (2261*CF^3*Pi^4*zb*Zeta[3])/11520 + (CA^2*CF*zb^2*Zeta[3])/16 + 
   (7*CA*CF^2*zb^2*Zeta[3])/16 - (1616717*CA^2*CF*G[0, zb]*Zeta[3])/5184 + 
   (943189*CA*CF^2*G[0, zb]*Zeta[3])/5184 + (62957*CF^3*G[0, zb]*Zeta[3])/
    96 + (70637*CA*CF*nf*G[0, zb]*Zeta[3])/2592 + 
   (134351*CF^2*nf*G[0, zb]*Zeta[3])/1296 + (1003*CF*nf^2*G[0, zb]*Zeta[3])/
    324 - (12281*CA^2*CF*Pi^2*G[0, zb]*Zeta[3])/3456 - 
   (45859*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/576 - 
   (323*CF^3*Pi^2*G[0, zb]*Zeta[3])/16 - (847*CA*CF*nf*Pi^2*G[0, zb]*Zeta[3])/
    216 - (17*CF^2*nf*Pi^2*G[0, zb]*Zeta[3])/12 - 
   (1618165*CA^2*CF*G[0, zb]*Zeta[3])/(5184*(-1 + zb)) + 
   (552413*CA*CF^2*G[0, zb]*Zeta[3])/(5184*(-1 + zb)) + 
   (70573*CF^3*G[0, zb]*Zeta[3])/(96*(-1 + zb)) + 
   (50461*CA*CF*nf*G[0, zb]*Zeta[3])/(2592*(-1 + zb)) + 
   (157879*CF^2*nf*G[0, zb]*Zeta[3])/(1296*(-1 + zb)) + 
   (1343*CF*nf^2*G[0, zb]*Zeta[3])/(324*(-1 + zb)) + 
   (62255*CA^2*CF*Pi^2*G[0, zb]*Zeta[3])/(3456*(-1 + zb)) - 
   (51535*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/(576*(-1 + zb)) - 
   (425*CF^3*Pi^2*G[0, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (847*CA*CF*nf*Pi^2*G[0, zb]*Zeta[3])/(108*(-1 + zb)) - 
   (17*CF^2*nf*Pi^2*G[0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (980333*CA^2*CF*zb*G[0, zb]*Zeta[3])/5184 + 
   (538537*CA*CF^2*zb*G[0, zb]*Zeta[3])/5184 + 
   (40601*CF^3*zb*G[0, zb]*Zeta[3])/96 + (37145*CA*CF*nf*zb*G[0, zb]*Zeta[3])/
    2592 + (96509*CF^2*nf*zb*G[0, zb]*Zeta[3])/1296 + 
   (799*CF*nf^2*zb*G[0, zb]*Zeta[3])/324 + 
   (32659*CA^2*CF*Pi^2*zb*G[0, zb]*Zeta[3])/3456 - 
   (10769*CA*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/192 - 
   (255*CF^3*Pi^2*zb*G[0, zb]*Zeta[3])/16 - 
   (847*CA*CF*nf*Pi^2*zb*G[0, zb]*Zeta[3])/216 - 
   (17*CF^2*nf*Pi^2*zb*G[0, zb]*Zeta[3])/12 + (CA^2*CF*zb^2*G[0, zb]*Zeta[3])/
    8 - (CA^2*CF*zb^3*G[0, zb]*Zeta[3])/8 + (540313*CA^2*CF*G[1, zb]*Zeta[3])/
    2592 - (155707*CA*CF^2*G[1, zb]*Zeta[3])/1728 - 
   (33683*CF^3*G[1, zb]*Zeta[3])/64 - (47095*CA*CF*nf*G[1, zb]*Zeta[3])/
    2592 - (33749*CF^2*nf*G[1, zb]*Zeta[3])/432 - 
   (1003*CF*nf^2*G[1, zb]*Zeta[3])/432 + (9953*CA^2*CF*Pi^2*G[1, zb]*Zeta[3])/
    2304 + (155*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/3 + 
   (2731*CF^3*Pi^2*G[1, zb]*Zeta[3])/192 + 
   (83*CA*CF*nf*Pi^2*G[1, zb]*Zeta[3])/32 + 
   (17*CF^2*nf*Pi^2*G[1, zb]*Zeta[3])/16 + (6*CA*CF^2*G[1, zb]*Zeta[3])/
    (-2 + zb) + (542099*CA^2*CF*G[1, zb]*Zeta[3])/(2592*(-1 + zb)) + 
   (27661*CA*CF^2*G[1, zb]*Zeta[3])/(1728*(-1 + zb)) - 
   (36647*CF^3*G[1, zb]*Zeta[3])/(64*(-1 + zb)) - 
   (22511*CA*CF*nf*G[1, zb]*Zeta[3])/(2592*(-1 + zb)) - 
   (39841*CF^2*nf*G[1, zb]*Zeta[3])/(432*(-1 + zb)) - 
   (1343*CF*nf^2*G[1, zb]*Zeta[3])/(432*(-1 + zb)) - 
   (24931*CA^2*CF*Pi^2*G[1, zb]*Zeta[3])/(2304*(-1 + zb)) + 
   (3677*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/(64*(-1 + zb)) + 
   (1275*CF^3*Pi^2*G[1, zb]*Zeta[3])/(64*(-1 + zb)) + 
   (83*CA*CF*nf*Pi^2*G[1, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (17*CF^2*nf*Pi^2*G[1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (336235*CA^2*CF*zb*G[1, zb]*Zeta[3])/2592 - 
   (77959*CA*CF^2*zb*G[1, zb]*Zeta[3])/1728 - 
   (24727*CF^3*zb*G[1, zb]*Zeta[3])/64 - (30091*CA*CF*nf*zb*G[1, zb]*Zeta[3])/
    2592 - (26879*CF^2*nf*zb*G[1, zb]*Zeta[3])/432 - 
   (799*CF*nf^2*zb*G[1, zb]*Zeta[3])/432 - 
   (811*CA^2*CF*Pi^2*zb*G[1, zb]*Zeta[3])/256 + 
   (585*CA*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/16 + 
   (941*CF^3*Pi^2*zb*G[1, zb]*Zeta[3])/64 + 
   (83*CA*CF*nf*Pi^2*zb*G[1, zb]*Zeta[3])/32 + 
   (17*CF^2*nf*Pi^2*zb*G[1, zb]*Zeta[3])/16 - (CA^2*CF*zb^2*G[1, zb]*Zeta[3])/
    4 + (CA^2*CF*zb^3*G[1, zb]*Zeta[3])/8 + 
   (25541*CA^2*CF*G[0, 0, zb]*Zeta[3])/96 - 
   (435085*CA*CF^2*G[0, 0, zb]*Zeta[3])/864 - 
   (27589*CF^3*G[0, 0, zb]*Zeta[3])/48 - (22115*CA*CF*nf*G[0, 0, zb]*Zeta[3])/
    432 - (1972*CF^2*nf*G[0, 0, zb]*Zeta[3])/27 - 
   (34*CF*nf^2*G[0, 0, zb]*Zeta[3])/27 + 
   (8041*CA^2*CF*Pi^2*G[0, 0, zb]*Zeta[3])/288 + 
   (7795*CA*CF^2*Pi^2*G[0, 0, zb]*Zeta[3])/144 + 
   (17*CF^3*Pi^2*G[0, 0, zb]*Zeta[3])/2 + (97471*CA^2*CF*G[0, 0, zb]*Zeta[3])/
    (288*(-1 + zb)) - (388973*CA*CF^2*G[0, 0, zb]*Zeta[3])/(864*(-1 + zb)) - 
   (11055*CF^3*G[0, 0, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (22411*CA*CF*nf*G[0, 0, zb]*Zeta[3])/(432*(-1 + zb)) - 
   (2618*CF^2*nf*G[0, 0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (68*CF*nf^2*G[0, 0, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (8041*CA^2*CF*Pi^2*G[0, 0, zb]*Zeta[3])/(144*(-1 + zb)) + 
   (7795*CA*CF^2*Pi^2*G[0, 0, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (17*CF^3*Pi^2*G[0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (60565*CA^2*CF*zb*G[0, 0, zb]*Zeta[3])/288 - 
   (247567*CA*CF^2*zb*G[0, 0, zb]*Zeta[3])/864 - 
   (18551*CF^3*zb*G[0, 0, zb]*Zeta[3])/48 - 
   (14579*CA*CF*nf*zb*G[0, 0, zb]*Zeta[3])/432 - 
   (1564*CF^2*nf*zb*G[0, 0, zb]*Zeta[3])/27 - 
   (34*CF*nf^2*zb*G[0, 0, zb]*Zeta[3])/27 + 
   (8041*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Zeta[3])/288 + 
   (7795*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Zeta[3])/144 + 
   (17*CF^3*Pi^2*zb*G[0, 0, zb]*Zeta[3])/2 - 
   (143369*CA^2*CF*G[0, 1, zb]*Zeta[3])/864 + 
   (27115*CA*CF^2*G[0, 1, zb]*Zeta[3])/96 + (7761*CF^3*G[0, 1, zb]*Zeta[3])/
    16 + (14605*CA*CF*nf*G[0, 1, zb]*Zeta[3])/432 + 
   (709*CF^2*nf*G[0, 1, zb]*Zeta[3])/12 + (17*CF*nf^2*G[0, 1, zb]*Zeta[3])/
    18 - (10421*CA^2*CF*Pi^2*G[0, 1, zb]*Zeta[3])/576 - 
   (3359*CA*CF^2*Pi^2*G[0, 1, zb]*Zeta[3])/96 - 
   (197*CF^3*Pi^2*G[0, 1, zb]*Zeta[3])/24 - 
   (181657*CA^2*CF*G[0, 1, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (7153*CA*CF^2*G[0, 1, zb]*Zeta[3])/(32*(-1 + zb)) + 
   (9275*CF^3*G[0, 1, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (14267*CA*CF*nf*G[0, 1, zb]*Zeta[3])/(432*(-1 + zb)) + 
   (941*CF^2*nf*G[0, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (17*CF*nf^2*G[0, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (10421*CA^2*CF*Pi^2*G[0, 1, zb]*Zeta[3])/(288*(-1 + zb)) - 
   (3359*CA*CF^2*Pi^2*G[0, 1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (197*CF^3*Pi^2*G[0, 1, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (114779*CA^2*CF*zb*G[0, 1, zb]*Zeta[3])/864 + 
   (15029*CA*CF^2*zb*G[0, 1, zb]*Zeta[3])/96 + 
   (5125*CF^3*zb*G[0, 1, zb]*Zeta[3])/16 + 
   (9625*CA*CF*nf*zb*G[0, 1, zb]*Zeta[3])/432 + 
   (553*CF^2*nf*zb*G[0, 1, zb]*Zeta[3])/12 + 
   (17*CF*nf^2*zb*G[0, 1, zb]*Zeta[3])/18 - 
   (10421*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Zeta[3])/576 - 
   (3359*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Zeta[3])/96 - 
   (197*CF^3*Pi^2*zb*G[0, 1, zb]*Zeta[3])/24 - 
   (138167*CA^2*CF*G[1, 0, zb]*Zeta[3])/864 + 
   (94333*CA*CF^2*G[1, 0, zb]*Zeta[3])/288 + (6967*CF^3*G[1, 0, zb]*Zeta[3])/
    16 + (14569*CA*CF*nf*G[1, 0, zb]*Zeta[3])/432 + 
   (3791*CF^2*nf*G[1, 0, zb]*Zeta[3])/72 + (17*CF*nf^2*G[1, 0, zb]*Zeta[3])/
    18 - (11429*CA^2*CF*Pi^2*G[1, 0, zb]*Zeta[3])/576 - 
   (3367*CA*CF^2*Pi^2*G[1, 0, zb]*Zeta[3])/96 - 
   (51*CF^3*Pi^2*G[1, 0, zb]*Zeta[3])/8 - 
   (215497*CA^2*CF*G[1, 0, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (59921*CA*CF^2*G[1, 0, zb]*Zeta[3])/(288*(-1 + zb)) + 
   (8415*CF^3*G[1, 0, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (13961*CA*CF*nf*G[1, 0, zb]*Zeta[3])/(432*(-1 + zb)) + 
   (1309*CF^2*nf*G[1, 0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (17*CF*nf^2*G[1, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (11429*CA^2*CF*Pi^2*G[1, 0, zb]*Zeta[3])/(288*(-1 + zb)) - 
   (3367*CA*CF^2*Pi^2*G[1, 0, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (51*CF^3*Pi^2*G[1, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (112043*CA^2*CF*zb*G[1, 0, zb]*Zeta[3])/864 + 
   (49333*CA*CF^2*zb*G[1, 0, zb]*Zeta[3])/288 + 
   (5959*CF^3*zb*G[1, 0, zb]*Zeta[3])/16 + 
   (10417*CA*CF*nf*zb*G[1, 0, zb]*Zeta[3])/432 + 
   (3587*CF^2*nf*zb*G[1, 0, zb]*Zeta[3])/72 + 
   (17*CF*nf^2*zb*G[1, 0, zb]*Zeta[3])/18 - 
   (11429*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Zeta[3])/576 - 
   (3367*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Zeta[3])/96 - 
   (51*CF^3*Pi^2*zb*G[1, 0, zb]*Zeta[3])/8 + 
   (3721*CA^2*CF*G[1, 1, zb]*Zeta[3])/36 - (1183*CA*CF^2*G[1, 1, zb]*Zeta[3])/
    6 - (10651*CF^3*G[1, 1, zb]*Zeta[3])/32 - 
   (3181*CA*CF*nf*G[1, 1, zb]*Zeta[3])/144 - 
   (935*CF^2*nf*G[1, 1, zb]*Zeta[3])/24 - (17*CF*nf^2*G[1, 1, zb]*Zeta[3])/
    24 + (1719*CA^2*CF*Pi^2*G[1, 1, zb]*Zeta[3])/128 + 
   (747*CA*CF^2*Pi^2*G[1, 1, zb]*Zeta[3])/32 + 
   (153*CF^3*Pi^2*G[1, 1, zb]*Zeta[3])/32 + 
   (49183*CA^2*CF*G[1, 1, zb]*Zeta[3])/(288*(-1 + zb)) - 
   (4573*CA*CF^2*G[1, 1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (6435*CF^3*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (2915*CA*CF*nf*G[1, 1, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (1309*CF^2*nf*G[1, 1, zb]*Zeta[3])/(24*(-1 + zb)) - 
   (17*CF*nf^2*G[1, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (1719*CA^2*CF*Pi^2*G[1, 1, zb]*Zeta[3])/(64*(-1 + zb)) + 
   (747*CA*CF^2*Pi^2*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (153*CF^3*Pi^2*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (3043*CA^2*CF*zb*G[1, 1, zb]*Zeta[3])/36 - 
   (1987*CA*CF^2*zb*G[1, 1, zb]*Zeta[3])/24 - 
   (9911*CF^3*zb*G[1, 1, zb]*Zeta[3])/32 - 
   (2293*CA*CF*nf*zb*G[1, 1, zb]*Zeta[3])/144 - 
   (935*CF^2*nf*zb*G[1, 1, zb]*Zeta[3])/24 - 
   (17*CF*nf^2*zb*G[1, 1, zb]*Zeta[3])/24 + 
   (1719*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Zeta[3])/128 + 
   (747*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Zeta[3])/32 + 
   (153*CF^3*Pi^2*zb*G[1, 1, zb]*Zeta[3])/32 + 
   (9*CA^2*CF*G[2, 1, zb]*Zeta[3])/4 - (9*CA*CF^2*G[2, 1, zb]*Zeta[3])/4 + 
   (21*CA^2*CF*G[2, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (75*CA*CF^2*G[2, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (15*CA^2*CF*zb*G[2, 1, zb]*Zeta[3])/4 - 
   (39*CA*CF^2*zb*G[2, 1, zb]*Zeta[3])/4 - 
   (217*CA^2*CF*G[0, 0, 0, zb]*Zeta[3])/48 + 
   (116365*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/144 + 
   (1292*CF^3*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (515*CA*CF*nf*G[0, 0, 0, zb]*Zeta[3])/12 + 
   (272*CF^2*nf*G[0, 0, 0, zb]*Zeta[3])/9 - 
   (3849*CA^2*CF*G[0, 0, 0, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (120239*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/(144*(-1 + zb)) + 
   (1700*CF^3*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (515*CA*CF*nf*G[0, 0, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (544*CF^2*nf*G[0, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (4985*CA^2*CF*zb*G[0, 0, 0, zb]*Zeta[3])/48 + 
   (79285*CA*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/144 + 
   340*CF^3*zb*G[0, 0, 0, zb]*Zeta[3] + 
   (515*CA*CF*nf*zb*G[0, 0, 0, zb]*Zeta[3])/12 + 
   (272*CF^2*nf*zb*G[0, 0, 0, zb]*Zeta[3])/9 - 
   (1325*CA^2*CF*G[0, 0, 1, zb]*Zeta[3])/144 - 
   (4253*CA*CF^2*G[0, 0, 1, zb]*Zeta[3])/8 - 
   (721*CF^3*G[0, 0, 1, zb]*Zeta[3])/2 - 
   (2081*CA*CF*nf*G[0, 0, 1, zb]*Zeta[3])/72 - 
   (151*CF^2*nf*G[0, 0, 1, zb]*Zeta[3])/6 + 
   (10783*CA^2*CF*G[0, 0, 1, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (25117*CA*CF^2*G[0, 0, 1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (1895*CF^3*G[0, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (2081*CA*CF*nf*G[0, 0, 1, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (151*CF^2*nf*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (8419*CA^2*CF*zb*G[0, 0, 1, zb]*Zeta[3])/144 - 
   (8525*CA*CF^2*zb*G[0, 0, 1, zb]*Zeta[3])/24 - 
   (555*CF^3*zb*G[0, 0, 1, zb]*Zeta[3])/2 - 
   (2081*CA*CF*nf*zb*G[0, 0, 1, zb]*Zeta[3])/72 - 
   (151*CF^2*nf*zb*G[0, 0, 1, zb]*Zeta[3])/6 - 
   (325*CA^2*CF*G[0, 1, 0, zb]*Zeta[3])/36 - 
   (22991*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/48 - 
   (1547*CF^3*G[0, 1, 0, zb]*Zeta[3])/4 - 
   (1921*CA*CF*nf*G[0, 1, 0, zb]*Zeta[3])/72 - 
   (323*CF^2*nf*G[0, 1, 0, zb]*Zeta[3])/12 + 
   (19831*CA^2*CF*G[0, 1, 0, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (451*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (4063*CF^3*G[0, 1, 0, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (1921*CA*CF*nf*G[0, 1, 0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (323*CF^2*nf*G[0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (937*CA^2*CF*zb*G[0, 1, 0, zb]*Zeta[3])/18 - 
   (14983*CA*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/48 - 
   (1173*CF^3*zb*G[0, 1, 0, zb]*Zeta[3])/4 - 
   (1921*CA*CF*nf*zb*G[0, 1, 0, zb]*Zeta[3])/72 - 
   (323*CF^2*nf*zb*G[0, 1, 0, zb]*Zeta[3])/12 + 
   (49*CA^2*CF*G[0, 1, 1, zb]*Zeta[3])/96 + 
   (4695*CA*CF^2*G[0, 1, 1, zb]*Zeta[3])/16 + 
   (1229*CF^3*G[0, 1, 1, zb]*Zeta[3])/4 + 
   (415*CA*CF*nf*G[0, 1, 1, zb]*Zeta[3])/24 + 
   (85*CF^2*nf*G[0, 1, 1, zb]*Zeta[3])/4 - 
   (3027*CA^2*CF*G[0, 1, 1, zb]*Zeta[3])/(32*(-1 + zb)) + 
   (2043*CA*CF^2*G[0, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (3215*CF^3*G[0, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (415*CA*CF*nf*G[0, 1, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (85*CF^2*nf*G[0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (3523*CA^2*CF*zb*G[0, 1, 1, zb]*Zeta[3])/96 + 
   (2975*CA*CF^2*zb*G[0, 1, 1, zb]*Zeta[3])/16 + 
   (903*CF^3*zb*G[0, 1, 1, zb]*Zeta[3])/4 + 
   (415*CA*CF*nf*zb*G[0, 1, 1, zb]*Zeta[3])/24 + 
   (85*CF^2*nf*zb*G[0, 1, 1, zb]*Zeta[3])/4 + 
   (473*CA^2*CF*G[1, 0, 0, zb]*Zeta[3])/36 - 
   (23633*CA*CF^2*G[1, 0, 0, zb]*Zeta[3])/48 - 
   (2347*CF^3*G[1, 0, 0, zb]*Zeta[3])/8 - 
   (2131*CA*CF*nf*G[1, 0, 0, zb]*Zeta[3])/72 - 
   (68*CF^2*nf*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (7087*CA^2*CF*G[1, 0, 0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (7875*CA*CF^2*G[1, 0, 0, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (425*CF^3*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (2131*CA*CF*nf*G[1, 0, 0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (136*CF^2*nf*G[1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (3391*CA^2*CF*zb*G[1, 0, 0, zb]*Zeta[3])/72 - 
   (19669*CA*CF^2*zb*G[1, 0, 0, zb]*Zeta[3])/48 - 
   (2751*CF^3*zb*G[1, 0, 0, zb]*Zeta[3])/8 - 
   (2131*CA*CF*nf*zb*G[1, 0, 0, zb]*Zeta[3])/72 - 
   (68*CF^2*nf*zb*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (95*CA^2*CF*G[1, 0, 1, zb]*Zeta[3])/32 + 
   (5143*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/16 + 
   (513*CF^3*G[1, 0, 1, zb]*Zeta[3])/2 + 
   (485*CA*CF*nf*G[1, 0, 1, zb]*Zeta[3])/24 + 
   (39*CF^2*nf*G[1, 0, 1, zb]*Zeta[3])/2 - 
   (11867*CA^2*CF*G[1, 0, 1, zb]*Zeta[3])/(96*(-1 + zb)) + 
   (4757*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (735*CF^3*G[1, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (485*CA*CF*nf*G[1, 0, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (39*CF^2*nf*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (1931*CA^2*CF*zb*G[1, 0, 1, zb]*Zeta[3])/96 + 
   (4407*CA*CF^2*zb*G[1, 0, 1, zb]*Zeta[3])/16 + 
   (567*CF^3*zb*G[1, 0, 1, zb]*Zeta[3])/2 + 
   (485*CA*CF*nf*zb*G[1, 0, 1, zb]*Zeta[3])/24 + 
   (39*CF^2*nf*zb*G[1, 0, 1, zb]*Zeta[3])/2 - 
   (1397*CA^2*CF*G[1, 1, 0, zb]*Zeta[3])/96 + 
   (4709*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/16 + 
   (1685*CF^3*G[1, 1, 0, zb]*Zeta[3])/8 + 
   (451*CA*CF*nf*G[1, 1, 0, zb]*Zeta[3])/24 + 17*CF^2*nf*G[1, 1, 0, zb]*
    Zeta[3] - (4359*CA^2*CF*G[1, 1, 0, zb]*Zeta[3])/(32*(-1 + zb)) + 
   (4353*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (1275*CF^3*G[1, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (451*CA*CF*nf*G[1, 1, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (34*CF^2*nf*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (2461*CA^2*CF*zb*G[1, 1, 0, zb]*Zeta[3])/96 + 
   (3709*CA*CF^2*zb*G[1, 1, 0, zb]*Zeta[3])/16 + 
   (2289*CF^3*zb*G[1, 1, 0, zb]*Zeta[3])/8 + 
   (451*CA*CF*nf*zb*G[1, 1, 0, zb]*Zeta[3])/24 + 17*CF^2*nf*zb*G[1, 1, 0, zb]*
    Zeta[3] + (745*CA^2*CF*G[1, 1, 1, zb]*Zeta[3])/64 - 
   (3095*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (2503*CF^3*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (103*CA*CF*nf*G[1, 1, 1, zb]*Zeta[3])/8 - 
   (51*CF^2*nf*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (6129*CA^2*CF*G[1, 1, 1, zb]*Zeta[3])/(64*(-1 + zb)) - 
   (2709*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (3825*CF^3*G[1, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (103*CA*CF*nf*G[1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (51*CF^2*nf*G[1, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (1085*CA^2*CF*zb*G[1, 1, 1, zb]*Zeta[3])/64 - 
   (2403*CA*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (3507*CF^3*zb*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (103*CA*CF*nf*zb*G[1, 1, 1, zb]*Zeta[3])/8 - 
   (51*CF^2*nf*zb*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (3*CA^2*CF*G[1, 2, 1, zb]*Zeta[3])/2 + 18*CA*CF^2*G[1, 2, 1, zb]*Zeta[3] + 
   (39*CA*CF^2*G[1, 2, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (9*CA^2*CF*zb*G[1, 2, 1, zb]*Zeta[3])/2 - 24*CA*CF^2*G[2, 1, 0, zb]*
    Zeta[3] - (24*CA*CF^2*G[2, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   24*CA*CF^2*zb*G[2, 1, 0, zb]*Zeta[3] + 27*CA*CF^2*G[2, 1, 1, zb]*Zeta[3] + 
   (27*CA*CF^2*G[2, 1, 1, zb]*Zeta[3])/(-1 + zb) - 
   27*CA*CF^2*zb*G[2, 1, 1, zb]*Zeta[3] - 305*CA^2*CF*G[0, 0, 0, 0, zb]*
    Zeta[3] - (3961*CA*CF^2*G[0, 0, 0, 0, zb]*Zeta[3])/6 - 
   (544*CF^3*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (610*CA^2*CF*G[0, 0, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (3961*CA*CF^2*G[0, 0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (1088*CF^3*G[0, 0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   305*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Zeta[3] - 
   (3961*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/6 - 
   (544*CF^3*zb*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (1661*CA^2*CF*G[0, 0, 0, 1, zb]*Zeta[3])/8 + 
   (11059*CA*CF^2*G[0, 0, 0, 1, zb]*Zeta[3])/24 + 
   (317*CF^3*G[0, 0, 0, 1, zb]*Zeta[3])/2 + 
   (1661*CA^2*CF*G[0, 0, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (11059*CA*CF^2*G[0, 0, 0, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (317*CF^3*G[0, 0, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (1661*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Zeta[3])/8 + 
   (11059*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/24 + 
   (317*CF^3*zb*G[0, 0, 0, 1, zb]*Zeta[3])/2 + 
   (1519*CA^2*CF*G[0, 0, 1, 0, zb]*Zeta[3])/8 + 
   (10559*CA*CF^2*G[0, 0, 1, 0, zb]*Zeta[3])/24 + 
   (697*CF^3*G[0, 0, 1, 0, zb]*Zeta[3])/4 + 
   (1519*CA^2*CF*G[0, 0, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (10559*CA*CF^2*G[0, 0, 1, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (697*CF^3*G[0, 0, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (1519*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Zeta[3])/8 + 
   (10559*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/24 + 
   (697*CF^3*zb*G[0, 0, 1, 0, zb]*Zeta[3])/4 - 
   (455*CA^2*CF*G[0, 0, 1, 1, zb]*Zeta[3])/4 - 
   (2289*CA*CF^2*G[0, 0, 1, 1, zb]*Zeta[3])/8 - 
   (557*CF^3*G[0, 0, 1, 1, zb]*Zeta[3])/4 - 
   (455*CA^2*CF*G[0, 0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (2289*CA*CF^2*G[0, 0, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (557*CF^3*G[0, 0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (455*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Zeta[3])/4 - 
   (2289*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/8 - 
   (557*CF^3*zb*G[0, 0, 1, 1, zb]*Zeta[3])/4 + 175*CA^2*CF*G[0, 1, 0, 0, zb]*
    Zeta[3] + (5069*CA*CF^2*G[0, 1, 0, 0, zb]*Zeta[3])/12 + 
   (781*CF^3*G[0, 1, 0, 0, zb]*Zeta[3])/4 + 
   (350*CA^2*CF*G[0, 1, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (5069*CA*CF^2*G[0, 1, 0, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (781*CF^3*G[0, 1, 0, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   175*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Zeta[3] + 
   (5069*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/12 + 
   (781*CF^3*zb*G[0, 1, 0, 0, zb]*Zeta[3])/4 - 
   (364*CA^2*CF*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (1191*CA*CF^2*G[0, 1, 0, 1, zb]*Zeta[3])/4 - 171*CF^3*G[0, 1, 0, 1, zb]*
    Zeta[3] - (728*CA^2*CF*G[0, 1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (1191*CA*CF^2*G[0, 1, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (342*CF^3*G[0, 1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (364*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Zeta[3])/3 - 
   (1191*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/4 - 
   171*CF^3*zb*G[0, 1, 0, 1, zb]*Zeta[3] - 
   (559*CA^2*CF*G[0, 1, 1, 0, zb]*Zeta[3])/6 - 248*CA*CF^2*G[0, 1, 1, 0, zb]*
    Zeta[3] - (661*CF^3*G[0, 1, 1, 0, zb]*Zeta[3])/4 - 
   (559*CA^2*CF*G[0, 1, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (496*CA*CF^2*G[0, 1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (661*CF^3*G[0, 1, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (559*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Zeta[3])/6 - 
   248*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Zeta[3] - 
   (661*CF^3*zb*G[0, 1, 1, 0, zb]*Zeta[3])/4 + 
   (893*CA^2*CF*G[0, 1, 1, 1, zb]*Zeta[3])/16 + 159*CA*CF^2*G[0, 1, 1, 1, zb]*
    Zeta[3] + 127*CF^3*G[0, 1, 1, 1, zb]*Zeta[3] + 
   (893*CA^2*CF*G[0, 1, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (318*CA*CF^2*G[0, 1, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (254*CF^3*G[0, 1, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (893*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Zeta[3])/16 + 
   159*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Zeta[3] + 127*CF^3*zb*G[0, 1, 1, 1, zb]*
    Zeta[3] - 12*CA*CF^2*G[0, 1, 2, 1, zb]*Zeta[3] - 
   (24*CA*CF^2*G[0, 1, 2, 1, zb]*Zeta[3])/(-1 + zb) - 
   12*CA*CF^2*zb*G[0, 1, 2, 1, zb]*Zeta[3] + 
   (1735*CA^2*CF*G[1, 0, 0, 0, zb]*Zeta[3])/8 + 
   (10555*CA*CF^2*G[1, 0, 0, 0, zb]*Zeta[3])/24 + 
   136*CF^3*G[1, 0, 0, 0, zb]*Zeta[3] + 
   (1735*CA^2*CF*G[1, 0, 0, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (10555*CA*CF^2*G[1, 0, 0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (272*CF^3*G[1, 0, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (1735*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Zeta[3])/8 + 
   (10555*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/24 + 
   136*CF^3*zb*G[1, 0, 0, 0, zb]*Zeta[3] - 
   (3653*CA^2*CF*G[1, 0, 0, 1, zb]*Zeta[3])/24 - 
   (2507*CA*CF^2*G[1, 0, 0, 1, zb]*Zeta[3])/8 - 
   (249*CF^3*G[1, 0, 0, 1, zb]*Zeta[3])/2 - 
   (3653*CA^2*CF*G[1, 0, 0, 1, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (2507*CA*CF^2*G[1, 0, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (249*CF^3*G[1, 0, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (3653*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Zeta[3])/24 - 
   (2507*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/8 - 
   (249*CF^3*zb*G[1, 0, 0, 1, zb]*Zeta[3])/2 - 
   (3355*CA^2*CF*G[1, 0, 1, 0, zb]*Zeta[3])/24 - 
   (603*CA*CF^2*G[1, 0, 1, 0, zb]*Zeta[3])/2 - 
   (561*CF^3*G[1, 0, 1, 0, zb]*Zeta[3])/4 - 
   (3355*CA^2*CF*G[1, 0, 1, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (603*CA*CF^2*G[1, 0, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (561*CF^3*G[1, 0, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (3355*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Zeta[3])/24 - 
   (603*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/2 - 
   (561*CF^3*zb*G[1, 0, 1, 0, zb]*Zeta[3])/4 + 
   (1439*CA^2*CF*G[1, 0, 1, 1, zb]*Zeta[3])/16 + 
   (815*CA*CF^2*G[1, 0, 1, 1, zb]*Zeta[3])/4 + 
   (465*CF^3*G[1, 0, 1, 1, zb]*Zeta[3])/4 + 
   (1439*CA^2*CF*G[1, 0, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (815*CA*CF^2*G[1, 0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (465*CF^3*G[1, 0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (1439*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Zeta[3])/16 + 
   (815*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/4 + 
   (465*CF^3*zb*G[1, 0, 1, 1, zb]*Zeta[3])/4 - 
   (2977*CA^2*CF*G[1, 1, 0, 0, zb]*Zeta[3])/24 - 
   (2131*CA*CF^2*G[1, 1, 0, 0, zb]*Zeta[3])/8 - 102*CF^3*G[1, 1, 0, 0, zb]*
    Zeta[3] - (2977*CA^2*CF*G[1, 1, 0, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (2131*CA*CF^2*G[1, 1, 0, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (204*CF^3*G[1, 1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (2977*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Zeta[3])/24 - 
   (2131*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/8 - 
   102*CF^3*zb*G[1, 1, 0, 0, zb]*Zeta[3] + 
   (1411*CA^2*CF*G[1, 1, 0, 1, zb]*Zeta[3])/16 + 
   (1533*CA*CF^2*G[1, 1, 0, 1, zb]*Zeta[3])/8 + 99*CF^3*G[1, 1, 0, 1, zb]*
    Zeta[3] + (1411*CA^2*CF*G[1, 1, 0, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (1533*CA*CF^2*G[1, 1, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (198*CF^3*G[1, 1, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (1411*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Zeta[3])/16 + 
   (1533*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/8 + 
   99*CF^3*zb*G[1, 1, 0, 1, zb]*Zeta[3] + 
   (1145*CA^2*CF*G[1, 1, 1, 0, zb]*Zeta[3])/16 + 
   (1353*CA*CF^2*G[1, 1, 1, 0, zb]*Zeta[3])/8 + 
   (153*CF^3*G[1, 1, 1, 0, zb]*Zeta[3])/2 + 
   (1145*CA^2*CF*G[1, 1, 1, 0, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (1353*CA*CF^2*G[1, 1, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (153*CF^3*G[1, 1, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (1145*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Zeta[3])/16 + 
   (1353*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/8 + 
   (153*CF^3*zb*G[1, 1, 1, 0, zb]*Zeta[3])/2 - 
   (1533*CA^2*CF*G[1, 1, 1, 1, zb]*Zeta[3])/32 - 
   (927*CA*CF^2*G[1, 1, 1, 1, zb]*Zeta[3])/8 - 
   (459*CF^3*G[1, 1, 1, 1, zb]*Zeta[3])/8 - 
   (1533*CA^2*CF*G[1, 1, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (927*CA*CF^2*G[1, 1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (459*CF^3*G[1, 1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (1533*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Zeta[3])/32 - 
   (927*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/8 - 
   (459*CF^3*zb*G[1, 1, 1, 1, zb]*Zeta[3])/8 - 3*CA^2*CF*G[1, 1, 2, 1, zb]*
    Zeta[3] + 15*CA*CF^2*G[1, 1, 2, 1, zb]*Zeta[3] - 
   (6*CA^2*CF*G[1, 1, 2, 1, zb]*Zeta[3])/(-1 + zb) + 
   (30*CA*CF^2*G[1, 1, 2, 1, zb]*Zeta[3])/(-1 + zb) - 
   3*CA^2*CF*zb*G[1, 1, 2, 1, zb]*Zeta[3] + 15*CA*CF^2*zb*G[1, 1, 2, 1, zb]*
    Zeta[3] - 16*CA*CF^2*G[1, 2, 1, 0, zb]*Zeta[3] - 
   (32*CA*CF^2*G[1, 2, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   16*CA*CF^2*zb*G[1, 2, 1, 0, zb]*Zeta[3] + 18*CA*CF^2*G[1, 2, 1, 1, zb]*
    Zeta[3] + (36*CA*CF^2*G[1, 2, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   18*CA*CF^2*zb*G[1, 2, 1, 1, zb]*Zeta[3] - 
   (178355*CA^2*CF*Log[Q2dmu2]*Zeta[3])/864 + 
   (65731*CA*CF^2*Log[Q2dmu2]*Zeta[3])/1728 + 
   (32839*CF^3*Log[Q2dmu2]*Zeta[3])/64 + (1385*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/
    96 + (33959*CF^2*nf*Log[Q2dmu2]*Zeta[3])/432 + 
   (1003*CF*nf^2*Log[Q2dmu2]*Zeta[3])/432 - 
   (6653*CA^2*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/2304 - 
   (10199*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/192 - 
   (969*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/64 - 
   (197*CA*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/72 - 
   (17*CF^2*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (176701*CA^2*CF*Log[Q2dmu2]*Zeta[3])/(864*(-1 + zb)) - 
   (31045*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(1728*(-1 + zb)) + 
   (36647*CF^3*Log[Q2dmu2]*Zeta[3])/(64*(-1 + zb)) + 
   (2455*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) + 
   (39841*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(432*(-1 + zb)) + 
   (1343*CF*nf^2*Log[Q2dmu2]*Zeta[3])/(432*(-1 + zb)) + 
   (28019*CA^2*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/(2304*(-1 + zb)) - 
   (11441*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(192*(-1 + zb)) - 
   (1275*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(64*(-1 + zb)) - 
   (197*CA*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/(36*(-1 + zb)) - 
   (17*CF^2*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (108749*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3])/864 + 
   (8875*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/1728 + 
   (21787*CF^3*zb*Log[Q2dmu2]*Zeta[3])/64 + 
   (1747*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/288 + 
   (24647*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/432 + 
   (799*CF*nf^2*zb*Log[Q2dmu2]*Zeta[3])/432 + 
   (15151*CA^2*CF*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/2304 - 
   (2349*CA*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/64 - 
   (765*CF^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/64 - 
   (197*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/72 - 
   (17*CF^2*nf*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/16 + 
   (54355*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (68413*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (7021*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (4375*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/144 - 
   (493*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (17*CF*nf^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (3745*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (847*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (51*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (67103*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) - 
   (54149*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) - 
   (8415*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (4259*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(144*(-1 + zb)) - 
   (1309*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
   (17*CF*nf^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (3745*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(96*(-1 + zb)) + 
   (847*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (51*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (41665*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (35119*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (4811*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (2719*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/144 - 
   (391*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (17*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (3745*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (847*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (51*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (17161*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/144 + 
   (1033*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (10695*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (3115*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/144 + 
   (239*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (17*CF*nf^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (5321*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/384 - 
   (747*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (153*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (49207*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) + 
   (4573*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
   (6435*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (2915*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(144*(-1 + zb)) + 
   (1309*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) + 
   (17*CF*nf^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) - 
   (5321*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(192*(-1 + zb)) - 
   (747*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (153*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (6833*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/72 + 
   (3623*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (8907*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (2095*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/144 + 
   (109*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (17*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (5321*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/384 - 
   (747*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (153*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (871*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (21487*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   323*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (157*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (68*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (4325*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) + 
   (21155*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
   (425*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (157*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (136*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (2185*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (13951*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   255*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (157*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (68*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (1273*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/96 - 
   280*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1119*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (415*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (39*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (10403*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(96*(-1 + zb)) - 
   (4009*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (735*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (415*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) - 
   (39*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (4837*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/96 - 
   (699*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (855*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (415*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (39*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (2389*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/96 - 
   (4625*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1785*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (451*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   17*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (13373*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(96*(-1 + zb)) - 
   (4353*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (1275*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (451*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) - 
   (34*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (4549*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/96 - 
   (3565*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1989*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (451*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   17*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (937*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (3057*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (2589*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (103*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (51*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (6129*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(64*(-1 + zb)) + 
   (2709*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (3825*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (103*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (51*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (1661*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (2253*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (3249*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (103*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (51*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (27*CA*CF^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (27*CA*CF^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (27*CA*CF^2*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   149*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1545*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   136*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (298*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (1545*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (272*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   149*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1545*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   136*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (203*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (2117*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (249*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (203*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (2117*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (249*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (203*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (2117*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (249*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (733*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1001*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (561*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (733*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (1001*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (561*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (733*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1001*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (561*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (893*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (633*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (465*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (893*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (633*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (465*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (893*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (633*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (465*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (455*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (2131*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   102*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (455*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (2131*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (204*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (455*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (2131*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   102*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1295*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1509*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   99*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1295*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (1509*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (198*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (1295*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1509*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   99*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1145*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1353*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (153*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (1145*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (1353*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (153*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (1145*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (1353*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (153*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (1533*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (927*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (459*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1533*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (927*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (459*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (1533*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (927*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (459*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   9*CA*CF^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (18*CA*CF^2*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   9*CA*CF^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (2165*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (3157*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/48 - 
   (10779*CF^3*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (995*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/96 - 
   (493*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/24 - 
   (17*CF*nf^2*Log[Q2dmu2]^2*Zeta[3])/48 + 
   (1817*CA^2*CF*Pi^2*Log[Q2dmu2]^2*Zeta[3])/256 + 
   (197*CA*CF^2*Pi^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (153*CF^3*Pi^2*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (5367*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/(64*(-1 + zb)) - 
   (4495*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/(96*(-1 + zb)) - 
   (6435*CF^3*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (961*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(96*(-1 + zb)) - 
   (1309*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/(48*(-1 + zb)) - 
   (17*CF*nf^2*Log[Q2dmu2]^2*Zeta[3])/(24*(-1 + zb)) + 
   (1817*CA^2*CF*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(128*(-1 + zb)) + 
   (197*CA*CF^2*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (153*CF^3*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) + 
   (1675*CA^2*CF*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (713*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/24 - 
   (7563*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (587*CA*CF*nf*zb*Log[Q2dmu2]^2*Zeta[3])/96 - 
   (391*CF^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/24 - 
   (17*CF*nf^2*zb*Log[Q2dmu2]^2*Zeta[3])/48 + 
   (1817*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/256 + 
   (197*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (153*CF^3*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (1095*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (4237*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (969*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (69*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (17*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (4131*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(64*(-1 + zb)) + 
   (3983*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) + 
   (1275*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (69*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (17*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (2307*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (2581*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (765*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (69*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (17*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (1253*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (1497*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (2727*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (103*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (51*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (6145*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(128*(-1 + zb)) - 
   (2709*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (3825*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (103*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (51*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (2561*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (1023*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (2835*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (103*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (51*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (657*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (471*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   51*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (657*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (471*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) - 
   (102*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (657*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (471*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   51*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (891*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (1263*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (99*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (891*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (1263*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (99*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   (891*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (1263*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (99*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (1071*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (1353*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (153*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (1071*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (1353*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (153*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) + 
   (1071*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (1353*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (153*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (1533*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (927*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (459*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (1533*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (927*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (459*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (1533*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (927*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (459*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (419*CA^2*CF*Log[Q2dmu2]^3*Zeta[3])/128 + 
   (961*CA*CF^2*Log[Q2dmu2]^3*Zeta[3])/32 + (969*CF^3*Log[Q2dmu2]^3*Zeta[3])/
    32 + (17*CA*CF*nf*Log[Q2dmu2]^3*Zeta[3])/8 + 
   (17*CF^2*nf*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (1915*CA^2*CF*Log[Q2dmu2]^3*Zeta[3])/(128*(-1 + zb)) + 
   (893*CA*CF^2*Log[Q2dmu2]^3*Zeta[3])/(32*(-1 + zb)) + 
   (1275*CF^3*Log[Q2dmu2]^3*Zeta[3])/(32*(-1 + zb)) + 
   (17*CA*CF*nf*Log[Q2dmu2]^3*Zeta[3])/(4*(-1 + zb)) + 
   (17*CF^2*nf*Log[Q2dmu2]^3*Zeta[3])/(4*(-1 + zb)) - 
   (1199*CA^2*CF*zb*Log[Q2dmu2]^3*Zeta[3])/128 + 
   (553*CA*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (765*CF^3*zb*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (17*CA*CF*nf*zb*Log[Q2dmu2]^3*Zeta[3])/8 + 
   (17*CF^2*nf*zb*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (303*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (207*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (51*CF^3*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (303*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(16*(-1 + zb)) - 
   (207*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(4*(-1 + zb)) - 
   (51*CF^3*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(2*(-1 + zb)) - 
   (303*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (207*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (51*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/4 + 
   (507*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (309*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (153*CF^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (507*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(32*(-1 + zb)) + 
   (309*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) + 
   (153*CF^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) + 
   (507*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/64 + 
   (309*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (153*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (585*CA^2*CF*Log[Q2dmu2]^4*Zeta[3])/256 - 
   (153*CA*CF^2*Log[Q2dmu2]^4*Zeta[3])/32 - (153*CF^3*Log[Q2dmu2]^4*Zeta[3])/
    64 - (585*CA^2*CF*Log[Q2dmu2]^4*Zeta[3])/(128*(-1 + zb)) - 
   (153*CA*CF^2*Log[Q2dmu2]^4*Zeta[3])/(16*(-1 + zb)) - 
   (153*CF^3*Log[Q2dmu2]^4*Zeta[3])/(32*(-1 + zb)) - 
   (585*CA^2*CF*zb*Log[Q2dmu2]^4*Zeta[3])/256 - 
   (153*CA*CF^2*zb*Log[Q2dmu2]^4*Zeta[3])/32 - 
   (153*CF^3*zb*Log[Q2dmu2]^4*Zeta[3])/64 - (6529*CA^2*CF*Zeta[3]^2)/1152 + 
   (38855*CA*CF^2*Zeta[3]^2)/288 + (5491*CF^3*Zeta[3]^2)/96 + 
   (505*CA*CF*nf*Zeta[3]^2)/72 + (289*CF^2*nf*Zeta[3]^2)/72 - 
   (50969*CA^2*CF*Zeta[3]^2)/(1152*(-1 + zb)) + (41587*CA*CF^2*Zeta[3]^2)/
    (288*(-1 + zb)) + (7225*CF^3*Zeta[3]^2)/(96*(-1 + zb)) + 
   (505*CA*CF*nf*Zeta[3]^2)/(36*(-1 + zb)) + (289*CF^2*nf*Zeta[3]^2)/
    (36*(-1 + zb)) - (24757*CA^2*CF*zb*Zeta[3]^2)/1152 + 
   (26735*CA*CF^2*zb*Zeta[3]^2)/288 + (1445*CF^3*zb*Zeta[3]^2)/32 + 
   (505*CA*CF*nf*zb*Zeta[3]^2)/72 + (289*CF^2*nf*zb*Zeta[3]^2)/72 - 
   (4207*CA^2*CF*G[0, zb]*Zeta[3]^2)/96 - (817*CA*CF^2*G[0, zb]*Zeta[3]^2)/
    8 - (289*CF^3*G[0, zb]*Zeta[3]^2)/12 - (4207*CA^2*CF*G[0, zb]*Zeta[3]^2)/
    (48*(-1 + zb)) - (817*CA*CF^2*G[0, zb]*Zeta[3]^2)/(4*(-1 + zb)) - 
   (289*CF^3*G[0, zb]*Zeta[3]^2)/(6*(-1 + zb)) - 
   (4207*CA^2*CF*zb*G[0, zb]*Zeta[3]^2)/96 - 
   (817*CA*CF^2*zb*G[0, zb]*Zeta[3]^2)/8 - (289*CF^3*zb*G[0, zb]*Zeta[3]^2)/
    12 + (6227*CA^2*CF*G[1, zb]*Zeta[3]^2)/192 + 
   (3245*CA*CF^2*G[1, zb]*Zeta[3]^2)/48 + (289*CF^3*G[1, zb]*Zeta[3]^2)/16 + 
   (6227*CA^2*CF*G[1, zb]*Zeta[3]^2)/(96*(-1 + zb)) + 
   (3245*CA*CF^2*G[1, zb]*Zeta[3]^2)/(24*(-1 + zb)) + 
   (289*CF^3*G[1, zb]*Zeta[3]^2)/(8*(-1 + zb)) + 
   (6227*CA^2*CF*zb*G[1, zb]*Zeta[3]^2)/192 + 
   (3245*CA*CF^2*zb*G[1, zb]*Zeta[3]^2)/48 + (289*CF^3*zb*G[1, zb]*Zeta[3]^2)/
    16 - (1519*CA^2*CF*Log[Q2dmu2]*Zeta[3]^2)/64 - 
   (505*CA*CF^2*Log[Q2dmu2]*Zeta[3]^2)/8 - (289*CF^3*Log[Q2dmu2]*Zeta[3]^2)/
    16 - (1519*CA^2*CF*Log[Q2dmu2]*Zeta[3]^2)/(32*(-1 + zb)) - 
   (505*CA*CF^2*Log[Q2dmu2]*Zeta[3]^2)/(4*(-1 + zb)) - 
   (289*CF^3*Log[Q2dmu2]*Zeta[3]^2)/(8*(-1 + zb)) - 
   (1519*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3]^2)/64 - 
   (505*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3]^2)/8 - 
   (289*CF^3*zb*Log[Q2dmu2]*Zeta[3]^2)/16 + (2719*CA^2*CF*Zeta[5])/16 - 
   (129019*CA*CF^2*Zeta[5])/360 - (56849*CF^3*Zeta[5])/160 - 
   (24779*CA*CF*nf*Zeta[5])/720 - (8149*CF^2*nf*Zeta[5])/180 - 
   (281*CF*nf^2*Zeta[5])/360 + (33169*CA^2*CF*Pi^2*Zeta[5])/1920 + 
   (847*CA*CF^2*Pi^2*Zeta[5])/24 + (843*CF^3*Pi^2*Zeta[5])/160 + 
   (104791*CA^2*CF*Zeta[5])/(480*(-1 + zb)) - (236611*CA*CF^2*Zeta[5])/
    (720*(-1 + zb)) - (6837*CF^3*Zeta[5])/(16*(-1 + zb)) - 
   (25417*CA*CF*nf*Zeta[5])/(720*(-1 + zb)) - (21637*CF^2*nf*Zeta[5])/
    (360*(-1 + zb)) - (281*CF*nf^2*Zeta[5])/(180*(-1 + zb)) + 
   (33169*CA^2*CF*Pi^2*Zeta[5])/(960*(-1 + zb)) + 
   (847*CA*CF^2*Pi^2*Zeta[5])/(12*(-1 + zb)) + (843*CF^3*Pi^2*Zeta[5])/
    (80*(-1 + zb)) + (32711*CA^2*CF*zb*Zeta[5])/240 - 
   (18709*CA*CF^2*zb*Zeta[5])/90 - (38113*CF^3*zb*Zeta[5])/160 - 
   (3319*CA*CF*nf*zb*Zeta[5])/144 - (6463*CF^2*nf*zb*Zeta[5])/180 - 
   (281*CF*nf^2*zb*Zeta[5])/360 + (33169*CA^2*CF*Pi^2*zb*Zeta[5])/1920 + 
   (847*CA*CF^2*Pi^2*zb*Zeta[5])/24 + (843*CF^3*Pi^2*zb*Zeta[5])/160 + 
   (603*CA^2*CF*G[0, zb]*Zeta[5])/160 + (132349*CA*CF^2*G[0, zb]*Zeta[5])/
    240 + (5339*CF^3*G[0, zb]*Zeta[5])/20 + (571*CA*CF*nf*G[0, zb]*Zeta[5])/
    20 + (281*CF^2*nf*G[0, zb]*Zeta[5])/15 - (24521*CA^2*CF*G[0, zb]*Zeta[5])/
    (160*(-1 + zb)) + (27691*CA*CF^2*G[0, zb]*Zeta[5])/(48*(-1 + zb)) + 
   (1405*CF^3*G[0, zb]*Zeta[5])/(4*(-1 + zb)) + 
   (571*CA*CF*nf*G[0, zb]*Zeta[5])/(10*(-1 + zb)) + 
   (562*CF^2*nf*G[0, zb]*Zeta[5])/(15*(-1 + zb)) - 
   (2053*CA^2*CF*zb*G[0, zb]*Zeta[5])/32 + 
   (91237*CA*CF^2*zb*G[0, zb]*Zeta[5])/240 + (843*CF^3*zb*G[0, zb]*Zeta[5])/
    4 + (571*CA*CF*nf*zb*G[0, zb]*Zeta[5])/20 + 
   (281*CF^2*nf*zb*G[0, zb]*Zeta[5])/15 + (3917*CA^2*CF*G[1, zb]*Zeta[5])/
    960 - (2651*CA*CF^2*G[1, zb]*Zeta[5])/8 - (14517*CF^3*G[1, zb]*Zeta[5])/
    80 - (467*CA*CF*nf*G[1, zb]*Zeta[5])/24 - (281*CF^2*nf*G[1, zb]*Zeta[5])/
    20 + (119977*CA^2*CF*G[1, zb]*Zeta[5])/(960*(-1 + zb)) - 
   (26943*CA*CF^2*G[1, zb]*Zeta[5])/(80*(-1 + zb)) - 
   (4215*CF^3*G[1, zb]*Zeta[5])/(16*(-1 + zb)) - 
   (467*CA*CF*nf*G[1, zb]*Zeta[5])/(12*(-1 + zb)) - 
   (281*CF^2*nf*G[1, zb]*Zeta[5])/(10*(-1 + zb)) + 
   (26249*CA^2*CF*zb*G[1, zb]*Zeta[5])/960 - 
   (2245*CA*CF^2*zb*G[1, zb]*Zeta[5])/8 - (3429*CF^3*zb*G[1, zb]*Zeta[5])/
    16 - (467*CA*CF*nf*zb*G[1, zb]*Zeta[5])/24 - 
   (281*CF^2*nf*zb*G[1, zb]*Zeta[5])/20 - (8379*CA^2*CF*G[0, 0, zb]*Zeta[5])/
    40 - (887*CA*CF^2*G[0, 0, zb]*Zeta[5])/2 - (562*CF^3*G[0, 0, zb]*Zeta[5])/
    5 - (8379*CA^2*CF*G[0, 0, zb]*Zeta[5])/(20*(-1 + zb)) - 
   (887*CA*CF^2*G[0, 0, zb]*Zeta[5])/(-1 + zb) - 
   (1124*CF^3*G[0, 0, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (8379*CA^2*CF*zb*G[0, 0, zb]*Zeta[5])/40 - 
   (887*CA*CF^2*zb*G[0, 0, zb]*Zeta[5])/2 - (562*CF^3*zb*G[0, 0, zb]*Zeta[5])/
    5 + (1917*CA^2*CF*G[0, 1, zb]*Zeta[5])/16 + 
   (11317*CA*CF^2*G[0, 1, zb]*Zeta[5])/40 + (609*CF^3*G[0, 1, zb]*Zeta[5])/
    5 + (1917*CA^2*CF*G[0, 1, zb]*Zeta[5])/(8*(-1 + zb)) + 
   (11317*CA*CF^2*G[0, 1, zb]*Zeta[5])/(20*(-1 + zb)) + 
   (1218*CF^3*G[0, 1, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (1917*CA^2*CF*zb*G[0, 1, zb]*Zeta[5])/16 + 
   (11317*CA*CF^2*zb*G[0, 1, zb]*Zeta[5])/40 + 
   (609*CF^3*zb*G[0, 1, zb]*Zeta[5])/5 + (2361*CA^2*CF*G[1, 0, zb]*Zeta[5])/
    16 + (11707*CA*CF^2*G[1, 0, zb]*Zeta[5])/40 + 
   (843*CF^3*G[1, 0, zb]*Zeta[5])/10 + (2361*CA^2*CF*G[1, 0, zb]*Zeta[5])/
    (8*(-1 + zb)) + (11707*CA*CF^2*G[1, 0, zb]*Zeta[5])/(20*(-1 + zb)) + 
   (843*CF^3*G[1, 0, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (2361*CA^2*CF*zb*G[1, 0, zb]*Zeta[5])/16 + 
   (11707*CA*CF^2*zb*G[1, 0, zb]*Zeta[5])/40 + 
   (843*CF^3*zb*G[1, 0, zb]*Zeta[5])/10 - (13399*CA^2*CF*G[1, 1, zb]*Zeta[5])/
    160 - (1401*CA*CF^2*G[1, 1, zb]*Zeta[5])/8 - 
   (2529*CF^3*G[1, 1, zb]*Zeta[5])/40 - (13399*CA^2*CF*G[1, 1, zb]*Zeta[5])/
    (80*(-1 + zb)) - (1401*CA*CF^2*G[1, 1, zb]*Zeta[5])/(4*(-1 + zb)) - 
   (2529*CF^3*G[1, 1, zb]*Zeta[5])/(20*(-1 + zb)) - 
   (13399*CA^2*CF*zb*G[1, 1, zb]*Zeta[5])/160 - 
   (1401*CA*CF^2*zb*G[1, 1, zb]*Zeta[5])/8 - 
   (2529*CF^3*zb*G[1, 1, zb]*Zeta[5])/40 - (5627*CA^2*CF*Log[Q2dmu2]*Zeta[5])/
    320 + (24097*CA*CF^2*Log[Q2dmu2]*Zeta[5])/80 + 
   (16017*CF^3*Log[Q2dmu2]*Zeta[5])/80 + (341*CA*CF*nf*Log[Q2dmu2]*Zeta[5])/
    20 + (281*CF^2*nf*Log[Q2dmu2]*Zeta[5])/20 - 
   (7127*CA^2*CF*Log[Q2dmu2]*Zeta[5])/(64*(-1 + zb)) + 
   (24053*CA*CF^2*Log[Q2dmu2]*Zeta[5])/(80*(-1 + zb)) + 
   (4215*CF^3*Log[Q2dmu2]*Zeta[5])/(16*(-1 + zb)) + 
   (341*CA*CF*nf*Log[Q2dmu2]*Zeta[5])/(10*(-1 + zb)) + 
   (281*CF^2*nf*Log[Q2dmu2]*Zeta[5])/(10*(-1 + zb)) - 
   (17831*CA^2*CF*zb*Log[Q2dmu2]*Zeta[5])/320 + 
   (15913*CA*CF^2*zb*Log[Q2dmu2]*Zeta[5])/80 + 
   (2529*CF^3*zb*Log[Q2dmu2]*Zeta[5])/16 + 
   (341*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[5])/20 + 
   (281*CF^2*nf*zb*Log[Q2dmu2]*Zeta[5])/20 - 
   (8151*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[5])/80 - 
   (5139*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (843*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 - 
   (8151*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(40*(-1 + zb)) - 
   (5139*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(10*(-1 + zb)) - 
   (843*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (8151*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/80 - 
   (5139*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (843*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 + 
   (12243*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[5])/160 + 
   (1401*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/8 + 
   (2529*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/40 + 
   (12243*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(80*(-1 + zb)) + 
   (1401*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(4*(-1 + zb)) + 
   (2529*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) + 
   (12243*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/160 + 
   (1401*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/8 + 
   (2529*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/40 - 
   (9153*CA^2*CF*Log[Q2dmu2]^2*Zeta[5])/320 - 
   (3069*CA*CF^2*Log[Q2dmu2]^2*Zeta[5])/40 - 
   (2529*CF^3*Log[Q2dmu2]^2*Zeta[5])/80 - 
   (9153*CA^2*CF*Log[Q2dmu2]^2*Zeta[5])/(160*(-1 + zb)) - 
   (3069*CA*CF^2*Log[Q2dmu2]^2*Zeta[5])/(20*(-1 + zb)) - 
   (2529*CF^3*Log[Q2dmu2]^2*Zeta[5])/(40*(-1 + zb)) - 
   (9153*CA^2*CF*zb*Log[Q2dmu2]^2*Zeta[5])/320 - 
   (3069*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[5])/40 - 
   (2529*CF^3*zb*Log[Q2dmu2]^2*Zeta[5])/80 - (4975*CA^2*CF*Zeta[7])/32 - 
   (9017*CA*CF^2*Zeta[7])/28 - (4817*CF^3*Zeta[7])/56 - 
   (4975*CA^2*CF*Zeta[7])/(16*(-1 + zb)) - (9017*CA*CF^2*Zeta[7])/
    (14*(-1 + zb)) - (4817*CF^3*Zeta[7])/(28*(-1 + zb)) - 
   (4975*CA^2*CF*zb*Zeta[7])/32 - (9017*CA*CF^2*zb*Zeta[7])/28 - 
   (4817*CF^3*zb*Zeta[7])/56)


==> anc/XS_Higgs_qg_RVV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2003621*CA^2*CF)/20736 - (48421997*CA*CF^2)/186624 + (26589*CF^3)/128 - 
 (3424447*CA*CF*nf)/93312 + (1858379*CF^2*nf)/46656 + (15427*CF*nf^2)/5832 + 
 (1348195*CA^2*CF*Pi^2)/124416 - (819931*CA*CF^2*Pi^2)/62208 - 
 (1109*CF^3*Pi^2)/192 - (92003*CA*CF*nf*Pi^2)/62208 - 
 (11305*CF^2*nf*Pi^2)/7776 - (59*CF*nf^2*Pi^2)/864 + 
 (9071*CA^2*CF*Pi^4)/207360 + (49237*CA*CF^2*Pi^4)/138240 - 
 (11573*CF^3*Pi^4)/69120 + (20381*CA*CF*nf*Pi^4)/414720 + 
 (47*CF^2*nf*Pi^4)/69120 + (7398911*CA^2*CF)/(62208*(-1 + zb)) - 
 (25940777*CA*CF^2)/(93312*(-1 + zb)) + (165275*CF^3)/(768*(-1 + zb)) - 
 (4035515*CA*CF*nf)/(93312*(-1 + zb)) + (3609251*CF^2*nf)/(93312*(-1 + zb)) + 
 (16643*CF*nf^2)/(5832*(-1 + zb)) + (1360463*CA^2*CF*Pi^2)/
  (124416*(-1 + zb)) - (398923*CA*CF^2*Pi^2)/(31104*(-1 + zb)) - 
 (14429*CF^3*Pi^2)/(2304*(-1 + zb)) - (74353*CA*CF*nf*Pi^2)/
  (62208*(-1 + zb)) - (47597*CF^2*nf*Pi^2)/(31104*(-1 + zb)) - 
 (79*CF*nf^2*Pi^2)/(864*(-1 + zb)) - (49831*CA^2*CF*Pi^4)/
  (165888*(-1 + zb)) + (16631*CA*CF^2*Pi^4)/(34560*(-1 + zb)) - 
 (15671*CF^3*Pi^4)/(69120*(-1 + zb)) + (20381*CA*CF*nf*Pi^4)/
  (207360*(-1 + zb)) + (47*CF^2*nf*Pi^4)/(34560*(-1 + zb)) + 
 (5013599*CA^2*CF*zb)/62208 - (35288993*CA*CF^2*zb)/186624 + 
 (55169*CF^3*zb)/384 - (2639767*CA*CF*nf*zb)/93312 + 
 (1309193*CF^2*nf*zb)/46656 + (11287*CF*nf^2*zb)/5832 + 
 (899191*CA^2*CF*Pi^2*zb)/124416 - (382915*CA*CF^2*Pi^2*zb)/62208 - 
 (1567*CF^3*Pi^2*zb)/288 - (43127*CA*CF*nf*Pi^2*zb)/62208 - 
 (9241*CF^2*nf*Pi^2*zb)/7776 - (47*CF*nf^2*Pi^2*zb)/864 - 
 (20051*CA^2*CF*Pi^4*zb)/103680 + (36149*CA*CF^2*Pi^4*zb)/138240 - 
 (3091*CF^3*Pi^4*zb)/23040 + (20381*CA*CF*nf*Pi^4*zb)/414720 + 
 (47*CF^2*nf*Pi^4*zb)/69120 - (3*CA^2*CF*Pi^2*zb^2)/128 - 
 (91*CA*CF^2*Pi^2*zb^2)/384 + (35*CF^3*Pi^2*zb^2)/192 + 
 (CA*CF*nf*Pi^2*zb^2)/64 + (CA^2*CF*Pi^2*zb^3)/128 + 
 (3*CA*CF^2*Pi^2*zb^3)/128 - (5*CF^3*Pi^2*zb^3)/192 - 
 (CA*CF*nf*Pi^2*zb^3)/192 + ((7*CA^2*CF)/96 + (CA*CF^2)/12 + CF^3/24 + 
   (7*CA^2*CF)/(48*(-1 + zb)) + (CA*CF^2)/(6*(-1 + zb)) + 
   CF^3/(12*(-1 + zb)) + (7*CA^2*CF*zb)/96 + (CA*CF^2*zb)/12 + (CF^3*zb)/24)/
  ep^5 - (1706521*CA^2*CF*G[0, zb])/31104 + (6681455*CA*CF^2*G[0, zb])/
  31104 - (18097*CF^3*G[0, zb])/96 + (382187*CA*CF*nf*G[0, zb])/15552 - 
 (37489*CF^2*nf*G[0, zb])/972 - (349*CF*nf^2*G[0, zb])/162 - 
 (224593*CA^2*CF*Pi^2*G[0, zb])/20736 + (124717*CA*CF^2*Pi^2*G[0, zb])/
  10368 + (2789*CF^3*Pi^2*G[0, zb])/576 + (17867*CA*CF*nf*Pi^2*G[0, zb])/
  10368 + (2423*CF^2*nf*Pi^2*G[0, zb])/2592 + (CF*nf^2*Pi^2*G[0, zb])/36 - 
 (15571*CA^2*CF*Pi^4*G[0, zb])/69120 - (619*CA*CF^2*Pi^4*G[0, zb])/5760 + 
 (115*CF^3*Pi^4*G[0, zb])/1728 - (2323001*CA^2*CF*G[0, zb])/
  (31104*(-1 + zb)) + (7506811*CA*CF^2*G[0, zb])/(31104*(-1 + zb)) - 
 (401*CF^3*G[0, zb])/(2*(-1 + zb)) + (478939*CA*CF*nf*G[0, zb])/
  (15552*(-1 + zb)) - (40019*CF^2*nf*G[0, zb])/(972*(-1 + zb)) - 
 (403*CF*nf^2*G[0, zb])/(162*(-1 + zb)) - (285527*CA^2*CF*Pi^2*G[0, zb])/
  (20736*(-1 + zb)) + (124241*CA*CF^2*Pi^2*G[0, zb])/(10368*(-1 + zb)) + 
 (3295*CF^3*Pi^2*G[0, zb])/(576*(-1 + zb)) + (20149*CA*CF*nf*Pi^2*G[0, zb])/
  (10368*(-1 + zb)) + (3247*CF^2*nf*Pi^2*G[0, zb])/(2592*(-1 + zb)) + 
 (CF*nf^2*Pi^2*G[0, zb])/(18*(-1 + zb)) - (15571*CA^2*CF*Pi^4*G[0, zb])/
  (34560*(-1 + zb)) - (619*CA*CF^2*Pi^4*G[0, zb])/(2880*(-1 + zb)) + 
 (115*CF^3*Pi^4*G[0, zb])/(864*(-1 + zb)) - (1522357*CA^2*CF*zb*G[0, zb])/
  31104 + (4779803*CA*CF^2*zb*G[0, zb])/31104 - (12427*CF^3*zb*G[0, zb])/96 + 
 (304247*CA*CF*nf*zb*G[0, zb])/15552 - (104701*CF^2*nf*zb*G[0, zb])/3888 - 
 (29*CF*nf^2*zb*G[0, zb])/18 - (167665*CA^2*CF*Pi^2*zb*G[0, zb])/20736 + 
 (77563*CA*CF^2*Pi^2*zb*G[0, zb])/10368 + (1943*CF^3*Pi^2*zb*G[0, zb])/576 + 
 (11327*CA*CF*nf*Pi^2*zb*G[0, zb])/10368 + (1931*CF^2*nf*Pi^2*zb*G[0, zb])/
  2592 + (CF*nf^2*Pi^2*zb*G[0, zb])/36 - (15571*CA^2*CF*Pi^4*zb*G[0, zb])/
  69120 - (619*CA*CF^2*Pi^4*zb*G[0, zb])/5760 + 
 (115*CF^3*Pi^4*zb*G[0, zb])/1728 + (CA^2*CF*zb^2*G[0, zb])/64 + 
 (3*CA*CF^2*zb^2*G[0, zb])/64 - (5*CF^3*zb^2*G[0, zb])/96 - 
 (CA*CF*nf*zb^2*G[0, zb])/96 + (10861*CA^2*CF*G[1, zb])/384 - 
 (1574021*CA*CF^2*G[1, zb])/10368 + (4931*CF^3*G[1, zb])/32 - 
 (13873*CA*CF*nf*G[1, zb])/864 + (9919*CF^2*nf*G[1, zb])/324 + 
 (349*CF*nf^2*G[1, zb])/216 + (9527*CA^2*CF*Pi^2*G[1, zb])/1536 - 
 (52823*CA*CF^2*Pi^2*G[1, zb])/6912 - (1865*CF^3*Pi^2*G[1, zb])/384 - 
 (2695*CA*CF*nf*Pi^2*G[1, zb])/2304 - (2711*CF^2*nf*Pi^2*G[1, zb])/3456 - 
 (CF*nf^2*Pi^2*G[1, zb])/48 + (1193*CA^2*CF*Pi^4*G[1, zb])/9216 + 
 (239*CA*CF^2*Pi^4*G[1, zb])/3840 - (115*CF^3*Pi^4*G[1, zb])/2304 + 
 (143489*CA^2*CF*G[1, zb])/(3456*(-1 + zb)) - 
 (890315*CA*CF^2*G[1, zb])/(5184*(-1 + zb)) + 
 (20835*CF^3*G[1, zb])/(128*(-1 + zb)) - (1459*CA*CF*nf*G[1, zb])/
  (72*(-1 + zb)) + (170633*CF^2*nf*G[1, zb])/(5184*(-1 + zb)) + 
 (403*CF*nf^2*G[1, zb])/(216*(-1 + zb)) + (32351*CA^2*CF*Pi^2*G[1, zb])/
  (4608*(-1 + zb)) - (56671*CA*CF^2*Pi^2*G[1, zb])/(6912*(-1 + zb)) - 
 (1051*CF^3*Pi^2*G[1, zb])/(192*(-1 + zb)) - (1015*CA*CF*nf*Pi^2*G[1, zb])/
  (768*(-1 + zb)) - (3247*CF^2*nf*Pi^2*G[1, zb])/(3456*(-1 + zb)) - 
 (CF*nf^2*Pi^2*G[1, zb])/(24*(-1 + zb)) + (1193*CA^2*CF*Pi^4*G[1, zb])/
  (4608*(-1 + zb)) + (239*CA*CF^2*Pi^4*G[1, zb])/(1920*(-1 + zb)) - 
 (115*CF^3*Pi^4*G[1, zb])/(1152*(-1 + zb)) + (92429*CA^2*CF*zb*G[1, zb])/
  3456 - (1136237*CA*CF^2*zb*G[1, zb])/10368 + (10187*CF^3*zb*G[1, zb])/96 - 
 (11057*CA*CF*nf*zb*G[1, zb])/864 + (27919*CF^2*nf*zb*G[1, zb])/1296 + 
 (29*CF*nf^2*zb*G[1, zb])/24 + (21265*CA^2*CF*Pi^2*zb*G[1, zb])/4608 - 
 (38159*CA*CF^2*Pi^2*zb*G[1, zb])/6912 - (303*CF^3*Pi^2*zb*G[1, zb])/128 - 
 (171*CA*CF*nf*Pi^2*zb*G[1, zb])/256 - (1067*CF^2*nf*Pi^2*zb*G[1, zb])/3456 - 
 (CF*nf^2*Pi^2*zb*G[1, zb])/48 + (1193*CA^2*CF*Pi^4*zb*G[1, zb])/9216 + 
 (239*CA*CF^2*Pi^4*zb*G[1, zb])/3840 - (115*CF^3*Pi^4*zb*G[1, zb])/2304 - 
 (CA^2*CF*zb^2*G[1, zb])/64 - (3*CA*CF^2*zb^2*G[1, zb])/64 + 
 (5*CF^3*zb^2*G[1, zb])/96 + (CA*CF*nf*zb^2*G[1, zb])/96 + 
 (2945*CA^2*CF*G[0, 0, zb])/2592 - (173639*CA*CF^2*G[0, 0, zb])/1296 + 
 (15755*CF^3*G[0, 0, zb])/96 - (3233*CA*CF*nf*G[0, 0, zb])/324 + 
 (42143*CF^2*nf*G[0, 0, zb])/1296 + (118*CF*nf^2*G[0, 0, zb])/81 + 
 (709*CA^2*CF*Pi^2*G[0, 0, zb])/192 - (18613*CA*CF^2*Pi^2*G[0, 0, zb])/1728 - 
 (53*CF^3*Pi^2*G[0, 0, zb])/12 - (109*CA*CF*nf*Pi^2*G[0, 0, zb])/96 - 
 (41*CF^2*nf*Pi^2*G[0, 0, zb])/108 + (43381*CA^2*CF*G[0, 0, zb])/
  (2592*(-1 + zb)) - (218329*CA*CF^2*G[0, 0, zb])/(1296*(-1 + zb)) + 
 (5841*CF^3*G[0, 0, zb])/(32*(-1 + zb)) - (5275*CA*CF*nf*G[0, 0, zb])/
  (324*(-1 + zb)) + (49747*CF^2*nf*G[0, 0, zb])/(1296*(-1 + zb)) + 
 (158*CF*nf^2*G[0, 0, zb])/(81*(-1 + zb)) + (159*CA^2*CF*Pi^2*G[0, 0, zb])/
  (16*(-1 + zb)) - (19667*CA*CF^2*Pi^2*G[0, 0, zb])/(1728*(-1 + zb)) - 
 (67*CF^3*Pi^2*G[0, 0, zb])/(12*(-1 + zb)) - (109*CA*CF*nf*Pi^2*G[0, 0, zb])/
  (48*(-1 + zb)) - (41*CF^2*nf*Pi^2*G[0, 0, zb])/(54*(-1 + zb)) + 
 (26315*CA^2*CF*zb*G[0, 0, zb])/2592 - (33083*CA*CF^2*zb*G[0, 0, zb])/324 + 
 (10895*CF^3*zb*G[0, 0, zb])/96 - (1507*CA*CF*nf*zb*G[0, 0, zb])/162 + 
 (30797*CF^2*nf*zb*G[0, 0, zb])/1296 + (94*CF*nf^2*zb*G[0, 0, zb])/81 + 
 (3055*CA^2*CF*Pi^2*zb*G[0, 0, zb])/576 - (12109*CA*CF^2*Pi^2*zb*G[0, 0, zb])/
  1728 - (41*CF^3*Pi^2*zb*G[0, 0, zb])/12 - 
 (109*CA*CF*nf*Pi^2*zb*G[0, 0, zb])/96 - (41*CF^2*nf*Pi^2*zb*G[0, 0, zb])/
  108 + (3*CA^2*CF*zb^2*G[0, 0, zb])/64 + (91*CA*CF^2*zb^2*G[0, 0, zb])/192 - 
 (35*CF^3*zb^2*G[0, 0, zb])/96 - (CA*CF*nf*zb^2*G[0, 0, zb])/32 - 
 (CA^2*CF*zb^3*G[0, 0, zb])/64 - (3*CA*CF^2*zb^3*G[0, 0, zb])/64 + 
 (5*CF^3*zb^3*G[0, 0, zb])/96 + (CA*CF*nf*zb^3*G[0, 0, zb])/96 + 
 (17897*CA^2*CF*G[0, 1, zb])/1728 + (72001*CA*CF^2*G[0, 1, zb])/864 - 
 (12265*CF^3*G[0, 1, zb])/96 + (4699*CA*CF*nf*G[0, 1, zb])/864 - 
 (5377*CF^2*nf*G[0, 1, zb])/216 - (59*CF*nf^2*G[0, 1, zb])/54 - 
 (997*CA^2*CF*Pi^2*G[0, 1, zb])/576 + (1271*CA*CF^2*Pi^2*G[0, 1, zb])/144 + 
 (119*CF^3*Pi^2*G[0, 1, zb])/48 + (157*CA*CF*nf*Pi^2*G[0, 1, zb])/192 + 
 (17*CF^2*nf*Pi^2*G[0, 1, zb])/144 - (227*CA^2*CF*G[0, 1, zb])/
  (1728*(-1 + zb)) + (93833*CA*CF^2*G[0, 1, zb])/(864*(-1 + zb)) - 
 (13591*CF^3*G[0, 1, zb])/(96*(-1 + zb)) + (8591*CA*CF*nf*G[0, 1, zb])/
  (864*(-1 + zb)) - (6341*CF^2*nf*G[0, 1, zb])/(216*(-1 + zb)) - 
 (79*CF*nf^2*G[0, 1, zb])/(54*(-1 + zb)) - (7139*CA^2*CF*Pi^2*G[0, 1, zb])/
  (1152*(-1 + zb)) + (1925*CA*CF^2*Pi^2*G[0, 1, zb])/(192*(-1 + zb)) + 
 (19*CF^3*Pi^2*G[0, 1, zb])/(6*(-1 + zb)) + (157*CA*CF*nf*Pi^2*G[0, 1, zb])/
  (96*(-1 + zb)) + (17*CF^2*nf*Pi^2*G[0, 1, zb])/(72*(-1 + zb)) + 
 (1955*CA^2*CF*zb*G[0, 1, zb])/1728 + (27953*CA*CF^2*zb*G[0, 1, zb])/432 - 
 (8515*CF^3*zb*G[0, 1, zb])/96 + (4639*CA*CF*nf*zb*G[0, 1, zb])/864 - 
 (494*CF^2*nf*zb*G[0, 1, zb])/27 - (47*CF*nf^2*zb*G[0, 1, zb])/54 - 
 (209*CA^2*CF*Pi^2*zb*G[0, 1, zb])/64 + (455*CA*CF^2*Pi^2*zb*G[0, 1, zb])/
  72 + (29*CF^3*Pi^2*zb*G[0, 1, zb])/16 + (157*CA*CF*nf*Pi^2*zb*G[0, 1, zb])/
  192 + (17*CF^2*nf*Pi^2*zb*G[0, 1, zb])/144 - 
 (3*CA^2*CF*zb^2*G[0, 1, zb])/64 - (91*CA*CF^2*zb^2*G[0, 1, zb])/192 + 
 (35*CF^3*zb^2*G[0, 1, zb])/96 + (CA*CF*nf*zb^2*G[0, 1, zb])/32 + 
 (CA^2*CF*zb^3*G[0, 1, zb])/64 + (3*CA*CF^2*zb^3*G[0, 1, zb])/64 - 
 (5*CF^3*zb^3*G[0, 1, zb])/96 - (CA*CF*nf*zb^3*G[0, 1, zb])/96 + 
 (2953*CA^2*CF*G[1, 0, zb])/864 + (160925*CA*CF^2*G[1, 0, zb])/1728 - 
 (12665*CF^3*G[1, 0, zb])/96 + (1507*CA*CF*nf*G[1, 0, zb])/216 - 
 (10487*CF^2*nf*G[1, 0, zb])/432 - (59*CF*nf^2*G[1, 0, zb])/54 - 
 (353*CA^2*CF*Pi^2*G[1, 0, zb])/192 + (4523*CA*CF^2*Pi^2*G[1, 0, zb])/576 + 
 (293*CF^3*Pi^2*G[1, 0, zb])/96 + (407*CA*CF*nf*Pi^2*G[1, 0, zb])/576 + 
 (41*CF^2*nf*Pi^2*G[1, 0, zb])/144 - (1295*CA^2*CF*G[1, 0, zb])/
  (108*(-1 + zb)) + (225763*CA*CF^2*G[1, 0, zb])/(1728*(-1 + zb)) - 
 (4679*CF^3*G[1, 0, zb])/(32*(-1 + zb)) + (5335*CA*CF*nf*G[1, 0, zb])/
  (432*(-1 + zb)) - (3121*CF^2*nf*G[1, 0, zb])/(108*(-1 + zb)) - 
 (79*CF*nf^2*G[1, 0, zb])/(54*(-1 + zb)) - (6533*CA^2*CF*Pi^2*G[1, 0, zb])/
  (1152*(-1 + zb)) + (4517*CA*CF^2*Pi^2*G[1, 0, zb])/(576*(-1 + zb)) + 
 (67*CF^3*Pi^2*G[1, 0, zb])/(16*(-1 + zb)) + (407*CA*CF*nf*Pi^2*G[1, 0, zb])/
  (288*(-1 + zb)) + (41*CF^2*nf*Pi^2*G[1, 0, zb])/(72*(-1 + zb)) + 
 (545*CA^2*CF*zb*G[1, 0, zb])/432 + (125105*CA*CF^2*zb*G[1, 0, zb])/1728 - 
 (9223*CF^3*zb*G[1, 0, zb])/96 + (1135*CA*CF*nf*zb*G[1, 0, zb])/216 - 
 (8345*CF^2*nf*zb*G[1, 0, zb])/432 - (47*CF*nf^2*zb*G[1, 0, zb])/54 - 
 (1219*CA^2*CF*Pi^2*zb*G[1, 0, zb])/576 + (653*CA*CF^2*Pi^2*zb*G[1, 0, zb])/
  192 + (115*CF^3*Pi^2*zb*G[1, 0, zb])/32 + 
 (407*CA*CF*nf*Pi^2*zb*G[1, 0, zb])/576 + (41*CF^2*nf*Pi^2*zb*G[1, 0, zb])/
  144 - (3*CA^2*CF*zb^2*G[1, 0, zb])/64 - (91*CA*CF^2*zb^2*G[1, 0, zb])/192 + 
 (35*CF^3*zb^2*G[1, 0, zb])/96 + (CA*CF*nf*zb^2*G[1, 0, zb])/32 + 
 (CA^2*CF*zb^3*G[1, 0, zb])/64 + (3*CA*CF^2*zb^3*G[1, 0, zb])/64 - 
 (5*CF^3*zb^3*G[1, 0, zb])/96 - (CA*CF*nf*zb^3*G[1, 0, zb])/96 - 
 (14387*CA^2*CF*G[1, 1, zb])/1152 - (3449*CA*CF^2*G[1, 1, zb])/64 + 
 (1261*CF^3*G[1, 1, zb])/12 - (647*CA*CF*nf*G[1, 1, zb])/192 + 
 (893*CF^2*nf*G[1, 1, zb])/48 + (59*CF*nf^2*G[1, 1, zb])/72 + 
 (445*CA^2*CF*Pi^2*G[1, 1, zb])/1152 - (7507*CA*CF^2*Pi^2*G[1, 1, zb])/1152 - 
 (149*CF^3*Pi^2*G[1, 1, zb])/64 - (75*CA*CF*nf*Pi^2*G[1, 1, zb])/128 - 
 (41*CF^2*nf*Pi^2*G[1, 1, zb])/192 - (1187*CA^2*CF*G[1, 1, zb])/
  (1152*(-1 + zb)) - (12151*CA*CF^2*G[1, 1, zb])/(144*(-1 + zb)) + 
 (7419*CF^3*G[1, 1, zb])/(64*(-1 + zb)) - (4267*CA*CF*nf*G[1, 1, zb])/
  (576*(-1 + zb)) + (6377*CF^2*nf*G[1, 1, zb])/(288*(-1 + zb)) + 
 (79*CF*nf^2*G[1, 1, zb])/(72*(-1 + zb)) + (2621*CA^2*CF*Pi^2*G[1, 1, zb])/
  (768*(-1 + zb)) - (1229*CA*CF^2*Pi^2*G[1, 1, zb])/(192*(-1 + zb)) - 
 (201*CF^3*Pi^2*G[1, 1, zb])/(64*(-1 + zb)) - (75*CA*CF*nf*Pi^2*G[1, 1, zb])/
  (64*(-1 + zb)) - (41*CF^2*nf*Pi^2*G[1, 1, zb])/(96*(-1 + zb)) - 
 (11407*CA^2*CF*zb*G[1, 1, zb])/1152 - (25199*CA*CF^2*zb*G[1, 1, zb])/576 + 
 (3737*CF^3*zb*G[1, 1, zb])/48 - (1289*CA*CF*nf*zb*G[1, 1, zb])/576 + 
 (2201*CF^2*nf*zb*G[1, 1, zb])/144 + (47*CF*nf^2*zb*G[1, 1, zb])/72 + 
 (1343*CA^2*CF*Pi^2*zb*G[1, 1, zb])/1152 - (3443*CA*CF^2*Pi^2*zb*G[1, 1, zb])/
  1152 - (153*CF^3*Pi^2*zb*G[1, 1, zb])/64 - 
 (75*CA*CF*nf*Pi^2*zb*G[1, 1, zb])/128 - (41*CF^2*nf*Pi^2*zb*G[1, 1, zb])/
  192 + (3*CA^2*CF*zb^2*G[1, 1, zb])/64 + (91*CA*CF^2*zb^2*G[1, 1, zb])/192 - 
 (35*CF^3*zb^2*G[1, 1, zb])/96 - (CA*CF*nf*zb^2*G[1, 1, zb])/32 - 
 (CA^2*CF*zb^3*G[1, 1, zb])/64 - (3*CA*CF^2*zb^3*G[1, 1, zb])/64 + 
 (5*CF^3*zb^3*G[1, 1, zb])/96 + (CA*CF*nf*zb^3*G[1, 1, zb])/96 + 
 (10417*CA^2*CF*G[0, 0, 0, zb])/288 + (33389*CA*CF^2*G[0, 0, 0, zb])/864 - 
 (3319*CF^3*G[0, 0, 0, zb])/24 - (1727*CA*CF*nf*G[0, 0, 0, zb])/432 - 
 (598*CF^2*nf*G[0, 0, 0, zb])/27 - (16*CF*nf^2*G[0, 0, 0, zb])/27 + 
 (427*CA^2*CF*Pi^2*G[0, 0, 0, zb])/144 + (553*CA*CF^2*Pi^2*G[0, 0, 0, zb])/
  72 + 2*CF^3*Pi^2*G[0, 0, 0, zb] + (3575*CA^2*CF*G[0, 0, 0, zb])/
  (96*(-1 + zb)) + (64909*CA*CF^2*G[0, 0, 0, zb])/(864*(-1 + zb)) - 
 (1325*CF^3*G[0, 0, 0, zb])/(8*(-1 + zb)) - (31*CA*CF*nf*G[0, 0, 0, zb])/
  (432*(-1 + zb)) - (806*CF^2*nf*G[0, 0, 0, zb])/(27*(-1 + zb)) - 
 (32*CF*nf^2*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
 (427*CA^2*CF*Pi^2*G[0, 0, 0, zb])/(72*(-1 + zb)) + 
 (553*CA*CF^2*Pi^2*G[0, 0, 0, zb])/(36*(-1 + zb)) + 
 (4*CF^3*Pi^2*G[0, 0, 0, zb])/(-1 + zb) + (6707*CA^2*CF*zb*G[0, 0, 0, zb])/
  288 + (37919*CA*CF^2*zb*G[0, 0, 0, zb])/864 - 
 (289*CF^3*zb*G[0, 0, 0, zb])/3 - (383*CA*CF*nf*zb*G[0, 0, 0, zb])/432 - 
 (478*CF^2*nf*zb*G[0, 0, 0, zb])/27 - (16*CF*nf^2*zb*G[0, 0, 0, zb])/27 + 
 (427*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb])/144 + 
 (553*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb])/72 + 2*CF^3*Pi^2*zb*G[0, 0, 0, zb] - 
 (9695*CA^2*CF*G[0, 0, 1, zb])/288 - (1555*CA*CF^2*G[0, 0, 1, zb])/144 + 
 (1681*CF^3*G[0, 0, 1, zb])/16 + (37*CA*CF*nf*G[0, 0, 1, zb])/8 + 
 (299*CF^2*nf*G[0, 0, 1, zb])/18 + (4*CF*nf^2*G[0, 0, 1, zb])/9 - 
 (383*CA^2*CF*Pi^2*G[0, 0, 1, zb])/144 - (1571*CA*CF^2*Pi^2*G[0, 0, 1, zb])/
  288 - (7*CF^3*Pi^2*G[0, 0, 1, zb])/6 - (10507*CA^2*CF*G[0, 0, 1, zb])/
  (288*(-1 + zb)) - (2647*CA*CF^2*G[0, 0, 1, zb])/(72*(-1 + zb)) + 
 (2009*CF^3*G[0, 0, 1, zb])/(16*(-1 + zb)) + (47*CA*CF*nf*G[0, 0, 1, zb])/
  (24*(-1 + zb)) + (403*CF^2*nf*G[0, 0, 1, zb])/(18*(-1 + zb)) + 
 (8*CF*nf^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - (383*CA^2*CF*Pi^2*G[0, 0, 1, zb])/
  (72*(-1 + zb)) - (1571*CA*CF^2*Pi^2*G[0, 0, 1, zb])/(144*(-1 + zb)) - 
 (7*CF^3*Pi^2*G[0, 0, 1, zb])/(3*(-1 + zb)) - 
 (6695*CA^2*CF*zb*G[0, 0, 1, zb])/288 - (2755*CA*CF^2*zb*G[0, 0, 1, zb])/
  144 + (1161*CF^3*zb*G[0, 0, 1, zb])/16 + (47*CA*CF*nf*zb*G[0, 0, 1, zb])/
  24 + (239*CF^2*nf*zb*G[0, 0, 1, zb])/18 + (4*CF*nf^2*zb*G[0, 0, 1, zb])/9 - 
 (383*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb])/144 - 
 (1571*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb])/288 - (7*CF^3*Pi^2*zb*G[0, 0, 1, zb])/
  6 - (1703*CA^2*CF*G[0, 1, 0, zb])/72 - (4079*CA*CF^2*G[0, 1, 0, zb])/144 + 
 (887*CF^3*G[0, 1, 0, zb])/8 + (127*CA*CF*nf*G[0, 1, 0, zb])/48 + 
 (1249*CF^2*nf*G[0, 1, 0, zb])/72 + (4*CF*nf^2*G[0, 1, 0, zb])/9 - 
 (81*CA^2*CF*Pi^2*G[0, 1, 0, zb])/32 - (69*CA*CF^2*Pi^2*G[0, 1, 0, zb])/16 - 
 (107*CF^3*Pi^2*G[0, 1, 0, zb])/48 - (851*CA^2*CF*G[0, 1, 0, zb])/
  (36*(-1 + zb)) - (7969*CA*CF^2*G[0, 1, 0, zb])/(144*(-1 + zb)) + 
 (2083*CF^3*G[0, 1, 0, zb])/(16*(-1 + zb)) - (9*CA*CF*nf*G[0, 1, 0, zb])/
  (16*(-1 + zb)) + (847*CF^2*nf*G[0, 1, 0, zb])/(36*(-1 + zb)) + 
 (8*CF*nf^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - (81*CA^2*CF*Pi^2*G[0, 1, 0, zb])/
  (16*(-1 + zb)) - (69*CA*CF^2*Pi^2*G[0, 1, 0, zb])/(8*(-1 + zb)) - 
 (107*CF^3*Pi^2*G[0, 1, 0, zb])/(24*(-1 + zb)) - 
 (2293*CA^2*CF*zb*G[0, 1, 0, zb])/144 - (4469*CA*CF^2*zb*G[0, 1, 0, zb])/
  144 + (613*CF^3*zb*G[0, 1, 0, zb])/8 + (29*CA*CF*nf*zb*G[0, 1, 0, zb])/48 + 
 (985*CF^2*nf*zb*G[0, 1, 0, zb])/72 + (4*CF*nf^2*zb*G[0, 1, 0, zb])/9 - 
 (81*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb])/32 - (69*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb])/
  16 - (107*CF^3*Pi^2*zb*G[0, 1, 0, zb])/48 + (4103*CA^2*CF*G[0, 1, 1, zb])/
  192 + (2189*CA*CF^2*G[0, 1, 1, zb])/288 - (1375*CF^3*G[0, 1, 1, zb])/16 - 
 (305*CA*CF*nf*G[0, 1, 1, zb])/96 - (475*CF^2*nf*G[0, 1, 1, zb])/36 - 
 (CF*nf^2*G[0, 1, 1, zb])/3 + (181*CA^2*CF*Pi^2*G[0, 1, 1, zb])/64 + 
 (55*CA*CF^2*Pi^2*G[0, 1, 1, zb])/16 + (23*CF^3*Pi^2*G[0, 1, 1, zb])/16 + 
 (4397*CA^2*CF*G[0, 1, 1, zb])/(192*(-1 + zb)) + 
 (7687*CA*CF^2*G[0, 1, 1, zb])/(288*(-1 + zb)) - 
 (801*CF^3*G[0, 1, 1, zb])/(8*(-1 + zb)) - (91*CA*CF*nf*G[0, 1, 1, zb])/
  (96*(-1 + zb)) - (1291*CF^2*nf*G[0, 1, 1, zb])/(72*(-1 + zb)) - 
 (2*CF*nf^2*G[0, 1, 1, zb])/(3*(-1 + zb)) + (181*CA^2*CF*Pi^2*G[0, 1, 1, zb])/
  (32*(-1 + zb)) + (55*CA*CF^2*Pi^2*G[0, 1, 1, zb])/(8*(-1 + zb)) + 
 (23*CF^3*Pi^2*G[0, 1, 1, zb])/(8*(-1 + zb)) + 
 (2995*CA^2*CF*zb*G[0, 1, 1, zb])/192 + (3563*CA*CF^2*zb*G[0, 1, 1, zb])/
  288 - (939*CF^3*zb*G[0, 1, 1, zb])/16 - (137*CA*CF*nf*zb*G[0, 1, 1, zb])/
  96 - (373*CF^2*nf*zb*G[0, 1, 1, zb])/36 - (CF*nf^2*zb*G[0, 1, 1, zb])/3 + 
 (181*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb])/64 + 
 (55*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb])/16 + (23*CF^3*Pi^2*zb*G[0, 1, 1, zb])/
  16 - (887*CA^2*CF*G[1, 0, 0, zb])/36 - (6785*CA*CF^2*G[1, 0, 0, zb])/288 + 
 (1715*CF^3*G[1, 0, 0, zb])/16 + (103*CA*CF*nf*G[1, 0, 0, zb])/36 + 
 (1163*CF^2*nf*G[1, 0, 0, zb])/72 + (4*CF*nf^2*G[1, 0, 0, zb])/9 - 
 (85*CA^2*CF*Pi^2*G[1, 0, 0, zb])/36 - (167*CA*CF^2*Pi^2*G[1, 0, 0, zb])/32 - 
 (3*CF^3*Pi^2*G[1, 0, 0, zb])/2 - (3799*CA^2*CF*G[1, 0, 0, zb])/
  (144*(-1 + zb)) - (18973*CA*CF^2*G[1, 0, 0, zb])/(288*(-1 + zb)) + 
 (2055*CF^3*G[1, 0, 0, zb])/(16*(-1 + zb)) - (35*CA*CF*nf*G[1, 0, 0, zb])/
  (72*(-1 + zb)) + (403*CF^2*nf*G[1, 0, 0, zb])/(18*(-1 + zb)) + 
 (8*CF*nf^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - (85*CA^2*CF*Pi^2*G[1, 0, 0, zb])/
  (18*(-1 + zb)) - (167*CA*CF^2*Pi^2*G[1, 0, 0, zb])/(16*(-1 + zb)) - 
 (3*CF^3*Pi^2*G[1, 0, 0, zb])/(-1 + zb) - (361*CA^2*CF*zb*G[1, 0, 0, zb])/
  18 - (9197*CA*CF^2*zb*G[1, 0, 0, zb])/288 + (1371*CF^3*zb*G[1, 0, 0, zb])/
  16 + (13*CA*CF*nf*zb*G[1, 0, 0, zb])/9 + (1055*CF^2*nf*zb*G[1, 0, 0, zb])/
  72 + (4*CF*nf^2*zb*G[1, 0, 0, zb])/9 - (85*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb])/
  36 - (167*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb])/32 - 
 (3*CF^3*Pi^2*zb*G[1, 0, 0, zb])/2 + (13501*CA^2*CF*G[1, 0, 1, zb])/576 + 
 (39*CA*CF^2*G[1, 0, 1, zb])/16 - (659*CF^3*G[1, 0, 1, zb])/8 - 
 (1025*CA*CF*nf*G[1, 0, 1, zb])/288 - (145*CF^2*nf*G[1, 0, 1, zb])/12 - 
 (CF*nf^2*G[1, 0, 1, zb])/3 + (1319*CA^2*CF*Pi^2*G[1, 0, 1, zb])/576 + 
 (325*CA*CF^2*Pi^2*G[1, 0, 1, zb])/96 + CF^3*Pi^2*G[1, 0, 1, zb] + 
 (15797*CA^2*CF*G[1, 0, 1, zb])/(576*(-1 + zb)) + 
 (3295*CA*CF^2*G[1, 0, 1, zb])/(96*(-1 + zb)) - 
 (1575*CF^3*G[1, 0, 1, zb])/(16*(-1 + zb)) - (367*CA*CF*nf*G[1, 0, 1, zb])/
  (288*(-1 + zb)) - (403*CF^2*nf*G[1, 0, 1, zb])/(24*(-1 + zb)) - 
 (2*CF*nf^2*G[1, 0, 1, zb])/(3*(-1 + zb)) + 
 (1319*CA^2*CF*Pi^2*G[1, 0, 1, zb])/(288*(-1 + zb)) + 
 (325*CA*CF^2*Pi^2*G[1, 0, 1, zb])/(48*(-1 + zb)) + 
 (2*CF^3*Pi^2*G[1, 0, 1, zb])/(-1 + zb) + (11269*CA^2*CF*zb*G[1, 0, 1, zb])/
  576 + (73*CA*CF^2*zb*G[1, 0, 1, zb])/6 - (539*CF^3*zb*G[1, 0, 1, zb])/8 - 
 (653*CA*CF*nf*zb*G[1, 0, 1, zb])/288 - (133*CF^2*nf*zb*G[1, 0, 1, zb])/12 - 
 (CF*nf^2*zb*G[1, 0, 1, zb])/3 + (1319*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb])/576 + 
 (325*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb])/96 + CF^3*Pi^2*zb*G[1, 0, 1, zb] + 
 (1033*CA^2*CF*G[1, 1, 0, zb])/64 + (1393*CA*CF^2*G[1, 1, 0, zb])/96 - 
 (1321*CF^3*G[1, 1, 0, zb])/16 - (69*CA*CF*nf*G[1, 1, 0, zb])/32 - 
 (289*CF^2*nf*G[1, 1, 0, zb])/24 - (CF*nf^2*G[1, 1, 0, zb])/3 + 
 (113*CA^2*CF*Pi^2*G[1, 1, 0, zb])/64 + (121*CA*CF^2*Pi^2*G[1, 1, 0, zb])/
  32 + (9*CF^3*Pi^2*G[1, 1, 0, zb])/8 + (3947*CA^2*CF*G[1, 1, 0, zb])/
  (192*(-1 + zb)) + (4471*CA*CF^2*G[1, 1, 0, zb])/(96*(-1 + zb)) - 
 (1575*CF^3*G[1, 1, 0, zb])/(16*(-1 + zb)) + (35*CA*CF*nf*G[1, 1, 0, zb])/
  (96*(-1 + zb)) - (403*CF^2*nf*G[1, 1, 0, zb])/(24*(-1 + zb)) - 
 (2*CF*nf^2*G[1, 1, 0, zb])/(3*(-1 + zb)) + (113*CA^2*CF*Pi^2*G[1, 1, 0, zb])/
  (32*(-1 + zb)) + (121*CA*CF^2*Pi^2*G[1, 1, 0, zb])/(16*(-1 + zb)) + 
 (9*CF^3*Pi^2*G[1, 1, 0, zb])/(4*(-1 + zb)) + (881*CA^2*CF*zb*G[1, 1, 0, zb])/
  64 + (677*CA*CF^2*zb*G[1, 1, 0, zb])/32 - (1119*CF^3*zb*G[1, 1, 0, zb])/
  16 - (107*CA*CF*nf*zb*G[1, 1, 0, zb])/96 - (269*CF^2*nf*zb*G[1, 1, 0, zb])/
  24 - (CF*nf^2*zb*G[1, 1, 0, zb])/3 + (113*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb])/
  64 + (121*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb])/32 + 
 (9*CF^3*Pi^2*zb*G[1, 1, 0, zb])/8 - (5701*CA^2*CF*G[1, 1, 1, zb])/384 + 
 (271*CA*CF^2*G[1, 1, 1, zb])/192 + (2047*CF^3*G[1, 1, 1, zb])/32 + 
 (535*CA*CF*nf*G[1, 1, 1, zb])/192 + (865*CF^2*nf*G[1, 1, 1, zb])/96 + 
 (CF*nf^2*G[1, 1, 1, zb])/4 - (265*CA^2*CF*Pi^2*G[1, 1, 1, zb])/128 - 
 3*CA*CF^2*Pi^2*G[1, 1, 1, zb] - (27*CF^3*Pi^2*G[1, 1, 1, zb])/32 - 
 (2725*CA^2*CF*G[1, 1, 1, zb])/(128*(-1 + zb)) - 
 (1421*CA*CF^2*G[1, 1, 1, zb])/(64*(-1 + zb)) + 
 (1215*CF^3*G[1, 1, 1, zb])/(16*(-1 + zb)) + (71*CA*CF*nf*G[1, 1, 1, zb])/
  (64*(-1 + zb)) + (403*CF^2*nf*G[1, 1, 1, zb])/(32*(-1 + zb)) + 
 (CF*nf^2*G[1, 1, 1, zb])/(2*(-1 + zb)) - (265*CA^2*CF*Pi^2*G[1, 1, 1, zb])/
  (64*(-1 + zb)) - (6*CA*CF^2*Pi^2*G[1, 1, 1, zb])/(-1 + zb) - 
 (27*CF^3*Pi^2*G[1, 1, 1, zb])/(16*(-1 + zb)) - 
 (4969*CA^2*CF*zb*G[1, 1, 1, zb])/384 - (367*CA*CF^2*zb*G[1, 1, 1, zb])/64 + 
 (1791*CF^3*zb*G[1, 1, 1, zb])/32 + (113*CA*CF*nf*zb*G[1, 1, 1, zb])/64 + 
 (271*CF^2*nf*zb*G[1, 1, 1, zb])/32 + (CF*nf^2*zb*G[1, 1, 1, zb])/4 - 
 (265*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb])/128 - 
 3*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb] - (27*CF^3*Pi^2*zb*G[1, 1, 1, zb])/32 - 
 (317*CA^2*CF*G[0, 0, 0, 0, zb])/16 + (7861*CA*CF^2*G[0, 0, 0, 0, zb])/144 + 
 (304*CF^3*G[0, 0, 0, 0, zb])/3 + 8*CA*CF*nf*G[0, 0, 0, 0, zb] + 
 (80*CF^2*nf*G[0, 0, 0, 0, zb])/9 - (1021*CA^2*CF*G[0, 0, 0, 0, zb])/
  (16*(-1 + zb)) + (4025*CA*CF^2*G[0, 0, 0, 0, zb])/(144*(-1 + zb)) + 
 (400*CF^3*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) + (16*CA*CF*nf*G[0, 0, 0, 0, zb])/
  (-1 + zb) + (160*CF^2*nf*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
 (509*CA^2*CF*zb*G[0, 0, 0, 0, zb])/16 + (3589*CA*CF^2*zb*G[0, 0, 0, 0, zb])/
  144 + 80*CF^3*zb*G[0, 0, 0, 0, zb] + 8*CA*CF*nf*zb*G[0, 0, 0, 0, zb] + 
 (80*CF^2*nf*zb*G[0, 0, 0, 0, zb])/9 + (683*CA^2*CF*G[0, 0, 0, 1, zb])/48 - 
 (2615*CA*CF^2*G[0, 0, 0, 1, zb])/48 - 76*CF^3*G[0, 0, 0, 1, zb] - 
 (55*CA*CF*nf*G[0, 0, 0, 1, zb])/8 - (20*CF^2*nf*G[0, 0, 0, 1, zb])/3 + 
 (1249*CA^2*CF*G[0, 0, 0, 1, zb])/(24*(-1 + zb)) - 
 (295*CA*CF^2*G[0, 0, 0, 1, zb])/(8*(-1 + zb)) - 
 (100*CF^3*G[0, 0, 0, 1, zb])/(-1 + zb) - (55*CA*CF*nf*G[0, 0, 0, 1, zb])/
  (4*(-1 + zb)) - (40*CF^2*nf*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (301*CA^2*CF*zb*G[0, 0, 0, 1, zb])/12 - (1403*CA*CF^2*zb*G[0, 0, 0, 1, zb])/
  48 - 60*CF^3*zb*G[0, 0, 0, 1, zb] - (55*CA*CF*nf*zb*G[0, 0, 0, 1, zb])/8 - 
 (20*CF^2*nf*zb*G[0, 0, 0, 1, zb])/3 + (253*CA^2*CF*G[0, 0, 1, 0, zb])/24 - 
 (1969*CA*CF^2*G[0, 0, 1, 0, zb])/48 - (641*CF^3*G[0, 0, 1, 0, zb])/8 - 
 (137*CA*CF*nf*G[0, 0, 1, 0, zb])/24 - (85*CF^2*nf*G[0, 0, 1, 0, zb])/12 + 
 (671*CA^2*CF*G[0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
 (153*CA*CF^2*G[0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
 (421*CF^3*G[0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
 (137*CA*CF*nf*G[0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
 (85*CF^2*nf*G[0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (481*CA^2*CF*zb*G[0, 0, 1, 0, zb])/24 - (295*CA*CF^2*zb*G[0, 0, 1, 0, zb])/
  16 - (501*CF^3*zb*G[0, 0, 1, 0, zb])/8 - 
 (137*CA*CF*nf*zb*G[0, 0, 1, 0, zb])/24 - (85*CF^2*nf*zb*G[0, 0, 1, 0, zb])/
  12 - (271*CA^2*CF*G[0, 0, 1, 1, zb])/48 + (239*CA*CF^2*G[0, 0, 1, 1, zb])/
  6 + (489*CF^3*G[0, 0, 1, 1, zb])/8 + (29*CA*CF*nf*G[0, 0, 1, 1, zb])/6 + 
 (65*CF^2*nf*G[0, 0, 1, 1, zb])/12 - (1547*CA^2*CF*G[0, 0, 1, 1, zb])/
  (48*(-1 + zb)) + (1181*CA*CF^2*G[0, 0, 1, 1, zb])/(48*(-1 + zb)) + 
 (321*CF^3*G[0, 0, 1, 1, zb])/(4*(-1 + zb)) + (29*CA*CF*nf*G[0, 0, 1, 1, zb])/
  (3*(-1 + zb)) + (65*CF^2*nf*G[0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
 (29*CA^2*CF*zb*G[0, 0, 1, 1, zb])/2 + (83*CA*CF^2*zb*G[0, 0, 1, 1, zb])/4 + 
 (381*CF^3*zb*G[0, 0, 1, 1, zb])/8 + (29*CA*CF*nf*zb*G[0, 0, 1, 1, zb])/6 + 
 (65*CF^2*nf*zb*G[0, 0, 1, 1, zb])/12 + (359*CA^2*CF*G[0, 1, 0, 0, zb])/48 - 
 (1465*CA*CF^2*G[0, 1, 0, 0, zb])/48 - (669*CF^3*G[0, 1, 0, 0, zb])/8 - 
 (115*CA*CF*nf*G[0, 1, 0, 0, zb])/24 - (91*CF^2*nf*G[0, 1, 0, 0, zb])/12 + 
 (203*CA^2*CF*G[0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (4*CA*CF^2*G[0, 1, 0, 0, zb])/(-1 + zb) - (879*CF^3*G[0, 1, 0, 0, zb])/
  (8*(-1 + zb)) - (115*CA*CF*nf*G[0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
 (91*CF^2*nf*G[0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
 (249*CA^2*CF*zb*G[0, 1, 0, 0, zb])/16 - (155*CA*CF^2*zb*G[0, 1, 0, 0, zb])/
  16 - (513*CF^3*zb*G[0, 1, 0, 0, zb])/8 - 
 (115*CA*CF*nf*zb*G[0, 1, 0, 0, zb])/24 - (91*CF^2*nf*zb*G[0, 1, 0, 0, zb])/
  12 - (115*CA^2*CF*G[0, 1, 0, 1, zb])/24 + (403*CA*CF^2*G[0, 1, 0, 1, zb])/
  12 + (255*CF^3*G[0, 1, 0, 1, zb])/4 + (25*CA*CF*nf*G[0, 1, 0, 1, zb])/6 + 
 (23*CF^2*nf*G[0, 1, 0, 1, zb])/4 - (665*CA^2*CF*G[0, 1, 0, 1, zb])/
  (24*(-1 + zb)) + (181*CA*CF^2*G[0, 1, 0, 1, zb])/(12*(-1 + zb)) + 
 (669*CF^3*G[0, 1, 0, 1, zb])/(8*(-1 + zb)) + (25*CA*CF*nf*G[0, 1, 0, 1, zb])/
  (3*(-1 + zb)) + (23*CF^2*nf*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
 (145*CA^2*CF*zb*G[0, 1, 0, 1, zb])/12 + (91*CA*CF^2*zb*G[0, 1, 0, 1, zb])/
  6 + (195*CF^3*zb*G[0, 1, 0, 1, zb])/4 + (25*CA*CF*nf*zb*G[0, 1, 0, 1, zb])/
  6 + (23*CF^2*nf*zb*G[0, 1, 0, 1, zb])/4 - (47*CA^2*CF*G[0, 1, 1, 0, zb])/
  16 + (1063*CA*CF^2*G[0, 1, 1, 0, zb])/48 + 65*CF^3*G[0, 1, 1, 0, zb] + 
 (13*CA*CF*nf*G[0, 1, 1, 0, zb])/4 + (35*CF^2*nf*G[0, 1, 1, 0, zb])/6 - 
 (165*CA^2*CF*G[0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
 (21*CA*CF^2*G[0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
 (685*CF^3*G[0, 1, 1, 0, zb])/(8*(-1 + zb)) + (13*CA*CF*nf*G[0, 1, 1, 0, zb])/
  (2*(-1 + zb)) + (35*CF^2*nf*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (427*CA^2*CF*zb*G[0, 1, 1, 0, zb])/48 + (113*CA*CF^2*zb*G[0, 1, 1, 0, zb])/
  16 + (99*CF^3*zb*G[0, 1, 1, 0, zb])/2 + (13*CA*CF*nf*zb*G[0, 1, 1, 0, zb])/
  4 + (35*CF^2*nf*zb*G[0, 1, 1, 0, zb])/6 + (5*CA^2*CF*G[0, 1, 1, 1, zb])/8 - 
 (587*CA*CF^2*G[0, 1, 1, 1, zb])/24 - (399*CF^3*G[0, 1, 1, 1, zb])/8 - 
 (45*CA*CF*nf*G[0, 1, 1, 1, zb])/16 - (53*CF^2*nf*G[0, 1, 1, 1, zb])/12 + 
 (509*CA^2*CF*G[0, 1, 1, 1, zb])/(32*(-1 + zb)) - 
 (473*CA*CF^2*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
 (525*CF^3*G[0, 1, 1, 1, zb])/(8*(-1 + zb)) - (45*CA*CF*nf*G[0, 1, 1, 1, zb])/
  (8*(-1 + zb)) - (53*CF^2*nf*G[0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
 (37*CA^2*CF*zb*G[0, 1, 1, 1, zb])/6 - (89*CA*CF^2*zb*G[0, 1, 1, 1, zb])/8 - 
 (303*CF^3*zb*G[0, 1, 1, 1, zb])/8 - (45*CA*CF*nf*zb*G[0, 1, 1, 1, zb])/16 - 
 (53*CF^2*nf*zb*G[0, 1, 1, 1, zb])/12 + (251*CA^2*CF*G[1, 0, 0, 0, zb])/16 - 
 (595*CA*CF^2*G[1, 0, 0, 0, zb])/16 - (565*CF^3*G[1, 0, 0, 0, zb])/8 - 
 (47*CA*CF*nf*G[1, 0, 0, 0, zb])/8 - (20*CF^2*nf*G[1, 0, 0, 0, zb])/3 + 
 (787*CA^2*CF*G[1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
 (667*CA*CF^2*G[1, 0, 0, 0, zb])/(48*(-1 + zb)) - 
 (100*CF^3*G[1, 0, 0, 0, zb])/(-1 + zb) - (47*CA*CF*nf*G[1, 0, 0, 0, zb])/
  (4*(-1 + zb)) - (40*CF^2*nf*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (325*CA^2*CF*zb*G[1, 0, 0, 0, zb])/16 - (1189*CA*CF^2*zb*G[1, 0, 0, 0, zb])/
  48 - (609*CF^3*zb*G[1, 0, 0, 0, zb])/8 - (47*CA*CF*nf*zb*G[1, 0, 0, 0, zb])/
  8 - (20*CF^2*nf*zb*G[1, 0, 0, 0, zb])/3 - (185*CA^2*CF*G[1, 0, 0, 1, zb])/
  16 + (317*CA*CF^2*G[1, 0, 0, 1, zb])/8 + (207*CF^3*G[1, 0, 0, 1, zb])/4 + 
 (61*CA*CF*nf*G[1, 0, 0, 1, zb])/12 + 5*CF^2*nf*G[1, 0, 0, 1, zb] - 
 (487*CA^2*CF*G[1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
 (371*CA*CF^2*G[1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
 (75*CF^3*G[1, 0, 0, 1, zb])/(-1 + zb) + (61*CA*CF*nf*G[1, 0, 0, 1, zb])/
  (6*(-1 + zb)) + (10*CF^2*nf*G[1, 0, 0, 1, zb])/(-1 + zb) - 
 (185*CA^2*CF*zb*G[1, 0, 0, 1, zb])/12 + (659*CA*CF^2*zb*G[1, 0, 0, 1, zb])/
  24 + (237*CF^3*zb*G[1, 0, 0, 1, zb])/4 + (61*CA*CF*nf*zb*G[1, 0, 0, 1, zb])/
  12 + 5*CF^2*nf*zb*G[1, 0, 0, 1, zb] - (419*CA^2*CF*G[1, 0, 1, 0, zb])/48 + 
 (1387*CA*CF^2*G[1, 0, 1, 0, zb])/48 + (227*CF^3*G[1, 0, 1, 0, zb])/4 + 
 (17*CA*CF*nf*G[1, 0, 1, 0, zb])/4 + (11*CF^2*nf*G[1, 0, 1, 0, zb])/2 - 
 (1591*CA^2*CF*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
 (19*CA*CF^2*G[1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
 (639*CF^3*G[1, 0, 1, 0, zb])/(8*(-1 + zb)) + (17*CA*CF*nf*G[1, 0, 1, 0, zb])/
  (2*(-1 + zb)) + (11*CF^2*nf*G[1, 0, 1, 0, zb])/(-1 + zb) - 
 (301*CA^2*CF*zb*G[1, 0, 1, 0, zb])/24 + (995*CA*CF^2*zb*G[1, 0, 1, 0, zb])/
  48 + (237*CF^3*zb*G[1, 0, 1, 0, zb])/4 + (17*CA*CF*nf*zb*G[1, 0, 1, 0, zb])/
  4 + (11*CF^2*nf*zb*G[1, 0, 1, 0, zb])/2 + (239*CA^2*CF*G[1, 0, 1, 1, zb])/
  48 - (91*CA*CF^2*G[1, 0, 1, 1, zb])/3 - (85*CF^3*G[1, 0, 1, 1, zb])/2 - 
 (175*CA*CF*nf*G[1, 0, 1, 1, zb])/48 - (17*CF^2*nf*G[1, 0, 1, 1, zb])/4 + 
 (2491*CA^2*CF*G[1, 0, 1, 1, zb])/(96*(-1 + zb)) - 
 (127*CA*CF^2*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
 (489*CF^3*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
 (175*CA*CF*nf*G[1, 0, 1, 1, zb])/(24*(-1 + zb)) - 
 (17*CF^2*nf*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
 (403*CA^2*CF*zb*G[1, 0, 1, 1, zb])/48 - 22*CA*CF^2*zb*G[1, 0, 1, 1, zb] - 
 (93*CF^3*zb*G[1, 0, 1, 1, zb])/2 - (175*CA*CF*nf*zb*G[1, 0, 1, 1, zb])/48 - 
 (17*CF^2*nf*zb*G[1, 0, 1, 1, zb])/4 - (403*CA^2*CF*G[1, 1, 0, 0, zb])/48 + 
 (355*CA*CF^2*G[1, 1, 0, 0, zb])/16 + (417*CF^3*G[1, 1, 0, 0, zb])/8 + 
 (15*CA*CF*nf*G[1, 1, 0, 0, zb])/4 + 5*CF^2*nf*G[1, 1, 0, 0, zb] - 
 (743*CA^2*CF*G[1, 1, 0, 0, zb])/(24*(-1 + zb)) + 
 (67*CA*CF^2*G[1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
 (75*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) + (15*CA*CF*nf*G[1, 1, 0, 0, zb])/
  (2*(-1 + zb)) + (10*CF^2*nf*G[1, 1, 0, 0, zb])/(-1 + zb) - 
 (481*CA^2*CF*zb*G[1, 1, 0, 0, zb])/48 + (817*CA*CF^2*zb*G[1, 1, 0, 0, zb])/
  48 + (477*CF^3*zb*G[1, 1, 0, 0, zb])/8 + (15*CA*CF*nf*zb*G[1, 1, 0, 0, zb])/
  4 + 5*CF^2*nf*zb*G[1, 1, 0, 0, zb] + (85*CA^2*CF*G[1, 1, 0, 1, zb])/16 - 
 (395*CA*CF^2*G[1, 1, 0, 1, zb])/16 - (155*CF^3*G[1, 1, 0, 1, zb])/4 - 
 (53*CA*CF*nf*G[1, 1, 0, 1, zb])/16 - (15*CF^2*nf*G[1, 1, 0, 1, zb])/4 + 
 (819*CA^2*CF*G[1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
 (207*CA*CF^2*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
 (225*CF^3*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) - (53*CA*CF*nf*G[1, 1, 0, 1, zb])/
  (8*(-1 + zb)) - (15*CF^2*nf*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
 (359*CA^2*CF*zb*G[1, 1, 0, 1, zb])/48 - (1001*CA*CF^2*zb*G[1, 1, 0, 1, zb])/
  48 - (183*CF^3*zb*G[1, 1, 0, 1, zb])/4 - (53*CA*CF*nf*zb*G[1, 1, 0, 1, zb])/
  16 - (15*CF^2*nf*zb*G[1, 1, 0, 1, zb])/4 + (45*CA^2*CF*G[1, 1, 1, 0, zb])/
  8 - (291*CA*CF^2*G[1, 1, 1, 0, zb])/16 - 39*CF^3*G[1, 1, 1, 0, zb] - 
 (45*CA*CF*nf*G[1, 1, 1, 0, zb])/16 - (15*CF^2*nf*G[1, 1, 1, 0, zb])/4 + 
 (737*CA^2*CF*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
 (93*CA*CF^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
 (225*CF^3*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) - (45*CA*CF*nf*G[1, 1, 1, 0, zb])/
  (8*(-1 + zb)) - (15*CF^2*nf*G[1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (157*CA^2*CF*zb*G[1, 1, 1, 0, zb])/24 - (809*CA*CF^2*zb*G[1, 1, 1, 0, zb])/
  48 - 45*CF^3*zb*G[1, 1, 1, 0, zb] - (45*CA*CF*nf*zb*G[1, 1, 1, 0, zb])/16 - 
 (15*CF^2*nf*zb*G[1, 1, 1, 0, zb])/4 - (21*CA^2*CF*G[1, 1, 1, 1, zb])/8 + 
 (639*CA*CF^2*G[1, 1, 1, 1, zb])/32 + (465*CF^3*G[1, 1, 1, 1, zb])/16 + 
 (81*CA*CF*nf*G[1, 1, 1, 1, zb])/32 + (45*CF^2*nf*G[1, 1, 1, 1, zb])/16 - 
 (1191*CA^2*CF*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
 (99*CA*CF^2*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
 (675*CF^3*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
 (81*CA*CF*nf*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
 (45*CF^2*nf*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (71*CA^2*CF*zb*G[1, 1, 1, 1, zb])/16 + (631*CA*CF^2*zb*G[1, 1, 1, 1, zb])/
  32 + (549*CF^3*zb*G[1, 1, 1, 1, zb])/16 + 
 (81*CA*CF*nf*zb*G[1, 1, 1, 1, zb])/32 + (45*CF^2*nf*zb*G[1, 1, 1, 1, zb])/
  16 - (373*CA^2*CF*G[0, 0, 0, 0, 0, zb])/12 - 
 (301*CA*CF^2*G[0, 0, 0, 0, 0, zb])/4 - (128*CF^3*G[0, 0, 0, 0, 0, zb])/3 - 
 (373*CA^2*CF*G[0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
 (301*CA*CF^2*G[0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
 (256*CF^3*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (373*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb])/12 - 
 (301*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb])/4 - (128*CF^3*zb*G[0, 0, 0, 0, 0, zb])/
  3 + (343*CA^2*CF*G[0, 0, 0, 0, 1, zb])/12 + 
 (253*CA*CF^2*G[0, 0, 0, 0, 1, zb])/4 + 32*CF^3*G[0, 0, 0, 0, 1, zb] + 
 (343*CA^2*CF*G[0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
 (253*CA*CF^2*G[0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
 (64*CF^3*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
 (343*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb])/12 + 
 (253*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb])/4 + 32*CF^3*zb*G[0, 0, 0, 0, 1, zb] + 
 (203*CA^2*CF*G[0, 0, 0, 1, 0, zb])/8 + (457*CA*CF^2*G[0, 0, 0, 1, 0, zb])/
  8 + (69*CF^3*G[0, 0, 0, 1, 0, zb])/2 + (203*CA^2*CF*G[0, 0, 0, 1, 0, zb])/
  (4*(-1 + zb)) + (457*CA*CF^2*G[0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
 (69*CF^3*G[0, 0, 0, 1, 0, zb])/(-1 + zb) + 
 (203*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb])/8 + 
 (457*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb])/8 + (69*CF^3*zb*G[0, 0, 0, 1, 0, zb])/
  2 - (71*CA^2*CF*G[0, 0, 0, 1, 1, zb])/3 - 
 (189*CA*CF^2*G[0, 0, 0, 1, 1, zb])/4 - (53*CF^3*G[0, 0, 0, 1, 1, zb])/2 - 
 (142*CA^2*CF*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (189*CA*CF^2*G[0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (53*CF^3*G[0, 0, 0, 1, 1, zb])/(-1 + zb) - 
 (71*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb])/3 - 
 (189*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb])/4 - (53*CF^3*zb*G[0, 0, 0, 1, 1, zb])/
  2 + (183*CA^2*CF*G[0, 0, 1, 0, 0, zb])/8 + 
 (1271*CA*CF^2*G[0, 0, 1, 0, 0, zb])/24 + 37*CF^3*G[0, 0, 1, 0, 0, zb] + 
 (183*CA^2*CF*G[0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
 (1271*CA*CF^2*G[0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
 (74*CF^3*G[0, 0, 1, 0, 0, zb])/(-1 + zb) + 
 (183*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb])/8 + 
 (1271*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb])/24 + 
 37*CF^3*zb*G[0, 0, 1, 0, 0, zb] - (165*CA^2*CF*G[0, 0, 1, 0, 1, zb])/8 - 
 45*CA*CF^2*G[0, 0, 1, 0, 1, zb] - (57*CF^3*G[0, 0, 1, 0, 1, zb])/2 - 
 (165*CA^2*CF*G[0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) - 
 (90*CA*CF^2*G[0, 0, 1, 0, 1, zb])/(-1 + zb) - 
 (57*CF^3*G[0, 0, 1, 0, 1, zb])/(-1 + zb) - 
 (165*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb])/8 - 
 45*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb] - (57*CF^3*zb*G[0, 0, 1, 0, 1, zb])/2 - 
 (419*CA^2*CF*G[0, 0, 1, 1, 0, zb])/24 - (923*CA*CF^2*G[0, 0, 1, 1, 0, zb])/
  24 - 29*CF^3*G[0, 0, 1, 1, 0, zb] - (419*CA^2*CF*G[0, 0, 1, 1, 0, zb])/
  (12*(-1 + zb)) - (923*CA*CF^2*G[0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
 (58*CF^3*G[0, 0, 1, 1, 0, zb])/(-1 + zb) - 
 (419*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb])/24 - 
 (923*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb])/24 - 29*CF^3*zb*G[0, 0, 1, 1, 0, zb] + 
 (95*CA^2*CF*G[0, 0, 1, 1, 1, zb])/6 + (193*CA*CF^2*G[0, 0, 1, 1, 1, zb])/6 + 
 (45*CF^3*G[0, 0, 1, 1, 1, zb])/2 + (95*CA^2*CF*G[0, 0, 1, 1, 1, zb])/
  (3*(-1 + zb)) + (193*CA*CF^2*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (45*CF^3*G[0, 0, 1, 1, 1, zb])/(-1 + zb) + 
 (95*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb])/6 + 
 (193*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb])/6 + (45*CF^3*zb*G[0, 0, 1, 1, 1, zb])/
  2 + (247*CA^2*CF*G[0, 1, 0, 0, 0, zb])/12 + 
 (142*CA*CF^2*G[0, 1, 0, 0, 0, zb])/3 + (171*CF^3*G[0, 1, 0, 0, 0, zb])/4 + 
 (247*CA^2*CF*G[0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
 (284*CA*CF^2*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (171*CF^3*G[0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
 (247*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb])/12 + 
 (142*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb])/3 + (171*CF^3*zb*G[0, 1, 0, 0, 0, zb])/
  4 - (443*CA^2*CF*G[0, 1, 0, 0, 1, zb])/24 - 
 (977*CA*CF^2*G[0, 1, 0, 0, 1, zb])/24 - (133*CF^3*G[0, 1, 0, 0, 1, zb])/4 - 
 (443*CA^2*CF*G[0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
 (977*CA*CF^2*G[0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
 (133*CF^3*G[0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
 (443*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb])/24 - 
 (977*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb])/24 - 
 (133*CF^3*zb*G[0, 1, 0, 0, 1, zb])/4 - (33*CA^2*CF*G[0, 1, 0, 1, 0, zb])/2 - 
 (151*CA*CF^2*G[0, 1, 0, 1, 0, zb])/4 - (137*CF^3*G[0, 1, 0, 1, 0, zb])/4 - 
 (33*CA^2*CF*G[0, 1, 0, 1, 0, zb])/(-1 + zb) - 
 (151*CA*CF^2*G[0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (137*CF^3*G[0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (33*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb])/2 - 
 (151*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb])/4 - (137*CF^3*zb*G[0, 1, 0, 1, 0, zb])/
  4 + (359*CA^2*CF*G[0, 1, 0, 1, 1, zb])/24 + 
 (779*CA*CF^2*G[0, 1, 0, 1, 1, zb])/24 + 27*CF^3*G[0, 1, 0, 1, 1, zb] + 
 (359*CA^2*CF*G[0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
 (779*CA*CF^2*G[0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
 (54*CF^3*G[0, 1, 0, 1, 1, zb])/(-1 + zb) + 
 (359*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb])/24 + 
 (779*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb])/24 + 27*CF^3*zb*G[0, 1, 0, 1, 1, zb] - 
 (107*CA^2*CF*G[0, 1, 1, 0, 0, zb])/8 - (94*CA*CF^2*G[0, 1, 1, 0, 0, zb])/3 - 
 (135*CF^3*G[0, 1, 1, 0, 0, zb])/4 - (107*CA^2*CF*G[0, 1, 1, 0, 0, zb])/
  (4*(-1 + zb)) - (188*CA*CF^2*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (135*CF^3*G[0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
 (107*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb])/8 - 
 (94*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb])/3 - (135*CF^3*zb*G[0, 1, 1, 0, 0, zb])/
  4 + (139*CA^2*CF*G[0, 1, 1, 0, 1, zb])/12 + 
 (335*CA*CF^2*G[0, 1, 1, 0, 1, zb])/12 + 26*CF^3*G[0, 1, 1, 0, 1, zb] + 
 (139*CA^2*CF*G[0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (335*CA*CF^2*G[0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (52*CF^3*G[0, 1, 1, 0, 1, zb])/(-1 + zb) + 
 (139*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb])/12 + 
 (335*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb])/12 + 26*CF^3*zb*G[0, 1, 1, 0, 1, zb] + 
 (28*CA^2*CF*G[0, 1, 1, 1, 0, zb])/3 + (145*CA*CF^2*G[0, 1, 1, 1, 0, zb])/6 + 
 (51*CF^3*G[0, 1, 1, 1, 0, zb])/2 + (56*CA^2*CF*G[0, 1, 1, 1, 0, zb])/
  (3*(-1 + zb)) + (145*CA*CF^2*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (51*CF^3*G[0, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (28*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb])/3 + 
 (145*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb])/6 + (51*CF^3*zb*G[0, 1, 1, 1, 0, zb])/
  2 - (129*CA^2*CF*G[0, 1, 1, 1, 1, zb])/16 - 
 (87*CA*CF^2*G[0, 1, 1, 1, 1, zb])/4 - (39*CF^3*G[0, 1, 1, 1, 1, zb])/2 - 
 (129*CA^2*CF*G[0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (87*CA*CF^2*G[0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (39*CF^3*G[0, 1, 1, 1, 1, zb])/(-1 + zb) - 
 (129*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb])/16 - 
 (87*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb])/4 - (39*CF^3*zb*G[0, 1, 1, 1, 1, zb])/
  2 + (551*CA^2*CF*G[1, 0, 0, 0, 0, zb])/24 + 
 (1337*CA*CF^2*G[1, 0, 0, 0, 0, zb])/24 + 32*CF^3*G[1, 0, 0, 0, 0, zb] + 
 (551*CA^2*CF*G[1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (1337*CA*CF^2*G[1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (64*CF^3*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
 (551*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb])/24 + 
 (1337*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb])/24 + 
 32*CF^3*zb*G[1, 0, 0, 0, 0, zb] - (127*CA^2*CF*G[1, 0, 0, 0, 1, zb])/6 - 
 (189*CA*CF^2*G[1, 0, 0, 0, 1, zb])/4 - 24*CF^3*G[1, 0, 0, 0, 1, zb] - 
 (127*CA^2*CF*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (189*CA*CF^2*G[1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
 (48*CF^3*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
 (127*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb])/6 - 
 (189*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb])/4 - 24*CF^3*zb*G[1, 0, 0, 0, 1, zb] - 
 (223*CA^2*CF*G[1, 0, 0, 1, 0, zb])/12 - (349*CA*CF^2*G[1, 0, 0, 1, 0, zb])/
  8 - (105*CF^3*G[1, 0, 0, 1, 0, zb])/4 - (223*CA^2*CF*G[1, 0, 0, 1, 0, zb])/
  (6*(-1 + zb)) - (349*CA*CF^2*G[1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
 (105*CF^3*G[1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (223*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb])/12 - 
 (349*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb])/8 - (105*CF^3*zb*G[1, 0, 0, 1, 0, zb])/
  4 + (139*CA^2*CF*G[1, 0, 0, 1, 1, zb])/8 + 
 (147*CA*CF^2*G[1, 0, 0, 1, 1, zb])/4 + (81*CF^3*G[1, 0, 0, 1, 1, zb])/4 + 
 (139*CA^2*CF*G[1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
 (147*CA*CF^2*G[1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
 (81*CF^3*G[1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
 (139*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb])/8 + 
 (147*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb])/4 + (81*CF^3*zb*G[1, 0, 0, 1, 1, zb])/
  4 - (199*CA^2*CF*G[1, 0, 1, 0, 0, zb])/12 - 
 41*CA*CF^2*G[1, 0, 1, 0, 0, zb] - (117*CF^3*G[1, 0, 1, 0, 0, zb])/4 - 
 (199*CA^2*CF*G[1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (82*CA*CF^2*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
 (117*CF^3*G[1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
 (199*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb])/12 - 
 41*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb] - (117*CF^3*zb*G[1, 0, 1, 0, 0, zb])/4 + 
 (367*CA^2*CF*G[1, 0, 1, 0, 1, zb])/24 + (283*CA*CF^2*G[1, 0, 1, 0, 1, zb])/
  8 + (45*CF^3*G[1, 0, 1, 0, 1, zb])/2 + (367*CA^2*CF*G[1, 0, 1, 0, 1, zb])/
  (12*(-1 + zb)) + (283*CA*CF^2*G[1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
 (45*CF^3*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
 (367*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb])/24 + 
 (283*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb])/8 + (45*CF^3*zb*G[1, 0, 1, 0, 1, zb])/
  2 + (311*CA^2*CF*G[1, 0, 1, 1, 0, zb])/24 + 
 (251*CA*CF^2*G[1, 0, 1, 1, 0, zb])/8 + (93*CF^3*G[1, 0, 1, 1, 0, zb])/4 + 
 (311*CA^2*CF*G[1, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
 (251*CA*CF^2*G[1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
 (93*CF^3*G[1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (311*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb])/24 + 
 (251*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb])/8 + (93*CF^3*zb*G[1, 0, 1, 1, 0, zb])/
  4 - (195*CA^2*CF*G[1, 0, 1, 1, 1, zb])/16 - 
 27*CA*CF^2*G[1, 0, 1, 1, 1, zb] - 18*CF^3*G[1, 0, 1, 1, 1, zb] - 
 (195*CA^2*CF*G[1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (54*CA*CF^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
 (36*CF^3*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
 (195*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb])/16 - 
 27*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb] - 18*CF^3*zb*G[1, 0, 1, 1, 1, zb] - 
 (95*CA^2*CF*G[1, 1, 0, 0, 0, zb])/6 - (281*CA*CF^2*G[1, 1, 0, 0, 0, zb])/8 - 
 24*CF^3*G[1, 1, 0, 0, 0, zb] - (95*CA^2*CF*G[1, 1, 0, 0, 0, zb])/
  (3*(-1 + zb)) - (281*CA*CF^2*G[1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
 (48*CF^3*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
 (95*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb])/6 - 
 (281*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb])/8 - 24*CF^3*zb*G[1, 1, 0, 0, 0, zb] + 
 (117*CA^2*CF*G[1, 1, 0, 0, 1, zb])/8 + (243*CA*CF^2*G[1, 1, 0, 0, 1, zb])/
  8 + 18*CF^3*G[1, 1, 0, 0, 1, zb] + (117*CA^2*CF*G[1, 1, 0, 0, 1, zb])/
  (4*(-1 + zb)) + (243*CA*CF^2*G[1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
 (36*CF^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
 (117*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb])/8 + 
 (243*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb])/8 + 18*CF^3*zb*G[1, 1, 0, 0, 1, zb] + 
 (103*CA^2*CF*G[1, 1, 0, 1, 0, zb])/8 + (57*CA*CF^2*G[1, 1, 0, 1, 0, zb])/2 + 
 (81*CF^3*G[1, 1, 0, 1, 0, zb])/4 + (103*CA^2*CF*G[1, 1, 0, 1, 0, zb])/
  (4*(-1 + zb)) + (57*CA*CF^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
 (81*CF^3*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
 (103*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb])/8 + 
 (57*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb])/2 + (81*CF^3*zb*G[1, 1, 0, 1, 0, zb])/
  4 - (195*CA^2*CF*G[1, 1, 0, 1, 1, zb])/16 - 
 (99*CA*CF^2*G[1, 1, 0, 1, 1, zb])/4 - (63*CF^3*G[1, 1, 0, 1, 1, zb])/4 - 
 (195*CA^2*CF*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
 (99*CA*CF^2*G[1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (63*CF^3*G[1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
 (195*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb])/16 - 
 (99*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb])/4 - (63*CF^3*zb*G[1, 1, 0, 1, 1, zb])/
  4 + (83*CA^2*CF*G[1, 1, 1, 0, 0, zb])/8 + 
 (195*CA*CF^2*G[1, 1, 1, 0, 0, zb])/8 + 18*CF^3*G[1, 1, 1, 0, 0, zb] + 
 (83*CA^2*CF*G[1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
 (195*CA*CF^2*G[1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
 (36*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (83*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb])/8 + 
 (195*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb])/8 + 18*CF^3*zb*G[1, 1, 1, 0, 0, zb] - 
 (159*CA^2*CF*G[1, 1, 1, 0, 1, zb])/16 - (171*CA*CF^2*G[1, 1, 1, 0, 1, zb])/
  8 - (27*CF^3*G[1, 1, 1, 0, 1, zb])/2 - (159*CA^2*CF*G[1, 1, 1, 0, 1, zb])/
  (8*(-1 + zb)) - (171*CA*CF^2*G[1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
 (27*CF^3*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
 (159*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb])/16 - 
 (171*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb])/8 - (27*CF^3*zb*G[1, 1, 1, 0, 1, zb])/
  2 - (129*CA^2*CF*G[1, 1, 1, 1, 0, zb])/16 - 
 (153*CA*CF^2*G[1, 1, 1, 1, 0, zb])/8 - (27*CF^3*G[1, 1, 1, 1, 0, zb])/2 - 
 (129*CA^2*CF*G[1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
 (153*CA*CF^2*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
 (27*CF^3*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - 
 (129*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb])/16 - 
 (153*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb])/8 - (27*CF^3*zb*G[1, 1, 1, 1, 0, zb])/
  2 + (261*CA^2*CF*G[1, 1, 1, 1, 1, zb])/32 + 
 (135*CA*CF^2*G[1, 1, 1, 1, 1, zb])/8 + (81*CF^3*G[1, 1, 1, 1, 1, zb])/8 + 
 (261*CA^2*CF*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
 (135*CA*CF^2*G[1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (81*CF^3*G[1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (261*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb])/32 + 
 (135*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb])/8 + (81*CF^3*zb*G[1, 1, 1, 1, 1, zb])/
  8 - (317467*CA^2*CF*Log[Q2dmu2])/10368 + (1519913*CA*CF^2*Log[Q2dmu2])/
  10368 - (4921*CF^3*Log[Q2dmu2])/32 + (44845*CA*CF*nf*Log[Q2dmu2])/2592 - 
 (37219*CF^2*nf*Log[Q2dmu2])/1296 - (349*CF*nf^2*Log[Q2dmu2])/216 - 
 (102935*CA^2*CF*Pi^2*Log[Q2dmu2])/13824 + (61895*CA*CF^2*Pi^2*Log[Q2dmu2])/
  6912 + (1849*CF^3*Pi^2*Log[Q2dmu2])/384 + (11725*CA*CF*nf*Pi^2*Log[Q2dmu2])/
  6912 + (2423*CF^2*nf*Pi^2*Log[Q2dmu2])/3456 + 
 (CF*nf^2*Pi^2*Log[Q2dmu2])/48 - (5561*CA^2*CF*Pi^4*Log[Q2dmu2])/15360 - 
 (7*CA*CF^2*Pi^4*Log[Q2dmu2])/60 + (115*CF^3*Pi^4*Log[Q2dmu2])/2304 - 
 (493475*CA^2*CF*Log[Q2dmu2])/(10368*(-1 + zb)) + 
 (855755*CA*CF^2*Log[Q2dmu2])/(5184*(-1 + zb)) - 
 (20835*CF^3*Log[Q2dmu2])/(128*(-1 + zb)) + (14759*CA*CF*nf*Log[Q2dmu2])/
  (648*(-1 + zb)) - (153569*CF^2*nf*Log[Q2dmu2])/(5184*(-1 + zb)) - 
 (403*CF*nf^2*Log[Q2dmu2])/(216*(-1 + zb)) - 
 (147229*CA^2*CF*Pi^2*Log[Q2dmu2])/(13824*(-1 + zb)) + 
 (63223*CA*CF^2*Pi^2*Log[Q2dmu2])/(6912*(-1 + zb)) + 
 (1051*CF^3*Pi^2*Log[Q2dmu2])/(192*(-1 + zb)) + 
 (13871*CA*CF*nf*Pi^2*Log[Q2dmu2])/(6912*(-1 + zb)) + 
 (3247*CF^2*nf*Pi^2*Log[Q2dmu2])/(3456*(-1 + zb)) + 
 (CF*nf^2*Pi^2*Log[Q2dmu2])/(24*(-1 + zb)) - (5561*CA^2*CF*Pi^4*Log[Q2dmu2])/
  (7680*(-1 + zb)) - (7*CA*CF^2*Pi^4*Log[Q2dmu2])/(30*(-1 + zb)) + 
 (115*CF^3*Pi^4*Log[Q2dmu2])/(1152*(-1 + zb)) - 
 (348187*CA^2*CF*zb*Log[Q2dmu2])/10368 + (1195997*CA*CF^2*zb*Log[Q2dmu2])/
  10368 - (1735*CF^3*zb*Log[Q2dmu2])/16 + (38275*CA*CF*nf*zb*Log[Q2dmu2])/
  2592 - (6667*CF^2*nf*zb*Log[Q2dmu2])/324 - (29*CF*nf^2*zb*Log[Q2dmu2])/24 - 
 (86963*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/13824 + 
 (40523*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/6912 + (1417*CF^3*Pi^2*zb*Log[Q2dmu2])/
  384 + (7249*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/6912 + 
 (1931*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/3456 + (CF*nf^2*Pi^2*zb*Log[Q2dmu2])/48 - 
 (5561*CA^2*CF*Pi^4*zb*Log[Q2dmu2])/15360 - (7*CA*CF^2*Pi^4*zb*Log[Q2dmu2])/
  60 + (115*CF^3*Pi^4*zb*Log[Q2dmu2])/2304 + (2*CA^2*CF*G[0, zb]*Log[Q2dmu2])/
  27 - (179903*CA*CF^2*G[0, zb]*Log[Q2dmu2])/1728 + 
 (4237*CF^3*G[0, zb]*Log[Q2dmu2])/32 - (1079*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/
  144 + (2639*CF^2*nf*G[0, zb]*Log[Q2dmu2])/108 + 
 (59*CF*nf^2*G[0, zb]*Log[Q2dmu2])/54 + 
 (1223*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/576 - 
 (4627*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/576 - 
 (53*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/16 - 
 (545*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/576 - 
 (41*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/144 + 
 (2507*CA^2*CF*G[0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
 (222379*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
 (4679*CF^3*G[0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
 (1781*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
 (1547*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (79*CF*nf^2*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (8441*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
 (4967*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
 (67*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (545*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (41*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (254*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/27 - 
 (142943*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/1728 + 
 (2977*CF^3*zb*G[0, zb]*Log[Q2dmu2])/32 - 
 (121*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/16 + 
 (485*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/27 + 
 (47*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2])/54 + 
 (2519*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/576 - 
 (2971*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/576 - 
 (41*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/16 - 
 (545*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/576 - 
 (41*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/144 + 
 (8959*CA^2*CF*G[1, zb]*Log[Q2dmu2])/1152 + 
 (38219*CA*CF^2*G[1, zb]*Log[Q2dmu2])/576 - (1689*CF^3*G[1, zb]*Log[Q2dmu2])/
  16 + (2297*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/576 - 
 (170*CF^2*nf*G[1, zb]*Log[Q2dmu2])/9 - (59*CF*nf^2*G[1, zb]*Log[Q2dmu2])/
  72 - (109*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/384 + 
 (2395*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/384 + 
 (163*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/64 + 
 (75*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/128 + 
 (41*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/192 + 
 (227*CA^2*CF*G[1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) + 
 (12151*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (7419*CF^3*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
 (4267*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
 (6377*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (79*CF*nf^2*G[1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (2509*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(768*(-1 + zb)) + 
 (1229*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
 (201*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
 (75*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
 (41*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
 (317*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/1152 + 
 (30923*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/576 - 
 75*CF^3*zb*G[1, zb]*Log[Q2dmu2] + (2501*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/
  576 - (503*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/36 - 
 (47*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2])/72 - 
 (851*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/384 + 
 (1051*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/384 + 
 (111*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/64 + 
 (75*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/128 + 
 (41*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/192 + 
 (194*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/9 + 
 (11945*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/288 - 
 (1727*CF^3*G[0, 0, zb]*Log[Q2dmu2])/16 - 
 (67*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/36 - 
 (299*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/18 - 
 (4*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
 (79*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
 (87*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/16 + 
 (3*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
 (3157*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
 (19753*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (2055*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (83*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (403*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (8*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (79*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (87*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (3*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (1781*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/144 + 
 (12371*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/288 - 
 (1237*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/16 + 
 (7*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/18 - 
 (239*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/18 - 
 (4*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
 (79*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/32 + 
 (87*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/16 + 
 (3*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
 (3905*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/192 - 
 (1751*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/96 + 
 (1329*CF^3*G[0, 1, zb]*Log[Q2dmu2])/16 + 
 (239*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/96 + 
 (299*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/24 + (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/
  3 - (457*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/192 - 
 (331*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/96 - 
 CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2] - (4183*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/
  (192*(-1 + zb)) - (3607*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (1575*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (37*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (403*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (2*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (457*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
 (331*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
 (2*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2525*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/192 - 
 (2195*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/96 + 
 (957*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
 (59*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/96 + 
 (239*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/24 + 
 (CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (457*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/192 - 
 (331*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/96 - 
 CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
 (3497*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/192 - 
 (1955*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/96 + 
 (1323*CF^3*G[1, 0, zb]*Log[Q2dmu2])/16 + 
 (191*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/96 + 
 (293*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/24 + (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/
  3 - (123*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
 (121*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
 (9*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/8 - 
 (3931*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
 (4471*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (1575*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (35*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
 (403*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (2*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (123*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
 (121*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (9*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (2537*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/192 - 
 (2513*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/96 + 
 (1035*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
 (59*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/96 + 
 (257*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/24 + 
 (CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
 (123*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/64 - 
 (121*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 - 
 (9*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
 (2263*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/128 + 
 (125*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/64 - 
 (2049*CF^3*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (173*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/64 - 
 (291*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/32 - (CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/
  4 + (265*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
 3*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2] + 
 (27*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
 (2725*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
 (1421*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
 (1215*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (71*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
 (403*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
 (CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (265*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
 (6*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (27*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (1811*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/128 + 
 (665*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
 (1653*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (97*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
 (263*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 
 (265*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/128 + 
 3*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 
 (27*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
 (551*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/48 + 
 (1255*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/48 + 
 76*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2] + 
 (14*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (20*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (1783*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
 (197*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
 (100*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (28*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (40*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (935*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/48 + 
 (319*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/48 + 
 60*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
 (14*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (20*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (33*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (235*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 57*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2] - 4*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2] - 
 5*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2] + 
 (121*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (231*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (75*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (8*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (10*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (61*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (101*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 45*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 4*CA*CF*nf*zb*G[0, 0, 1, zb]*
  Log[Q2dmu2] - 5*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
 (95*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
 (79*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (243*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (13*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (11*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (381*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (3*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (639*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (13*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (11*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (47*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (9*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (189*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (13*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (11*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (49*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 22*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2] + (93*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/
  2 + (45*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (17*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (593*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
 (67*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (489*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (45*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (17*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (17*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (35*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 36*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
 (45*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (17*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (157*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (339*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (435*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (15*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 5*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2] + 
 (251*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (67*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (75*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (15*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (10*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (231*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (223*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
 (423*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (15*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 5*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
 (55*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (193*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (81*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (53*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (15*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (835*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
 (207*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (225*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (53*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (15*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (179*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (147*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (81*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (53*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (15*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (25*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 18*CA*CF^2*G[1, 1, 0, zb]*
  Log[Q2dmu2] + (321*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (45*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (15*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (737*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
 (93*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (225*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (45*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (15*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (145*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (55*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (333*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (45*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (15*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (53*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (643*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (477*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (81*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (45*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (1191*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
 (99*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (675*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (81*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (45*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (25*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (539*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (513*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 (81*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (45*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
 18*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (89*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 32*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (36*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (89*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (64*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 18*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (89*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 32*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (65*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 38*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 24*CF^3*G[0, 0, 0, 1, zb]*
  Log[Q2dmu2] + (65*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (76*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (48*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (65*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
 38*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 24*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (113*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (275*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (105*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (113*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (275*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (105*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (113*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (275*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (105*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (105*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (117*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (81*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (105*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (117*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (81*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (105*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (117*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (81*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 12*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (127*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (117*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (24*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (127*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (117*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 12*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (127*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (117*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (87*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (223*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (45*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (87*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (223*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (45*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (87*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (223*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (45*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (69*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (191*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (93*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (69*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (191*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (93*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (69*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (191*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (93*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (129*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
 21*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 18*CF^3*G[0, 1, 1, 1, zb]*
  Log[Q2dmu2] + (129*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (42*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (36*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (129*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
 21*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 18*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (111*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (281*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 24*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (111*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (281*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (48*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (111*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (281*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 24*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (103*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (243*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 18*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (103*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (243*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (36*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (103*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 (243*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
 18*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (89*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (57*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (81*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (89*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (57*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (81*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (89*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
 (57*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (81*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (171*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (99*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (63*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (171*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (99*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (63*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (171*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
 (99*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (63*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (83*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (195*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 18*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (83*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (195*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (36*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (83*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 (195*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
 18*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (159*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (171*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (27*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (159*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (171*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (27*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (159*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (171*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
 (27*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (129*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (153*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (27*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (129*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (153*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (27*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (129*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
 (153*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
 (27*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (261*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (135*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (81*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (261*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (135*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (81*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (261*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
 (135*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (81*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
 (12023*CA^2*CF*Log[Q2dmu2]^2)/2304 - (35627*CA*CF^2*Log[Q2dmu2]^2)/1152 + 
 (1689*CF^3*Log[Q2dmu2]^2)/32 - (707*CA*CF*nf*Log[Q2dmu2]^2)/384 + 
 (1333*CF^2*nf*Log[Q2dmu2]^2)/144 + (59*CF*nf^2*Log[Q2dmu2]^2)/144 - 
 (5*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/768 - (2609*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/768 - 
 (159*CF^3*Pi^2*Log[Q2dmu2]^2)/128 - (373*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/768 - 
 (41*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/384 - (2995*CA^2*CF*Log[Q2dmu2]^2)/
  (2304*(-1 + zb)) - (11305*CA*CF^2*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
 (7419*CF^3*Log[Q2dmu2]^2)/(128*(-1 + zb)) - (1433*CA*CF*nf*Log[Q2dmu2]^2)/
  (384*(-1 + zb)) + (6161*CF^2*nf*Log[Q2dmu2]^2)/(576*(-1 + zb)) + 
 (79*CF*nf^2*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
 (4093*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/(1536*(-1 + zb)) - 
 (1439*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(384*(-1 + zb)) - 
 (201*CF^3*Pi^2*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
 (373*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/(384*(-1 + zb)) - 
 (41*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
 (1117*CA^2*CF*zb*Log[Q2dmu2]^2)/2304 - (32435*CA*CF^2*zb*Log[Q2dmu2]^2)/
  1152 + (615*CF^3*zb*Log[Q2dmu2]^2)/16 - (317*CA*CF*nf*zb*Log[Q2dmu2]^2)/
  128 + (997*CF^2*nf*zb*Log[Q2dmu2]^2)/144 + (47*CF*nf^2*zb*Log[Q2dmu2]^2)/
  144 + (1417*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2)/768 - 
 (1673*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/768 - (123*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/
  128 - (373*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/768 - 
 (41*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/384 + 
 (1351*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/128 + 
 (2507*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/192 - 
 (1329*CF^3*G[0, zb]*Log[Q2dmu2]^2)/32 - 
 (211*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/192 - 
 (299*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/48 - (CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/
  6 + (217*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
 (17*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (9*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
 (1537*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
 (4315*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
 (1575*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (29*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
 (403*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
 (CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (217*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
 (17*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (9*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (807*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
 (2861*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/192 - 
 (975*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
 (7*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/192 - 
 (239*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/48 - 
 (CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/6 + 
 (217*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
 (17*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (9*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 - 
 (2335*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/256 - 
 (565*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/128 + 
 (2061*CF^3*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (157*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/128 + 
 (299*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/64 + (CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/
  8 - (293*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
 (3*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/2 - 
 (27*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 - 
 (2693*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
 (1421*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
 (1215*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (71*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
 (403*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
 (CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (293*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
 (3*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (27*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (1555*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
 (901*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 + 
 (1521*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (49*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/128 + 
 (239*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
 (CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - 
 (293*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
 (3*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
 (27*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
 (135*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (277*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (57*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (27*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (5*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (17*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (75*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (27*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (5*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (243*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (37*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
 (45*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (27*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (5*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (81*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (171*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (45*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (15*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (675*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
 (147*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (225*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (45*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (15*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (45*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (15*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (135*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (45*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (15*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (27*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (279*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (333*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (45*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (15*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (729*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
 (93*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
 (225*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (45*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (15*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (45*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (147*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (297*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (45*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (15*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (33*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (639*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (495*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (81*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (45*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (1191*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
 (99*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (675*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (81*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (45*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (135*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (423*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (459*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
 (81*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (45*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
 6*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (117*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 12*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (12*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (117*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (24*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 6*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (117*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
 12*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (21*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (201*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 9*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (21*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (201*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (18*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (21*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (201*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
 9*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (69*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (93*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (81*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (69*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (93*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (81*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (69*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
 (93*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (81*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
 (129*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (81*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (63*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (129*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (81*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (63*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (129*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (81*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
 (63*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (39*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (195*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 9*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (39*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (195*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (18*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (39*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (195*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
 9*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (147*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (171*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (147*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (171*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (27*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (147*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
 (171*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (129*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (153*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (129*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (153*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
 (27*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (129*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
 (153*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
 (27*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 (261*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (135*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (81*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (261*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (135*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (81*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (261*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
 (135*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (81*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
 (1061*CA^2*CF*Log[Q2dmu2]^3)/256 + (349*CA*CF^2*Log[Q2dmu2]^3)/384 - 
 (687*CF^3*Log[Q2dmu2]^3)/64 - (245*CA*CF*nf*Log[Q2dmu2]^3)/384 - 
 (299*CF^2*nf*Log[Q2dmu2]^3)/192 - (CF*nf^2*Log[Q2dmu2]^3)/24 + 
 (237*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/256 + (39*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/64 + 
 (9*CF^3*Pi^2*Log[Q2dmu2]^3)/64 + (1367*CA^2*CF*Log[Q2dmu2]^3)/
  (256*(-1 + zb)) + (1109*CA*CF^2*Log[Q2dmu2]^3)/(384*(-1 + zb)) - 
 (405*CF^3*Log[Q2dmu2]^3)/(32*(-1 + zb)) - (199*CA*CF*nf*Log[Q2dmu2]^3)/
  (384*(-1 + zb)) - (403*CF^2*nf*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
 (CF*nf^2*Log[Q2dmu2]^3)/(12*(-1 + zb)) + (237*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/
  (128*(-1 + zb)) + (39*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
 (9*CF^3*Pi^2*Log[Q2dmu2]^3)/(32*(-1 + zb)) + (729*CA^2*CF*zb*Log[Q2dmu2]^3)/
  256 + (841*CA*CF^2*zb*Log[Q2dmu2]^3)/384 - (519*CF^3*zb*Log[Q2dmu2]^3)/64 - 
 (89*CA*CF*nf*zb*Log[Q2dmu2]^3)/384 - (239*CF^2*nf*zb*Log[Q2dmu2]^3)/192 - 
 (CF*nf^2*zb*Log[Q2dmu2]^3)/24 + (237*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^3)/256 + 
 (39*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/64 + (9*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/64 - 
 (19*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/16 + (97*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/
  32 + (57*CF^3*G[0, zb]*Log[Q2dmu2]^3)/8 + 
 (17*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/32 + (5*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/
  8 - (263*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
 (41*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
 (75*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
 (17*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (5*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
 (5*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/2 + 
 (25*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
 (45*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
 (17*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
 (5*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
 (21*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/32 - 
 (207*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/64 - (171*CF^3*G[1, zb]*Log[Q2dmu2]^3)/
  32 - (27*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/64 - 
 (15*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/32 + 
 (381*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
 (33*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
 (225*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
 (27*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
 (15*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (27*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
 (87*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
 (135*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/32 - 
 (27*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
 (15*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/32 - 
 (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
 (15*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
 3*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3 - (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/
  (8*(-1 + zb)) - (15*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
 (6*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (27*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
 (15*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
 3*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/
  32 + (51*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
 (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (51*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
 (9*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
 (45*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
 (51*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
 (45*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
 (51*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/4 + 
 (45*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (51*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
 (9*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
 (45*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
 (51*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
 (87*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
 (45*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (27*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (87*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
 (45*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (27*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (87*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
 (45*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
 (27*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - (3*CA^2*CF*Log[Q2dmu2]^4)/16 + 
 (249*CA*CF^2*Log[Q2dmu2]^4)/256 + (171*CF^3*Log[Q2dmu2]^4)/128 + 
 (39*CA*CF*nf*Log[Q2dmu2]^4)/256 + (15*CF^2*nf*Log[Q2dmu2]^4)/128 - 
 (525*CA^2*CF*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
 (3*CA*CF^2*Log[Q2dmu2]^4)/(4*(-1 + zb)) + (225*CF^3*Log[Q2dmu2]^4)/
  (128*(-1 + zb)) + (39*CA*CF*nf*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
 (15*CF^2*nf*Log[Q2dmu2]^4)/(64*(-1 + zb)) - (87*CA^2*CF*zb*Log[Q2dmu2]^4)/
  128 + (105*CA*CF^2*zb*Log[Q2dmu2]^4)/256 + (135*CF^3*zb*Log[Q2dmu2]^4)/
  128 + (39*CA*CF*nf*zb*Log[Q2dmu2]^4)/256 + (15*CF^2*nf*zb*Log[Q2dmu2]^4)/
  128 - (63*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/128 - 
 (27*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/32 - (9*CF^3*G[0, zb]*Log[Q2dmu2]^4)/
  16 - (63*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
 (27*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
 (9*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
 (63*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
 (27*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
 (9*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/16 + (99*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/
  256 + (45*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/64 + 
 (27*CF^3*G[1, zb]*Log[Q2dmu2]^4)/64 + (99*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/
  (128*(-1 + zb)) + (45*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
 (27*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
 (99*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
 (45*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
 (27*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - (189*CA^2*CF*Log[Q2dmu2]^5)/1280 - 
 (27*CA*CF^2*Log[Q2dmu2]^5)/160 - (27*CF^3*Log[Q2dmu2]^5)/320 - 
 (189*CA^2*CF*Log[Q2dmu2]^5)/(640*(-1 + zb)) - 
 (27*CA*CF^2*Log[Q2dmu2]^5)/(80*(-1 + zb)) - (27*CF^3*Log[Q2dmu2]^5)/
  (160*(-1 + zb)) - (189*CA^2*CF*zb*Log[Q2dmu2]^5)/1280 - 
 (27*CA*CF^2*zb*Log[Q2dmu2]^5)/160 - (27*CF^3*zb*Log[Q2dmu2]^5)/320 + 
 (-1/18*(CA^2*CF) + (83*CA*CF^2)/288 + (19*CF^3)/48 + (13*CA*CF*nf)/288 + 
   (5*CF^2*nf)/144 - (175*CA^2*CF)/(576*(-1 + zb)) + 
   (2*CA*CF^2)/(9*(-1 + zb)) + (25*CF^3)/(48*(-1 + zb)) + 
   (13*CA*CF*nf)/(144*(-1 + zb)) + (5*CF^2*nf)/(72*(-1 + zb)) - 
   (29*CA^2*CF*zb)/144 + (35*CA*CF^2*zb)/288 + (5*CF^3*zb)/16 + 
   (13*CA*CF*nf*zb)/288 + (5*CF^2*nf*zb)/144 - (7*CA^2*CF*G[0, zb])/48 - 
   (CA*CF^2*G[0, zb])/4 - (CF^3*G[0, zb])/6 - (7*CA^2*CF*G[0, zb])/
    (24*(-1 + zb)) - (CA*CF^2*G[0, zb])/(2*(-1 + zb)) - 
   (CF^3*G[0, zb])/(3*(-1 + zb)) - (7*CA^2*CF*zb*G[0, zb])/48 - 
   (CA*CF^2*zb*G[0, zb])/4 - (CF^3*zb*G[0, zb])/6 + 
   (11*CA^2*CF*G[1, zb])/96 + (5*CA*CF^2*G[1, zb])/24 + (CF^3*G[1, zb])/8 + 
   (11*CA^2*CF*G[1, zb])/(48*(-1 + zb)) + (5*CA*CF^2*G[1, zb])/
    (12*(-1 + zb)) + (CF^3*G[1, zb])/(4*(-1 + zb)) + 
   (11*CA^2*CF*zb*G[1, zb])/96 + (5*CA*CF^2*zb*G[1, zb])/24 + 
   (CF^3*zb*G[1, zb])/8 - (7*CA^2*CF*Log[Q2dmu2])/32 - 
   (CA*CF^2*Log[Q2dmu2])/4 - (CF^3*Log[Q2dmu2])/8 - 
   (7*CA^2*CF*Log[Q2dmu2])/(16*(-1 + zb)) - (CA*CF^2*Log[Q2dmu2])/
    (2*(-1 + zb)) - (CF^3*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (7*CA^2*CF*zb*Log[Q2dmu2])/32 - (CA*CF^2*zb*Log[Q2dmu2])/4 - 
   (CF^3*zb*Log[Q2dmu2])/8)/ep^4 + 
 ((-1061*CA^2*CF)/1152 - (349*CA*CF^2)/1728 + (229*CF^3)/96 + 
   (245*CA*CF*nf)/1728 + (299*CF^2*nf)/864 + (CF*nf^2)/108 - 
   (79*CA^2*CF*Pi^2)/384 - (13*CA*CF^2*Pi^2)/96 - (CF^3*Pi^2)/32 - 
   (1367*CA^2*CF)/(1152*(-1 + zb)) - (1109*CA*CF^2)/(1728*(-1 + zb)) + 
   (45*CF^3)/(16*(-1 + zb)) + (199*CA*CF*nf)/(1728*(-1 + zb)) + 
   (403*CF^2*nf)/(864*(-1 + zb)) + (CF*nf^2)/(54*(-1 + zb)) - 
   (79*CA^2*CF*Pi^2)/(192*(-1 + zb)) - (13*CA*CF^2*Pi^2)/(48*(-1 + zb)) - 
   (CF^3*Pi^2)/(16*(-1 + zb)) - (81*CA^2*CF*zb)/128 - (841*CA*CF^2*zb)/1728 + 
   (173*CF^3*zb)/96 + (89*CA*CF*nf*zb)/1728 + (239*CF^2*nf*zb)/864 + 
   (CF*nf^2*zb)/108 - (79*CA^2*CF*Pi^2*zb)/384 - (13*CA*CF^2*Pi^2*zb)/96 - 
   (CF^3*Pi^2*zb)/32 + (19*CA^2*CF*G[0, zb])/72 - (97*CA*CF^2*G[0, zb])/144 - 
   (19*CF^3*G[0, zb])/12 - (17*CA*CF*nf*G[0, zb])/144 - 
   (5*CF^2*nf*G[0, zb])/36 + (263*CA^2*CF*G[0, zb])/(288*(-1 + zb)) - 
   (41*CA*CF^2*G[0, zb])/(144*(-1 + zb)) - (25*CF^3*G[0, zb])/
    (12*(-1 + zb)) - (17*CA*CF*nf*G[0, zb])/(72*(-1 + zb)) - 
   (5*CF^2*nf*G[0, zb])/(18*(-1 + zb)) + (5*CA^2*CF*zb*G[0, zb])/9 - 
   (25*CA*CF^2*zb*G[0, zb])/144 - (5*CF^3*zb*G[0, zb])/4 - 
   (17*CA*CF*nf*zb*G[0, zb])/144 - (5*CF^2*nf*zb*G[0, zb])/36 - 
   (7*CA^2*CF*G[1, zb])/48 + (23*CA*CF^2*G[1, zb])/32 + 
   (19*CF^3*G[1, zb])/16 + (3*CA*CF*nf*G[1, zb])/32 + 
   (5*CF^2*nf*G[1, zb])/48 - (127*CA^2*CF*G[1, zb])/(192*(-1 + zb)) + 
   (11*CA*CF^2*G[1, zb])/(24*(-1 + zb)) + (25*CF^3*G[1, zb])/(16*(-1 + zb)) + 
   (3*CA*CF*nf*G[1, zb])/(16*(-1 + zb)) + (5*CF^2*nf*G[1, zb])/
    (24*(-1 + zb)) - (3*CA^2*CF*zb*G[1, zb])/8 + 
   (29*CA*CF^2*zb*G[1, zb])/96 + (15*CF^3*zb*G[1, zb])/16 + 
   (3*CA*CF*nf*zb*G[1, zb])/32 + (5*CF^2*nf*zb*G[1, zb])/48 + 
   (3*CA^2*CF*G[0, 0, zb])/8 + (5*CA*CF^2*G[0, 0, zb])/6 + 
   (2*CF^3*G[0, 0, zb])/3 + (3*CA^2*CF*G[0, 0, zb])/(4*(-1 + zb)) + 
   (5*CA*CF^2*G[0, 0, zb])/(3*(-1 + zb)) + (4*CF^3*G[0, 0, zb])/
    (3*(-1 + zb)) + (3*CA^2*CF*zb*G[0, 0, zb])/8 + 
   (5*CA*CF^2*zb*G[0, 0, zb])/6 + (2*CF^3*zb*G[0, 0, zb])/3 - 
   (5*CA^2*CF*G[0, 1, zb])/16 - (17*CA*CF^2*G[0, 1, zb])/24 - 
   (CF^3*G[0, 1, zb])/2 - (5*CA^2*CF*G[0, 1, zb])/(8*(-1 + zb)) - 
   (17*CA*CF^2*G[0, 1, zb])/(12*(-1 + zb)) - (CF^3*G[0, 1, zb])/(-1 + zb) - 
   (5*CA^2*CF*zb*G[0, 1, zb])/16 - (17*CA*CF^2*zb*G[0, 1, zb])/24 - 
   (CF^3*zb*G[0, 1, zb])/2 - (5*CA^2*CF*G[1, 0, zb])/16 - 
   (17*CA*CF^2*G[1, 0, zb])/24 - (CF^3*G[1, 0, zb])/2 - 
   (5*CA^2*CF*G[1, 0, zb])/(8*(-1 + zb)) - (17*CA*CF^2*G[1, 0, zb])/
    (12*(-1 + zb)) - (CF^3*G[1, 0, zb])/(-1 + zb) - 
   (5*CA^2*CF*zb*G[1, 0, zb])/16 - (17*CA*CF^2*zb*G[1, 0, zb])/24 - 
   (CF^3*zb*G[1, 0, zb])/2 + (29*CA^2*CF*G[1, 1, zb])/96 + 
   (5*CA*CF^2*G[1, 1, zb])/8 + (3*CF^3*G[1, 1, zb])/8 + 
   (29*CA^2*CF*G[1, 1, zb])/(48*(-1 + zb)) + (5*CA*CF^2*G[1, 1, zb])/
    (4*(-1 + zb)) + (3*CF^3*G[1, 1, zb])/(4*(-1 + zb)) + 
   (29*CA^2*CF*zb*G[1, 1, zb])/96 + (5*CA*CF^2*zb*G[1, 1, zb])/8 + 
   (3*CF^3*zb*G[1, 1, zb])/8 + (CA^2*CF*Log[Q2dmu2])/6 - 
   (83*CA*CF^2*Log[Q2dmu2])/96 - (19*CF^3*Log[Q2dmu2])/16 - 
   (13*CA*CF*nf*Log[Q2dmu2])/96 - (5*CF^2*nf*Log[Q2dmu2])/48 + 
   (175*CA^2*CF*Log[Q2dmu2])/(192*(-1 + zb)) - (2*CA*CF^2*Log[Q2dmu2])/
    (3*(-1 + zb)) - (25*CF^3*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (13*CA*CF*nf*Log[Q2dmu2])/(48*(-1 + zb)) - (5*CF^2*nf*Log[Q2dmu2])/
    (24*(-1 + zb)) + (29*CA^2*CF*zb*Log[Q2dmu2])/48 - 
   (35*CA*CF^2*zb*Log[Q2dmu2])/96 - (15*CF^3*zb*Log[Q2dmu2])/16 - 
   (13*CA*CF*nf*zb*Log[Q2dmu2])/96 - (5*CF^2*nf*zb*Log[Q2dmu2])/48 + 
   (7*CA^2*CF*G[0, zb]*Log[Q2dmu2])/16 + (3*CA*CF^2*G[0, zb]*Log[Q2dmu2])/4 + 
   (CF^3*G[0, zb]*Log[Q2dmu2])/2 + (7*CA^2*CF*G[0, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (3*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF^3*G[0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (3*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/4 + (CF^3*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (11*CA^2*CF*G[1, zb]*Log[Q2dmu2])/32 - (5*CA*CF^2*G[1, zb]*Log[Q2dmu2])/
    8 - (3*CF^3*G[1, zb]*Log[Q2dmu2])/8 - (11*CA^2*CF*G[1, zb]*Log[Q2dmu2])/
    (16*(-1 + zb)) - (5*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3*CF^3*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (11*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (5*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/8 - (3*CF^3*zb*G[1, zb]*Log[Q2dmu2])/
    8 + (21*CA^2*CF*Log[Q2dmu2]^2)/64 + (3*CA*CF^2*Log[Q2dmu2]^2)/8 + 
   (3*CF^3*Log[Q2dmu2]^2)/16 + (21*CA^2*CF*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (3*CA*CF^2*Log[Q2dmu2]^2)/(4*(-1 + zb)) + (3*CF^3*Log[Q2dmu2]^2)/
    (8*(-1 + zb)) + (21*CA^2*CF*zb*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF^2*zb*Log[Q2dmu2]^2)/8 + (3*CF^3*zb*Log[Q2dmu2]^2)/16)/ep^3 + 
 (29717*CA^2*CF*Zeta[3])/3456 + (26833*CA*CF^2*Zeta[3])/1728 - 
 (4969*CF^3*Zeta[3])/96 - (11003*CA*CF*nf*Zeta[3])/1728 - 
 (791*CF^2*nf*Zeta[3])/864 - (17*CF*nf^2*Zeta[3])/108 + 
 (965*CA^2*CF*Pi^2*Zeta[3])/576 + (1405*CA*CF^2*Pi^2*Zeta[3])/576 + 
 (223*CF^3*Pi^2*Zeta[3])/288 + (13975*CA^2*CF*Zeta[3])/(3456*(-1 + zb)) + 
 (54509*CA*CF^2*Zeta[3])/(1728*(-1 + zb)) - 
 (3017*CF^3*Zeta[3])/(48*(-1 + zb)) - (11953*CA*CF*nf*Zeta[3])/
  (1728*(-1 + zb)) - (559*CF^2*nf*Zeta[3])/(864*(-1 + zb)) - 
 (17*CF*nf^2*Zeta[3])/(54*(-1 + zb)) + (965*CA^2*CF*Pi^2*Zeta[3])/
  (288*(-1 + zb)) + (1405*CA*CF^2*Pi^2*Zeta[3])/(288*(-1 + zb)) + 
 (223*CF^3*Pi^2*Zeta[3])/(144*(-1 + zb)) + (9809*CA^2*CF*zb*Zeta[3])/3456 + 
 (37441*CA*CF^2*zb*Zeta[3])/1728 - (1271*CF^3*zb*Zeta[3])/32 - 
 (6647*CA*CF*nf*zb*Zeta[3])/1728 - (875*CF^2*nf*zb*Zeta[3])/864 - 
 (17*CF*nf^2*zb*Zeta[3])/108 + (965*CA^2*CF*Pi^2*zb*Zeta[3])/576 + 
 (1405*CA*CF^2*Pi^2*zb*Zeta[3])/576 + (223*CF^3*Pi^2*zb*Zeta[3])/288 - 
 (267*CA^2*CF*G[0, zb]*Zeta[3])/32 + (2347*CA*CF^2*G[0, zb]*Zeta[3])/144 + 
 (431*CF^3*G[0, zb]*Zeta[3])/12 + (215*CA*CF*nf*G[0, zb]*Zeta[3])/48 + 
 (29*CF^2*nf*G[0, zb]*Zeta[3])/36 - (357*CA^2*CF*G[0, zb]*Zeta[3])/
  (16*(-1 + zb)) + (115*CA*CF^2*G[0, zb]*Zeta[3])/(18*(-1 + zb)) + 
 (563*CF^3*G[0, zb]*Zeta[3])/(12*(-1 + zb)) + (215*CA*CF*nf*G[0, zb]*Zeta[3])/
  (24*(-1 + zb)) + (29*CF^2*nf*G[0, zb]*Zeta[3])/(18*(-1 + zb)) - 
 (1141*CA^2*CF*zb*G[0, zb]*Zeta[3])/96 + (847*CA*CF^2*zb*G[0, zb]*Zeta[3])/
  144 + (113*CF^3*zb*G[0, zb]*Zeta[3])/4 + (215*CA*CF*nf*zb*G[0, zb]*Zeta[3])/
  48 + (29*CF^2*nf*zb*G[0, zb]*Zeta[3])/36 + (827*CA^2*CF*G[1, zb]*Zeta[3])/
  192 - (173*CA*CF^2*G[1, zb]*Zeta[3])/24 - (441*CF^3*G[1, zb]*Zeta[3])/16 - 
 (101*CA*CF*nf*G[1, zb]*Zeta[3])/32 - (41*CF^2*nf*G[1, zb]*Zeta[3])/48 + 
 (267*CA^2*CF*G[1, zb]*Zeta[3])/(16*(-1 + zb)) - 
 (63*CA*CF^2*G[1, zb]*Zeta[3])/(32*(-1 + zb)) - 
 (563*CF^3*G[1, zb]*Zeta[3])/(16*(-1 + zb)) - (101*CA*CF*nf*G[1, zb]*Zeta[3])/
  (16*(-1 + zb)) - (41*CF^2*nf*G[1, zb]*Zeta[3])/(24*(-1 + zb)) + 
 (517*CA^2*CF*zb*G[1, zb]*Zeta[3])/64 - (79*CA*CF^2*zb*G[1, zb]*Zeta[3])/12 - 
 (381*CF^3*zb*G[1, zb]*Zeta[3])/16 - (101*CA*CF*nf*zb*G[1, zb]*Zeta[3])/32 - 
 (41*CF^2*nf*zb*G[1, zb]*Zeta[3])/48 - (47*CA^2*CF*G[0, 0, zb]*Zeta[3])/6 - 
 (137*CA*CF^2*G[0, 0, zb]*Zeta[3])/6 - (46*CF^3*G[0, 0, zb]*Zeta[3])/3 - 
 (47*CA^2*CF*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (137*CA*CF^2*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (92*CF^3*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (47*CA^2*CF*zb*G[0, 0, zb]*Zeta[3])/6 - (137*CA*CF^2*zb*G[0, 0, zb]*Zeta[3])/
  6 - (46*CF^3*zb*G[0, 0, zb]*Zeta[3])/3 + (131*CA^2*CF*G[0, 1, zb]*Zeta[3])/
  24 + (89*CA*CF^2*G[0, 1, zb]*Zeta[3])/6 + 14*CF^3*G[0, 1, zb]*Zeta[3] + 
 (131*CA^2*CF*G[0, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
 (89*CA*CF^2*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
 (28*CF^3*G[0, 1, zb]*Zeta[3])/(-1 + zb) + 
 (131*CA^2*CF*zb*G[0, 1, zb]*Zeta[3])/24 + 
 (89*CA*CF^2*zb*G[0, 1, zb]*Zeta[3])/6 + 14*CF^3*zb*G[0, 1, zb]*Zeta[3] + 
 (167*CA^2*CF*G[1, 0, zb]*Zeta[3])/24 + (191*CA*CF^2*G[1, 0, zb]*Zeta[3])/
  12 + (23*CF^3*G[1, 0, zb]*Zeta[3])/2 + (167*CA^2*CF*G[1, 0, zb]*Zeta[3])/
  (12*(-1 + zb)) + (191*CA*CF^2*G[1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
 (23*CF^3*G[1, 0, zb]*Zeta[3])/(-1 + zb) + 
 (167*CA^2*CF*zb*G[1, 0, zb]*Zeta[3])/24 + 
 (191*CA*CF^2*zb*G[1, 0, zb]*Zeta[3])/12 + (23*CF^3*zb*G[1, 0, zb]*Zeta[3])/
  2 - (245*CA^2*CF*G[1, 1, zb]*Zeta[3])/48 - 
 (167*CA*CF^2*G[1, 1, zb]*Zeta[3])/16 - (69*CF^3*G[1, 1, zb]*Zeta[3])/8 - 
 (245*CA^2*CF*G[1, 1, zb]*Zeta[3])/(24*(-1 + zb)) - 
 (167*CA*CF^2*G[1, 1, zb]*Zeta[3])/(8*(-1 + zb)) - 
 (69*CF^3*G[1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
 (245*CA^2*CF*zb*G[1, 1, zb]*Zeta[3])/48 - 
 (167*CA*CF^2*zb*G[1, 1, zb]*Zeta[3])/16 - (69*CF^3*zb*G[1, 1, zb]*Zeta[3])/
  8 - (225*CA^2*CF*Log[Q2dmu2]*Zeta[3])/64 + (28*CA*CF^2*Log[Q2dmu2]*Zeta[3])/
  3 + (431*CF^3*Log[Q2dmu2]*Zeta[3])/16 + (121*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/
  32 - (7*CF^2*nf*Log[Q2dmu2]*Zeta[3])/48 - (195*CA^2*CF*Log[Q2dmu2]*Zeta[3])/
  (16*(-1 + zb)) + (169*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(96*(-1 + zb)) + 
 (563*CF^3*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
 (121*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
 (7*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) - 
 (457*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3])/64 + 
 (47*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/24 + (339*CF^3*zb*Log[Q2dmu2]*Zeta[3])/
  16 + (121*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/32 - 
 (7*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/48 - 
 (45*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (115*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (23*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
 (45*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
 (115*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
 (23*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 (45*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (115*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (23*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
 (81*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
 (167*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
 (69*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
 (81*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
 (167*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
 (69*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
 (81*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
 (167*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
 (69*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
 (45*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/16 - (165*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/
  32 - (69*CF^3*Log[Q2dmu2]^2*Zeta[3])/16 - 
 (45*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
 (165*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) - 
 (69*CF^3*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
 (45*CA^2*CF*zb*Log[Q2dmu2]^2*Zeta[3])/16 - 
 (165*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
 (69*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/16 + 
 ((-12023*CA^2*CF)/10368 - (35627*CA*CF^2)/5184 + (563*CF^3)/48 - 
   (707*CA*CF*nf)/1728 + (1333*CF^2*nf)/648 + (59*CF*nf^2)/648 - 
   (5*CA^2*CF*Pi^2)/3456 - (2609*CA*CF^2*Pi^2)/3456 - (53*CF^3*Pi^2)/192 - 
   (373*CA*CF*nf*Pi^2)/3456 - (41*CF^2*nf*Pi^2)/1728 - 
   (2995*CA^2*CF)/(10368*(-1 + zb)) - (11305*CA*CF^2)/(1296*(-1 + zb)) + 
   (2473*CF^3)/(192*(-1 + zb)) - (1433*CA*CF*nf)/(1728*(-1 + zb)) + 
   (6161*CF^2*nf)/(2592*(-1 + zb)) + (79*CF*nf^2)/(648*(-1 + zb)) + 
   (4093*CA^2*CF*Pi^2)/(6912*(-1 + zb)) - (1439*CA*CF^2*Pi^2)/
    (1728*(-1 + zb)) - (67*CF^3*Pi^2)/(192*(-1 + zb)) - 
   (373*CA*CF*nf*Pi^2)/(1728*(-1 + zb)) - (41*CF^2*nf*Pi^2)/(864*(-1 + zb)) + 
   (1117*CA^2*CF*zb)/10368 - (32435*CA*CF^2*zb)/5184 + (205*CF^3*zb)/24 - 
   (317*CA*CF*nf*zb)/576 + (997*CF^2*nf*zb)/648 + (47*CF*nf^2*zb)/648 + 
   (1417*CA^2*CF*Pi^2*zb)/3456 - (1673*CA*CF^2*Pi^2*zb)/3456 - 
   (41*CF^3*Pi^2*zb)/192 - (373*CA*CF*nf*Pi^2*zb)/3456 - 
   (41*CF^2*nf*Pi^2*zb)/1728 + (1351*CA^2*CF*G[0, zb])/576 + 
   (2507*CA*CF^2*G[0, zb])/864 - (443*CF^3*G[0, zb])/48 - 
   (211*CA*CF*nf*G[0, zb])/864 - (299*CF^2*nf*G[0, zb])/216 - 
   (CF*nf^2*G[0, zb])/27 + (217*CA^2*CF*Pi^2*G[0, zb])/576 + 
   (17*CA*CF^2*Pi^2*G[0, zb])/36 + (CF^3*Pi^2*G[0, zb])/8 + 
   (1537*CA^2*CF*G[0, zb])/(576*(-1 + zb)) + (4315*CA*CF^2*G[0, zb])/
    (864*(-1 + zb)) - (175*CF^3*G[0, zb])/(16*(-1 + zb)) - 
   (29*CA*CF*nf*G[0, zb])/(864*(-1 + zb)) - (403*CF^2*nf*G[0, zb])/
    (216*(-1 + zb)) - (2*CF*nf^2*G[0, zb])/(27*(-1 + zb)) + 
   (217*CA^2*CF*Pi^2*G[0, zb])/(288*(-1 + zb)) + (17*CA*CF^2*Pi^2*G[0, zb])/
    (18*(-1 + zb)) + (CF^3*Pi^2*G[0, zb])/(4*(-1 + zb)) + 
   (269*CA^2*CF*zb*G[0, zb])/192 + (2861*CA*CF^2*zb*G[0, zb])/864 - 
   (325*CF^3*zb*G[0, zb])/48 - (7*CA*CF*nf*zb*G[0, zb])/864 - 
   (239*CF^2*nf*zb*G[0, zb])/216 - (CF*nf^2*zb*G[0, zb])/27 + 
   (217*CA^2*CF*Pi^2*zb*G[0, zb])/576 + (17*CA*CF^2*Pi^2*zb*G[0, zb])/36 + 
   (CF^3*Pi^2*zb*G[0, zb])/8 - (2335*CA^2*CF*G[1, zb])/1152 - 
   (565*CA*CF^2*G[1, zb])/576 + (229*CF^3*G[1, zb])/32 + 
   (157*CA*CF*nf*G[1, zb])/576 + (299*CF^2*nf*G[1, zb])/288 + 
   (CF*nf^2*G[1, zb])/36 - (293*CA^2*CF*Pi^2*G[1, zb])/1152 - 
   (CA*CF^2*Pi^2*G[1, zb])/3 - (3*CF^3*Pi^2*G[1, zb])/32 - 
   (2693*CA^2*CF*G[1, zb])/(1152*(-1 + zb)) - (1421*CA*CF^2*G[1, zb])/
    (576*(-1 + zb)) + (135*CF^3*G[1, zb])/(16*(-1 + zb)) + 
   (71*CA*CF*nf*G[1, zb])/(576*(-1 + zb)) + (403*CF^2*nf*G[1, zb])/
    (288*(-1 + zb)) + (CF*nf^2*G[1, zb])/(18*(-1 + zb)) - 
   (293*CA^2*CF*Pi^2*G[1, zb])/(576*(-1 + zb)) - (2*CA*CF^2*Pi^2*G[1, zb])/
    (3*(-1 + zb)) - (3*CF^3*Pi^2*G[1, zb])/(16*(-1 + zb)) - 
   (1555*CA^2*CF*zb*G[1, zb])/1152 - (901*CA*CF^2*zb*G[1, zb])/576 + 
   (169*CF^3*zb*G[1, zb])/32 + (49*CA*CF*nf*zb*G[1, zb])/576 + 
   (239*CF^2*nf*zb*G[1, zb])/288 + (CF*nf^2*zb*G[1, zb])/36 - 
   (293*CA^2*CF*Pi^2*zb*G[1, zb])/1152 - (CA*CF^2*Pi^2*zb*G[1, zb])/3 - 
   (3*CF^3*Pi^2*zb*G[1, zb])/32 - (15*CA^2*CF*G[0, 0, zb])/16 + 
   (277*CA*CF^2*G[0, 0, zb])/144 + (19*CF^3*G[0, 0, zb])/3 + 
   (3*CA*CF*nf*G[0, 0, zb])/8 + (5*CF^2*nf*G[0, 0, zb])/9 - 
   (3*CA^2*CF*G[0, 0, zb])/(-1 + zb) + (17*CA*CF^2*G[0, 0, zb])/
    (144*(-1 + zb)) + (25*CF^3*G[0, 0, zb])/(3*(-1 + zb)) + 
   (3*CA*CF*nf*G[0, 0, zb])/(4*(-1 + zb)) + (10*CF^2*nf*G[0, 0, zb])/
    (9*(-1 + zb)) - (27*CA^2*CF*zb*G[0, 0, zb])/16 + 
   (37*CA*CF^2*zb*G[0, 0, zb])/144 + 5*CF^3*zb*G[0, 0, zb] + 
   (3*CA*CF*nf*zb*G[0, 0, zb])/8 + (5*CF^2*nf*zb*G[0, 0, zb])/9 + 
   (5*CA^2*CF*G[0, 1, zb])/8 - (9*CA*CF^2*G[0, 1, zb])/4 - 
   (19*CF^3*G[0, 1, zb])/4 - (5*CA*CF*nf*G[0, 1, zb])/16 - 
   (5*CF^2*nf*G[0, 1, zb])/12 + (75*CA^2*CF*G[0, 1, zb])/(32*(-1 + zb)) - 
   (49*CA*CF^2*G[0, 1, zb])/(48*(-1 + zb)) - (25*CF^3*G[0, 1, zb])/
    (4*(-1 + zb)) - (5*CA*CF*nf*G[0, 1, zb])/(8*(-1 + zb)) - 
   (5*CF^2*nf*G[0, 1, zb])/(6*(-1 + zb)) + (5*CA^2*CF*zb*G[0, 1, zb])/4 - 
   (5*CA*CF^2*zb*G[0, 1, zb])/6 - (15*CF^3*zb*G[0, 1, zb])/4 - 
   (5*CA*CF*nf*zb*G[0, 1, zb])/16 - (5*CF^2*nf*zb*G[0, 1, zb])/12 + 
   (3*CA^2*CF*G[1, 0, zb])/4 - (31*CA*CF^2*G[1, 0, zb])/16 - 
   (37*CF^3*G[1, 0, zb])/8 - (5*CA*CF*nf*G[1, 0, zb])/16 - 
   (5*CF^2*nf*G[1, 0, zb])/12 + (81*CA^2*CF*G[1, 0, zb])/(32*(-1 + zb)) - 
   (31*CA*CF^2*G[1, 0, zb])/(48*(-1 + zb)) - (25*CF^3*G[1, 0, zb])/
    (4*(-1 + zb)) - (5*CA*CF*nf*G[1, 0, zb])/(8*(-1 + zb)) - 
   (5*CF^2*nf*G[1, 0, zb])/(6*(-1 + zb)) + (5*CA^2*CF*zb*G[1, 0, zb])/4 - 
   (49*CA*CF^2*zb*G[1, 0, zb])/48 - (33*CF^3*zb*G[1, 0, zb])/8 - 
   (5*CA*CF*nf*zb*G[1, 0, zb])/16 - (5*CF^2*nf*zb*G[1, 0, zb])/12 - 
   (11*CA^2*CF*G[1, 1, zb])/24 + (71*CA*CF^2*G[1, 1, zb])/32 + 
   (55*CF^3*G[1, 1, zb])/16 + (9*CA*CF*nf*G[1, 1, zb])/32 + 
   (5*CF^2*nf*G[1, 1, zb])/16 - (397*CA^2*CF*G[1, 1, zb])/(192*(-1 + zb)) + 
   (11*CA*CF^2*G[1, 1, zb])/(8*(-1 + zb)) + (75*CF^3*G[1, 1, zb])/
    (16*(-1 + zb)) + (9*CA*CF*nf*G[1, 1, zb])/(16*(-1 + zb)) + 
   (5*CF^2*nf*G[1, 1, zb])/(8*(-1 + zb)) - (15*CA^2*CF*zb*G[1, 1, zb])/16 + 
   (47*CA*CF^2*zb*G[1, 1, zb])/32 + (51*CF^3*zb*G[1, 1, zb])/16 + 
   (9*CA*CF*nf*zb*G[1, 1, zb])/32 + (5*CF^2*nf*zb*G[1, 1, zb])/16 - 
   (4*CA^2*CF*G[0, 0, 0, zb])/3 - (13*CA*CF^2*G[0, 0, 0, zb])/4 - 
   (8*CF^3*G[0, 0, 0, zb])/3 - (8*CA^2*CF*G[0, 0, 0, zb])/(3*(-1 + zb)) - 
   (13*CA*CF^2*G[0, 0, 0, zb])/(2*(-1 + zb)) - (16*CF^3*G[0, 0, 0, zb])/
    (3*(-1 + zb)) - (4*CA^2*CF*zb*G[0, 0, 0, zb])/3 - 
   (13*CA*CF^2*zb*G[0, 0, 0, zb])/4 - (8*CF^3*zb*G[0, 0, 0, zb])/3 + 
   (7*CA^2*CF*G[0, 0, 1, zb])/6 + (67*CA*CF^2*G[0, 0, 1, zb])/24 + 
   2*CF^3*G[0, 0, 1, zb] + (7*CA^2*CF*G[0, 0, 1, zb])/(3*(-1 + zb)) + 
   (67*CA*CF^2*G[0, 0, 1, zb])/(12*(-1 + zb)) + (4*CF^3*G[0, 0, 1, zb])/
    (-1 + zb) + (7*CA^2*CF*zb*G[0, 0, 1, zb])/6 + 
   (67*CA*CF^2*zb*G[0, 0, 1, zb])/24 + 2*CF^3*zb*G[0, 0, 1, zb] + 
   (23*CA^2*CF*G[0, 1, 0, zb])/24 + (31*CA*CF^2*G[0, 1, 0, zb])/12 + 
   (9*CF^3*G[0, 1, 0, zb])/4 + (23*CA^2*CF*G[0, 1, 0, zb])/(12*(-1 + zb)) + 
   (31*CA*CF^2*G[0, 1, 0, zb])/(6*(-1 + zb)) + (9*CF^3*G[0, 1, 0, zb])/
    (2*(-1 + zb)) + (23*CA^2*CF*zb*G[0, 1, 0, zb])/24 + 
   (31*CA*CF^2*zb*G[0, 1, 0, zb])/12 + (9*CF^3*zb*G[0, 1, 0, zb])/4 - 
   (43*CA^2*CF*G[0, 1, 1, zb])/48 - (9*CA*CF^2*G[0, 1, 1, zb])/4 - 
   (7*CF^3*G[0, 1, 1, zb])/4 - (43*CA^2*CF*G[0, 1, 1, zb])/(24*(-1 + zb)) - 
   (9*CA*CF^2*G[0, 1, 1, zb])/(2*(-1 + zb)) - (7*CF^3*G[0, 1, 1, zb])/
    (2*(-1 + zb)) - (43*CA^2*CF*zb*G[0, 1, 1, zb])/48 - 
   (9*CA*CF^2*zb*G[0, 1, 1, zb])/4 - (7*CF^3*zb*G[0, 1, 1, zb])/4 + 
   (13*CA^2*CF*G[1, 0, 0, zb])/12 + (65*CA*CF^2*G[1, 0, 0, zb])/24 + 
   2*CF^3*G[1, 0, 0, zb] + (13*CA^2*CF*G[1, 0, 0, zb])/(6*(-1 + zb)) + 
   (65*CA*CF^2*G[1, 0, 0, zb])/(12*(-1 + zb)) + (4*CF^3*G[1, 0, 0, zb])/
    (-1 + zb) + (13*CA^2*CF*zb*G[1, 0, 0, zb])/12 + 
   (65*CA*CF^2*zb*G[1, 0, 0, zb])/24 + 2*CF^3*zb*G[1, 0, 0, zb] - 
   (49*CA^2*CF*G[1, 0, 1, zb])/48 - (19*CA*CF^2*G[1, 0, 1, zb])/8 - 
   (3*CF^3*G[1, 0, 1, zb])/2 - (49*CA^2*CF*G[1, 0, 1, zb])/(24*(-1 + zb)) - 
   (19*CA*CF^2*G[1, 0, 1, zb])/(4*(-1 + zb)) - (3*CF^3*G[1, 0, 1, zb])/
    (-1 + zb) - (49*CA^2*CF*zb*G[1, 0, 1, zb])/48 - 
   (19*CA*CF^2*zb*G[1, 0, 1, zb])/8 - (3*CF^3*zb*G[1, 0, 1, zb])/2 - 
   (43*CA^2*CF*G[1, 1, 0, zb])/48 - (17*CA*CF^2*G[1, 1, 0, zb])/8 - 
   (3*CF^3*G[1, 1, 0, zb])/2 - (43*CA^2*CF*G[1, 1, 0, zb])/(24*(-1 + zb)) - 
   (17*CA*CF^2*G[1, 1, 0, zb])/(4*(-1 + zb)) - (3*CF^3*G[1, 1, 0, zb])/
    (-1 + zb) - (43*CA^2*CF*zb*G[1, 1, 0, zb])/48 - 
   (17*CA*CF^2*zb*G[1, 1, 0, zb])/8 - (3*CF^3*zb*G[1, 1, 0, zb])/2 + 
   (29*CA^2*CF*G[1, 1, 1, zb])/32 + (15*CA*CF^2*G[1, 1, 1, zb])/8 + 
   (9*CF^3*G[1, 1, 1, zb])/8 + (29*CA^2*CF*G[1, 1, 1, zb])/(16*(-1 + zb)) + 
   (15*CA*CF^2*G[1, 1, 1, zb])/(4*(-1 + zb)) + (9*CF^3*G[1, 1, 1, zb])/
    (4*(-1 + zb)) + (29*CA^2*CF*zb*G[1, 1, 1, zb])/32 + 
   (15*CA*CF^2*zb*G[1, 1, 1, zb])/8 + (9*CF^3*zb*G[1, 1, 1, zb])/8 + 
   (1061*CA^2*CF*Log[Q2dmu2])/384 + (349*CA*CF^2*Log[Q2dmu2])/576 - 
   (229*CF^3*Log[Q2dmu2])/32 - (245*CA*CF*nf*Log[Q2dmu2])/576 - 
   (299*CF^2*nf*Log[Q2dmu2])/288 - (CF*nf^2*Log[Q2dmu2])/36 + 
   (79*CA^2*CF*Pi^2*Log[Q2dmu2])/128 + (13*CA*CF^2*Pi^2*Log[Q2dmu2])/32 + 
   (3*CF^3*Pi^2*Log[Q2dmu2])/32 + (1367*CA^2*CF*Log[Q2dmu2])/
    (384*(-1 + zb)) + (1109*CA*CF^2*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (135*CF^3*Log[Q2dmu2])/(16*(-1 + zb)) - (199*CA*CF*nf*Log[Q2dmu2])/
    (576*(-1 + zb)) - (403*CF^2*nf*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (CF*nf^2*Log[Q2dmu2])/(18*(-1 + zb)) + (79*CA^2*CF*Pi^2*Log[Q2dmu2])/
    (64*(-1 + zb)) + (13*CA*CF^2*Pi^2*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (3*CF^3*Pi^2*Log[Q2dmu2])/(16*(-1 + zb)) + (243*CA^2*CF*zb*Log[Q2dmu2])/
    128 + (841*CA*CF^2*zb*Log[Q2dmu2])/576 - (173*CF^3*zb*Log[Q2dmu2])/32 - 
   (89*CA*CF*nf*zb*Log[Q2dmu2])/576 - (239*CF^2*nf*zb*Log[Q2dmu2])/288 - 
   (CF*nf^2*zb*Log[Q2dmu2])/36 + (79*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/128 + 
   (13*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/32 + (3*CF^3*Pi^2*zb*Log[Q2dmu2])/32 - 
   (19*CA^2*CF*G[0, zb]*Log[Q2dmu2])/24 + (97*CA*CF^2*G[0, zb]*Log[Q2dmu2])/
    48 + (19*CF^3*G[0, zb]*Log[Q2dmu2])/4 + 
   (17*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/48 + (5*CF^2*nf*G[0, zb]*Log[Q2dmu2])/
    12 - (263*CA^2*CF*G[0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (41*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (25*CF^3*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (17*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (5*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (5*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   (25*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/48 + 
   (15*CF^3*zb*G[0, zb]*Log[Q2dmu2])/4 + 
   (17*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/48 + 
   (5*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/12 + (7*CA^2*CF*G[1, zb]*Log[Q2dmu2])/
    16 - (69*CA*CF^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (57*CF^3*G[1, zb]*Log[Q2dmu2])/16 - (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/32 - 
   (5*CF^2*nf*G[1, zb]*Log[Q2dmu2])/16 + (127*CA^2*CF*G[1, zb]*Log[Q2dmu2])/
    (64*(-1 + zb)) - (11*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (75*CF^3*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (9*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (5*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (9*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (29*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (45*CF^3*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (9*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (5*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (9*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (5*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 2*CF^3*G[0, 0, zb]*Log[Q2dmu2] - 
   (9*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (9*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (5*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 2*CF^3*zb*G[0, 0, zb]*
    Log[Q2dmu2] + (15*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/8 + (3*CF^3*G[0, 1, zb]*Log[Q2dmu2])/
    2 + (15*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (17*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (15*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (15*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/8 + (3*CF^3*G[1, 0, zb]*Log[Q2dmu2])/
    2 + (15*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (17*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (15*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (17*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (29*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (15*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/8 - (9*CF^3*G[1, 1, zb]*Log[Q2dmu2])/
    8 - (29*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (15*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (9*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (29*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (15*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - (CA^2*CF*Log[Q2dmu2]^2)/4 + 
   (83*CA*CF^2*Log[Q2dmu2]^2)/64 + (57*CF^3*Log[Q2dmu2]^2)/32 + 
   (13*CA*CF*nf*Log[Q2dmu2]^2)/64 + (5*CF^2*nf*Log[Q2dmu2]^2)/32 - 
   (175*CA^2*CF*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (CA*CF^2*Log[Q2dmu2]^2)/(-1 + zb) + (75*CF^3*Log[Q2dmu2]^2)/
    (32*(-1 + zb)) + (13*CA*CF*nf*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (5*CF^2*nf*Log[Q2dmu2]^2)/(16*(-1 + zb)) - (29*CA^2*CF*zb*Log[Q2dmu2]^2)/
    32 + (35*CA*CF^2*zb*Log[Q2dmu2]^2)/64 + (45*CF^3*zb*Log[Q2dmu2]^2)/32 + 
   (13*CA*CF*nf*zb*Log[Q2dmu2]^2)/64 + (5*CF^2*nf*zb*Log[Q2dmu2]^2)/32 - 
   (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/8 - (3*CF^3*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (9*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (21*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + (33*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/
    64 + (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^3*G[1, zb]*Log[Q2dmu2]^2)/16 + (33*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/
    (32*(-1 + zb)) + (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (9*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (33*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (15*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - (21*CA^2*CF*Log[Q2dmu2]^3)/64 - 
   (3*CA*CF^2*Log[Q2dmu2]^3)/8 - (3*CF^3*Log[Q2dmu2]^3)/16 - 
   (21*CA^2*CF*Log[Q2dmu2]^3)/(32*(-1 + zb)) - (3*CA*CF^2*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) - (3*CF^3*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (21*CA^2*CF*zb*Log[Q2dmu2]^3)/64 - (3*CA*CF^2*zb*Log[Q2dmu2]^3)/8 - 
   (3*CF^3*zb*Log[Q2dmu2]^3)/16 - (5*CA^2*CF*Zeta[3])/8 - 
   (55*CA*CF^2*Zeta[3])/48 - (23*CF^3*Zeta[3])/24 - 
   (5*CA^2*CF*Zeta[3])/(4*(-1 + zb)) - (55*CA*CF^2*Zeta[3])/(24*(-1 + zb)) - 
   (23*CF^3*Zeta[3])/(12*(-1 + zb)) - (5*CA^2*CF*zb*Zeta[3])/8 - 
   (55*CA*CF^2*zb*Zeta[3])/48 - (23*CF^3*zb*Zeta[3])/24)/ep^2 + 
 ((317467*CA^2*CF)/31104 - (1519913*CA*CF^2)/31104 + (4921*CF^3)/96 - 
   (44845*CA*CF*nf)/7776 + (37219*CF^2*nf)/3888 + (349*CF*nf^2)/648 + 
   (102935*CA^2*CF*Pi^2)/41472 - (61895*CA*CF^2*Pi^2)/20736 - 
   (1849*CF^3*Pi^2)/1152 - (11725*CA*CF*nf*Pi^2)/20736 - 
   (2423*CF^2*nf*Pi^2)/10368 - (CF*nf^2*Pi^2)/144 + 
   (5561*CA^2*CF*Pi^4)/46080 + (7*CA*CF^2*Pi^4)/180 - (115*CF^3*Pi^4)/6912 + 
   (493475*CA^2*CF)/(31104*(-1 + zb)) - (855755*CA*CF^2)/(15552*(-1 + zb)) + 
   (6945*CF^3)/(128*(-1 + zb)) - (14759*CA*CF*nf)/(1944*(-1 + zb)) + 
   (153569*CF^2*nf)/(15552*(-1 + zb)) + (403*CF*nf^2)/(648*(-1 + zb)) + 
   (147229*CA^2*CF*Pi^2)/(41472*(-1 + zb)) - (63223*CA*CF^2*Pi^2)/
    (20736*(-1 + zb)) - (1051*CF^3*Pi^2)/(576*(-1 + zb)) - 
   (13871*CA*CF*nf*Pi^2)/(20736*(-1 + zb)) - (3247*CF^2*nf*Pi^2)/
    (10368*(-1 + zb)) - (CF*nf^2*Pi^2)/(72*(-1 + zb)) + 
   (5561*CA^2*CF*Pi^4)/(23040*(-1 + zb)) + (7*CA*CF^2*Pi^4)/(90*(-1 + zb)) - 
   (115*CF^3*Pi^4)/(3456*(-1 + zb)) + (348187*CA^2*CF*zb)/31104 - 
   (1195997*CA*CF^2*zb)/31104 + (1735*CF^3*zb)/48 - 
   (38275*CA*CF*nf*zb)/7776 + (6667*CF^2*nf*zb)/972 + (29*CF*nf^2*zb)/72 + 
   (86963*CA^2*CF*Pi^2*zb)/41472 - (40523*CA*CF^2*Pi^2*zb)/20736 - 
   (1417*CF^3*Pi^2*zb)/1152 - (7249*CA*CF*nf*Pi^2*zb)/20736 - 
   (1931*CF^2*nf*Pi^2*zb)/10368 - (CF*nf^2*Pi^2*zb)/144 + 
   (5561*CA^2*CF*Pi^4*zb)/46080 + (7*CA*CF^2*Pi^4*zb)/180 - 
   (115*CF^3*Pi^4*zb)/6912 - (2*CA^2*CF*G[0, zb])/81 + 
   (179903*CA*CF^2*G[0, zb])/5184 - (4237*CF^3*G[0, zb])/96 + 
   (1079*CA*CF*nf*G[0, zb])/432 - (2639*CF^2*nf*G[0, zb])/324 - 
   (59*CF*nf^2*G[0, zb])/162 - (1223*CA^2*CF*Pi^2*G[0, zb])/1728 + 
   (4627*CA*CF^2*Pi^2*G[0, zb])/1728 + (53*CF^3*Pi^2*G[0, zb])/48 + 
   (545*CA*CF*nf*Pi^2*G[0, zb])/1728 + (41*CF^2*nf*Pi^2*G[0, zb])/432 - 
   (2507*CA^2*CF*G[0, zb])/(648*(-1 + zb)) + (222379*CA*CF^2*G[0, zb])/
    (5184*(-1 + zb)) - (4679*CF^3*G[0, zb])/(96*(-1 + zb)) + 
   (1781*CA*CF*nf*G[0, zb])/(432*(-1 + zb)) - (1547*CF^2*nf*G[0, zb])/
    (162*(-1 + zb)) - (79*CF*nf^2*G[0, zb])/(162*(-1 + zb)) - 
   (8441*CA^2*CF*Pi^2*G[0, zb])/(3456*(-1 + zb)) + 
   (4967*CA*CF^2*Pi^2*G[0, zb])/(1728*(-1 + zb)) + 
   (67*CF^3*Pi^2*G[0, zb])/(48*(-1 + zb)) + (545*CA*CF*nf*Pi^2*G[0, zb])/
    (864*(-1 + zb)) + (41*CF^2*nf*Pi^2*G[0, zb])/(216*(-1 + zb)) - 
   (254*CA^2*CF*zb*G[0, zb])/81 + (142943*CA*CF^2*zb*G[0, zb])/5184 - 
   (2977*CF^3*zb*G[0, zb])/96 + (121*CA*CF*nf*zb*G[0, zb])/48 - 
   (485*CF^2*nf*zb*G[0, zb])/81 - (47*CF*nf^2*zb*G[0, zb])/162 - 
   (2519*CA^2*CF*Pi^2*zb*G[0, zb])/1728 + (2971*CA*CF^2*Pi^2*zb*G[0, zb])/
    1728 + (41*CF^3*Pi^2*zb*G[0, zb])/48 + (545*CA*CF*nf*Pi^2*zb*G[0, zb])/
    1728 + (41*CF^2*nf*Pi^2*zb*G[0, zb])/432 - (8959*CA^2*CF*G[1, zb])/3456 - 
   (38219*CA*CF^2*G[1, zb])/1728 + (563*CF^3*G[1, zb])/16 - 
   (2297*CA*CF*nf*G[1, zb])/1728 + (170*CF^2*nf*G[1, zb])/27 + 
   (59*CF*nf^2*G[1, zb])/216 + (109*CA^2*CF*Pi^2*G[1, zb])/1152 - 
   (2395*CA*CF^2*Pi^2*G[1, zb])/1152 - (163*CF^3*Pi^2*G[1, zb])/192 - 
   (25*CA*CF*nf*Pi^2*G[1, zb])/128 - (41*CF^2*nf*Pi^2*G[1, zb])/576 - 
   (227*CA^2*CF*G[1, zb])/(3456*(-1 + zb)) - (12151*CA*CF^2*G[1, zb])/
    (432*(-1 + zb)) + (2473*CF^3*G[1, zb])/(64*(-1 + zb)) - 
   (4267*CA*CF*nf*G[1, zb])/(1728*(-1 + zb)) + (6377*CF^2*nf*G[1, zb])/
    (864*(-1 + zb)) + (79*CF*nf^2*G[1, zb])/(216*(-1 + zb)) + 
   (2509*CA^2*CF*Pi^2*G[1, zb])/(2304*(-1 + zb)) - 
   (1229*CA*CF^2*Pi^2*G[1, zb])/(576*(-1 + zb)) - 
   (67*CF^3*Pi^2*G[1, zb])/(64*(-1 + zb)) - (25*CA*CF*nf*Pi^2*G[1, zb])/
    (64*(-1 + zb)) - (41*CF^2*nf*Pi^2*G[1, zb])/(288*(-1 + zb)) + 
   (317*CA^2*CF*zb*G[1, zb])/3456 - (30923*CA*CF^2*zb*G[1, zb])/1728 + 
   25*CF^3*zb*G[1, zb] - (2501*CA*CF*nf*zb*G[1, zb])/1728 + 
   (503*CF^2*nf*zb*G[1, zb])/108 + (47*CF*nf^2*zb*G[1, zb])/216 + 
   (851*CA^2*CF*Pi^2*zb*G[1, zb])/1152 - (1051*CA*CF^2*Pi^2*zb*G[1, zb])/
    1152 - (37*CF^3*Pi^2*zb*G[1, zb])/64 - (25*CA*CF*nf*Pi^2*zb*G[1, zb])/
    128 - (41*CF^2*nf*Pi^2*zb*G[1, zb])/576 - (194*CA^2*CF*G[0, 0, zb])/27 - 
   (11945*CA*CF^2*G[0, 0, zb])/864 + (1727*CF^3*G[0, 0, zb])/48 + 
   (67*CA*CF*nf*G[0, 0, zb])/108 + (299*CF^2*nf*G[0, 0, zb])/54 + 
   (4*CF*nf^2*G[0, 0, zb])/27 - (79*CA^2*CF*Pi^2*G[0, 0, zb])/96 - 
   (29*CA*CF^2*Pi^2*G[0, 0, zb])/16 - (CF^3*Pi^2*G[0, 0, zb])/2 - 
   (3157*CA^2*CF*G[0, 0, zb])/(432*(-1 + zb)) - (19753*CA*CF^2*G[0, 0, zb])/
    (864*(-1 + zb)) + (685*CF^3*G[0, 0, zb])/(16*(-1 + zb)) - 
   (83*CA*CF*nf*G[0, 0, zb])/(216*(-1 + zb)) + (403*CF^2*nf*G[0, 0, zb])/
    (54*(-1 + zb)) + (8*CF*nf^2*G[0, 0, zb])/(27*(-1 + zb)) - 
   (79*CA^2*CF*Pi^2*G[0, 0, zb])/(48*(-1 + zb)) - 
   (29*CA*CF^2*Pi^2*G[0, 0, zb])/(8*(-1 + zb)) - 
   (CF^3*Pi^2*G[0, 0, zb])/(-1 + zb) - (1781*CA^2*CF*zb*G[0, 0, zb])/432 - 
   (12371*CA*CF^2*zb*G[0, 0, zb])/864 + (1237*CF^3*zb*G[0, 0, zb])/48 - 
   (7*CA*CF*nf*zb*G[0, 0, zb])/54 + (239*CF^2*nf*zb*G[0, 0, zb])/54 + 
   (4*CF*nf^2*zb*G[0, 0, zb])/27 - (79*CA^2*CF*Pi^2*zb*G[0, 0, zb])/96 - 
   (29*CA*CF^2*Pi^2*zb*G[0, 0, zb])/16 - (CF^3*Pi^2*zb*G[0, 0, zb])/2 + 
   (3905*CA^2*CF*G[0, 1, zb])/576 + (1751*CA*CF^2*G[0, 1, zb])/288 - 
   (443*CF^3*G[0, 1, zb])/16 - (239*CA*CF*nf*G[0, 1, zb])/288 - 
   (299*CF^2*nf*G[0, 1, zb])/72 - (CF*nf^2*G[0, 1, zb])/9 + 
   (457*CA^2*CF*Pi^2*G[0, 1, zb])/576 + (331*CA*CF^2*Pi^2*G[0, 1, zb])/288 + 
   (CF^3*Pi^2*G[0, 1, zb])/3 + (4183*CA^2*CF*G[0, 1, zb])/(576*(-1 + zb)) + 
   (3607*CA*CF^2*G[0, 1, zb])/(288*(-1 + zb)) - (525*CF^3*G[0, 1, zb])/
    (16*(-1 + zb)) - (37*CA*CF*nf*G[0, 1, zb])/(288*(-1 + zb)) - 
   (403*CF^2*nf*G[0, 1, zb])/(72*(-1 + zb)) - (2*CF*nf^2*G[0, 1, zb])/
    (9*(-1 + zb)) + (457*CA^2*CF*Pi^2*G[0, 1, zb])/(288*(-1 + zb)) + 
   (331*CA*CF^2*Pi^2*G[0, 1, zb])/(144*(-1 + zb)) + 
   (2*CF^3*Pi^2*G[0, 1, zb])/(3*(-1 + zb)) + (2525*CA^2*CF*zb*G[0, 1, zb])/
    576 + (2195*CA*CF^2*zb*G[0, 1, zb])/288 - (319*CF^3*zb*G[0, 1, zb])/16 - 
   (59*CA*CF*nf*zb*G[0, 1, zb])/288 - (239*CF^2*nf*zb*G[0, 1, zb])/72 - 
   (CF*nf^2*zb*G[0, 1, zb])/9 + (457*CA^2*CF*Pi^2*zb*G[0, 1, zb])/576 + 
   (331*CA*CF^2*Pi^2*zb*G[0, 1, zb])/288 + (CF^3*Pi^2*zb*G[0, 1, zb])/3 + 
   (3497*CA^2*CF*G[1, 0, zb])/576 + (1955*CA*CF^2*G[1, 0, zb])/288 - 
   (441*CF^3*G[1, 0, zb])/16 - (191*CA*CF*nf*G[1, 0, zb])/288 - 
   (293*CF^2*nf*G[1, 0, zb])/72 - (CF*nf^2*G[1, 0, zb])/9 + 
   (41*CA^2*CF*Pi^2*G[1, 0, zb])/64 + (121*CA*CF^2*Pi^2*G[1, 0, zb])/96 + 
   (3*CF^3*Pi^2*G[1, 0, zb])/8 + (3931*CA^2*CF*G[1, 0, zb])/(576*(-1 + zb)) + 
   (4471*CA*CF^2*G[1, 0, zb])/(288*(-1 + zb)) - (525*CF^3*G[1, 0, zb])/
    (16*(-1 + zb)) + (35*CA*CF*nf*G[1, 0, zb])/(288*(-1 + zb)) - 
   (403*CF^2*nf*G[1, 0, zb])/(72*(-1 + zb)) - (2*CF*nf^2*G[1, 0, zb])/
    (9*(-1 + zb)) + (41*CA^2*CF*Pi^2*G[1, 0, zb])/(32*(-1 + zb)) + 
   (121*CA*CF^2*Pi^2*G[1, 0, zb])/(48*(-1 + zb)) + 
   (3*CF^3*Pi^2*G[1, 0, zb])/(4*(-1 + zb)) + (2537*CA^2*CF*zb*G[1, 0, zb])/
    576 + (2513*CA*CF^2*zb*G[1, 0, zb])/288 - (345*CF^3*zb*G[1, 0, zb])/16 - 
   (59*CA*CF*nf*zb*G[1, 0, zb])/288 - (257*CF^2*nf*zb*G[1, 0, zb])/72 - 
   (CF*nf^2*zb*G[1, 0, zb])/9 + (41*CA^2*CF*Pi^2*zb*G[1, 0, zb])/64 + 
   (121*CA*CF^2*Pi^2*zb*G[1, 0, zb])/96 + (3*CF^3*Pi^2*zb*G[1, 0, zb])/8 - 
   (2263*CA^2*CF*G[1, 1, zb])/384 - (125*CA*CF^2*G[1, 1, zb])/192 + 
   (683*CF^3*G[1, 1, zb])/32 + (173*CA*CF*nf*G[1, 1, zb])/192 + 
   (97*CF^2*nf*G[1, 1, zb])/32 + (CF*nf^2*G[1, 1, zb])/12 - 
   (265*CA^2*CF*Pi^2*G[1, 1, zb])/384 - CA*CF^2*Pi^2*G[1, 1, zb] - 
   (9*CF^3*Pi^2*G[1, 1, zb])/32 - (2725*CA^2*CF*G[1, 1, zb])/
    (384*(-1 + zb)) - (1421*CA*CF^2*G[1, 1, zb])/(192*(-1 + zb)) + 
   (405*CF^3*G[1, 1, zb])/(16*(-1 + zb)) + (71*CA*CF*nf*G[1, 1, zb])/
    (192*(-1 + zb)) + (403*CF^2*nf*G[1, 1, zb])/(96*(-1 + zb)) + 
   (CF*nf^2*G[1, 1, zb])/(6*(-1 + zb)) - (265*CA^2*CF*Pi^2*G[1, 1, zb])/
    (192*(-1 + zb)) - (2*CA*CF^2*Pi^2*G[1, 1, zb])/(-1 + zb) - 
   (9*CF^3*Pi^2*G[1, 1, zb])/(16*(-1 + zb)) - (1811*CA^2*CF*zb*G[1, 1, zb])/
    384 - (665*CA*CF^2*zb*G[1, 1, zb])/192 + (551*CF^3*zb*G[1, 1, zb])/32 + 
   (97*CA*CF*nf*zb*G[1, 1, zb])/192 + (263*CF^2*nf*zb*G[1, 1, zb])/96 + 
   (CF*nf^2*zb*G[1, 1, zb])/12 - (265*CA^2*CF*Pi^2*zb*G[1, 1, zb])/384 - 
   CA*CF^2*Pi^2*zb*G[1, 1, zb] - (9*CF^3*Pi^2*zb*G[1, 1, zb])/32 + 
   (551*CA^2*CF*G[0, 0, 0, zb])/144 - (1255*CA*CF^2*G[0, 0, 0, zb])/144 - 
   (76*CF^3*G[0, 0, 0, zb])/3 - (14*CA*CF*nf*G[0, 0, 0, zb])/9 - 
   (20*CF^2*nf*G[0, 0, 0, zb])/9 + (1783*CA^2*CF*G[0, 0, 0, zb])/
    (144*(-1 + zb)) - (197*CA*CF^2*G[0, 0, 0, zb])/(144*(-1 + zb)) - 
   (100*CF^3*G[0, 0, 0, zb])/(3*(-1 + zb)) - (28*CA*CF*nf*G[0, 0, 0, zb])/
    (9*(-1 + zb)) - (40*CF^2*nf*G[0, 0, 0, zb])/(9*(-1 + zb)) + 
   (935*CA^2*CF*zb*G[0, 0, 0, zb])/144 - (319*CA*CF^2*zb*G[0, 0, 0, zb])/
    144 - 20*CF^3*zb*G[0, 0, 0, zb] - (14*CA*CF*nf*zb*G[0, 0, 0, zb])/9 - 
   (20*CF^2*nf*zb*G[0, 0, 0, zb])/9 - (11*CA^2*CF*G[0, 0, 1, zb])/4 + 
   (235*CA*CF^2*G[0, 0, 1, zb])/24 + 19*CF^3*G[0, 0, 1, zb] + 
   (4*CA*CF*nf*G[0, 0, 1, zb])/3 + (5*CF^2*nf*G[0, 0, 1, zb])/3 - 
   (121*CA^2*CF*G[0, 0, 1, zb])/(12*(-1 + zb)) + (77*CA*CF^2*G[0, 0, 1, zb])/
    (16*(-1 + zb)) + (25*CF^3*G[0, 0, 1, zb])/(-1 + zb) + 
   (8*CA*CF*nf*G[0, 0, 1, zb])/(3*(-1 + zb)) + (10*CF^2*nf*G[0, 0, 1, zb])/
    (3*(-1 + zb)) - (61*CA^2*CF*zb*G[0, 0, 1, zb])/12 + 
   (101*CA*CF^2*zb*G[0, 0, 1, zb])/24 + 15*CF^3*zb*G[0, 0, 1, zb] + 
   (4*CA*CF*nf*zb*G[0, 0, 1, zb])/3 + (5*CF^2*nf*zb*G[0, 0, 1, zb])/3 - 
   (95*CA^2*CF*G[0, 1, 0, zb])/48 + (79*CA*CF^2*G[0, 1, 0, zb])/12 + 
   (81*CF^3*G[0, 1, 0, zb])/4 + (13*CA*CF*nf*G[0, 1, 0, zb])/12 + 
   (11*CF^2*nf*G[0, 1, 0, zb])/6 - (127*CA^2*CF*G[0, 1, 0, zb])/
    (16*(-1 + zb)) + (CA*CF^2*G[0, 1, 0, zb])/(4*(-1 + zb)) + 
   (213*CF^3*G[0, 1, 0, zb])/(8*(-1 + zb)) + (13*CA*CF*nf*G[0, 1, 0, zb])/
    (6*(-1 + zb)) + (11*CF^2*nf*G[0, 1, 0, zb])/(3*(-1 + zb)) - 
   (47*CA^2*CF*zb*G[0, 1, 0, zb])/12 + (3*CA*CF^2*zb*G[0, 1, 0, zb])/2 + 
   (63*CF^3*zb*G[0, 1, 0, zb])/4 + (13*CA*CF*nf*zb*G[0, 1, 0, zb])/12 + 
   (11*CF^2*nf*zb*G[0, 1, 0, zb])/6 + (49*CA^2*CF*G[0, 1, 1, zb])/48 - 
   (22*CA*CF^2*G[0, 1, 1, zb])/3 - (31*CF^3*G[0, 1, 1, zb])/2 - 
   (15*CA*CF*nf*G[0, 1, 1, zb])/16 - (17*CF^2*nf*G[0, 1, 1, zb])/12 + 
   (593*CA^2*CF*G[0, 1, 1, zb])/(96*(-1 + zb)) - (67*CA*CF^2*G[0, 1, 1, zb])/
    (24*(-1 + zb)) - (163*CF^3*G[0, 1, 1, zb])/(8*(-1 + zb)) - 
   (15*CA*CF*nf*G[0, 1, 1, zb])/(8*(-1 + zb)) - (17*CF^2*nf*G[0, 1, 1, zb])/
    (6*(-1 + zb)) + (17*CA^2*CF*zb*G[0, 1, 1, zb])/6 - 
   (35*CA*CF^2*zb*G[0, 1, 1, zb])/12 - 12*CF^3*zb*G[0, 1, 1, zb] - 
   (15*CA*CF*nf*zb*G[0, 1, 1, zb])/16 - (17*CF^2*nf*zb*G[0, 1, 1, zb])/12 - 
   (157*CA^2*CF*G[1, 0, 0, zb])/48 + (113*CA*CF^2*G[1, 0, 0, zb])/16 + 
   (145*CF^3*G[1, 0, 0, zb])/8 + (5*CA*CF*nf*G[1, 0, 0, zb])/4 + 
   (5*CF^2*nf*G[1, 0, 0, zb])/3 - (251*CA^2*CF*G[1, 0, 0, zb])/
    (24*(-1 + zb)) + (67*CA*CF^2*G[1, 0, 0, zb])/(48*(-1 + zb)) + 
   (25*CF^3*G[1, 0, 0, zb])/(-1 + zb) + (5*CA*CF*nf*G[1, 0, 0, zb])/
    (2*(-1 + zb)) + (10*CF^2*nf*G[1, 0, 0, zb])/(3*(-1 + zb)) - 
   (77*CA^2*CF*zb*G[1, 0, 0, zb])/16 + (223*CA*CF^2*zb*G[1, 0, 0, zb])/48 + 
   (141*CF^3*zb*G[1, 0, 0, zb])/8 + (5*CA*CF*nf*zb*G[1, 0, 0, zb])/4 + 
   (5*CF^2*nf*zb*G[1, 0, 0, zb])/3 + (55*CA^2*CF*G[1, 0, 1, zb])/24 - 
   (193*CA*CF^2*G[1, 0, 1, zb])/24 - (27*CF^3*G[1, 0, 1, zb])/2 - 
   (53*CA*CF*nf*G[1, 0, 1, zb])/48 - (5*CF^2*nf*G[1, 0, 1, zb])/4 + 
   (835*CA^2*CF*G[1, 0, 1, zb])/(96*(-1 + zb)) - (69*CA*CF^2*G[1, 0, 1, zb])/
    (16*(-1 + zb)) - (75*CF^3*G[1, 0, 1, zb])/(4*(-1 + zb)) - 
   (53*CA*CF*nf*G[1, 0, 1, zb])/(24*(-1 + zb)) - (5*CF^2*nf*G[1, 0, 1, zb])/
    (2*(-1 + zb)) + (179*CA^2*CF*zb*G[1, 0, 1, zb])/48 - 
   (49*CA*CF^2*zb*G[1, 0, 1, zb])/8 - (27*CF^3*zb*G[1, 0, 1, zb])/2 - 
   (53*CA*CF*nf*zb*G[1, 0, 1, zb])/48 - (5*CF^2*nf*zb*G[1, 0, 1, zb])/4 + 
   (25*CA^2*CF*G[1, 1, 0, zb])/12 - 6*CA*CF^2*G[1, 1, 0, zb] - 
   (107*CF^3*G[1, 1, 0, zb])/8 - (15*CA*CF*nf*G[1, 1, 0, zb])/16 - 
   (5*CF^2*nf*G[1, 1, 0, zb])/4 + (737*CA^2*CF*G[1, 1, 0, zb])/
    (96*(-1 + zb)) - (31*CA*CF^2*G[1, 1, 0, zb])/(16*(-1 + zb)) - 
   (75*CF^3*G[1, 1, 0, zb])/(4*(-1 + zb)) - (15*CA*CF*nf*G[1, 1, 0, zb])/
    (8*(-1 + zb)) - (5*CF^2*nf*G[1, 1, 0, zb])/(2*(-1 + zb)) + 
   (145*CA^2*CF*zb*G[1, 1, 0, zb])/48 - (55*CA*CF^2*zb*G[1, 1, 0, zb])/12 - 
   (111*CF^3*zb*G[1, 1, 0, zb])/8 - (15*CA*CF*nf*zb*G[1, 1, 0, zb])/16 - 
   (5*CF^2*nf*zb*G[1, 1, 0, zb])/4 - (53*CA^2*CF*G[1, 1, 1, zb])/48 + 
   (643*CA*CF^2*G[1, 1, 1, zb])/96 + (159*CF^3*G[1, 1, 1, zb])/16 + 
   (27*CA*CF*nf*G[1, 1, 1, zb])/32 + (15*CF^2*nf*G[1, 1, 1, zb])/16 - 
   (397*CA^2*CF*G[1, 1, 1, zb])/(64*(-1 + zb)) + (33*CA*CF^2*G[1, 1, 1, zb])/
    (8*(-1 + zb)) + (225*CF^3*G[1, 1, 1, zb])/(16*(-1 + zb)) + 
   (27*CA*CF*nf*G[1, 1, 1, zb])/(16*(-1 + zb)) + (15*CF^2*nf*G[1, 1, 1, zb])/
    (8*(-1 + zb)) - (25*CA^2*CF*zb*G[1, 1, 1, zb])/12 + 
   (539*CA*CF^2*zb*G[1, 1, 1, zb])/96 + (171*CF^3*zb*G[1, 1, 1, zb])/16 + 
   (27*CA*CF*nf*zb*G[1, 1, 1, zb])/32 + (15*CF^2*nf*zb*G[1, 1, 1, zb])/16 + 
   6*CA^2*CF*G[0, 0, 0, 0, zb] + (89*CA*CF^2*G[0, 0, 0, 0, zb])/6 + 
   (32*CF^3*G[0, 0, 0, 0, zb])/3 + (12*CA^2*CF*G[0, 0, 0, 0, zb])/(-1 + zb) + 
   (89*CA*CF^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (64*CF^3*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   6*CA^2*CF*zb*G[0, 0, 0, 0, zb] + (89*CA*CF^2*zb*G[0, 0, 0, 0, zb])/6 + 
   (32*CF^3*zb*G[0, 0, 0, 0, zb])/3 - (65*CA^2*CF*G[0, 0, 0, 1, zb])/12 - 
   (38*CA*CF^2*G[0, 0, 0, 1, zb])/3 - 8*CF^3*G[0, 0, 0, 1, zb] - 
   (65*CA^2*CF*G[0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (76*CA*CF^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (16*CF^3*G[0, 0, 0, 1, zb])/(-1 + zb) - (65*CA^2*CF*zb*G[0, 0, 0, 1, zb])/
    12 - (38*CA*CF^2*zb*G[0, 0, 0, 1, zb])/3 - 8*CF^3*zb*G[0, 0, 0, 1, zb] - 
   (113*CA^2*CF*G[0, 0, 1, 0, zb])/24 - (275*CA*CF^2*G[0, 0, 1, 0, zb])/24 - 
   (35*CF^3*G[0, 0, 1, 0, zb])/4 - (113*CA^2*CF*G[0, 0, 1, 0, zb])/
    (12*(-1 + zb)) - (275*CA*CF^2*G[0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (35*CF^3*G[0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (113*CA^2*CF*zb*G[0, 0, 1, 0, zb])/24 - (275*CA*CF^2*zb*G[0, 0, 1, 0, zb])/
    24 - (35*CF^3*zb*G[0, 0, 1, 0, zb])/4 + (35*CA^2*CF*G[0, 0, 1, 1, zb])/
    8 + (39*CA*CF^2*G[0, 0, 1, 1, zb])/4 + (27*CF^3*G[0, 0, 1, 1, zb])/4 + 
   (35*CA^2*CF*G[0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (39*CA*CF^2*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (27*CF^3*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (35*CA^2*CF*zb*G[0, 0, 1, 1, zb])/8 + (39*CA*CF^2*zb*G[0, 0, 1, 1, zb])/
    4 + (27*CF^3*zb*G[0, 0, 1, 1, zb])/4 - 4*CA^2*CF*G[0, 1, 0, 0, zb] - 
   (127*CA*CF^2*G[0, 1, 0, 0, zb])/12 - (39*CF^3*G[0, 1, 0, 0, zb])/4 - 
   (8*CA^2*CF*G[0, 1, 0, 0, zb])/(-1 + zb) - (127*CA*CF^2*G[0, 1, 0, 0, zb])/
    (6*(-1 + zb)) - (39*CF^3*G[0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   4*CA^2*CF*zb*G[0, 1, 0, 0, zb] - (127*CA*CF^2*zb*G[0, 1, 0, 0, zb])/12 - 
   (39*CF^3*zb*G[0, 1, 0, 0, zb])/4 + (29*CA^2*CF*G[0, 1, 0, 1, zb])/8 + 
   (223*CA*CF^2*G[0, 1, 0, 1, zb])/24 + (15*CF^3*G[0, 1, 0, 1, zb])/2 + 
   (29*CA^2*CF*G[0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (223*CA*CF^2*G[0, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (15*CF^3*G[0, 1, 0, 1, zb])/(-1 + zb) + (29*CA^2*CF*zb*G[0, 1, 0, 1, zb])/
    8 + (223*CA*CF^2*zb*G[0, 1, 0, 1, zb])/24 + 
   (15*CF^3*zb*G[0, 1, 0, 1, zb])/2 + (23*CA^2*CF*G[0, 1, 1, 0, zb])/8 + 
   (191*CA*CF^2*G[0, 1, 1, 0, zb])/24 + (31*CF^3*G[0, 1, 1, 0, zb])/4 + 
   (23*CA^2*CF*G[0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (191*CA*CF^2*G[0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (31*CF^3*G[0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (23*CA^2*CF*zb*G[0, 1, 1, 0, zb])/8 + (191*CA*CF^2*zb*G[0, 1, 1, 0, zb])/
    24 + (31*CF^3*zb*G[0, 1, 1, 0, zb])/4 - (43*CA^2*CF*G[0, 1, 1, 1, zb])/
    16 - 7*CA*CF^2*G[0, 1, 1, 1, zb] - 6*CF^3*G[0, 1, 1, 1, zb] - 
   (43*CA^2*CF*G[0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (14*CA*CF^2*G[0, 1, 1, 1, zb])/(-1 + zb) - (12*CF^3*G[0, 1, 1, 1, zb])/
    (-1 + zb) - (43*CA^2*CF*zb*G[0, 1, 1, 1, zb])/16 - 
   7*CA*CF^2*zb*G[0, 1, 1, 1, zb] - 6*CF^3*zb*G[0, 1, 1, 1, zb] - 
   (37*CA^2*CF*G[1, 0, 0, 0, zb])/8 - (281*CA*CF^2*G[1, 0, 0, 0, zb])/24 - 
   8*CF^3*G[1, 0, 0, 0, zb] - (37*CA^2*CF*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (281*CA*CF^2*G[1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (16*CF^3*G[1, 0, 0, 0, zb])/(-1 + zb) - (37*CA^2*CF*zb*G[1, 0, 0, 0, zb])/
    8 - (281*CA*CF^2*zb*G[1, 0, 0, 0, zb])/24 - 8*CF^3*zb*G[1, 0, 0, 0, zb] + 
   (103*CA^2*CF*G[1, 0, 0, 1, zb])/24 + (81*CA*CF^2*G[1, 0, 0, 1, zb])/8 + 
   6*CF^3*G[1, 0, 0, 1, zb] + (103*CA^2*CF*G[1, 0, 0, 1, zb])/
    (12*(-1 + zb)) + (81*CA*CF^2*G[1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (12*CF^3*G[1, 0, 0, 1, zb])/(-1 + zb) + (103*CA^2*CF*zb*G[1, 0, 0, 1, zb])/
    24 + (81*CA*CF^2*zb*G[1, 0, 0, 1, zb])/8 + 6*CF^3*zb*G[1, 0, 0, 1, zb] + 
   (89*CA^2*CF*G[1, 0, 1, 0, zb])/24 + (19*CA*CF^2*G[1, 0, 1, 0, zb])/2 + 
   (27*CF^3*G[1, 0, 1, 0, zb])/4 + (89*CA^2*CF*G[1, 0, 1, 0, zb])/
    (12*(-1 + zb)) + (19*CA*CF^2*G[1, 0, 1, 0, zb])/(-1 + zb) + 
   (27*CF^3*G[1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (89*CA^2*CF*zb*G[1, 0, 1, 0, zb])/24 + (19*CA*CF^2*zb*G[1, 0, 1, 0, zb])/
    2 + (27*CF^3*zb*G[1, 0, 1, 0, zb])/4 - (57*CA^2*CF*G[1, 0, 1, 1, zb])/
    16 - (33*CA*CF^2*G[1, 0, 1, 1, zb])/4 - (21*CF^3*G[1, 0, 1, 1, zb])/4 - 
   (57*CA^2*CF*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (33*CA*CF^2*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (21*CF^3*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (57*CA^2*CF*zb*G[1, 0, 1, 1, zb])/16 - (33*CA*CF^2*zb*G[1, 0, 1, 1, zb])/
    4 - (21*CF^3*zb*G[1, 0, 1, 1, zb])/4 + (83*CA^2*CF*G[1, 1, 0, 0, zb])/
    24 + (65*CA*CF^2*G[1, 1, 0, 0, zb])/8 + 6*CF^3*G[1, 1, 0, 0, zb] + 
   (83*CA^2*CF*G[1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (65*CA*CF^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (12*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) + (83*CA^2*CF*zb*G[1, 1, 0, 0, zb])/
    24 + (65*CA*CF^2*zb*G[1, 1, 0, 0, zb])/8 + 6*CF^3*zb*G[1, 1, 0, 0, zb] - 
   (53*CA^2*CF*G[1, 1, 0, 1, zb])/16 - (57*CA*CF^2*G[1, 1, 0, 1, zb])/8 - 
   (9*CF^3*G[1, 1, 0, 1, zb])/2 - (53*CA^2*CF*G[1, 1, 0, 1, zb])/
    (8*(-1 + zb)) - (57*CA*CF^2*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (9*CF^3*G[1, 1, 0, 1, zb])/(-1 + zb) - (53*CA^2*CF*zb*G[1, 1, 0, 1, zb])/
    16 - (57*CA*CF^2*zb*G[1, 1, 0, 1, zb])/8 - (9*CF^3*zb*G[1, 1, 0, 1, zb])/
    2 - (43*CA^2*CF*G[1, 1, 1, 0, zb])/16 - (51*CA*CF^2*G[1, 1, 1, 0, zb])/
    8 - (9*CF^3*G[1, 1, 1, 0, zb])/2 - (43*CA^2*CF*G[1, 1, 1, 0, zb])/
    (8*(-1 + zb)) - (51*CA*CF^2*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (9*CF^3*G[1, 1, 1, 0, zb])/(-1 + zb) - (43*CA^2*CF*zb*G[1, 1, 1, 0, zb])/
    16 - (51*CA*CF^2*zb*G[1, 1, 1, 0, zb])/8 - (9*CF^3*zb*G[1, 1, 1, 0, zb])/
    2 + (87*CA^2*CF*G[1, 1, 1, 1, zb])/32 + (45*CA*CF^2*G[1, 1, 1, 1, zb])/
    8 + (27*CF^3*G[1, 1, 1, 1, zb])/8 + (87*CA^2*CF*G[1, 1, 1, 1, zb])/
    (16*(-1 + zb)) + (45*CA*CF^2*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (27*CF^3*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (87*CA^2*CF*zb*G[1, 1, 1, 1, zb])/32 + (45*CA*CF^2*zb*G[1, 1, 1, 1, zb])/
    8 + (27*CF^3*zb*G[1, 1, 1, 1, zb])/8 + (12023*CA^2*CF*Log[Q2dmu2])/3456 + 
   (35627*CA*CF^2*Log[Q2dmu2])/1728 - (563*CF^3*Log[Q2dmu2])/16 + 
   (707*CA*CF*nf*Log[Q2dmu2])/576 - (1333*CF^2*nf*Log[Q2dmu2])/216 - 
   (59*CF*nf^2*Log[Q2dmu2])/216 + (5*CA^2*CF*Pi^2*Log[Q2dmu2])/1152 + 
   (2609*CA*CF^2*Pi^2*Log[Q2dmu2])/1152 + (53*CF^3*Pi^2*Log[Q2dmu2])/64 + 
   (373*CA*CF*nf*Pi^2*Log[Q2dmu2])/1152 + (41*CF^2*nf*Pi^2*Log[Q2dmu2])/576 + 
   (2995*CA^2*CF*Log[Q2dmu2])/(3456*(-1 + zb)) + (11305*CA*CF^2*Log[Q2dmu2])/
    (432*(-1 + zb)) - (2473*CF^3*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (1433*CA*CF*nf*Log[Q2dmu2])/(576*(-1 + zb)) - (6161*CF^2*nf*Log[Q2dmu2])/
    (864*(-1 + zb)) - (79*CF*nf^2*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (4093*CA^2*CF*Pi^2*Log[Q2dmu2])/(2304*(-1 + zb)) + 
   (1439*CA*CF^2*Pi^2*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (67*CF^3*Pi^2*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (373*CA*CF*nf*Pi^2*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (41*CF^2*nf*Pi^2*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (1117*CA^2*CF*zb*Log[Q2dmu2])/3456 + (32435*CA*CF^2*zb*Log[Q2dmu2])/1728 - 
   (205*CF^3*zb*Log[Q2dmu2])/8 + (317*CA*CF*nf*zb*Log[Q2dmu2])/192 - 
   (997*CF^2*nf*zb*Log[Q2dmu2])/216 - (47*CF*nf^2*zb*Log[Q2dmu2])/216 - 
   (1417*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/1152 + 
   (1673*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/1152 + (41*CF^3*Pi^2*zb*Log[Q2dmu2])/
    64 + (373*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/1152 + 
   (41*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/576 - (1351*CA^2*CF*G[0, zb]*Log[Q2dmu2])/
    192 - (2507*CA*CF^2*G[0, zb]*Log[Q2dmu2])/288 + 
   (443*CF^3*G[0, zb]*Log[Q2dmu2])/16 + (211*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/
    288 + (299*CF^2*nf*G[0, zb]*Log[Q2dmu2])/72 + 
   (CF*nf^2*G[0, zb]*Log[Q2dmu2])/9 - (217*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/
    192 - (17*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/12 - 
   (3*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/8 - (1537*CA^2*CF*G[0, zb]*Log[Q2dmu2])/
    (192*(-1 + zb)) - (4315*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (525*CF^3*G[0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (29*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (403*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (2*CF*nf^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (217*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (17*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (3*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (269*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/64 - 
   (2861*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/288 + 
   (325*CF^3*zb*G[0, zb]*Log[Q2dmu2])/16 + 
   (7*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/288 + 
   (239*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/72 + 
   (CF*nf^2*zb*G[0, zb]*Log[Q2dmu2])/9 - 
   (217*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/192 - 
   (17*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/12 - 
   (3*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/8 + 
   (2335*CA^2*CF*G[1, zb]*Log[Q2dmu2])/384 + 
   (565*CA*CF^2*G[1, zb]*Log[Q2dmu2])/192 - (687*CF^3*G[1, zb]*Log[Q2dmu2])/
    32 - (157*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/192 - 
   (299*CF^2*nf*G[1, zb]*Log[Q2dmu2])/96 - (CF*nf^2*G[1, zb]*Log[Q2dmu2])/
    12 + (293*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/384 + 
   CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2] + (9*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/
    32 + (2693*CA^2*CF*G[1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) + 
   (1421*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (405*CF^3*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (71*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (403*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (CF*nf^2*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (293*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (2*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (9*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1555*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/384 + 
   (901*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/192 - 
   (507*CF^3*zb*G[1, zb]*Log[Q2dmu2])/32 - 
   (49*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/192 - 
   (239*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/96 - 
   (CF*nf^2*zb*G[1, zb]*Log[Q2dmu2])/12 + 
   (293*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/384 + 
   CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2] + 
   (9*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/32 + 
   (45*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (277*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/48 - 19*CF^3*G[0, 0, zb]*
    Log[Q2dmu2] - (9*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (5*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (9*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (17*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (25*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (9*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (10*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (81*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/16 - 
   (37*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/48 - 15*CF^3*zb*G[0, 0, zb]*
    Log[Q2dmu2] - (9*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (5*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (15*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (27*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/4 + (57*CF^3*G[0, 1, zb]*Log[Q2dmu2])/
    4 + (15*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (225*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (49*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (75*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (15*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (5*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (15*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (5*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (45*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (15*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/16 + 
   (5*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (9*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (93*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (111*CF^3*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (15*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (5*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (243*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (31*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (75*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (15*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (5*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (15*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (49*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (99*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (15*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (5*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (11*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (213*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (165*CF^3*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (27*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (15*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (397*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (33*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (225*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (27*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (15*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (45*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (141*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (153*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (27*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (15*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/16 + 4*CA^2*CF*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (39*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   8*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2] + (8*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/
    (-1 + zb) + (39*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (16*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (39*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   8*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (7*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (67*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 6*CF^3*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (7*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (67*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (12*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (67*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   6*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (23*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (31*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (27*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (23*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (31*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (27*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (23*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (31*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (27*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (43*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (27*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (21*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (43*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (27*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (21*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (43*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (27*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (21*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (13*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (65*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 6*CF^3*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (13*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (65*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (12*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (13*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (65*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   6*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (49*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (57*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (49*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (57*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (9*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (49*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (57*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (9*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (43*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (51*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (43*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (51*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (9*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (43*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (51*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (87*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (45*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (87*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (45*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (27*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (87*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (45*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (27*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - (1061*CA^2*CF*Log[Q2dmu2]^2)/
    256 - (349*CA*CF^2*Log[Q2dmu2]^2)/384 + (687*CF^3*Log[Q2dmu2]^2)/64 + 
   (245*CA*CF*nf*Log[Q2dmu2]^2)/384 + (299*CF^2*nf*Log[Q2dmu2]^2)/192 + 
   (CF*nf^2*Log[Q2dmu2]^2)/24 - (237*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/256 - 
   (39*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/64 - (9*CF^3*Pi^2*Log[Q2dmu2]^2)/64 - 
   (1367*CA^2*CF*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (1109*CA*CF^2*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
   (405*CF^3*Log[Q2dmu2]^2)/(32*(-1 + zb)) + (199*CA*CF*nf*Log[Q2dmu2]^2)/
    (384*(-1 + zb)) + (403*CF^2*nf*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (CF*nf^2*Log[Q2dmu2]^2)/(12*(-1 + zb)) - (237*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/
    (128*(-1 + zb)) - (39*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (9*CF^3*Pi^2*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (729*CA^2*CF*zb*Log[Q2dmu2]^2)/256 - (841*CA*CF^2*zb*Log[Q2dmu2]^2)/384 + 
   (519*CF^3*zb*Log[Q2dmu2]^2)/64 + (89*CA*CF*nf*zb*Log[Q2dmu2]^2)/384 + 
   (239*CF^2*nf*zb*Log[Q2dmu2]^2)/192 + (CF*nf^2*zb*Log[Q2dmu2]^2)/24 - 
   (237*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2)/256 - 
   (39*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/64 - (9*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/
    64 + (19*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (97*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/32 - (57*CF^3*G[0, zb]*Log[Q2dmu2]^2)/
    8 - (17*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (5*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (263*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (41*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (75*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (17*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (5*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (5*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (25*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (45*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (17*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (5*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (21*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (207*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (171*CF^3*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (15*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (381*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (33*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (225*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (27*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (15*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (27*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (87*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (135*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (15*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 3*CF^3*G[0, 0, zb]*
    Log[Q2dmu2]^2 + (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (15*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (6*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (27*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   3*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (51*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (9*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (45*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (51*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (9*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (45*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (87*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (45*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (87*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (45*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (27*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (87*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (45*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (27*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + (CA^2*CF*Log[Q2dmu2]^3)/4 - 
   (83*CA*CF^2*Log[Q2dmu2]^3)/64 - (57*CF^3*Log[Q2dmu2]^3)/32 - 
   (13*CA*CF*nf*Log[Q2dmu2]^3)/64 - (5*CF^2*nf*Log[Q2dmu2]^3)/32 + 
   (175*CA^2*CF*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (CA*CF^2*Log[Q2dmu2]^3)/(-1 + zb) - (75*CF^3*Log[Q2dmu2]^3)/
    (32*(-1 + zb)) - (13*CA*CF*nf*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (5*CF^2*nf*Log[Q2dmu2]^3)/(16*(-1 + zb)) + (29*CA^2*CF*zb*Log[Q2dmu2]^3)/
    32 - (35*CA*CF^2*zb*Log[Q2dmu2]^3)/64 - (45*CF^3*zb*Log[Q2dmu2]^3)/32 - 
   (13*CA*CF*nf*zb*Log[Q2dmu2]^3)/64 - (5*CF^2*nf*zb*Log[Q2dmu2]^3)/32 + 
   (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/8 + (3*CF^3*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (9*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (3*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (21*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (3*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - (33*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/
    64 - (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CF^3*G[1, zb]*Log[Q2dmu2]^3)/16 - (33*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/
    (32*(-1 + zb)) - (15*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (9*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (33*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (15*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (9*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + (63*CA^2*CF*Log[Q2dmu2]^4)/256 + 
   (9*CA*CF^2*Log[Q2dmu2]^4)/32 + (9*CF^3*Log[Q2dmu2]^4)/64 + 
   (63*CA^2*CF*Log[Q2dmu2]^4)/(128*(-1 + zb)) + (9*CA*CF^2*Log[Q2dmu2]^4)/
    (16*(-1 + zb)) + (9*CF^3*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (63*CA^2*CF*zb*Log[Q2dmu2]^4)/256 + (9*CA*CF^2*zb*Log[Q2dmu2]^4)/32 + 
   (9*CF^3*zb*Log[Q2dmu2]^4)/64 + (75*CA^2*CF*Zeta[3])/64 - 
   (28*CA*CF^2*Zeta[3])/9 - (431*CF^3*Zeta[3])/48 - 
   (121*CA*CF*nf*Zeta[3])/96 + (7*CF^2*nf*Zeta[3])/144 + 
   (65*CA^2*CF*Zeta[3])/(16*(-1 + zb)) - (169*CA*CF^2*Zeta[3])/
    (288*(-1 + zb)) - (563*CF^3*Zeta[3])/(48*(-1 + zb)) - 
   (121*CA*CF*nf*Zeta[3])/(48*(-1 + zb)) + (7*CF^2*nf*Zeta[3])/
    (72*(-1 + zb)) + (457*CA^2*CF*zb*Zeta[3])/192 - 
   (47*CA*CF^2*zb*Zeta[3])/72 - (113*CF^3*zb*Zeta[3])/16 - 
   (121*CA*CF*nf*zb*Zeta[3])/96 + (7*CF^2*nf*zb*Zeta[3])/144 + 
   (15*CA^2*CF*G[0, zb]*Zeta[3])/8 + (115*CA*CF^2*G[0, zb]*Zeta[3])/24 + 
   (23*CF^3*G[0, zb]*Zeta[3])/6 + (15*CA^2*CF*G[0, zb]*Zeta[3])/
    (4*(-1 + zb)) + (115*CA*CF^2*G[0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (23*CF^3*G[0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (15*CA^2*CF*zb*G[0, zb]*Zeta[3])/8 + (115*CA*CF^2*zb*G[0, zb]*Zeta[3])/
    24 + (23*CF^3*zb*G[0, zb]*Zeta[3])/6 - (27*CA^2*CF*G[1, zb]*Zeta[3])/16 - 
   (167*CA*CF^2*G[1, zb]*Zeta[3])/48 - (23*CF^3*G[1, zb]*Zeta[3])/8 - 
   (27*CA^2*CF*G[1, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (167*CA*CF^2*G[1, zb]*Zeta[3])/(24*(-1 + zb)) - 
   (23*CF^3*G[1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (27*CA^2*CF*zb*G[1, zb]*Zeta[3])/16 - (167*CA*CF^2*zb*G[1, zb]*Zeta[3])/
    48 - (23*CF^3*zb*G[1, zb]*Zeta[3])/8 + (15*CA^2*CF*Log[Q2dmu2]*Zeta[3])/
    8 + (55*CA*CF^2*Log[Q2dmu2]*Zeta[3])/16 + (23*CF^3*Log[Q2dmu2]*Zeta[3])/
    8 + (15*CA^2*CF*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (55*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
   (23*CF^3*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (15*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3])/8 + 
   (55*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/16 + (23*CF^3*zb*Log[Q2dmu2]*Zeta[3])/
    8)/ep - (403*CA^2*CF*Zeta[5])/240 - (777*CA*CF^2*Zeta[5])/40 - 
 (291*CF^3*Zeta[5])/40 - (403*CA^2*CF*Zeta[5])/(120*(-1 + zb)) - 
 (777*CA*CF^2*Zeta[5])/(20*(-1 + zb)) - (291*CF^3*Zeta[5])/(20*(-1 + zb)) - 
 (403*CA^2*CF*zb*Zeta[5])/240 - (777*CA*CF^2*zb*Zeta[5])/40 - 
 (291*CF^3*zb*Zeta[5])/40 + ep*((647178653*CA^2*CF)/1119744 - 
   (1357253879*CA*CF^2)/1119744 + (154007*CF^3)/192 - 
   (11700589*CA*CF*nf)/62208 + (5505163*CF^2*nf)/34992 + 
   (207775*CF*nf^2)/17496 + (19886273*CA^2*CF*Pi^2)/373248 - 
   (29846023*CA*CF^2*Pi^2)/373248 - (5*CF^3*Pi^2)/2 - 
   (280319*CA*CF*nf*Pi^2)/93312 - (292729*CF^2*nf*Pi^2)/46656 - 
   (349*CF*nf^2*Pi^2)/864 - (1222739*CA^2*CF*Pi^4)/995328 + 
   (407909*CA*CF^2*Pi^4)/165888 - (134963*CF^3*Pi^4)/138240 + 
   (731237*CA*CF*nf*Pi^4)/2488320 - (3413*CF^2*nf*Pi^4)/138240 - 
   (133*CF*nf^2*Pi^4)/51840 - (6187*CA^2*CF*Pi^6)/774144 - 
   (237523*CA*CF^2*Pi^6)/8709120 - (473*CF^3*Pi^6)/138240 + 
   (733359613*CA^2*CF)/(1119744*(-1 + zb)) - (354364309*CA*CF^2)/
    (279936*(-1 + zb)) + (419989*CF^3)/(512*(-1 + zb)) - 
   (39175151*CA*CF*nf)/(186624*(-1 + zb)) + (83291621*CF^2*nf)/
    (559872*(-1 + zb)) + (216527*CF*nf^2)/(17496*(-1 + zb)) + 
   (17779465*CA^2*CF*Pi^2)/(373248*(-1 + zb)) - (14584555*CA*CF^2*Pi^2)/
    (186624*(-1 + zb)) - (15899*CF^3*Pi^2)/(4608*(-1 + zb)) - 
   (21223*CA*CF*nf*Pi^2)/(23328*(-1 + zb)) - (965045*CF^2*nf*Pi^2)/
    (186624*(-1 + zb)) - (403*CF*nf^2*Pi^2)/(864*(-1 + zb)) - 
   (2125585*CA^2*CF*Pi^4)/(995328*(-1 + zb)) + (2475953*CA*CF^2*Pi^4)/
    (829440*(-1 + zb)) - (28267*CF^3*Pi^4)/(23040*(-1 + zb)) + 
   (995287*CA*CF*nf*Pi^4)/(2488320*(-1 + zb)) - 
   (1007*CF^2*nf*Pi^4)/(46080*(-1 + zb)) - (133*CF*nf^2*Pi^4)/
    (25920*(-1 + zb)) - (6187*CA^2*CF*Pi^6)/(387072*(-1 + zb)) - 
   (237523*CA*CF^2*Pi^6)/(4354560*(-1 + zb)) - 
   (473*CF^3*Pi^6)/(69120*(-1 + zb)) + (485646041*CA^2*CF*zb)/1119744 - 
   (944638631*CA*CF^2*zb)/1119744 + (210955*CF^3*zb)/384 - 
   (25895099*CA*CF*nf*zb)/186624 + (15461341*CF^2*nf*zb)/139968 + 
   (150799*CF*nf^2*zb)/17496 + (11300177*CA^2*CF*Pi^2*zb)/373248 - 
   (14484991*CA*CF^2*Pi^2*zb)/373248 - (3037*CF^3*Pi^2*zb)/384 - 
   (86075*CA*CF*nf*Pi^2*zb)/93312 - (57517*CF^2*nf*Pi^2*zb)/11664 - 
   (29*CF*nf^2*Pi^2*zb)/96 - (977375*CA^2*CF*Pi^4*zb)/995328 + 
   (1304869*CA*CF^2*Pi^4*zb)/829440 - (69643*CF^3*Pi^4*zb)/138240 + 
   (97333*CA*CF*nf*Pi^4*zb)/497664 - (2641*CF^2*nf*Pi^4*zb)/138240 - 
   (133*CF*nf^2*Pi^4*zb)/51840 - (6187*CA^2*CF*Pi^6*zb)/774144 - 
   (237523*CA*CF^2*Pi^6*zb)/8709120 - (473*CF^3*Pi^6*zb)/138240 + 
   (59*CA^2*CF*Pi^2*zb^2)/2304 - (871*CA*CF^2*Pi^2*zb^2)/256 + 
   (2795*CF^3*Pi^2*zb^2)/1152 + (25*CA*CF*nf*Pi^2*zb^2)/128 + 
   (185*CA^2*CF*Pi^2*zb^3)/2304 + (59*CA*CF^2*Pi^2*zb^3)/256 - 
   (101*CF^3*Pi^2*zb^3)/384 - (61*CA*CF*nf*Pi^2*zb^3)/1152 - 
   (2992051*CA^2*CF*G[0, zb])/6912 + (201435125*CA*CF^2*G[0, zb])/186624 - 
   (96299*CF^3*G[0, zb])/128 + (13742329*CA*CF*nf*G[0, zb])/93312 - 
   (7577183*CF^2*nf*G[0, zb])/46656 - (15427*CF*nf^2*G[0, zb])/1458 - 
   (445891*CA^2*CF*Pi^2*G[0, zb])/7776 + (4089967*CA*CF^2*Pi^2*G[0, zb])/
    62208 + (8585*CF^3*Pi^2*G[0, zb])/1152 + (39133*CA*CF*nf*Pi^2*G[0, zb])/
    7776 + (42709*CF^2*nf*Pi^2*G[0, zb])/7776 + (59*CF*nf^2*Pi^2*G[0, zb])/
    216 - (413*CA^2*CF*Pi^4*G[0, zb])/12960 - (76787*CA*CF^2*Pi^4*G[0, zb])/
    69120 + (11573*CF^3*Pi^4*G[0, zb])/17280 - (21481*CA*CF*nf*Pi^4*G[0, zb])/
    207360 + (91*CF^2*nf*Pi^4*G[0, zb])/5760 - (31482419*CA^2*CF*G[0, zb])/
    (62208*(-1 + zb)) + (216132601*CA*CF^2*G[0, zb])/(186624*(-1 + zb)) - 
   (300379*CF^3*G[0, zb])/(384*(-1 + zb)) + (15673025*CA*CF*nf*G[0, zb])/
    (93312*(-1 + zb)) - (7690543*CF^2*nf*G[0, zb])/(46656*(-1 + zb)) - 
   (16643*CF*nf^2*G[0, zb])/(1458*(-1 + zb)) - (225331*CA^2*CF*Pi^2*G[0, zb])/
    (3888*(-1 + zb)) + (3955619*CA*CF^2*Pi^2*G[0, zb])/(62208*(-1 + zb)) + 
   (1203*CF^3*Pi^2*G[0, zb])/(128*(-1 + zb)) + (8021*CA*CF*nf*Pi^2*G[0, zb])/
    (1944*(-1 + zb)) + (47651*CF^2*nf*Pi^2*G[0, zb])/(7776*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*G[0, zb])/(216*(-1 + zb)) + 
   (303331*CA^2*CF*Pi^4*G[0, zb])/(414720*(-1 + zb)) - 
   (104719*CA*CF^2*Pi^4*G[0, zb])/(69120*(-1 + zb)) + 
   (15671*CF^3*Pi^4*G[0, zb])/(17280*(-1 + zb)) - 
   (21481*CA*CF*nf*Pi^4*G[0, zb])/(103680*(-1 + zb)) + 
   (91*CF^2*nf*Pi^4*G[0, zb])/(2880*(-1 + zb)) - 
   (20071877*CA^2*CF*zb*G[0, zb])/62208 + (137465315*CA*CF^2*zb*G[0, zb])/
    186624 - (196667*CF^3*zb*G[0, zb])/384 + (10212271*CA*CF*nf*zb*G[0, zb])/
    93312 - (5202455*CF^2*nf*zb*G[0, zb])/46656 - 
   (11287*CF*nf^2*zb*G[0, zb])/1458 - (272557*CA^2*CF*Pi^2*zb*G[0, zb])/
    7776 + (2020171*CA*CF^2*Pi^2*zb*G[0, zb])/62208 + 
   (3419*CF^3*Pi^2*zb*G[0, zb])/384 + (2693*CA*CF*nf*Pi^2*zb*G[0, zb])/972 + 
   (33157*CF^2*nf*Pi^2*zb*G[0, zb])/7776 + (47*CF*nf^2*Pi^2*zb*G[0, zb])/
    216 + (40829*CA^2*CF*Pi^4*zb*G[0, zb])/103680 - 
   (55051*CA*CF^2*Pi^4*zb*G[0, zb])/69120 + (3091*CF^3*Pi^4*zb*G[0, zb])/
    5760 - (21481*CA*CF*nf*Pi^4*zb*G[0, zb])/207360 + 
   (91*CF^2*nf*Pi^4*zb*G[0, zb])/5760 + (167*CA^2*CF*zb^2*G[0, zb])/1152 + 
   (53*CA*CF^2*zb^2*G[0, zb])/128 - (91*CF^3*zb^2*G[0, zb])/192 - 
   (55*CA*CF*nf*zb^2*G[0, zb])/576 + (13*CA^2*CF*Pi^2*zb^2*G[0, zb])/128 + 
   (1183*CA*CF^2*Pi^2*zb^2*G[0, zb])/1152 - (455*CF^3*Pi^2*zb^2*G[0, zb])/
    576 - (13*CA*CF*nf*Pi^2*zb^2*G[0, zb])/192 - 
   (13*CA^2*CF*Pi^2*zb^3*G[0, zb])/384 - (13*CA*CF^2*Pi^2*zb^3*G[0, zb])/
    128 + (65*CF^3*Pi^2*zb^3*G[0, zb])/576 + (13*CA*CF*nf*Pi^2*zb^3*G[0, zb])/
    576 + (17039417*CA^2*CF*G[1, zb])/62208 - (49408577*CA*CF^2*G[1, zb])/
    62208 + (79851*CF^3*G[1, zb])/128 - (3160715*CA*CF*nf*G[1, zb])/31104 + 
   (2038469*CF^2*nf*G[1, zb])/15552 + (15427*CF*nf^2*G[1, zb])/1944 + 
   (452281*CA^2*CF*Pi^2*G[1, zb])/13824 - (829813*CA*CF^2*Pi^2*G[1, zb])/
    20736 - (3679*CF^3*Pi^2*G[1, zb])/288 - (25541*CA*CF*nf*Pi^2*G[1, zb])/
    6912 - (12403*CF^2*nf*Pi^2*G[1, zb])/2592 - (59*CF*nf^2*Pi^2*G[1, zb])/
    288 + (907*CA^2*CF*Pi^4*G[1, zb])/2880 + (3739*CA*CF^2*Pi^4*G[1, zb])/
    5120 - (7717*CF^3*Pi^4*G[1, zb])/23040 + (6073*CA*CF*nf*Pi^4*G[1, zb])/
    138240 - (151*CF^2*nf*Pi^4*G[1, zb])/13824 + (20057293*CA^2*CF*G[1, zb])/
    (62208*(-1 + zb)) - (26592665*CA*CF^2*G[1, zb])/(31104*(-1 + zb)) + 
   (165275*CF^3*G[1, zb])/(256*(-1 + zb)) - (3576907*CA*CF*nf*G[1, zb])/
    (31104*(-1 + zb)) + (4184459*CF^2*nf*G[1, zb])/(31104*(-1 + zb)) + 
   (16643*CF*nf^2*G[1, zb])/(1944*(-1 + zb)) + (146503*CA^2*CF*Pi^2*G[1, zb])/
    (4608*(-1 + zb)) - (363391*CA*CF^2*Pi^2*G[1, zb])/(10368*(-1 + zb)) - 
   (14429*CF^3*Pi^2*G[1, zb])/(768*(-1 + zb)) - (8713*CA*CF*nf*Pi^2*G[1, zb])/
    (2304*(-1 + zb)) - (56741*CF^2*nf*Pi^2*G[1, zb])/(10368*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*G[1, zb])/(288*(-1 + zb)) - (443*CA^2*CF*Pi^4*G[1, zb])/
    (30720*(-1 + zb)) + (1687*CA*CF^2*Pi^4*G[1, zb])/(1440*(-1 + zb)) - 
   (15671*CF^3*Pi^4*G[1, zb])/(23040*(-1 + zb)) + 
   (6073*CA*CF*nf*Pi^4*G[1, zb])/(69120*(-1 + zb)) - 
   (1331*CF^2*nf*Pi^4*G[1, zb])/(34560*(-1 + zb)) + 
   (12700931*CA^2*CF*zb*G[1, zb])/62208 - (33989123*CA*CF^2*zb*G[1, zb])/
    62208 + (54229*CF^3*zb*G[1, zb])/128 - (2331797*CA*CF*nf*zb*G[1, zb])/
    31104 + (1403981*CF^2*nf*zb*G[1, zb])/15552 + 
   (11287*CF*nf^2*zb*G[1, zb])/1944 + (79999*CA^2*CF*Pi^2*zb*G[1, zb])/4608 - 
   (273745*CA*CF^2*Pi^2*zb*G[1, zb])/20736 - (8365*CF^3*Pi^2*zb*G[1, zb])/
    576 - (2755*CA*CF*nf*Pi^2*zb*G[1, zb])/2304 - 
   (6487*CF^2*nf*Pi^2*zb*G[1, zb])/2592 - (47*CF*nf^2*Pi^2*zb*G[1, zb])/288 - 
   (15583*CA^2*CF*Pi^4*zb*G[1, zb])/69120 + (67553*CA*CF^2*Pi^4*zb*G[1, zb])/
    138240 - (5219*CF^3*Pi^4*zb*G[1, zb])/7680 + 
   (6073*CA*CF*nf*Pi^4*zb*G[1, zb])/138240 - (1331*CF^2*nf*Pi^4*zb*G[1, zb])/
    69120 - (167*CA^2*CF*zb^2*G[1, zb])/1152 - (53*CA*CF^2*zb^2*G[1, zb])/
    128 + (91*CF^3*zb^2*G[1, zb])/192 + (55*CA*CF*nf*zb^2*G[1, zb])/576 - 
   (CA^2*CF*Pi^2*zb^2*G[1, zb])/32 - (91*CA*CF^2*Pi^2*zb^2*G[1, zb])/288 + 
   (35*CF^3*Pi^2*zb^2*G[1, zb])/144 + (CA*CF*nf*Pi^2*zb^2*G[1, zb])/48 + 
   (CA^2*CF*Pi^2*zb^3*G[1, zb])/96 + (CA*CF^2*Pi^2*zb^3*G[1, zb])/32 - 
   (5*CF^3*Pi^2*zb^3*G[1, zb])/144 - (CA*CF*nf*Pi^2*zb^3*G[1, zb])/144 + 
   (574277*CA^2*CF*G[0, 0, zb])/3456 - (22599275*CA*CF^2*G[0, 0, zb])/31104 + 
   (123233*CF^3*G[0, 0, zb])/192 - (471245*CA*CF*nf*G[0, 0, zb])/5184 + 
   (1212041*CF^2*nf*G[0, 0, zb])/7776 + (698*CF*nf^2*G[0, 0, zb])/81 + 
   (27491*CA^2*CF*Pi^2*G[0, 0, zb])/576 - (589669*CA*CF^2*Pi^2*G[0, 0, zb])/
    10368 - (7967*CF^3*Pi^2*G[0, 0, zb])/576 - 
   (1945*CA*CF*nf*Pi^2*G[0, 0, zb])/288 - (599*CF^2*nf*Pi^2*G[0, 0, zb])/
    162 - (CF*nf^2*Pi^2*G[0, 0, zb])/9 + (2029*CA^2*CF*Pi^4*G[0, 0, zb])/
    3840 + (2201*CA*CF^2*Pi^4*G[0, 0, zb])/8640 - 
   (115*CF^3*Pi^4*G[0, 0, zb])/432 + (2479751*CA^2*CF*G[0, 0, zb])/
    (10368*(-1 + zb)) - (26036131*CA*CF^2*G[0, 0, zb])/(31104*(-1 + zb)) + 
   (44147*CF^3*G[0, 0, zb])/(64*(-1 + zb)) - (196135*CA*CF*nf*G[0, 0, zb])/
    (1728*(-1 + zb)) + (1314709*CF^2*nf*G[0, 0, zb])/(7776*(-1 + zb)) + 
   (806*CF*nf^2*G[0, 0, zb])/(81*(-1 + zb)) + (8357*CA^2*CF*Pi^2*G[0, 0, zb])/
    (144*(-1 + zb)) - (583085*CA*CF^2*Pi^2*G[0, 0, zb])/(10368*(-1 + zb)) - 
   (9991*CF^3*Pi^2*G[0, 0, zb])/(576*(-1 + zb)) - 
   (1069*CA*CF*nf*Pi^2*G[0, 0, zb])/(144*(-1 + zb)) - 
   (805*CF^2*nf*Pi^2*G[0, 0, zb])/(162*(-1 + zb)) - 
   (2*CF*nf^2*Pi^2*G[0, 0, zb])/(9*(-1 + zb)) + 
   (2029*CA^2*CF*Pi^4*G[0, 0, zb])/(1920*(-1 + zb)) + 
   (2201*CA*CF^2*Pi^4*G[0, 0, zb])/(4320*(-1 + zb)) - 
   (115*CF^3*Pi^4*G[0, 0, zb])/(216*(-1 + zb)) + 
   (1487423*CA^2*CF*zb*G[0, 0, zb])/10368 - (15572951*CA*CF^2*zb*G[0, 0, zb])/
    31104 + (84289*CF^3*zb*G[0, 0, zb])/192 - 
   (361393*CA*CF*nf*zb*G[0, 0, zb])/5184 + (833801*CF^2*nf*zb*G[0, 0, zb])/
    7776 + (58*CF*nf^2*zb*G[0, 0, zb])/9 + (9725*CA^2*CF*Pi^2*zb*G[0, 0, zb])/
    288 - (352039*CA*CF^2*Pi^2*zb*G[0, 0, zb])/10368 - 
   (5081*CF^3*Pi^2*zb*G[0, 0, zb])/576 - (1291*CA*CF*nf*Pi^2*zb*G[0, 0, zb])/
    288 - (1949*CF^2*nf*Pi^2*zb*G[0, 0, zb])/648 - 
   (CF*nf^2*Pi^2*zb*G[0, 0, zb])/9 + (2029*CA^2*CF*Pi^4*zb*G[0, 0, zb])/
    3840 + (2201*CA*CF^2*Pi^4*zb*G[0, 0, zb])/8640 - 
   (115*CF^3*Pi^4*zb*G[0, 0, zb])/432 - (197*CA^2*CF*zb^2*G[0, 0, zb])/1152 + 
   (825*CA*CF^2*zb^2*G[0, 0, zb])/128 - (285*CF^3*zb^2*G[0, 0, zb])/64 - 
   (179*CA*CF*nf*zb^2*G[0, 0, zb])/576 - (185*CA^2*CF*zb^3*G[0, 0, zb])/
    1152 - (59*CA*CF^2*zb^3*G[0, 0, zb])/128 + (101*CF^3*zb^3*G[0, 0, zb])/
    192 + (61*CA*CF*nf*zb^3*G[0, 0, zb])/576 - (216097*CA^2*CF*G[0, 1, zb])/
    3456 + (4896521*CA*CF^2*G[0, 1, zb])/10368 - 
   (31937*CF^3*G[0, 1, zb])/64 + (101545*CA*CF*nf*G[0, 1, zb])/1728 - 
   (314879*CF^2*nf*G[0, 1, zb])/2592 - (349*CF*nf^2*G[0, 1, zb])/54 - 
   (66859*CA^2*CF*Pi^2*G[0, 1, zb])/2304 + (139663*CA*CF^2*Pi^2*G[0, 1, zb])/
    3456 + (2275*CF^3*Pi^2*G[0, 1, zb])/192 + 
   (5617*CA*CF*nf*Pi^2*G[0, 1, zb])/1152 + (1877*CF^2*nf*Pi^2*G[0, 1, zb])/
    864 + (CF*nf^2*Pi^2*G[0, 1, zb])/12 - (2851*CA^2*CF*Pi^4*G[0, 1, zb])/
    7680 - (1477*CA*CF^2*Pi^4*G[0, 1, zb])/6912 + 
   (1003*CF^3*Pi^4*G[0, 1, zb])/2880 - (390841*CA^2*CF*G[0, 1, zb])/
    (3456*(-1 + zb)) + (5750173*CA*CF^2*G[0, 1, zb])/(10368*(-1 + zb)) - 
   (34183*CF^3*G[0, 1, zb])/(64*(-1 + zb)) + (129049*CA*CF*nf*G[0, 1, zb])/
    (1728*(-1 + zb)) - (342355*CF^2*nf*G[0, 1, zb])/(2592*(-1 + zb)) - 
   (403*CF*nf^2*G[0, 1, zb])/(54*(-1 + zb)) - 
   (82525*CA^2*CF*Pi^2*G[0, 1, zb])/(2304*(-1 + zb)) + 
   (135047*CA*CF^2*Pi^2*G[0, 1, zb])/(3456*(-1 + zb)) + 
   (3059*CF^3*Pi^2*G[0, 1, zb])/(192*(-1 + zb)) + 
   (6275*CA*CF*nf*Pi^2*G[0, 1, zb])/(1152*(-1 + zb)) + 
   (2335*CF^2*nf*Pi^2*G[0, 1, zb])/(864*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[0, 1, zb])/(6*(-1 + zb)) - (2851*CA^2*CF*Pi^4*G[0, 1, zb])/
    (3840*(-1 + zb)) - (1477*CA*CF^2*Pi^4*G[0, 1, zb])/(3456*(-1 + zb)) + 
   (1003*CF^3*Pi^4*G[0, 1, zb])/(1440*(-1 + zb)) - 
   (73511*CA^2*CF*zb*G[0, 1, zb])/1152 + (3392633*CA*CF^2*zb*G[0, 1, zb])/
    10368 - (65495*CF^3*zb*G[0, 1, zb])/192 + (25987*CA*CF*nf*zb*G[0, 1, zb])/
    576 - (217997*CF^2*nf*zb*G[0, 1, zb])/2592 - (29*CF*nf^2*zb*G[0, 1, zb])/
    6 - (42743*CA^2*CF*Pi^2*zb*G[0, 1, zb])/2304 + 
   (66859*CA*CF^2*Pi^2*zb*G[0, 1, zb])/3456 + (2195*CF^3*Pi^2*zb*G[0, 1, zb])/
    192 + (3613*CA*CF*nf*Pi^2*zb*G[0, 1, zb])/1152 + 
   (1553*CF^2*nf*Pi^2*zb*G[0, 1, zb])/864 + (CF*nf^2*Pi^2*zb*G[0, 1, zb])/
    12 - (2851*CA^2*CF*Pi^4*zb*G[0, 1, zb])/7680 - 
   (1477*CA*CF^2*Pi^4*zb*G[0, 1, zb])/6912 + (1003*CF^3*Pi^4*zb*G[0, 1, zb])/
    2880 + (179*CA^2*CF*zb^2*G[0, 1, zb])/1152 - 
   (831*CA*CF^2*zb^2*G[0, 1, zb])/128 + (865*CF^3*zb^2*G[0, 1, zb])/192 + 
   (185*CA*CF*nf*zb^2*G[0, 1, zb])/576 + (185*CA^2*CF*zb^3*G[0, 1, zb])/
    1152 + (59*CA*CF^2*zb^3*G[0, 1, zb])/128 - (101*CF^3*zb^3*G[0, 1, zb])/
    192 - (61*CA*CF*nf*zb^3*G[0, 1, zb])/576 - (3208*CA^2*CF*G[1, 0, zb])/
    27 + (2998981*CA*CF^2*G[1, 0, zb])/5184 - (105379*CF^3*G[1, 0, zb])/192 + 
   (19831*CA*CF*nf*G[1, 0, zb])/288 - (77285*CF^2*nf*G[1, 0, zb])/648 - 
   (349*CF*nf^2*G[1, 0, zb])/54 - (183085*CA^2*CF*Pi^2*G[1, 0, zb])/6912 + 
   (116827*CA*CF^2*Pi^2*G[1, 0, zb])/3456 + (2809*CF^3*Pi^2*G[1, 0, zb])/
    192 + (14615*CA*CF*nf*Pi^2*G[1, 0, zb])/3456 + 
   (2483*CF^2*nf*Pi^2*G[1, 0, zb])/864 + (CF*nf^2*Pi^2*G[1, 0, zb])/12 - 
   (2371*CA^2*CF*Pi^4*G[1, 0, zb])/7680 - (1567*CA*CF^2*Pi^4*G[1, 0, zb])/
    11520 + (115*CF^3*Pi^4*G[1, 0, zb])/576 - (748003*CA^2*CF*G[1, 0, zb])/
    (3456*(-1 + zb)) + (7575931*CA*CF^2*G[1, 0, zb])/(10368*(-1 + zb)) - 
   (1203*CF^3*G[1, 0, zb])/(2*(-1 + zb)) + (155305*CA*CF*nf*G[1, 0, zb])/
    (1728*(-1 + zb)) - (82171*CF^2*nf*G[1, 0, zb])/(648*(-1 + zb)) - 
   (403*CF*nf^2*G[1, 0, zb])/(54*(-1 + zb)) - 
   (236015*CA^2*CF*Pi^2*G[1, 0, zb])/(6912*(-1 + zb)) + 
   (117221*CA*CF^2*Pi^2*G[1, 0, zb])/(3456*(-1 + zb)) + 
   (3295*CF^3*Pi^2*G[1, 0, zb])/(192*(-1 + zb)) + 
   (15733*CA*CF*nf*Pi^2*G[1, 0, zb])/(3456*(-1 + zb)) + 
   (3247*CF^2*nf*Pi^2*G[1, 0, zb])/(864*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[1, 0, zb])/(6*(-1 + zb)) - (2371*CA^2*CF*Pi^4*G[1, 0, zb])/
    (3840*(-1 + zb)) - (1567*CA*CF^2*Pi^4*G[1, 0, zb])/(5760*(-1 + zb)) + 
   (115*CF^3*Pi^4*G[1, 0, zb])/(288*(-1 + zb)) - 
   (18109*CA^2*CF*zb*G[1, 0, zb])/288 + (932441*CA*CF^2*zb*G[1, 0, zb])/
    2592 - (71471*CF^3*zb*G[1, 0, zb])/192 + (398*CA*CF*nf*zb*G[1, 0, zb])/
    9 - (28243*CF^2*nf*zb*G[1, 0, zb])/324 - (29*CF*nf^2*zb*G[1, 0, zb])/6 - 
   (119029*CA^2*CF*Pi^2*zb*G[1, 0, zb])/6912 + 
   (64225*CA*CF^2*Pi^2*zb*G[1, 0, zb])/3456 + (2437*CF^3*Pi^2*zb*G[1, 0, zb])/
    192 + (9299*CA*CF*nf*Pi^2*zb*G[1, 0, zb])/3456 + 
   (1739*CF^2*nf*Pi^2*zb*G[1, 0, zb])/864 + (CF*nf^2*Pi^2*zb*G[1, 0, zb])/
    12 - (2371*CA^2*CF*Pi^4*zb*G[1, 0, zb])/7680 - 
   (1567*CA*CF^2*Pi^4*zb*G[1, 0, zb])/11520 + (115*CF^3*Pi^4*zb*G[1, 0, zb])/
    576 + (125*CA^2*CF*zb^2*G[1, 0, zb])/1152 - 
   (849*CA*CF^2*zb^2*G[1, 0, zb])/128 + (895*CF^3*zb^2*G[1, 0, zb])/192 + 
   (203*CA*CF*nf*zb^2*G[1, 0, zb])/576 + (185*CA^2*CF*zb^3*G[1, 0, zb])/
    1152 + (59*CA*CF^2*zb^3*G[1, 0, zb])/128 - (101*CF^3*zb^3*G[1, 0, zb])/
    192 - (61*CA*CF*nf*zb^3*G[1, 0, zb])/576 + (8665*CA^2*CF*G[1, 1, zb])/
    216 - (221323*CA*CF^2*G[1, 1, zb])/576 + (85495*CF^3*G[1, 1, zb])/192 - 
   (76979*CA*CF*nf*G[1, 1, zb])/1728 + (13465*CF^2*nf*G[1, 1, zb])/144 + 
   (349*CF*nf^2*G[1, 1, zb])/72 + (85855*CA^2*CF*Pi^2*G[1, 1, zb])/4608 - 
   (64891*CA*CF^2*Pi^2*G[1, 1, zb])/2304 - (5179*CF^3*Pi^2*G[1, 1, zb])/384 - 
   (2839*CA*CF*nf*Pi^2*G[1, 1, zb])/768 - (279*CF^2*nf*Pi^2*G[1, 1, zb])/
    128 - (CF*nf^2*Pi^2*G[1, 1, zb])/16 + (14747*CA^2*CF*Pi^4*G[1, 1, zb])/
    46080 + (239*CA*CF^2*Pi^4*G[1, 1, zb])/1280 - 
   (115*CF^3*Pi^4*G[1, 1, zb])/768 + (139937*CA^2*CF*G[1, 1, zb])/
    (1152*(-1 + zb)) - (890315*CA*CF^2*G[1, 1, zb])/(1728*(-1 + zb)) + 
   (62505*CF^3*G[1, 1, zb])/(128*(-1 + zb)) - (1459*CA*CF*nf*G[1, 1, zb])/
    (24*(-1 + zb)) + (170633*CF^2*nf*G[1, 1, zb])/(1728*(-1 + zb)) + 
   (403*CF*nf^2*G[1, 1, zb])/(72*(-1 + zb)) + 
   (32575*CA^2*CF*Pi^2*G[1, 1, zb])/(1536*(-1 + zb)) - 
   (56671*CA*CF^2*Pi^2*G[1, 1, zb])/(2304*(-1 + zb)) - 
   (1051*CF^3*Pi^2*G[1, 1, zb])/(64*(-1 + zb)) - 
   (1015*CA*CF*nf*Pi^2*G[1, 1, zb])/(256*(-1 + zb)) - 
   (3247*CF^2*nf*Pi^2*G[1, 1, zb])/(1152*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[1, 1, zb])/(8*(-1 + zb)) + 
   (14747*CA^2*CF*Pi^4*G[1, 1, zb])/(23040*(-1 + zb)) + 
   (239*CA*CF^2*Pi^4*G[1, 1, zb])/(640*(-1 + zb)) - 
   (115*CF^3*Pi^4*G[1, 1, zb])/(384*(-1 + zb)) + (271*CA^2*CF*zb*G[1, 1, zb])/
    72 - (49565*CA*CF^2*zb*G[1, 1, zb])/216 + (57817*CF^3*zb*G[1, 1, zb])/
    192 - (14915*CA*CF*nf*zb*G[1, 1, zb])/576 + 
   (30259*CF^2*nf*zb*G[1, 1, zb])/432 + (29*CF*nf^2*zb*G[1, 1, zb])/8 + 
   (5587*CA^2*CF*Pi^2*zb*G[1, 1, zb])/512 - 
   (29927*CA*CF^2*Pi^2*zb*G[1, 1, zb])/2304 - (4135*CF^3*Pi^2*zb*G[1, 1, zb])/
    384 - (657*CA*CF*nf*Pi^2*zb*G[1, 1, zb])/256 - 
   (1699*CF^2*nf*Pi^2*zb*G[1, 1, zb])/1152 - (CF*nf^2*Pi^2*zb*G[1, 1, zb])/
    16 + (14747*CA^2*CF*Pi^4*zb*G[1, 1, zb])/46080 + 
   (239*CA*CF^2*Pi^4*zb*G[1, 1, zb])/1280 - (115*CF^3*Pi^4*zb*G[1, 1, zb])/
    768 - (107*CA^2*CF*zb^2*G[1, 1, zb])/1152 + 
   (855*CA*CF^2*zb^2*G[1, 1, zb])/128 - (905*CF^3*zb^2*G[1, 1, zb])/192 - 
   (209*CA*CF*nf*zb^2*G[1, 1, zb])/576 - (185*CA^2*CF*zb^3*G[1, 1, zb])/
    1152 - (59*CA*CF^2*zb^3*G[1, 1, zb])/128 + (101*CF^3*zb^3*G[1, 1, zb])/
    192 + (61*CA*CF*nf*zb^3*G[1, 1, zb])/576 + 
   (120787*CA^2*CF*G[0, 0, 0, zb])/1296 + (115589*CA*CF^2*G[0, 0, 0, zb])/
    324 - (27467*CF^3*G[0, 0, 0, zb])/48 + (491*CA*CF*nf*G[0, 0, 0, zb])/18 - 
   (168815*CF^2*nf*G[0, 0, 0, zb])/1296 - (472*CF*nf^2*G[0, 0, 0, zb])/81 - 
   (24587*CA^2*CF*Pi^2*G[0, 0, 0, zb])/1728 + 
   (84211*CA*CF^2*Pi^2*G[0, 0, 0, zb])/1728 + (53*CF^3*Pi^2*G[0, 0, 0, zb])/
    3 + (2159*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/432 + 
   (41*CF^2*nf*Pi^2*G[0, 0, 0, zb])/27 + (46445*CA^2*CF*G[0, 0, 0, zb])/
    (1296*(-1 + zb)) + (321719*CA*CF^2*G[0, 0, 0, zb])/(648*(-1 + zb)) - 
   (31003*CF^3*G[0, 0, 0, zb])/(48*(-1 + zb)) + 
   (2771*CA*CF*nf*G[0, 0, 0, zb])/(54*(-1 + zb)) - 
   (199879*CF^2*nf*G[0, 0, 0, zb])/(1296*(-1 + zb)) - 
   (632*CF*nf^2*G[0, 0, 0, zb])/(81*(-1 + zb)) - 
   (72085*CA^2*CF*Pi^2*G[0, 0, 0, zb])/(1728*(-1 + zb)) + 
   (88895*CA*CF^2*Pi^2*G[0, 0, 0, zb])/(1728*(-1 + zb)) + 
   (67*CF^3*Pi^2*G[0, 0, 0, zb])/(3*(-1 + zb)) + 
   (2159*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/(216*(-1 + zb)) + 
   (82*CF^2*nf*Pi^2*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
   (22499*CA^2*CF*zb*G[0, 0, 0, zb])/648 + (92399*CA*CF^2*zb*G[0, 0, 0, zb])/
    324 - (18917*CF^3*zb*G[0, 0, 0, zb])/48 + 
   (1397*CA*CF*nf*zb*G[0, 0, 0, zb])/54 - (123269*CF^2*nf*zb*G[0, 0, 0, zb])/
    1296 - (376*CF*nf^2*zb*G[0, 0, 0, zb])/81 - 
   (34379*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb])/1728 + 
   (55843*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb])/1728 + 
   (41*CF^3*Pi^2*zb*G[0, 0, 0, zb])/3 + 
   (2159*CA*CF*nf*Pi^2*zb*G[0, 0, 0, zb])/432 + 
   (41*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb])/27 - (9*CA^2*CF*zb^2*G[0, 0, 0, zb])/
    16 - (91*CA*CF^2*zb^2*G[0, 0, 0, zb])/16 + (35*CF^3*zb^2*G[0, 0, 0, zb])/
    8 + (3*CA*CF*nf*zb^2*G[0, 0, 0, zb])/8 + (3*CA^2*CF*zb^3*G[0, 0, 0, zb])/
    16 + (9*CA*CF^2*zb^3*G[0, 0, 0, zb])/16 - (5*CF^3*zb^3*G[0, 0, 0, zb])/
    8 - (CA*CF*nf*zb^3*G[0, 0, 0, zb])/8 - (69545*CA^2*CF*G[0, 0, 1, zb])/
    576 - (305711*CA*CF^2*G[0, 0, 1, zb])/1728 + (20629*CF^3*G[0, 0, 1, zb])/
    48 - (10061*CA*CF*nf*G[0, 0, 1, zb])/864 + (42809*CF^2*nf*G[0, 0, 1, zb])/
    432 + (118*CF*nf^2*G[0, 0, 1, zb])/27 + (511*CA^2*CF*Pi^2*G[0, 0, 1, zb])/
    72 - (1423*CA*CF^2*Pi^2*G[0, 0, 1, zb])/36 - 
   (481*CF^3*Pi^2*G[0, 0, 1, zb])/48 - (161*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/
    48 - (53*CF^2*nf*Pi^2*G[0, 0, 1, zb])/72 - (47585*CA^2*CF*G[0, 0, 1, zb])/
    (576*(-1 + zb)) - (482239*CA*CF^2*G[0, 0, 1, zb])/(1728*(-1 + zb)) + 
   (23281*CF^3*G[0, 0, 1, zb])/(48*(-1 + zb)) - 
   (24973*CA*CF*nf*G[0, 0, 1, zb])/(864*(-1 + zb)) + 
   (50629*CF^2*nf*G[0, 0, 1, zb])/(432*(-1 + zb)) + 
   (158*CF*nf^2*G[0, 0, 1, zb])/(27*(-1 + zb)) + 
   (7339*CA^2*CF*Pi^2*G[0, 0, 1, zb])/(288*(-1 + zb)) - 
   (8365*CA*CF^2*Pi^2*G[0, 0, 1, zb])/(192*(-1 + zb)) - 
   (77*CF^3*Pi^2*G[0, 0, 1, zb])/(6*(-1 + zb)) - 
   (161*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/(24*(-1 + zb)) - 
   (53*CF^2*nf*Pi^2*G[0, 0, 1, zb])/(36*(-1 + zb)) - 
   (12451*CA^2*CF*zb*G[0, 0, 1, zb])/192 - (250157*CA*CF^2*zb*G[0, 0, 1, zb])/
    1728 + (7001*CF^3*zb*G[0, 0, 1, zb])/24 - 
   (10925*CA*CF*nf*zb*G[0, 0, 1, zb])/864 + (31409*CF^2*nf*zb*G[0, 0, 1, zb])/
    432 + (94*CF*nf^2*zb*G[0, 0, 1, zb])/27 + 
   (387*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb])/32 - 
   (3941*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb])/144 - 
   (373*CF^3*Pi^2*zb*G[0, 0, 1, zb])/48 - 
   (161*CA*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/48 - 
   (53*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb])/72 + (33*CA^2*CF*zb^2*G[0, 0, 1, zb])/
    64 + (1001*CA*CF^2*zb^2*G[0, 0, 1, zb])/192 - 
   (385*CF^3*zb^2*G[0, 0, 1, zb])/96 - (11*CA*CF*nf*zb^2*G[0, 0, 1, zb])/32 - 
   (11*CA^2*CF*zb^3*G[0, 0, 1, zb])/64 - (33*CA*CF^2*zb^3*G[0, 0, 1, zb])/
    64 + (55*CF^3*zb^3*G[0, 0, 1, zb])/96 + (11*CA*CF*nf*zb^3*G[0, 0, 1, zb])/
    96 - (33373*CA^2*CF*G[0, 1, 0, zb])/576 - (233639*CA*CF^2*G[0, 1, 0, zb])/
    864 + (44513*CF^3*G[0, 1, 0, zb])/96 - (4625*CA*CF*nf*G[0, 1, 0, zb])/
    216 + (43543*CF^2*nf*G[0, 1, 0, zb])/432 + (118*CF*nf^2*G[0, 1, 0, zb])/
    27 + (4639*CA^2*CF*Pi^2*G[0, 1, 0, zb])/576 - 
   (9989*CA*CF^2*Pi^2*G[0, 1, 0, zb])/288 - (71*CF^3*Pi^2*G[0, 1, 0, zb])/6 - 
   (19*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/6 - CF^2*nf*Pi^2*G[0, 1, 0, zb] - 
   (3589*CA^2*CF*G[0, 1, 0, zb])/(192*(-1 + zb)) - 
   (310915*CA*CF^2*G[0, 1, 0, zb])/(864*(-1 + zb)) + 
   (12179*CF^3*G[0, 1, 0, zb])/(24*(-1 + zb)) - 
   (17249*CA*CF*nf*G[0, 1, 0, zb])/(432*(-1 + zb)) + 
   (25861*CF^2*nf*G[0, 1, 0, zb])/(216*(-1 + zb)) + 
   (158*CF*nf^2*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
   (14363*CA^2*CF*Pi^2*G[0, 1, 0, zb])/(576*(-1 + zb)) - 
   (2551*CA*CF^2*Pi^2*G[0, 1, 0, zb])/(72*(-1 + zb)) - 
   (1583*CF^3*Pi^2*G[0, 1, 0, zb])/(96*(-1 + zb)) - 
   (19*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/(3*(-1 + zb)) - 
   (2*CF^2*nf*Pi^2*G[0, 1, 0, zb])/(-1 + zb) - 
   (15317*CA^2*CF*zb*G[0, 1, 0, zb])/576 - (178337*CA*CF^2*zb*G[0, 1, 0, zb])/
    864 + (30437*CF^3*zb*G[0, 1, 0, zb])/96 - 
   (4121*CA*CF*nf*zb*G[0, 1, 0, zb])/216 + (31651*CF^2*nf*zb*G[0, 1, 0, zb])/
    432 + (94*CF*nf^2*zb*G[0, 1, 0, zb])/27 + 
   (112*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb])/9 - 
   (6959*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb])/288 - 
   (215*CF^3*Pi^2*zb*G[0, 1, 0, zb])/24 - 
   (19*CA*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/6 - CF^2*nf*Pi^2*zb*G[0, 1, 0, zb] + 
   (3*CA^2*CF*zb^2*G[0, 1, 0, zb])/8 + (91*CA*CF^2*zb^2*G[0, 1, 0, zb])/24 - 
   (35*CF^3*zb^2*G[0, 1, 0, zb])/12 - (CA*CF*nf*zb^2*G[0, 1, 0, zb])/4 - 
   (CA^2*CF*zb^3*G[0, 1, 0, zb])/8 - (3*CA*CF^2*zb^3*G[0, 1, 0, zb])/8 + 
   (5*CF^3*zb^3*G[0, 1, 0, zb])/12 + (CA*CF*nf*zb^3*G[0, 1, 0, zb])/12 + 
   (42827*CA^2*CF*G[0, 1, 1, zb])/576 + (239999*CA*CF^2*G[0, 1, 1, zb])/
    1728 - (34435*CF^3*G[0, 1, 1, zb])/96 + (709*CA*CF*nf*G[0, 1, 1, zb])/
    72 - (4183*CF^2*nf*G[0, 1, 1, zb])/54 - (59*CF*nf^2*G[0, 1, 1, zb])/18 - 
   (163*CA^2*CF*Pi^2*G[0, 1, 1, zb])/144 + (7357*CA*CF^2*Pi^2*G[0, 1, 1, zb])/
    288 + (169*CF^3*Pi^2*G[0, 1, 1, zb])/16 + 
   (157*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/64 + (101*CF^2*nf*Pi^2*G[0, 1, 1, zb])/
    144 + (28549*CA^2*CF*G[0, 1, 1, zb])/(576*(-1 + zb)) + 
   (345523*CA*CF^2*G[0, 1, 1, zb])/(1728*(-1 + zb)) - 
   (1166*CF^3*G[0, 1, 1, zb])/(3*(-1 + zb)) + (3361*CA*CF*nf*G[0, 1, 1, zb])/
    (144*(-1 + zb)) - (39715*CF^2*nf*G[0, 1, 1, zb])/(432*(-1 + zb)) - 
   (79*CF*nf^2*G[0, 1, 1, zb])/(18*(-1 + zb)) - 
   (16603*CA^2*CF*Pi^2*G[0, 1, 1, zb])/(1152*(-1 + zb)) + 
   (3859*CA*CF^2*Pi^2*G[0, 1, 1, zb])/(144*(-1 + zb)) + 
   (413*CF^3*Pi^2*G[0, 1, 1, zb])/(32*(-1 + zb)) + 
   (157*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/(32*(-1 + zb)) + 
   (101*CF^2*nf*Pi^2*G[0, 1, 1, zb])/(72*(-1 + zb)) + 
   (26627*CA^2*CF*zb*G[0, 1, 1, zb])/576 + (174725*CA*CF^2*zb*G[0, 1, 1, zb])/
    1728 - (23035*CF^3*zb*G[0, 1, 1, zb])/96 + 
   (341*CA*CF*nf*zb*G[0, 1, 1, zb])/36 - (12211*CF^2*nf*zb*G[0, 1, 1, zb])/
    216 - (47*CF*nf^2*zb*G[0, 1, 1, zb])/18 - 
   (1243*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb])/192 + 
   (5015*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb])/288 + 
   (123*CF^3*Pi^2*zb*G[0, 1, 1, zb])/16 + 
   (157*CA*CF*nf*Pi^2*zb*G[0, 1, 1, zb])/64 + 
   (101*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb])/144 - 
   (21*CA^2*CF*zb^2*G[0, 1, 1, zb])/64 - (637*CA*CF^2*zb^2*G[0, 1, 1, zb])/
    192 + (245*CF^3*zb^2*G[0, 1, 1, zb])/96 + 
   (7*CA*CF*nf*zb^2*G[0, 1, 1, zb])/32 + (7*CA^2*CF*zb^3*G[0, 1, 1, zb])/64 + 
   (21*CA*CF^2*zb^3*G[0, 1, 1, zb])/64 - (35*CF^3*zb^3*G[0, 1, 1, zb])/96 - 
   (7*CA*CF*nf*zb^3*G[0, 1, 1, zb])/96 - (17927*CA^2*CF*G[1, 0, 0, zb])/432 - 
   (63745*CA*CF^2*G[1, 0, 0, zb])/216 + (15397*CF^3*G[1, 0, 0, zb])/32 - 
   (10979*CA*CF*nf*G[1, 0, 0, zb])/432 + (2570*CF^2*nf*G[1, 0, 0, zb])/27 + 
   (118*CF*nf^2*G[1, 0, 0, zb])/27 + (5473*CA^2*CF*Pi^2*G[1, 0, 0, zb])/576 - 
   (19217*CA*CF^2*Pi^2*G[1, 0, 0, zb])/576 - (1103*CF^3*Pi^2*G[1, 0, 0, zb])/
    96 - (73*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/24 - 
   (43*CF^2*nf*Pi^2*G[1, 0, 0, zb])/36 + (34357*CA^2*CF*G[1, 0, 0, zb])/
    (864*(-1 + zb)) - (214099*CA*CF^2*G[1, 0, 0, zb])/(432*(-1 + zb)) + 
   (17523*CF^3*G[1, 0, 0, zb])/(32*(-1 + zb)) - 
   (1300*CA*CF*nf*G[1, 0, 0, zb])/(27*(-1 + zb)) + 
   (49513*CF^2*nf*G[1, 0, 0, zb])/(432*(-1 + zb)) + 
   (158*CF*nf^2*G[1, 0, 0, zb])/(27*(-1 + zb)) + 
   (7549*CA^2*CF*Pi^2*G[1, 0, 0, zb])/(288*(-1 + zb)) - 
   (19037*CA*CF^2*Pi^2*G[1, 0, 0, zb])/(576*(-1 + zb)) - 
   (67*CF^3*Pi^2*G[1, 0, 0, zb])/(4*(-1 + zb)) - 
   (73*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/(12*(-1 + zb)) - 
   (20*CF^2*nf*Pi^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (17417*CA^2*CF*zb*G[1, 0, 0, zb])/432 - (26621*CA*CF^2*zb*G[1, 0, 0, zb])/
    108 + (11721*CF^3*zb*G[1, 0, 0, zb])/32 - 
   (6479*CA*CF*nf*zb*G[1, 0, 0, zb])/432 + (2120*CF^2*nf*zb*G[1, 0, 0, zb])/
    27 + (94*CF*nf^2*zb*G[1, 0, 0, zb])/27 + 
   (3127*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb])/576 - 
   (2711*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb])/192 - 
   (1747*CF^3*Pi^2*zb*G[1, 0, 0, zb])/96 - 
   (73*CA*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/24 - 
   (10*CF^2*nf*Pi^2*zb*G[1, 0, 0, zb])/9 + (27*CA^2*CF*zb^2*G[1, 0, 0, zb])/
    64 + (273*CA*CF^2*zb^2*G[1, 0, 0, zb])/64 - 
   (105*CF^3*zb^2*G[1, 0, 0, zb])/32 - (9*CA*CF*nf*zb^2*G[1, 0, 0, zb])/32 - 
   (9*CA^2*CF*zb^3*G[1, 0, 0, zb])/64 - (27*CA*CF^2*zb^3*G[1, 0, 0, zb])/64 + 
   (15*CF^3*zb^3*G[1, 0, 0, zb])/32 + (3*CA*CF*nf*zb^3*G[1, 0, 0, zb])/32 + 
   (116003*CA^2*CF*G[1, 0, 1, zb])/1728 + (45871*CA*CF^2*G[1, 0, 1, zb])/
    288 - (36127*CF^3*G[1, 0, 1, zb])/96 + (10637*CA*CF*nf*G[1, 0, 1, zb])/
    864 - (2609*CF^2*nf*G[1, 0, 1, zb])/36 - (59*CF*nf^2*G[1, 0, 1, zb])/18 - 
   (2005*CA^2*CF*Pi^2*G[1, 0, 1, zb])/576 + 
   (3373*CA*CF^2*Pi^2*G[1, 0, 1, zb])/144 + (135*CF^3*Pi^2*G[1, 0, 1, zb])/
    16 + (1373*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/576 + 
   (35*CF^2*nf*Pi^2*G[1, 0, 1, zb])/144 + (18031*CA^2*CF*G[1, 0, 1, zb])/
    (1728*(-1 + zb)) + (90449*CA*CF^2*G[1, 0, 1, zb])/(288*(-1 + zb)) - 
   (13591*CF^3*G[1, 0, 1, zb])/(32*(-1 + zb)) + 
   (25189*CA*CF*nf*G[1, 0, 1, zb])/(864*(-1 + zb)) - 
   (1571*CF^2*nf*G[1, 0, 1, zb])/(18*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 0, 1, zb])/(18*(-1 + zb)) - 
   (21737*CA^2*CF*Pi^2*G[1, 0, 1, zb])/(1152*(-1 + zb)) + 
   (1905*CA*CF^2*Pi^2*G[1, 0, 1, zb])/(64*(-1 + zb)) + 
   (19*CF^3*Pi^2*G[1, 0, 1, zb])/(2*(-1 + zb)) + 
   (1373*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/(288*(-1 + zb)) + 
   (59*CF^2*nf*Pi^2*G[1, 0, 1, zb])/(72*(-1 + zb)) + 
   (102257*CA^2*CF*zb*G[1, 0, 1, zb])/1728 + 
   (38821*CA*CF^2*zb*G[1, 0, 1, zb])/288 - (27455*CF^3*zb*G[1, 0, 1, zb])/
    96 + (4757*CA*CF*nf*zb*G[1, 0, 1, zb])/864 - 
   (4375*CF^2*nf*zb*G[1, 0, 1, zb])/72 - (47*CF*nf^2*zb*G[1, 0, 1, zb])/18 - 
   (413*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb])/72 + 
   (41*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb])/2 + (127*CF^3*Pi^2*zb*G[1, 0, 1, zb])/
    16 + (1373*CA*CF*nf*Pi^2*zb*G[1, 0, 1, zb])/576 + 
   (59*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb])/144 - (3*CA^2*CF*zb^2*G[1, 0, 1, zb])/
    8 - (91*CA*CF^2*zb^2*G[1, 0, 1, zb])/24 + (35*CF^3*zb^2*G[1, 0, 1, zb])/
    12 + (CA*CF*nf*zb^2*G[1, 0, 1, zb])/4 + (CA^2*CF*zb^3*G[1, 0, 1, zb])/8 + 
   (3*CA*CF^2*zb^3*G[1, 0, 1, zb])/8 - (5*CF^3*zb^3*G[1, 0, 1, zb])/12 - 
   (CA*CF*nf*zb^3*G[1, 0, 1, zb])/12 + (607*CA^2*CF*G[1, 1, 0, zb])/48 + 
   (34711*CA*CF^2*G[1, 1, 0, zb])/144 - (18923*CF^3*G[1, 1, 0, zb])/48 + 
   (5729*CA*CF*nf*G[1, 1, 0, zb])/288 - (10297*CF^2*nf*G[1, 1, 0, zb])/144 - 
   (59*CF*nf^2*G[1, 1, 0, zb])/18 - (1325*CA^2*CF*Pi^2*G[1, 1, 0, zb])/192 + 
   (149*CA*CF^2*Pi^2*G[1, 1, 0, zb])/6 + (259*CF^3*Pi^2*G[1, 1, 0, zb])/32 + 
   (407*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/192 + (15*CF^2*nf*Pi^2*G[1, 1, 0, zb])/
    16 - (1265*CA^2*CF*G[1, 1, 0, zb])/(36*(-1 + zb)) + 
   (225763*CA*CF^2*G[1, 1, 0, zb])/(576*(-1 + zb)) - 
   (14037*CF^3*G[1, 1, 0, zb])/(32*(-1 + zb)) + 
   (5335*CA*CF*nf*G[1, 1, 0, zb])/(144*(-1 + zb)) - 
   (3121*CF^2*nf*G[1, 1, 0, zb])/(36*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, 0, zb])/(18*(-1 + zb)) - 
   (6653*CA^2*CF*Pi^2*G[1, 1, 0, zb])/(384*(-1 + zb)) + 
   (4517*CA*CF^2*Pi^2*G[1, 1, 0, zb])/(192*(-1 + zb)) + 
   (201*CF^3*Pi^2*G[1, 1, 0, zb])/(16*(-1 + zb)) + 
   (407*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/(96*(-1 + zb)) + 
   (41*CF^2*nf*Pi^2*G[1, 1, 0, zb])/(24*(-1 + zb)) + 
   (6811*CA^2*CF*zb*G[1, 1, 0, zb])/288 + (13945*CA*CF^2*zb*G[1, 1, 0, zb])/
    72 - (3709*CF^3*zb*G[1, 1, 0, zb])/12 + (3295*CA*CF*nf*zb*G[1, 1, 0, zb])/
    288 - (8759*CF^2*nf*zb*G[1, 1, 0, zb])/144 - 
   (47*CF*nf^2*zb*G[1, 1, 0, zb])/18 - (1225*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb])/
    288 + (1577*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb])/144 + 
   (367*CF^3*Pi^2*zb*G[1, 1, 0, zb])/32 + 
   (407*CA*CF*nf*Pi^2*zb*G[1, 1, 0, zb])/192 + 
   (41*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb])/48 - (15*CA^2*CF*zb^2*G[1, 1, 0, zb])/
    64 - (455*CA*CF^2*zb^2*G[1, 1, 0, zb])/192 + 
   (175*CF^3*zb^2*G[1, 1, 0, zb])/96 + (5*CA*CF*nf*zb^2*G[1, 1, 0, zb])/32 + 
   (5*CA^2*CF*zb^3*G[1, 1, 0, zb])/64 + (15*CA*CF^2*zb^3*G[1, 1, 0, zb])/64 - 
   (25*CF^3*zb^3*G[1, 1, 0, zb])/96 - (5*CA*CF*nf*zb^3*G[1, 1, 0, zb])/96 - 
   (34297*CA^2*CF*G[1, 1, 1, zb])/1152 - (40589*CA*CF^2*G[1, 1, 1, zb])/288 + 
   (30521*CF^3*G[1, 1, 1, zb])/96 - (5581*CA*CF*nf*G[1, 1, 1, zb])/576 + 
   (493*CF^2*nf*G[1, 1, 1, zb])/9 + (59*CF*nf^2*G[1, 1, 1, zb])/24 + 
   (59*CA^2*CF*Pi^2*G[1, 1, 1, zb])/384 - (2513*CA*CF^2*Pi^2*G[1, 1, 1, zb])/
    128 - (405*CF^3*Pi^2*G[1, 1, 1, zb])/64 - 
   (225*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/128 - (91*CF^2*nf*Pi^2*G[1, 1, 1, zb])/
    192 - (1187*CA^2*CF*G[1, 1, 1, zb])/(384*(-1 + zb)) - 
   (12151*CA*CF^2*G[1, 1, 1, zb])/(48*(-1 + zb)) + 
   (22257*CF^3*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (4267*CA*CF*nf*G[1, 1, 1, zb])/(192*(-1 + zb)) + 
   (6377*CF^2*nf*G[1, 1, 1, zb])/(96*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 1, 1, zb])/(24*(-1 + zb)) + 
   (2621*CA^2*CF*Pi^2*G[1, 1, 1, zb])/(256*(-1 + zb)) - 
   (1229*CA*CF^2*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (603*CF^3*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (225*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (41*CF^2*nf*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) - 
   (13463*CA^2*CF*zb*G[1, 1, 1, zb])/384 - (10313*CA*CF^2*zb*G[1, 1, 1, zb])/
    96 + (23815*CF^3*zb*G[1, 1, 1, zb])/96 - (863*CA*CF*nf*zb*G[1, 1, 1, zb])/
    192 + (569*CF^2*nf*zb*G[1, 1, 1, zb])/12 + (47*CF*nf^2*zb*G[1, 1, 1, zb])/
    24 + (997*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb])/384 - 
   (1361*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb])/128 - 
   (1691*CF^3*Pi^2*zb*G[1, 1, 1, zb])/192 - 
   (225*CA*CF*nf*Pi^2*zb*G[1, 1, 1, zb])/128 - 
   (41*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb])/64 + (3*CA^2*CF*zb^2*G[1, 1, 1, zb])/
    16 + (91*CA*CF^2*zb^2*G[1, 1, 1, zb])/48 - (35*CF^3*zb^2*G[1, 1, 1, zb])/
    24 - (CA*CF*nf*zb^2*G[1, 1, 1, zb])/8 - (CA^2*CF*zb^3*G[1, 1, 1, zb])/
    16 - (3*CA*CF^2*zb^3*G[1, 1, 1, zb])/16 + (5*CF^3*zb^3*G[1, 1, 1, zb])/
    24 + (CA*CF*nf*zb^3*G[1, 1, 1, zb])/24 - 
   (213853*CA^2*CF*G[0, 0, 0, 0, zb])/864 + (21505*CA*CF^2*G[0, 0, 0, 0, zb])/
    864 + (24617*CF^3*G[0, 0, 0, 0, zb])/48 + 
   (14341*CA*CF*nf*G[0, 0, 0, 0, zb])/432 + (2392*CF^2*nf*G[0, 0, 0, 0, zb])/
    27 + (64*CF*nf^2*G[0, 0, 0, 0, zb])/27 - 
   (827*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb])/48 - 
   (565*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/16 - 8*CF^3*Pi^2*G[0, 0, 0, 0, zb] - 
   (235493*CA^2*CF*G[0, 0, 0, 0, zb])/(864*(-1 + zb)) - 
   (98239*CA*CF^2*G[0, 0, 0, 0, zb])/(864*(-1 + zb)) + 
   (9955*CF^3*G[0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (8837*CA*CF*nf*G[0, 0, 0, 0, zb])/(432*(-1 + zb)) + 
   (3224*CF^2*nf*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) + 
   (128*CF*nf^2*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (827*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb])/(24*(-1 + zb)) - 
   (565*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (16*CF^3*Pi^2*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (149755*CA^2*CF*zb*G[0, 0, 0, 0, zb])/864 - 
   (39581*CA*CF^2*zb*G[0, 0, 0, 0, zb])/864 + 
   (16435*CF^3*zb*G[0, 0, 0, 0, zb])/48 + 
   (7429*CA*CF*nf*zb*G[0, 0, 0, 0, zb])/432 + 
   (1912*CF^2*nf*zb*G[0, 0, 0, 0, zb])/27 + (64*CF*nf^2*zb*G[0, 0, 0, 0, zb])/
    27 - (827*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, zb])/48 - 
   (565*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/16 - 
   8*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb] + (62497*CA^2*CF*G[0, 0, 0, 1, zb])/288 - 
   (15173*CA*CF^2*G[0, 0, 0, 1, zb])/144 - (6101*CF^3*G[0, 0, 0, 1, zb])/16 - 
   (4711*CA*CF*nf*G[0, 0, 0, 1, zb])/144 - (598*CF^2*nf*G[0, 0, 0, 1, zb])/
    9 - (16*CF*nf^2*G[0, 0, 0, 1, zb])/9 + 
   (119*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb])/9 + 
   (3763*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/144 + 
   (35*CF^3*Pi^2*G[0, 0, 0, 1, zb])/8 + (70895*CA^2*CF*G[0, 0, 0, 1, zb])/
    (288*(-1 + zb)) - (545*CA*CF^2*G[0, 0, 0, 1, zb])/(72*(-1 + zb)) - 
   (7413*CF^3*G[0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (3545*CA*CF*nf*G[0, 0, 0, 1, zb])/(144*(-1 + zb)) - 
   (806*CF^2*nf*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (32*CF*nf^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (238*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (3763*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(72*(-1 + zb)) + 
   (35*CF^3*Pi^2*G[0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (45649*CA^2*CF*zb*G[0, 0, 0, 1, zb])/288 - 
   (5489*CA*CF^2*zb*G[0, 0, 0, 1, zb])/144 - (3901*CF^3*zb*G[0, 0, 0, 1, zb])/
    16 - (2731*CA*CF*nf*zb*G[0, 0, 0, 1, zb])/144 - 
   (478*CF^2*nf*zb*G[0, 0, 0, 1, zb])/9 - (16*CF*nf^2*zb*G[0, 0, 0, 1, zb])/
    9 + (119*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, zb])/9 + 
   (3763*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/144 + 
   (35*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb])/8 + (46637*CA^2*CF*G[0, 0, 1, 0, zb])/
    288 - (1861*CA*CF^2*G[0, 0, 1, 0, zb])/144 - 
   (6591*CF^3*G[0, 0, 1, 0, zb])/16 - (375*CA*CF*nf*G[0, 0, 1, 0, zb])/16 - 
   (4903*CF^2*nf*G[0, 0, 1, 0, zb])/72 - (16*CF*nf^2*G[0, 0, 1, 0, zb])/9 + 
   (1175*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb])/96 + 
   (6847*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/288 + 
   (307*CF^3*Pi^2*G[0, 0, 1, 0, zb])/48 + (51133*CA^2*CF*G[0, 0, 1, 0, zb])/
    (288*(-1 + zb)) + (13117*CA*CF^2*G[0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
   (7879*CF^3*G[0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (631*CA*CF*nf*G[0, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (6635*CF^2*nf*G[0, 0, 1, 0, zb])/(72*(-1 + zb)) - 
   (32*CF*nf^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (1175*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (6847*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
   (307*CF^3*Pi^2*G[0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (33863*CA^2*CF*zb*G[0, 0, 1, 0, zb])/288 + 
   (4655*CA*CF^2*zb*G[0, 0, 1, 0, zb])/144 - (4375*CF^3*zb*G[0, 0, 1, 0, zb])/
    16 - (589*CA*CF*nf*zb*G[0, 0, 1, 0, zb])/48 - 
   (3913*CF^2*nf*zb*G[0, 0, 1, 0, zb])/72 - (16*CF*nf^2*zb*G[0, 0, 1, 0, zb])/
    9 + (1175*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, zb])/96 + 
   (6847*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/288 + 
   (307*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb])/48 - (4799*CA^2*CF*G[0, 0, 1, 1, zb])/
    36 + (19183*CA*CF^2*G[0, 0, 1, 1, zb])/288 + 
   (5017*CF^3*G[0, 0, 1, 1, zb])/16 + (203*CA*CF*nf*G[0, 0, 1, 1, zb])/9 + 
   (3707*CF^2*nf*G[0, 0, 1, 1, zb])/72 + (4*CF*nf^2*G[0, 0, 1, 1, zb])/3 - 
   (3113*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb])/288 - 
   (2501*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/144 - 
   (263*CF^3*Pi^2*G[0, 0, 1, 1, zb])/48 - (10913*CA^2*CF*G[0, 0, 1, 1, zb])/
    (72*(-1 + zb)) - (2059*CA*CF^2*G[0, 0, 1, 1, zb])/(288*(-1 + zb)) + 
   (5977*CF^3*G[0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (565*CA*CF*nf*G[0, 0, 1, 1, zb])/(36*(-1 + zb)) + 
   (5023*CF^2*nf*G[0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (8*CF*nf^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (3113*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb])/(144*(-1 + zb)) - 
   (2501*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(72*(-1 + zb)) - 
   (263*CF^3*Pi^2*G[0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (3695*CA^2*CF*zb*G[0, 0, 1, 1, zb])/36 + 
   (8281*CA*CF^2*zb*G[0, 0, 1, 1, zb])/288 + (3165*CF^3*zb*G[0, 0, 1, 1, zb])/
    16 + (473*CA*CF*nf*zb*G[0, 0, 1, 1, zb])/36 + 
   (2957*CF^2*nf*zb*G[0, 0, 1, 1, zb])/72 + (4*CF*nf^2*zb*G[0, 0, 1, 1, zb])/
    3 - (3113*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, zb])/288 - 
   (2501*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/144 - 
   (263*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb])/48 + (995*CA^2*CF*G[0, 1, 0, 0, zb])/
    8 + (6863*CA*CF^2*G[0, 1, 0, 0, zb])/144 - (6885*CF^3*G[0, 1, 0, 0, zb])/
    16 - (143*CA*CF*nf*G[0, 1, 0, 0, zb])/9 - 
   (2549*CF^2*nf*G[0, 1, 0, 0, zb])/36 - (16*CF*nf^2*G[0, 1, 0, 0, zb])/9 + 
   (1793*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb])/144 + 
   (839*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/48 + 
   (563*CF^3*Pi^2*G[0, 1, 0, 0, zb])/48 + (4131*CA^2*CF*G[0, 1, 0, 0, zb])/
    (32*(-1 + zb)) + (44669*CA*CF^2*G[0, 1, 0, 0, zb])/(288*(-1 + zb)) - 
   (8089*CF^3*G[0, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (523*CA*CF*nf*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) - 
   (6917*CF^2*nf*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) - 
   (32*CF*nf^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (1793*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
   (839*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (563*CF^3*Pi^2*G[0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (1015*CA^2*CF*zb*G[0, 1, 0, 0, zb])/12 + 
   (2945*CA*CF^2*zb*G[0, 1, 0, 0, zb])/36 - (4651*CF^3*zb*G[0, 1, 0, 0, zb])/
    16 - (127*CA*CF*nf*zb*G[0, 1, 0, 0, zb])/18 - 
   (497*CF^2*nf*zb*G[0, 1, 0, 0, zb])/9 - (16*CF*nf^2*zb*G[0, 1, 0, 0, zb])/
    9 + (1793*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, zb])/144 + 
   (839*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/48 + 
   (563*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb])/48 - 
   (32363*CA^2*CF*G[0, 1, 0, 1, zb])/288 + (2485*CA*CF^2*G[0, 1, 0, 1, zb])/
    96 + (1313*CF^3*G[0, 1, 0, 1, zb])/4 + (1223*CA*CF*nf*G[0, 1, 0, 1, zb])/
    72 + (1283*CF^2*nf*G[0, 1, 0, 1, zb])/24 + (4*CF*nf^2*G[0, 1, 0, 1, zb])/
    3 - (863*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb])/96 - 
   (4421*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/288 - 
   (73*CF^3*Pi^2*G[0, 1, 0, 1, zb])/12 - (17705*CA^2*CF*G[0, 1, 0, 1, zb])/
    (144*(-1 + zb)) - (199*CA*CF^2*G[0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (6147*CF^3*G[0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (1253*CA*CF*nf*G[0, 1, 0, 1, zb])/(144*(-1 + zb)) + 
   (1741*CF^2*nf*G[0, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (8*CF*nf^2*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (863*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (4421*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(144*(-1 + zb)) - 
   (73*CF^3*Pi^2*G[0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (23441*CA^2*CF*zb*G[0, 1, 0, 1, zb])/288 - 
   (1069*CA*CF^2*zb*G[0, 1, 0, 1, zb])/96 + (433*CF^3*zb*G[0, 1, 0, 1, zb])/
    2 + (167*CA*CF*nf*zb*G[0, 1, 0, 1, zb])/18 + 
   (997*CF^2*nf*zb*G[0, 1, 0, 1, zb])/24 + (4*CF*nf^2*zb*G[0, 1, 0, 1, zb])/
    3 - (863*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, zb])/96 - 
   (4421*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/288 - 
   (73*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb])/12 - (527*CA^2*CF*G[0, 1, 1, 0, zb])/
    8 - (16141*CA*CF^2*G[0, 1, 1, 0, zb])/288 + (5557*CF^3*G[0, 1, 1, 0, zb])/
    16 + (149*CA*CF*nf*G[0, 1, 1, 0, zb])/16 + 
   (3853*CF^2*nf*G[0, 1, 1, 0, zb])/72 + (4*CF*nf^2*G[0, 1, 1, 0, zb])/3 - 
   (2741*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb])/288 - 
   (3853*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/288 - 
   (99*CF^3*Pi^2*G[0, 1, 1, 0, zb])/16 - (525*CA^2*CF*G[0, 1, 1, 0, zb])/
    (8*(-1 + zb)) - (39191*CA*CF^2*G[0, 1, 1, 0, zb])/(288*(-1 + zb)) + 
   (3229*CF^3*G[0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (9*CA*CF*nf*G[0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (2623*CF^2*nf*G[0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (8*CF*nf^2*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (2741*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb])/(144*(-1 + zb)) - 
   (3853*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(144*(-1 + zb)) - 
   (99*CF^3*Pi^2*G[0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (569*CA^2*CF*zb*G[0, 1, 1, 0, zb])/12 - 
   (20119*CA*CF^2*zb*G[0, 1, 1, 0, zb])/288 + 
   (3771*CF^3*zb*G[0, 1, 1, 0, zb])/16 + (55*CA*CF*nf*zb*G[0, 1, 1, 0, zb])/
    16 + (3013*CF^2*nf*zb*G[0, 1, 1, 0, zb])/72 + 
   (4*CF*nf^2*zb*G[0, 1, 1, 0, zb])/3 - 
   (2741*CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, zb])/288 - 
   (3853*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/288 - 
   (99*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb])/16 + (10627*CA^2*CF*G[0, 1, 1, 1, zb])/
    192 + (223*CA*CF^2*G[0, 1, 1, 1, zb])/144 - (2161*CF^3*G[0, 1, 1, 1, zb])/
    8 - (327*CA*CF*nf*G[0, 1, 1, 1, zb])/32 - 
   (2903*CF^2*nf*G[0, 1, 1, 1, zb])/72 - CF*nf^2*G[0, 1, 1, 1, zb] + 
   (1441*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb])/192 + 
   (535*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/48 + (43*CF^3*Pi^2*G[0, 1, 1, 1, zb])/
    8 + (3831*CA^2*CF*G[0, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (1039*CA*CF^2*G[0, 1, 1, 1, zb])/(18*(-1 + zb)) - 
   (1249*CF^3*G[0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (109*CA*CF*nf*G[0, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (3955*CF^2*nf*G[0, 1, 1, 1, zb])/(72*(-1 + zb)) - 
   (2*CF*nf^2*G[0, 1, 1, 1, zb])/(-1 + zb) + 
   (1441*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb])/(96*(-1 + zb)) + 
   (535*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(24*(-1 + zb)) + 
   (43*CF^3*Pi^2*G[0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (8519*CA^2*CF*zb*G[0, 1, 1, 1, zb])/192 + 
   (2209*CA*CF^2*zb*G[0, 1, 1, 1, zb])/144 - (1429*CF^3*zb*G[0, 1, 1, 1, zb])/
    8 - (163*CA*CF*nf*zb*G[0, 1, 1, 1, zb])/32 - 
   (2267*CF^2*nf*zb*G[0, 1, 1, 1, zb])/72 - CF*nf^2*zb*G[0, 1, 1, 1, zb] + 
   (1441*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, zb])/192 + 
   (535*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/48 + 
   (43*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb])/8 + (39907*CA^2*CF*G[1, 0, 0, 0, zb])/
    288 + (4145*CA*CF^2*G[1, 0, 0, 0, zb])/288 - 
   (3297*CF^3*G[1, 0, 0, 0, zb])/8 - (2755*CA*CF*nf*G[1, 0, 0, 0, zb])/144 - 
   (4643*CF^2*nf*G[1, 0, 0, 0, zb])/72 - (16*CF*nf^2*G[1, 0, 0, 0, zb])/9 + 
   (395*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb])/32 + 
   (2245*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/96 + 6*CF^3*Pi^2*G[1, 0, 0, 0, zb] + 
   (43979*CA^2*CF*G[1, 0, 0, 0, zb])/(288*(-1 + zb)) + 
   (57577*CA*CF^2*G[1, 0, 0, 0, zb])/(288*(-1 + zb)) - 
   (3975*CF^3*G[1, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (959*CA*CF*nf*G[1, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (806*CF^2*nf*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (32*CF*nf^2*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (395*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (2245*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(48*(-1 + zb)) + 
   (12*CF^3*Pi^2*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   (32803*CA^2*CF*zb*G[1, 0, 0, 0, zb])/288 + 
   (20741*CA*CF^2*zb*G[1, 0, 0, 0, zb])/288 - 
   (2691*CF^3*zb*G[1, 0, 0, 0, zb])/8 - (1843*CA*CF*nf*zb*G[1, 0, 0, 0, zb])/
    144 - (4247*CF^2*nf*zb*G[1, 0, 0, 0, zb])/72 - 
   (16*CF*nf^2*zb*G[1, 0, 0, 0, zb])/9 + 
   (395*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, zb])/32 + 
   (2245*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/96 + 
   6*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb] - (35737*CA^2*CF*G[1, 0, 0, 1, zb])/288 + 
   (4991*CA*CF^2*G[1, 0, 0, 1, zb])/96 + 314*CF^3*G[1, 0, 0, 1, zb] + 
   (1441*CA*CF*nf*G[1, 0, 0, 1, zb])/72 + (145*CF^2*nf*G[1, 0, 0, 1, zb])/3 + 
   (4*CF*nf^2*G[1, 0, 0, 1, zb])/3 - (2885*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb])/
    288 - (1633*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/96 - 
   (7*CF^3*Pi^2*G[1, 0, 0, 1, zb])/2 - (41969*CA^2*CF*G[1, 0, 0, 1, zb])/
    (288*(-1 + zb)) - (2101*CA*CF^2*G[1, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (6027*CF^3*G[1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (839*CA*CF*nf*G[1, 0, 0, 1, zb])/(72*(-1 + zb)) + 
   (403*CF^2*nf*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (8*CF*nf^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (2885*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb])/(144*(-1 + zb)) - 
   (1633*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (7*CF^3*Pi^2*G[1, 0, 0, 1, zb])/(-1 + zb) - 
   (29701*CA^2*CF*zb*G[1, 0, 0, 1, zb])/288 - 
   (217*CA*CF^2*zb*G[1, 0, 0, 1, zb])/96 + (2055*CF^3*zb*G[1, 0, 0, 1, zb])/
    8 + (1021*CA*CF*nf*zb*G[1, 0, 0, 1, zb])/72 + 
   (133*CF^2*nf*zb*G[1, 0, 0, 1, zb])/3 + (4*CF*nf^2*zb*G[1, 0, 0, 1, zb])/
    3 - (2885*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, zb])/288 - 
   (1633*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/96 - 
   (7*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb])/2 - (187*CA^2*CF*G[1, 0, 1, 0, zb])/2 - 
   (5*CA*CF^2*G[1, 0, 1, 0, zb])/2 + (2643*CF^3*G[1, 0, 1, 0, zb])/8 + 
   (659*CA*CF*nf*G[1, 0, 1, 0, zb])/48 + (403*CF^2*nf*G[1, 0, 1, 0, zb])/8 + 
   (4*CF*nf^2*G[1, 0, 1, 0, zb])/3 - (913*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb])/
    96 - (27*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/2 - 
   (107*CF^3*Pi^2*G[1, 0, 1, 0, zb])/16 - (313*CA^2*CF*G[1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (6877*CA*CF^2*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (6249*CF^3*G[1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (175*CA*CF*nf*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (847*CF^2*nf*G[1, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (8*CF*nf^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (913*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (27*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(-1 + zb) - 
   (107*CF^3*Pi^2*G[1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (3871*CA^2*CF*zb*G[1, 0, 1, 0, zb])/48 - 
   (995*CA*CF^2*zb*G[1, 0, 1, 0, zb])/24 + (2139*CF^3*zb*G[1, 0, 1, 0, zb])/
    8 + (473*CA*CF*nf*zb*G[1, 0, 1, 0, zb])/48 + 
   (1103*CF^2*nf*zb*G[1, 0, 1, 0, zb])/24 + (4*CF*nf^2*zb*G[1, 0, 1, 0, zb])/
    3 - (913*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, zb])/96 - 
   (27*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/2 - 
   (107*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb])/16 + 
   (45779*CA^2*CF*G[1, 0, 1, 1, zb])/576 - (709*CA*CF^2*G[1, 0, 1, 1, zb])/
    16 - (4113*CF^3*G[1, 0, 1, 1, zb])/16 - (4105*CA*CF*nf*G[1, 0, 1, 1, zb])/
    288 - (919*CF^2*nf*G[1, 0, 1, 1, zb])/24 - CF*nf^2*G[1, 0, 1, 1, zb] + 
   (1687*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb])/192 + 
   (521*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/48 + (69*CF^3*Pi^2*G[1, 0, 1, 1, zb])/
    16 + (55429*CA^2*CF*G[1, 0, 1, 1, zb])/(576*(-1 + zb)) + 
   (5815*CA*CF^2*G[1, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (2403*CF^3*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (2099*CA*CF*nf*G[1, 0, 1, 1, zb])/(288*(-1 + zb)) - 
   (1291*CF^2*nf*G[1, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (2*CF*nf^2*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   (1687*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb])/(96*(-1 + zb)) + 
   (521*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (69*CF^3*Pi^2*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (40343*CA^2*CF*zb*G[1, 0, 1, 1, zb])/576 - 
   (32*CA*CF^2*zb*G[1, 0, 1, 1, zb])/3 - (3301*CF^3*zb*G[1, 0, 1, 1, zb])/
    16 - (3073*CA*CF*nf*zb*G[1, 0, 1, 1, zb])/288 - 
   (279*CF^2*nf*zb*G[1, 0, 1, 1, zb])/8 - CF*nf^2*zb*G[1, 0, 1, 1, zb] + 
   (1687*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, zb])/192 + 
   (521*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/48 + 
   (69*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb])/16 - (2947*CA^2*CF*G[1, 1, 0, 0, zb])/
    48 - (1685*CA*CF^2*G[1, 1, 0, 0, zb])/32 + (5127*CF^3*G[1, 1, 0, 0, zb])/
    16 + (71*CA*CF*nf*G[1, 1, 0, 0, zb])/8 + (1157*CF^2*nf*G[1, 1, 0, 0, zb])/
    24 + (4*CF*nf^2*G[1, 1, 0, 0, zb])/3 - 
   (209*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb])/32 - 
   (501*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/32 - (9*CF^3*Pi^2*G[1, 1, 0, 0, zb])/
    2 - (3779*CA^2*CF*G[1, 1, 0, 0, zb])/(48*(-1 + zb)) - 
   (18973*CA*CF^2*G[1, 1, 0, 0, zb])/(96*(-1 + zb)) + 
   (6165*CF^3*G[1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (35*CA*CF*nf*G[1, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (403*CF^2*nf*G[1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (8*CF*nf^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (209*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (501*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (9*CF^3*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) - 
   (2383*CA^2*CF*zb*G[1, 1, 0, 0, zb])/48 - 
   (2677*CA*CF^2*zb*G[1, 1, 0, 0, zb])/32 + (4513*CF^3*zb*G[1, 1, 0, 0, zb])/
    16 + (125*CA*CF*nf*zb*G[1, 1, 0, 0, zb])/24 + 
   (1075*CF^2*nf*zb*G[1, 1, 0, 0, zb])/24 + (4*CF*nf^2*zb*G[1, 1, 0, 0, zb])/
    3 - (209*CA^2*CF*Pi^2*zb*G[1, 1, 0, 0, zb])/32 - 
   (501*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/32 - 
   (9*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb])/2 + (10931*CA^2*CF*G[1, 1, 0, 1, zb])/
    192 - (29*CA*CF^2*G[1, 1, 0, 1, zb])/8 - (3937*CF^3*G[1, 1, 0, 1, zb])/
    16 - (1037*CA*CF*nf*G[1, 1, 0, 1, zb])/96 - 
   (217*CF^2*nf*G[1, 1, 0, 1, zb])/6 - CF*nf^2*G[1, 1, 0, 1, zb] + 
   (425*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb])/64 + 
   (325*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/32 + 3*CF^3*Pi^2*G[1, 1, 0, 1, zb] + 
   (15701*CA^2*CF*G[1, 1, 0, 1, zb])/(192*(-1 + zb)) + 
   (3295*CA*CF^2*G[1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (4725*CF^3*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (367*CA*CF*nf*G[1, 1, 0, 1, zb])/(96*(-1 + zb)) - 
   (403*CF^2*nf*G[1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (2*CF*nf^2*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (425*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb])/(32*(-1 + zb)) + 
   (325*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (6*CF^3*Pi^2*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (3169*CA^2*CF*zb*G[1, 1, 0, 1, zb])/64 + 
   (1115*CA*CF^2*zb*G[1, 1, 0, 1, zb])/48 - (3543*CF^3*zb*G[1, 1, 0, 1, zb])/
    16 - (689*CA*CF*nf*zb*G[1, 1, 0, 1, zb])/96 - 
   (403*CF^2*nf*zb*G[1, 1, 0, 1, zb])/12 - CF*nf^2*zb*G[1, 1, 0, 1, zb] + 
   (425*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, zb])/64 + 
   (325*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/32 + 
   3*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb] + (7763*CA^2*CF*G[1, 1, 1, 0, zb])/192 + 
   (1101*CA*CF^2*G[1, 1, 1, 0, zb])/32 - (3965*CF^3*G[1, 1, 1, 0, zb])/16 - 
   (637*CA*CF*nf*G[1, 1, 1, 0, zb])/96 - (863*CF^2*nf*G[1, 1, 1, 0, zb])/24 - 
   CF*nf^2*G[1, 1, 1, 0, zb] + (339*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb])/64 + 
   (363*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/32 + (27*CF^3*Pi^2*G[1, 1, 1, 0, zb])/
    8 + (3947*CA^2*CF*G[1, 1, 1, 0, zb])/(64*(-1 + zb)) + 
   (4471*CA*CF^2*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (4725*CF^3*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (35*CA*CF*nf*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (403*CF^2*nf*G[1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (2*CF*nf^2*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (339*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) + 
   (363*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (27*CF^3*Pi^2*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (6547*CA^2*CF*zb*G[1, 1, 1, 0, zb])/192 + 
   (4957*CA*CF^2*zb*G[1, 1, 1, 0, zb])/96 - (3589*CF^3*zb*G[1, 1, 1, 0, zb])/
    16 - (123*CA*CF*nf*zb*G[1, 1, 1, 0, zb])/32 - 
   (273*CF^2*nf*zb*G[1, 1, 1, 0, zb])/8 - CF*nf^2*zb*G[1, 1, 1, 0, zb] + 
   (339*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, zb])/64 + 
   (363*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/32 + 
   (27*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb])/8 - (13919*CA^2*CF*G[1, 1, 1, 1, zb])/
    384 + (1621*CA*CF^2*G[1, 1, 1, 1, zb])/192 + 
   (6145*CF^3*G[1, 1, 1, 1, zb])/32 + (1621*CA*CF*nf*G[1, 1, 1, 1, zb])/192 + 
   (2587*CF^2*nf*G[1, 1, 1, 1, zb])/96 + (3*CF*nf^2*G[1, 1, 1, 1, zb])/4 - 
   (795*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb])/128 - 
   9*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb] - (81*CF^3*Pi^2*G[1, 1, 1, 1, zb])/32 - 
   (8175*CA^2*CF*G[1, 1, 1, 1, zb])/(128*(-1 + zb)) - 
   (4263*CA*CF^2*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (3645*CF^3*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (213*CA*CF*nf*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (1209*CF^2*nf*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (3*CF*nf^2*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (795*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (18*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(-1 + zb) - 
   (81*CF^3*Pi^2*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (4409*CA^2*CF*zb*G[1, 1, 1, 1, zb])/128 - 
   (229*CA*CF^2*zb*G[1, 1, 1, 1, zb])/64 + (5689*CF^3*zb*G[1, 1, 1, 1, zb])/
    32 + (355*CA*CF*nf*zb*G[1, 1, 1, 1, zb])/64 + 
   (821*CF^2*nf*zb*G[1, 1, 1, 1, zb])/32 + (3*CF*nf^2*zb*G[1, 1, 1, 1, zb])/
    4 - (795*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, zb])/128 - 
   9*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb] - (81*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb])/
    32 + (16043*CA^2*CF*G[0, 0, 0, 0, 0, zb])/144 - 
   (51967*CA*CF^2*G[0, 0, 0, 0, 0, zb])/144 - 
   (1216*CF^3*G[0, 0, 0, 0, 0, zb])/3 - (1643*CA*CF*nf*G[0, 0, 0, 0, 0, zb])/
    36 - (320*CF^2*nf*G[0, 0, 0, 0, 0, zb])/9 + 
   (52189*CA^2*CF*G[0, 0, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (40061*CA*CF^2*G[0, 0, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (1600*CF^3*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1643*CA*CF*nf*G[0, 0, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (640*CF^2*nf*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (24995*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb])/144 - 
   (30295*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb])/144 - 
   320*CF^3*zb*G[0, 0, 0, 0, 0, zb] - (1643*CA*CF*nf*zb*G[0, 0, 0, 0, 0, zb])/
    36 - (320*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb])/9 - 
   (3703*CA^2*CF*G[0, 0, 0, 0, 1, zb])/48 + 
   (15751*CA*CF^2*G[0, 0, 0, 0, 1, zb])/48 + 304*CF^3*G[0, 0, 0, 0, 1, zb] + 
   (311*CA*CF*nf*G[0, 0, 0, 0, 1, zb])/8 + (80*CF^2*nf*G[0, 0, 0, 0, 1, zb])/
    3 - (6983*CA^2*CF*G[0, 0, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (1663*CA*CF^2*G[0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (400*CF^3*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (311*CA*CF*nf*G[0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (160*CF^2*nf*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (1615*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb])/12 + 
   (9731*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb])/48 + 
   240*CF^3*zb*G[0, 0, 0, 0, 1, zb] + (311*CA*CF*nf*zb*G[0, 0, 0, 0, 1, zb])/
    8 + (80*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (1463*CA^2*CF*G[0, 0, 0, 1, 0, zb])/24 + 
   (4309*CA*CF^2*G[0, 0, 0, 1, 0, zb])/16 + (1275*CF^3*G[0, 0, 0, 1, 0, zb])/
    4 + (791*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/24 + 
   (111*CF^2*nf*G[0, 0, 0, 1, 0, zb])/4 - 
   (11627*CA^2*CF*G[0, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (407*CA*CF^2*G[0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (3345*CF^3*G[0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (791*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (111*CF^2*nf*G[0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (337*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb])/3 + 
   (2517*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb])/16 + 
   (997*CF^3*zb*G[0, 0, 0, 1, 0, zb])/4 + 
   (791*CA*CF*nf*zb*G[0, 0, 0, 1, 0, zb])/24 + 
   (111*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb])/4 + 
   (1499*CA^2*CF*G[0, 0, 0, 1, 1, zb])/48 - 
   (5671*CA*CF^2*G[0, 0, 0, 1, 1, zb])/24 - (971*CF^3*G[0, 0, 0, 1, 1, zb])/
    4 - (219*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/8 - 
   (253*CF^2*nf*G[0, 0, 0, 1, 1, zb])/12 + 
   (4363*CA^2*CF*G[0, 0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (9271*CA*CF^2*G[0, 0, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (2545*CF^3*G[0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (219*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (253*CF^2*nf*G[0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (1907*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb])/24 - 
   (1161*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb])/8 - 
   (757*CF^3*zb*G[0, 0, 0, 1, 1, zb])/4 - 
   (219*CA*CF*nf*zb*G[0, 0, 0, 1, 1, zb])/8 - 
   (253*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb])/12 - 
   (747*CA^2*CF*G[0, 0, 1, 0, 0, zb])/16 + 
   (10895*CA*CF^2*G[0, 0, 1, 0, 0, zb])/48 + 329*CF^3*G[0, 0, 1, 0, 0, zb] + 
   (57*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/2 + 29*CF^2*nf*G[0, 0, 1, 0, 0, zb] - 
   (3255*CA^2*CF*G[0, 0, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (7019*CA*CF^2*G[0, 0, 1, 0, 0, zb])/(48*(-1 + zb)) + 
   (1727*CF^3*G[0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (57*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (58*CF^2*nf*G[0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (4453*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb])/48 + 
   (5875*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb])/48 + 
   255*CF^3*zb*G[0, 0, 1, 0, 0, zb] + (57*CA*CF*nf*zb*G[0, 0, 1, 0, 0, zb])/
    2 + 29*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb] + 
   (1363*CA^2*CF*G[0, 0, 1, 0, 1, zb])/48 - 
   (10225*CA*CF^2*G[0, 0, 1, 0, 1, zb])/48 - (501*CF^3*G[0, 0, 1, 0, 1, zb])/
    2 - (289*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/12 - 
   (263*CF^2*nf*G[0, 0, 1, 0, 1, zb])/12 + (482*CA^2*CF*G[0, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (476*CA*CF^2*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (657*CF^3*G[0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (289*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (263*CF^2*nf*G[0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (3355*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb])/48 - 
   (5953*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb])/48 - 
   (387*CF^3*zb*G[0, 0, 1, 0, 1, zb])/2 - 
   (289*CA*CF*nf*zb*G[0, 0, 1, 0, 1, zb])/12 - 
   (263*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb])/12 + 
   (63*CA^2*CF*G[0, 0, 1, 1, 0, zb])/4 - (3797*CA*CF^2*G[0, 0, 1, 1, 0, zb])/
    24 - (2021*CF^3*G[0, 0, 1, 1, 0, zb])/8 - 
   (451*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/24 - 
   (265*CF^2*nf*G[0, 0, 1, 1, 0, zb])/12 + 
   (5681*CA^2*CF*G[0, 0, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (1515*CA*CF^2*G[0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (665*CF^3*G[0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (451*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (265*CF^2*nf*G[0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (413*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb])/8 - 
   (683*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb])/8 - 
   (1561*CF^3*zb*G[0, 0, 1, 1, 0, zb])/8 - 
   (451*CA*CF*nf*zb*G[0, 0, 1, 1, 0, zb])/24 - 
   (265*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb])/12 - 
   (11*CA^2*CF*G[0, 0, 1, 1, 1, zb])/12 + (3481*CA*CF^2*G[0, 0, 1, 1, 1, zb])/
    24 + (1545*CF^3*G[0, 0, 1, 1, 1, zb])/8 + 
   (46*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/3 + (50*CF^2*nf*G[0, 0, 1, 1, 1, zb])/
    3 - (1349*CA^2*CF*G[0, 0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (405*CA*CF^2*G[0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (1017*CF^3*G[0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (92*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (100*CF^2*nf*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (803*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb])/24 + 
   (2027*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb])/24 + 
   (1189*CF^3*zb*G[0, 0, 1, 1, 1, zb])/8 + 
   (46*CA*CF*nf*zb*G[0, 0, 1, 1, 1, zb])/3 + 
   (50*CF^2*nf*zb*G[0, 0, 1, 1, 1, zb])/3 - 
   (1799*CA^2*CF*G[0, 1, 0, 0, 0, zb])/48 + 
   (9091*CA*CF^2*G[0, 1, 0, 0, 0, zb])/48 + (2709*CF^3*G[0, 1, 0, 0, 0, zb])/
    8 + (605*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/24 + 
   (367*CF^2*nf*G[0, 1, 0, 0, 0, zb])/12 - (175*CA^2*CF*G[0, 1, 0, 0, 0, zb])/
    (-1 + zb) + (711*CA*CF^2*G[0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (3579*CF^3*G[0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (605*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (367*CF^2*nf*G[0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (3743*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb])/48 + 
   (1497*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb])/16 + 
   (2049*CF^3*zb*G[0, 1, 0, 0, 0, zb])/8 + 
   (605*CA*CF*nf*zb*G[0, 1, 0, 0, 0, zb])/24 + 
   (367*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb])/12 + 
   (299*CA^2*CF*G[0, 1, 0, 0, 1, zb])/12 - 
   (8999*CA*CF^2*G[0, 1, 0, 0, 1, zb])/48 - (1025*CF^3*G[0, 1, 0, 0, 1, zb])/
    4 - (521*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/24 - 
   23*CF^2*nf*G[0, 1, 0, 0, 1, zb] + (2297*CA^2*CF*G[0, 1, 0, 0, 1, zb])/
    (16*(-1 + zb)) - (5735*CA*CF^2*G[0, 1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (2707*CF^3*G[0, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (521*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (46*CF^2*nf*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (737*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb])/12 - 
   (5071*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb])/48 - 
   (769*CF^3*zb*G[0, 1, 0, 0, 1, zb])/4 - 
   (521*CA*CF*nf*zb*G[0, 1, 0, 0, 1, zb])/24 - 
   23*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb] + (653*CA^2*CF*G[0, 1, 0, 1, 0, zb])/
    48 - (6925*CA*CF^2*G[0, 1, 0, 1, 0, zb])/48 - 
   268*CF^3*G[0, 1, 0, 1, 0, zb] - (145*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/8 - 
   (295*CF^2*nf*G[0, 1, 0, 1, 0, zb])/12 + 
   (1357*CA^2*CF*G[0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (2981*CA*CF^2*G[0, 1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (1417*CF^3*G[0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (145*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (295*CF^2*nf*G[0, 1, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (277*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb])/6 - 
   (3277*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb])/48 - 
   202*CF^3*zb*G[0, 1, 0, 1, 0, zb] - (145*CA*CF*nf*zb*G[0, 1, 0, 1, 0, zb])/
    8 - (295*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb])/12 - 
   (17*CA^2*CF*G[0, 1, 0, 1, 1, zb])/6 + (557*CA*CF^2*G[0, 1, 0, 1, 1, zb])/
    4 + (823*CF^3*G[0, 1, 0, 1, 1, zb])/4 + 
   (46*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/3 + (113*CF^2*nf*G[0, 1, 0, 1, 1, zb])/
    6 - (262*CA^2*CF*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (1955*CA*CF^2*G[0, 1, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (2175*CF^3*G[0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (92*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (113*CF^2*nf*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (391*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb])/12 + 
   (899*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb])/12 + 
   (617*CF^3*zb*G[0, 1, 0, 1, 1, zb])/4 + 
   (46*CA*CF*nf*zb*G[0, 1, 0, 1, 1, zb])/3 + 
   (113*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb])/6 + 
   (289*CA^2*CF*G[0, 1, 1, 0, 0, zb])/48 - 
   (1589*CA*CF^2*G[0, 1, 1, 0, 0, zb])/16 - (2151*CF^3*G[0, 1, 1, 0, 0, zb])/
    8 - (115*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/8 - 
   (93*CF^2*nf*G[0, 1, 1, 0, 0, zb])/4 + (1993*CA^2*CF*G[0, 1, 1, 0, 0, zb])/
    (24*(-1 + zb)) - (175*CA*CF^2*G[0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (2829*CF^3*G[0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (115*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (93*CF^2*nf*G[0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (1607*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb])/48 - 
   (1895*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb])/48 - 
   (1611*CF^3*zb*G[0, 1, 1, 0, 0, zb])/8 - 
   (115*CA*CF*nf*zb*G[0, 1, 1, 0, 0, zb])/8 - 
   (93*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb])/4 - 
   (155*CA^2*CF*G[0, 1, 1, 0, 1, zb])/48 + 
   (1767*CA*CF^2*G[0, 1, 1, 0, 1, zb])/16 + (1635*CF^3*G[0, 1, 1, 0, 1, zb])/
    8 + (25*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/2 + 
   (209*CF^2*nf*G[0, 1, 1, 0, 1, zb])/12 - 
   (1119*CA^2*CF*G[0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (2465*CA*CF^2*G[0, 1, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (2147*CF^3*G[0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (25*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (209*CF^2*nf*G[0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (107*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb])/4 + 
   (2677*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb])/48 + 
   (1215*CF^3*zb*G[0, 1, 1, 0, 1, zb])/8 + 
   (25*CA*CF*nf*zb*G[0, 1, 1, 0, 1, zb])/2 + 
   (209*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb])/12 + 
   (59*CA^2*CF*G[0, 1, 1, 1, 0, zb])/48 + (143*CA*CF^2*G[0, 1, 1, 1, 0, zb])/
    2 + (825*CF^3*G[0, 1, 1, 1, 0, zb])/4 + 
   (39*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/4 + (107*CF^2*nf*G[0, 1, 1, 1, 0, zb])/
    6 - (2443*CA^2*CF*G[0, 1, 1, 1, 0, zb])/(48*(-1 + zb)) + 
   (77*CA*CF^2*G[0, 1, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (1089*CF^3*G[0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (39*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (107*CF^2*nf*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (445*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb])/24 + 
   (331*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb])/12 + 
   (621*CF^3*zb*G[0, 1, 1, 1, 0, zb])/4 + 
   (39*CA*CF*nf*zb*G[0, 1, 1, 1, 0, zb])/4 + 
   (107*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb])/6 - 
   (51*CA^2*CF*G[0, 1, 1, 1, 1, zb])/16 - (3853*CA*CF^2*G[0, 1, 1, 1, 1, zb])/
    48 - (1257*CF^3*G[0, 1, 1, 1, 1, zb])/8 - 
   (135*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/16 - 
   (161*CF^2*nf*G[0, 1, 1, 1, 1, zb])/12 + 
   (1335*CA^2*CF*G[0, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (1655*CA*CF^2*G[0, 1, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (1659*CF^3*G[0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (135*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (161*CF^2*nf*G[0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (329*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb])/24 - 
   (1913*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb])/48 - 
   (945*CF^3*zb*G[0, 1, 1, 1, 1, zb])/8 - 
   (135*CA*CF*nf*zb*G[0, 1, 1, 1, 1, zb])/16 - 
   (161*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb])/12 - 
   (4003*CA^2*CF*G[1, 0, 0, 0, 0, zb])/48 + 
   (3719*CA*CF^2*G[1, 0, 0, 0, 0, zb])/16 + (2167*CF^3*G[1, 0, 0, 0, 0, zb])/
    8 + (245*CA*CF*nf*G[1, 0, 0, 0, 0, zb])/8 + 
   (80*CF^2*nf*G[1, 0, 0, 0, 0, zb])/3 - (12265*CA^2*CF*G[1, 0, 0, 0, 0, zb])/
    (48*(-1 + zb)) + (6715*CA*CF^2*G[1, 0, 0, 0, 0, zb])/(48*(-1 + zb)) + 
   (400*CF^3*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (245*CA*CF*nf*G[1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (160*CF^2*nf*G[1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1375*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb])/16 + 
   (6457*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb])/48 + 
   (2715*CF^3*zb*G[1, 0, 0, 0, 0, zb])/8 + 
   (245*CA*CF*nf*zb*G[1, 0, 0, 0, 0, zb])/8 + 
   (80*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb])/3 + 
   (3023*CA^2*CF*G[1, 0, 0, 0, 1, zb])/48 - 
   (11101*CA*CF^2*G[1, 0, 0, 0, 1, zb])/48 - (765*CF^3*G[1, 0, 0, 0, 1, zb])/
    4 - (625*CA*CF*nf*G[1, 0, 0, 0, 1, zb])/24 - 
   20*CF^2*nf*G[1, 0, 0, 0, 1, zb] + (207*CA^2*CF*G[1, 0, 0, 0, 1, zb])/
    (-1 + zb) - (1255*CA*CF^2*G[1, 0, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (300*CF^3*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (625*CA*CF*nf*G[1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (40*CF^2*nf*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (2899*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb])/48 - 
   (5969*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb])/48 - 
   (1089*CF^3*zb*G[1, 0, 0, 0, 1, zb])/4 - 
   (625*CA*CF*nf*zb*G[1, 0, 0, 0, 1, zb])/24 - 
   20*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb] + (149*CA^2*CF*G[1, 0, 0, 1, 0, zb])/
    3 - (2849*CA*CF^2*G[1, 0, 0, 1, 0, zb])/16 - 
   (1725*CF^3*G[1, 0, 0, 1, 0, zb])/8 - (179*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/
    8 - (259*CF^2*nf*G[1, 0, 0, 1, 0, zb])/12 + 
   (2777*CA^2*CF*G[1, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (829*CA*CF^2*G[1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (1263*CF^3*G[1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (179*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (253*CF^2*nf*G[1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (2591*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb])/48 - 
   (5287*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb])/48 - 
   (2089*CF^3*zb*G[1, 0, 0, 1, 0, zb])/8 - 
   (179*CA*CF*nf*zb*G[1, 0, 0, 1, 0, zb])/8 - 
   (253*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb])/12 - 
   (97*CA^2*CF*G[1, 0, 0, 1, 1, zb])/3 + (8413*CA*CF^2*G[1, 0, 0, 1, 1, zb])/
    48 + (1233*CF^3*G[1, 0, 0, 1, 1, zb])/8 + 
   (56*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/3 + (199*CF^2*nf*G[1, 0, 0, 1, 1, zb])/
    12 - (2127*CA^2*CF*G[1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (1781*CA*CF^2*G[1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (963*CF^3*G[1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (112*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (193*CF^2*nf*G[1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (523*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb])/16 + 
   (1551*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb])/16 + 
   (1693*CF^3*zb*G[1, 0, 0, 1, 1, zb])/8 + 
   (56*CA*CF*nf*zb*G[1, 0, 0, 1, 1, zb])/3 + 
   (193*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb])/12 + 
   (71*CA^2*CF*G[1, 0, 1, 0, 0, zb])/2 - (1633*CA*CF^2*G[1, 0, 1, 0, 0, zb])/
    12 - 233*CF^3*G[1, 0, 1, 0, 0, zb] - (463*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/
    24 - (269*CF^2*nf*G[1, 0, 1, 0, 0, zb])/12 + 
   (149*CA^2*CF*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (233*CA*CF^2*G[1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (2637*CF^3*G[1, 0, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (463*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (275*CF^2*nf*G[1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (367*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb])/8 - 
   (290*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb])/3 - 
   254*CF^3*zb*G[1, 0, 1, 0, 0, zb] - (463*CA*CF*nf*zb*G[1, 0, 1, 0, 0, zb])/
    24 - (275*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb])/12 - 
   (193*CA^2*CF*G[1, 0, 1, 0, 1, zb])/8 + (285*CA*CF^2*G[1, 0, 1, 0, 1, zb])/
    2 + (343*CF^3*G[1, 0, 1, 0, 1, zb])/2 + 
   (197*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/12 + 
   (203*CF^2*nf*G[1, 0, 1, 0, 1, zb])/12 - 
   (2879*CA^2*CF*G[1, 0, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (331*CA*CF^2*G[1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (2007*CF^3*G[1, 0, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (197*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (209*CF^2*nf*G[1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (487*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb])/16 + 
   (1139*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb])/12 + 
   (403*CF^3*zb*G[1, 0, 1, 0, 1, zb])/2 + 
   (197*CA*CF*nf*zb*G[1, 0, 1, 0, 1, zb])/12 + 
   (209*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb])/12 - 
   (257*CA^2*CF*G[1, 0, 1, 1, 0, zb])/16 + 
   (1597*CA*CF^2*G[1, 0, 1, 1, 0, zb])/16 + (1465*CF^3*G[1, 0, 1, 1, 0, zb])/
    8 + (161*CA*CF*nf*G[1, 0, 1, 1, 0, zb])/12 + 
   (35*CF^2*nf*G[1, 0, 1, 1, 0, zb])/2 - (2245*CA^2*CF*G[1, 0, 1, 1, 0, zb])/
    (24*(-1 + zb)) + (663*CA*CF^2*G[1, 0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (2055*CF^3*G[1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (161*CA*CF*nf*G[1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (35*CF^2*nf*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (167*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb])/6 + 
   (3995*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb])/48 + 
   (1513*CF^3*zb*G[1, 0, 1, 1, 0, zb])/8 + 
   (161*CA*CF*nf*zb*G[1, 0, 1, 1, 0, zb])/12 + 
   (35*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb])/2 + 
   (163*CA^2*CF*G[1, 0, 1, 1, 1, zb])/24 - 
   (1267*CA*CF^2*G[1, 0, 1, 1, 1, zb])/12 - (1081*CF^3*G[1, 0, 1, 1, 1, zb])/
    8 - (541*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/48 - 
   (53*CF^2*nf*G[1, 0, 1, 1, 1, zb])/4 + (6781*CA^2*CF*G[1, 0, 1, 1, 1, zb])/
    (96*(-1 + zb)) - (953*CA*CF^2*G[1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (1575*CF^3*G[1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (541*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (53*CF^2*nf*G[1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (249*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb])/16 - 
   (959*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb])/12 - 
   (1201*CF^3*zb*G[1, 0, 1, 1, 1, zb])/8 - 
   (541*CA*CF*nf*zb*G[1, 0, 1, 1, 1, zb])/48 - 
   (53*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb])/4 + 
   (1987*CA^2*CF*G[1, 1, 0, 0, 0, zb])/48 - 
   (1905*CA*CF^2*G[1, 1, 0, 0, 0, zb])/16 - (1601*CF^3*G[1, 1, 0, 0, 0, zb])/
    8 - (141*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/8 - 
   20*CF^2*nf*G[1, 1, 0, 0, 0, zb] + (6895*CA^2*CF*G[1, 1, 0, 0, 0, zb])/
    (48*(-1 + zb)) - (667*CA*CF^2*G[1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (300*CF^3*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (141*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (40*CF^2*nf*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1669*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb])/48 - 
   (3571*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb])/48 - 
   (2061*CF^3*zb*G[1, 1, 0, 0, 0, zb])/8 - 
   (141*CA*CF*nf*zb*G[1, 1, 0, 0, 0, zb])/8 - 
   20*CF^2*nf*zb*G[1, 1, 0, 0, 0, zb] - (239*CA^2*CF*G[1, 1, 0, 0, 1, zb])/
    8 + 126*CA*CF^2*G[1, 1, 0, 0, 1, zb] + (1157*CF^3*G[1, 1, 0, 0, 1, zb])/
    8 + (61*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/4 + 
   15*CF^2*nf*G[1, 1, 0, 0, 1, zb] - (473*CA^2*CF*G[1, 1, 0, 0, 1, zb])/
    (4*(-1 + zb)) + (1113*CA*CF^2*G[1, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (225*CF^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (61*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (30*CF^2*nf*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (1169*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb])/48 + 
   (242*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb])/3 + 
   (1613*CF^3*zb*G[1, 1, 0, 0, 1, zb])/8 + 
   (61*CA*CF*nf*zb*G[1, 1, 0, 0, 1, zb])/4 + 
   15*CF^2*nf*zb*G[1, 1, 0, 0, 1, zb] - (349*CA^2*CF*G[1, 1, 0, 1, 0, zb])/
    16 + 92*CA*CF^2*G[1, 1, 0, 1, 0, zb] + (647*CF^3*G[1, 1, 0, 1, 0, zb])/
    4 + (51*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/4 + 
   17*CF^2*nf*G[1, 1, 0, 1, 0, zb] - (1535*CA^2*CF*G[1, 1, 0, 1, 0, zb])/
    (16*(-1 + zb)) + (57*CA*CF^2*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (1917*CF^3*G[1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (51*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (33*CF^2*nf*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (839*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb])/48 + 
   (191*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb])/3 + 
   (797*CF^3*zb*G[1, 1, 0, 1, 0, zb])/4 + 
   (51*CA*CF*nf*zb*G[1, 1, 0, 1, 0, zb])/4 + 
   (33*CF^2*nf*zb*G[1, 1, 0, 1, 0, zb])/2 + (91*CA^2*CF*G[1, 1, 0, 1, 1, zb])/
    8 - (771*CA*CF^2*G[1, 1, 0, 1, 1, zb])/8 - 
   (239*CF^3*G[1, 1, 0, 1, 1, zb])/2 - (175*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/
    16 - (53*CF^2*nf*G[1, 1, 0, 1, 1, zb])/4 + 
   (2395*CA^2*CF*G[1, 1, 0, 1, 1, zb])/(32*(-1 + zb)) - 
   (381*CA*CF^2*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (1467*CF^3*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (175*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (51*CF^2*nf*G[1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (215*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb])/24 - 
   (1595*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb])/24 - 
   (315*CF^3*zb*G[1, 1, 0, 1, 1, zb])/2 - 
   (175*CA*CF*nf*zb*G[1, 1, 0, 1, 1, zb])/16 - 
   (51*CF^2*nf*zb*G[1, 1, 0, 1, 1, zb])/4 - 
   (359*CA^2*CF*G[1, 1, 1, 0, 0, zb])/16 + 
   (1077*CA*CF^2*G[1, 1, 1, 0, 0, zb])/16 + (305*CF^3*G[1, 1, 1, 0, 0, zb])/
    2 + (45*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/4 + 
   (29*CF^2*nf*G[1, 1, 1, 0, 0, zb])/2 - (743*CA^2*CF*G[1, 1, 1, 0, 0, zb])/
    (8*(-1 + zb)) + (201*CA*CF^2*G[1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (225*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (45*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (30*CF^2*nf*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (971*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb])/48 + 
   (2819*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb])/48 + 
   (379*CF^3*zb*G[1, 1, 1, 0, 0, zb])/2 + 
   (45*CA*CF*nf*zb*G[1, 1, 1, 0, 0, zb])/4 + 
   15*CF^2*nf*zb*G[1, 1, 1, 0, 0, zb] + (215*CA^2*CF*G[1, 1, 1, 0, 1, zb])/
    16 - (297*CA*CF^2*G[1, 1, 1, 0, 1, zb])/4 - 
   (909*CF^3*G[1, 1, 1, 0, 1, zb])/8 - (159*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/
    16 - (43*CF^2*nf*G[1, 1, 1, 0, 1, zb])/4 + 
   (2457*CA^2*CF*G[1, 1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (621*CA*CF^2*G[1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (159*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (45*CF^2*nf*G[1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (43*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb])/3 - 
   (823*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb])/12 - 
   (1153*CF^3*zb*G[1, 1, 1, 0, 1, zb])/8 - 
   (159*CA*CF*nf*zb*G[1, 1, 1, 0, 1, zb])/16 - 
   (45*CF^2*nf*zb*G[1, 1, 1, 0, 1, zb])/4 + 
   (123*CA^2*CF*G[1, 1, 1, 1, 0, zb])/8 - (109*CA*CF^2*G[1, 1, 1, 1, 0, zb])/
    2 - (459*CF^3*G[1, 1, 1, 1, 0, zb])/4 - 
   (135*CA*CF*nf*G[1, 1, 1, 1, 0, zb])/16 - (45*CF^2*nf*G[1, 1, 1, 1, 0, zb])/
    4 + (2211*CA^2*CF*G[1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (279*CA*CF^2*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (135*CA*CF*nf*G[1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (45*CF^2*nf*G[1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (703*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb])/48 - 
   (691*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb])/12 - 
   (567*CF^3*zb*G[1, 1, 1, 1, 0, zb])/4 - 
   (135*CA*CF*nf*zb*G[1, 1, 1, 1, 0, zb])/16 - 
   (45*CF^2*nf*zb*G[1, 1, 1, 1, 0, zb])/4 - 
   (311*CA^2*CF*G[1, 1, 1, 1, 1, zb])/48 + 
   (5719*CA*CF^2*G[1, 1, 1, 1, 1, zb])/96 + (1371*CF^3*G[1, 1, 1, 1, 1, zb])/
    16 + (243*CA*CF*nf*G[1, 1, 1, 1, 1, zb])/32 + 
   (135*CF^2*nf*G[1, 1, 1, 1, 1, zb])/16 - 
   (3573*CA^2*CF*G[1, 1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (297*CA*CF^2*G[1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (243*CA*CF*nf*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (135*CF^2*nf*G[1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (233*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb])/24 + 
   (6239*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb])/96 + 
   (1719*CF^3*zb*G[1, 1, 1, 1, 1, zb])/16 + 
   (243*CA*CF*nf*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (135*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb])/16 + 
   (357*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb])/2 + 
   (2405*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb])/6 + 
   (512*CF^3*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (357*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (2405*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1024*CF^3*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (357*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, zb])/2 + 
   (2405*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/6 + 
   (512*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (1981*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb])/12 - 
   (1325*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb])/4 - 
   128*CF^3*G[0, 0, 0, 0, 0, 1, zb] - (1981*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb])/
    (6*(-1 + zb)) - (1325*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (256*CF^3*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (1981*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, zb])/12 - 
   (1325*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/4 - 
   128*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   (587*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb])/4 - 
   (3611*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb])/12 - 
   137*CF^3*G[0, 0, 0, 0, 1, 0, zb] - (587*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb])/
    (2*(-1 + zb)) - (3611*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (274*CF^3*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (587*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, zb])/4 - 
   (3611*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb])/12 - 
   137*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb] + 
   (3281*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (5827*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   105*CF^3*G[0, 0, 0, 0, 1, 1, zb] + (3281*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb])/
    (12*(-1 + zb)) + (5827*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (210*CF^3*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (3281*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (5827*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   105*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   (1613*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   (1125*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/4 - 
   144*CF^3*G[0, 0, 0, 1, 0, 0, zb] - (1613*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb])/
    (6*(-1 + zb)) - (1125*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (288*CF^3*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (1613*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   (1125*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/4 - 
   144*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb] + 
   (364*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (5585*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/24 + 
   (443*CF^3*G[0, 0, 0, 1, 0, 1, zb])/4 + 
   (728*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (5585*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (443*CF^3*G[0, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (364*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (5585*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/24 + 
   (443*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb])/4 + 
   (2489*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (4813*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (447*CF^3*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (2489*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (4813*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (447*CF^3*G[0, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (2489*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (4813*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (447*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb])/4 - 
   (1121*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb])/12 - 
   (3871*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb])/24 - 
   (173*CF^3*G[0, 0, 0, 1, 1, 1, zb])/2 - 
   (1121*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (3871*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (173*CF^3*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (1121*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, zb])/12 - 
   (3871*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb])/24 - 
   (173*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb])/2 - 
   (2999*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb])/24 - 
   (6341*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/24 - 
   155*CF^3*G[0, 0, 1, 0, 0, 0, zb] - (2999*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb])/
    (12*(-1 + zb)) - (6341*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (310*CF^3*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (2999*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, zb])/24 - 
   (6341*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb])/24 - 
   155*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   (2693*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (5299*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (239*CF^3*G[0, 0, 1, 0, 0, 1, zb])/2 + 
   (2693*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (5299*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (239*CF^3*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (2693*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (5299*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (239*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb])/2 + 
   (821*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (1617*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   124*CF^3*G[0, 0, 1, 0, 1, 0, zb] + (821*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb])/
    (4*(-1 + zb)) + (1617*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (248*CF^3*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (821*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (1617*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   124*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb] - 
   (2219*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb])/24 - 
   (3991*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/24 - 
   (195*CF^3*G[0, 0, 1, 0, 1, 1, zb])/2 - 
   (2219*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (3991*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (195*CF^3*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (2219*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, zb])/24 - 
   (3991*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb])/24 - 
   (195*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb])/2 + 
   (2045*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb])/24 + 
   (4085*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/24 + 
   (247*CF^3*G[0, 0, 1, 1, 0, 0, zb])/2 + 
   (2045*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (4085*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (247*CF^3*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (2045*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, zb])/24 + 
   (4085*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/24 + 
   (247*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb])/2 - 
   (591*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (3467*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/24 - 
   (379*CF^3*G[0, 0, 1, 1, 0, 1, zb])/4 - 
   (591*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (3467*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (379*CF^3*G[0, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (591*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (3467*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb])/24 - 
   (379*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb])/4 - 
   (499*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (2945*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/24 - 
   (377*CF^3*G[0, 0, 1, 1, 1, 0, zb])/4 - 
   (499*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (2945*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (377*CF^3*G[0, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (499*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (2945*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb])/24 - 
   (377*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb])/4 + 
   (1279*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb])/24 + 
   (617*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/6 + 
   (145*CF^3*G[0, 0, 1, 1, 1, 1, zb])/2 + 
   (1279*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (617*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (145*CF^3*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (1279*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, zb])/24 + 
   (617*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb])/6 + 
   (145*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb])/2 - 
   (239*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb])/2 - 
   (1331*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/6 - 
   (777*CF^3*G[0, 1, 0, 0, 0, 0, zb])/4 - 
   (239*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (1331*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (777*CF^3*G[0, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (239*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, zb])/2 - 
   (1331*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb])/6 - 
   (777*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb])/4 + 
   (2581*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb])/24 + 
   (735*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/4 + 
   (309*CF^3*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (2581*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (735*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (309*CF^3*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (2581*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, zb])/24 + 
   (735*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb])/4 + 
   (309*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (575*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb])/6 + 
   (4163*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb])/24 + 
   (609*CF^3*G[0, 1, 0, 0, 1, 0, zb])/4 + 
   (575*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (4163*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (609*CF^3*G[0, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (575*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, zb])/6 + 
   (4163*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb])/24 + 
   (609*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb])/4 - 
   (345*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb])/4 - 
   (3407*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb])/24 - 
   (489*CF^3*G[0, 1, 0, 0, 1, 1, zb])/4 - 
   (345*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (3407*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (489*CF^3*G[0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (345*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, zb])/4 - 
   (3407*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb])/24 - 
   (489*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb])/4 + 
   (691*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (669*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb])/4 + 
   (307*CF^3*G[0, 1, 0, 1, 0, 0, zb])/2 + 
   (691*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (669*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (307*CF^3*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (691*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (669*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb])/4 + 
   (307*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb])/2 - 
   (917*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb])/12 - 
   (1697*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb])/12 - 
   (487*CF^3*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (917*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (1697*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (487*CF^3*G[0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (917*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, zb])/12 - 
   (1697*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb])/12 - 
   (487*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (395*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb])/6 - 
   (3079*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/24 - 
   (459*CF^3*G[0, 1, 0, 1, 1, 0, zb])/4 - 
   (395*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (3079*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (459*CF^3*G[0, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (395*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, zb])/6 - 
   (3079*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb])/24 - 
   (459*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb])/4 + 
   (463*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (431*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   (181*CF^3*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (463*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (431*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (181*CF^3*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (463*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, zb])/8 + 
   (431*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   (181*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb])/2 + 
   (607*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb])/8 + 
   (1633*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/12 + 
   (583*CF^3*G[0, 1, 1, 0, 0, 0, zb])/4 + 
   (607*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (1633*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (583*CF^3*G[0, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (607*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, zb])/8 + 
   (1633*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/12 + 
   (583*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb])/4 - 
   (1583*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb])/24 - 
   (2827*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/24 - 
   (227*CF^3*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   (1583*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (2827*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (227*CF^3*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (1583*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, zb])/24 - 
   (2827*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb])/24 - 
   (227*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   (1421*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb])/24 - 
   (2653*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/24 - 
   (231*CF^3*G[0, 1, 1, 0, 1, 0, zb])/2 - 
   (1421*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (2653*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (231*CF^3*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1421*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, zb])/24 - 
   (2653*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb])/24 - 
   (231*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb])/2 + 
   (1225*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb])/24 + 
   (2303*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb])/24 + 
   (365*CF^3*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   (1225*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (2303*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (365*CF^3*G[0, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (1225*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, zb])/24 + 
   (2303*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb])/24 + 
   (365*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb])/4 - 
   (1055*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb])/24 - 
   (1127*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/12 - 
   (433*CF^3*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (1055*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (1127*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (433*CF^3*G[0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1055*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, zb])/24 - 
   (1127*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb])/12 - 
   (433*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb])/4 + 
   (901*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb])/24 + 
   (2027*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/24 + 
   (165*CF^3*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (901*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (2027*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (165*CF^3*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (901*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, zb])/24 + 
   (2027*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb])/24 + 
   (165*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (697*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb])/24 + 
   (1763*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb])/24 + 
   81*CF^3*G[0, 1, 1, 1, 1, 0, zb] + (697*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb])/
    (12*(-1 + zb)) + (1763*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (162*CF^3*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (697*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, zb])/24 + 
   (1763*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb])/24 + 
   81*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb] - (387*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb])/
    16 - (267*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (123*CF^3*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (387*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (267*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (123*CF^3*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (387*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   (267*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (123*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (1015*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (6737*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/24 - 
   128*CF^3*G[1, 0, 0, 0, 0, 0, zb] - (1015*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb])/
    (4*(-1 + zb)) - (6737*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (256*CF^3*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (1015*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (6737*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb])/24 - 
   128*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   (465*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb])/4 + 
   (467*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb])/2 + 
   96*CF^3*G[1, 0, 0, 0, 0, 1, zb] + (465*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb])/
    (2*(-1 + zb)) + (467*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (192*CF^3*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (465*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, zb])/4 + 
   (467*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb])/2 + 
   96*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb] + (205*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb])/
    2 + (1723*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/8 + 
   (207*CF^3*G[1, 0, 0, 0, 1, 0, zb])/2 + 
   (205*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (1723*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (207*CF^3*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (205*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, zb])/2 + 
   (1723*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb])/8 + 
   (207*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb])/2 - 
   (377*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb])/4 - 
   (353*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   (159*CF^3*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   (377*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (353*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (159*CF^3*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (377*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, zb])/4 - 
   (353*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   (159*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb])/2 + 
   (1117*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb])/12 + 
   (1623*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/8 + 
   111*CF^3*G[1, 0, 0, 1, 0, 0, zb] + (1117*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb])/
    (6*(-1 + zb)) + (1623*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (222*CF^3*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1117*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, zb])/12 + 
   (1623*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb])/8 + 
   111*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   (337*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   (679*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   (171*CF^3*G[1, 0, 0, 1, 0, 1, zb])/2 - 
   (337*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (679*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (171*CF^3*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (337*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   (679*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb])/4 - 
   (171*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb])/2 - 
   (859*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb])/12 - 
   (1199*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb])/8 - 
   87*CF^3*G[1, 0, 0, 1, 1, 0, zb] - (859*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb])/
    (6*(-1 + zb)) - (1199*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (174*CF^3*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (859*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, zb])/12 - 
   (1199*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb])/8 - 
   87*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   (1555*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb])/24 + 
   (247*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   (135*CF^3*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   (1555*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (247*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (135*CF^3*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (1555*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, zb])/24 + 
   (247*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   (135*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   (259*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (743*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   (513*CF^3*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   (518*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (743*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (513*CF^3*G[1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (259*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (743*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   (513*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb])/4 - 
   (467*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb])/6 - 
   (1255*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/8 - 
   (399*CF^3*G[1, 0, 1, 0, 0, 1, zb])/4 - 
   (467*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (1255*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (399*CF^3*G[1, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (467*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, zb])/6 - 
   (1255*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb])/8 - 
   (399*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb])/4 - 
   (279*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   148*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb] - (411*CF^3*G[1, 0, 1, 0, 1, 0, zb])/
    4 - (279*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (296*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (411*CF^3*G[1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (279*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   148*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb] - 
   (411*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb])/4 + 
   (1517*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb])/24 + 
   (997*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/8 + 
   81*CF^3*G[1, 0, 1, 0, 1, 1, zb] + (1517*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb])/
    (12*(-1 + zb)) + (997*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (162*CF^3*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (1517*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, zb])/24 + 
   (997*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb])/8 + 
   81*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb] - (709*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb])/
    12 - (513*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (405*CF^3*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (709*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (405*CF^3*G[1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (709*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, zb])/12 - 
   (513*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (405*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb])/4 + 
   (1261*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb])/24 + 
   (443*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   78*CF^3*G[1, 0, 1, 1, 0, 1, zb] + (1261*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb])/
    (12*(-1 + zb)) + (443*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (156*CF^3*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (1261*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, zb])/24 + 
   (443*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   78*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb] + 
   (1069*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb])/24 + 
   (199*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (153*CF^3*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (1069*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (199*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (153*CF^3*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (1069*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, zb])/24 + 
   (199*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (153*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb])/2 - 
   (637*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb])/16 - 
   (345*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (117*CF^3*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (637*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (345*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (117*CF^3*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (637*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, zb])/16 - 
   (345*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (117*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb])/2 + 
   (238*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (1337*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   96*CF^3*G[1, 1, 0, 0, 0, 0, zb] + (476*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (1337*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (192*CF^3*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (238*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (1337*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   96*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb] - 72*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb] - 
   (567*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb])/4 - 
   72*CF^3*G[1, 1, 0, 0, 0, 1, zb] - (144*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb])/
    (-1 + zb) - (567*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (144*CF^3*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   72*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, zb] - 
   (567*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb])/4 - 
   72*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb] - (129*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb])/
    2 - (1047*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (315*CF^3*G[1, 1, 0, 0, 1, 0, zb])/4 - 
   (129*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (1047*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (315*CF^3*G[1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (129*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, zb])/2 - 
   (1047*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (315*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb])/4 + 
   (473*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (441*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   (243*CF^3*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   (473*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (441*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (473*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (441*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   (243*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (117*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   123*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb] - (351*CF^3*G[1, 1, 0, 1, 0, 0, zb])/
    4 - (117*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (246*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (351*CF^3*G[1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (117*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   123*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb] - 
   (351*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb])/4 + 
   (423*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (849*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (135*CF^3*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (423*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (849*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (135*CF^3*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (423*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (849*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (135*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb])/2 + 
   (371*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (753*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (279*CF^3*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (371*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (753*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (279*CF^3*G[1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (371*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (753*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (279*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb])/4 - 
   (681*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   81*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb] - 54*CF^3*G[1, 1, 0, 1, 1, 1, zb] - 
   (681*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (162*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (108*CF^3*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (681*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   81*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb] - 
   54*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb] - (95*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb])/
    2 - (843*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   72*CF^3*G[1, 1, 1, 0, 0, 0, zb] - (95*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb])/
    (-1 + zb) - (843*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (144*CF^3*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (95*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, zb])/2 - 
   (843*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   72*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb] + (351*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb])/
    8 + (729*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   54*CF^3*G[1, 1, 1, 0, 0, 1, zb] + (351*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb])/
    (4*(-1 + zb)) + (729*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (108*CF^3*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (351*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   (729*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb])/8 + 
   54*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb] + (309*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb])/
    8 + (171*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (243*CF^3*G[1, 1, 1, 0, 1, 0, zb])/4 + 
   (309*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (171*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (243*CF^3*G[1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (309*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, zb])/8 + 
   (171*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (243*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb])/4 - 
   (585*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb])/16 - 
   (297*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (189*CF^3*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (585*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (297*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (189*CF^3*G[1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (585*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, zb])/16 - 
   (297*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (189*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (249*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   (585*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   54*CF^3*G[1, 1, 1, 1, 0, 0, zb] + (249*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb])/
    (4*(-1 + zb)) + (585*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (108*CF^3*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (249*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   (585*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb])/8 + 
   54*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb] - (477*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb])/
    16 - (513*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb])/8 - 
   (81*CF^3*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   (477*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (477*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (513*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb])/8 - 
   (81*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb])/2 - 
   (387*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (459*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/8 - 
   (81*CF^3*G[1, 1, 1, 1, 1, 0, zb])/2 - 
   (387*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (459*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (387*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (459*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/8 - 
   (81*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb])/2 + 
   (783*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (405*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (243*CF^3*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (783*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (405*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (783*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (405*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/8 + 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb])/8 - (2003621*CA^2*CF*Log[Q2dmu2])/
    6912 + (48421997*CA*CF^2*Log[Q2dmu2])/62208 - 
   (79767*CF^3*Log[Q2dmu2])/128 + (3424447*CA*CF*nf*Log[Q2dmu2])/31104 - 
   (1858379*CF^2*nf*Log[Q2dmu2])/15552 - (15427*CF*nf^2*Log[Q2dmu2])/1944 - 
   (1348195*CA^2*CF*Pi^2*Log[Q2dmu2])/41472 + 
   (819931*CA*CF^2*Pi^2*Log[Q2dmu2])/20736 + (1109*CF^3*Pi^2*Log[Q2dmu2])/
    64 + (92003*CA*CF*nf*Pi^2*Log[Q2dmu2])/20736 + 
   (11305*CF^2*nf*Pi^2*Log[Q2dmu2])/2592 + (59*CF*nf^2*Pi^2*Log[Q2dmu2])/
    288 - (9071*CA^2*CF*Pi^4*Log[Q2dmu2])/69120 - 
   (49237*CA*CF^2*Pi^4*Log[Q2dmu2])/46080 + (11573*CF^3*Pi^4*Log[Q2dmu2])/
    23040 - (20381*CA*CF*nf*Pi^4*Log[Q2dmu2])/138240 - 
   (47*CF^2*nf*Pi^4*Log[Q2dmu2])/23040 - (7398911*CA^2*CF*Log[Q2dmu2])/
    (20736*(-1 + zb)) + (25940777*CA*CF^2*Log[Q2dmu2])/(31104*(-1 + zb)) - 
   (165275*CF^3*Log[Q2dmu2])/(256*(-1 + zb)) + (4035515*CA*CF*nf*Log[Q2dmu2])/
    (31104*(-1 + zb)) - (3609251*CF^2*nf*Log[Q2dmu2])/(31104*(-1 + zb)) - 
   (16643*CF*nf^2*Log[Q2dmu2])/(1944*(-1 + zb)) - 
   (1360463*CA^2*CF*Pi^2*Log[Q2dmu2])/(41472*(-1 + zb)) + 
   (398923*CA*CF^2*Pi^2*Log[Q2dmu2])/(10368*(-1 + zb)) + 
   (14429*CF^3*Pi^2*Log[Q2dmu2])/(768*(-1 + zb)) + 
   (74353*CA*CF*nf*Pi^2*Log[Q2dmu2])/(20736*(-1 + zb)) + 
   (47597*CF^2*nf*Pi^2*Log[Q2dmu2])/(10368*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (49831*CA^2*CF*Pi^4*Log[Q2dmu2])/(55296*(-1 + zb)) - 
   (16631*CA*CF^2*Pi^4*Log[Q2dmu2])/(11520*(-1 + zb)) + 
   (15671*CF^3*Pi^4*Log[Q2dmu2])/(23040*(-1 + zb)) - 
   (20381*CA*CF*nf*Pi^4*Log[Q2dmu2])/(69120*(-1 + zb)) - 
   (47*CF^2*nf*Pi^4*Log[Q2dmu2])/(11520*(-1 + zb)) - 
   (5013599*CA^2*CF*zb*Log[Q2dmu2])/20736 + (35288993*CA*CF^2*zb*Log[Q2dmu2])/
    62208 - (55169*CF^3*zb*Log[Q2dmu2])/128 + 
   (2639767*CA*CF*nf*zb*Log[Q2dmu2])/31104 - (1309193*CF^2*nf*zb*Log[Q2dmu2])/
    15552 - (11287*CF*nf^2*zb*Log[Q2dmu2])/1944 - 
   (899191*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/41472 + 
   (382915*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/20736 + 
   (1567*CF^3*Pi^2*zb*Log[Q2dmu2])/96 + (43127*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/
    20736 + (9241*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/2592 + 
   (47*CF*nf^2*Pi^2*zb*Log[Q2dmu2])/288 + (20051*CA^2*CF*Pi^4*zb*Log[Q2dmu2])/
    34560 - (36149*CA*CF^2*Pi^4*zb*Log[Q2dmu2])/46080 + 
   (3091*CF^3*Pi^4*zb*Log[Q2dmu2])/7680 - 
   (20381*CA*CF*nf*Pi^4*zb*Log[Q2dmu2])/138240 - 
   (47*CF^2*nf*Pi^4*zb*Log[Q2dmu2])/23040 + (9*CA^2*CF*Pi^2*zb^2*Log[Q2dmu2])/
    128 + (91*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2])/128 - 
   (35*CF^3*Pi^2*zb^2*Log[Q2dmu2])/64 - (3*CA*CF*nf*Pi^2*zb^2*Log[Q2dmu2])/
    64 - (3*CA^2*CF*Pi^2*zb^3*Log[Q2dmu2])/128 - 
   (9*CA*CF^2*Pi^2*zb^3*Log[Q2dmu2])/128 + (5*CF^3*Pi^2*zb^3*Log[Q2dmu2])/
    64 + (CA*CF*nf*Pi^2*zb^3*Log[Q2dmu2])/64 + 
   (1706521*CA^2*CF*G[0, zb]*Log[Q2dmu2])/10368 - 
   (6681455*CA*CF^2*G[0, zb]*Log[Q2dmu2])/10368 + 
   (18097*CF^3*G[0, zb]*Log[Q2dmu2])/32 - 
   (382187*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/5184 + 
   (37489*CF^2*nf*G[0, zb]*Log[Q2dmu2])/324 + 
   (349*CF*nf^2*G[0, zb]*Log[Q2dmu2])/54 + 
   (224593*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/6912 - 
   (124717*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/3456 - 
   (2789*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/192 - 
   (17867*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/3456 - 
   (2423*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/864 - 
   (CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/12 + 
   (15571*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/23040 + 
   (619*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/1920 - 
   (115*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/576 + 
   (2323001*CA^2*CF*G[0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (7506811*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) + 
   (1203*CF^3*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (478939*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(5184*(-1 + zb)) + 
   (40019*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
   (403*CF*nf^2*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (285527*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(6912*(-1 + zb)) - 
   (124241*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) - 
   (3295*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (20149*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) - 
   (3247*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (15571*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/(11520*(-1 + zb)) + 
   (619*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(960*(-1 + zb)) - 
   (115*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (1522357*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/10368 - 
   (4779803*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/10368 + 
   (12427*CF^3*zb*G[0, zb]*Log[Q2dmu2])/32 - 
   (304247*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/5184 + 
   (104701*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/1296 + 
   (29*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2])/6 + 
   (167665*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/6912 - 
   (77563*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3456 - 
   (1943*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/192 - 
   (11327*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3456 - 
   (1931*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/864 - 
   (CF*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/12 + 
   (15571*CA^2*CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/23040 + 
   (619*CA*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/1920 - 
   (115*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/576 - 
   (3*CA^2*CF*zb^2*G[0, zb]*Log[Q2dmu2])/64 - 
   (9*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 + 
   (5*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/32 + 
   (CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2])/32 - 
   (10861*CA^2*CF*G[1, zb]*Log[Q2dmu2])/128 + 
   (1574021*CA*CF^2*G[1, zb]*Log[Q2dmu2])/3456 - 
   (14793*CF^3*G[1, zb]*Log[Q2dmu2])/32 + 
   (13873*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/288 - 
   (9919*CF^2*nf*G[1, zb]*Log[Q2dmu2])/108 - 
   (349*CF*nf^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (9527*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/512 + 
   (52823*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/2304 + 
   (1865*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/128 + 
   (2695*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/768 + 
   (2711*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/1152 + 
   (CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/16 - 
   (1193*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/3072 - 
   (239*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/1280 + 
   (115*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/768 - 
   (143489*CA^2*CF*G[1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) + 
   (890315*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (62505*CF^3*G[1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (1459*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (170633*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (403*CF*nf^2*G[1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (32351*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(1536*(-1 + zb)) + 
   (56671*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(2304*(-1 + zb)) + 
   (1051*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (1015*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (3247*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1193*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/(1536*(-1 + zb)) - 
   (239*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(640*(-1 + zb)) + 
   (115*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) - 
   (92429*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/1152 + 
   (1136237*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/3456 - 
   (10187*CF^3*zb*G[1, zb]*Log[Q2dmu2])/32 + 
   (11057*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/288 - 
   (27919*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/432 - 
   (29*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (21265*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/1536 + 
   (38159*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/2304 + 
   (909*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/128 + 
   (513*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/256 + 
   (1067*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/1152 + 
   (CF*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (1193*CA^2*CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/3072 - 
   (239*CA*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/1280 + 
   (115*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/768 + 
   (3*CA^2*CF*zb^2*G[1, zb]*Log[Q2dmu2])/64 + 
   (9*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/64 - 
   (5*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2])/32 - 
   (2945*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/864 + 
   (173639*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (15755*CF^3*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (3233*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/108 - 
   (42143*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (118*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (709*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (18613*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/576 + 
   (53*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (109*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (41*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/36 - 
   (43381*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (218329*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (17523*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (5275*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (49747*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (158*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (477*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (19667*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (67*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (109*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (41*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (26315*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/864 + 
   (33083*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/108 - 
   (10895*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (1507*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/54 - 
   (30797*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (94*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (3055*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/192 + 
   (12109*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/576 + 
   (41*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (109*CA*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (41*CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/36 - 
   (9*CA^2*CF*zb^2*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (91*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (35*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/32 + 
   (3*CA^2*CF*zb^3*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (9*CA*CF^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (5*CF^3*zb^3*G[0, 0, zb]*Log[Q2dmu2])/32 - 
   (CA*CF*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/32 - 
   (17897*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/576 - 
   (72001*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/288 + 
   (12265*CF^3*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (4699*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/288 + 
   (5377*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/72 + 
   (59*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (997*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/192 - 
   (1271*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/48 - 
   (119*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (157*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (17*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (227*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (93833*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (13591*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (8591*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (6341*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (7139*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) - 
   (1925*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (19*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (157*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (17*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1955*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/576 - 
   (27953*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (8515*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (4639*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/288 + 
   (494*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (47*CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (627*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (455*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/24 - 
   (87*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (157*CA*CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (17*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (9*CA^2*CF*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64 + 
   (91*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (35*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CA^2*CF*zb^3*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (9*CA*CF^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/64 + 
   (5*CF^3*zb^3*G[0, 1, zb]*Log[Q2dmu2])/32 + 
   (CA*CF*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/32 - 
   (2953*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/288 - 
   (160925*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/576 + 
   (12665*CF^3*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (1507*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/72 + 
   (10487*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/144 + 
   (59*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (353*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (4523*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (293*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (407*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (41*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (1295*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (225763*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (14037*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (5335*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (3121*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (6533*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(384*(-1 + zb)) - 
   (4517*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (201*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (407*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (41*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (545*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (125105*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/576 + 
   (9223*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (1135*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/72 + 
   (8345*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/144 + 
   (47*CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (1219*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (653*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (345*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (407*CA*CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (41*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (9*CA^2*CF*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (91*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (35*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/32 - 
   (3*CA^2*CF*zb^3*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (9*CA*CF^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (5*CF^3*zb^3*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (CA*CF*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (14387*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (10347*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (1261*CF^3*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (647*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (893*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (59*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (445*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (7507*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (447*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (225*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (41*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (1187*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) + 
   (12151*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (22257*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (4267*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (6377*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (2621*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (1229*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (603*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (225*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (41*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (11407*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (25199*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/192 - 
   (3737*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (1289*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/192 - 
   (2201*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/48 - 
   (47*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (1343*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (3443*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (459*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (225*CA*CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (41*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (9*CA^2*CF*zb^2*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (91*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (35*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (3*CA*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 + 
   (3*CA^2*CF*zb^3*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (9*CA*CF^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (5*CF^3*zb^3*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (CA*CF*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (10417*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (33389*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (3319*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1727*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (598*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (427*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (553*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   6*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (3575*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (64909*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (3975*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (31*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (806*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (32*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (427*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (553*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (12*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6707*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (37919*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/288 + 
   289*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (383*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (478*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (427*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (553*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   6*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (9695*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (1555*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (5043*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (111*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (299*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (4*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (383*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (1571*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (7*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (10507*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (2647*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (6027*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (47*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (403*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (8*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (383*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (1571*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (7*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6695*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (2755*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (3483*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (47*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (239*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (4*CF*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (383*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (1571*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (7*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1703*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (4079*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (2661*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (127*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1249*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (4*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (243*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (207*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (107*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (851*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (7969*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (6249*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (27*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (847*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (8*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (243*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (207*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (107*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (2293*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (4469*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (1839*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (29*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (985*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (4*CF*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (243*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (207*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (107*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4103*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (2189*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (4125*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (305*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (475*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (543*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (165*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (69*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (4397*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (7687*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (2403*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (91*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1291*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (2*CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (543*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (165*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (69*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (2995*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (3563*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (2817*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (137*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (373*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   CF*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (543*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (165*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (69*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (887*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (6785*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (5145*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (103*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (1163*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (4*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (85*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (501*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (9*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (3799*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (18973*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (6165*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (35*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (403*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (8*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (85*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (501*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (9*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (361*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (9197*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (4113*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (13*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1055*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (4*CF*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (85*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (501*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (9*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (13501*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (117*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1977*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1025*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (145*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + CF*nf^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (1319*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (325*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   3*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (15797*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (3295*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (4725*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (367*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (403*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (2*CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1319*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (325*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (6*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (11269*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (73*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1617*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (653*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (133*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   CF*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (1319*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (325*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   3*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (3099*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (1393*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (3963*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (207*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (289*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + CF*nf^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (339*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (363*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (27*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (3947*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (4471*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (4725*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (35*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (403*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (2*CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (339*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (363*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (27*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2643*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (2031*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (3357*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (107*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (269*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   CF*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (339*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (363*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (27*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (5701*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (271*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (6141*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (535*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (865*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (795*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   9*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (81*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (8175*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (4263*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (3645*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (213*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (1209*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (795*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (18*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (81*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4969*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (1101*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (5373*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (339*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (813*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (3*CF*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (795*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   9*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (81*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (951*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (7861*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   304*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 24*CA*CF*nf*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] - (80*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (3063*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (4025*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (400*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (48*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (160*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1527*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (3589*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/48 - 
   240*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   24*CA*CF*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (80*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (683*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2615*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   228*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (165*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   20*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1249*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (885*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (300*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (165*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (40*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (301*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1403*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   180*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (165*CA*CF*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   20*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (253*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1969*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1923*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (137*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (85*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2013*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (459*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1263*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (137*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (85*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (481*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (885*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1503*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (137*CA*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (85*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (271*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (239*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1467*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (29*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (65*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1547*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1181*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (963*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (29*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (65*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (87*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (249*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1143*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (29*CA*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (65*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (359*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1465*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (2007*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (115*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (91*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (203*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (12*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2637*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (115*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (91*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (747*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (465*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1539*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (115*CA*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (91*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (115*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (403*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (765*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (25*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (69*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (665*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (181*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2007*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (25*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (69*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (145*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (91*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (585*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (25*CA*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (69*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (141*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1063*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   195*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (39*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (35*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (495*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (63*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2055*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (39*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (35*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (427*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (339*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (297*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (39*CA*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (35*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (15*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (587*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1197*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (135*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (53*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1527*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (473*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1575*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (135*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (53*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (37*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (267*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (909*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (135*CA*CF*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (53*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (753*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1785*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1695*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (141*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   20*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2361*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (667*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (300*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (141*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (40*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (975*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1189*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1827*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (141*CA*CF*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   20*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (555*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (951*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (621*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (61*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   15*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (487*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1113*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (225*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (61*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (30*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (185*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (659*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (711*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (61*CA*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   15*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (419*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1387*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (681*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (51*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (33*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1591*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (57*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1917*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (51*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (33*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (301*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (995*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (711*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (51*CA*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (33*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (239*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   91*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (255*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (175*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (51*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2491*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (381*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1467*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (175*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (51*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (403*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   66*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (279*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (175*CA*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (51*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (403*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1065*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1251*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (45*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   15*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (743*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (201*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (225*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (45*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (30*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (481*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (817*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1431*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (45*CA*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   15*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (255*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1185*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (465*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (159*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (45*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (2457*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (621*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (159*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (45*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (359*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1001*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (549*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (159*CA*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (45*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (135*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (873*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   117*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (135*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (45*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2211*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (279*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (135*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (45*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (157*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (809*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   135*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (135*CA*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (45*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (63*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1917*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1395*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (243*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (135*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (3573*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (297*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (243*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (135*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (213*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1893*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1647*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (243*CA*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (135*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (373*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (903*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   128*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (373*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (903*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (256*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (373*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (903*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   128*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (343*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (759*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   96*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (343*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (759*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (192*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (343*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (759*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   96*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (609*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1371*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (207*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (609*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1371*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (207*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (609*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1371*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (207*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   71*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (567*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (159*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (142*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (567*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (159*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   71*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (567*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (159*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (549*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1271*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   111*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (549*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1271*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (222*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (549*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1271*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   111*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (495*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   135*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (171*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (495*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (270*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (171*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (495*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   135*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (171*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (419*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (923*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   87*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (419*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (923*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (174*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (419*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (923*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   87*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (95*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (193*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (135*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (95*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (193*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (135*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (95*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (193*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (135*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (247*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   142*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (513*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (247*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (284*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (513*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (247*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   142*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (513*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (443*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (977*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (399*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (443*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (977*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (399*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (443*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (977*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (399*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (99*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (453*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (411*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (99*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (453*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (411*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (99*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (453*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (411*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (359*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (779*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   81*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (359*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (779*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (162*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (359*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (779*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   81*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (321*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   94*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (405*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (321*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (188*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (405*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (321*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   94*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (405*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (139*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (335*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   78*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (139*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (335*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (156*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (139*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (335*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   78*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   28*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (145*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (153*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (56*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (145*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (153*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   28*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (145*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (153*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (387*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (261*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (117*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (387*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (261*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (117*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (387*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (261*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (117*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (551*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1337*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   96*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (551*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1337*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (192*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (551*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1337*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   96*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (127*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (567*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   72*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (127*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (567*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (144*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (127*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (567*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   72*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (223*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1047*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (315*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (223*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1047*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (315*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (223*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1047*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (315*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (417*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (441*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (243*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (417*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (441*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (243*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (417*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (441*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (243*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (199*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   123*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (351*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (199*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (246*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (351*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (199*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   123*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (351*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (367*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (849*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (135*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (367*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (849*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (135*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (367*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (849*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (135*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (311*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (753*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (279*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (311*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (753*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (279*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (311*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (753*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (279*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (585*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   81*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 54*CF^3*G[1, 0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (585*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (162*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + (108*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (585*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   81*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   54*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (95*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (843*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   72*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (95*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (843*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (144*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (95*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (843*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   72*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (351*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   54*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (351*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (729*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (108*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (351*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   54*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (309*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (171*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (243*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (309*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (171*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (243*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (309*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (171*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (243*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (585*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (297*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (189*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (585*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (297*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (189*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (585*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (297*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (189*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (249*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (585*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   54*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (249*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (585*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (108*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (249*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (585*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   54*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (477*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (513*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (81*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (477*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (513*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (81*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (477*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (513*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (81*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (387*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (459*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (81*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (387*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (459*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (81*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (387*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (459*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (81*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (783*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (405*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (783*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (405*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (783*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (405*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (317467*CA^2*CF*Log[Q2dmu2]^2)/6912 - (1519913*CA*CF^2*Log[Q2dmu2]^2)/
    6912 + (14763*CF^3*Log[Q2dmu2]^2)/64 - (44845*CA*CF*nf*Log[Q2dmu2]^2)/
    1728 + (37219*CF^2*nf*Log[Q2dmu2]^2)/864 + (349*CF*nf^2*Log[Q2dmu2]^2)/
    144 + (102935*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/9216 - 
   (61895*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/4608 - (1849*CF^3*Pi^2*Log[Q2dmu2]^2)/
    256 - (11725*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/4608 - 
   (2423*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/2304 - (CF*nf^2*Pi^2*Log[Q2dmu2]^2)/32 + 
   (5561*CA^2*CF*Pi^4*Log[Q2dmu2]^2)/10240 + (7*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/
    40 - (115*CF^3*Pi^4*Log[Q2dmu2]^2)/1536 + (493475*CA^2*CF*Log[Q2dmu2]^2)/
    (6912*(-1 + zb)) - (855755*CA*CF^2*Log[Q2dmu2]^2)/(3456*(-1 + zb)) + 
   (62505*CF^3*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (14759*CA*CF*nf*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (153569*CF^2*nf*Log[Q2dmu2]^2)/(3456*(-1 + zb)) + 
   (403*CF*nf^2*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
   (147229*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/(9216*(-1 + zb)) - 
   (63223*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(4608*(-1 + zb)) - 
   (1051*CF^3*Pi^2*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (13871*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/(4608*(-1 + zb)) - 
   (3247*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(2304*(-1 + zb)) - 
   (CF*nf^2*Pi^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (5561*CA^2*CF*Pi^4*Log[Q2dmu2]^2)/(5120*(-1 + zb)) + 
   (7*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/(20*(-1 + zb)) - 
   (115*CF^3*Pi^4*Log[Q2dmu2]^2)/(768*(-1 + zb)) + 
   (348187*CA^2*CF*zb*Log[Q2dmu2]^2)/6912 - 
   (1195997*CA*CF^2*zb*Log[Q2dmu2]^2)/6912 + (5205*CF^3*zb*Log[Q2dmu2]^2)/
    32 - (38275*CA*CF*nf*zb*Log[Q2dmu2]^2)/1728 + 
   (6667*CF^2*nf*zb*Log[Q2dmu2]^2)/216 + (29*CF*nf^2*zb*Log[Q2dmu2]^2)/16 + 
   (86963*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2)/9216 - 
   (40523*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/4608 - 
   (1417*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/256 - 
   (7249*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/4608 - 
   (1931*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/2304 - 
   (CF*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/32 + (5561*CA^2*CF*Pi^4*zb*Log[Q2dmu2]^2)/
    10240 + (7*CA*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/40 - 
   (115*CF^3*Pi^4*zb*Log[Q2dmu2]^2)/1536 - (CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/
    9 + (179903*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/1152 - 
   (12711*CF^3*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (1079*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (2639*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/72 - 
   (59*CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/36 - 
   (1223*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/384 + 
   (4627*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/384 + 
   (159*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (545*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/384 + 
   (41*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (2507*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
   (222379*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) - 
   (14037*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (1781*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (1547*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
   (79*CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
   (8441*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(768*(-1 + zb)) + 
   (4967*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
   (201*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (545*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (41*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (127*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (142943*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/1152 - 
   (8931*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (363*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (485*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/18 - 
   (47*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/36 - 
   (2519*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/384 + 
   (2971*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/384 + 
   (123*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 + 
   (545*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/384 + 
   (41*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (8959*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/768 - 
   (38219*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/384 + 
   (5067*CF^3*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (2297*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/384 + 
   (85*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (59*CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/48 + 
   (109*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (2395*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (489*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (225*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (41*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (227*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/(768*(-1 + zb)) - 
   (12151*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (22257*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (4267*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
   (6377*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (79*CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (2509*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(512*(-1 + zb)) - 
   (1229*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (603*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (225*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (41*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (317*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/768 - 
   (30923*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/384 + 
   (225*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (2501*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/384 + 
   (503*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/24 + 
   (47*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/48 + 
   (851*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (1051*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (333*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (225*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (41*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (97*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (11945*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (5181*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (67*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (299*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (2*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (237*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (261*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3157*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (19753*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (6165*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (83*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (403*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (237*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (261*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (9*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1781*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (12371*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (3711*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (7*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (239*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (2*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (237*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (261*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (9*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (3905*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (1751*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (3987*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (239*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (299*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (457*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (331*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (4183*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (3607*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (4725*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (37*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (403*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (457*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (331*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (3*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2525*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (2195*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2871*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (59*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (239*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (457*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (331*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (3497*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1955*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3969*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (191*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (293*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (369*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (363*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (27*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3931*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (4471*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (4725*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (35*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (403*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (369*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (363*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (27*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2537*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (2513*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3105*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (59*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (257*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (369*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (363*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (27*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (6789*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (375*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (6147*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (519*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (873*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (795*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (9*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (8175*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (4263*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (3645*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (213*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (1209*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (3*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (795*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (9*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (81*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (5433*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (1995*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (4959*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (291*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (789*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (795*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (9*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (551*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1255*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   114*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 7*CA*CF*nf*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 10*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1783*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (197*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (150*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (14*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (20*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (935*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (319*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   90*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 7*CA*CF*nf*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - 10*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (99*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (705*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (171*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 6*CA*CF*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (15*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (363*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (693*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (225*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (12*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (15*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (183*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (303*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   6*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (15*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (285*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (237*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (729*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (39*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (33*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1143*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (9*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1917*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (39*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (33*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (141*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (27*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (567*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (39*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (33*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (147*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   33*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (279*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (135*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1779*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (201*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1467*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (135*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (51*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (51*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (105*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   54*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (135*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (51*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (471*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1017*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1305*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (45*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (15*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (753*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (201*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (225*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (45*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (15*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (693*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (669*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1269*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (45*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (15*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (165*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (579*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (159*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (45*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (2505*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (621*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (675*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (159*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (45*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (537*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (441*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (159*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (45*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 27*CA*CF^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (963*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (135*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (45*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (2211*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (279*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (135*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (45*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (435*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (165*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (999*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (135*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (45*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (159*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (1929*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1431*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (243*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (135*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3573*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (297*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (243*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (135*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (75*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1617*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1539*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (243*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (135*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   27*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (267*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   48*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (54*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (267*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (96*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   27*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (267*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   48*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (195*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   57*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 36*CF^3*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (195*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (114*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (72*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (195*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   57*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   36*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (339*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (825*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (315*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (339*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (825*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (315*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (339*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (825*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (315*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (315*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (351*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (243*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (315*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (351*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (243*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (315*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (351*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (243*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   18*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (381*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (351*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (36*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (381*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (351*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   18*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (381*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (351*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (261*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (669*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (261*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (669*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (135*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (261*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (669*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (207*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (573*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (279*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (207*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (573*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (279*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (207*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (573*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (279*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (387*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (63*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   27*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (387*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (63*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (54*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (387*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (63*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   27*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (333*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (843*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   36*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (333*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (843*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (72*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (333*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (843*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   36*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (309*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   27*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (309*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (729*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (54*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (309*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   27*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (267*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (171*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (267*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (171*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (243*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (267*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (171*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (243*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (513*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (297*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (513*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (297*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (189*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (513*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (297*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (249*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (585*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   27*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (249*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (585*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (54*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (249*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (585*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   27*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (477*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (513*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (477*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (477*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (513*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (387*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (459*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (387*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (459*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (387*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (459*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (81*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (783*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (405*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (243*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (783*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (405*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (783*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (405*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (243*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (12023*CA^2*CF*Log[Q2dmu2]^3)/2304 + (35627*CA*CF^2*Log[Q2dmu2]^3)/1152 - 
   (1689*CF^3*Log[Q2dmu2]^3)/32 + (707*CA*CF*nf*Log[Q2dmu2]^3)/384 - 
   (1333*CF^2*nf*Log[Q2dmu2]^3)/144 - (59*CF*nf^2*Log[Q2dmu2]^3)/144 + 
   (5*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/768 + (2609*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/
    768 + (159*CF^3*Pi^2*Log[Q2dmu2]^3)/128 + 
   (373*CA*CF*nf*Pi^2*Log[Q2dmu2]^3)/768 + (41*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/
    384 + (2995*CA^2*CF*Log[Q2dmu2]^3)/(2304*(-1 + zb)) + 
   (11305*CA*CF^2*Log[Q2dmu2]^3)/(288*(-1 + zb)) - 
   (7419*CF^3*Log[Q2dmu2]^3)/(128*(-1 + zb)) + (1433*CA*CF*nf*Log[Q2dmu2]^3)/
    (384*(-1 + zb)) - (6161*CF^2*nf*Log[Q2dmu2]^3)/(576*(-1 + zb)) - 
   (79*CF*nf^2*Log[Q2dmu2]^3)/(144*(-1 + zb)) - 
   (4093*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/(1536*(-1 + zb)) + 
   (1439*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/(384*(-1 + zb)) + 
   (201*CF^3*Pi^2*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (373*CA*CF*nf*Pi^2*Log[Q2dmu2]^3)/(384*(-1 + zb)) + 
   (41*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (1117*CA^2*CF*zb*Log[Q2dmu2]^3)/2304 + (32435*CA*CF^2*zb*Log[Q2dmu2]^3)/
    1152 - (615*CF^3*zb*Log[Q2dmu2]^3)/16 + (317*CA*CF*nf*zb*Log[Q2dmu2]^3)/
    128 - (997*CF^2*nf*zb*Log[Q2dmu2]^3)/144 - (47*CF*nf^2*zb*Log[Q2dmu2]^3)/
    144 - (1417*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^3)/768 + 
   (1673*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/768 + 
   (123*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/128 + 
   (373*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^3)/768 + 
   (41*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/384 - 
   (1351*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (2507*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/192 + 
   (1329*CF^3*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (211*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/192 + 
   (299*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/48 + (CF*nf^2*G[0, zb]*Log[Q2dmu2]^3)/
    6 - (217*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (17*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (9*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (1537*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (4315*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) + 
   (1575*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (29*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) + 
   (403*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(48*(-1 + zb)) + 
   (CF*nf^2*G[0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (217*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (17*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (9*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (807*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (2861*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/192 + 
   (975*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (7*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/192 + 
   (239*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/48 + 
   (CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (217*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/128 - 
   (17*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (9*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 + 
   (2335*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (565*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/128 - 
   (2061*CF^3*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (157*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/128 - 
   (299*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/64 - (CF*nf^2*G[1, zb]*Log[Q2dmu2]^3)/
    8 + (293*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (3*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (27*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (2693*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/(256*(-1 + zb)) + 
   (1421*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (1215*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (71*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (403*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (CF*nf^2*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (293*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (3*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (27*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (1555*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (901*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/128 - 
   (1521*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (49*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/128 - 
   (239*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (293*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (3*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (27*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (135*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (277*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (57*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (27*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (5*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (27*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (17*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (75*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (27*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (5*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (243*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (37*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (45*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (27*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (5*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (45*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (171*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (45*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (15*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (675*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (147*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (225*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (45*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (15*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (45*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (15*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (135*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (45*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (15*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (27*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (279*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (333*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (45*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (15*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (729*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (93*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (225*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (45*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (15*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (45*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (147*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (297*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (45*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (15*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (33*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (639*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (495*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (81*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (45*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (1191*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (99*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (675*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (81*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (45*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (135*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (423*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (459*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (81*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (45*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   6*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (117*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   12*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (12*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (117*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (24*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   6*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (117*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   12*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (21*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (201*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   9*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (21*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (201*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (18*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (21*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (201*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   9*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (69*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (93*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (81*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (69*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (93*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (81*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (69*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (93*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (81*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (129*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (81*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (63*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (129*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (81*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (63*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (129*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (81*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (63*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (39*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (195*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   9*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (39*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (195*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (18*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (39*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (195*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   9*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (147*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (171*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (147*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (171*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (27*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (147*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (171*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (129*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (153*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (129*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (153*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (27*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (129*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (153*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (27*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (261*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (135*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (81*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (261*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (135*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (261*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (135*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (81*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (3183*CA^2*CF*Log[Q2dmu2]^4)/1024 - (349*CA*CF^2*Log[Q2dmu2]^4)/512 + 
   (2061*CF^3*Log[Q2dmu2]^4)/256 + (245*CA*CF*nf*Log[Q2dmu2]^4)/512 + 
   (299*CF^2*nf*Log[Q2dmu2]^4)/256 + (CF*nf^2*Log[Q2dmu2]^4)/32 - 
   (711*CA^2*CF*Pi^2*Log[Q2dmu2]^4)/1024 - (117*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/
    256 - (27*CF^3*Pi^2*Log[Q2dmu2]^4)/256 - (4101*CA^2*CF*Log[Q2dmu2]^4)/
    (1024*(-1 + zb)) - (1109*CA*CF^2*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
   (1215*CF^3*Log[Q2dmu2]^4)/(128*(-1 + zb)) + (199*CA*CF*nf*Log[Q2dmu2]^4)/
    (512*(-1 + zb)) + (403*CF^2*nf*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (CF*nf^2*Log[Q2dmu2]^4)/(16*(-1 + zb)) - (711*CA^2*CF*Pi^2*Log[Q2dmu2]^4)/
    (512*(-1 + zb)) - (117*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (27*CF^3*Pi^2*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (2187*CA^2*CF*zb*Log[Q2dmu2]^4)/1024 - (841*CA*CF^2*zb*Log[Q2dmu2]^4)/
    512 + (1557*CF^3*zb*Log[Q2dmu2]^4)/256 + (89*CA*CF*nf*zb*Log[Q2dmu2]^4)/
    512 + (239*CF^2*nf*zb*Log[Q2dmu2]^4)/256 + (CF*nf^2*zb*Log[Q2dmu2]^4)/
    32 - (711*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^4)/1024 - 
   (117*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^4)/256 - (27*CF^3*Pi^2*zb*Log[Q2dmu2]^4)/
    256 + (57*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/64 - 
   (291*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (171*CF^3*G[0, zb]*Log[Q2dmu2]^4)/32 - 
   (51*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (15*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (789*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (123*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (225*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (51*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (15*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (15*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^4)/8 - 
   (75*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (135*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
   (51*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (15*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/32 - 
   (63*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (621*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (513*CF^3*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (81*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (45*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/128 - 
   (1143*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
   (99*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (675*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (81*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (45*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (81*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^4)/64 + 
   (261*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (405*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (81*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (45*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (81*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (45*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (9*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (81*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (45*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (9*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) + 
   (81*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (45*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (9*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (135*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (153*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (135*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (153*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (27*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (135*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (153*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (135*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (153*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (135*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (153*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (27*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (135*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (153*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (261*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (135*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (81*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (261*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (135*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (81*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (261*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (135*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (81*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + (9*CA^2*CF*Log[Q2dmu2]^5)/80 - 
   (747*CA*CF^2*Log[Q2dmu2]^5)/1280 - (513*CF^3*Log[Q2dmu2]^5)/640 - 
   (117*CA*CF*nf*Log[Q2dmu2]^5)/1280 - (9*CF^2*nf*Log[Q2dmu2]^5)/128 + 
   (315*CA^2*CF*Log[Q2dmu2]^5)/(512*(-1 + zb)) - (9*CA*CF^2*Log[Q2dmu2]^5)/
    (20*(-1 + zb)) - (135*CF^3*Log[Q2dmu2]^5)/(128*(-1 + zb)) - 
   (117*CA*CF*nf*Log[Q2dmu2]^5)/(640*(-1 + zb)) - 
   (9*CF^2*nf*Log[Q2dmu2]^5)/(64*(-1 + zb)) + (261*CA^2*CF*zb*Log[Q2dmu2]^5)/
    640 - (63*CA*CF^2*zb*Log[Q2dmu2]^5)/256 - (81*CF^3*zb*Log[Q2dmu2]^5)/
    128 - (117*CA*CF*nf*zb*Log[Q2dmu2]^5)/1280 - (9*CF^2*nf*zb*Log[Q2dmu2]^5)/
    128 + (189*CA^2*CF*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/160 + (27*CF^3*G[0, zb]*Log[Q2dmu2]^5)/
    80 + (189*CA^2*CF*G[0, zb]*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (81*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(80*(-1 + zb)) + 
   (27*CF^3*G[0, zb]*Log[Q2dmu2]^5)/(40*(-1 + zb)) + 
   (189*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (81*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (27*CF^3*zb*G[0, zb]*Log[Q2dmu2]^5)/80 - 
   (297*CA^2*CF*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/64 - (81*CF^3*G[1, zb]*Log[Q2dmu2]^5)/
    320 - (297*CA^2*CF*G[1, zb]*Log[Q2dmu2]^5)/(640*(-1 + zb)) - 
   (27*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(32*(-1 + zb)) - 
   (81*CF^3*G[1, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (297*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/64 - 
   (81*CF^3*zb*G[1, zb]*Log[Q2dmu2]^5)/320 + (189*CA^2*CF*Log[Q2dmu2]^6)/
    2560 + (27*CA*CF^2*Log[Q2dmu2]^6)/320 + (27*CF^3*Log[Q2dmu2]^6)/640 + 
   (189*CA^2*CF*Log[Q2dmu2]^6)/(1280*(-1 + zb)) + 
   (27*CA*CF^2*Log[Q2dmu2]^6)/(160*(-1 + zb)) + (27*CF^3*Log[Q2dmu2]^6)/
    (320*(-1 + zb)) + (189*CA^2*CF*zb*Log[Q2dmu2]^6)/2560 + 
   (27*CA*CF^2*zb*Log[Q2dmu2]^6)/320 + (27*CF^3*zb*Log[Q2dmu2]^6)/640 - 
   (189037*CA^2*CF*Zeta[3])/10368 + (213923*CA*CF^2*Zeta[3])/1296 - 
   (7629*CF^3*Zeta[3])/32 - (68423*CA*CF*nf*Zeta[3])/5184 - 
   (9467*CF^2*nf*Zeta[3])/1296 - (1003*CF*nf^2*Zeta[3])/648 - 
   (22193*CA^2*CF*Pi^2*Zeta[3])/6912 + (2885*CA*CF^2*Pi^2*Zeta[3])/192 + 
   (3931*CF^3*Pi^2*Zeta[3])/576 + (10723*CA*CF*nf*Pi^2*Zeta[3])/3456 - 
   (187*CF^2*nf*Pi^2*Zeta[3])/192 - (728393*CA^2*CF*Zeta[3])/
    (10368*(-1 + zb)) + (1229473*CA*CF^2*Zeta[3])/(5184*(-1 + zb)) - 
   (53159*CF^3*Zeta[3])/(192*(-1 + zb)) - (48553*CA*CF*nf*Zeta[3])/
    (5184*(-1 + zb)) - (12107*CF^2*nf*Zeta[3])/(2592*(-1 + zb)) - 
   (1343*CF*nf^2*Zeta[3])/(648*(-1 + zb)) - (42413*CA^2*CF*Pi^2*Zeta[3])/
    (3456*(-1 + zb)) + (17585*CA*CF^2*Pi^2*Zeta[3])/(1152*(-1 + zb)) + 
   (4963*CF^3*Pi^2*Zeta[3])/(576*(-1 + zb)) + (10723*CA*CF*nf*Pi^2*Zeta[3])/
    (1728*(-1 + zb)) - (187*CF^2*nf*Pi^2*Zeta[3])/(96*(-1 + zb)) - 
   (427009*CA^2*CF*zb*Zeta[3])/10368 + (55169*CA*CF^2*zb*Zeta[3])/324 - 
   (17285*CF^3*zb*Zeta[3])/96 - (29891*CA*CF*nf*zb*Zeta[3])/5184 - 
   (10289*CF^2*nf*zb*Zeta[3])/1296 - (799*CF*nf^2*zb*Zeta[3])/648 - 
   (44009*CA^2*CF*Pi^2*zb*Zeta[3])/6912 + (1799*CA*CF^2*Pi^2*zb*Zeta[3])/
    192 + (1013*CF^3*Pi^2*zb*Zeta[3])/192 + (10723*CA*CF*nf*Pi^2*zb*Zeta[3])/
    3456 - (187*CF^2*nf*Pi^2*zb*Zeta[3])/192 - (3*CA^2*CF*zb^2*Zeta[3])/16 - 
   (91*CA*CF^2*zb^2*Zeta[3])/48 + (35*CF^3*zb^2*Zeta[3])/24 + 
   (CA*CF*nf*zb^2*Zeta[3])/8 + (CA^2*CF*zb^3*Zeta[3])/16 + 
   (3*CA*CF^2*zb^3*Zeta[3])/16 - (5*CF^3*zb^3*Zeta[3])/24 - 
   (CA*CF*nf*zb^3*Zeta[3])/24 - (124441*CA^2*CF*G[0, zb]*Zeta[3])/1728 - 
   (2323*CA*CF^2*G[0, zb]*Zeta[3])/108 + (4705*CF^3*G[0, zb]*Zeta[3])/24 + 
   (20611*CA*CF*nf*G[0, zb]*Zeta[3])/864 + (2213*CF^2*nf*G[0, zb]*Zeta[3])/
    216 + (17*CF*nf^2*G[0, zb]*Zeta[3])/27 - 
   (215*CA^2*CF*Pi^2*G[0, zb]*Zeta[3])/36 - 
   (3043*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/288 - 
   (223*CF^3*Pi^2*G[0, zb]*Zeta[3])/72 - (111335*CA^2*CF*G[0, zb]*Zeta[3])/
    (1728*(-1 + zb)) - (36707*CA*CF^2*G[0, zb]*Zeta[3])/(432*(-1 + zb)) + 
   (2885*CF^3*G[0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (20765*CA*CF*nf*G[0, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (2809*CF^2*nf*G[0, zb]*Zeta[3])/(216*(-1 + zb)) + 
   (34*CF*nf^2*G[0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (215*CA^2*CF*Pi^2*G[0, zb]*Zeta[3])/(18*(-1 + zb)) - 
   (3043*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (223*CF^3*Pi^2*G[0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (73429*CA^2*CF*zb*G[0, zb]*Zeta[3])/1728 - 
   (12785*CA*CF^2*zb*G[0, zb]*Zeta[3])/216 + (597*CF^3*zb*G[0, zb]*Zeta[3])/
    4 + (12871*CA*CF*nf*zb*G[0, zb]*Zeta[3])/864 + 
   (2135*CF^2*nf*zb*G[0, zb]*Zeta[3])/216 + (17*CF*nf^2*zb*G[0, zb]*Zeta[3])/
    27 - (215*CA^2*CF*Pi^2*zb*G[0, zb]*Zeta[3])/36 - 
   (3043*CA*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/288 - 
   (223*CF^3*Pi^2*zb*G[0, zb]*Zeta[3])/72 + (37517*CA^2*CF*G[1, zb]*Zeta[3])/
    1152 + (21337*CA*CF^2*G[1, zb]*Zeta[3])/576 - 
   (4833*CF^3*G[1, zb]*Zeta[3])/32 - (9299*CA*CF*nf*G[1, zb]*Zeta[3])/576 - 
   (2459*CF^2*nf*G[1, zb]*Zeta[3])/288 - (17*CF*nf^2*G[1, zb]*Zeta[3])/36 + 
   (1235*CA^2*CF*Pi^2*G[1, zb]*Zeta[3])/288 + 
   (441*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/64 + (223*CF^3*Pi^2*G[1, zb]*Zeta[3])/
    96 + (41719*CA^2*CF*G[1, zb]*Zeta[3])/(1152*(-1 + zb)) + 
   (54197*CA*CF^2*G[1, zb]*Zeta[3])/(576*(-1 + zb)) - 
   (3017*CF^3*G[1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (8785*CA*CF*nf*G[1, zb]*Zeta[3])/(576*(-1 + zb)) - 
   (3343*CF^2*nf*G[1, zb]*Zeta[3])/(288*(-1 + zb)) - 
   (17*CF*nf^2*G[1, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (1235*CA^2*CF*Pi^2*G[1, zb]*Zeta[3])/(144*(-1 + zb)) + 
   (441*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/(32*(-1 + zb)) + 
   (223*CF^3*Pi^2*G[1, zb]*Zeta[3])/(48*(-1 + zb)) + 
   (36065*CA^2*CF*zb*G[1, zb]*Zeta[3])/1152 + 
   (30637*CA*CF^2*zb*G[1, zb]*Zeta[3])/576 - (4313*CF^3*zb*G[1, zb]*Zeta[3])/
    32 - (6143*CA*CF*nf*zb*G[1, zb]*Zeta[3])/576 - 
   (2807*CF^2*nf*zb*G[1, zb]*Zeta[3])/288 - (17*CF*nf^2*zb*G[1, zb]*Zeta[3])/
    36 + (1235*CA^2*CF*Pi^2*zb*G[1, zb]*Zeta[3])/288 + 
   (441*CA*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/64 + 
   (223*CF^3*Pi^2*zb*G[1, zb]*Zeta[3])/96 + 
   (3547*CA^2*CF*G[0, 0, zb]*Zeta[3])/72 - 
   (14611*CA*CF^2*G[0, 0, zb]*Zeta[3])/144 - (431*CF^3*G[0, 0, zb]*Zeta[3])/
    3 - (1429*CA*CF*nf*G[0, 0, zb]*Zeta[3])/72 - 
   (47*CF^2*nf*G[0, 0, zb]*Zeta[3])/9 + (18253*CA^2*CF*G[0, 0, zb]*Zeta[3])/
    (144*(-1 + zb)) - (9587*CA*CF^2*G[0, 0, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (563*CF^3*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (1429*CA*CF*nf*G[0, 0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (94*CF^2*nf*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (4597*CA^2*CF*zb*G[0, 0, zb]*Zeta[3])/72 - 
   (7411*CA*CF^2*zb*G[0, 0, zb]*Zeta[3])/144 - 113*CF^3*zb*G[0, 0, zb]*
    Zeta[3] - (1429*CA*CF*nf*zb*G[0, 0, zb]*Zeta[3])/72 - 
   (47*CF^2*nf*zb*G[0, 0, zb]*Zeta[3])/9 - (2465*CA^2*CF*G[0, 1, zb]*Zeta[3])/
    96 + (2843*CA*CF^2*G[0, 1, zb]*Zeta[3])/48 + 
   (239*CF^3*G[0, 1, zb]*Zeta[3])/2 + (205*CA*CF*nf*G[0, 1, zb]*Zeta[3])/16 + 
   (9*CF^2*nf*G[0, 1, zb]*Zeta[3])/2 - (1715*CA^2*CF*G[0, 1, zb]*Zeta[3])/
    (24*(-1 + zb)) + (1199*CA*CF^2*G[0, 1, zb]*Zeta[3])/(48*(-1 + zb)) + 
   (1229*CF^3*G[0, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (205*CA*CF*nf*G[0, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (9*CF^2*nf*G[0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (3437*CA^2*CF*zb*G[0, 1, zb]*Zeta[3])/96 + 
   (1183*CA*CF^2*zb*G[0, 1, zb]*Zeta[3])/48 + 88*CF^3*zb*G[0, 1, zb]*
    Zeta[3] + (205*CA*CF*nf*zb*G[0, 1, zb]*Zeta[3])/16 + 
   (9*CF^2*nf*zb*G[0, 1, zb]*Zeta[3])/2 - (2765*CA^2*CF*G[1, 0, zb]*Zeta[3])/
    96 + (139*CA*CF^2*G[1, 0, zb]*Zeta[3])/3 + (885*CF^3*G[1, 0, zb]*Zeta[3])/
    8 + (655*CA*CF*nf*G[1, 0, zb]*Zeta[3])/48 + 
   (65*CF^2*nf*G[1, 0, zb]*Zeta[3])/12 - (1341*CA^2*CF*G[1, 0, zb]*Zeta[3])/
    (16*(-1 + zb)) + (215*CA*CF^2*G[1, 0, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (563*CF^3*G[1, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (655*CA*CF*nf*G[1, 0, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (47*CF^2*nf*G[1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (3295*CA^2*CF*zb*G[1, 0, zb]*Zeta[3])/96 + 
   (229*CA*CF^2*zb*G[1, 0, zb]*Zeta[3])/6 + (825*CF^3*zb*G[1, 0, zb]*Zeta[3])/
    8 + (655*CA*CF*nf*zb*G[1, 0, zb]*Zeta[3])/48 + 
   (47*CF^2*nf*zb*G[1, 0, zb]*Zeta[3])/12 + 
   (2785*CA^2*CF*G[1, 1, zb]*Zeta[3])/192 - (475*CA*CF^2*G[1, 1, zb]*Zeta[3])/
    24 - (1375*CF^3*G[1, 1, zb]*Zeta[3])/16 - 
   (303*CA*CF*nf*G[1, 1, zb]*Zeta[3])/32 - (65*CF^2*nf*G[1, 1, zb]*Zeta[3])/
    16 + (2399*CA^2*CF*G[1, 1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (189*CA*CF^2*G[1, 1, zb]*Zeta[3])/(32*(-1 + zb)) - 
   (1689*CF^3*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (303*CA*CF*nf*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (41*CF^2*nf*G[1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (4009*CA^2*CF*zb*G[1, 1, zb]*Zeta[3])/192 - 
   (307*CA*CF^2*zb*G[1, 1, zb]*Zeta[3])/12 - 
   (1195*CF^3*zb*G[1, 1, zb]*Zeta[3])/16 - 
   (303*CA*CF*nf*zb*G[1, 1, zb]*Zeta[3])/32 - 
   (41*CF^2*nf*zb*G[1, 1, zb]*Zeta[3])/16 + 
   (85*CA^2*CF*G[0, 0, 0, zb]*Zeta[3])/2 + 
   (703*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/6 + (184*CF^3*G[0, 0, 0, zb]*Zeta[3])/
    3 + (85*CA^2*CF*G[0, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (703*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (368*CF^3*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (85*CA^2*CF*zb*G[0, 0, 0, zb]*Zeta[3])/2 + 
   (703*CA*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/6 + 
   (184*CF^3*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (91*CA^2*CF*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (639*CA*CF^2*G[0, 0, 1, zb]*Zeta[3])/8 - (103*CF^3*G[0, 0, 1, zb]*Zeta[3])/
    2 - (182*CA^2*CF*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (639*CA*CF^2*G[0, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (103*CF^3*G[0, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (91*CA^2*CF*zb*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (639*CA*CF^2*zb*G[0, 0, 1, zb]*Zeta[3])/8 - 
   (103*CF^3*zb*G[0, 0, 1, zb]*Zeta[3])/2 - 
   (707*CA^2*CF*G[0, 1, 0, zb]*Zeta[3])/24 - 
   (1615*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/24 - 
   (125*CF^3*G[0, 1, 0, zb]*Zeta[3])/2 - (707*CA^2*CF*G[0, 1, 0, zb]*Zeta[3])/
    (12*(-1 + zb)) - (1615*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (125*CF^3*G[0, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (707*CA^2*CF*zb*G[0, 1, 0, zb]*Zeta[3])/24 - 
   (1615*CA*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/24 - 
   (125*CF^3*zb*G[0, 1, 0, zb]*Zeta[3])/2 + 
   (499*CA^2*CF*G[0, 1, 1, zb]*Zeta[3])/24 + 
   (175*CA*CF^2*G[0, 1, 1, zb]*Zeta[3])/4 + (185*CF^3*G[0, 1, 1, zb]*Zeta[3])/
    4 + (499*CA^2*CF*G[0, 1, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (175*CA*CF^2*G[0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (185*CF^3*G[0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (499*CA^2*CF*zb*G[0, 1, 1, zb]*Zeta[3])/24 + 
   (175*CA*CF^2*zb*G[0, 1, 1, zb]*Zeta[3])/4 + 
   (185*CF^3*zb*G[0, 1, 1, zb]*Zeta[3])/4 - 
   (279*CA^2*CF*G[1, 0, 0, zb]*Zeta[3])/8 - 
   (1891*CA*CF^2*G[1, 0, 0, zb]*Zeta[3])/24 - 46*CF^3*G[1, 0, 0, zb]*
    Zeta[3] - (279*CA^2*CF*G[1, 0, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (1891*CA*CF^2*G[1, 0, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (92*CF^3*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (279*CA^2*CF*zb*G[1, 0, 0, zb]*Zeta[3])/8 - 
   (1891*CA*CF^2*zb*G[1, 0, 0, zb]*Zeta[3])/24 - 46*CF^3*zb*G[1, 0, 0, zb]*
    Zeta[3] + (599*CA^2*CF*G[1, 0, 1, zb]*Zeta[3])/24 + 
   (213*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/4 + 42*CF^3*G[1, 0, 1, zb]*Zeta[3] + 
   (599*CA^2*CF*G[1, 0, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (213*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (84*CF^3*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (599*CA^2*CF*zb*G[1, 0, 1, zb]*Zeta[3])/24 + 
   (213*CA*CF^2*zb*G[1, 0, 1, zb]*Zeta[3])/4 + 42*CF^3*zb*G[1, 0, 1, zb]*
    Zeta[3] + (263*CA^2*CF*G[1, 1, 0, zb]*Zeta[3])/12 + 
   (191*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/4 + (69*CF^3*G[1, 1, 0, zb]*Zeta[3])/
    2 + (263*CA^2*CF*G[1, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (191*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (69*CF^3*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (263*CA^2*CF*zb*G[1, 1, 0, zb]*Zeta[3])/12 + 
   (191*CA*CF^2*zb*G[1, 1, 0, zb]*Zeta[3])/4 + 
   (69*CF^3*zb*G[1, 1, 0, zb]*Zeta[3])/2 - 
   (245*CA^2*CF*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (501*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (207*CF^3*G[1, 1, 1, zb]*Zeta[3])/8 - (245*CA^2*CF*G[1, 1, 1, zb]*Zeta[3])/
    (8*(-1 + zb)) - (501*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (207*CF^3*G[1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (245*CA^2*CF*zb*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (501*CA*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (207*CF^3*zb*G[1, 1, 1, zb]*Zeta[3])/8 - 
   (29717*CA^2*CF*Log[Q2dmu2]*Zeta[3])/1152 - 
   (26833*CA*CF^2*Log[Q2dmu2]*Zeta[3])/576 + (4969*CF^3*Log[Q2dmu2]*Zeta[3])/
    32 + (11003*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/576 + 
   (791*CF^2*nf*Log[Q2dmu2]*Zeta[3])/288 + (17*CF*nf^2*Log[Q2dmu2]*Zeta[3])/
    36 - (965*CA^2*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/192 - 
   (1405*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/192 - 
   (223*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/96 - 
   (13975*CA^2*CF*Log[Q2dmu2]*Zeta[3])/(1152*(-1 + zb)) - 
   (54509*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(576*(-1 + zb)) + 
   (3017*CF^3*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (11953*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/(576*(-1 + zb)) + 
   (559*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) + 
   (17*CF*nf^2*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
   (965*CA^2*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/(96*(-1 + zb)) - 
   (1405*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(96*(-1 + zb)) - 
   (223*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) - 
   (9809*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3])/1152 - 
   (37441*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/576 + 
   (3813*CF^3*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (6647*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/576 + 
   (875*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/288 + 
   (17*CF*nf^2*zb*Log[Q2dmu2]*Zeta[3])/36 - 
   (965*CA^2*CF*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/192 - 
   (1405*CA*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/192 - 
   (223*CF^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/96 + 
   (801*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (2347*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (431*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (215*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (29*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (1071*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (115*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (563*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (215*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (29*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) + 
   (1141*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (847*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (339*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (215*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (29*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (827*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (173*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1323*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (303*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (41*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (801*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (189*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(32*(-1 + zb)) + 
   (1689*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (303*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (41*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (1551*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (79*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (1143*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (303*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (41*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (47*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (137*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   46*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (47*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (137*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (92*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (47*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (137*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   46*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (131*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (89*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   42*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (131*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (89*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (84*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (131*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (89*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   42*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (167*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (191*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (69*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (167*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (191*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (69*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (167*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (191*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (69*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (245*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (501*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (207*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (245*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
   (501*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
   (207*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (245*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (501*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (207*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (675*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/128 - 14*CA*CF^2*Log[Q2dmu2]^2*
    Zeta[3] - (1293*CF^3*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (363*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (7*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/32 + (585*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/
    (32*(-1 + zb)) - (169*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/(64*(-1 + zb)) - 
   (1689*CF^3*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (363*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) + 
   (7*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (1371*CA^2*CF*zb*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (47*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (1017*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (363*CA*CF*nf*zb*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (7*CF^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (135*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (345*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (69*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (135*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (345*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (69*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) + 
   (135*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (345*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (69*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (243*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (501*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (207*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (243*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) - 
   (501*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) - 
   (207*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (243*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (501*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (207*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (45*CA^2*CF*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (165*CA*CF^2*Log[Q2dmu2]^3*Zeta[3])/32 + (69*CF^3*Log[Q2dmu2]^3*Zeta[3])/
    16 + (45*CA^2*CF*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) + 
   (165*CA*CF^2*Log[Q2dmu2]^3*Zeta[3])/(16*(-1 + zb)) + 
   (69*CF^3*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) + 
   (45*CA^2*CF*zb*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (165*CA*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (69*CF^3*zb*Log[Q2dmu2]^3*Zeta[3])/16 + (2551*CA^2*CF*Zeta[3]^2)/192 + 
   (65*CA*CF^2*Zeta[3]^2)/6 + (235*CF^3*Zeta[3]^2)/16 + 
   (2551*CA^2*CF*Zeta[3]^2)/(96*(-1 + zb)) + (65*CA*CF^2*Zeta[3]^2)/
    (3*(-1 + zb)) + (235*CF^3*Zeta[3]^2)/(8*(-1 + zb)) + 
   (2551*CA^2*CF*zb*Zeta[3]^2)/192 + (65*CA*CF^2*zb*Zeta[3]^2)/6 + 
   (235*CF^3*zb*Zeta[3]^2)/16 + (52897*CA^2*CF*Zeta[5])/960 - 
   (53743*CA*CF^2*Zeta[5])/480 - (5499*CF^3*Zeta[5])/80 - 
   (6563*CA*CF*nf*Zeta[5])/480 - (47*CF^2*nf*Zeta[5])/16 + 
   (10801*CA^2*CF*Zeta[5])/(96*(-1 + zb)) - (12431*CA*CF^2*Zeta[5])/
    (120*(-1 + zb)) - (1443*CF^3*Zeta[5])/(16*(-1 + zb)) - 
   (6563*CA*CF*nf*Zeta[5])/(240*(-1 + zb)) - (47*CF^2*nf*Zeta[5])/
    (8*(-1 + zb)) + (18477*CA^2*CF*zb*Zeta[5])/320 - 
   (6743*CA*CF^2*zb*Zeta[5])/96 - (867*CF^3*zb*Zeta[5])/16 - 
   (6563*CA*CF*nf*zb*Zeta[5])/480 - (47*CF^2*nf*zb*Zeta[5])/16 + 
   (1199*CA^2*CF*G[0, zb]*Zeta[5])/60 + (1441*CA*CF^2*G[0, zb]*Zeta[5])/15 + 
   (291*CF^3*G[0, zb]*Zeta[5])/10 + (1199*CA^2*CF*G[0, zb]*Zeta[5])/
    (30*(-1 + zb)) + (2882*CA*CF^2*G[0, zb]*Zeta[5])/(15*(-1 + zb)) + 
   (291*CF^3*G[0, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (1199*CA^2*CF*zb*G[0, zb]*Zeta[5])/60 + (1441*CA*CF^2*zb*G[0, zb]*Zeta[5])/
    15 + (291*CF^3*zb*G[0, zb]*Zeta[5])/10 - (1453*CA^2*CF*G[1, zb]*Zeta[5])/
    80 - (131*CA*CF^2*G[1, zb]*Zeta[5])/2 - (873*CF^3*G[1, zb]*Zeta[5])/40 - 
   (1453*CA^2*CF*G[1, zb]*Zeta[5])/(40*(-1 + zb)) - 
   (131*CA*CF^2*G[1, zb]*Zeta[5])/(-1 + zb) - (873*CF^3*G[1, zb]*Zeta[5])/
    (20*(-1 + zb)) - (1453*CA^2*CF*zb*G[1, zb]*Zeta[5])/80 - 
   (131*CA*CF^2*zb*G[1, zb]*Zeta[5])/2 - (873*CF^3*zb*G[1, zb]*Zeta[5])/40 + 
   (403*CA^2*CF*Log[Q2dmu2]*Zeta[5])/80 + (2331*CA*CF^2*Log[Q2dmu2]*Zeta[5])/
    40 + (873*CF^3*Log[Q2dmu2]*Zeta[5])/40 + 
   (403*CA^2*CF*Log[Q2dmu2]*Zeta[5])/(40*(-1 + zb)) + 
   (2331*CA*CF^2*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) + 
   (873*CF^3*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) + 
   (403*CA^2*CF*zb*Log[Q2dmu2]*Zeta[5])/80 + 
   (2331*CA*CF^2*zb*Log[Q2dmu2]*Zeta[5])/40 + 
   (873*CF^3*zb*Log[Q2dmu2]*Zeta[5])/40) + 
 ep^2*((19785786685*CA^2*CF)/6718464 - (35527953665*CA*CF^2)/6718464 + 
   (4613693*CF^3)/1536 - (2932675517*CA*CF*nf)/3359232 + 
   (1014590465*CF^2*nf)/1679616 + (49357*CF*nf^2)/972 + 
   (729397139*CA^2*CF*Pi^2)/2239488 - (1308439387*CA*CF^2*Pi^2)/2239488 + 
   (266455*CF^3*Pi^2)/1536 - (8579137*CA*CF*nf*Pi^2)/1119744 - 
   (13969517*CF^2*nf*Pi^2)/559872 - (15427*CF*nf^2*Pi^2)/7776 - 
   (94527359*CA^2*CF*Pi^4)/14929920 + (6983059*CA*CF^2*Pi^4)/497664 - 
   (118823*CF^3*Pi^4)/23040 + (8976799*CA*CF*nf*Pi^4)/7464960 - 
   (6775*CF^2*nf*Pi^4)/62208 - (7847*CF*nf^2*Pi^4)/311040 + 
   (5461129*CA^2*CF*Pi^6)/34836480 - (1173421*CA*CF^2*Pi^6)/6967296 - 
   (83281*CF^3*Pi^6)/1935360 - (39673*CA*CF*nf*Pi^6)/34836480 - 
   (187559*CF^2*nf*Pi^6)/5806080 + (21469057469*CA^2*CF)/
    (6718464*(-1 + zb)) - (18281388563*CA*CF^2)/(3359232*(-1 + zb)) + 
   (3120389*CF^3)/(1024*(-1 + zb)) - (3168086125*CA*CF*nf)/
    (3359232*(-1 + zb)) + (1904133215*CF^2*nf)/(3359232*(-1 + zb)) + 
   (454421*CF*nf^2)/(8748*(-1 + zb)) + (666957523*CA^2*CF*Pi^2)/
    (2239488*(-1 + zb)) - (647393953*CA*CF^2*Pi^2)/(1119744*(-1 + zb)) + 
   (1586089*CF^3*Pi^2)/(9216*(-1 + zb)) + (1599835*CA*CF*nf*Pi^2)/
    (1119744*(-1 + zb)) - (19998755*CF^2*nf*Pi^2)/(1119744*(-1 + zb)) - 
   (16643*CF*nf^2*Pi^2)/(7776*(-1 + zb)) - (118755451*CA^2*CF*Pi^4)/
    (14929920*(-1 + zb)) + (9923773*CA*CF^2*Pi^4)/(622080*(-1 + zb)) - 
   (1672879*CF^3*Pi^4)/(276480*(-1 + zb)) + (9656189*CA*CF*nf*Pi^4)/
    (7464960*(-1 + zb)) - (254629*CF^2*nf*Pi^4)/(1244160*(-1 + zb)) - 
   (10507*CF*nf^2*Pi^4)/(311040*(-1 + zb)) + (20488837*CA^2*CF*Pi^6)/
    (69672960*(-1 + zb)) - (589457*CA*CF^2*Pi^6)/(3483648*(-1 + zb)) - 
   (41173*CF^3*Pi^6)/(645120*(-1 + zb)) - (39673*CA*CF*nf*Pi^6)/
    (17418240*(-1 + zb)) - (187559*CF^2*nf*Pi^6)/(2903040*(-1 + zb)) + 
   (13911014881*CA^2*CF*zb)/6718464 - (24103900481*CA*CF^2*zb)/6718464 + 
   (3147959*CF^3*zb)/1536 - (2112129065*CA*CF*nf*zb)/3359232 + 
   (716525111*CF^2*nf*zb)/1679616 + (321509*CF*nf^2*zb)/8748 + 
   (401003207*CA^2*CF*Pi^2*zb)/2239488 - (791205343*CA*CF^2*Pi^2*zb)/
    2239488 + (497603*CF^3*Pi^2*zb)/4608 - (2438857*CA*CF*nf*Pi^2*zb)/
    1119744 - (9652643*CF^2*nf*Pi^2*zb)/559872 - 
   (11287*CF*nf^2*Pi^2*zb)/7776 - (56781371*CA^2*CF*Pi^4*zb)/14929920 + 
   (17941847*CA*CF^2*Pi^4*zb)/2488320 - (15857*CF^3*Pi^4*zb)/11520 + 
   (5270659*CA*CF*nf*Pi^4*zb)/7464960 - (34343*CF^2*nf*Pi^4*zb)/311040 - 
   (6251*CF*nf^2*Pi^4*zb)/311040 + (6064367*CA^2*CF*Pi^6*zb)/34836480 - 
   (4152553*CA*CF^2*Pi^6*zb)/34836480 - (70037*CF^3*Pi^6*zb)/1935360 - 
   (39673*CA*CF*nf*Pi^6*zb)/34836480 - (187559*CF^2*nf*Pi^6*zb)/5806080 + 
   (9421*CA^2*CF*Pi^2*zb^2)/4608 - (48359*CA*CF^2*Pi^2*zb^2)/1536 + 
   (50209*CF^3*Pi^2*zb^2)/2304 + (1247*CA*CF*nf*Pi^2*zb^2)/768 + 
   (13*CA^2*CF*Pi^4*zb^2)/960 + (1201*CA*CF^2*Pi^4*zb^2)/8640 - 
   (29*CF^3*Pi^4*zb^2)/270 - (13*CA*CF*nf*Pi^4*zb^2)/1440 + 
   (8189*CA^2*CF*Pi^2*zb^3)/13824 + (2507*CA*CF^2*Pi^2*zb^3)/1536 - 
   (485*CF^3*Pi^2*zb^3)/256 - (2647*CA*CF*nf*Pi^2*zb^3)/6912 - 
   (13*CA^2*CF*Pi^4*zb^3)/2880 - (13*CA*CF^2*Pi^4*zb^3)/960 + 
   (13*CF^3*Pi^4*zb^3)/864 + (13*CA*CF*nf*Pi^4*zb^3)/4320 - 
   (2768448545*CA^2*CF*G[0, zb])/1119744 + (5492472995*CA*CF^2*G[0, zb])/
    1119744 - (138185*CF^3*G[0, zb])/48 + (15383431*CA*CF*nf*G[0, zb])/
    20736 - (89836123*CF^2*nf*G[0, zb])/139968 - (207775*CF*nf^2*G[0, zb])/
    4374 - (115569281*CA^2*CF*Pi^2*G[0, zb])/373248 + 
   (163706401*CA*CF^2*Pi^2*G[0, zb])/373248 - (37495*CF^3*Pi^2*G[0, zb])/
    384 + (2455009*CA*CF*nf*Pi^2*G[0, zb])/186624 + 
   (1136005*CF^2*nf*Pi^2*G[0, zb])/46656 + (349*CF*nf^2*Pi^2*G[0, zb])/216 + 
   (10897949*CA^2*CF*Pi^4*G[0, zb])/2488320 - (3847667*CA*CF^2*Pi^4*G[0, zb])/
    414720 + (334849*CF^3*Pi^4*G[0, zb])/69120 - 
   (850843*CA*CF*nf*Pi^4*G[0, zb])/1244160 + (3323*CF^2*nf*Pi^4*G[0, zb])/
    20736 + (133*CF*nf^2*Pi^4*G[0, zb])/12960 - (77873*CA^2*CF*Pi^6*G[0, zb])/
    3483648 + (312173*CA*CF^2*Pi^6*G[0, zb])/2177280 + 
   (473*CF^3*Pi^6*G[0, zb])/34560 - (3041352745*CA^2*CF*G[0, zb])/
    (1119744*(-1 + zb)) + (5745626935*CA*CF^2*G[0, zb])/(1119744*(-1 + zb)) - 
   (377797*CF^3*G[0, zb])/(128*(-1 + zb)) + (150628919*CA*CF*nf*G[0, zb])/
    (186624*(-1 + zb)) - (88891907*CF^2*nf*G[0, zb])/(139968*(-1 + zb)) - 
   (216527*CF*nf^2*G[0, zb])/(4374*(-1 + zb)) - 
   (110545441*CA^2*CF*Pi^2*G[0, zb])/(373248*(-1 + zb)) + 
   (160320293*CA*CF^2*Pi^2*G[0, zb])/(373248*(-1 + zb)) - 
   (54053*CF^3*Pi^2*G[0, zb])/(576*(-1 + zb)) + 
   (1408817*CA*CF*nf*Pi^2*G[0, zb])/(186624*(-1 + zb)) + 
   (1087949*CF^2*nf*Pi^2*G[0, zb])/(46656*(-1 + zb)) + 
   (403*CF*nf^2*Pi^2*G[0, zb])/(216*(-1 + zb)) + 
   (16507771*CA^2*CF*Pi^4*G[0, zb])/(2488320*(-1 + zb)) - 
   (4616971*CA*CF^2*Pi^4*G[0, zb])/(414720*(-1 + zb)) + 
   (44903*CF^3*Pi^4*G[0, zb])/(7680*(-1 + zb)) - 
   (1211093*CA*CF*nf*Pi^4*G[0, zb])/(1244160*(-1 + zb)) + 
   (22799*CF^2*nf*Pi^4*G[0, zb])/(103680*(-1 + zb)) + 
   (133*CF*nf^2*Pi^4*G[0, zb])/(6480*(-1 + zb)) - 
   (77873*CA^2*CF*Pi^6*G[0, zb])/(1741824*(-1 + zb)) + 
   (312173*CA*CF^2*Pi^6*G[0, zb])/(1088640*(-1 + zb)) + 
   (473*CF^3*Pi^6*G[0, zb])/(17280*(-1 + zb)) - 
   (1907086139*CA^2*CF*zb*G[0, zb])/1119744 + 
   (3670078217*CA*CF^2*zb*G[0, zb])/1119744 - (375697*CF^3*zb*G[0, zb])/192 + 
   (99735305*CA*CF*nf*zb*G[0, zb])/186624 - (30940205*CF^2*nf*zb*G[0, zb])/
    69984 - (150799*CF*nf^2*zb*G[0, zb])/4374 - 
   (67114949*CA^2*CF*Pi^2*zb*G[0, zb])/373248 + 
   (82773025*CA*CF^2*Pi^2*zb*G[0, zb])/373248 - (44321*CF^3*Pi^2*zb*G[0, zb])/
    1152 + (1315849*CA*CF*nf*Pi^2*zb*G[0, zb])/186624 + 
   (430733*CF^2*nf*Pi^2*zb*G[0, zb])/23328 + (29*CF*nf^2*Pi^2*zb*G[0, zb])/
    24 + (6364589*CA^2*CF*Pi^4*zb*G[0, zb])/2488320 - 
   (2048501*CA*CF^2*Pi^4*zb*G[0, zb])/414720 + (174359*CF^3*Pi^4*zb*G[0, zb])/
    69120 - (593071*CA*CF*nf*Pi^4*zb*G[0, zb])/1244160 + 
   (23299*CF^2*nf*Pi^4*zb*G[0, zb])/103680 + (133*CF*nf^2*Pi^4*zb*G[0, zb])/
    12960 - (77873*CA^2*CF*Pi^6*zb*G[0, zb])/3483648 + 
   (312173*CA*CF^2*Pi^6*zb*G[0, zb])/2177280 + (473*CF^3*Pi^6*zb*G[0, zb])/
    34560 + (5891*CA^2*CF*zb^2*G[0, zb])/6912 + (1757*CA*CF^2*zb^2*G[0, zb])/
    768 - (1033*CF^3*zb^2*G[0, zb])/384 - (1885*CA*CF*nf*zb^2*G[0, zb])/
    3456 - (457*CA^2*CF*Pi^2*zb^2*G[0, zb])/3456 + 
   (5605*CA*CF^2*Pi^2*zb^2*G[0, zb])/384 - (5975*CF^3*Pi^2*zb^2*G[0, zb])/
    576 - (707*CA*CF*nf*Pi^2*zb^2*G[0, zb])/864 - 
   (2405*CA^2*CF*Pi^2*zb^3*G[0, zb])/6912 - (767*CA*CF^2*Pi^2*zb^3*G[0, zb])/
    768 + (1313*CF^3*Pi^2*zb^3*G[0, zb])/1152 + 
   (793*CA*CF*nf*Pi^2*zb^3*G[0, zb])/3456 + (624576073*CA^2*CF*G[1, zb])/
    373248 - (1373633051*CA*CF^2*G[1, zb])/373248 + 
   (76917*CF^3*G[1, zb])/32 - (98194921*CA*CF*nf*G[1, zb])/186624 + 
   (24346513*CF^2*nf*G[1, zb])/46656 + (207775*CF*nf^2*G[1, zb])/5832 + 
   (6829229*CA^2*CF*Pi^2*G[1, zb])/41472 - (34062739*CA*CF^2*Pi^2*G[1, zb])/
    124416 + (1075*CF^3*Pi^2*G[1, zb])/36 - (103949*CA*CF*nf*Pi^2*G[1, zb])/
    10368 - (80875*CF^2*nf*Pi^2*G[1, zb])/3888 - (349*CF*nf^2*Pi^2*G[1, zb])/
    288 - (836275*CA^2*CF*Pi^4*G[1, zb])/331776 + 
   (1760129*CA*CF^2*Pi^4*G[1, zb])/276480 - (117811*CF^3*Pi^4*G[1, zb])/
    46080 + (41573*CA*CF*nf*Pi^4*G[1, zb])/92160 - 
   (6377*CF^2*nf*Pi^4*G[1, zb])/82944 - (133*CF*nf^2*Pi^4*G[1, zb])/17280 + 
   (228929*CA^2*CF*Pi^6*G[1, zb])/34836480 - (149449*CA*CF^2*Pi^6*G[1, zb])/
    1451520 - (473*CF^3*Pi^6*G[1, zb])/46080 + (684094061*CA^2*CF*G[1, zb])/
    (373248*(-1 + zb)) - (360001909*CA*CF^2*G[1, zb])/(93312*(-1 + zb)) + 
   (1259967*CF^3*G[1, zb])/(512*(-1 + zb)) - (105713981*CA*CF*nf*G[1, zb])/
    (186624*(-1 + zb)) + (97549133*CF^2*nf*G[1, zb])/(186624*(-1 + zb)) + 
   (216527*CF*nf^2*G[1, zb])/(5832*(-1 + zb)) + 
   (2288417*CA^2*CF*Pi^2*G[1, zb])/(13824*(-1 + zb)) - 
   (13858795*CA*CF^2*Pi^2*G[1, zb])/(62208*(-1 + zb)) - 
   (15899*CF^3*Pi^2*G[1, zb])/(1536*(-1 + zb)) - 
   (3193*CA*CF*nf*Pi^2*G[1, zb])/(288*(-1 + zb)) - 
   (1623773*CF^2*nf*Pi^2*G[1, zb])/(62208*(-1 + zb)) - 
   (403*CF*nf^2*Pi^2*G[1, zb])/(288*(-1 + zb)) - 
   (4198357*CA^2*CF*Pi^4*G[1, zb])/(1658880*(-1 + zb)) + 
   (2280329*CA*CF^2*Pi^4*G[1, zb])/(276480*(-1 + zb)) - 
   (28267*CF^3*Pi^4*G[1, zb])/(7680*(-1 + zb)) + 
   (63967*CA*CF*nf*Pi^4*G[1, zb])/(92160*(-1 + zb)) - 
   (22513*CF^2*nf*Pi^4*G[1, zb])/(82944*(-1 + zb)) - 
   (133*CF*nf^2*Pi^4*G[1, zb])/(8640*(-1 + zb)) + 
   (228929*CA^2*CF*Pi^6*G[1, zb])/(17418240*(-1 + zb)) - 
   (149449*CA*CF^2*Pi^6*G[1, zb])/(725760*(-1 + zb)) - 
   (473*CF^3*Pi^6*G[1, zb])/(23040*(-1 + zb)) + 
   (426759235*CA^2*CF*zb*G[1, zb])/373248 - (923151185*CA*CF^2*zb*G[1, zb])/
    373248 + (312323*CF^3*zb*G[1, zb])/192 - (70076719*CA*CF*nf*zb*G[1, zb])/
    186624 + (2092421*CF^2*nf*zb*G[1, zb])/5832 + 
   (150799*CF*nf^2*zb*G[1, zb])/5832 + (980911*CA^2*CF*Pi^2*zb*G[1, zb])/
    13824 - (3332803*CA*CF^2*Pi^2*zb*G[1, zb])/124416 - 
   (17215*CF^3*Pi^2*zb*G[1, zb])/288 + (2327*CA*CF*nf*Pi^2*zb*G[1, zb])/
    3456 - (210007*CF^2*nf*Pi^2*zb*G[1, zb])/15552 - 
   (29*CF*nf^2*Pi^2*zb*G[1, zb])/32 - (489079*CA^2*CF*Pi^4*zb*G[1, zb])/
    331776 + (1295777*CA*CF^2*Pi^4*zb*G[1, zb])/276480 - 
   (18791*CF^3*Pi^4*zb*G[1, zb])/5120 + (59467*CA*CF*nf*Pi^4*zb*G[1, zb])/
    276480 - (191497*CF^2*nf*Pi^4*zb*G[1, zb])/414720 - 
   (133*CF*nf^2*Pi^4*zb*G[1, zb])/17280 + (228929*CA^2*CF*Pi^6*zb*G[1, zb])/
    34836480 - (149449*CA*CF^2*Pi^6*zb*G[1, zb])/1451520 - 
   (473*CF^3*Pi^6*zb*G[1, zb])/46080 - (5891*CA^2*CF*zb^2*G[1, zb])/6912 - 
   (1757*CA*CF^2*zb^2*G[1, zb])/768 + (1033*CF^3*zb^2*G[1, zb])/384 + 
   (1885*CA*CF*nf*zb^2*G[1, zb])/3456 + (41*CA^2*CF*Pi^2*zb^2*G[1, zb])/
    6912 - (3293*CA*CF^2*Pi^2*zb^2*G[1, zb])/768 + 
   (3515*CF^3*Pi^2*zb^2*G[1, zb])/1152 + (773*CA*CF*nf*Pi^2*zb^2*G[1, zb])/
    3456 + (185*CA^2*CF*Pi^2*zb^3*G[1, zb])/1728 + 
   (59*CA*CF^2*Pi^2*zb^3*G[1, zb])/192 - (101*CF^3*Pi^2*zb^3*G[1, zb])/288 - 
   (61*CA*CF*nf*Pi^2*zb^3*G[1, zb])/864 + (219926501*CA^2*CF*G[0, 0, zb])/
    186624 - (570571499*CA*CF^2*G[0, 0, zb])/186624 + 
   (829519*CF^3*G[0, 0, zb])/384 - (49239323*CA*CF*nf*G[0, 0, zb])/93312 + 
   (30921011*CF^2*nf*G[0, 0, zb])/46656 + (30854*CF*nf^2*G[0, 0, zb])/729 + 
   (1017925*CA^2*CF*Pi^2*G[0, 0, zb])/3456 - 
   (5722495*CA*CF^2*Pi^2*G[0, 0, zb])/15552 + (40781*CF^3*Pi^2*G[0, 0, zb])/
    1152 - (5135*CA*CF*nf*Pi^2*G[0, 0, zb])/216 - 
   (328145*CF^2*nf*Pi^2*G[0, 0, zb])/15552 - (59*CF*nf^2*Pi^2*G[0, 0, zb])/
    54 + (35441*CA^2*CF*Pi^4*G[0, 0, zb])/41472 + 
   (229999*CA*CF^2*Pi^4*G[0, 0, zb])/69120 - (11573*CF^3*Pi^4*G[0, 0, zb])/
    4320 + (4223*CA*CF*nf*Pi^4*G[0, 0, zb])/20736 - 
   (433*CF^2*nf*Pi^4*G[0, 0, zb])/4320 + (268508293*CA^2*CF*G[0, 0, zb])/
    (186624*(-1 + zb)) - (631441483*CA*CF^2*G[0, 0, zb])/(186624*(-1 + zb)) + 
   (875447*CF^3*G[0, 0, zb])/(384*(-1 + zb)) - 
   (55921867*CA*CF*nf*G[0, 0, zb])/(93312*(-1 + zb)) + 
   (32031199*CF^2*nf*G[0, 0, zb])/(46656*(-1 + zb)) + 
   (33286*CF*nf^2*G[0, 0, zb])/(729*(-1 + zb)) + 
   (1035929*CA^2*CF*Pi^2*G[0, 0, zb])/(3456*(-1 + zb)) - 
   (5567789*CA*CF^2*Pi^2*G[0, 0, zb])/(15552*(-1 + zb)) + 
   (31813*CF^3*Pi^2*G[0, 0, zb])/(1152*(-1 + zb)) - 
   (2261*CA*CF*nf*Pi^2*G[0, 0, zb])/(108*(-1 + zb)) - 
   (377941*CF^2*nf*Pi^2*G[0, 0, zb])/(15552*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*G[0, 0, zb])/(54*(-1 + zb)) - 
   (43333*CA^2*CF*Pi^4*G[0, 0, zb])/(51840*(-1 + zb)) + 
   (20909*CA*CF^2*Pi^4*G[0, 0, zb])/(4608*(-1 + zb)) - 
   (15671*CF^3*Pi^4*G[0, 0, zb])/(4320*(-1 + zb)) + 
   (4223*CA*CF*nf*Pi^4*G[0, 0, zb])/(10368*(-1 + zb)) - 
   (433*CF^2*nf*Pi^4*G[0, 0, zb])/(2160*(-1 + zb)) + 
   (159496037*CA^2*CF*zb*G[0, 0, zb])/186624 - 
   (370984667*CA*CF^2*zb*G[0, 0, zb])/186624 + (186947*CF^3*zb*G[0, 0, zb])/
    128 - (35667719*CA*CF*nf*zb*G[0, 0, zb])/93312 + 
   (20681111*CF^2*nf*zb*G[0, 0, zb])/46656 + (22574*CF*nf^2*zb*G[0, 0, zb])/
    729 + (607243*CA^2*CF*Pi^2*zb*G[0, 0, zb])/3456 - 
   (356711*CA*CF^2*Pi^2*zb*G[0, 0, zb])/1944 + 
   (7657*CF^3*Pi^2*zb*G[0, 0, zb])/1152 - (365*CA*CF*nf*Pi^2*zb*G[0, 0, zb])/
    24 - (253763*CF^2*nf*Pi^2*zb*G[0, 0, zb])/15552 - 
   (47*CF*nf^2*Pi^2*zb*G[0, 0, zb])/54 - (11351*CA^2*CF*Pi^4*zb*G[0, 0, zb])/
    207360 + (30803*CA*CF^2*Pi^4*zb*G[0, 0, zb])/13824 - 
   (3091*CF^3*Pi^4*zb*G[0, 0, zb])/1440 + (4223*CA*CF*nf*Pi^4*zb*G[0, 0, zb])/
    20736 - (433*CF^2*nf*Pi^4*zb*G[0, 0, zb])/4320 - 
   (35945*CA^2*CF*zb^2*G[0, 0, zb])/6912 + (15307*CA*CF^2*zb^2*G[0, 0, zb])/
    256 - (15341*CF^3*zb^2*G[0, 0, zb])/384 - 
   (8693*CA*CF*nf*zb^2*G[0, 0, zb])/3456 - 
   (145*CA^2*CF*Pi^2*zb^2*G[0, 0, zb])/256 - 
   (13243*CA*CF^2*Pi^2*zb^2*G[0, 0, zb])/2304 + 
   (5099*CF^3*Pi^2*zb^2*G[0, 0, zb])/1152 + 
   (145*CA*CF*nf*Pi^2*zb^2*G[0, 0, zb])/384 - (8189*CA^2*CF*zb^3*G[0, 0, zb])/
    6912 - (2507*CA*CF^2*zb^3*G[0, 0, zb])/768 + (485*CF^3*zb^3*G[0, 0, zb])/
    128 + (2647*CA*CF*nf*zb^3*G[0, 0, zb])/3456 + 
   (145*CA^2*CF*Pi^2*zb^3*G[0, 0, zb])/768 + 
   (145*CA*CF^2*Pi^2*zb^3*G[0, 0, zb])/256 - (725*CF^3*Pi^2*zb^3*G[0, 0, zb])/
    1152 - (145*CA*CF*nf*Pi^2*zb^3*G[0, 0, zb])/1152 - 
   (34981691*CA^2*CF*G[0, 1, zb])/62208 + (118676705*CA*CF^2*G[0, 1, zb])/
    62208 - (622837*CF^3*G[0, 1, zb])/384 + (11042297*CA*CF*nf*G[0, 1, zb])/
    31104 - (8132501*CF^2*nf*G[0, 1, zb])/15552 - 
   (15427*CF*nf^2*G[0, 1, zb])/486 - (1134805*CA^2*CF*Pi^2*G[0, 1, zb])/
    6912 + (1973207*CA*CF^2*Pi^2*G[0, 1, zb])/10368 + 
   (33599*CF^3*Pi^2*G[0, 1, zb])/1152 + (54737*CA*CF*nf*Pi^2*G[0, 1, zb])/
    3456 + (21011*CF^2*nf*Pi^2*G[0, 1, zb])/1296 + 
   (59*CF*nf^2*Pi^2*G[0, 1, zb])/72 - (2279*CA^2*CF*Pi^4*G[0, 1, zb])/8640 - 
   (72731*CA*CF^2*Pi^4*G[0, 1, zb])/17280 + (21883*CF^3*Pi^4*G[0, 1, zb])/
    5760 - (14327*CA*CF*nf*Pi^4*G[0, 1, zb])/69120 + 
   (181*CF^2*nf*Pi^4*G[0, 1, zb])/640 - (46228411*CA^2*CF*G[0, 1, zb])/
    (62208*(-1 + zb)) + (134024125*CA*CF^2*G[0, 1, zb])/(62208*(-1 + zb)) - 
   (656155*CF^3*G[0, 1, zb])/(384*(-1 + zb)) + 
   (12573673*CA*CF*nf*G[0, 1, zb])/(31104*(-1 + zb)) - 
   (8459593*CF^2*nf*G[0, 1, zb])/(15552*(-1 + zb)) - 
   (16643*CF*nf^2*G[0, 1, zb])/(486*(-1 + zb)) - 
   (1124177*CA^2*CF*Pi^2*G[0, 1, zb])/(6912*(-1 + zb)) + 
   (1730977*CA*CF^2*Pi^2*G[0, 1, zb])/(10368*(-1 + zb)) + 
   (52943*CF^3*Pi^2*G[0, 1, zb])/(1152*(-1 + zb)) + 
   (49597*CA*CF*nf*Pi^2*G[0, 1, zb])/(3456*(-1 + zb)) + 
   (46205*CF^2*nf*Pi^2*G[0, 1, zb])/(2592*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*G[0, 1, zb])/(72*(-1 + zb)) + 
   (178901*CA^2*CF*Pi^4*G[0, 1, zb])/(138240*(-1 + zb)) - 
   (456833*CA*CF^2*Pi^4*G[0, 1, zb])/(69120*(-1 + zb)) + 
   (29551*CF^3*Pi^4*G[0, 1, zb])/(5760*(-1 + zb)) - 
   (14327*CA*CF*nf*Pi^4*G[0, 1, zb])/(34560*(-1 + zb)) + 
   (181*CF^2*nf*Pi^4*G[0, 1, zb])/(320*(-1 + zb)) - 
   (26489561*CA^2*CF*zb*G[0, 1, zb])/62208 + 
   (76394159*CA*CF^2*zb*G[0, 1, zb])/62208 - (418477*CF^3*zb*G[0, 1, zb])/
    384 + (7955387*CA*CF*nf*zb*G[0, 1, zb])/31104 - 
   (5442737*CF^2*nf*zb*G[0, 1, zb])/15552 - (11287*CF*nf^2*zb*G[0, 1, zb])/
    486 - (572323*CA^2*CF*Pi^2*zb*G[0, 1, zb])/6912 + 
   (303613*CA*CF^2*Pi^2*zb*G[0, 1, zb])/5184 + 
   (58817*CF^3*Pi^2*zb*G[0, 1, zb])/1152 + 
   (10831*CA*CF*nf*Pi^2*zb*G[0, 1, zb])/1152 + 
   (31081*CF^2*nf*Pi^2*zb*G[0, 1, zb])/2592 + 
   (47*CF*nf^2*Pi^2*zb*G[0, 1, zb])/72 + (4957*CA^2*CF*Pi^4*zb*G[0, 1, zb])/
    11520 - (31091*CA*CF^2*Pi^4*zb*G[0, 1, zb])/8640 + 
   (5917*CF^3*Pi^4*zb*G[0, 1, zb])/1920 - 
   (14327*CA*CF*nf*Pi^4*zb*G[0, 1, zb])/69120 + 
   (181*CF^2*nf*Pi^4*zb*G[0, 1, zb])/640 + (34943*CA^2*CF*zb^2*G[0, 1, zb])/
    6912 - (15413*CA*CF^2*zb^2*G[0, 1, zb])/256 + 
   (15523*CF^3*zb^2*G[0, 1, zb])/384 + (9023*CA*CF*nf*zb^2*G[0, 1, zb])/
    3456 + (61*CA^2*CF*Pi^2*zb^2*G[0, 1, zb])/256 + 
   (6911*CA*CF^2*Pi^2*zb^2*G[0, 1, zb])/2304 - 
   (2647*CF^3*Pi^2*zb^2*G[0, 1, zb])/1152 - 
   (77*CA*CF*nf*Pi^2*zb^2*G[0, 1, zb])/384 + (8189*CA^2*CF*zb^3*G[0, 1, zb])/
    6912 + (2507*CA*CF^2*zb^3*G[0, 1, zb])/768 - (485*CF^3*zb^3*G[0, 1, zb])/
    128 - (2647*CA*CF*nf*zb^3*G[0, 1, zb])/3456 - 
   (77*CA^2*CF*Pi^2*zb^3*G[0, 1, zb])/768 - 
   (77*CA*CF^2*Pi^2*zb^3*G[0, 1, zb])/256 + (385*CF^3*Pi^2*zb^3*G[0, 1, zb])/
    1152 + (77*CA*CF*nf*Pi^2*zb^3*G[0, 1, zb])/1152 - 
   (30609895*CA^2*CF*G[1, 0, zb])/31104 + (21909511*CA*CF^2*G[1, 0, zb])/
    7776 - (800803*CF^3*G[1, 0, zb])/384 + (3209291*CA*CF*nf*G[1, 0, zb])/
    7776 - (4030513*CF^2*nf*G[1, 0, zb])/7776 - (15427*CF*nf^2*G[1, 0, zb])/
    486 - (1747963*CA^2*CF*Pi^2*G[1, 0, zb])/10368 + 
   (4425379*CA*CF^2*Pi^2*G[1, 0, zb])/20736 + (14579*CF^3*Pi^2*G[1, 0, zb])/
    1152 + (1130*CA*CF*nf*Pi^2*G[1, 0, zb])/81 + 
   (88643*CF^2*nf*Pi^2*G[1, 0, zb])/5184 + (59*CF*nf^2*Pi^2*G[1, 0, zb])/72 - 
   (32399*CA^2*CF*Pi^4*G[1, 0, zb])/34560 - (123457*CA*CF^2*Pi^4*G[1, 0, zb])/
    69120 + (16603*CF^3*Pi^4*G[1, 0, zb])/11520 - 
   (4279*CA*CF*nf*Pi^4*G[1, 0, zb])/69120 + (929*CF^2*nf*Pi^4*G[1, 0, zb])/
    5760 - (92048617*CA^2*CF*G[1, 0, zb])/(62208*(-1 + zb)) + 
   (217436377*CA*CF^2*G[1, 0, zb])/(62208*(-1 + zb)) - 
   (300379*CF^3*G[1, 0, zb])/(128*(-1 + zb)) + 
   (15214417*CA*CF*nf*G[1, 0, zb])/(31104*(-1 + zb)) - 
   (7978147*CF^2*nf*G[1, 0, zb])/(15552*(-1 + zb)) - 
   (16643*CF*nf^2*G[1, 0, zb])/(486*(-1 + zb)) - 
   (436205*CA^2*CF*Pi^2*G[1, 0, zb])/(2592*(-1 + zb)) + 
   (3804203*CA*CF^2*Pi^2*G[1, 0, zb])/(20736*(-1 + zb)) + 
   (10891*CF^3*Pi^2*G[1, 0, zb])/(384*(-1 + zb)) + 
   (1009*CA*CF*nf*Pi^2*G[1, 0, zb])/(81*(-1 + zb)) + 
   (52007*CF^2*nf*Pi^2*G[1, 0, zb])/(2592*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*G[1, 0, zb])/(72*(-1 + zb)) + 
   (69391*CA^2*CF*Pi^4*G[1, 0, zb])/(138240*(-1 + zb)) - 
   (83249*CA*CF^2*Pi^4*G[1, 0, zb])/(23040*(-1 + zb)) + 
   (15671*CF^3*Pi^4*G[1, 0, zb])/(5760*(-1 + zb)) - 
   (4279*CA*CF*nf*Pi^4*G[1, 0, zb])/(34560*(-1 + zb)) + 
   (53*CF^2*nf*Pi^4*G[1, 0, zb])/(576*(-1 + zb)) - 
   (13196743*CA^2*CF*zb*G[1, 0, zb])/31104 + 
   (42580885*CA*CF^2*zb*G[1, 0, zb])/31104 - (469579*CF^3*zb*G[1, 0, zb])/
    384 + (3897913*CA*CF*nf*zb*G[1, 0, zb])/15552 - 
   (2789305*CF^2*nf*zb*G[1, 0, zb])/7776 - (11287*CF*nf^2*zb*G[1, 0, zb])/
    486 - (435383*CA^2*CF*Pi^2*zb*G[1, 0, zb])/5184 + 
   (1330267*CA*CF^2*Pi^2*zb*G[1, 0, zb])/20736 + 
   (60253*CF^3*Pi^2*zb*G[1, 0, zb])/1152 + 
   (20281*CA*CF*nf*Pi^2*zb*G[1, 0, zb])/2592 + 
   (61997*CF^2*nf*Pi^2*zb*G[1, 0, zb])/5184 + 
   (47*CF*nf^2*Pi^2*zb*G[1, 0, zb])/72 - (11261*CA^2*CF*Pi^4*zb*G[1, 0, zb])/
    34560 - (91141*CA*CF^2*Pi^4*zb*G[1, 0, zb])/69120 + 
   (25663*CF^3*Pi^4*zb*G[1, 0, zb])/11520 - 
   (4279*CA*CF*nf*Pi^4*zb*G[1, 0, zb])/69120 + 
   (53*CF^2*nf*Pi^4*zb*G[1, 0, zb])/1152 + (30641*CA^2*CF*zb^2*G[1, 0, zb])/
    6912 - (15875*CA*CF^2*zb^2*G[1, 0, zb])/256 + 
   (16309*CF^3*zb^2*G[1, 0, zb])/384 + (10445*CA*CF*nf*zb^2*G[1, 0, zb])/
    3456 + (67*CA^2*CF*Pi^2*zb^2*G[1, 0, zb])/256 + 
   (6145*CA*CF^2*Pi^2*zb^2*G[1, 0, zb])/2304 - 
   (2369*CF^3*Pi^2*zb^2*G[1, 0, zb])/1152 - 
   (67*CA*CF*nf*Pi^2*zb^2*G[1, 0, zb])/384 + (8189*CA^2*CF*zb^3*G[1, 0, zb])/
    6912 + (2507*CA*CF^2*zb^3*G[1, 0, zb])/768 - (485*CF^3*zb^3*G[1, 0, zb])/
    128 - (2647*CA*CF*nf*zb^3*G[1, 0, zb])/3456 - 
   (67*CA^2*CF*Pi^2*zb^3*G[1, 0, zb])/768 - 
   (67*CA*CF^2*Pi^2*zb^3*G[1, 0, zb])/256 + (335*CF^3*Pi^2*zb^3*G[1, 0, zb])/
    1152 + (67*CA*CF*nf*Pi^2*zb^3*G[1, 0, zb])/1152 + 
   (897859*CA^2*CF*G[1, 1, zb])/1728 - (6722857*CA*CF^2*G[1, 1, zb])/3456 + 
   (652615*CF^3*G[1, 1, zb])/384 - (368363*CA*CF*nf*G[1, 1, zb])/1296 + 
   (89155*CF^2*nf*G[1, 1, zb])/216 + (15427*CF*nf^2*G[1, 1, zb])/648 + 
   (174791*CA^2*CF*Pi^2*G[1, 1, zb])/1536 - 
   (1011491*CA*CF^2*Pi^2*G[1, 1, zb])/6912 - (19907*CF^3*Pi^2*G[1, 1, zb])/
    576 - (87095*CA*CF*nf*Pi^2*G[1, 1, zb])/6912 - 
   (25625*CF^2*nf*Pi^2*G[1, 1, zb])/1728 - (59*CF*nf^2*Pi^2*G[1, 1, zb])/96 + 
   (84443*CA^2*CF*Pi^4*G[1, 1, zb])/69120 + (224921*CA*CF^2*Pi^4*G[1, 1, zb])/
    138240 - (18457*CF^3*Pi^4*G[1, 1, zb])/23040 + 
   (6073*CA*CF*nf*Pi^4*G[1, 1, zb])/46080 - (507*CF^2*nf*Pi^4*G[1, 1, zb])/
    2560 + (19884493*CA^2*CF*G[1, 1, zb])/(20736*(-1 + zb)) - 
   (26592665*CA*CF^2*G[1, 1, zb])/(10368*(-1 + zb)) + 
   (495825*CF^3*G[1, 1, zb])/(256*(-1 + zb)) - (3576907*CA*CF*nf*G[1, 1, zb])/
    (10368*(-1 + zb)) + (4184459*CF^2*nf*G[1, 1, zb])/(10368*(-1 + zb)) + 
   (16643*CF*nf^2*G[1, 1, zb])/(648*(-1 + zb)) + 
   (49581*CA^2*CF*Pi^2*G[1, 1, zb])/(512*(-1 + zb)) - 
   (363391*CA*CF^2*Pi^2*G[1, 1, zb])/(3456*(-1 + zb)) - 
   (14429*CF^3*Pi^2*G[1, 1, zb])/(256*(-1 + zb)) - 
   (8713*CA*CF*nf*Pi^2*G[1, 1, zb])/(768*(-1 + zb)) - 
   (56741*CF^2*nf*Pi^2*G[1, 1, zb])/(3456*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*G[1, 1, zb])/(96*(-1 + zb)) - 
   (20419*CA^2*CF*Pi^4*G[1, 1, zb])/(92160*(-1 + zb)) + 
   (1687*CA*CF^2*Pi^4*G[1, 1, zb])/(480*(-1 + zb)) - 
   (15671*CF^3*Pi^4*G[1, 1, zb])/(7680*(-1 + zb)) + 
   (6073*CA*CF*nf*Pi^4*G[1, 1, zb])/(23040*(-1 + zb)) - 
   (1331*CF^2*nf*Pi^4*G[1, 1, zb])/(11520*(-1 + zb)) + 
   (CA^2*CF*Pi^2*G[1, 1, zb])/(6*zb) + (1122319*CA^2*CF*zb*G[1, 1, zb])/
    10368 - (8318449*CA*CF^2*zb*G[1, 1, zb])/10368 + 
   (366643*CF^3*zb*G[1, 1, zb])/384 - (407243*CA*CF*nf*zb*G[1, 1, zb])/2592 + 
   (748885*CF^2*nf*zb*G[1, 1, zb])/2592 + (11287*CF*nf^2*zb*G[1, 1, zb])/
    648 + (224689*CA^2*CF*Pi^2*zb*G[1, 1, zb])/4608 - 
   (239857*CA*CF^2*Pi^2*zb*G[1, 1, zb])/6912 - 
   (3899*CF^3*Pi^2*zb*G[1, 1, zb])/72 - (56819*CA*CF*nf*Pi^2*zb*G[1, 1, zb])/
    6912 - (5749*CF^2*nf*Pi^2*zb*G[1, 1, zb])/576 - 
   (47*CF*nf^2*Pi^2*zb*G[1, 1, zb])/96 - (1001*CA^2*CF*Pi^4*zb*G[1, 1, zb])/
    17280 + (284449*CA*CF^2*Pi^4*zb*G[1, 1, zb])/138240 - 
   (58109*CF^3*Pi^4*zb*G[1, 1, zb])/23040 + 
   (6073*CA*CF*nf*Pi^4*zb*G[1, 1, zb])/46080 - 
   (1331*CF^2*nf*Pi^4*zb*G[1, 1, zb])/23040 - 
   (29639*CA^2*CF*zb^2*G[1, 1, zb])/6912 + (15981*CA*CF^2*zb^2*G[1, 1, zb])/
    256 - (5497*CF^3*zb^2*G[1, 1, zb])/128 - 
   (10775*CA*CF*nf*zb^2*G[1, 1, zb])/3456 - 
   (37*CA^2*CF*Pi^2*zb^2*G[1, 1, zb])/256 - 
   (4727*CA*CF^2*Pi^2*zb^2*G[1, 1, zb])/2304 + 
   (1807*CF^3*Pi^2*zb^2*G[1, 1, zb])/1152 + 
   (53*CA*CF*nf*Pi^2*zb^2*G[1, 1, zb])/384 - (8189*CA^2*CF*zb^3*G[1, 1, zb])/
    6912 - (2507*CA*CF^2*zb^3*G[1, 1, zb])/768 + (485*CF^3*zb^3*G[1, 1, zb])/
    128 + (2647*CA*CF*nf*zb^3*G[1, 1, zb])/3456 + 
   (53*CA^2*CF*Pi^2*zb^3*G[1, 1, zb])/768 + 
   (53*CA*CF^2*Pi^2*zb^3*G[1, 1, zb])/256 - (265*CF^3*Pi^2*zb^3*G[1, 1, zb])/
    1152 - (53*CA*CF*nf*Pi^2*zb^3*G[1, 1, zb])/1152 + 
   (1306727*CA^2*CF*G[0, 0, 0, zb])/7776 + (20799325*CA*CF^2*G[0, 0, 0, zb])/
    15552 - (335141*CF^3*G[0, 0, 0, zb])/192 + 
   (2168047*CA*CF*nf*G[0, 0, 0, zb])/7776 - (4897169*CF^2*nf*G[0, 0, 0, zb])/
    7776 - (2792*CF*nf^2*G[0, 0, 0, zb])/81 - 
   (2323169*CA^2*CF*Pi^2*G[0, 0, 0, zb])/10368 + 
   (3165409*CA*CF^2*Pi^2*G[0, 0, 0, zb])/10368 + 
   (3911*CF^3*Pi^2*G[0, 0, 0, zb])/144 + 
   (169633*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/5184 + 
   (9449*CF^2*nf*Pi^2*G[0, 0, 0, zb])/648 + (4*CF*nf^2*Pi^2*G[0, 0, 0, zb])/
    9 - (4469*CA^2*CF*Pi^4*G[0, 0, 0, zb])/2160 - 
   (667*CA*CF^2*Pi^4*G[0, 0, 0, zb])/1920 + (115*CF^3*Pi^4*G[0, 0, 0, zb])/
    108 - (789251*CA^2*CF*G[0, 0, 0, zb])/(7776*(-1 + zb)) + 
   (27772505*CA*CF^2*G[0, 0, 0, zb])/(15552*(-1 + zb)) - 
   (123991*CF^3*G[0, 0, 0, zb])/(64*(-1 + zb)) + 
   (2824643*CA*CF*nf*G[0, 0, 0, zb])/(7776*(-1 + zb)) - 
   (5351257*CF^2*nf*G[0, 0, 0, zb])/(7776*(-1 + zb)) - 
   (3224*CF*nf^2*G[0, 0, 0, zb])/(81*(-1 + zb)) - 
   (2805661*CA^2*CF*Pi^2*G[0, 0, 0, zb])/(10368*(-1 + zb)) + 
   (3147857*CA*CF^2*Pi^2*G[0, 0, 0, zb])/(10368*(-1 + zb)) + 
   (5935*CF^3*Pi^2*G[0, 0, 0, zb])/(144*(-1 + zb)) + 
   (187469*CA*CF*nf*Pi^2*G[0, 0, 0, zb])/(5184*(-1 + zb)) + 
   (12745*CF^2*nf*Pi^2*G[0, 0, 0, zb])/(648*(-1 + zb)) + 
   (8*CF*nf^2*Pi^2*G[0, 0, 0, zb])/(9*(-1 + zb)) - 
   (4469*CA^2*CF*Pi^4*G[0, 0, 0, zb])/(1080*(-1 + zb)) - 
   (667*CA*CF^2*Pi^4*G[0, 0, 0, zb])/(960*(-1 + zb)) + 
   (115*CF^3*Pi^4*G[0, 0, 0, zb])/(54*(-1 + zb)) + 
   (83921*CA^2*CF*zb*G[0, 0, 0, zb])/7776 + 
   (15113005*CA*CF^2*zb*G[0, 0, 0, zb])/15552 - 
   (236369*CF^3*zb*G[0, 0, 0, zb])/192 + (1618093*CA*CF*nf*zb*G[0, 0, 0, zb])/
    7776 - (3339821*CF^2*nf*zb*G[0, 0, 0, zb])/7776 - 
   (232*CF*nf^2*zb*G[0, 0, 0, zb])/9 - 
   (1601075*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb])/10368 + 
   (1832011*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb])/10368 + 
   (4141*CF^3*Pi^2*zb*G[0, 0, 0, zb])/288 + 
   (117817*CA*CF*nf*Pi^2*zb*G[0, 0, 0, zb])/5184 + 
   (3943*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb])/324 + 
   (4*CF*nf^2*Pi^2*zb*G[0, 0, 0, zb])/9 - 
   (4469*CA^2*CF*Pi^4*zb*G[0, 0, 0, zb])/2160 - 
   (667*CA*CF^2*Pi^4*zb*G[0, 0, 0, zb])/1920 + 
   (115*CF^3*Pi^4*zb*G[0, 0, 0, zb])/108 + (131*CA^2*CF*zb^2*G[0, 0, 0, zb])/
    96 - (2541*CA*CF^2*zb^2*G[0, 0, 0, zb])/32 + 
   (2675*CF^3*zb^2*G[0, 0, 0, zb])/48 + (67*CA*CF*nf*zb^2*G[0, 0, 0, zb])/
    16 + (185*CA^2*CF*zb^3*G[0, 0, 0, zb])/96 + 
   (177*CA*CF^2*zb^3*G[0, 0, 0, zb])/32 - (101*CF^3*zb^3*G[0, 0, 0, zb])/16 - 
   (61*CA*CF*nf*zb^3*G[0, 0, 0, zb])/48 - (2241911*CA^2*CF*G[0, 0, 1, zb])/
    5184 - (160741*CA*CF^2*G[0, 0, 1, zb])/324 + (19733*CF^3*G[0, 0, 1, zb])/
    16 - (431807*CA*CF*nf*G[0, 0, 1, zb])/2592 + 
   (78587*CF^2*nf*G[0, 0, 1, zb])/162 + (698*CF*nf^2*G[0, 0, 1, zb])/27 + 
   (151913*CA^2*CF*Pi^2*G[0, 0, 1, zb])/1152 - 
   (174815*CA*CF^2*Pi^2*G[0, 0, 1, zb])/864 - (2291*CF^3*Pi^2*G[0, 0, 1, zb])/
    64 - (193*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/9 - 
   (4325*CF^2*nf*Pi^2*G[0, 0, 1, zb])/432 - (CF*nf^2*Pi^2*G[0, 0, 1, zb])/3 + 
   (3791*CA^2*CF*Pi^4*G[0, 0, 1, zb])/2880 + 
   (22159*CA*CF^2*Pi^4*G[0, 0, 1, zb])/34560 - (283*CF^3*Pi^4*G[0, 0, 1, zb])/
    180 - (1262119*CA^2*CF*G[0, 0, 1, zb])/(5184*(-1 + zb)) - 
   (67115*CA*CF^2*G[0, 0, 1, zb])/(81*(-1 + zb)) + 
   (21991*CF^3*G[0, 0, 1, zb])/(16*(-1 + zb)) - 
   (589039*CA*CF*nf*G[0, 0, 1, zb])/(2592*(-1 + zb)) + 
   (343633*CF^2*nf*G[0, 0, 1, zb])/(648*(-1 + zb)) + 
   (806*CF*nf^2*G[0, 0, 1, zb])/(27*(-1 + zb)) + 
   (185449*CA^2*CF*Pi^2*G[0, 0, 1, zb])/(1152*(-1 + zb)) - 
   (345665*CA*CF^2*Pi^2*G[0, 0, 1, zb])/(1728*(-1 + zb)) - 
   (3115*CF^3*Pi^2*G[0, 0, 1, zb])/(64*(-1 + zb)) - 
   (3401*CA*CF*nf*Pi^2*G[0, 0, 1, zb])/(144*(-1 + zb)) - 
   (5557*CF^2*nf*Pi^2*G[0, 0, 1, zb])/(432*(-1 + zb)) - 
   (2*CF*nf^2*Pi^2*G[0, 0, 1, zb])/(3*(-1 + zb)) + 
   (3791*CA^2*CF*Pi^4*G[0, 0, 1, zb])/(1440*(-1 + zb)) + 
   (22159*CA*CF^2*Pi^4*G[0, 0, 1, zb])/(17280*(-1 + zb)) - 
   (283*CF^3*Pi^4*G[0, 0, 1, zb])/(90*(-1 + zb)) - 
   (1162451*CA^2*CF*zb*G[0, 0, 1, zb])/5184 - 
   (1778161*CA*CF^2*zb*G[0, 0, 1, zb])/5184 + (81047*CF^3*zb*G[0, 0, 1, zb])/
    96 - (322103*CA*CF*nf*zb*G[0, 0, 1, zb])/2592 + 
   (215441*CF^2*nf*zb*G[0, 0, 1, zb])/648 + (58*CF*nf^2*zb*G[0, 0, 1, zb])/
    3 + (94565*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb])/1152 - 
   (39841*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb])/432 - 
   (7969*CF^3*Pi^2*zb*G[0, 0, 1, zb])/192 - 
   (523*CA*CF*nf*Pi^2*zb*G[0, 0, 1, zb])/36 - 
   (3269*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb])/432 - 
   (CF*nf^2*Pi^2*zb*G[0, 0, 1, zb])/3 + (3791*CA^2*CF*Pi^4*zb*G[0, 0, 1, zb])/
    2880 + (22159*CA*CF^2*Pi^4*zb*G[0, 0, 1, zb])/34560 - 
   (283*CF^3*Pi^4*zb*G[0, 0, 1, zb])/180 - (1447*CA^2*CF*zb^2*G[0, 0, 1, zb])/
    1152 + (9347*CA*CF^2*zb^2*G[0, 0, 1, zb])/128 - 
   (9845*CF^3*zb^2*G[0, 0, 1, zb])/192 - (2233*CA*CF*nf*zb^2*G[0, 0, 1, zb])/
    576 - (2035*CA^2*CF*zb^3*G[0, 0, 1, zb])/1152 - 
   (649*CA*CF^2*zb^3*G[0, 0, 1, zb])/128 + (1111*CF^3*zb^3*G[0, 0, 1, zb])/
    192 + (671*CA*CF*nf*zb^3*G[0, 0, 1, zb])/576 - 
   (533377*CA^2*CF*G[0, 1, 0, zb])/10368 - (2863447*CA*CF^2*G[0, 1, 0, zb])/
    2592 + (96345*CF^3*G[0, 1, 0, zb])/64 - (34565*CA*CF*nf*G[0, 1, 0, zb])/
    162 + (1260301*CF^2*nf*G[0, 1, 0, zb])/2592 + 
   (698*CF*nf^2*G[0, 1, 0, zb])/27 + (75857*CA^2*CF*Pi^2*G[0, 1, 0, zb])/
    576 - (162331*CA*CF^2*Pi^2*G[0, 1, 0, zb])/864 - 
   (1137*CF^3*Pi^2*G[0, 1, 0, zb])/32 - (34853*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/
    1728 - (9061*CF^2*nf*Pi^2*G[0, 1, 0, zb])/864 - 
   (CF*nf^2*Pi^2*G[0, 1, 0, zb])/3 + (13141*CA^2*CF*Pi^4*G[0, 1, 0, zb])/
    11520 + (4613*CA*CF^2*Pi^4*G[0, 1, 0, zb])/17280 - 
   (5819*CF^3*Pi^4*G[0, 1, 0, zb])/5760 + (1202677*CA^2*CF*G[0, 1, 0, zb])/
    (10368*(-1 + zb)) - (434005*CA*CF^2*G[0, 1, 0, zb])/(324*(-1 + zb)) + 
   (12639*CF^3*G[0, 1, 0, zb])/(8*(-1 + zb)) - 
   (718717*CA*CF*nf*G[0, 1, 0, zb])/(2592*(-1 + zb)) + 
   (345959*CF^2*nf*G[0, 1, 0, zb])/(648*(-1 + zb)) + 
   (806*CF*nf^2*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
   (15017*CA^2*CF*Pi^2*G[0, 1, 0, zb])/(96*(-1 + zb)) - 
   (304963*CA*CF^2*Pi^2*G[0, 1, 0, zb])/(1728*(-1 + zb)) - 
   (3381*CF^3*Pi^2*G[0, 1, 0, zb])/(64*(-1 + zb)) - 
   (37801*CA*CF*nf*Pi^2*G[0, 1, 0, zb])/(1728*(-1 + zb)) - 
   (3023*CF^2*nf*Pi^2*G[0, 1, 0, zb])/(216*(-1 + zb)) - 
   (2*CF*nf^2*Pi^2*G[0, 1, 0, zb])/(3*(-1 + zb)) + 
   (13141*CA^2*CF*Pi^4*G[0, 1, 0, zb])/(5760*(-1 + zb)) + 
   (4613*CA*CF^2*Pi^4*G[0, 1, 0, zb])/(8640*(-1 + zb)) - 
   (5819*CF^3*Pi^4*G[0, 1, 0, zb])/(2880*(-1 + zb)) - 
   (9937*CA^2*CF*zb*G[0, 1, 0, zb])/10368 - 
   (495865*CA*CF^2*zb*G[0, 1, 0, zb])/648 + (201031*CF^3*zb*G[0, 1, 0, zb])/
    192 - (404339*CA*CF*nf*zb*G[0, 1, 0, zb])/2592 + 
   (865621*CF^2*nf*zb*G[0, 1, 0, zb])/2592 + (58*CF*nf^2*zb*G[0, 1, 0, zb])/
    3 + (1573*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb])/18 - 
   (40763*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb])/432 - 
   (3247*CF^3*Pi^2*zb*G[0, 1, 0, zb])/96 - 
   (23711*CA*CF*nf*Pi^2*zb*G[0, 1, 0, zb])/1728 - 
   (7633*CF^2*nf*Pi^2*zb*G[0, 1, 0, zb])/864 - 
   (CF*nf^2*Pi^2*zb*G[0, 1, 0, zb])/3 + 
   (13141*CA^2*CF*Pi^4*zb*G[0, 1, 0, zb])/11520 + 
   (4613*CA*CF^2*Pi^4*zb*G[0, 1, 0, zb])/17280 - 
   (5819*CF^3*Pi^4*zb*G[0, 1, 0, zb])/5760 - 
   (277*CA^2*CF*zb^2*G[0, 1, 0, zb])/288 + (1689*CA*CF^2*zb^2*G[0, 1, 0, zb])/
    32 - (1775*CF^3*zb^2*G[0, 1, 0, zb])/48 - 
   (397*CA*CF*nf*zb^2*G[0, 1, 0, zb])/144 - (185*CA^2*CF*zb^3*G[0, 1, 0, zb])/
    144 - (59*CA*CF^2*zb^3*G[0, 1, 0, zb])/16 + 
   (101*CF^3*zb^3*G[0, 1, 0, zb])/24 + (61*CA*CF*nf*zb^3*G[0, 1, 0, zb])/72 + 
   (248191*CA^2*CF*G[0, 1, 1, zb])/1152 + (2652895*CA*CF^2*G[0, 1, 1, zb])/
    5184 - (18329*CF^3*G[0, 1, 1, zb])/16 + (4221*CA*CF*nf*G[0, 1, 1, zb])/
    32 - (488965*CF^2*nf*G[0, 1, 1, zb])/1296 - (349*CF*nf^2*G[0, 1, 1, zb])/
    18 - (200875*CA^2*CF*Pi^2*G[0, 1, 1, zb])/2304 + 
   (468803*CA*CF^2*Pi^2*G[0, 1, 1, zb])/3456 + 
   (2599*CF^3*Pi^2*G[0, 1, 1, zb])/64 + (55783*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/
    3456 + (151*CF^2*nf*Pi^2*G[0, 1, 1, zb])/18 + 
   (CF*nf^2*Pi^2*G[0, 1, 1, zb])/4 - (35197*CA^2*CF*Pi^4*G[0, 1, 1, zb])/
    23040 - (1561*CA*CF^2*Pi^4*G[0, 1, 1, zb])/1920 + 
   (7553*CF^3*Pi^4*G[0, 1, 1, zb])/5760 + (123233*CA^2*CF*G[0, 1, 1, zb])/
    (1152*(-1 + zb)) + (3419063*CA*CF^2*G[0, 1, 1, zb])/(5184*(-1 + zb)) - 
   (75661*CF^3*G[0, 1, 1, zb])/(64*(-1 + zb)) + 
   (8569*CA*CF*nf*G[0, 1, 1, zb])/(48*(-1 + zb)) - 
   (1073989*CF^2*nf*G[0, 1, 1, zb])/(2592*(-1 + zb)) - 
   (403*CF*nf^2*G[0, 1, 1, zb])/(18*(-1 + zb)) - 
   (243997*CA^2*CF*Pi^2*G[0, 1, 1, zb])/(2304*(-1 + zb)) + 
   (439723*CA*CF^2*Pi^2*G[0, 1, 1, zb])/(3456*(-1 + zb)) + 
   (1249*CF^3*Pi^2*G[0, 1, 1, zb])/(24*(-1 + zb)) + 
   (60869*CA*CF*nf*Pi^2*G[0, 1, 1, zb])/(3456*(-1 + zb)) + 
   (1031*CF^2*nf*Pi^2*G[0, 1, 1, zb])/(96*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[0, 1, 1, zb])/(2*(-1 + zb)) - 
   (35197*CA^2*CF*Pi^4*G[0, 1, 1, zb])/(11520*(-1 + zb)) - 
   (1561*CA*CF^2*Pi^4*G[0, 1, 1, zb])/(960*(-1 + zb)) + 
   (7553*CF^3*Pi^4*G[0, 1, 1, zb])/(2880*(-1 + zb)) + 
   (159187*CA^2*CF*zb*G[0, 1, 1, zb])/1152 + 
   (198011*CA*CF^2*zb*G[0, 1, 1, zb])/648 - (73195*CF^3*zb*G[0, 1, 1, zb])/
    96 + (862*CA*CF*nf*zb*G[0, 1, 1, zb])/9 - 
   (21163*CF^2*nf*zb*G[0, 1, 1, zb])/81 - (29*CF*nf^2*zb*G[0, 1, 1, zb])/2 - 
   (14479*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb])/256 + 
   (255569*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb])/3456 + 
   (5825*CF^3*Pi^2*zb*G[0, 1, 1, zb])/192 + 
   (38791*CA*CF*nf*Pi^2*zb*G[0, 1, 1, zb])/3456 + 
   (413*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb])/72 + (CF*nf^2*Pi^2*zb*G[0, 1, 1, zb])/
    4 - (35197*CA^2*CF*Pi^4*zb*G[0, 1, 1, zb])/23040 - 
   (1561*CA*CF^2*Pi^4*zb*G[0, 1, 1, zb])/1920 + 
   (7553*CF^3*Pi^4*zb*G[0, 1, 1, zb])/5760 + 
   (1001*CA^2*CF*zb^2*G[0, 1, 1, zb])/1152 - 
   (5933*CA*CF^2*zb^2*G[0, 1, 1, zb])/128 + (6235*CF^3*zb^2*G[0, 1, 1, zb])/
    192 + (1403*CA*CF*nf*zb^2*G[0, 1, 1, zb])/576 + 
   (1295*CA^2*CF*zb^3*G[0, 1, 1, zb])/1152 + 
   (413*CA*CF^2*zb^3*G[0, 1, 1, zb])/128 - (707*CF^3*zb^3*G[0, 1, 1, zb])/
    192 - (427*CA*CF*nf*zb^3*G[0, 1, 1, zb])/576 + 
   (190723*CA^2*CF*G[1, 0, 0, zb])/1152 - (15983549*CA*CF^2*G[1, 0, 0, zb])/
    10368 + (55405*CF^3*G[1, 0, 0, zb])/32 - (435509*CA*CF*nf*G[1, 0, 0, zb])/
    1728 + (607093*CF^2*nf*G[1, 0, 0, zb])/1296 + 
   (698*CF*nf^2*G[1, 0, 0, zb])/27 + (23093*CA^2*CF*Pi^2*G[1, 0, 0, zb])/
    192 - (589969*CA*CF^2*Pi^2*G[1, 0, 0, zb])/3456 - 
   (8207*CF^3*Pi^2*G[1, 0, 0, zb])/192 - (16463*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/
    864 - (3167*CF^2*nf*Pi^2*G[1, 0, 0, zb])/288 - 
   (CF*nf^2*Pi^2*G[1, 0, 0, zb])/3 + (19579*CA^2*CF*Pi^4*G[1, 0, 0, zb])/
    17280 + (433*CA*CF^2*Pi^4*G[1, 0, 0, zb])/3840 - 
   (115*CF^3*Pi^4*G[1, 0, 0, zb])/144 + (2433103*CA^2*CF*G[1, 0, 0, zb])/
    (3456*(-1 + zb)) - (25690531*CA*CF^2*G[1, 0, 0, zb])/(10368*(-1 + zb)) + 
   (132441*CF^3*G[1, 0, 0, zb])/(64*(-1 + zb)) - 
   (593629*CA*CF*nf*G[1, 0, 0, zb])/(1728*(-1 + zb)) + 
   (1296583*CF^2*nf*G[1, 0, 0, zb])/(2592*(-1 + zb)) + 
   (806*CF*nf^2*G[1, 0, 0, zb])/(27*(-1 + zb)) + 
   (47053*CA^2*CF*Pi^2*G[1, 0, 0, zb])/(288*(-1 + zb)) - 
   (573257*CA*CF^2*Pi^2*G[1, 0, 0, zb])/(3456*(-1 + zb)) - 
   (9991*CF^3*Pi^2*G[1, 0, 0, zb])/(192*(-1 + zb)) - 
   (8807*CA*CF*nf*Pi^2*G[1, 0, 0, zb])/(432*(-1 + zb)) - 
   (527*CF^2*nf*Pi^2*G[1, 0, 0, zb])/(36*(-1 + zb)) - 
   (2*CF*nf^2*Pi^2*G[1, 0, 0, zb])/(3*(-1 + zb)) + 
   (19579*CA^2*CF*Pi^4*G[1, 0, 0, zb])/(8640*(-1 + zb)) + 
   (433*CA*CF^2*Pi^4*G[1, 0, 0, zb])/(1920*(-1 + zb)) - 
   (115*CF^3*Pi^4*G[1, 0, 0, zb])/(72*(-1 + zb)) - 
   (72313*CA^2*CF*zb*G[1, 0, 0, zb])/1152 - 
   (10029653*CA*CF^2*zb*G[1, 0, 0, zb])/10368 + 
   (122717*CF^3*zb*G[1, 0, 0, zb])/96 - (78415*CA*CF*nf*zb*G[1, 0, 0, zb])/
    576 + (454615*CF^2*nf*zb*G[1, 0, 0, zb])/1296 + 
   (58*CF*nf^2*zb*G[1, 0, 0, zb])/3 + (40175*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb])/
    576 - (276709*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb])/3456 - 
   (10919*CF^3*Pi^2*zb*G[1, 0, 0, zb])/192 - 
   (11381*CA*CF*nf*Pi^2*zb*G[1, 0, 0, zb])/864 - 
   (2699*CF^2*nf*Pi^2*zb*G[1, 0, 0, zb])/288 - 
   (CF*nf^2*Pi^2*zb*G[1, 0, 0, zb])/3 + 
   (19579*CA^2*CF*Pi^4*zb*G[1, 0, 0, zb])/17280 + 
   (433*CA*CF^2*Pi^4*zb*G[1, 0, 0, zb])/3840 - 
   (115*CF^3*Pi^4*zb*G[1, 0, 0, zb])/144 - (81*CA^2*CF*zb^2*G[1, 0, 0, zb])/
    128 + (7709*CA*CF^2*zb^2*G[1, 0, 0, zb])/128 - 
   (8195*CF^3*zb^2*G[1, 0, 0, zb])/192 - (637*CA*CF*nf*zb^2*G[1, 0, 0, zb])/
    192 - (185*CA^2*CF*zb^3*G[1, 0, 0, zb])/128 - 
   (531*CA*CF^2*zb^3*G[1, 0, 0, zb])/128 + (303*CF^3*zb^3*G[1, 0, 0, zb])/
    64 + (61*CA*CF*nf*zb^3*G[1, 0, 0, zb])/64 + 
   (179843*CA^2*CF*G[1, 0, 1, zb])/2592 + (384421*CA*CF^2*G[1, 0, 1, zb])/
    432 - (260129*CF^3*G[1, 0, 1, zb])/192 + (415963*CA*CF*nf*G[1, 0, 1, zb])/
    2592 - (156259*CF^2*nf*G[1, 0, 1, zb])/432 - (349*CF*nf^2*G[1, 0, 1, zb])/
    18 - (525589*CA^2*CF*Pi^2*G[1, 0, 1, zb])/6912 + 
   (35563*CA*CF^2*Pi^2*G[1, 0, 1, zb])/288 + (3491*CF^3*Pi^2*G[1, 0, 1, zb])/
    96 + (50269*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/3456 + 
   (683*CF^2*nf*Pi^2*G[1, 0, 1, zb])/108 + (CF*nf^2*Pi^2*G[1, 0, 1, zb])/4 - 
   (46741*CA^2*CF*Pi^4*G[1, 0, 1, zb])/69120 - 
   (2027*CA*CF^2*Pi^4*G[1, 0, 1, zb])/11520 + (1003*CF^3*Pi^4*G[1, 0, 1, zb])/
    960 - (3456617*CA^2*CF*G[1, 0, 1, zb])/(10368*(-1 + zb)) + 
   (5611933*CA*CF^2*G[1, 0, 1, zb])/(3456*(-1 + zb)) - 
   (102549*CF^3*G[1, 0, 1, zb])/(64*(-1 + zb)) + 
   (1190137*CA*CF*nf*G[1, 0, 1, zb])/(5184*(-1 + zb)) - 
   (333469*CF^2*nf*G[1, 0, 1, zb])/(864*(-1 + zb)) - 
   (403*CF*nf^2*G[1, 0, 1, zb])/(18*(-1 + zb)) - 
   (753845*CA^2*CF*Pi^2*G[1, 0, 1, zb])/(6912*(-1 + zb)) + 
   (134111*CA*CF^2*Pi^2*G[1, 0, 1, zb])/(1152*(-1 + zb)) + 
   (3059*CF^3*Pi^2*G[1, 0, 1, zb])/(64*(-1 + zb)) + 
   (54779*CA*CF*nf*Pi^2*G[1, 0, 1, zb])/(3456*(-1 + zb)) + 
   (7469*CF^2*nf*Pi^2*G[1, 0, 1, zb])/(864*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[1, 0, 1, zb])/(2*(-1 + zb)) - 
   (46741*CA^2*CF*Pi^4*G[1, 0, 1, zb])/(34560*(-1 + zb)) - 
   (2027*CA*CF^2*Pi^4*G[1, 0, 1, zb])/(5760*(-1 + zb)) + 
   (1003*CF^3*Pi^4*G[1, 0, 1, zb])/(480*(-1 + zb)) + 
   (63943*CA^2*CF*zb*G[1, 0, 1, zb])/324 + (833131*CA*CF^2*zb*G[1, 0, 1, zb])/
    1728 - (186737*CF^3*zb*G[1, 0, 1, zb])/192 + 
   (99551*CA*CF*nf*zb*G[1, 0, 1, zb])/1296 - 
   (118813*CF^2*nf*zb*G[1, 0, 1, zb])/432 - (29*CF*nf^2*zb*G[1, 0, 1, zb])/
    2 - (314797*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb])/6912 + 
   (10991*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb])/192 + 
   (1611*CF^3*Pi^2*zb*G[1, 0, 1, zb])/32 + 
   (34321*CA*CF*nf*Pi^2*zb*G[1, 0, 1, zb])/3456 + 
   (313*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb])/54 + (CF*nf^2*Pi^2*zb*G[1, 0, 1, zb])/
    4 - (46741*CA^2*CF*Pi^4*zb*G[1, 0, 1, zb])/69120 - 
   (2027*CA*CF^2*Pi^4*zb*G[1, 0, 1, zb])/11520 + 
   (1003*CF^3*Pi^4*zb*G[1, 0, 1, zb])/960 + (169*CA^2*CF*zb^2*G[1, 0, 1, zb])/
    288 - (1717*CA*CF^2*zb^2*G[1, 0, 1, zb])/32 + 
   (1825*CF^3*zb^2*G[1, 0, 1, zb])/48 + (427*CA*CF*nf*zb^2*G[1, 0, 1, zb])/
    144 + (185*CA^2*CF*zb^3*G[1, 0, 1, zb])/144 + 
   (59*CA*CF^2*zb^3*G[1, 0, 1, zb])/16 - (101*CF^3*zb^3*G[1, 0, 1, zb])/24 - 
   (61*CA*CF*nf*zb^3*G[1, 0, 1, zb])/72 - (255983*CA^2*CF*G[1, 1, 0, zb])/
    864 + (5146921*CA*CF^2*G[1, 1, 0, zb])/3456 - 
   (37915*CF^3*G[1, 1, 0, zb])/24 + (346423*CA*CF*nf*G[1, 1, 0, zb])/1728 - 
   (76681*CF^2*nf*G[1, 1, 0, zb])/216 - (349*CF*nf^2*G[1, 1, 0, zb])/18 - 
   (65153*CA^2*CF*Pi^2*G[1, 1, 0, zb])/768 + 
   (131975*CA*CF^2*Pi^2*G[1, 1, 0, zb])/1152 + 
   (2517*CF^3*Pi^2*G[1, 1, 0, zb])/64 + (5021*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/
    384 + (271*CF^2*nf*Pi^2*G[1, 1, 0, zb])/32 + 
   (CF*nf^2*Pi^2*G[1, 1, 0, zb])/4 - (1389*CA^2*CF*Pi^4*G[1, 1, 0, zb])/
    2560 - (1567*CA*CF^2*Pi^4*G[1, 1, 0, zb])/3840 + 
   (115*CF^3*Pi^4*G[1, 1, 0, zb])/192 - (744451*CA^2*CF*G[1, 1, 0, zb])/
    (1152*(-1 + zb)) + (7575931*CA*CF^2*G[1, 1, 0, zb])/(3456*(-1 + zb)) - 
   (3609*CF^3*G[1, 1, 0, zb])/(2*(-1 + zb)) + 
   (155305*CA*CF*nf*G[1, 1, 0, zb])/(576*(-1 + zb)) - 
   (82171*CF^2*nf*G[1, 1, 0, zb])/(216*(-1 + zb)) - 
   (403*CF*nf^2*G[1, 1, 0, zb])/(18*(-1 + zb)) - 
   (236735*CA^2*CF*Pi^2*G[1, 1, 0, zb])/(2304*(-1 + zb)) + 
   (117221*CA*CF^2*Pi^2*G[1, 1, 0, zb])/(1152*(-1 + zb)) + 
   (3295*CF^3*Pi^2*G[1, 1, 0, zb])/(64*(-1 + zb)) + 
   (15733*CA*CF*nf*Pi^2*G[1, 1, 0, zb])/(1152*(-1 + zb)) + 
   (3247*CF^2*nf*Pi^2*G[1, 1, 0, zb])/(288*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1389*CA^2*CF*Pi^4*G[1, 1, 0, zb])/(1280*(-1 + zb)) - 
   (1567*CA*CF^2*Pi^4*G[1, 1, 0, zb])/(1920*(-1 + zb)) + 
   (115*CF^3*Pi^4*G[1, 1, 0, zb])/(96*(-1 + zb)) - 
   (741*CA^2*CF*zb*G[1, 1, 0, zb])/32 + (3144755*CA*CF^2*zb*G[1, 1, 0, zb])/
    3456 - (14147*CF^3*zb*G[1, 1, 0, zb])/12 + 
   (6853*CA*CF*nf*zb*G[1, 1, 0, zb])/64 - (59393*CF^2*nf*zb*G[1, 1, 0, zb])/
    216 - (29*CF*nf^2*zb*G[1, 1, 0, zb])/2 - 
   (102899*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb])/2304 + 
   (18055*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb])/384 + 
   (8725*CF^3*Pi^2*zb*G[1, 1, 0, zb])/192 + 
   (10643*CA*CF*nf*Pi^2*zb*G[1, 1, 0, zb])/1152 + 
   (2099*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb])/288 + 
   (CF*nf^2*Pi^2*zb*G[1, 1, 0, zb])/4 - (1389*CA^2*CF*Pi^4*zb*G[1, 1, 0, zb])/
    2560 - (1567*CA*CF^2*Pi^4*zb*G[1, 1, 0, zb])/3840 + 
   (115*CF^3*Pi^4*zb*G[1, 1, 0, zb])/192 + (337*CA^2*CF*zb^2*G[1, 1, 0, zb])/
    1152 - (4277*CA*CF^2*zb^2*G[1, 1, 0, zb])/128 + 
   (4555*CF^3*zb^2*G[1, 1, 0, zb])/192 + (1063*CA*CF*nf*zb^2*G[1, 1, 0, zb])/
    576 + (925*CA^2*CF*zb^3*G[1, 1, 0, zb])/1152 + 
   (295*CA*CF^2*zb^3*G[1, 1, 0, zb])/128 - (505*CF^3*zb^3*G[1, 1, 0, zb])/
    192 - (305*CA*CF*nf*zb^3*G[1, 1, 0, zb])/576 + 
   (467167*CA^2*CF*G[1, 1, 1, zb])/3456 - (1767449*CA*CF^2*G[1, 1, 1, zb])/
    1728 + (253669*CF^3*G[1, 1, 1, zb])/192 - 
   (226661*CA*CF*nf*G[1, 1, 1, zb])/1728 + (59629*CF^2*nf*G[1, 1, 1, zb])/
    216 + (349*CF*nf^2*G[1, 1, 1, zb])/24 + 
   (230293*CA^2*CF*Pi^2*G[1, 1, 1, zb])/4608 - 
   (207851*CA*CF^2*Pi^2*G[1, 1, 1, zb])/2304 - 
   (15035*CF^3*Pi^2*G[1, 1, 1, zb])/384 - 
   (25951*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/2304 - 
   (6853*CF^2*nf*Pi^2*G[1, 1, 1, zb])/1152 - (3*CF*nf^2*Pi^2*G[1, 1, 1, zb])/
    16 + (42961*CA^2*CF*Pi^4*G[1, 1, 1, zb])/46080 + 
   (717*CA*CF^2*Pi^4*G[1, 1, 1, zb])/1280 - (115*CF^3*Pi^4*G[1, 1, 1, zb])/
    256 + (139937*CA^2*CF*G[1, 1, 1, zb])/(384*(-1 + zb)) - 
   (890315*CA*CF^2*G[1, 1, 1, zb])/(576*(-1 + zb)) + 
   (187515*CF^3*G[1, 1, 1, zb])/(128*(-1 + zb)) - 
   (1459*CA*CF*nf*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
   (170633*CF^2*nf*G[1, 1, 1, zb])/(576*(-1 + zb)) + 
   (403*CF*nf^2*G[1, 1, 1, zb])/(24*(-1 + zb)) + 
   (32575*CA^2*CF*Pi^2*G[1, 1, 1, zb])/(512*(-1 + zb)) - 
   (56671*CA*CF^2*Pi^2*G[1, 1, 1, zb])/(768*(-1 + zb)) - 
   (3153*CF^3*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (3045*CA*CF*nf*Pi^2*G[1, 1, 1, zb])/(256*(-1 + zb)) - 
   (3247*CF^2*nf*Pi^2*G[1, 1, 1, zb])/(384*(-1 + zb)) - 
   (3*CF*nf^2*Pi^2*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
   (42961*CA^2*CF*Pi^4*G[1, 1, 1, zb])/(23040*(-1 + zb)) + 
   (717*CA*CF^2*Pi^4*G[1, 1, 1, zb])/(640*(-1 + zb)) - 
   (115*CF^3*Pi^4*G[1, 1, 1, zb])/(128*(-1 + zb)) - 
   (66131*CA^2*CF*zb*G[1, 1, 1, zb])/1152 - 
   (316651*CA*CF^2*zb*G[1, 1, 1, zb])/576 + (182809*CF^3*zb*G[1, 1, 1, zb])/
    192 - (37205*CA*CF*nf*zb*G[1, 1, 1, zb])/576 + 
   (31417*CF^2*nf*zb*G[1, 1, 1, zb])/144 + (87*CF*nf^2*zb*G[1, 1, 1, zb])/8 + 
   (163241*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb])/4608 - 
   (35885*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb])/768 - 
   (13643*CF^3*Pi^2*zb*G[1, 1, 1, zb])/384 - 
   (6313*CA*CF*nf*Pi^2*zb*G[1, 1, 1, zb])/768 - 
   (5441*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb])/1152 - 
   (3*CF*nf^2*Pi^2*zb*G[1, 1, 1, zb])/16 + 
   (42961*CA^2*CF*Pi^4*zb*G[1, 1, 1, zb])/46080 + 
   (717*CA*CF^2*Pi^4*zb*G[1, 1, 1, zb])/1280 - 
   (115*CF^3*Pi^4*zb*G[1, 1, 1, zb])/256 - (151*CA^2*CF*zb^2*G[1, 1, 1, zb])/
    576 + (1715*CA*CF^2*zb^2*G[1, 1, 1, zb])/64 - 
   (1825*CF^3*zb^2*G[1, 1, 1, zb])/96 - (427*CA*CF*nf*zb^2*G[1, 1, 1, zb])/
    288 - (185*CA^2*CF*zb^3*G[1, 1, 1, zb])/288 - 
   (59*CA*CF^2*zb^3*G[1, 1, 1, zb])/32 + (101*CF^3*zb^3*G[1, 1, 1, zb])/48 + 
   (61*CA*CF*nf*zb^3*G[1, 1, 1, zb])/144 - 
   (6623459*CA^2*CF*G[0, 0, 0, 0, zb])/5184 + 
   (419965*CA*CF^2*G[0, 0, 0, 0, zb])/5184 + (20401*CF^3*G[0, 0, 0, 0, zb])/
    12 - (13081*CA*CF*nf*G[0, 0, 0, 0, zb])/2592 + 
   (676961*CF^2*nf*G[0, 0, 0, 0, zb])/1296 + (1888*CF*nf^2*G[0, 0, 0, 0, zb])/
    81 + (8125*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb])/192 - 
   (413665*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/1728 - 
   (212*CF^3*Pi^2*G[0, 0, 0, 0, zb])/3 - 
   (1211*CA*CF*nf*Pi^2*G[0, 0, 0, 0, zb])/48 - 
   (164*CF^2*nf*Pi^2*G[0, 0, 0, 0, zb])/27 - 
   (5684683*CA^2*CF*G[0, 0, 0, 0, zb])/(5184*(-1 + zb)) - 
   (2418811*CA*CF^2*G[0, 0, 0, 0, zb])/(5184*(-1 + zb)) + 
   (7979*CF^3*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (242777*CA*CF*nf*G[0, 0, 0, 0, zb])/(2592*(-1 + zb)) + 
   (802513*CF^2*nf*G[0, 0, 0, 0, zb])/(1296*(-1 + zb)) + 
   (2528*CF*nf^2*G[0, 0, 0, 0, zb])/(81*(-1 + zb)) + 
   (11589*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb])/(64*(-1 + zb)) - 
   (440411*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(1728*(-1 + zb)) - 
   (268*CF^3*Pi^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1211*CA*CF*nf*Pi^2*G[0, 0, 0, 0, zb])/(24*(-1 + zb)) - 
   (328*CF^2*nf*Pi^2*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (3911639*CA^2*CF*zb*G[0, 0, 0, 0, zb])/5184 - 
   (1038227*CA*CF^2*zb*G[0, 0, 0, 0, zb])/5184 + 
   (14173*CF^3*zb*G[0, 0, 0, 0, zb])/12 - 
   (54493*CA*CF*nf*zb*G[0, 0, 0, 0, zb])/2592 + 
   (494939*CF^2*nf*zb*G[0, 0, 0, 0, zb])/1296 + 
   (1504*CF*nf^2*zb*G[0, 0, 0, 0, zb])/81 + 
   (43183*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, zb])/576 - 
   (279145*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/1728 - 
   (164*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb])/3 - 
   (1211*CA*CF*nf*Pi^2*zb*G[0, 0, 0, 0, zb])/48 - 
   (164*CF^2*nf*Pi^2*zb*G[0, 0, 0, 0, zb])/27 + 
   (75*CA^2*CF*zb^2*G[0, 0, 0, 0, zb])/16 + 
   (2275*CA*CF^2*zb^2*G[0, 0, 0, 0, zb])/48 - 
   (875*CF^3*zb^2*G[0, 0, 0, 0, zb])/24 - 
   (25*CA*CF*nf*zb^2*G[0, 0, 0, 0, zb])/8 - 
   (25*CA^2*CF*zb^3*G[0, 0, 0, 0, zb])/16 - 
   (75*CA*CF^2*zb^3*G[0, 0, 0, 0, zb])/16 + (125*CF^3*zb^3*G[0, 0, 0, 0, zb])/
    24 + (25*CA*CF*nf*zb^3*G[0, 0, 0, 0, zb])/24 + 
   (525809*CA^2*CF*G[0, 0, 0, 1, zb])/432 - 
   (1019281*CA*CF^2*G[0, 0, 0, 1, zb])/1728 - (28153*CF^3*G[0, 0, 0, 1, zb])/
    24 - (16525*CA*CF*nf*G[0, 0, 0, 1, zb])/432 - 
   (170957*CF^2*nf*G[0, 0, 0, 1, zb])/432 - (472*CF*nf^2*G[0, 0, 0, 1, zb])/
    27 - (12347*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb])/576 + 
   (108371*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/576 + 
   (81*CF^3*Pi^2*G[0, 0, 0, 1, zb])/2 + 
   (1553*CA*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/96 + 
   (85*CF^2*nf*Pi^2*G[0, 0, 0, 1, zb])/24 + 
   (476893*CA^2*CF*G[0, 0, 0, 1, zb])/(432*(-1 + zb)) - 
   (330377*CA*CF^2*G[0, 0, 0, 1, zb])/(1728*(-1 + zb)) - 
   (33457*CF^3*G[0, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (10795*CA*CF*nf*G[0, 0, 0, 1, zb])/(432*(-1 + zb)) - 
   (202453*CF^2*nf*G[0, 0, 0, 1, zb])/(432*(-1 + zb)) - 
   (632*CF*nf^2*G[0, 0, 0, 1, zb])/(27*(-1 + zb)) - 
   (15881*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (14815*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(72*(-1 + zb)) + 
   (835*CF^3*Pi^2*G[0, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (1553*CA*CF*nf*Pi^2*G[0, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (85*CF^2*nf*Pi^2*G[0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (663541*CA^2*CF*zb*G[0, 0, 0, 1, zb])/864 - 
   (501643*CA*CF^2*zb*G[0, 0, 0, 1, zb])/1728 - 
   (36449*CF^3*zb*G[0, 0, 0, 1, zb])/48 - 
   (6907*CA*CF*nf*zb*G[0, 0, 0, 1, zb])/432 - 
   (125465*CF^2*nf*zb*G[0, 0, 0, 1, zb])/432 - 
   (376*CF*nf^2*zb*G[0, 0, 0, 1, zb])/27 - 
   (6653*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, zb])/144 + 
   (74639*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/576 + 
   (391*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb])/12 + 
   (1553*CA*CF*nf*Pi^2*zb*G[0, 0, 0, 1, zb])/96 + 
   (85*CF^2*nf*Pi^2*zb*G[0, 0, 0, 1, zb])/24 - 
   (33*CA^2*CF*zb^2*G[0, 0, 0, 1, zb])/8 - 
   (1001*CA*CF^2*zb^2*G[0, 0, 0, 1, zb])/24 + 
   (385*CF^3*zb^2*G[0, 0, 0, 1, zb])/12 + 
   (11*CA*CF*nf*zb^2*G[0, 0, 0, 1, zb])/4 + 
   (11*CA^2*CF*zb^3*G[0, 0, 0, 1, zb])/8 + 
   (33*CA*CF^2*zb^3*G[0, 0, 0, 1, zb])/8 - (55*CF^3*zb^3*G[0, 0, 0, 1, zb])/
    12 - (11*CA*CF*nf*zb^3*G[0, 0, 0, 1, zb])/12 + 
   (475697*CA^2*CF*G[0, 0, 1, 0, zb])/576 + (32363*CA*CF^2*G[0, 0, 1, 0, zb])/
    864 - (138475*CF^3*G[0, 0, 1, 0, zb])/96 + 
   (8195*CA*CF*nf*G[0, 0, 1, 0, zb])/864 - (171721*CF^2*nf*G[0, 0, 1, 0, zb])/
    432 - (472*CF*nf^2*G[0, 0, 1, 0, zb])/27 - 
   (2455*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb])/96 + 
   (100777*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/576 + 
   (4201*CF^3*Pi^2*G[0, 0, 1, 0, zb])/96 + 
   (4445*CA*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/288 + 
   (605*CF^2*nf*Pi^2*G[0, 0, 1, 0, zb])/144 + 
   (400229*CA^2*CF*G[0, 0, 1, 0, zb])/(576*(-1 + zb)) + 
   (361891*CA*CF^2*G[0, 0, 1, 0, zb])/(864*(-1 + zb)) - 
   (157645*CF^3*G[0, 0, 1, 0, zb])/(96*(-1 + zb)) + 
   (66763*CA*CF*nf*G[0, 0, 1, 0, zb])/(864*(-1 + zb)) - 
   (204011*CF^2*nf*G[0, 0, 1, 0, zb])/(432*(-1 + zb)) - 
   (632*CF*nf^2*G[0, 0, 1, 0, zb])/(27*(-1 + zb)) - 
   (7005*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb])/(64*(-1 + zb)) + 
   (53411*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(288*(-1 + zb)) + 
   (2861*CF^3*Pi^2*G[0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (4445*CA*CF*nf*Pi^2*G[0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
   (605*CF^2*nf*Pi^2*G[0, 0, 1, 0, zb])/(72*(-1 + zb)) + 
   (99617*CA^2*CF*zb*G[0, 0, 1, 0, zb])/192 + 
   (73549*CA*CF^2*zb*G[0, 0, 1, 0, zb])/432 - 
   (94753*CF^3*zb*G[0, 0, 1, 0, zb])/96 + 
   (15227*CA*CF*nf*zb*G[0, 0, 1, 0, zb])/864 - 
   (126589*CF^2*nf*zb*G[0, 0, 1, 0, zb])/432 - 
   (376*CF*nf^2*zb*G[0, 0, 1, 0, zb])/27 - 
   (6863*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, zb])/144 + 
   (69221*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/576 + 
   (3421*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb])/96 + 
   (4445*CA*CF*nf*Pi^2*zb*G[0, 0, 1, 0, zb])/288 + 
   (605*CF^2*nf*Pi^2*zb*G[0, 0, 1, 0, zb])/144 - 
   (103*CA^2*CF*zb^2*G[0, 0, 1, 0, zb])/32 - 
   (3197*CA*CF^2*zb^2*G[0, 0, 1, 0, zb])/96 + 
   (1231*CF^3*zb^2*G[0, 0, 1, 0, zb])/48 + 
   (35*CA*CF*nf*zb^2*G[0, 0, 1, 0, zb])/16 + 
   (35*CA^2*CF*zb^3*G[0, 0, 1, 0, zb])/32 + 
   (105*CA*CF^2*zb^3*G[0, 0, 1, 0, zb])/32 - 
   (175*CF^3*zb^3*G[0, 0, 1, 0, zb])/48 - 
   (35*CA*CF*nf*zb^3*G[0, 0, 1, 0, zb])/48 - 
   (1270345*CA^2*CF*G[0, 0, 1, 1, zb])/1728 + 
   (507529*CA*CF^2*G[0, 0, 1, 1, zb])/1728 + (101717*CF^3*G[0, 0, 1, 1, zb])/
    96 + (16523*CA*CF*nf*G[0, 0, 1, 1, zb])/864 + 
   (130667*CF^2*nf*G[0, 0, 1, 1, zb])/432 + (118*CF*nf^2*G[0, 0, 1, 1, zb])/
    9 + (2161*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb])/192 - 
   (11935*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/96 - 
   (4397*CF^3*Pi^2*G[0, 0, 1, 1, zb])/96 - 
   (191*CA*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/16 - 
   (149*CF^2*nf*Pi^2*G[0, 0, 1, 1, zb])/48 - 
   (1129181*CA^2*CF*G[0, 0, 1, 1, zb])/(1728*(-1 + zb)) + 
   (41057*CA*CF^2*G[0, 0, 1, 1, zb])/(1728*(-1 + zb)) + 
   (115583*CF^3*G[0, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (25901*CA*CF*nf*G[0, 0, 1, 1, zb])/(864*(-1 + zb)) + 
   (155137*CF^2*nf*G[0, 0, 1, 1, zb])/(432*(-1 + zb)) + 
   (158*CF*nf^2*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (44525*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb])/(576*(-1 + zb)) - 
   (76907*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(576*(-1 + zb)) - 
   (1301*CF^3*Pi^2*G[0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (191*CA*CF*nf*Pi^2*G[0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (149*CF^2*nf*Pi^2*G[0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (869689*CA^2*CF*zb*G[0, 0, 1, 1, zb])/1728 + 
   (333637*CA*CF^2*zb*G[0, 0, 1, 1, zb])/1728 + 
   (63551*CF^3*zb*G[0, 0, 1, 1, zb])/96 + 
   (5867*CA*CF*nf*zb*G[0, 0, 1, 1, zb])/864 + 
   (96935*CF^2*nf*zb*G[0, 0, 1, 1, zb])/432 + 
   (94*CF*nf^2*zb*G[0, 0, 1, 1, zb])/9 + 
   (4613*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, zb])/144 - 
   (24463*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/288 - 
   (3097*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb])/96 - 
   (191*CA*CF*nf*Pi^2*zb*G[0, 0, 1, 1, zb])/16 - 
   (149*CF^2*nf*Pi^2*zb*G[0, 0, 1, 1, zb])/48 + 
   (173*CA^2*CF*zb^2*G[0, 0, 1, 1, zb])/64 + 
   (5393*CA*CF^2*zb^2*G[0, 0, 1, 1, zb])/192 - 
   (2077*CF^3*zb^2*G[0, 0, 1, 1, zb])/96 - 
   (59*CA*CF*nf*zb^2*G[0, 0, 1, 1, zb])/32 - 
   (59*CA^2*CF*zb^3*G[0, 0, 1, 1, zb])/64 - 
   (177*CA*CF^2*zb^3*G[0, 0, 1, 1, zb])/64 + 
   (295*CF^3*zb^3*G[0, 0, 1, 1, zb])/96 + 
   (59*CA*CF*nf*zb^3*G[0, 0, 1, 1, zb])/96 + 
   (1004623*CA^2*CF*G[0, 1, 0, 0, zb])/1728 + 
   (692833*CA*CF^2*G[0, 1, 0, 0, zb])/1728 - (75497*CF^3*G[0, 1, 0, 0, zb])/
    48 + (13967*CA*CF*nf*G[0, 1, 0, 0, zb])/288 - 
   (44077*CF^2*nf*G[0, 1, 0, 0, zb])/108 - (472*CF*nf^2*G[0, 1, 0, 0, zb])/
    27 - (15793*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb])/576 + 
   (91099*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/576 + 
   (4505*CF^3*Pi^2*G[0, 1, 0, 0, zb])/96 + 
   (4213*CA*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/288 + 
   (701*CF^2*nf*Pi^2*G[0, 1, 0, 0, zb])/144 + 
   (96007*CA^2*CF*G[0, 1, 0, 0, zb])/(216*(-1 + zb)) + 
   (634327*CA*CF^2*G[0, 1, 0, 0, zb])/(864*(-1 + zb)) - 
   (82907*CF^3*G[0, 1, 0, 0, zb])/(48*(-1 + zb)) + 
   (1935*CA*CF*nf*G[0, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (209639*CF^2*nf*G[0, 1, 0, 0, zb])/(432*(-1 + zb)) - 
   (632*CF*nf^2*G[0, 1, 0, 0, zb])/(27*(-1 + zb)) - 
   (2501*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (22277*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (6707*CF^3*Pi^2*G[0, 1, 0, 0, zb])/(96*(-1 + zb)) + 
   (4213*CA*CF*nf*Pi^2*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (701*CF^2*nf*Pi^2*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
   (579535*CA^2*CF*zb*G[0, 1, 0, 0, zb])/1728 + 
   (770581*CA*CF^2*zb*G[0, 1, 0, 0, zb])/1728 - 
   (53213*CF^3*zb*G[0, 1, 0, 0, zb])/48 + 
   (1395*CA*CF*nf*zb*G[0, 1, 0, 0, zb])/32 - 
   (15815*CF^2*nf*zb*G[0, 1, 0, 0, zb])/54 - 
   (376*CF*nf^2*zb*G[0, 1, 0, 0, zb])/27 - 
   (27341*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, zb])/576 + 
   (63451*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/576 + 
   (1159*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb])/32 + 
   (4213*CA*CF*nf*Pi^2*zb*G[0, 1, 0, 0, zb])/288 + 
   (701*CF^2*nf*Pi^2*zb*G[0, 1, 0, 0, zb])/144 - 
   (83*CA^2*CF*zb^2*G[0, 1, 0, 0, zb])/32 - 
   (2627*CA*CF^2*zb^2*G[0, 1, 0, 0, zb])/96 + 
   (1009*CF^3*zb^2*G[0, 1, 0, 0, zb])/48 + 
   (29*CA*CF*nf*zb^2*G[0, 1, 0, 0, zb])/16 + 
   (29*CA^2*CF*zb^3*G[0, 1, 0, 0, zb])/32 + 
   (87*CA*CF^2*zb^3*G[0, 1, 0, 0, zb])/32 - (145*CF^3*zb^3*G[0, 1, 0, 0, zb])/
    48 - (29*CA*CF*nf*zb^3*G[0, 1, 0, 0, zb])/48 - 
   (1027025*CA^2*CF*G[0, 1, 0, 1, zb])/1728 + 
   (5089*CA*CF^2*G[0, 1, 0, 1, zb])/144 + (27971*CF^3*G[0, 1, 0, 1, zb])/24 - 
   (1093*CA*CF*nf*G[0, 1, 0, 1, zb])/108 + (5605*CF^2*nf*G[0, 1, 0, 1, zb])/
    18 + (118*CF*nf^2*G[0, 1, 0, 1, zb])/9 + 
   (727*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb])/48 - 
   (263*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/2 - (643*CF^3*Pi^2*G[0, 1, 0, 1, zb])/
    24 - (1439*CA*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/144 - 
   (113*CF^2*nf*Pi^2*G[0, 1, 0, 1, zb])/48 - 
   (438899*CA^2*CF*G[0, 1, 0, 1, zb])/(864*(-1 + zb)) - 
   (115237*CA*CF^2*G[0, 1, 0, 1, zb])/(576*(-1 + zb)) + 
   (122639*CF^3*G[0, 1, 0, 1, zb])/(96*(-1 + zb)) - 
   (54103*CA*CF*nf*G[0, 1, 0, 1, zb])/(864*(-1 + zb)) + 
   (6653*CF^2*nf*G[0, 1, 0, 1, zb])/(18*(-1 + zb)) + 
   (158*CF*nf^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (6485*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb])/(96*(-1 + zb)) - 
   (39779*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(288*(-1 + zb)) - 
   (3751*CF^3*Pi^2*G[0, 1, 0, 1, zb])/(96*(-1 + zb)) - 
   (1439*CA*CF*nf*Pi^2*G[0, 1, 0, 1, zb])/(72*(-1 + zb)) - 
   (113*CF^2*nf*Pi^2*G[0, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (651755*CA^2*CF*zb*G[0, 1, 0, 1, zb])/1728 - 
   (17143*CA*CF^2*zb*G[0, 1, 0, 1, zb])/288 + 
   (2374*CF^3*zb*G[0, 1, 0, 1, zb])/3 - (2753*CA*CF*nf*zb*G[0, 1, 0, 1, zb])/
    216 + (671*CF^2*nf*zb*G[0, 1, 0, 1, zb])/3 + 
   (94*CF*nf^2*zb*G[0, 1, 0, 1, zb])/9 + 
   (545*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, zb])/18 - 
   (13343*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/144 - 
   (169*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb])/8 - 
   (1439*CA*CF*nf*Pi^2*zb*G[0, 1, 0, 1, zb])/144 - 
   (113*CF^2*nf*Pi^2*zb*G[0, 1, 0, 1, zb])/48 + 
   (73*CA^2*CF*zb^2*G[0, 1, 0, 1, zb])/32 + 
   (2263*CA*CF^2*zb^2*G[0, 1, 0, 1, zb])/96 - 
   (869*CF^3*zb^2*G[0, 1, 0, 1, zb])/48 - 
   (25*CA*CF*nf*zb^2*G[0, 1, 0, 1, zb])/16 - 
   (25*CA^2*CF*zb^3*G[0, 1, 0, 1, zb])/32 - 
   (75*CA*CF^2*zb^3*G[0, 1, 0, 1, zb])/32 + (125*CF^3*zb^3*G[0, 1, 0, 1, zb])/
    48 + (25*CA*CF*nf*zb^3*G[0, 1, 0, 1, zb])/48 - 
   (42865*CA^2*CF*G[0, 1, 1, 0, zb])/192 - (986743*CA*CF^2*G[0, 1, 1, 0, zb])/
    1728 + (33617*CF^3*G[0, 1, 1, 0, zb])/24 - 
   (7417*CA*CF*nf*G[0, 1, 1, 0, zb])/144 + (132709*CF^2*nf*G[0, 1, 1, 0, zb])/
    432 + (118*CF*nf^2*G[0, 1, 1, 0, zb])/9 + 
   (8695*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb])/576 - 
   (62315*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/576 - 
   (263*CF^3*Pi^2*G[0, 1, 1, 0, zb])/8 - (19*CA*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/
    2 - (137*CF^2*nf*Pi^2*G[0, 1, 1, 0, zb])/36 - 
   (7721*CA^2*CF*G[0, 1, 1, 0, zb])/(64*(-1 + zb)) - 
   (1387619*CA*CF^2*G[0, 1, 1, 0, zb])/(1728*(-1 + zb)) + 
   (144575*CF^3*G[0, 1, 1, 0, zb])/(96*(-1 + zb)) - 
   (7699*CA*CF*nf*G[0, 1, 1, 0, zb])/(72*(-1 + zb)) + 
   (19759*CF^2*nf*G[0, 1, 1, 0, zb])/(54*(-1 + zb)) + 
   (158*CF*nf^2*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (18353*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb])/(288*(-1 + zb)) - 
   (19373*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(192*(-1 + zb)) - 
   (1675*CF^3*Pi^2*G[0, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (19*CA*CF*nf*Pi^2*G[0, 1, 1, 0, zb])/(-1 + zb) - 
   (137*CF^2*nf*Pi^2*G[0, 1, 1, 0, zb])/(18*(-1 + zb)) - 
   (27427*CA^2*CF*zb*G[0, 1, 1, 0, zb])/192 - 
   (822409*CA*CF^2*zb*G[0, 1, 1, 0, zb])/1728 + 
   (46993*CF^3*zb*G[0, 1, 1, 0, zb])/48 - 
   (6283*CA*CF*nf*zb*G[0, 1, 1, 0, zb])/144 + 
   (96697*CF^2*nf*zb*G[0, 1, 1, 0, zb])/432 + 
   (94*CF*nf^2*zb*G[0, 1, 1, 0, zb])/9 + 
   (17117*CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, zb])/576 - 
   (4439*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/64 - 
   (95*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb])/3 - 
   (19*CA*CF*nf*Pi^2*zb*G[0, 1, 1, 0, zb])/2 - 
   (137*CF^2*nf*Pi^2*zb*G[0, 1, 1, 0, zb])/36 + 
   (3*CA^2*CF*zb^2*G[0, 1, 1, 0, zb])/2 + (91*CA*CF^2*zb^2*G[0, 1, 1, 0, zb])/
    6 - (35*CF^3*zb^2*G[0, 1, 1, 0, zb])/3 - 
   CA*CF*nf*zb^2*G[0, 1, 1, 0, zb] - (CA^2*CF*zb^3*G[0, 1, 1, 0, zb])/2 - 
   (3*CA*CF^2*zb^3*G[0, 1, 1, 0, zb])/2 + (5*CF^3*zb^3*G[0, 1, 1, 0, zb])/3 + 
   (CA*CF*nf*zb^3*G[0, 1, 1, 0, zb])/3 + (41765*CA^2*CF*G[0, 1, 1, 1, zb])/
    192 + (452363*CA*CF^2*G[0, 1, 1, 1, zb])/1728 - 
   (52853*CF^3*G[0, 1, 1, 1, zb])/48 + (745*CA*CF*nf*G[0, 1, 1, 1, zb])/32 - 
   (50635*CF^2*nf*G[0, 1, 1, 1, zb])/216 - (59*CF*nf^2*G[0, 1, 1, 1, zb])/6 - 
   (2029*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb])/576 + 
   (24445*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/288 + 
   (1085*CF^3*Pi^2*G[0, 1, 1, 1, zb])/32 + 
   (471*CA*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/64 + 
   (329*CF^2*nf*Pi^2*G[0, 1, 1, 1, zb])/144 + 
   (29191*CA^2*CF*G[0, 1, 1, 1, zb])/(192*(-1 + zb)) + 
   (733045*CA*CF^2*G[0, 1, 1, 1, zb])/(1728*(-1 + zb)) - 
   (56537*CF^3*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (2037*CA*CF*nf*G[0, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (60191*CF^2*nf*G[0, 1, 1, 1, zb])/(216*(-1 + zb)) - 
   (79*CF*nf^2*G[0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (48313*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb])/(1152*(-1 + zb)) + 
   (49027*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(576*(-1 + zb)) + 
   (1345*CF^3*Pi^2*G[0, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (471*CA*CF*nf*Pi^2*G[0, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (329*CF^2*nf*Pi^2*G[0, 1, 1, 1, zb])/(72*(-1 + zb)) + 
   (10685*CA^2*CF*zb*G[0, 1, 1, 1, zb])/64 + 
   (309941*CA*CF^2*zb*G[0, 1, 1, 1, zb])/1728 - 
   (2201*CF^3*zb*G[0, 1, 1, 1, zb])/3 + (2059*CA*CF*nf*zb*G[0, 1, 1, 1, zb])/
    96 - (18575*CF^2*nf*zb*G[0, 1, 1, 1, zb])/108 - 
   (47*CF*nf^2*zb*G[0, 1, 1, 1, zb])/6 - 
   (9917*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, zb])/576 + 
   (1837*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/32 + 
   (2239*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb])/96 + 
   (471*CA*CF*nf*Pi^2*zb*G[0, 1, 1, 1, zb])/64 + 
   (329*CF^2*nf*Pi^2*zb*G[0, 1, 1, 1, zb])/144 - 
   (79*CA^2*CF*zb^2*G[0, 1, 1, 1, zb])/64 - 
   (2275*CA*CF^2*zb^2*G[0, 1, 1, 1, zb])/192 + 
   (875*CF^3*zb^2*G[0, 1, 1, 1, zb])/96 + 
   (25*CA*CF*nf*zb^2*G[0, 1, 1, 1, zb])/32 + 
   (25*CA^2*CF*zb^3*G[0, 1, 1, 1, zb])/64 + 
   (75*CA*CF^2*zb^3*G[0, 1, 1, 1, zb])/64 - (125*CF^3*zb^3*G[0, 1, 1, 1, zb])/
    96 - (25*CA*CF*nf*zb^3*G[0, 1, 1, 1, zb])/96 + 
   (492103*CA^2*CF*G[1, 0, 0, 0, zb])/864 + 
   (348331*CA*CF^2*G[1, 0, 0, 0, zb])/864 - (77941*CF^3*G[1, 0, 0, 0, zb])/
    48 + (1541*CA*CF*nf*G[1, 0, 0, 0, zb])/27 - 
   (81349*CF^2*nf*G[1, 0, 0, 0, zb])/216 - (472*CF*nf^2*G[1, 0, 0, 0, zb])/
    27 - (2519*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb])/64 + 
   (90215*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/576 + 
   (4187*CF^3*Pi^2*G[1, 0, 0, 0, zb])/96 + 
   (4279*CA*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/288 + 
   (91*CF^2*nf*Pi^2*G[1, 0, 0, 0, zb])/18 + (80905*CA^2*CF*G[1, 0, 0, 0, zb])/
    (432*(-1 + zb)) + (150919*CA*CF^2*G[1, 0, 0, 0, zb])/(108*(-1 + zb)) - 
   (31003*CF^3*G[1, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (15955*CA*CF*nf*G[1, 0, 0, 0, zb])/(108*(-1 + zb)) - 
   (197557*CF^2*nf*G[1, 0, 0, 0, zb])/(432*(-1 + zb)) - 
   (632*CF*nf^2*G[1, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (69451*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb])/(576*(-1 + zb)) + 
   (89885*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(576*(-1 + zb)) + 
   (67*CF^3*Pi^2*G[1, 0, 0, 0, zb])/(-1 + zb) + 
   (4279*CA*CF*nf*Pi^2*G[1, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (155*CF^2*nf*Pi^2*G[1, 0, 0, 0, zb])/(18*(-1 + zb)) + 
   (383545*CA^2*CF*zb*G[1, 0, 0, 0, zb])/864 + 
   (526099*CA*CF^2*zb*G[1, 0, 0, 0, zb])/864 - 
   (65555*CF^3*zb*G[1, 0, 0, 0, zb])/48 + 
   (3559*CA*CF*nf*zb*G[1, 0, 0, 0, zb])/216 - 
   (68299*CF^2*nf*zb*G[1, 0, 0, 0, zb])/216 - 
   (376*CF*nf^2*zb*G[1, 0, 0, 0, zb])/27 - 
   (3241*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, zb])/576 + 
   (11737*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/192 + 
   (2869*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb])/32 + 
   (4279*CA*CF*nf*Pi^2*zb*G[1, 0, 0, 0, zb])/288 + 
   (155*CF^2*nf*Pi^2*zb*G[1, 0, 0, 0, zb])/36 - 
   3*CA^2*CF*zb^2*G[1, 0, 0, 0, zb] - (91*CA*CF^2*zb^2*G[1, 0, 0, 0, zb])/3 + 
   (70*CF^3*zb^2*G[1, 0, 0, 0, zb])/3 + 2*CA*CF*nf*zb^2*G[1, 0, 0, 0, zb] + 
   CA^2*CF*zb^3*G[1, 0, 0, 0, zb] + 3*CA*CF^2*zb^3*G[1, 0, 0, 0, zb] - 
   (10*CF^3*zb^3*G[1, 0, 0, 0, zb])/3 - (2*CA*CF*nf*zb^3*G[1, 0, 0, 0, zb])/
    3 - (1001701*CA^2*CF*G[1, 0, 0, 1, zb])/1728 + 
   (575*CA*CF^2*G[1, 0, 0, 1, zb])/72 + (117707*CF^3*G[1, 0, 0, 1, zb])/96 - 
   (12697*CA*CF*nf*G[1, 0, 0, 1, zb])/864 + (41111*CF^2*nf*G[1, 0, 0, 1, zb])/
    144 + (118*CF*nf^2*G[1, 0, 0, 1, zb])/9 + 
   (7003*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb])/576 - 
   (9835*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/96 - 
   (291*CF^3*Pi^2*G[1, 0, 0, 1, zb])/8 - 
   (749*CA*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/72 - 
   (103*CF^2*nf*Pi^2*G[1, 0, 0, 1, zb])/72 - 
   (542441*CA^2*CF*G[1, 0, 0, 1, zb])/(1728*(-1 + zb)) - 
   (435007*CA*CF^2*G[1, 0, 0, 1, zb])/(576*(-1 + zb)) + 
   (23265*CF^3*G[1, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (70151*CA*CF*nf*G[1, 0, 0, 1, zb])/(864*(-1 + zb)) + 
   (49933*CF^2*nf*G[1, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (158*CF*nf^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (24197*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb])/(288*(-1 + zb)) - 
   (25667*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(192*(-1 + zb)) - 
   (77*CF^3*Pi^2*G[1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (749*CA*CF*nf*Pi^2*G[1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (187*CF^2*nf*Pi^2*G[1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (794245*CA^2*CF*zb*G[1, 0, 0, 1, zb])/1728 - 
   (25811*CA*CF^2*zb*G[1, 0, 0, 1, zb])/144 + 
   (96205*CF^3*zb*G[1, 0, 0, 1, zb])/96 + 
   (8891*CA*CF*nf*zb*G[1, 0, 0, 1, zb])/864 + 
   (34811*CF^2*nf*zb*G[1, 0, 0, 1, zb])/144 + 
   (94*CF*nf^2*zb*G[1, 0, 0, 1, zb])/9 + 
   (4705*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, zb])/288 - 
   (26677*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/288 - 
   (112*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb])/3 - 
   (749*CA*CF*nf*Pi^2*zb*G[1, 0, 0, 1, zb])/72 - 
   (187*CF^2*nf*Pi^2*zb*G[1, 0, 0, 1, zb])/72 + 
   (165*CA^2*CF*zb^2*G[1, 0, 0, 1, zb])/64 + 
   (5005*CA*CF^2*zb^2*G[1, 0, 0, 1, zb])/192 - 
   (1925*CF^3*zb^2*G[1, 0, 0, 1, zb])/96 - 
   (55*CA*CF*nf*zb^2*G[1, 0, 0, 1, zb])/32 - 
   (55*CA^2*CF*zb^3*G[1, 0, 0, 1, zb])/64 - 
   (165*CA*CF^2*zb^3*G[1, 0, 0, 1, zb])/64 + 
   (275*CF^3*zb^3*G[1, 0, 0, 1, zb])/96 + 
   (55*CA*CF*nf*zb^3*G[1, 0, 0, 1, zb])/96 - 
   (220069*CA^2*CF*G[1, 0, 1, 0, zb])/576 - (84187*CA*CF^2*G[1, 0, 1, 0, zb])/
    288 + (127523*CF^3*G[1, 0, 1, 0, zb])/96 - 
   (12955*CA*CF*nf*G[1, 0, 1, 0, zb])/288 + (41785*CF^2*nf*G[1, 0, 1, 0, zb])/
    144 + (118*CF*nf^2*G[1, 0, 1, 0, zb])/9 + 
   (9553*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb])/576 - 
   (17863*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/192 - 
   (669*CF^3*Pi^2*G[1, 0, 1, 0, zb])/16 - 
   (353*CA*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/36 - 
   (29*CF^2*nf*Pi^2*G[1, 0, 1, 0, zb])/9 - (68477*CA^2*CF*G[1, 0, 1, 0, zb])/
    (576*(-1 + zb)) - (287155*CA*CF^2*G[1, 0, 1, 0, zb])/(288*(-1 + zb)) + 
   (12187*CF^3*G[1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (5567*CA*CF*nf*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (25591*CF^2*nf*G[1, 0, 1, 0, zb])/(72*(-1 + zb)) + 
   (158*CF*nf^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (43817*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb])/(576*(-1 + zb)) - 
   (5237*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (1583*CF^3*Pi^2*G[1, 0, 1, 0, zb])/(32*(-1 + zb)) - 
   (353*CA*CF*nf*Pi^2*G[1, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (101*CF^2*nf*Pi^2*G[1, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (CA^2*CF*G[1, 0, 1, 0, zb])/(8*zb) - (193291*CA^2*CF*zb*G[1, 0, 1, 0, zb])/
    576 - (57565*CA*CF^2*zb*G[1, 0, 1, 0, zb])/144 + 
   (104761*CF^3*zb*G[1, 0, 1, 0, zb])/96 - 
   (2749*CA*CF*nf*zb*G[1, 0, 1, 0, zb])/288 + 
   (11779*CF^2*nf*zb*G[1, 0, 1, 0, zb])/48 + 
   (94*CF*nf^2*zb*G[1, 0, 1, 0, zb])/9 + 
   (1211*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, zb])/96 - 
   (43685*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/576 - 
   (2185*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb])/48 - 
   (353*CA*CF*nf*Pi^2*zb*G[1, 0, 1, 0, zb])/36 - 
   (101*CF^2*nf*Pi^2*zb*G[1, 0, 1, 0, zb])/36 + 
   (67*CA^2*CF*zb^2*G[1, 0, 1, 0, zb])/32 + 
   (2105*CA*CF^2*zb^2*G[1, 0, 1, 0, zb])/96 - 
   (811*CF^3*zb^2*G[1, 0, 1, 0, zb])/48 - 
   (23*CA*CF*nf*zb^2*G[1, 0, 1, 0, zb])/16 - 
   (23*CA^2*CF*zb^3*G[1, 0, 1, 0, zb])/32 - 
   (69*CA*CF^2*zb^3*G[1, 0, 1, 0, zb])/32 + (115*CF^3*zb^3*G[1, 0, 1, 0, zb])/
    48 + (23*CA*CF*nf*zb^3*G[1, 0, 1, 0, zb])/48 + 
   (630709*CA^2*CF*G[1, 0, 1, 1, zb])/1728 + (263*CA*CF^2*G[1, 0, 1, 1, zb])/
    16 - (3128*CF^3*G[1, 0, 1, 1, zb])/3 + (12349*CA*CF*nf*G[1, 0, 1, 1, zb])/
    864 - (4003*CF^2*nf*G[1, 0, 1, 1, zb])/18 - 
   (59*CF*nf^2*G[1, 0, 1, 1, zb])/6 - (511*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb])/
    288 + (21785*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/288 + 
   (1391*CF^3*Pi^2*G[1, 0, 1, 1, zb])/48 + 
   (1501*CA*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/192 + 
   (175*CF^2*nf*Pi^2*G[1, 0, 1, 1, zb])/144 + 
   (341141*CA^2*CF*G[1, 0, 1, 1, zb])/(1728*(-1 + zb)) + 
   (304915*CA*CF^2*G[1, 0, 1, 1, zb])/(576*(-1 + zb)) - 
   (1166*CF^3*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   (28897*CA*CF*nf*G[1, 0, 1, 1, zb])/(432*(-1 + zb)) - 
   (39289*CF^2*nf*G[1, 0, 1, 1, zb])/(144*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (64969*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb])/(1152*(-1 + zb)) + 
   (4001*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (1239*CF^3*Pi^2*G[1, 0, 1, 1, zb])/(32*(-1 + zb)) + 
   (1501*CA*CF*nf*Pi^2*G[1, 0, 1, 1, zb])/(96*(-1 + zb)) + 
   (391*CF^2*nf*Pi^2*G[1, 0, 1, 1, zb])/(72*(-1 + zb)) - 
   (CA^2*CF*G[1, 0, 1, 1, zb])/(8*zb) - (CA*CF^2*G[1, 0, 1, 1, zb])/(8*zb) + 
   (CF^3*G[1, 0, 1, 1, zb])/(8*zb) + (576793*CA^2*CF*zb*G[1, 0, 1, 1, zb])/
    1728 + (19639*CA*CF^2*zb*G[1, 0, 1, 1, zb])/288 - 
   (4835*CF^3*zb*G[1, 0, 1, 1, zb])/6 - (7493*CA*CF*nf*zb*G[1, 0, 1, 1, zb])/
    864 - (13631*CF^2*nf*zb*G[1, 0, 1, 1, zb])/72 - 
   (47*CF*nf^2*zb*G[1, 0, 1, 1, zb])/6 - 
   (815*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, zb])/96 + 
   (15841*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/288 + 
   (1967*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb])/48 + 
   (1501*CA*CF*nf*Pi^2*zb*G[1, 0, 1, 1, zb])/192 + 
   (391*CF^2*nf*Pi^2*zb*G[1, 0, 1, 1, zb])/144 - 
   (55*CA^2*CF*zb^2*G[1, 0, 1, 1, zb])/32 - 
   (1741*CA*CF^2*zb^2*G[1, 0, 1, 1, zb])/96 + 
   (671*CF^3*zb^2*G[1, 0, 1, 1, zb])/48 + 
   (19*CA*CF*nf*zb^2*G[1, 0, 1, 1, zb])/16 + 
   (19*CA^2*CF*zb^3*G[1, 0, 1, 1, zb])/32 + 
   (57*CA*CF^2*zb^3*G[1, 0, 1, 1, zb])/32 - (95*CF^3*zb^3*G[1, 0, 1, 1, zb])/
    48 - (19*CA*CF*nf*zb^3*G[1, 0, 1, 1, zb])/48 - 
   (9805*CA^2*CF*G[1, 1, 0, 0, zb])/96 - (4433*CA*CF^2*G[1, 1, 0, 0, zb])/6 + 
   (137183*CF^3*G[1, 1, 0, 0, zb])/96 - (2717*CA*CF*nf*G[1, 1, 0, 0, zb])/
    36 + (20243*CF^2*nf*G[1, 1, 0, 0, zb])/72 + 
   (118*CF*nf^2*G[1, 1, 0, 0, zb])/9 + (2483*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb])/
    64 - (20269*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/192 - 
   (2815*CF^3*Pi^2*G[1, 1, 0, 0, zb])/96 - 
   (73*CA*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/8 - 
   (23*CF^2*nf*Pi^2*G[1, 1, 0, 0, zb])/6 + (35557*CA^2*CF*G[1, 1, 0, 0, zb])/
    (288*(-1 + zb)) - (214099*CA*CF^2*G[1, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (52569*CF^3*G[1, 1, 0, 0, zb])/(32*(-1 + zb)) - 
   (1300*CA*CF*nf*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (49513*CF^2*nf*G[1, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (158*CF*nf^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (7751*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb])/(96*(-1 + zb)) - 
   (19037*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(192*(-1 + zb)) - 
   (201*CF^3*Pi^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (73*CA*CF*nf*Pi^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (20*CF^2*nf*Pi^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (CA^2*CF*G[1, 1, 0, 0, zb])/(4*zb) - (33025*CA^2*CF*zb*G[1, 1, 0, 0, zb])/
    288 - (104507*CA*CF^2*zb*G[1, 1, 0, 0, zb])/144 + 
   (118111*CF^3*zb*G[1, 1, 0, 0, zb])/96 - 
   (443*CA*CF*nf*zb*G[1, 1, 0, 0, zb])/12 + 
   (5783*CF^2*nf*zb*G[1, 1, 0, 0, zb])/24 + (94*CF*nf^2*zb*G[1, 1, 0, 0, zb])/
    9 + (7217*CA^2*CF*Pi^2*zb*G[1, 1, 0, 0, zb])/576 - 
   (25679*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/576 - 
   (4787*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb])/96 - 
   (73*CA*CF*nf*Pi^2*zb*G[1, 1, 0, 0, zb])/8 - 
   (10*CF^2*nf*Pi^2*zb*G[1, 1, 0, 0, zb])/3 + 
   (85*CA^2*CF*zb^2*G[1, 1, 0, 0, zb])/64 + 
   (2797*CA*CF^2*zb^2*G[1, 1, 0, 0, zb])/192 - 
   (1073*CF^3*zb^2*G[1, 1, 0, 0, zb])/96 - 
   (31*CA*CF*nf*zb^2*G[1, 1, 0, 0, zb])/32 - 
   (31*CA^2*CF*zb^3*G[1, 1, 0, 0, zb])/64 - 
   (93*CA*CF^2*zb^3*G[1, 1, 0, 0, zb])/64 + (155*CF^3*zb^3*G[1, 1, 0, 0, zb])/
    96 + (31*CA*CF*nf*zb^3*G[1, 1, 0, 0, zb])/96 + 
   (96053*CA^2*CF*G[1, 1, 0, 1, zb])/576 + (217289*CA*CF^2*G[1, 1, 0, 1, zb])/
    576 - (26869*CF^3*G[1, 1, 0, 1, zb])/24 + 
   (5357*CA*CF*nf*G[1, 1, 0, 1, zb])/144 - (643*CF^2*nf*G[1, 1, 0, 1, zb])/
    3 - (59*CF*nf^2*G[1, 1, 0, 1, zb])/6 - 
   (143*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb])/12 + 
   (12593*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/192 + 
   (433*CF^3*Pi^2*G[1, 1, 0, 1, zb])/16 + 
   (1373*CA*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/192 + 
   (9*CF^2*nf*Pi^2*G[1, 1, 0, 1, zb])/16 + (15151*CA^2*CF*G[1, 1, 0, 1, zb])/
    (576*(-1 + zb)) + (90449*CA*CF^2*G[1, 1, 0, 1, zb])/(96*(-1 + zb)) - 
   (40773*CF^3*G[1, 1, 0, 1, zb])/(32*(-1 + zb)) + 
   (25189*CA*CF*nf*G[1, 1, 0, 1, zb])/(288*(-1 + zb)) - 
   (1571*CF^2*nf*G[1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (22105*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb])/(384*(-1 + zb)) + 
   (5715*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(64*(-1 + zb)) + 
   (57*CF^3*Pi^2*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (1373*CA*CF*nf*Pi^2*G[1, 1, 0, 1, zb])/(96*(-1 + zb)) + 
   (59*CF^2*nf*Pi^2*G[1, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (CA^2*CF*G[1, 1, 0, 1, zb])/(8*zb) + (CA*CF^2*G[1, 1, 0, 1, zb])/(8*zb) - 
   (CF^3*G[1, 1, 0, 1, zb])/(8*zb) + (96695*CA^2*CF*zb*G[1, 1, 0, 1, zb])/
    576 + (70987*CA*CF^2*zb*G[1, 1, 0, 1, zb])/192 - 
   (22817*CF^3*zb*G[1, 1, 0, 1, zb])/24 + (919*CA*CF*nf*zb*G[1, 1, 0, 1, zb])/
    72 - (13307*CF^2*nf*zb*G[1, 1, 0, 1, zb])/72 - 
   (47*CF*nf^2*zb*G[1, 1, 0, 1, zb])/6 - 
   (5009*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, zb])/288 + 
   (40675*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/576 + 
   (883*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb])/48 + 
   (1373*CA*CF*nf*Pi^2*zb*G[1, 1, 0, 1, zb])/192 + 
   (59*CF^2*nf*Pi^2*zb*G[1, 1, 0, 1, zb])/48 - 
   (37*CA^2*CF*zb^2*G[1, 1, 0, 1, zb])/32 - 
   (1171*CA*CF^2*zb^2*G[1, 1, 0, 1, zb])/96 + 
   (449*CF^3*zb^2*G[1, 1, 0, 1, zb])/48 + 
   (13*CA*CF*nf*zb^2*G[1, 1, 0, 1, zb])/16 + 
   (13*CA^2*CF*zb^3*G[1, 1, 0, 1, zb])/32 + 
   (39*CA*CF^2*zb^3*G[1, 1, 0, 1, zb])/32 - (65*CF^3*zb^3*G[1, 1, 0, 1, zb])/
    48 - (13*CA*CF*nf*zb^3*G[1, 1, 0, 1, zb])/48 + 
   (1045*CA^2*CF*G[1, 1, 1, 0, zb])/144 + (377801*CA*CF^2*G[1, 1, 1, 0, zb])/
    576 - (113761*CF^3*G[1, 1, 1, 0, zb])/96 + 
   (17059*CA*CF*nf*G[1, 1, 1, 0, zb])/288 - (30377*CF^2*nf*G[1, 1, 1, 0, zb])/
    144 - (59*CF*nf^2*G[1, 1, 1, 0, zb])/6 - 
   (1321*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb])/64 + 
   (14645*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/192 + 
   (1033*CF^3*Pi^2*G[1, 1, 1, 0, zb])/48 + 
   (407*CA*CF*nf*Pi^2*G[1, 1, 1, 0, zb])/64 + 
   (131*CF^2*nf*Pi^2*G[1, 1, 1, 0, zb])/48 - (1265*CA^2*CF*G[1, 1, 1, 0, zb])/
    (12*(-1 + zb)) + (225763*CA*CF^2*G[1, 1, 1, 0, zb])/(192*(-1 + zb)) - 
   (42111*CF^3*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) + 
   (5335*CA*CF*nf*G[1, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (3121*CF^2*nf*G[1, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (6653*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb])/(128*(-1 + zb)) + 
   (4517*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(64*(-1 + zb)) + 
   (603*CF^3*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (407*CA*CF*nf*Pi^2*G[1, 1, 1, 0, zb])/(32*(-1 + zb)) + 
   (41*CF^2*nf*Pi^2*G[1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (CA^2*CF*G[1, 1, 1, 0, zb])/(4*zb) + (5503*CA^2*CF*zb*G[1, 1, 1, 0, zb])/
    96 + (106675*CA*CF^2*zb*G[1, 1, 1, 0, zb])/192 - 
   (96803*CF^3*zb*G[1, 1, 1, 0, zb])/96 + (949*CA*CF*nf*zb*G[1, 1, 1, 0, zb])/
    32 - (8933*CF^2*nf*zb*G[1, 1, 1, 0, zb])/48 - 
   (47*CF*nf^2*zb*G[1, 1, 1, 0, zb])/6 - 
   (6673*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, zb])/576 + 
   (21895*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/576 + 
   (1769*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb])/48 + 
   (407*CA*CF*nf*Pi^2*zb*G[1, 1, 1, 0, zb])/64 + 
   (41*CF^2*nf*Pi^2*zb*G[1, 1, 1, 0, zb])/16 - 
   (51*CA^2*CF*zb^2*G[1, 1, 1, 0, zb])/64 - 
   (1547*CA*CF^2*zb^2*G[1, 1, 1, 0, zb])/192 + 
   (595*CF^3*zb^2*G[1, 1, 1, 0, zb])/96 + 
   (17*CA*CF*nf*zb^2*G[1, 1, 1, 0, zb])/32 + 
   (17*CA^2*CF*zb^3*G[1, 1, 1, 0, zb])/64 + 
   (51*CA*CF^2*zb^3*G[1, 1, 1, 0, zb])/64 - (85*CF^3*zb^3*G[1, 1, 1, 0, zb])/
    96 - (17*CA*CF*nf*zb^3*G[1, 1, 1, 0, zb])/96 - 
   (61927*CA^2*CF*G[1, 1, 1, 1, zb])/1152 - (56209*CA*CF^2*G[1, 1, 1, 1, zb])/
    144 + (92225*CF^3*G[1, 1, 1, 1, zb])/96 - 
   (16729*CA*CF*nf*G[1, 1, 1, 1, zb])/576 + (23299*CF^2*nf*G[1, 1, 1, 1, zb])/
    144 + (59*CF*nf^2*G[1, 1, 1, 1, zb])/8 - 
   (2363*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb])/1152 - 
   (67723*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb])/1152 - 
   (1131*CF^3*Pi^2*G[1, 1, 1, 1, zb])/64 - 
   (675*CA*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/128 - 
   (59*CF^2*nf*Pi^2*G[1, 1, 1, 1, zb])/64 - (1187*CA^2*CF*G[1, 1, 1, 1, zb])/
    (128*(-1 + zb)) - (12151*CA*CF^2*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (66771*CF^3*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (4267*CA*CF*nf*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (6377*CF^2*nf*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (7863*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb])/(256*(-1 + zb)) - 
   (3687*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (1809*CF^3*Pi^2*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (675*CA*CF*nf*Pi^2*G[1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (123*CF^2*nf*Pi^2*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (CA^2*CF*G[1, 1, 1, 1, zb])/(8*zb) - (39041*CA^2*CF*zb*G[1, 1, 1, 1, zb])/
    384 - (8609*CA*CF^2*zb*G[1, 1, 1, 1, zb])/32 + 
   (75715*CF^3*zb*G[1, 1, 1, 1, zb])/96 - 
   (2119*CA*CF*nf*zb*G[1, 1, 1, 1, zb])/192 + 
   (2309*CF^2*nf*zb*G[1, 1, 1, 1, zb])/16 + (47*CF*nf^2*zb*G[1, 1, 1, 1, zb])/
    8 + (3671*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, zb])/1152 - 
   (41243*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb])/1152 - 
   (1879*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb])/64 - 
   (675*CA*CF*nf*Pi^2*zb*G[1, 1, 1, 1, zb])/128 - 
   (123*CF^2*nf*Pi^2*zb*G[1, 1, 1, 1, zb])/64 + 
   (43*CA^2*CF*zb^2*G[1, 1, 1, 1, zb])/64 + 
   (1183*CA*CF^2*zb^2*G[1, 1, 1, 1, zb])/192 - 
   (455*CF^3*zb^2*G[1, 1, 1, 1, zb])/96 - 
   (13*CA*CF*nf*zb^2*G[1, 1, 1, 1, zb])/32 - 
   (13*CA^2*CF*zb^3*G[1, 1, 1, 1, zb])/64 - 
   (39*CA*CF^2*zb^3*G[1, 1, 1, 1, zb])/64 + (65*CF^3*zb^3*G[1, 1, 1, 1, zb])/
    96 + (13*CA*CF*nf*zb^3*G[1, 1, 1, 1, zb])/96 + 
   (497023*CA^2*CF*G[0, 0, 0, 0, 0, zb])/288 - 
   (1168963*CA*CF^2*G[0, 0, 0, 0, 0, zb])/864 - 
   (42529*CF^3*G[0, 0, 0, 0, 0, zb])/24 - 
   (108533*CA*CF*nf*G[0, 0, 0, 0, 0, zb])/432 - 
   (9568*CF^2*nf*G[0, 0, 0, 0, 0, zb])/27 - 
   (256*CF*nf^2*G[0, 0, 0, 0, 0, zb])/27 + 
   (8429*CA^2*CF*Pi^2*G[0, 0, 0, 0, 0, zb])/72 + 
   (12349*CA*CF^2*Pi^2*G[0, 0, 0, 0, 0, zb])/72 + 
   32*CF^3*Pi^2*G[0, 0, 0, 0, 0, zb] + (63559*CA^2*CF*G[0, 0, 0, 0, 0, zb])/
    (32*(-1 + zb)) - (744995*CA*CF^2*G[0, 0, 0, 0, 0, zb])/(864*(-1 + zb)) - 
   (17675*CF^3*G[0, 0, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (96337*CA*CF*nf*G[0, 0, 0, 0, 0, zb])/(432*(-1 + zb)) - 
   (12896*CF^2*nf*G[0, 0, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (512*CF*nf^2*G[0, 0, 0, 0, 0, zb])/(27*(-1 + zb)) + 
   (8429*CA^2*CF*Pi^2*G[0, 0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (12349*CA*CF^2*Pi^2*G[0, 0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (64*CF^3*Pi^2*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (357401*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb])/288 - 
   (594769*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb])/864 - 
   (13105*CF^3*zb*G[0, 0, 0, 0, 0, zb])/12 - 
   (69101*CA*CF*nf*zb*G[0, 0, 0, 0, 0, zb])/432 - 
   (7648*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb])/27 - 
   (256*CF*nf^2*zb*G[0, 0, 0, 0, 0, zb])/27 + 
   (8429*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/72 + 
   (12349*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, 0, zb])/72 + 
   32*CF^3*Pi^2*zb*G[0, 0, 0, 0, 0, zb] - 
   (418567*CA^2*CF*G[0, 0, 0, 0, 1, zb])/288 + 
   (210383*CA*CF^2*G[0, 0, 0, 0, 1, zb])/144 + 
   (20227*CF^3*G[0, 0, 0, 0, 1, zb])/16 + 
   (32851*CA*CF*nf*G[0, 0, 0, 0, 1, zb])/144 + 
   (2392*CF^2*nf*G[0, 0, 0, 0, 1, zb])/9 + (64*CF*nf^2*G[0, 0, 0, 0, 1, zb])/
    9 - (959*CA^2*CF*Pi^2*G[0, 0, 0, 0, 1, zb])/12 - 
   (3061*CA*CF^2*Pi^2*G[0, 0, 0, 0, 1, zb])/24 - 
   (409*CF^3*Pi^2*G[0, 0, 0, 0, 1, zb])/24 - 
   (490493*CA^2*CF*G[0, 0, 0, 0, 1, zb])/(288*(-1 + zb)) + 
   (80729*CA*CF^2*G[0, 0, 0, 0, 1, zb])/(72*(-1 + zb)) + 
   (25475*CF^3*G[0, 0, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (30917*CA*CF*nf*G[0, 0, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (3224*CF^2*nf*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (128*CF*nf^2*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (959*CA^2*CF*Pi^2*G[0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (3061*CA*CF^2*Pi^2*G[0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (409*CF^3*Pi^2*G[0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (312463*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb])/288 + 
   (133931*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb])/144 + 
   (10875*CF^3*zb*G[0, 0, 0, 0, 1, zb])/16 + 
   (21655*CA*CF*nf*zb*G[0, 0, 0, 0, 1, zb])/144 + 
   (1912*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb])/9 + 
   (64*CF*nf^2*zb*G[0, 0, 0, 0, 1, zb])/9 - 
   (959*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/12 - 
   (3061*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/24 - 
   (409*CF^3*Pi^2*zb*G[0, 0, 0, 0, 1, zb])/24 - 
   (20609*CA^2*CF*G[0, 0, 0, 1, 0, zb])/18 + 
   (91351*CA*CF^2*G[0, 0, 0, 1, 0, zb])/96 + (5787*CF^3*G[0, 0, 0, 1, 0, zb])/
    4 + (2891*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/16 + 
   (2151*CF^2*nf*G[0, 0, 0, 1, 0, zb])/8 + (64*CF*nf^2*G[0, 0, 0, 1, 0, zb])/
    9 - (21569*CA^2*CF*Pi^2*G[0, 0, 0, 1, 0, zb])/288 - 
   (11705*CA*CF^2*Pi^2*G[0, 0, 0, 1, 0, zb])/96 - 
   (499*CF^3*Pi^2*G[0, 0, 0, 1, 0, zb])/24 - 
   (190883*CA^2*CF*G[0, 0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
   (18655*CA*CF^2*G[0, 0, 0, 1, 0, zb])/(32*(-1 + zb)) + 
   (14193*CF^3*G[0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (7531*CA*CF*nf*G[0, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (2909*CF^2*nf*G[0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (128*CF*nf^2*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (21569*CA^2*CF*Pi^2*G[0, 0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
   (11705*CA*CF^2*Pi^2*G[0, 0, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (499*CF^3*Pi^2*G[0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (122575*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb])/144 + 
   (48695*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb])/96 + 
   (3549*CF^3*zb*G[0, 0, 0, 1, 0, zb])/4 + 
   (5533*CA*CF*nf*zb*G[0, 0, 0, 1, 0, zb])/48 + 
   (5201*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb])/24 + 
   (64*CF*nf^2*zb*G[0, 0, 0, 1, 0, zb])/9 - 
   (21569*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/288 - 
   (11705*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/96 - 
   (499*CF^3*Pi^2*zb*G[0, 0, 0, 1, 0, zb])/24 + 
   (1799*CA^2*CF*G[0, 0, 0, 1, 1, zb])/2 - 
   (141145*CA*CF^2*G[0, 0, 0, 1, 1, zb])/144 - 
   (4275*CF^3*G[0, 0, 0, 1, 1, zb])/4 - (7609*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/
    48 - (14575*CF^2*nf*G[0, 0, 0, 1, 1, zb])/72 - 
   (16*CF*nf^2*G[0, 0, 0, 1, 1, zb])/3 + 
   (7991*CA^2*CF*Pi^2*G[0, 0, 0, 1, 1, zb])/144 + 
   (12293*CA*CF^2*Pi^2*G[0, 0, 0, 1, 1, zb])/144 + 
   (133*CF^3*Pi^2*G[0, 0, 0, 1, 1, zb])/6 + 
   (4263*CA^2*CF*G[0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (103901*CA*CF^2*G[0, 0, 0, 1, 1, zb])/(144*(-1 + zb)) - 
   (10513*CF^3*G[0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (6959*CA*CF*nf*G[0, 0, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (19733*CF^2*nf*G[0, 0, 0, 1, 1, zb])/(72*(-1 + zb)) - 
   (32*CF*nf^2*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (7991*CA^2*CF*Pi^2*G[0, 0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (12293*CA*CF^2*Pi^2*G[0, 0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (133*CF^3*Pi^2*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (5681*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb])/8 - 
   (48803*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb])/72 - 
   (2251*CF^3*zb*G[0, 0, 0, 1, 1, zb])/4 - 
   (5005*CA*CF*nf*zb*G[0, 0, 0, 1, 1, zb])/48 - 
   (11779*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb])/72 - 
   (16*CF*nf^2*zb*G[0, 0, 0, 1, 1, zb])/3 + 
   (7991*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/144 + 
   (12293*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/144 + 
   (133*CF^3*Pi^2*zb*G[0, 0, 0, 1, 1, zb])/6 - 
   (135695*CA^2*CF*G[0, 0, 1, 0, 0, zb])/144 + 
   (30185*CA*CF^2*G[0, 0, 1, 0, 0, zb])/48 + 
   (24769*CF^3*G[0, 0, 1, 0, 0, zb])/16 + 
   (5203*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/36 + 
   (3319*CF^2*nf*G[0, 0, 1, 0, 0, zb])/12 + (64*CF*nf^2*G[0, 0, 1, 0, 0, zb])/
    9 - (20983*CA^2*CF*Pi^2*G[0, 0, 1, 0, 0, zb])/288 - 
   (31945*CA*CF^2*Pi^2*G[0, 0, 1, 0, 0, zb])/288 - 
   (117*CF^3*Pi^2*G[0, 0, 1, 0, 0, zb])/4 - 
   (154069*CA^2*CF*G[0, 0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (5713*CA*CF^2*G[0, 0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (29885*CF^3*G[0, 0, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (8095*CA*CF*nf*G[0, 0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
   (2245*CF^2*nf*G[0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (128*CF*nf^2*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (20983*CA^2*CF*Pi^2*G[0, 0, 1, 0, 0, zb])/(144*(-1 + zb)) - 
   (31945*CA*CF^2*Pi^2*G[0, 0, 1, 0, 0, zb])/(144*(-1 + zb)) - 
   (117*CF^3*Pi^2*G[0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (97793*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb])/144 + 
   (1825*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb])/8 + 
   (16123*CF^3*zb*G[0, 0, 1, 0, 0, zb])/16 + 
   (3205*CA*CF*nf*zb*G[0, 0, 1, 0, 0, zb])/36 + 
   (2623*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb])/12 + 
   (64*CF*nf^2*zb*G[0, 0, 1, 0, 0, zb])/9 - 
   (20983*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/288 - 
   (31945*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/288 - 
   (117*CF^3*Pi^2*zb*G[0, 0, 1, 0, 0, zb])/4 + 
   (113225*CA^2*CF*G[0, 0, 1, 0, 1, zb])/144 - 
   (218641*CA*CF^2*G[0, 0, 1, 0, 1, zb])/288 - 
   (18441*CF^3*G[0, 0, 1, 0, 1, zb])/16 - 
   (4739*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/36 - 
   (15011*CF^2*nf*G[0, 0, 1, 0, 1, zb])/72 - 
   (16*CF*nf^2*G[0, 0, 1, 0, 1, zb])/3 + 
   (4675*CA^2*CF*Pi^2*G[0, 0, 1, 0, 1, zb])/96 + 
   (1387*CA*CF^2*Pi^2*G[0, 0, 1, 0, 1, zb])/16 + 
   (127*CF^3*Pi^2*G[0, 0, 1, 0, 1, zb])/8 + 
   (32899*CA^2*CF*G[0, 0, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (139655*CA*CF^2*G[0, 0, 1, 0, 1, zb])/(288*(-1 + zb)) - 
   (22281*CF^3*G[0, 0, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (8063*CA*CF*nf*G[0, 0, 1, 0, 1, zb])/(72*(-1 + zb)) - 
   (20305*CF^2*nf*G[0, 0, 1, 0, 1, zb])/(72*(-1 + zb)) - 
   (32*CF*nf^2*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (4675*CA^2*CF*Pi^2*G[0, 0, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (1387*CA*CF^2*Pi^2*G[0, 0, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (127*CF^3*Pi^2*G[0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (85451*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb])/144 - 
   (125629*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb])/288 - 
   (11131*CF^3*zb*G[0, 0, 1, 0, 1, zb])/16 - 
   (1525*CA*CF*nf*zb*G[0, 0, 1, 0, 1, zb])/18 - 
   (11825*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb])/72 - 
   (16*CF*nf^2*zb*G[0, 0, 1, 0, 1, zb])/3 + 
   (4675*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/96 + 
   (1387*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/16 + 
   (127*CF^3*Pi^2*zb*G[0, 0, 1, 0, 1, zb])/8 + 
   (141551*CA^2*CF*G[0, 0, 1, 1, 0, zb])/288 - 
   (81863*CA*CF^2*G[0, 0, 1, 1, 0, zb])/288 - 
   (10243*CF^3*G[0, 0, 1, 1, 0, zb])/8 - 
   (12679*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/144 - 
   (14893*CF^2*nf*G[0, 0, 1, 1, 0, zb])/72 - 
   (16*CF*nf^2*G[0, 0, 1, 1, 0, zb])/3 + 
   (4375*CA^2*CF*Pi^2*G[0, 0, 1, 1, 0, zb])/96 + 
   (22631*CA*CF^2*Pi^2*G[0, 0, 1, 1, 0, zb])/288 + 
   (65*CF^3*Pi^2*G[0, 0, 1, 1, 0, zb])/4 + 
   (160105*CA^2*CF*G[0, 0, 1, 1, 0, zb])/(288*(-1 + zb)) + 
   (3671*CA*CF^2*G[0, 0, 1, 1, 0, zb])/(288*(-1 + zb)) - 
   (12183*CF^3*G[0, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (8561*CA*CF*nf*G[0, 0, 1, 1, 0, zb])/(144*(-1 + zb)) - 
   (20225*CF^2*nf*G[0, 0, 1, 1, 0, zb])/(72*(-1 + zb)) - 
   (32*CF*nf^2*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (4375*CA^2*CF*Pi^2*G[0, 0, 1, 1, 0, zb])/(48*(-1 + zb)) + 
   (22631*CA*CF^2*Pi^2*G[0, 0, 1, 1, 0, zb])/(144*(-1 + zb)) + 
   (65*CF^3*Pi^2*G[0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (107801*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb])/288 - 
   (16913*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb])/288 - 
   852*CF^3*zb*G[0, 0, 1, 1, 0, zb] - (7447*CA*CF*nf*zb*G[0, 0, 1, 1, 0, zb])/
    144 - (11953*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb])/72 - 
   (16*CF*nf^2*zb*G[0, 0, 1, 1, 0, zb])/3 + 
   (4375*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/96 + 
   (22631*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/288 + 
   (65*CF^3*Pi^2*zb*G[0, 0, 1, 1, 0, zb])/4 - 
   (103657*CA^2*CF*G[0, 0, 1, 1, 1, zb])/288 + 
   (104539*CA*CF^2*G[0, 0, 1, 1, 1, zb])/288 + 
   (1963*CF^3*G[0, 0, 1, 1, 1, zb])/2 + (1381*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/
    18 + (5593*CF^2*nf*G[0, 0, 1, 1, 1, zb])/36 + 
   4*CF*nf^2*G[0, 0, 1, 1, 1, zb] - (4823*CA^2*CF*Pi^2*G[0, 0, 1, 1, 1, zb])/
    144 - (4211*CA*CF^2*Pi^2*G[0, 0, 1, 1, 1, zb])/72 - 
   (147*CF^3*Pi^2*G[0, 0, 1, 1, 1, zb])/8 - 
   (121649*CA^2*CF*G[0, 0, 1, 1, 1, zb])/(288*(-1 + zb)) + 
   (43799*CA*CF^2*G[0, 0, 1, 1, 1, zb])/(288*(-1 + zb)) + 
   (4659*CF^3*G[0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (1031*CA*CF*nf*G[0, 0, 1, 1, 1, zb])/(18*(-1 + zb)) + 
   (7601*CF^2*nf*G[0, 0, 1, 1, 1, zb])/(36*(-1 + zb)) + 
   (8*CF*nf^2*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (4823*CA^2*CF*Pi^2*G[0, 0, 1, 1, 1, zb])/(72*(-1 + zb)) - 
   (4211*CA*CF^2*Pi^2*G[0, 0, 1, 1, 1, zb])/(36*(-1 + zb)) - 
   (147*CF^3*Pi^2*G[0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (87409*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb])/288 + 
   (63493*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb])/288 + 
   (4833*CF^3*zb*G[0, 0, 1, 1, 1, zb])/8 + 
   (847*CA*CF*nf*zb*G[0, 0, 1, 1, 1, zb])/18 + 
   (2249*CF^2*nf*zb*G[0, 0, 1, 1, 1, zb])/18 + 
   4*CF*nf^2*zb*G[0, 0, 1, 1, 1, zb] - 
   (4823*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/144 - 
   (4211*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/72 - 
   (147*CF^3*Pi^2*zb*G[0, 0, 1, 1, 1, zb])/8 - 
   (29329*CA^2*CF*G[0, 1, 0, 0, 0, zb])/36 + 
   (60967*CA*CF^2*G[0, 1, 0, 0, 0, zb])/144 + 
   (12731*CF^3*G[0, 1, 0, 0, 0, zb])/8 + (1399*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/
    12 + (2573*CF^2*nf*G[0, 1, 0, 0, 0, zb])/9 + 
   (64*CF*nf^2*G[0, 1, 0, 0, 0, zb])/9 - 
   (230*CA^2*CF*Pi^2*G[0, 1, 0, 0, 0, zb])/3 - 
   (1771*CA*CF^2*Pi^2*G[0, 1, 0, 0, 0, zb])/24 - 
   (2867*CF^3*Pi^2*G[0, 1, 0, 0, 0, zb])/48 - 
   (258265*CA^2*CF*G[0, 1, 0, 0, 0, zb])/(288*(-1 + zb)) + 
   (2263*CA*CF^2*G[0, 1, 0, 0, 0, zb])/(288*(-1 + zb)) + 
   (1897*CF^3*G[0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1239*CA*CF*nf*G[0, 1, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (27881*CF^2*nf*G[0, 1, 0, 0, 0, zb])/(72*(-1 + zb)) + 
   (128*CF*nf^2*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (460*CA^2*CF*Pi^2*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1771*CA*CF^2*Pi^2*G[0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (2867*CF^3*Pi^2*G[0, 1, 0, 0, 0, zb])/(24*(-1 + zb)) - 
   (9959*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb])/18 + 
   (424*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb])/9 + 
   (4229*CF^3*zb*G[0, 1, 0, 0, 0, zb])/4 + 
   (209*CA*CF*nf*zb*G[0, 1, 0, 0, 0, zb])/3 + 
   (7955*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb])/36 + 
   (64*CF*nf^2*zb*G[0, 1, 0, 0, 0, zb])/9 - 
   (230*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/3 - 
   (1771*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/24 - 
   (2867*CF^3*Pi^2*zb*G[0, 1, 0, 0, 0, zb])/48 + 
   (6350*CA^2*CF*G[0, 1, 0, 0, 1, zb])/9 - 
   (58949*CA*CF^2*G[0, 1, 0, 0, 1, zb])/96 - (9423*CF^3*G[0, 1, 0, 0, 1, zb])/
    8 - (16019*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/144 - 
   (2581*CF^2*nf*G[0, 1, 0, 0, 1, zb])/12 - (16*CF*nf^2*G[0, 1, 0, 0, 1, zb])/
    3 + (14113*CA^2*CF*Pi^2*G[0, 1, 0, 0, 1, zb])/288 + 
   (20971*CA*CF^2*Pi^2*G[0, 1, 0, 0, 1, zb])/288 + 
   (1345*CF^3*Pi^2*G[0, 1, 0, 0, 1, zb])/48 + 
   (230927*CA^2*CF*G[0, 1, 0, 0, 1, zb])/(288*(-1 + zb)) - 
   (1963*CA*CF^2*G[0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (22469*CF^3*G[0, 1, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (12457*CA*CF*nf*G[0, 1, 0, 0, 1, zb])/(144*(-1 + zb)) - 
   (1747*CF^2*nf*G[0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (32*CF*nf^2*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (14113*CA^2*CF*Pi^2*G[0, 1, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (20971*CA*CF^2*Pi^2*G[0, 1, 0, 0, 1, zb])/(144*(-1 + zb)) + 
   (1345*CF^3*Pi^2*G[0, 1, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (18173*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb])/36 - 
   (28301*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb])/96 - 
   735*CF^3*zb*G[0, 1, 0, 0, 1, zb] - 
   (10163*CA*CF*nf*zb*G[0, 1, 0, 0, 1, zb])/144 - 
   (663*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb])/4 - 
   (16*CF*nf^2*zb*G[0, 1, 0, 0, 1, zb])/3 + 
   (14113*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/288 + 
   (20971*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/288 + 
   (1345*CF^3*Pi^2*zb*G[0, 1, 0, 0, 1, zb])/48 + 
   (12755*CA^2*CF*G[0, 1, 0, 1, 0, zb])/24 - 
   (87589*CA*CF^2*G[0, 1, 0, 1, 0, zb])/288 - 
   1285*CF^3*G[0, 1, 0, 1, 0, zb] - (12031*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/
    144 - (1765*CF^2*nf*G[0, 1, 0, 1, 0, zb])/8 - 
   (16*CF*nf^2*G[0, 1, 0, 1, 0, zb])/3 + 
   (2263*CA^2*CF*Pi^2*G[0, 1, 0, 1, 0, zb])/48 + 
   (2171*CA*CF^2*Pi^2*G[0, 1, 0, 1, 0, zb])/36 + 
   (1867*CF^3*Pi^2*G[0, 1, 0, 1, 0, zb])/48 + 
   (28145*CA^2*CF*G[0, 1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (2443*CA*CF^2*G[0, 1, 0, 1, 0, zb])/(288*(-1 + zb)) - 
   (3021*CF^3*G[0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (7457*CA*CF*nf*G[0, 1, 0, 1, 0, zb])/(144*(-1 + zb)) - 
   (7217*CF^2*nf*G[0, 1, 0, 1, 0, zb])/(24*(-1 + zb)) - 
   (32*CF*nf^2*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (2263*CA^2*CF*Pi^2*G[0, 1, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (2171*CA*CF^2*Pi^2*G[0, 1, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (1867*CF^3*Pi^2*G[0, 1, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (18203*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb])/48 - 
   (15409*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb])/288 - 
   (1681*CF^3*zb*G[0, 1, 0, 1, 0, zb])/2 - 
   (7315*CA*CF*nf*zb*G[0, 1, 0, 1, 0, zb])/144 - 
   (4115*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb])/24 - 
   (16*CF*nf^2*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   (2263*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/48 + 
   (2171*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/36 + 
   (1867*CF^3*Pi^2*zb*G[0, 1, 0, 1, 0, zb])/48 - 
   (124867*CA^2*CF*G[0, 1, 0, 1, 1, zb])/288 + 
   (122509*CA*CF^2*G[0, 1, 0, 1, 1, zb])/288 + 
   (15585*CF^3*G[0, 1, 0, 1, 1, zb])/16 + 
   (1867*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/24 + 
   (1003*CF^2*nf*G[0, 1, 0, 1, 1, zb])/6 + 4*CF*nf^2*G[0, 1, 0, 1, 1, zb] - 
   (1093*CA^2*CF*Pi^2*G[0, 1, 0, 1, 1, zb])/32 - 
   (1513*CA*CF^2*Pi^2*G[0, 1, 0, 1, 1, zb])/32 - 
   (249*CF^3*Pi^2*G[0, 1, 0, 1, 1, zb])/8 - 
   (143453*CA^2*CF*G[0, 1, 0, 1, 1, zb])/(288*(-1 + zb)) + 
   (60017*CA*CF^2*G[0, 1, 0, 1, 1, zb])/(288*(-1 + zb)) + 
   (18233*CF^3*G[0, 1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (2717*CA*CF*nf*G[0, 1, 0, 1, 1, zb])/(48*(-1 + zb)) + 
   (1369*CF^2*nf*G[0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (8*CF*nf^2*G[0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (1093*CA^2*CF*Pi^2*G[0, 1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (1513*CA*CF^2*Pi^2*G[0, 1, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (249*CF^3*Pi^2*G[0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (96991*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb])/288 + 
   (70201*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb])/288 + 
   (9391*CF^3*zb*G[0, 1, 0, 1, 1, zb])/16 + 
   50*CA*CF*nf*zb*G[0, 1, 0, 1, 1, zb] + 
   (1559*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb])/12 + 
   4*CF*nf^2*zb*G[0, 1, 0, 1, 1, zb] - 
   (1093*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/32 - 
   (1513*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/32 - 
   (249*CF^3*Pi^2*zb*G[0, 1, 0, 1, 1, zb])/8 + 
   (15551*CA^2*CF*G[0, 1, 1, 0, 0, zb])/48 + 
   (556*CA*CF^2*G[0, 1, 1, 0, 0, zb])/9 - (21815*CF^3*G[0, 1, 1, 0, 0, zb])/
    16 - (1799*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/36 - 
   (7763*CF^2*nf*G[0, 1, 1, 0, 0, zb])/36 - (16*CF*nf^2*G[0, 1, 1, 0, 0, zb])/
    3 + (13511*CA^2*CF*Pi^2*G[0, 1, 1, 0, 0, zb])/288 + 
   (4051*CA*CF^2*Pi^2*G[0, 1, 1, 0, 0, zb])/72 + 
   (1169*CF^3*Pi^2*G[0, 1, 1, 0, 0, zb])/48 + 
   (31819*CA^2*CF*G[0, 1, 1, 0, 0, zb])/(96*(-1 + zb)) + 
   (111709*CA*CF^2*G[0, 1, 1, 0, 0, zb])/(288*(-1 + zb)) - 
   (25483*CF^3*G[0, 1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (1855*CA*CF*nf*G[0, 1, 1, 0, 0, zb])/(144*(-1 + zb)) - 
   (21053*CF^2*nf*G[0, 1, 1, 0, 0, zb])/(72*(-1 + zb)) - 
   (32*CF*nf^2*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (13511*CA^2*CF*Pi^2*G[0, 1, 1, 0, 0, zb])/(144*(-1 + zb)) + 
   (4051*CA*CF^2*Pi^2*G[0, 1, 1, 0, 0, zb])/(36*(-1 + zb)) + 
   (1169*CF^3*Pi^2*G[0, 1, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (10397*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb])/48 + 
   (29185*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb])/144 - 
   (14785*CF^3*zb*G[0, 1, 1, 0, 0, zb])/16 - 
   (863*CA*CF*nf*zb*G[0, 1, 1, 0, 0, zb])/36 - 
   (2977*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb])/18 - 
   (16*CF*nf^2*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (13511*CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/288 + 
   (4051*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/72 + 
   (1169*CF^3*Pi^2*zb*G[0, 1, 1, 0, 0, zb])/48 - 
   (4787*CA^2*CF*G[0, 1, 1, 0, 1, zb])/16 + 
   (43049*CA*CF^2*G[0, 1, 1, 0, 1, zb])/288 + 
   (8273*CF^3*G[0, 1, 1, 0, 1, zb])/8 + (467*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/
    9 + (1297*CF^2*nf*G[0, 1, 1, 0, 1, zb])/8 + 
   4*CF*nf^2*G[0, 1, 1, 0, 1, zb] - (1097*CA^2*CF*Pi^2*G[0, 1, 1, 0, 1, zb])/
    36 - (3605*CA*CF^2*Pi^2*G[0, 1, 1, 0, 1, zb])/72 - 
   (38*CF^3*Pi^2*G[0, 1, 1, 0, 1, zb])/3 - 
   (5201*CA^2*CF*G[0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (22583*CA*CF^2*G[0, 1, 1, 0, 1, zb])/(288*(-1 + zb)) + 
   (9641*CF^3*G[0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (3883*CA*CF*nf*G[0, 1, 1, 0, 1, zb])/(144*(-1 + zb)) + 
   (5269*CF^2*nf*G[0, 1, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (8*CF*nf^2*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1097*CA^2*CF*Pi^2*G[0, 1, 1, 0, 1, zb])/(18*(-1 + zb)) - 
   (3605*CA*CF^2*Pi^2*G[0, 1, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (76*CF^3*Pi^2*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (10307*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb])/48 + 
   (3209*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb])/288 + 
   (5449*CF^3*zb*G[0, 1, 1, 0, 1, zb])/8 + 
   (2089*CA*CF*nf*zb*G[0, 1, 1, 0, 1, zb])/72 + 
   (2965*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb])/24 + 
   4*CF*nf^2*zb*G[0, 1, 1, 0, 1, zb] - 
   (1097*CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/36 - 
   (3605*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/72 - 
   (38*CF^3*Pi^2*zb*G[0, 1, 1, 0, 1, zb])/3 - 
   (14749*CA^2*CF*G[0, 1, 1, 1, 0, zb])/96 - 
   (37405*CA*CF^2*G[0, 1, 1, 1, 0, zb])/288 + 
   (17559*CF^3*G[0, 1, 1, 1, 0, zb])/16 + (469*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/
    16 + (11665*CF^2*nf*G[0, 1, 1, 1, 0, zb])/72 + 
   4*CF*nf^2*G[0, 1, 1, 1, 0, zb] - (3827*CA^2*CF*Pi^2*G[0, 1, 1, 1, 0, zb])/
    144 - (3179*CA*CF^2*Pi^2*G[0, 1, 1, 1, 0, zb])/72 - 
   (145*CF^3*Pi^2*G[0, 1, 1, 1, 0, zb])/8 - 
   (2411*CA^2*CF*G[0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (53239*CA*CF^2*G[0, 1, 1, 1, 0, zb])/(144*(-1 + zb)) + 
   (20321*CF^3*G[0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (9*CA*CF*nf*G[0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (7951*CF^2*nf*G[0, 1, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (8*CF*nf^2*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (3827*CA^2*CF*Pi^2*G[0, 1, 1, 1, 0, zb])/(72*(-1 + zb)) - 
   (3179*CA*CF^2*Pi^2*G[0, 1, 1, 1, 0, zb])/(36*(-1 + zb)) - 
   (145*CF^3*Pi^2*G[0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (3763*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb])/32 - 
   (52135*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb])/288 + 
   (11893*CF^3*zb*G[0, 1, 1, 1, 0, zb])/16 + 
   (191*CA*CF*nf*zb*G[0, 1, 1, 1, 0, zb])/16 + 
   (9097*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb])/72 + 
   4*CF*nf^2*zb*G[0, 1, 1, 1, 0, zb] - 
   (3827*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/144 - 
   (3179*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/72 - 
   (145*CF^3*Pi^2*zb*G[0, 1, 1, 1, 0, zb])/8 + 
   (26459*CA^2*CF*G[0, 1, 1, 1, 1, zb])/192 - 
   (2353*CA*CF^2*G[0, 1, 1, 1, 1, zb])/72 - (3383*CF^3*G[0, 1, 1, 1, 1, zb])/
    4 - (1003*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/32 - 
   (4381*CF^2*nf*G[0, 1, 1, 1, 1, zb])/36 - 3*CF*nf^2*G[0, 1, 1, 1, 1, zb] + 
   (4231*CA^2*CF*Pi^2*G[0, 1, 1, 1, 1, zb])/192 + 
   (569*CA*CF^2*Pi^2*G[0, 1, 1, 1, 1, zb])/16 + 
   18*CF^3*Pi^2*G[0, 1, 1, 1, 1, zb] + (9615*CA^2*CF*G[0, 1, 1, 1, 1, zb])/
    (64*(-1 + zb)) + (19301*CA*CF^2*G[0, 1, 1, 1, 1, zb])/(144*(-1 + zb)) - 
   (15587*CF^3*G[0, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (345*CA*CF*nf*G[0, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (11947*CF^2*nf*G[0, 1, 1, 1, 1, zb])/(72*(-1 + zb)) - 
   (6*CF*nf^2*G[0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (4231*CA^2*CF*Pi^2*G[0, 1, 1, 1, 1, zb])/(96*(-1 + zb)) + 
   (569*CA*CF^2*Pi^2*G[0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (36*CF^3*Pi^2*G[0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (23311*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb])/192 + 
   (431*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb])/72 - 
   (4409*CF^3*zb*G[0, 1, 1, 1, 1, zb])/8 - 
   (515*CA*CF*nf*zb*G[0, 1, 1, 1, 1, zb])/32 - 
   (3415*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb])/36 - 
   3*CF*nf^2*zb*G[0, 1, 1, 1, 1, zb] + 
   (4231*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/192 + 
   (569*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, 1, zb])/16 + 
   18*CF^3*Pi^2*zb*G[0, 1, 1, 1, 1, zb] - 
   (254905*CA^2*CF*G[1, 0, 0, 0, 0, zb])/288 + 
   (161899*CA*CF^2*G[1, 0, 0, 0, 0, zb])/288 + 
   (24575*CF^3*G[1, 0, 0, 0, 0, zb])/16 + 
   (19609*CA*CF*nf*G[1, 0, 0, 0, 0, zb])/144 + 
   (18581*CF^2*nf*G[1, 0, 0, 0, 0, zb])/72 + 
   (64*CF*nf^2*G[1, 0, 0, 0, 0, zb])/9 - 
   (21815*CA^2*CF*Pi^2*G[1, 0, 0, 0, 0, zb])/288 - 
   (3551*CA*CF^2*Pi^2*G[1, 0, 0, 0, 0, zb])/32 - 
   24*CF^3*Pi^2*G[1, 0, 0, 0, 0, zb] - (301193*CA^2*CF*G[1, 0, 0, 0, 0, zb])/
    (288*(-1 + zb)) - (56275*CA*CF^2*G[1, 0, 0, 0, 0, zb])/(288*(-1 + zb)) + 
   (29865*CF^3*G[1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (13925*CA*CF*nf*G[1, 0, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (3224*CF^2*nf*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (128*CF*nf^2*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (21815*CA^2*CF*Pi^2*G[1, 0, 0, 0, 0, zb])/(144*(-1 + zb)) - 
   (3551*CA*CF^2*Pi^2*G[1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (48*CF^3*Pi^2*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (195733*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb])/288 + 
   (29563*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb])/288 + 
   (21003*CF^3*zb*G[1, 0, 0, 0, 0, zb])/16 + 
   (14329*CA*CF*nf*zb*G[1, 0, 0, 0, 0, zb])/144 + 
   (16961*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb])/72 + 
   (64*CF*nf^2*zb*G[1, 0, 0, 0, 0, zb])/9 - 
   (21815*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/288 - 
   (3551*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, 0, zb])/32 - 
   24*CF^3*Pi^2*zb*G[1, 0, 0, 0, 0, zb] + 
   (108679*CA^2*CF*G[1, 0, 0, 0, 1, zb])/144 - 
   (68569*CA*CF^2*G[1, 0, 0, 0, 1, zb])/96 - (4609*CF^3*G[1, 0, 0, 0, 1, zb])/
    4 - (18373*CA*CF*nf*G[1, 0, 0, 0, 1, zb])/144 - 
   (2323*CF^2*nf*G[1, 0, 0, 0, 1, zb])/12 - (16*CF*nf^2*G[1, 0, 0, 0, 1, zb])/
    3 + (1939*CA^2*CF*Pi^2*G[1, 0, 0, 0, 1, zb])/36 + 
   (2003*CA*CF^2*Pi^2*G[1, 0, 0, 0, 1, zb])/24 + 
   (105*CF^3*Pi^2*G[1, 0, 0, 0, 1, zb])/8 + 
   (266245*CA^2*CF*G[1, 0, 0, 0, 1, zb])/(288*(-1 + zb)) - 
   (3431*CA*CF^2*G[1, 0, 0, 0, 1, zb])/(24*(-1 + zb)) - 
   (22239*CF^3*G[1, 0, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (14795*CA*CF*nf*G[1, 0, 0, 0, 1, zb])/(144*(-1 + zb)) - 
   (806*CF^2*nf*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (32*CF*nf^2*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (1939*CA^2*CF*Pi^2*G[1, 0, 0, 0, 1, zb])/(18*(-1 + zb)) + 
   (2003*CA*CF^2*Pi^2*G[1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (105*CF^3*Pi^2*G[1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (84865*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb])/144 - 
   (31121*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb])/96 - 
   (7703*CF^3*zb*G[1, 0, 0, 0, 1, zb])/8 - 
   (13633*CA*CF*nf*zb*G[1, 0, 0, 0, 1, zb])/144 - 
   (2119*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb])/12 - 
   (16*CF*nf^2*zb*G[1, 0, 0, 0, 1, zb])/3 + 
   (1939*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/36 + 
   (2003*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/24 + 
   (105*CF^3*Pi^2*zb*G[1, 0, 0, 0, 1, zb])/8 + 
   (9555*CA^2*CF*G[1, 0, 0, 1, 0, zb])/16 - 
   (13545*CA*CF^2*G[1, 0, 0, 1, 0, zb])/32 - 1238*CF^3*G[1, 0, 0, 1, 0, zb] - 
   (14279*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/144 - 
   (14291*CF^2*nf*G[1, 0, 0, 1, 0, zb])/72 - 
   (16*CF*nf^2*G[1, 0, 0, 1, 0, zb])/3 + 
   (7259*CA^2*CF*Pi^2*G[1, 0, 0, 1, 0, zb])/144 + 
   (7309*CA*CF^2*Pi^2*G[1, 0, 0, 1, 0, zb])/96 + 
   (307*CF^3*Pi^2*G[1, 0, 0, 1, 0, zb])/16 + 
   (67637*CA^2*CF*G[1, 0, 0, 1, 0, zb])/(96*(-1 + zb)) + 
   (7345*CA*CF^2*G[1, 0, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (23637*CF^3*G[1, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (9763*CA*CF*nf*G[1, 0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
   (19789*CF^2*nf*G[1, 0, 0, 1, 0, zb])/(72*(-1 + zb)) - 
   (32*CF*nf^2*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (7259*CA^2*CF*Pi^2*G[1, 0, 0, 1, 0, zb])/(72*(-1 + zb)) + 
   (7309*CA*CF^2*Pi^2*G[1, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (307*CF^3*Pi^2*G[1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (22669*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb])/48 - 
   (3745*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb])/32 - 
   (8269*CF^3*zb*G[1, 0, 0, 1, 0, zb])/8 - 
   (10655*CA*CF*nf*zb*G[1, 0, 0, 1, 0, zb])/144 - 
   (13025*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb])/72 - 
   (16*CF*nf^2*zb*G[1, 0, 0, 1, 0, zb])/3 + 
   (7259*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/144 + 
   (7309*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/96 + 
   (307*CF^3*Pi^2*zb*G[1, 0, 0, 1, 0, zb])/16 - 
   (69055*CA^2*CF*G[1, 0, 0, 1, 1, zb])/144 + 
   (49181*CA*CF^2*G[1, 0, 0, 1, 1, zb])/96 + (7627*CF^3*G[1, 0, 0, 1, 1, zb])/
    8 + (723*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/8 + 
   (10811*CF^2*nf*G[1, 0, 0, 1, 1, zb])/72 + 4*CF*nf^2*G[1, 0, 0, 1, 1, zb] - 
   (11647*CA^2*CF*Pi^2*G[1, 0, 0, 1, 1, zb])/288 - 
   (901*CA*CF^2*Pi^2*G[1, 0, 0, 1, 1, zb])/16 - 
   (263*CF^3*Pi^2*G[1, 0, 0, 1, 1, zb])/16 - 
   (42421*CA^2*CF*G[1, 0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (7301*CA*CF^2*G[1, 0, 0, 1, 1, zb])/(96*(-1 + zb)) + 
   (17931*CF^3*G[1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (209*CA*CF*nf*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (14953*CF^2*nf*G[1, 0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (8*CF*nf^2*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (11647*CA^2*CF*Pi^2*G[1, 0, 0, 1, 1, zb])/(144*(-1 + zb)) - 
   (901*CA*CF^2*Pi^2*G[1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (263*CF^3*Pi^2*G[1, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (56593*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb])/144 + 
   (8891*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb])/32 + 
   (1519*CF^3*zb*G[1, 0, 0, 1, 1, zb])/2 + 
   (1639*CA*CF*nf*zb*G[1, 0, 0, 1, 1, zb])/24 + 
   (9833*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb])/72 + 
   4*CF*nf^2*zb*G[1, 0, 0, 1, 1, zb] - 
   (11647*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/288 - 
   (901*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/16 - 
   (263*CF^3*Pi^2*zb*G[1, 0, 0, 1, 1, zb])/16 + 
   (69079*CA^2*CF*G[1, 0, 1, 0, 0, zb])/144 - 
   (5639*CA*CF^2*G[1, 0, 1, 0, 0, zb])/24 - (20621*CF^3*G[1, 0, 1, 0, 0, zb])/
    16 - (5395*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/72 - 
   (3697*CF^2*nf*G[1, 0, 1, 0, 0, zb])/18 - (16*CF*nf^2*G[1, 0, 1, 0, 0, zb])/
    3 + (2383*CA^2*CF*Pi^2*G[1, 0, 1, 0, 0, zb])/48 + 
   (457*CA*CF^2*Pi^2*G[1, 0, 1, 0, 0, zb])/8 + 
   (563*CF^3*Pi^2*G[1, 0, 1, 0, 0, zb])/16 + 
   (162049*CA^2*CF*G[1, 0, 1, 0, 0, zb])/(288*(-1 + zb)) + 
   (33125*CA*CF^2*G[1, 0, 1, 0, 0, zb])/(96*(-1 + zb)) - 
   (24267*CF^3*G[1, 0, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (5293*CA*CF*nf*G[1, 0, 1, 0, 0, zb])/(144*(-1 + zb)) - 
   (20867*CF^2*nf*G[1, 0, 1, 0, 0, zb])/(72*(-1 + zb)) - 
   (32*CF*nf^2*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (2383*CA^2*CF*Pi^2*G[1, 0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (457*CA*CF^2*Pi^2*G[1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (563*CF^3*Pi^2*G[1, 0, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (27959*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb])/72 + 
   (259*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb])/12 - 
   (17097*CF^3*zb*G[1, 0, 1, 0, 0, zb])/16 - 
   (4135*CA*CF*nf*zb*G[1, 0, 1, 0, 0, zb])/72 - 
   (6683*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb])/36 - 
   (16*CF*nf^2*zb*G[1, 0, 1, 0, 0, zb])/3 + 
   (2383*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/48 + 
   (457*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/8 + 
   (563*CF^3*Pi^2*zb*G[1, 0, 1, 0, 0, zb])/16 - 
   (29411*CA^2*CF*G[1, 0, 1, 0, 1, zb])/72 + 
   (1136*CA*CF^2*G[1, 0, 1, 0, 1, zb])/3 + (7901*CF^3*G[1, 0, 1, 0, 1, zb])/
    8 + (5215*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/72 + 
   (11161*CF^2*nf*G[1, 0, 1, 0, 1, zb])/72 + 4*CF*nf^2*G[1, 0, 1, 0, 1, zb] - 
   (10169*CA^2*CF*Pi^2*G[1, 0, 1, 0, 1, zb])/288 - 
   (1607*CA*CF^2*Pi^2*G[1, 0, 1, 0, 1, zb])/32 - 
   (73*CF^3*Pi^2*G[1, 0, 1, 0, 1, zb])/4 - 
   (73367*CA^2*CF*G[1, 0, 1, 0, 1, zb])/(144*(-1 + zb)) - 
   (207*CA*CF^2*G[1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (18441*CF^3*G[1, 0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (6715*CA*CF*nf*G[1, 0, 1, 0, 1, zb])/(144*(-1 + zb)) + 
   (15785*CF^2*nf*G[1, 0, 1, 0, 1, zb])/(72*(-1 + zb)) + 
   (8*CF*nf^2*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (10169*CA^2*CF*Pi^2*G[1, 0, 1, 0, 1, zb])/(144*(-1 + zb)) - 
   (1607*CA*CF^2*Pi^2*G[1, 0, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (73*CF^3*Pi^2*G[1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (48373*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb])/144 + 
   (478*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb])/3 + 
   (1619*CF^3*zb*G[1, 0, 1, 0, 1, zb])/2 + 
   (1009*CA*CF*nf*zb*G[1, 0, 1, 0, 1, zb])/18 + 
   (10057*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb])/72 + 
   4*CF*nf^2*zb*G[1, 0, 1, 0, 1, zb] - 
   (10169*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/288 - 
   (1607*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/32 - 
   (73*CF^3*Pi^2*zb*G[1, 0, 1, 0, 1, zb])/4 - 
   (79463*CA^2*CF*G[1, 0, 1, 1, 0, zb])/288 + 
   (255*CA*CF^2*G[1, 0, 1, 1, 0, zb])/2 + 1040*CF^3*G[1, 0, 1, 1, 0, zb] + 
   (6979*CA*CF*nf*G[1, 0, 1, 1, 0, zb])/144 + 
   (3719*CF^2*nf*G[1, 0, 1, 1, 0, zb])/24 + 4*CF*nf^2*G[1, 0, 1, 1, 0, zb] - 
   (9625*CA^2*CF*Pi^2*G[1, 0, 1, 1, 0, zb])/288 - 
   (4237*CA*CF^2*Pi^2*G[1, 0, 1, 1, 0, zb])/96 - 
   (297*CF^3*Pi^2*G[1, 0, 1, 1, 0, zb])/16 - 
   (22891*CA^2*CF*G[1, 0, 1, 1, 0, zb])/(72*(-1 + zb)) - 
   (29831*CA*CF^2*G[1, 0, 1, 1, 0, zb])/(96*(-1 + zb)) + 
   (9687*CF^3*G[1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (2573*CA*CF*nf*G[1, 0, 1, 1, 0, zb])/(144*(-1 + zb)) + 
   (2623*CF^2*nf*G[1, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (8*CF*nf^2*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (9625*CA^2*CF*Pi^2*G[1, 0, 1, 1, 0, zb])/(144*(-1 + zb)) - 
   (4237*CA*CF^2*Pi^2*G[1, 0, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (297*CF^3*Pi^2*G[1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (67961*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb])/288 - 
   (71*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb])/4 + 
   (6779*CF^3*zb*G[1, 0, 1, 1, 0, zb])/8 + 
   (5425*CA*CF*nf*zb*G[1, 0, 1, 1, 0, zb])/144 + 
   (1133*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb])/8 + 
   4*CF*nf^2*zb*G[1, 0, 1, 1, 0, zb] - 
   (9625*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/288 - 
   (4237*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/96 - 
   (297*CF^3*Pi^2*zb*G[1, 0, 1, 1, 0, zb])/16 + 
   (124541*CA^2*CF*G[1, 0, 1, 1, 1, zb])/576 - 
   (22007*CA*CF^2*G[1, 0, 1, 1, 1, zb])/96 - 
   (13009*CF^3*G[1, 0, 1, 1, 1, zb])/16 - 
   (13381*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/288 - 
   (350*CF^2*nf*G[1, 0, 1, 1, 1, zb])/3 - 3*CF*nf^2*G[1, 0, 1, 1, 1, zb] + 
   (1719*CA^2*CF*Pi^2*G[1, 0, 1, 1, 1, zb])/64 + 
   (583*CA*CF^2*Pi^2*G[1, 0, 1, 1, 1, zb])/16 + 
   (129*CF^3*Pi^2*G[1, 0, 1, 1, 1, zb])/8 + 
   (156541*CA^2*CF*G[1, 0, 1, 1, 1, zb])/(576*(-1 + zb)) + 
   (571*CA*CF^2*G[1, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (3747*CF^3*G[1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (7295*CA*CF*nf*G[1, 0, 1, 1, 1, zb])/(288*(-1 + zb)) - 
   (3955*CF^2*nf*G[1, 0, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (6*CF*nf^2*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (1719*CA^2*CF*Pi^2*G[1, 0, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (583*CA*CF^2*Pi^2*G[1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (129*CF^3*Pi^2*G[1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (111809*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb])/576 - 
   (3911*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb])/32 - 
   (10331*CF^3*zb*G[1, 0, 1, 1, 1, zb])/16 - 
   (10441*CA*CF*nf*zb*G[1, 0, 1, 1, 1, zb])/288 - 
   (427*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb])/4 - 
   3*CF*nf^2*zb*G[1, 0, 1, 1, 1, zb] + 
   (1719*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/64 + 
   (583*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/16 + 
   (129*CF^3*Pi^2*zb*G[1, 0, 1, 1, 1, zb])/8 + 
   (11613*CA^2*CF*G[1, 1, 0, 0, 0, zb])/32 - 
   (2375*CA*CF^2*G[1, 1, 0, 0, 0, zb])/96 - (9773*CF^3*G[1, 1, 0, 0, 0, zb])/
    8 - (923*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/16 - 
   (4645*CF^2*nf*G[1, 1, 0, 0, 0, zb])/24 - (16*CF*nf^2*G[1, 1, 0, 0, 0, zb])/
    3 + 33*CA^2*CF*Pi^2*G[1, 1, 0, 0, 0, zb] + 
   (2245*CA*CF^2*Pi^2*G[1, 1, 0, 0, 0, zb])/32 + 
   18*CF^3*Pi^2*G[1, 1, 0, 0, 0, zb] + (43603*CA^2*CF*G[1, 1, 0, 0, 0, zb])/
    (96*(-1 + zb)) + (57577*CA*CF^2*G[1, 1, 0, 0, 0, zb])/(96*(-1 + zb)) - 
   (11925*CF^3*G[1, 1, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (959*CA*CF*nf*G[1, 1, 0, 0, 0, zb])/(48*(-1 + zb)) - 
   (806*CF^2*nf*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CF*nf^2*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (66*CA^2*CF*Pi^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (2245*CA*CF^2*Pi^2*G[1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (36*CF^3*Pi^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (7721*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb])/32 + 
   (7035*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb])/32 - 
   (4521*CF^3*zb*G[1, 1, 0, 0, 0, zb])/4 - 
   (1885*CA*CF*nf*zb*G[1, 1, 0, 0, 0, zb])/48 - 
   (4259*CF^2*nf*zb*G[1, 1, 0, 0, 0, zb])/24 - 
   (16*CF*nf^2*zb*G[1, 1, 0, 0, 0, zb])/3 + 33*CA^2*CF*Pi^2*zb*
    G[1, 1, 0, 0, 0, zb] + (2245*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, 0, zb])/32 + 
   18*CF^3*Pi^2*zb*G[1, 1, 0, 0, 0, zb] - 
   (31103*CA^2*CF*G[1, 1, 0, 0, 1, zb])/96 + 
   (19327*CA*CF^2*G[1, 1, 0, 0, 1, zb])/96 + 
   (14907*CF^3*G[1, 1, 0, 0, 1, zb])/16 + 
   (1441*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/24 + 
   (436*CF^2*nf*G[1, 1, 0, 0, 1, zb])/3 + 4*CF*nf^2*G[1, 1, 0, 0, 1, zb] - 
   (2699*CA^2*CF*Pi^2*G[1, 1, 0, 0, 1, zb])/96 - 
   (4915*CA*CF^2*Pi^2*G[1, 1, 0, 0, 1, zb])/96 - 
   (21*CF^3*Pi^2*G[1, 1, 0, 0, 1, zb])/2 - 
   (41633*CA^2*CF*G[1, 1, 0, 0, 1, zb])/(96*(-1 + zb)) - 
   (2101*CA*CF^2*G[1, 1, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (18081*CF^3*G[1, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (839*CA*CF*nf*G[1, 1, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (403*CF^2*nf*G[1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (8*CF*nf^2*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (2699*CA^2*CF*Pi^2*G[1, 1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (4915*CA*CF^2*Pi^2*G[1, 1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (21*CF^3*Pi^2*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (22111*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb])/96 + 
   (47*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb])/96 + 
   (13805*CF^3*zb*G[1, 1, 0, 0, 1, zb])/16 + 
   (1021*CA*CF*nf*zb*G[1, 1, 0, 0, 1, zb])/24 + 
   (398*CF^2*nf*zb*G[1, 1, 0, 0, 1, zb])/3 + 
   4*CF*nf^2*zb*G[1, 1, 0, 0, 1, zb] - 
   (2699*CA^2*CF*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/96 - 
   (4915*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/96 - 
   (21*CF^3*Pi^2*zb*G[1, 1, 0, 0, 1, zb])/2 - 
   (22667*CA^2*CF*G[1, 1, 0, 1, 0, zb])/96 + 
   (3625*CA*CF^2*G[1, 1, 0, 1, 0, zb])/96 + (15703*CF^3*G[1, 1, 0, 1, 0, zb])/
    16 + (1979*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/48 + 
   (3665*CF^2*nf*G[1, 1, 0, 1, 0, zb])/24 + 4*CF*nf^2*G[1, 1, 0, 1, 0, zb] - 
   (2545*CA^2*CF*Pi^2*G[1, 1, 0, 1, 0, zb])/96 - 
   (81*CA*CF^2*Pi^2*G[1, 1, 0, 1, 0, zb])/2 - 
   (321*CF^3*Pi^2*G[1, 1, 0, 1, 0, zb])/16 - 
   (619*CA^2*CF*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (6877*CA*CF^2*G[1, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (18747*CF^3*G[1, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (175*CA*CF*nf*G[1, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (847*CF^2*nf*G[1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (8*CF*nf^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (2545*CA^2*CF*Pi^2*G[1, 1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (81*CA*CF^2*Pi^2*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (321*CF^3*Pi^2*G[1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (5283*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb])/32 - 
   (11083*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb])/96 + 
   (14247*CF^3*zb*G[1, 1, 0, 1, 0, zb])/16 + 
   (475*CA*CF*nf*zb*G[1, 1, 0, 1, 0, zb])/16 + 
   (3319*CF^2*nf*zb*G[1, 1, 0, 1, 0, zb])/24 + 
   4*CF*nf^2*zb*G[1, 1, 0, 1, 0, zb] - 
   (2545*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/96 - 
   (81*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/2 - 
   (321*CF^3*Pi^2*zb*G[1, 1, 0, 1, 0, zb])/16 + 
   (38003*CA^2*CF*G[1, 1, 0, 1, 1, zb])/192 - 
   (15467*CA*CF^2*G[1, 1, 0, 1, 1, zb])/96 - (6129*CF^3*G[1, 1, 0, 1, 1, zb])/
    8 - (4097*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/96 - 
   (2797*CF^2*nf*G[1, 1, 0, 1, 1, zb])/24 - 3*CF*nf^2*G[1, 1, 0, 1, 1, zb] + 
   (1647*CA^2*CF*Pi^2*G[1, 1, 0, 1, 1, zb])/64 + 
   (1555*CA*CF^2*Pi^2*G[1, 1, 0, 1, 1, zb])/48 + 
   (207*CF^3*Pi^2*G[1, 1, 0, 1, 1, zb])/16 + 
   (54853*CA^2*CF*G[1, 1, 0, 1, 1, zb])/(192*(-1 + zb)) + 
   (5815*CA*CF^2*G[1, 1, 0, 1, 1, zb])/(32*(-1 + zb)) - 
   (7209*CF^3*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (2099*CA*CF*nf*G[1, 1, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (1291*CF^2*nf*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (6*CF*nf^2*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (1647*CA^2*CF*Pi^2*G[1, 1, 0, 1, 1, zb])/(32*(-1 + zb)) + 
   (1555*CA*CF^2*Pi^2*G[1, 1, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (207*CF^3*Pi^2*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (30191*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb])/192 - 
   (5305*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb])/96 - 
   (5465*CF^3*zb*G[1, 1, 0, 1, 1, zb])/8 - 
   (3049*CA*CF*nf*zb*G[1, 1, 0, 1, 1, zb])/96 - 
   (2513*CF^2*nf*zb*G[1, 1, 0, 1, 1, zb])/24 - 
   3*CF*nf^2*zb*G[1, 1, 0, 1, 1, zb] + 
   (1647*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/64 + 
   (1555*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/48 + 
   (207*CF^3*Pi^2*zb*G[1, 1, 0, 1, 1, zb])/16 - 
   (466*CA^2*CF*G[1, 1, 1, 0, 0, zb])/3 - 
   (12677*CA*CF^2*G[1, 1, 1, 0, 0, zb])/96 + 
   (15371*CF^3*G[1, 1, 1, 0, 0, zb])/16 + (215*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/
    8 + (1145*CF^2*nf*G[1, 1, 1, 0, 0, zb])/8 + 
   4*CF*nf^2*G[1, 1, 1, 0, 0, zb] - (1817*CA^2*CF*Pi^2*G[1, 1, 1, 0, 0, zb])/
    96 - (1503*CA*CF^2*Pi^2*G[1, 1, 1, 0, 0, zb])/32 - 
   (27*CF^3*Pi^2*G[1, 1, 1, 0, 0, zb])/2 - 
   (3779*CA^2*CF*G[1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (18973*CA*CF^2*G[1, 1, 1, 0, 0, zb])/(32*(-1 + zb)) + 
   (18495*CF^3*G[1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (35*CA*CF*nf*G[1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (403*CF^2*nf*G[1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (8*CF*nf^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (1817*CA^2*CF*Pi^2*G[1, 1, 1, 0, 0, zb])/(48*(-1 + zb)) - 
   (1503*CA*CF^2*Pi^2*G[1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) - 
   (27*CF^3*Pi^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (2803*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb])/24 - 
   (21217*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb])/96 + 
   (14311*CF^3*zb*G[1, 1, 1, 0, 0, zb])/16 + 
   (131*CA*CF*nf*zb*G[1, 1, 1, 0, 0, zb])/8 + 
   (3227*CF^2*nf*zb*G[1, 1, 1, 0, 0, zb])/24 + 
   4*CF*nf^2*zb*G[1, 1, 1, 0, 0, zb] - 
   (1817*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/96 - 
   (1503*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/32 - 
   (27*CF^3*Pi^2*zb*G[1, 1, 1, 0, 0, zb])/2 + 
   (27719*CA^2*CF*G[1, 1, 1, 0, 1, zb])/192 - 
   (1219*CA*CF^2*G[1, 1, 1, 0, 1, zb])/48 - 737*CF^3*G[1, 1, 1, 0, 1, zb] - 
   (3119*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/96 - 
   (643*CF^2*nf*G[1, 1, 1, 0, 1, zb])/6 - 3*CF*nf^2*G[1, 1, 1, 0, 1, zb] + 
   (3761*CA^2*CF*Pi^2*G[1, 1, 1, 0, 1, zb])/192 + 
   (975*CA*CF^2*Pi^2*G[1, 1, 1, 0, 1, zb])/32 + 
   9*CF^3*Pi^2*G[1, 1, 1, 0, 1, zb] + (15701*CA^2*CF*G[1, 1, 1, 0, 1, zb])/
    (64*(-1 + zb)) + (9885*CA*CF^2*G[1, 1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (14175*CF^3*G[1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (367*CA*CF*nf*G[1, 1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (1209*CF^2*nf*G[1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (6*CF*nf^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (3761*CA^2*CF*Pi^2*G[1, 1, 1, 0, 1, zb])/(96*(-1 + zb)) + 
   (975*CA*CF^2*Pi^2*G[1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (18*CF^3*Pi^2*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (7741*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb])/64 + 
   (130*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb])/3 - 
   (5595*CF^3*zb*G[1, 1, 1, 0, 1, zb])/8 - 
   (697*CA*CF*nf*zb*G[1, 1, 1, 0, 1, zb])/32 - 
   (301*CF^2*nf*zb*G[1, 1, 1, 0, 1, zb])/3 - 
   3*CF*nf^2*zb*G[1, 1, 1, 0, 1, zb] + 
   (3761*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, 1, zb])/192 + 
   (975*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, 1, zb])/32 + 
   9*CF^3*Pi^2*zb*G[1, 1, 1, 0, 1, zb] + (19667*CA^2*CF*G[1, 1, 1, 1, 0, zb])/
    192 + (8545*CA*CF^2*G[1, 1, 1, 1, 0, zb])/96 - 
   (11911*CF^3*G[1, 1, 1, 1, 0, zb])/16 - 
   (1927*CA*CF*nf*G[1, 1, 1, 1, 0, zb])/96 - 
   (2585*CF^2*nf*G[1, 1, 1, 1, 0, zb])/24 - 3*CF*nf^2*G[1, 1, 1, 1, 0, zb] + 
   (1017*CA^2*CF*Pi^2*G[1, 1, 1, 1, 0, zb])/64 + 
   (1089*CA*CF^2*Pi^2*G[1, 1, 1, 1, 0, zb])/32 + 
   (81*CF^3*Pi^2*G[1, 1, 1, 1, 0, zb])/8 + 
   (11841*CA^2*CF*G[1, 1, 1, 1, 0, zb])/(64*(-1 + zb)) + 
   (13413*CA*CF^2*G[1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (14175*CF^3*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (105*CA*CF*nf*G[1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (1209*CF^2*nf*G[1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (6*CF*nf^2*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (1017*CA^2*CF*Pi^2*G[1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) + 
   (1089*CA*CF^2*Pi^2*G[1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (81*CF^3*Pi^2*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (16787*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb])/192 + 
   (11915*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb])/96 - 
   (11243*CF^3*zb*G[1, 1, 1, 1, 0, zb])/16 - 
   (385*CA*CF*nf*zb*G[1, 1, 1, 1, 0, zb])/32 - 
   (823*CF^2*nf*zb*G[1, 1, 1, 1, 0, zb])/8 - 
   3*CF*nf^2*zb*G[1, 1, 1, 1, 0, zb] + 
   (1017*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, 0, zb])/64 + 
   (1089*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, 0, zb])/32 + 
   (81*CF^3*Pi^2*zb*G[1, 1, 1, 1, 0, zb])/8 - 
   (34909*CA^2*CF*G[1, 1, 1, 1, 1, zb])/384 + 
   (5977*CA*CF^2*G[1, 1, 1, 1, 1, zb])/192 + 
   (18457*CF^3*G[1, 1, 1, 1, 1, zb])/32 + 
   (4879*CA*CF*nf*G[1, 1, 1, 1, 1, zb])/192 + 
   (7753*CF^2*nf*G[1, 1, 1, 1, 1, zb])/96 + (9*CF*nf^2*G[1, 1, 1, 1, 1, zb])/
    4 - (2385*CA^2*CF*Pi^2*G[1, 1, 1, 1, 1, zb])/128 - 
   27*CA*CF^2*Pi^2*G[1, 1, 1, 1, 1, zb] - 
   (243*CF^3*Pi^2*G[1, 1, 1, 1, 1, zb])/32 - 
   (24525*CA^2*CF*G[1, 1, 1, 1, 1, zb])/(128*(-1 + zb)) - 
   (12789*CA*CF^2*G[1, 1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (10935*CF^3*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (639*CA*CF*nf*G[1, 1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (3627*CF^2*nf*G[1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (9*CF*nf^2*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (2385*CA^2*CF*Pi^2*G[1, 1, 1, 1, 1, zb])/(64*(-1 + zb)) - 
   (54*CA*CF^2*Pi^2*G[1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (243*CF^3*Pi^2*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (36049*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb])/384 + 
   (1239*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb])/64 + 
   (17721*CF^3*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (1081*CA*CF*nf*zb*G[1, 1, 1, 1, 1, zb])/64 + 
   (2471*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb])/32 + 
   (9*CF*nf^2*zb*G[1, 1, 1, 1, 1, zb])/4 - 
   (2385*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/128 - 
   27*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, 1, zb] - 
   (243*CF^3*Pi^2*zb*G[1, 1, 1, 1, 1, zb])/32 - 
   (9405*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb])/16 + 
   (329437*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb])/144 + 
   (4864*CF^3*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (537*CA*CF*nf*G[0, 0, 0, 0, 0, 0, zb])/2 + 
   (1280*CF^2*nf*G[0, 0, 0, 0, 0, 0, zb])/9 - 
   (33033*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (303377*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(144*(-1 + zb)) + 
   (6400*CF^3*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (537*CA*CF*nf*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (2560*CF^2*nf*G[0, 0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (15117*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, zb])/16 + 
   (213997*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/144 + 
   1280*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb] + 
   (537*CA*CF*nf*zb*G[0, 0, 0, 0, 0, 0, zb])/2 + 
   (1280*CF^2*nf*zb*G[0, 0, 0, 0, 0, 0, zb])/9 + 
   (18449*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb])/48 - 
   (94345*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb])/48 - 
   1216*CF^3*G[0, 0, 0, 0, 0, 1, zb] - 
   (5435*CA*CF*nf*G[0, 0, 0, 0, 0, 1, zb])/24 - 
   (320*CF^2*nf*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (13039*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (22589*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (1600*CF^3*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (5435*CA*CF*nf*G[0, 0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (640*CF^2*nf*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (2867*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, zb])/4 - 
   (20991*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/16 - 
   960*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   (5435*CA*CF*nf*zb*G[0, 0, 0, 0, 0, 1, zb])/24 - 
   (320*CF^2*nf*zb*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (5157*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb])/16 - 
   (6777*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb])/4 - 
   (2543*CF^3*G[0, 0, 0, 0, 1, 0, zb])/2 - 
   (1559*CA*CF*nf*G[0, 0, 0, 0, 1, 0, zb])/8 - 
   (1315*CF^2*nf*G[0, 0, 0, 0, 1, 0, zb])/12 + 
   (11153*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (74687*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (13325*CF^3*G[0, 0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (1559*CA*CF*nf*G[0, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (1315*CF^2*nf*G[0, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (1862*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (13315*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb])/12 - 
   993*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb] - 
   (1559*CA*CF*nf*zb*G[0, 0, 0, 0, 1, 0, zb])/8 - 
   (1315*CF^2*nf*zb*G[0, 0, 0, 0, 1, 0, zb])/12 - 
   (3553*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (67181*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/48 + 
   (1935*CF^3*G[0, 0, 0, 0, 1, 1, zb])/2 + 
   (3833*CA*CF*nf*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (995*CF^2*nf*G[0, 0, 0, 0, 1, 1, zb])/12 - 
   (16423*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (2655*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (10125*CF^3*G[0, 0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (3833*CA*CF*nf*G[0, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (995*CF^2*nf*G[0, 0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (10285*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (45125*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb])/48 + 
   753*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb] + 
   (3833*CA*CF*nf*zb*G[0, 0, 0, 0, 1, 1, zb])/24 + 
   (995*CF^2*nf*zb*G[0, 0, 0, 0, 1, 1, zb])/12 + 
   (6341*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb])/24 - 
   (18149*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   1305*CF^3*G[0, 0, 0, 1, 0, 0, zb] - 
   (2063*CA*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   (677*CF^2*nf*G[0, 0, 0, 1, 0, 0, zb])/6 + 
   (4839*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (31727*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(24*(-1 + zb)) - 
   (6837*CF^3*G[0, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (2063*CA*CF*nf*G[0, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (677*CF^2*nf*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (1610*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (11555*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   1014*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb] - 
   (2063*CA*CF*nf*zb*G[0, 0, 0, 1, 0, 0, zb])/12 - 
   (677*CF^2*nf*zb*G[0, 0, 0, 1, 0, 0, zb])/6 - 
   146*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb] + 
   (31427*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/24 + 
   (7937*CF^3*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   (428*CA*CF*nf*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (1021*CF^2*nf*G[0, 0, 0, 1, 0, 1, zb])/12 - 
   (44627*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (19155*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (10391*CF^3*G[0, 0, 0, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (856*CA*CF*nf*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (1021*CF^2*nf*G[0, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (3139*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   (6861*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   (6145*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb])/8 + 
   (428*CA*CF*nf*zb*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (1021*CF^2*nf*zb*G[0, 0, 0, 1, 0, 1, zb])/12 - 
   (2099*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (24931*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (3981*CF^3*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (901*CA*CF*nf*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (1025*CF^2*nf*G[0, 0, 0, 1, 1, 0, zb])/12 - 
   (33805*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb])/(48*(-1 + zb)) + 
   (14219*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (10455*CF^3*G[0, 0, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (901*CA*CF*nf*G[0, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1025*CF^2*nf*G[0, 0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (7267*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, zb])/24 + 
   (5355*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (3087*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb])/4 + 
   (901*CA*CF*nf*zb*G[0, 0, 0, 1, 1, 0, zb])/8 + 
   (1025*CF^2*nf*zb*G[0, 0, 0, 1, 1, 0, zb])/12 - 
   (343*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb])/48 - 
   (13813*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb])/16 - 
   (6067*CF^3*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   (713*CA*CF*nf*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   (193*CF^2*nf*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (23015*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (36899*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (1993*CF^3*G[0, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (713*CA*CF*nf*G[0, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (386*CF^2*nf*G[0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4505*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, zb])/24 - 
   (9169*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb])/16 - 
   (4687*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   (713*CA*CF*nf*zb*G[0, 0, 0, 1, 1, 1, zb])/8 - 
   (193*CF^2*nf*zb*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (10643*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb])/48 - 
   (66343*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/48 - 
   1321*CF^3*G[0, 0, 1, 0, 0, 0, zb] - (466*CA*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/
    3 - (701*CF^2*nf*G[0, 0, 1, 0, 0, 0, zb])/6 + 
   (17181*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (18121*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (1741*CF^3*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (932*CA*CF*nf*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (701*CF^2*nf*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (22583*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, zb])/48 - 
   (13657*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb])/16 - 
   1020*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb] - 
   (466*CA*CF*nf*zb*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (701*CF^2*nf*zb*G[0, 0, 1, 0, 0, 0, zb])/6 - 
   (2059*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb])/16 + 
   1225*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb] + (3989*CF^3*G[0, 0, 1, 0, 0, 1, zb])/
    4 + (3133*CA*CF*nf*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (527*CF^2*nf*G[0, 0, 1, 0, 0, 1, zb])/6 - 
   (40541*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (51425*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb])/(48*(-1 + zb)) + 
   (5261*CF^3*G[0, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (3133*CA*CF*nf*G[0, 0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (527*CF^2*nf*G[0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (16963*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, zb])/48 + 
   (9463*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb])/12 + 
   (3065*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb])/4 + 
   (3133*CA*CF*nf*zb*G[0, 0, 1, 0, 0, 1, zb])/24 + 
   (527*CF^2*nf*zb*G[0, 0, 1, 0, 0, 1, zb])/6 - 
   (1027*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb])/12 + 
   (49387*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb])/48 + 
   1043*CF^3*G[0, 0, 1, 0, 1, 0, zb] + (905*CA*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/
    8 + (367*CF^2*nf*G[0, 0, 1, 0, 1, 0, zb])/4 - 
   (33917*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (9893*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (10981*CF^3*G[0, 0, 1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (905*CA*CF*nf*G[0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (367*CF^2*nf*G[0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (1745*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, zb])/6 + 
   (30115*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb])/48 + 
   (1601*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb])/2 + 
   (905*CA*CF*nf*zb*G[0, 0, 1, 0, 1, 0, zb])/8 + 
   (367*CF^2*nf*zb*G[0, 0, 1, 0, 1, 0, zb])/4 + 
   (239*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb])/24 - 
   (42469*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/48 - 
   (1599*CF^3*G[0, 0, 1, 0, 1, 1, zb])/2 - 
   (1115*CA*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/12 - 
   (419*CF^2*nf*G[0, 0, 1, 0, 1, 1, zb])/6 + 
   (24961*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (35965*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (4209*CF^3*G[0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (1115*CA*CF*nf*G[0, 0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (419*CF^2*nf*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (2357*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, zb])/12 - 
   (26909*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb])/48 - 
   609*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb] - 
   (1115*CA*CF*nf*zb*G[0, 0, 1, 0, 1, 1, zb])/12 - 
   (419*CF^2*nf*zb*G[0, 0, 1, 0, 1, 1, zb])/6 - 
   (2087*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb])/48 + 
   (12741*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/16 + 
   1042*CF^3*G[0, 0, 1, 1, 0, 0, zb] + 
   (1061*CA*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/12 + 
   (265*CF^2*nf*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (8387*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (27289*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/(48*(-1 + zb)) + 
   (5467*CF^3*G[0, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1061*CA*CF*nf*G[0, 0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (530*CF^2*nf*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (10493*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, zb])/48 + 
   (22763*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/48 + 
   794*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb] + 
   (1061*CA*CF*nf*zb*G[0, 0, 1, 1, 0, 0, zb])/12 + 
   (265*CF^2*nf*zb*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (26*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (35281*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/48 - 
   (3155*CF^3*G[0, 0, 1, 1, 0, 1, zb])/4 - 
   (147*CA*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/2 - 
   (265*CF^2*nf*G[0, 0, 1, 1, 0, 1, zb])/4 + 
   (19507*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb])/(48*(-1 + zb)) - 
   (9297*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (8287*CF^3*G[0, 0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (147*CA*CF*nf*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (265*CF^2*nf*G[0, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (1273*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, zb])/8 - 
   (7315*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb])/16 - 
   (2399*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb])/4 - 
   (147*CA*CF*nf*zb*G[0, 0, 1, 1, 0, 1, zb])/2 - 
   (265*CF^2*nf*zb*G[0, 0, 1, 1, 0, 1, zb])/4 - 
   (673*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb])/48 - 
   (12953*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/24 - 
   (6347*CF^3*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (1393*CA*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/24 - 
   (805*CF^2*nf*G[0, 0, 1, 1, 1, 0, zb])/12 + 
   (14353*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (5729*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (8369*CF^3*G[0, 0, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (1393*CA*CF*nf*G[0, 0, 1, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (805*CF^2*nf*G[0, 0, 1, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (1869*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, zb])/16 - 
   (2555*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (4851*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb])/8 - 
   (1393*CA*CF*nf*zb*G[0, 0, 1, 1, 1, 0, zb])/24 - 
   (805*CF^2*nf*zb*G[0, 0, 1, 1, 1, 0, zb])/12 + 
   (581*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb])/16 + 
   (1961*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/4 + 
   (4811*CF^3*G[0, 0, 1, 1, 1, 1, zb])/8 + 
   (281*CA*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/6 + 
   (605*CF^2*nf*G[0, 0, 1, 1, 1, 1, zb])/12 - 
   (10279*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (17383*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (6365*CF^3*G[0, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (281*CA*CF*nf*G[0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (605*CF^2*nf*G[0, 0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (1787*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, zb])/24 + 
   (1817*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb])/6 + 
   (3675*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb])/8 + 
   (281*CA*CF*nf*zb*G[0, 0, 1, 1, 1, 1, zb])/6 + 
   (605*CF^2*nf*zb*G[0, 0, 1, 1, 1, 1, zb])/12 + 
   (9809*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb])/48 - 
   (59035*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/48 - 
   (10767*CF^3*G[0, 1, 0, 0, 0, 0, zb])/8 - 
   (3445*CA*CF*nf*G[0, 1, 0, 0, 0, 0, zb])/24 - 
   (1465*CF^2*nf*G[0, 1, 0, 0, 0, 0, zb])/12 + 
   (23447*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb])/(24*(-1 + zb)) - 
   (7001*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (14469*CF^3*G[0, 1, 0, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (3445*CA*CF*nf*G[0, 1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (1465*CF^2*nf*G[0, 1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (6875*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, zb])/16 - 
   (12089*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb])/16 - 
   (8043*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb])/8 - 
   (3445*CA*CF*nf*zb*G[0, 1, 0, 0, 0, 0, zb])/24 - 
   (1465*CF^2*nf*zb*G[0, 1, 0, 0, 0, 0, zb])/12 - 
   (6109*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb])/48 + 
   (4443*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/4 + 
   (8091*CF^3*G[0, 1, 0, 0, 0, 1, zb])/8 + 
   (2929*CA*CF*nf*G[0, 1, 0, 0, 0, 1, zb])/24 + 
   (183*CF^2*nf*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   (6283*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (14049*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (10905*CF^3*G[0, 1, 0, 0, 0, 1, zb])/(8*(-1 + zb)) + 
   (2929*CA*CF*nf*G[0, 1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (183*CF^2*nf*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (15989*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, zb])/48 + 
   (1453*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb])/2 + 
   (5943*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb])/8 + 
   (2929*CA*CF*nf*zb*G[0, 1, 0, 0, 0, 1, zb])/24 + 
   (183*CF^2*nf*zb*G[0, 1, 0, 0, 0, 1, zb])/2 - 
   (1001*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb])/12 + 
   (11087*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb])/12 + 
   (8475*CF^3*G[0, 1, 0, 0, 1, 0, zb])/8 + 
   (833*CA*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/8 + 
   (1147*CF^2*nf*G[0, 1, 0, 0, 1, 0, zb])/12 - 
   (10323*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (31019*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (11349*CF^3*G[0, 1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (833*CA*CF*nf*G[0, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (1147*CF^2*nf*G[0, 1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (12827*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, zb])/48 + 
   (6739*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb])/12 + 
   (6295*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb])/8 + 
   (833*CA*CF*nf*zb*G[0, 1, 0, 0, 1, 0, zb])/8 + 
   (1147*CF^2*nf*zb*G[0, 1, 0, 0, 1, 0, zb])/12 + 
   (141*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (38633*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb])/48 - 
   (6463*CF^3*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (2071*CA*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/24 - 
   (871*CF^2*nf*G[0, 1, 0, 0, 1, 1, zb])/12 + 
   (7761*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (14809*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(24*(-1 + zb)) - 
   (1083*CF^3*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (2071*CA*CF*nf*G[0, 1, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (871*CF^2*nf*G[0, 1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (8965*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, zb])/48 - 
   (25009*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb])/48 - 
   (4723*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb])/8 - 
   (2071*CA*CF*nf*zb*G[0, 1, 0, 0, 1, 1, zb])/24 - 
   (871*CF^2*nf*zb*G[0, 1, 0, 0, 1, 1, zb])/12 - 
   (2333*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb])/48 + 
   (38351*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb])/48 + 
   (8669*CF^3*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (1085*CA*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/12 + 
   (301*CF^2*nf*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (12923*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (11477*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (5809*CF^3*G[0, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1085*CA*CF*nf*G[0, 1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (602*CF^2*nf*G[0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (10235*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, zb])/48 + 
   (21491*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb])/48 + 
   (6465*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb])/8 + 
   (1085*CA*CF*nf*zb*G[0, 1, 0, 1, 0, 0, zb])/12 + 
   (301*CF^2*nf*zb*G[0, 1, 0, 1, 0, 0, zb])/3 + 
   (67*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb])/6 - 
   (35531*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb])/48 - 
   (3313*CF^3*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (457*CA*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/6 - 
   (303*CF^2*nf*G[0, 1, 0, 1, 0, 1, zb])/4 + 
   (10171*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (8301*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (2221*CF^3*G[0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (457*CA*CF*nf*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (303*CF^2*nf*G[0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (7577*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, zb])/48 - 
   (7129*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb])/16 - 
   (2441*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (457*CA*CF*nf*zb*G[0, 1, 0, 1, 0, 1, zb])/6 - 
   (303*CF^2*nf*zb*G[0, 1, 0, 1, 0, 1, zb])/4 - 
   (317*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb])/12 - 
   (4459*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/8 - 
   839*CF^3*G[0, 1, 0, 1, 1, 0, zb] - (1441*CA*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/
    24 - (929*CF^2*nf*G[0, 1, 0, 1, 1, 0, zb])/12 + 
   (14413*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (7459*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/(24*(-1 + zb)) - 
   (4503*CF^3*G[0, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (1441*CA*CF*nf*G[0, 1, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (929*CF^2*nf*G[0, 1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (619*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, zb])/6 - 
   (7271*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb])/24 - 
   (1261*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb])/2 - 
   (1441*CA*CF*nf*zb*G[0, 1, 0, 1, 1, 0, zb])/24 - 
   (929*CF^2*nf*zb*G[0, 1, 0, 1, 1, 0, zb])/12 + 
   (221*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   (24085*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/48 + 
   (2587*CF^3*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   (293*CA*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/6 + 
   (703*CF^2*nf*G[0, 1, 0, 1, 1, 1, zb])/12 - 
   (3375*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (15857*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (6941*CF^3*G[0, 1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (293*CA*CF*nf*G[0, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (703*CF^2*nf*G[0, 1, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (967*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, zb])/16 + 
   (14149*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb])/48 + 
   (1933*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb])/4 + 
   (293*CA*CF*nf*zb*G[0, 1, 0, 1, 1, 1, zb])/6 + 
   (703*CF^2*nf*zb*G[0, 1, 0, 1, 1, 1, zb])/12 - 
   (285*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb])/16 + 
   (28615*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/48 + 
   (8641*CF^3*G[0, 1, 1, 0, 0, 0, zb])/8 + 
   (605*CA*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/8 + 
   (1099*CF^2*nf*G[0, 1, 1, 0, 0, 0, zb])/12 - 
   (3299*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (531*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (11515*CF^3*G[0, 1, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (605*CA*CF*nf*G[0, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (1099*CF^2*nf*G[0, 1, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (7903*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, zb])/48 + 
   (5037*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/16 + 
   (6477*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb])/8 + 
   (605*CA*CF*nf*zb*G[0, 1, 1, 0, 0, 0, zb])/8 + 
   (1099*CF^2*nf*zb*G[0, 1, 1, 0, 0, 0, zb])/12 + 
   (59*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb])/16 - 
   (28379*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/48 - 
   (1629*CF^3*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   (521*CA*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (205*CF^2*nf*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (16523*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (5859*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (4343*CF^3*G[0, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (521*CA*CF*nf*G[0, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (410*CF^2*nf*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (6379*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, zb])/48 - 
   (5629*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb])/16 - 
   (1203*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb])/2 - 
   (521*CA*CF*nf*zb*G[0, 1, 1, 0, 0, 1, zb])/8 - 
   (205*CF^2*nf*zb*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (403*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb])/16 - 
   (1394*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   847*CF^3*G[0, 1, 1, 0, 1, 0, zb] - (435*CA*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/
    8 - (883*CF^2*nf*G[0, 1, 1, 0, 1, 0, zb])/12 + 
   (12509*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb])/(48*(-1 + zb)) - 
   (3145*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (2259*CF^3*G[0, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (435*CA*CF*nf*G[0, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (883*CF^2*nf*G[0, 1, 1, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (2117*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, zb])/24 - 
   232*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb] - 
   633*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb] - 
   (435*CA*CF*nf*zb*G[0, 1, 1, 0, 1, 0, zb])/8 - 
   (883*CF^2*nf*zb*G[0, 1, 1, 0, 1, 0, zb])/12 + 
   (567*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb])/16 + 
   (5413*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb])/12 + 
   (2583*CF^3*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   46*CA*CF*nf*G[0, 1, 1, 0, 1, 1, zb] + 
   (337*CF^2*nf*G[0, 1, 1, 0, 1, 1, zb])/6 - 
   (1247*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (4191*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (6893*CF^3*G[0, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (92*CA*CF*nf*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (337*CF^2*nf*G[0, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (1537*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, zb])/24 + 
   (1021*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   (1905*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb])/4 + 
   46*CA*CF*nf*zb*G[0, 1, 1, 0, 1, 1, zb] + 
   (337*CF^2*nf*zb*G[0, 1, 1, 0, 1, 1, zb])/6 - 
   (1027*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb])/48 - 
   (15023*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/48 - 
   (3371*CF^3*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (345*CA*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (279*CF^2*nf*G[0, 1, 1, 1, 0, 0, zb])/4 + 
   (1609*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (375*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (8905*CF^3*G[0, 1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (345*CA*CF*nf*G[0, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (279*CF^2*nf*G[0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (1119*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, zb])/16 - 
   (2225*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb])/16 - 
   (2507*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb])/4 - 
   (345*CA*CF*nf*zb*G[0, 1, 1, 1, 0, 0, zb])/8 - 
   (279*CF^2*nf*zb*G[0, 1, 1, 1, 0, 0, zb])/4 + 
   (317*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb])/16 + 
   (8339*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/24 + 
   639*CF^3*G[0, 1, 1, 1, 0, 1, zb] + (75*CA*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/
    2 + (623*CF^2*nf*G[0, 1, 1, 1, 0, 1, zb])/12 - 
   (517*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (321*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (6741*CF^3*G[0, 1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (75*CA*CF*nf*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (623*CF^2*nf*G[0, 1, 1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (2735*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, zb])/48 + 
   (1473*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb])/8 + 
   (943*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (75*CA*CF*nf*zb*G[0, 1, 1, 1, 0, 1, zb])/2 + 
   (623*CF^2*nf*zb*G[0, 1, 1, 1, 0, 1, zb])/12 + 
   (1087*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb])/48 + 
   (10933*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb])/48 + 
   (2565*CF^3*G[0, 1, 1, 1, 1, 0, zb])/4 + 
   (117*CA*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/4 + 
   (323*CF^2*nf*G[0, 1, 1, 1, 1, 0, zb])/6 - 
   (1571*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (443*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (849*CF^3*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (117*CA*CF*nf*G[0, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (323*CF^2*nf*G[0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (1915*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, zb])/48 + 
   (1579*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb])/16 + 
   (1917*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb])/4 + 
   (117*CA*CF*nf*zb*G[0, 1, 1, 1, 1, 0, zb])/4 + 
   (323*CF^2*nf*zb*G[0, 1, 1, 1, 1, 0, zb])/6 - 
   (39*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb])/2 - 
   (12283*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb])/48 - 
   (1947*CF^3*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (405*CA*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   (485*CF^2*nf*G[0, 1, 1, 1, 1, 1, zb])/12 + 
   (3609*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (2749*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (2577*CF^3*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (405*CA*CF*nf*G[0, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (485*CF^2*nf*G[0, 1, 1, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (763*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, zb])/24 - 
   (2145*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   (1455*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb])/4 - 
   (405*CA*CF*nf*zb*G[0, 1, 1, 1, 1, 1, zb])/16 - 
   (485*CF^2*nf*zb*G[0, 1, 1, 1, 1, 1, zb])/12 + 
   (7287*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb])/16 - 
   (23611*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/16 - 
   (8077*CF^3*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (1345*CA*CF*nf*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (320*CF^2*nf*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (22173*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (53251*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/(48*(-1 + zb)) - 
   (1600*CF^3*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (1345*CA*CF*nf*G[1, 0, 0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (640*CF^2*nf*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (5225*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, zb])/16 - 
   (33469*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb])/48 - 
   (12633*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (1345*CA*CF*nf*zb*G[1, 0, 0, 0, 0, 0, zb])/8 - 
   (320*CF^2*nf*zb*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   (5607*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb])/16 + 
   (67517*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb])/48 + 
   (2655*CF^3*G[1, 0, 0, 0, 0, 1, zb])/4 + 
   (3389*CA*CF*nf*G[1, 0, 0, 0, 0, 1, zb])/24 + 
   80*CF^2*nf*G[1, 0, 0, 0, 0, 1, zb] - 
   (3311*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (4201*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (1200*CF^3*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (3389*CA*CF*nf*G[1, 0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (160*CF^2*nf*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (9163*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, zb])/48 + 
   (8627*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb])/16 + 
   (5259*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb])/4 + 
   (3389*CA*CF*nf*zb*G[1, 0, 0, 0, 0, 1, zb])/24 + 
   80*CF^2*nf*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   (4465*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb])/16 + 
   (53665*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/48 + 
   (3203*CF^3*G[1, 0, 0, 0, 1, 0, zb])/4 + 
   (985*CA*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/8 + 
   (1031*CF^2*nf*G[1, 0, 0, 0, 1, 0, zb])/12 - 
   (45205*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb])/(48*(-1 + zb)) + 
   (3319*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (10035*CF^3*G[1, 0, 0, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (985*CA*CF*nf*G[1, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (983*CF^2*nf*G[1, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (4823*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, zb])/24 + 
   (26981*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb])/48 + 
   (4803*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb])/4 + 
   (985*CA*CF*nf*zb*G[1, 0, 0, 0, 1, 0, zb])/8 + 
   (983*CF^2*nf*zb*G[1, 0, 0, 0, 1, 0, zb])/12 + 
   (3109*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb])/16 - 
   (16965*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb])/16 - 
   (1051*CF^3*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   (2423*CA*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/24 - 
   (791*CF^2*nf*G[1, 0, 0, 0, 1, 1, zb])/12 + 
   (706*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (12039*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(16*(-1 + zb)) - 
   (7635*CF^3*G[1, 0, 0, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (2423*CA*CF*nf*G[1, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (743*CF^2*nf*G[1, 0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (2113*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, zb])/24 - 
   (19439*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb])/48 - 
   (2025*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb])/2 - 
   (2423*CA*CF*nf*zb*G[1, 0, 0, 0, 1, 1, zb])/24 - 
   (743*CF^2*nf*zb*G[1, 0, 0, 0, 1, 1, zb])/12 - 
   (647*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (3671*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/4 + 
   (7061*CF^3*G[1, 0, 0, 1, 0, 0, zb])/8 + 
   (1309*CA*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/12 + 
   87*CF^2*nf*G[1, 0, 0, 1, 0, 0, zb] - 
   (13367*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (10527*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (5181*CF^3*G[1, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1309*CA*CF*nf*G[1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (174*CF^2*nf*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (569*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (3323*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb])/6 + 
   (9081*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb])/8 + 
   (1309*CA*CF*nf*zb*G[1, 0, 0, 1, 0, 0, zb])/12 + 
   87*CF^2*nf*zb*G[1, 0, 0, 1, 0, 0, zb] + 
   (7391*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb])/48 - 
   (42575*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/48 - 
   (4957*CF^3*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (1087*CA*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/12 - 
   (785*CF^2*nf*G[1, 0, 0, 1, 0, 1, zb])/12 + 
   (5237*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (649*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (1971*CF^3*G[1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1087*CA*CF*nf*G[1, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (791*CF^2*nf*G[1, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (2489*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, zb])/24 - 
   (21955*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb])/48 - 
   (7433*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb])/8 - 
   (1087*CA*CF*nf*zb*G[1, 0, 0, 1, 0, 1, zb])/12 - 
   (791*CF^2*nf*zb*G[1, 0, 0, 1, 0, 1, zb])/12 + 
   (4571*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb])/48 - 
   (30517*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb])/48 - 
   (2793*CF^3*G[1, 0, 0, 1, 1, 0, zb])/4 - 
   (1781*CA*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/24 - 
   (827*CF^2*nf*G[1, 0, 0, 1, 1, 0, zb])/12 + 
   (24163*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (7305*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (1995*CF^3*G[1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1781*CA*CF*nf*G[1, 0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (779*CF^2*nf*G[1, 0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (1919*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, zb])/16 - 
   (7515*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb])/16 - 
   (3265*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb])/4 - 
   (1781*CA*CF*nf*zb*G[1, 0, 0, 1, 1, 0, zb])/24 - 
   (779*CF^2*nf*zb*G[1, 0, 0, 1, 1, 0, zb])/12 - 
   (149*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb])/3 + 
   (9901*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb])/16 + 
   487*CF^3*G[1, 0, 0, 1, 1, 1, zb] + (179*CA*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/
    3 + (157*CF^2*nf*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   (17297*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb])/(48*(-1 + zb)) + 
   (1755*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (3051*CF^3*G[1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (358*CA*CF*nf*G[1, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (293*CF^2*nf*G[1, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (311*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, zb])/6 + 
   (18091*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb])/48 + 
   (1339*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb])/2 + 
   (179*CA*CF*nf*zb*G[1, 0, 0, 1, 1, 1, zb])/3 + 
   (293*CF^2*nf*zb*G[1, 0, 0, 1, 1, 1, zb])/6 - 
   (3859*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb])/24 + 
   (18059*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb])/24 + 
   944*CF^3*G[1, 0, 1, 0, 0, 0, zb] + (783*CA*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/
    8 + (355*CF^2*nf*G[1, 0, 1, 0, 0, 0, zb])/4 - 
   (18041*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb])/(24*(-1 + zb)) + 
   (3883*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (10737*CF^3*G[1, 0, 1, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (783*CA*CF*nf*G[1, 0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (373*CF^2*nf*G[1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (2009*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, zb])/12 + 
   (12709*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb])/24 + 
   1095*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb] + 
   (783*CA*CF*nf*zb*G[1, 0, 1, 0, 0, 0, zb])/8 + 
   (373*CF^2*nf*zb*G[1, 0, 1, 0, 0, 0, zb])/4 + 
   (713*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb])/6 - 
   (36415*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/48 - 
   (5359*CF^3*G[1, 0, 1, 0, 0, 1, zb])/8 - 
   (1979*CA*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/24 - 
   (199*CF^2*nf*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (29039*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (8503*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(16*(-1 + zb)) - 
   (8121*CF^3*G[1, 0, 1, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (1979*CA*CF*nf*G[1, 0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (422*CF^2*nf*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (4697*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, zb])/48 - 
   (7381*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb])/16 - 
   (7079*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb])/8 - 
   (1979*CA*CF*nf*zb*G[1, 0, 1, 0, 0, 1, zb])/24 - 
   (211*CF^2*nf*zb*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (159*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb])/2 - 
   (28423*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb])/48 - 
   (2979*CF^3*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (573*CA*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (881*CF^2*nf*G[1, 0, 1, 0, 1, 0, zb])/12 + 
   (5953*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (5749*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (4251*CF^3*G[1, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (573*CA*CF*nf*G[1, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (881*CF^2*nf*G[1, 0, 1, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (2005*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, zb])/24 - 
   (6525*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb])/16 - 
   (3407*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb])/4 - 
   (573*CA*CF*nf*zb*G[1, 0, 1, 0, 1, 0, zb])/8 - 
   (881*CF^2*nf*zb*G[1, 0, 1, 0, 1, 0, zb])/12 - 
   (2317*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb])/48 + 
   (28733*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/48 + 
   (4219*CF^3*G[1, 0, 1, 0, 1, 1, zb])/8 + 
   (178*CA*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   (113*CF^2*nf*G[1, 0, 1, 0, 1, 1, zb])/2 - 
   (377*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (3039*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (6525*CF^3*G[1, 0, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (356*CA*CF*nf*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (112*CF^2*nf*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (1327*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, zb])/48 + 
   (5375*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb])/16 + 
   (5607*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb])/8 + 
   (178*CA*CF*nf*zb*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   56*CF^2*nf*zb*G[1, 0, 1, 0, 1, 1, zb] + 
   (1085*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb])/24 - 
   (3359*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/8 - 
   (3081*CF^3*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (1411*CA*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/24 - 
   (805*CF^2*nf*G[1, 0, 1, 1, 0, 0, zb])/12 + 
   (9833*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb])/(24*(-1 + zb)) - 
   (863*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (8487*CF^3*G[1, 0, 1, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (1411*CA*CF*nf*G[1, 0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (859*CF^2*nf*G[1, 0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (2197*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, zb])/24 - 
   (9163*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb])/24 - 
   (3137*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb])/4 - 
   (1411*CA*CF*nf*zb*G[1, 0, 1, 1, 0, 0, zb])/24 - 
   (859*CF^2*nf*zb*G[1, 0, 1, 1, 0, 0, zb])/12 - 
   (1349*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb])/48 + 
   (5387*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/12 + 
   (4503*CF^3*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (99*CA*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   (595*CF^2*nf*G[1, 0, 1, 1, 0, 1, zb])/12 - 
   (15955*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb])/(48*(-1 + zb)) + 
   (4625*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(16*(-1 + zb)) + 
   (6441*CF^3*G[1, 0, 1, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (99*CA*CF*nf*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (649*CF^2*nf*G[1, 0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (317*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, zb])/6 + 
   (1425*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb])/4 + 
   (4963*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb])/8 + 
   (99*CA*CF*nf*zb*G[1, 0, 1, 1, 0, 1, zb])/2 + 
   (649*CF^2*nf*zb*G[1, 0, 1, 1, 0, 1, zb])/12 - 
   11*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb] + 
   (7621*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb])/24 + 
   (4719*CF^3*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (491*CA*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/12 + 
   (107*CF^2*nf*G[1, 0, 1, 1, 1, 0, zb])/2 - 
   (3967*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (617*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (3267*CF^3*G[1, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (491*CA*CF*nf*G[1, 0, 1, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (107*CF^2*nf*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (167*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (2443*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (4695*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb])/8 + 
   (491*CA*CF*nf*zb*G[1, 0, 1, 1, 1, 0, zb])/12 + 
   (107*CF^2*nf*zb*G[1, 0, 1, 1, 1, 0, zb])/2 + 
   (7*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb])/8 - 
   (8359*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb])/24 - 
   425*CF^3*G[1, 0, 1, 1, 1, 1, zb] - (1639*CA*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/
    48 - (161*CF^2*nf*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (18343*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb])/(96*(-1 + zb)) - 
   (3335*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (4977*CF^3*G[1, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (1639*CA*CF*nf*G[1, 0, 1, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (161*CF^2*nf*G[1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (1271*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, zb])/48 - 
   (6659*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb])/24 - 
   (939*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb])/2 - 
   (1639*CA*CF*nf*zb*G[1, 0, 1, 1, 1, 1, zb])/48 - 
   (161*CF^2*nf*zb*G[1, 0, 1, 1, 1, 1, zb])/4 - 
   (12055*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb])/48 + 
   (12079*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb])/16 + 
   (5949*CF^3*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   (735*CA*CF*nf*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   80*CF^2*nf*G[1, 1, 0, 0, 0, 0, zb] - 
   (35899*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb])/(48*(-1 + zb)) + 
   (6715*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(16*(-1 + zb)) + 
   (1200*CF^3*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (735*CA*CF*nf*G[1, 1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (160*CF^2*nf*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (5725*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, zb])/48 + 
   (16933*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb])/48 + 
   (9033*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   (735*CA*CF*nf*zb*G[1, 1, 0, 0, 0, 0, zb])/8 + 
   80*CF^2*nf*zb*G[1, 1, 0, 0, 0, 0, zb] + 
   (1591*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   (12173*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb])/16 - 
   (4015*CF^3*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   (625*CA*CF*nf*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   60*CF^2*nf*G[1, 1, 0, 0, 0, 1, zb] + 
   (2425*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (3765*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb])/(8*(-1 + zb)) - 
   (900*CF^3*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (625*CA*CF*nf*G[1, 1, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (120*CF^2*nf*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1471*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, zb])/24 - 
   (14843*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb])/48 - 
   (7323*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   (625*CA*CF*nf*zb*G[1, 1, 0, 0, 0, 1, zb])/8 - 
   60*CF^2*nf*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   (2381*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb])/16 - 
   (9269*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/16 - 
   (1189*CF^3*G[1, 1, 0, 0, 1, 0, zb])/2 - 
   (537*CA*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (263*CF^2*nf*G[1, 1, 0, 0, 1, 0, zb])/4 + 
   (8075*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb])/(16*(-1 + zb)) - 
   (2487*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/(8*(-1 + zb)) - 
   (3789*CF^3*G[1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (537*CA*CF*nf*G[1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (253*CF^2*nf*G[1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (701*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, zb])/12 - 
   (14147*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb])/48 - 
   (1733*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb])/2 - 
   (537*CA*CF*nf*zb*G[1, 1, 0, 0, 1, 0, zb])/8 - 
   (253*CF^2*nf*zb*G[1, 1, 0, 0, 1, 0, zb])/4 - 
   (837*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb])/8 + 
   (9315*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/16 + 
   (1617*CF^3*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   56*CA*CF*nf*G[1, 1, 0, 0, 1, 1, zb] + 
   (203*CF^2*nf*G[1, 1, 0, 0, 1, 1, zb])/4 - 
   (6181*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (5343*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/(16*(-1 + zb)) + 
   (2889*CF^3*G[1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (112*CA*CF*nf*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (193*CF^2*nf*G[1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (457*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, zb])/48 + 
   (11641*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb])/48 + 
   (2857*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   56*CA*CF*nf*zb*G[1, 1, 0, 0, 1, 1, zb] + 
   (193*CF^2*nf*zb*G[1, 1, 0, 0, 1, 1, zb])/4 + 
   (409*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb])/4 - 
   (3471*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   (1325*CF^3*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   (463*CA*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   (281*CF^2*nf*G[1, 1, 0, 1, 0, 0, zb])/4 + 
   (431*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (699*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (7911*CF^3*G[1, 1, 0, 1, 0, 0, zb])/(8*(-1 + zb)) - 
   (463*CA*CF*nf*G[1, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (275*CF^2*nf*G[1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (1045*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, zb])/24 - 
   (6631*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb])/24 - 
   (1667*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb])/2 - 
   (463*CA*CF*nf*zb*G[1, 1, 0, 1, 0, 0, zb])/8 - 
   (275*CF^2*nf*zb*G[1, 1, 0, 1, 0, 0, zb])/4 - 
   (589*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (7345*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/16 + 
   (3815*CF^3*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (197*CA*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/4 + 
   (213*CF^2*nf*G[1, 1, 0, 1, 0, 1, zb])/4 - 
   (2779*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (993*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (6021*CF^3*G[1, 1, 0, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (197*CA*CF*nf*G[1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (209*CF^2*nf*G[1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (323*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, zb])/24 + 
   (12679*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb])/48 + 
   (5323*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb])/8 + 
   (197*CA*CF*nf*zb*G[1, 1, 0, 1, 0, 1, zb])/4 + 
   (209*CF^2*nf*zb*G[1, 1, 0, 1, 0, 1, zb])/4 - 
   (307*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (2495*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/8 + 
   (2105*CF^3*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (161*CA*CF*nf*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (113*CF^2*nf*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (2125*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (1989*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/(16*(-1 + zb)) + 
   (6165*CF^3*G[1, 1, 0, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (161*CA*CF*nf*G[1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (105*CF^2*nf*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (431*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, zb])/24 + 
   (6053*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb])/24 + 
   (2487*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (161*CA*CF*nf*zb*G[1, 1, 0, 1, 1, 0, zb])/4 + 
   (105*CF^2*nf*zb*G[1, 1, 0, 1, 1, 0, zb])/2 + 
   (59*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   (5385*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   (1515*CF^3*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   (541*CA*CF*nf*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   (173*CF^2*nf*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (6397*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (2859*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (4725*CF^3*G[1, 1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (541*CA*CF*nf*G[1, 1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (159*CF^2*nf*G[1, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (67*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, zb])/12 - 
   (11291*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb])/48 - 
   (2005*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb])/4 - 
   (541*CA*CF*nf*zb*G[1, 1, 0, 1, 1, 1, zb])/16 - 
   (159*CF^2*nf*zb*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (1793*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb])/16 - 
   (5807*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/16 - 
   (2331*CF^3*G[1, 1, 1, 0, 0, 0, zb])/4 - 
   (423*CA*CF*nf*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   (111*CF^2*nf*G[1, 1, 1, 0, 0, 0, zb])/2 + 
   (6895*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (2001*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/(16*(-1 + zb)) - 
   (900*CF^3*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (423*CA*CF*nf*G[1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (120*CF^2*nf*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (3185*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, zb])/48 - 
   (11609*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb])/48 - 
   (3219*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb])/4 - 
   (423*CA*CF*nf*zb*G[1, 1, 1, 0, 0, 0, zb])/8 - 
   60*CF^2*nf*zb*G[1, 1, 1, 0, 0, 0, zb] - 
   (321*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb])/4 + 
   (1529*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb])/4 + 
   (839*CF^3*G[1, 1, 1, 0, 0, 1, zb])/2 + 
   (183*CA*CF*nf*G[1, 1, 1, 0, 0, 1, zb])/4 + 
   41*CF^2*nf*G[1, 1, 1, 0, 0, 1, zb] - 
   (1419*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (3339*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(16*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (183*CA*CF*nf*G[1, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (90*CF^2*nf*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (1975*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, zb])/48 + 
   (3055*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb])/12 + 
   626*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb] + 
   (183*CA*CF*nf*zb*G[1, 1, 1, 0, 0, 1, zb])/4 + 
   45*CF^2*nf*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   (117*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (4525*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/16 + 
   (1891*CF^3*G[1, 1, 1, 0, 1, 0, zb])/4 + 
   (153*CA*CF*nf*G[1, 1, 1, 0, 1, 0, zb])/4 + 
   48*CF^2*nf*G[1, 1, 1, 0, 1, 0, zb] - 
   (4605*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
   (171*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (5751*CF^3*G[1, 1, 1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (153*CA*CF*nf*G[1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (99*CF^2*nf*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1141*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, zb])/48 + 
   (9763*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb])/48 + 
   (2469*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb])/4 + 
   (153*CA*CF*nf*zb*G[1, 1, 1, 0, 1, 0, zb])/4 + 
   (99*CF^2*nf*zb*G[1, 1, 1, 0, 1, 0, zb])/2 + 
   (473*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb])/16 - 
   (1181*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (1391*CF^3*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (525*CA*CF*nf*G[1, 1, 1, 0, 1, 1, zb])/16 - 
   (149*CF^2*nf*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (7185*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb])/(32*(-1 + zb)) - 
   (1143*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (4401*CF^3*G[1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (525*CA*CF*nf*G[1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (153*CF^2*nf*G[1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (119*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, zb])/48 - 
   (2483*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb])/12 - 
   (1943*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (525*CA*CF*nf*zb*G[1, 1, 1, 0, 1, 1, zb])/16 - 
   (153*CF^2*nf*zb*G[1, 1, 1, 0, 1, 1, zb])/4 - 
   (975*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb])/16 + 
   (3243*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb])/16 + 
   (1799*CF^3*G[1, 1, 1, 1, 0, 0, zb])/4 + 
   (135*CA*CF*nf*G[1, 1, 1, 1, 0, 0, zb])/4 + 
   42*CF^2*nf*G[1, 1, 1, 1, 0, 0, zb] - 
   (2229*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (603*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(16*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (135*CA*CF*nf*G[1, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (90*CF^2*nf*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (2047*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, zb])/48 + 
   (9193*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb])/48 + 
   (2355*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb])/4 + 
   (135*CA*CF*nf*zb*G[1, 1, 1, 1, 0, 0, zb])/4 + 
   45*CF^2*nf*zb*G[1, 1, 1, 1, 0, 0, zb] + 
   (551*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (3559*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (1343*CF^3*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (477*CA*CF*nf*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (123*CF^2*nf*G[1, 1, 1, 1, 0, 1, zb])/4 + 
   (7371*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb])/(32*(-1 + zb)) - 
   (1863*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (477*CA*CF*nf*G[1, 1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (135*CF^2*nf*G[1, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (1397*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, zb])/48 - 
   (10469*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb])/48 - 
   (1779*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb])/4 - 
   (477*CA*CF*nf*zb*G[1, 1, 1, 1, 0, 1, zb])/16 - 
   (135*CF^2*nf*zb*G[1, 1, 1, 1, 0, 1, zb])/4 + 
   (345*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb])/8 - 
   (2611*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (1359*CF^3*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (405*CA*CF*nf*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (135*CF^2*nf*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (6633*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb])/(32*(-1 + zb)) - 
   (837*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (405*CA*CF*nf*G[1, 1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (135*CF^2*nf*G[1, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (799*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, zb])/24 - 
   (8969*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/48 - 
   (1755*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (405*CA*CF*nf*zb*G[1, 1, 1, 1, 1, 0, zb])/16 - 
   (135*CF^2*nf*zb*G[1, 1, 1, 1, 1, 0, zb])/4 - 
   (33*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb])/2 + 
   (5691*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (4065*CF^3*G[1, 1, 1, 1, 1, 1, zb])/16 + 
   (729*CA*CF*nf*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (405*CF^2*nf*G[1, 1, 1, 1, 1, 1, zb])/16 - 
   (10719*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb])/(64*(-1 + zb)) + 
   (891*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (6075*CF^3*G[1, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (729*CA*CF*nf*G[1, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (405*CF^2*nf*G[1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (345*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, zb])/16 + 
   (6627*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (5301*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb])/16 + 
   (729*CA*CF*nf*zb*G[1, 1, 1, 1, 1, 1, zb])/32 + 
   (405*CF^2*nf*zb*G[1, 1, 1, 1, 1, 1, zb])/16 - 
   (13321*CA^2*CF*G[0, 0, 0, 0, 0, 0, 0, zb])/12 - 
   (8653*CA*CF^2*G[0, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (2048*CF^3*G[0, 0, 0, 0, 0, 0, 0, zb])/3 - 
   (13321*CA^2*CF*G[0, 0, 0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (8653*CA*CF^2*G[0, 0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (4096*CF^3*G[0, 0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (13321*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/12 - 
   (8653*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/4 - 
   (2048*CF^3*zb*G[0, 0, 0, 0, 0, 0, 0, zb])/3 + 
   (4081*CA^2*CF*G[0, 0, 0, 0, 0, 0, 1, zb])/4 + 
   (21157*CA*CF^2*G[0, 0, 0, 0, 0, 0, 1, zb])/12 + 
   512*CF^3*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   (4081*CA^2*CF*G[0, 0, 0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (21157*CA*CF^2*G[0, 0, 0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (1024*CF^3*G[0, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (4081*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/4 + 
   (21157*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, 1, zb])/12 + 
   512*CF^3*zb*G[0, 0, 0, 0, 0, 0, 1, zb] + 
   (10817*CA^2*CF*G[0, 0, 0, 0, 0, 1, 0, zb])/12 + 
   (19327*CA*CF^2*G[0, 0, 0, 0, 0, 1, 0, zb])/12 + 
   546*CF^3*G[0, 0, 0, 0, 0, 1, 0, zb] + 
   (10817*CA^2*CF*G[0, 0, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (19327*CA*CF^2*G[0, 0, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (1092*CF^3*G[0, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (10817*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/12 + 
   (19327*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, 0, zb])/12 + 
   546*CF^3*zb*G[0, 0, 0, 0, 0, 1, 0, zb] - 
   (6641*CA^2*CF*G[0, 0, 0, 0, 0, 1, 1, zb])/8 - 
   (30613*CA*CF^2*G[0, 0, 0, 0, 0, 1, 1, zb])/24 - 
   418*CF^3*G[0, 0, 0, 0, 0, 1, 1, zb] - 
   (6641*CA^2*CF*G[0, 0, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (30613*CA*CF^2*G[0, 0, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (836*CF^3*G[0, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (6641*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/8 - 
   (30613*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, 1, zb])/24 - 
   418*CF^3*zb*G[0, 0, 0, 0, 0, 1, 1, zb] + 
   (2477*CA^2*CF*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   (4547*CA*CF^2*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   568*CF^3*G[0, 0, 0, 0, 1, 0, 0, zb] + 
   (4954*CA^2*CF*G[0, 0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (9094*CA*CF^2*G[0, 0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (1136*CF^3*G[0, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (2477*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   (4547*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, 0, zb])/3 + 
   568*CF^3*zb*G[0, 0, 0, 0, 1, 0, 0, zb] - 
   (17807*CA^2*CF*G[0, 0, 0, 0, 1, 0, 1, zb])/24 - 
   (3689*CA*CF^2*G[0, 0, 0, 0, 1, 0, 1, zb])/3 - 
   (1743*CF^3*G[0, 0, 0, 0, 1, 0, 1, zb])/4 - 
   (17807*CA^2*CF*G[0, 0, 0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (7378*CA*CF^2*G[0, 0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (1743*CF^3*G[0, 0, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (17807*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/24 - 
   (3689*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/3 - 
   (1743*CF^3*zb*G[0, 0, 0, 0, 1, 0, 1, zb])/4 - 
   (15055*CA^2*CF*G[0, 0, 0, 0, 1, 1, 0, zb])/24 - 
   (8549*CA*CF^2*G[0, 0, 0, 0, 1, 1, 0, zb])/8 - 
   (1751*CF^3*G[0, 0, 0, 0, 1, 1, 0, zb])/4 - 
   (15055*CA^2*CF*G[0, 0, 0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (8549*CA*CF^2*G[0, 0, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (1751*CF^3*G[0, 0, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (15055*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/24 - 
   (8549*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/8 - 
   (1751*CF^3*zb*G[0, 0, 0, 0, 1, 1, 0, zb])/4 + 
   (4477*CA^2*CF*G[0, 0, 0, 0, 1, 1, 1, zb])/8 + 
   (3343*CA*CF^2*G[0, 0, 0, 0, 1, 1, 1, zb])/4 + 
   (675*CF^3*G[0, 0, 0, 0, 1, 1, 1, zb])/2 + 
   (4477*CA^2*CF*G[0, 0, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (3343*CA*CF^2*G[0, 0, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (675*CF^3*G[0, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (4477*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/8 + 
   (3343*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/4 + 
   (675*CF^3*zb*G[0, 0, 0, 0, 1, 1, 1, zb])/2 + 
   (3097*CA^2*CF*G[0, 0, 0, 1, 0, 0, 0, zb])/4 + 
   (5815*CA*CF^2*G[0, 0, 0, 1, 0, 0, 0, zb])/4 + 
   588*CF^3*G[0, 0, 0, 1, 0, 0, 0, zb] + 
   (3097*CA^2*CF*G[0, 0, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (5815*CA*CF^2*G[0, 0, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1176*CF^3*G[0, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (3097*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/4 + 
   (5815*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, 0, zb])/4 + 
   588*CF^3*zb*G[0, 0, 0, 1, 0, 0, 0, zb] - 
   (16651*CA^2*CF*G[0, 0, 0, 1, 0, 0, 1, zb])/24 - 
   (9523*CA*CF^2*G[0, 0, 0, 1, 0, 0, 1, zb])/8 - 
   (899*CF^3*G[0, 0, 0, 1, 0, 0, 1, zb])/2 - 
   (16651*CA^2*CF*G[0, 0, 0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (9523*CA*CF^2*G[0, 0, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (899*CF^3*G[0, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (16651*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/24 - 
   (9523*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/8 - 
   (899*CF^3*zb*G[0, 0, 0, 1, 0, 0, 1, zb])/2 - 
   (15197*CA^2*CF*G[0, 0, 0, 1, 0, 1, 0, zb])/24 - 
   (26147*CA*CF^2*G[0, 0, 0, 1, 0, 1, 0, zb])/24 - 
   471*CF^3*G[0, 0, 0, 1, 0, 1, 0, zb] - 
   (15197*CA^2*CF*G[0, 0, 0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (26147*CA*CF^2*G[0, 0, 0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (942*CF^3*G[0, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (15197*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/24 - 
   (26147*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, 0, zb])/24 - 
   471*CF^3*zb*G[0, 0, 0, 1, 0, 1, 0, zb] + 
   (2269*CA^2*CF*G[0, 0, 0, 1, 0, 1, 1, zb])/4 + 
   (10465*CA*CF^2*G[0, 0, 0, 1, 0, 1, 1, zb])/12 + 
   (735*CF^3*G[0, 0, 0, 1, 0, 1, 1, zb])/2 + 
   (2269*CA^2*CF*G[0, 0, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (10465*CA*CF^2*G[0, 0, 0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (735*CF^3*G[0, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (2269*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/4 + 
   (10465*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/12 + 
   (735*CF^3*zb*G[0, 0, 0, 1, 0, 1, 1, zb])/2 - 
   (3149*CA^2*CF*G[0, 0, 0, 1, 1, 0, 0, zb])/6 - 
   (5599*CA*CF^2*G[0, 0, 0, 1, 1, 0, 0, zb])/6 - 
   (941*CF^3*G[0, 0, 0, 1, 1, 0, 0, zb])/2 - 
   (3149*CA^2*CF*G[0, 0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (5599*CA*CF^2*G[0, 0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (941*CF^3*G[0, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (3149*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/6 - 
   (5599*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/6 - 
   (941*CF^3*zb*G[0, 0, 0, 1, 1, 0, 0, zb])/2 + 
   (1823*CA^2*CF*G[0, 0, 0, 1, 1, 0, 1, zb])/4 + 
   (1533*CA*CF^2*G[0, 0, 0, 1, 1, 0, 1, zb])/2 + 
   (1439*CF^3*G[0, 0, 0, 1, 1, 0, 1, zb])/4 + 
   (1823*CA^2*CF*G[0, 0, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (1533*CA*CF^2*G[0, 0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (1439*CF^3*G[0, 0, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (1823*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/4 + 
   (1533*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/2 + 
   (1439*CF^3*zb*G[0, 0, 0, 1, 1, 0, 1, zb])/4 + 
   (3083*CA^2*CF*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (5231*CA*CF^2*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (719*CF^3*G[0, 0, 0, 1, 1, 1, 0, zb])/2 + 
   (3083*CA^2*CF*G[0, 0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (5231*CA*CF^2*G[0, 0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (719*CF^3*G[0, 0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (3083*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (5231*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/8 + 
   (719*CF^3*zb*G[0, 0, 0, 1, 1, 1, 0, zb])/2 - 
   (3949*CA^2*CF*G[0, 0, 0, 1, 1, 1, 1, zb])/12 - 
   (1570*CA*CF^2*G[0, 0, 0, 1, 1, 1, 1, zb])/3 - 
   (1103*CF^3*G[0, 0, 0, 1, 1, 1, 1, zb])/4 - 
   (3949*CA^2*CF*G[0, 0, 0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (3140*CA*CF^2*G[0, 0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (1103*CF^3*G[0, 0, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (3949*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/12 - 
   (1570*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/3 - 
   (1103*CF^3*zb*G[0, 0, 0, 1, 1, 1, 1, zb])/4 + 
   (5913*CA^2*CF*G[0, 0, 1, 0, 0, 0, 0, zb])/8 + 
   (32801*CA*CF^2*G[0, 0, 1, 0, 0, 0, 0, zb])/24 + 
   (1301*CF^3*G[0, 0, 1, 0, 0, 0, 0, zb])/2 + 
   (5913*CA^2*CF*G[0, 0, 1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (32801*CA*CF^2*G[0, 0, 1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (1301*CF^3*G[0, 0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (5913*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/8 + 
   (32801*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/24 + 
   (1301*CF^3*zb*G[0, 0, 1, 0, 0, 0, 0, zb])/2 - 
   (15949*CA^2*CF*G[0, 0, 1, 0, 0, 0, 1, zb])/24 - 
   (13411*CA*CF^2*G[0, 0, 1, 0, 0, 0, 1, zb])/12 - 
   (2019*CF^3*G[0, 0, 1, 0, 0, 0, 1, zb])/4 - 
   (15949*CA^2*CF*G[0, 0, 1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (13411*CA*CF^2*G[0, 0, 1, 0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (2019*CF^3*G[0, 0, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (15949*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/24 - 
   (13411*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/12 - 
   (2019*CF^3*zb*G[0, 0, 1, 0, 0, 0, 1, zb])/4 - 
   (14315*CA^2*CF*G[0, 0, 1, 0, 0, 1, 0, zb])/24 - 
   (12377*CA*CF^2*G[0, 0, 1, 0, 0, 1, 0, zb])/12 - 
   (2067*CF^3*G[0, 0, 1, 0, 0, 1, 0, zb])/4 - 
   (14315*CA^2*CF*G[0, 0, 1, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (12377*CA*CF^2*G[0, 0, 1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (2067*CF^3*G[0, 0, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (14315*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/24 - 
   (12377*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/12 - 
   (2067*CF^3*zb*G[0, 0, 1, 0, 0, 1, 0, zb])/4 + 
   (4283*CA^2*CF*G[0, 0, 1, 0, 0, 1, 1, zb])/8 + 
   (6581*CA*CF^2*G[0, 0, 1, 0, 0, 1, 1, zb])/8 + 
   (1637*CF^3*G[0, 0, 1, 0, 0, 1, 1, zb])/4 + 
   (4283*CA^2*CF*G[0, 0, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (6581*CA*CF^2*G[0, 0, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1637*CF^3*G[0, 0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (4283*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/8 + 
   (6581*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/8 + 
   (1637*CF^3*zb*G[0, 0, 1, 0, 0, 1, 1, zb])/4 - 
   (2205*CA^2*CF*G[0, 0, 1, 0, 1, 0, 0, zb])/4 - 
   (7839*CA*CF^2*G[0, 0, 1, 0, 1, 0, 0, zb])/8 - 
   (2093*CF^3*G[0, 0, 1, 0, 1, 0, 0, zb])/4 - 
   (2205*CA^2*CF*G[0, 0, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (7839*CA*CF^2*G[0, 0, 1, 0, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (2093*CF^3*G[0, 0, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (2205*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/4 - 
   (7839*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/8 - 
   (2093*CF^3*zb*G[0, 0, 1, 0, 1, 0, 0, zb])/4 + 
   (1457*CA^2*CF*G[0, 0, 1, 0, 1, 0, 1, zb])/3 + 
   (19277*CA*CF^2*G[0, 0, 1, 0, 1, 0, 1, zb])/24 + 
   (821*CF^3*G[0, 0, 1, 0, 1, 0, 1, zb])/2 + 
   (2914*CA^2*CF*G[0, 0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (19277*CA*CF^2*G[0, 0, 1, 0, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (821*CF^3*G[0, 0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (1457*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/3 + 
   (19277*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/24 + 
   (821*CF^3*zb*G[0, 0, 1, 0, 1, 0, 1, zb])/2 + 
   (5071*CA^2*CF*G[0, 0, 1, 0, 1, 1, 0, zb])/12 + 
   (16957*CA*CF^2*G[0, 0, 1, 0, 1, 1, 0, zb])/24 + 
   (801*CF^3*G[0, 0, 1, 0, 1, 1, 0, zb])/2 + 
   (5071*CA^2*CF*G[0, 0, 1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (16957*CA*CF^2*G[0, 0, 1, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (801*CF^3*G[0, 0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (5071*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/12 + 
   (16957*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/24 + 
   (801*CF^3*zb*G[0, 0, 1, 0, 1, 1, 0, zb])/2 - 
   (1473*CA^2*CF*G[0, 0, 1, 0, 1, 1, 1, zb])/4 - 
   (2249*CA*CF^2*G[0, 0, 1, 0, 1, 1, 1, zb])/4 - 
   (635*CF^3*G[0, 0, 1, 0, 1, 1, 1, zb])/2 - 
   (1473*CA^2*CF*G[0, 0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (2249*CA*CF^2*G[0, 0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (635*CF^3*G[0, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (1473*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/4 - 
   (2249*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/4 - 
   (635*CF^3*zb*G[0, 0, 1, 0, 1, 1, 1, zb])/2 - 
   (11153*CA^2*CF*G[0, 0, 1, 1, 0, 0, 0, zb])/24 - 
   (19847*CA*CF^2*G[0, 0, 1, 1, 0, 0, 0, zb])/24 - 
   (1021*CF^3*G[0, 0, 1, 1, 0, 0, 0, zb])/2 - 
   (11153*CA^2*CF*G[0, 0, 1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (19847*CA*CF^2*G[0, 0, 1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
   (1021*CF^3*G[0, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (11153*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/24 - 
   (19847*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/24 - 
   (1021*CF^3*zb*G[0, 0, 1, 1, 0, 0, 0, zb])/2 + 
   (3245*CA^2*CF*G[0, 0, 1, 1, 0, 0, 1, zb])/8 + 
   (8269*CA*CF^2*G[0, 0, 1, 1, 0, 0, 1, zb])/12 + 
   391*CF^3*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (3245*CA^2*CF*G[0, 0, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (8269*CA*CF^2*G[0, 0, 1, 1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (782*CF^3*G[0, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (3245*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/8 + 
   (8269*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, 1, zb])/12 + 
   391*CF^3*zb*G[0, 0, 1, 1, 0, 0, 1, zb] + 
   (1501*CA^2*CF*G[0, 0, 1, 1, 0, 1, 0, zb])/4 + 
   (3809*CA*CF^2*G[0, 0, 1, 1, 0, 1, 0, zb])/6 + 
   (809*CF^3*G[0, 0, 1, 1, 0, 1, 0, zb])/2 + 
   (1501*CA^2*CF*G[0, 0, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (3809*CA*CF^2*G[0, 0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (809*CF^3*G[0, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (1501*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/4 + 
   (3809*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/6 + 
   (809*CF^3*zb*G[0, 0, 1, 1, 0, 1, 0, zb])/2 - 
   326*CA^2*CF*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   (12535*CA*CF^2*G[0, 0, 1, 1, 0, 1, 1, zb])/24 - 
   316*CF^3*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   (652*CA^2*CF*G[0, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (12535*CA*CF^2*G[0, 0, 1, 1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (632*CF^3*G[0, 0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   326*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, 1, zb] - 
   (12535*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, 1, zb])/24 - 
   316*CF^3*zb*G[0, 0, 1, 1, 0, 1, 1, zb] + 
   (2333*CA^2*CF*G[0, 0, 1, 1, 1, 0, 0, zb])/8 + 
   (12773*CA*CF^2*G[0, 0, 1, 1, 1, 0, 0, zb])/24 + 
   (1573*CF^3*G[0, 0, 1, 1, 1, 0, 0, zb])/4 + 
   (2333*CA^2*CF*G[0, 0, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (12773*CA*CF^2*G[0, 0, 1, 1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (1573*CF^3*G[0, 0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (2333*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/8 + 
   (12773*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/24 + 
   (1573*CF^3*zb*G[0, 0, 1, 1, 1, 0, 0, zb])/4 - 
   (1987*CA^2*CF*G[0, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (10813*CA*CF^2*G[0, 0, 1, 1, 1, 0, 1, zb])/24 - 
   299*CF^3*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   (1987*CA^2*CF*G[0, 0, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (10813*CA*CF^2*G[0, 0, 1, 1, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (598*CF^3*G[0, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1987*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/8 - 
   (10813*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, 1, zb])/24 - 
   299*CF^3*zb*G[0, 0, 1, 1, 1, 0, 1, zb] - 
   (1655*CA^2*CF*G[0, 0, 1, 1, 1, 1, 0, zb])/8 - 
   (9211*CA*CF^2*G[0, 0, 1, 1, 1, 1, 0, zb])/24 - 
   (1189*CF^3*G[0, 0, 1, 1, 1, 1, 0, zb])/4 - 
   (1655*CA^2*CF*G[0, 0, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (9211*CA*CF^2*G[0, 0, 1, 1, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (1189*CF^3*G[0, 0, 1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1655*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/8 - 
   (9211*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/24 - 
   (1189*CF^3*zb*G[0, 0, 1, 1, 1, 1, 0, zb])/4 + 
   (1031*CA^2*CF*G[0, 0, 1, 1, 1, 1, 1, zb])/6 + 
   (1927*CA*CF^2*G[0, 0, 1, 1, 1, 1, 1, zb])/6 + 
   (455*CF^3*G[0, 0, 1, 1, 1, 1, 1, zb])/2 + 
   (1031*CA^2*CF*G[0, 0, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (1927*CA*CF^2*G[0, 0, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (455*CF^3*G[0, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (1031*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/6 + 
   (1927*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/6 + 
   (455*CF^3*zb*G[0, 0, 1, 1, 1, 1, 1, zb])/2 + 
   (8929*CA^2*CF*G[0, 1, 0, 0, 0, 0, 0, zb])/12 + 
   (3154*CA*CF^2*G[0, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (3699*CF^3*G[0, 1, 0, 0, 0, 0, 0, zb])/4 + 
   (8929*CA^2*CF*G[0, 1, 0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (6308*CA*CF^2*G[0, 1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (3699*CF^3*G[0, 1, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (8929*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/12 + 
   (3154*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/3 + 
   (3699*CF^3*zb*G[0, 1, 0, 0, 0, 0, 0, zb])/4 - 
   (5375*CA^2*CF*G[0, 1, 0, 0, 0, 0, 1, zb])/8 - 
   (9977*CA*CF^2*G[0, 1, 0, 0, 0, 0, 1, zb])/12 - 
   (1511*CF^3*G[0, 1, 0, 0, 0, 0, 1, zb])/2 - 
   (5375*CA^2*CF*G[0, 1, 0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (9977*CA*CF^2*G[0, 1, 0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (1511*CF^3*G[0, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (5375*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/8 - 
   (9977*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/12 - 
   (1511*CF^3*zb*G[0, 1, 0, 0, 0, 0, 1, zb])/2 - 
   (14191*CA^2*CF*G[0, 1, 0, 0, 0, 1, 0, zb])/24 - 
   (6501*CA*CF^2*G[0, 1, 0, 0, 0, 1, 0, zb])/8 - 
   (2843*CF^3*G[0, 1, 0, 0, 0, 1, 0, zb])/4 - 
   (14191*CA^2*CF*G[0, 1, 0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (6501*CA*CF^2*G[0, 1, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (2843*CF^3*G[0, 1, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (14191*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/24 - 
   (6501*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/8 - 
   (2843*CF^3*zb*G[0, 1, 0, 0, 0, 1, 0, zb])/4 + 
   (12763*CA^2*CF*G[0, 1, 0, 0, 0, 1, 1, zb])/24 + 
   (15061*CA*CF^2*G[0, 1, 0, 0, 0, 1, 1, zb])/24 + 
   (2337*CF^3*G[0, 1, 0, 0, 0, 1, 1, zb])/4 + 
   (12763*CA^2*CF*G[0, 1, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (15061*CA*CF^2*G[0, 1, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (2337*CF^3*G[0, 1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (12763*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/24 + 
   (15061*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/24 + 
   (2337*CF^3*zb*G[0, 1, 0, 0, 0, 1, 1, zb])/4 - 
   (6439*CA^2*CF*G[0, 1, 0, 0, 1, 0, 0, zb])/12 - 
   (19163*CA*CF^2*G[0, 1, 0, 0, 1, 0, 0, zb])/24 - 
   (2757*CF^3*G[0, 1, 0, 0, 1, 0, 0, zb])/4 - 
   (6439*CA^2*CF*G[0, 1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (19163*CA*CF^2*G[0, 1, 0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (2757*CF^3*G[0, 1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (6439*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/12 - 
   (19163*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/24 - 
   (2757*CF^3*zb*G[0, 1, 0, 0, 1, 0, 0, zb])/4 + 
   (11375*CA^2*CF*G[0, 1, 0, 0, 1, 0, 1, zb])/24 + 
   (5153*CA*CF^2*G[0, 1, 0, 0, 1, 0, 1, zb])/8 + 
   (2231*CF^3*G[0, 1, 0, 0, 1, 0, 1, zb])/4 + 
   (11375*CA^2*CF*G[0, 1, 0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (5153*CA*CF^2*G[0, 1, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (2231*CF^3*G[0, 1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (11375*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/24 + 
   (5153*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/8 + 
   (2231*CF^3*zb*G[0, 1, 0, 0, 1, 0, 1, zb])/4 + 
   (3197*CA^2*CF*G[0, 1, 0, 0, 1, 1, 0, zb])/8 + 
   (7297*CA*CF^2*G[0, 1, 0, 0, 1, 1, 0, zb])/12 + 
   498*CF^3*G[0, 1, 0, 0, 1, 1, 0, zb] + 
   (3197*CA^2*CF*G[0, 1, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (7297*CA*CF^2*G[0, 1, 0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (996*CF^3*G[0, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (3197*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/8 + 
   (7297*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, 0, zb])/12 + 
   498*CF^3*zb*G[0, 1, 0, 0, 1, 1, 0, zb] - 
   (4171*CA^2*CF*G[0, 1, 0, 0, 1, 1, 1, zb])/12 - 
   (11567*CA*CF^2*G[0, 1, 0, 0, 1, 1, 1, zb])/24 - 
   (1599*CF^3*G[0, 1, 0, 0, 1, 1, 1, zb])/4 - 
   (4171*CA^2*CF*G[0, 1, 0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (11567*CA*CF^2*G[0, 1, 0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (1599*CF^3*G[0, 1, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (4171*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/12 - 
   (11567*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/24 - 
   (1599*CF^3*zb*G[0, 1, 0, 0, 1, 1, 1, zb])/4 - 
   (3939*CA^2*CF*G[0, 1, 0, 1, 0, 0, 0, zb])/8 - 
   (3099*CA*CF^2*G[0, 1, 0, 1, 0, 0, 0, zb])/4 - 
   704*CF^3*G[0, 1, 0, 1, 0, 0, 0, zb] - 
   (3939*CA^2*CF*G[0, 1, 0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (3099*CA*CF^2*G[0, 1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (1408*CF^3*G[0, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (3939*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/8 - 
   (3099*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, 0, zb])/4 - 
   704*CF^3*zb*G[0, 1, 0, 1, 0, 0, 0, zb] + 
   (3473*CA^2*CF*G[0, 1, 0, 1, 0, 0, 1, zb])/8 + 
   (7597*CA*CF^2*G[0, 1, 0, 1, 0, 0, 1, zb])/12 + 
   568*CF^3*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   (3473*CA^2*CF*G[0, 1, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (7597*CA*CF^2*G[0, 1, 0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (1136*CF^3*G[0, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (3473*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/8 + 
   (7597*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, 1, zb])/12 + 
   568*CF^3*zb*G[0, 1, 0, 1, 0, 0, 1, zb] + 
   (9427*CA^2*CF*G[0, 1, 0, 1, 0, 1, 0, zb])/24 + 
   (14549*CA*CF^2*G[0, 1, 0, 1, 0, 1, 0, zb])/24 + 
   (1099*CF^3*G[0, 1, 0, 1, 0, 1, 0, zb])/2 + 
   (9427*CA^2*CF*G[0, 1, 0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (14549*CA*CF^2*G[0, 1, 0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (1099*CF^3*G[0, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (9427*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/24 + 
   (14549*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/24 + 
   (1099*CF^3*zb*G[0, 1, 0, 1, 0, 1, 0, zb])/2 - 
   (4139*CA^2*CF*G[0, 1, 0, 1, 0, 1, 1, zb])/12 - 
   (11713*CA*CF^2*G[0, 1, 0, 1, 0, 1, 1, zb])/24 - 
   (1791*CF^3*G[0, 1, 0, 1, 0, 1, 1, zb])/4 - 
   (4139*CA^2*CF*G[0, 1, 0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (11713*CA*CF^2*G[0, 1, 0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (1791*CF^3*G[0, 1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (4139*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/12 - 
   (11713*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/24 - 
   (1791*CF^3*zb*G[0, 1, 0, 1, 0, 1, 1, zb])/4 + 
   (7949*CA^2*CF*G[0, 1, 0, 1, 1, 0, 0, zb])/24 + 
   (6557*CA*CF^2*G[0, 1, 0, 1, 1, 0, 0, zb])/12 + 
   (1007*CF^3*G[0, 1, 0, 1, 1, 0, 0, zb])/2 + 
   (7949*CA^2*CF*G[0, 1, 0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (6557*CA*CF^2*G[0, 1, 0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
   (1007*CF^3*G[0, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (7949*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/24 + 
   (6557*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/12 + 
   (1007*CF^3*zb*G[0, 1, 0, 1, 1, 0, 0, zb])/2 - 
   (1129*CA^2*CF*G[0, 1, 0, 1, 1, 0, 1, zb])/4 - 
   (5525*CA*CF^2*G[0, 1, 0, 1, 1, 0, 1, zb])/12 - 
   397*CF^3*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   (1129*CA^2*CF*G[0, 1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (5525*CA*CF^2*G[0, 1, 0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (794*CF^3*G[0, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1129*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/4 - 
   (5525*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, 1, zb])/12 - 
   397*CF^3*zb*G[0, 1, 0, 1, 1, 0, 1, zb] - 
   (485*CA^2*CF*G[0, 1, 0, 1, 1, 1, 0, zb])/2 - 
   (2491*CA*CF^2*G[0, 1, 0, 1, 1, 1, 0, zb])/6 - 
   (1475*CF^3*G[0, 1, 0, 1, 1, 1, 0, zb])/4 - 
   (485*CA^2*CF*G[0, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (2491*CA*CF^2*G[0, 1, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (1475*CF^3*G[0, 1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (485*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/2 - 
   (2491*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/6 - 
   (1475*CF^3*zb*G[0, 1, 0, 1, 1, 1, 0, zb])/4 + 
   (1619*CA^2*CF*G[0, 1, 0, 1, 1, 1, 1, zb])/8 + 
   (2779*CA*CF^2*G[0, 1, 0, 1, 1, 1, 1, zb])/8 + 
   (1157*CF^3*G[0, 1, 0, 1, 1, 1, 1, zb])/4 + 
   (1619*CA^2*CF*G[0, 1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2779*CA*CF^2*G[0, 1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (1157*CF^3*G[0, 1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (1619*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/8 + 
   (2779*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/8 + 
   (1157*CF^3*zb*G[0, 1, 0, 1, 1, 1, 1, zb])/4 - 
   (3707*CA^2*CF*G[0, 1, 1, 0, 0, 0, 0, zb])/8 - 
   (3791*CA*CF^2*G[0, 1, 1, 0, 0, 0, 0, zb])/6 - 
   (2499*CF^3*G[0, 1, 1, 0, 0, 0, 0, zb])/4 - 
   (3707*CA^2*CF*G[0, 1, 1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (3791*CA*CF^2*G[0, 1, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (2499*CF^3*G[0, 1, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (3707*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/8 - 
   (3791*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/6 - 
   (2499*CF^3*zb*G[0, 1, 1, 0, 0, 0, 0, zb])/4 + 
   (9863*CA^2*CF*G[0, 1, 1, 0, 0, 0, 1, zb])/24 + 
   (6221*CA*CF^2*G[0, 1, 1, 0, 0, 0, 1, zb])/12 + 
   (1985*CF^3*G[0, 1, 1, 0, 0, 0, 1, zb])/4 + 
   (9863*CA^2*CF*G[0, 1, 1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (6221*CA*CF^2*G[0, 1, 1, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (1985*CF^3*G[0, 1, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (9863*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/24 + 
   (6221*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/12 + 
   (1985*CF^3*zb*G[0, 1, 1, 0, 0, 0, 1, zb])/4 + 
   (2171*CA^2*CF*G[0, 1, 1, 0, 0, 1, 0, zb])/6 + 
   (11983*CA*CF^2*G[0, 1, 1, 0, 0, 1, 0, zb])/24 + 
   488*CF^3*G[0, 1, 1, 0, 0, 1, 0, zb] + 
   (2171*CA^2*CF*G[0, 1, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (11983*CA*CF^2*G[0, 1, 1, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
   (976*CF^3*G[0, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (2171*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/6 + 
   (11983*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, 0, zb])/24 + 
   488*CF^3*zb*G[0, 1, 1, 0, 0, 1, 0, zb] - 
   (3815*CA^2*CF*G[0, 1, 1, 0, 0, 1, 1, zb])/12 - 
   (9683*CA*CF^2*G[0, 1, 1, 0, 0, 1, 1, zb])/24 - 
   (789*CF^3*G[0, 1, 1, 0, 0, 1, 1, zb])/2 - 
   (3815*CA^2*CF*G[0, 1, 1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (9683*CA*CF^2*G[0, 1, 1, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (789*CF^3*G[0, 1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (3815*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/12 - 
   (9683*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/24 - 
   (789*CF^3*zb*G[0, 1, 1, 0, 0, 1, 1, zb])/2 + 
   (7877*CA^2*CF*G[0, 1, 1, 0, 1, 0, 0, zb])/24 + 
   (2923*CA*CF^2*G[0, 1, 1, 0, 1, 0, 0, zb])/6 + 
   491*CF^3*G[0, 1, 1, 0, 1, 0, 0, zb] + 
   (7877*CA^2*CF*G[0, 1, 1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
   (2923*CA*CF^2*G[0, 1, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (982*CF^3*G[0, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (7877*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/24 + 
   (2923*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, 0, zb])/6 + 
   491*CF^3*zb*G[0, 1, 1, 0, 1, 0, 0, zb] - 
   (6793*CA^2*CF*G[0, 1, 1, 0, 1, 0, 1, zb])/24 - 
   (9893*CA*CF^2*G[0, 1, 1, 0, 1, 0, 1, zb])/24 - 
   (1553*CF^3*G[0, 1, 1, 0, 1, 0, 1, zb])/4 - 
   (6793*CA^2*CF*G[0, 1, 1, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (9893*CA*CF^2*G[0, 1, 1, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (1553*CF^3*G[0, 1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (6793*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/24 - 
   (9893*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/24 - 
   (1553*CF^3*zb*G[0, 1, 1, 0, 1, 0, 1, zb])/4 - 
   (5695*CA^2*CF*G[0, 1, 1, 0, 1, 1, 0, zb])/24 - 
   (2285*CA*CF^2*G[0, 1, 1, 0, 1, 1, 0, zb])/6 - 
   (743*CF^3*G[0, 1, 1, 0, 1, 1, 0, zb])/2 - 
   (5695*CA^2*CF*G[0, 1, 1, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (2285*CA*CF^2*G[0, 1, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (743*CF^3*G[0, 1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (5695*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/24 - 
   (2285*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/6 - 
   (743*CF^3*zb*G[0, 1, 1, 0, 1, 1, 0, zb])/2 + 
   (1193*CA^2*CF*G[0, 1, 1, 0, 1, 1, 1, zb])/6 + 
   (7681*CA*CF^2*G[0, 1, 1, 0, 1, 1, 1, zb])/24 + 
   296*CF^3*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (1193*CA^2*CF*G[0, 1, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (7681*CA*CF^2*G[0, 1, 1, 0, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (592*CF^3*G[0, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (1193*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/6 + 
   (7681*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, 1, zb])/24 + 
   296*CF^3*zb*G[0, 1, 1, 0, 1, 1, 1, zb] + 
   (5819*CA^2*CF*G[0, 1, 1, 1, 0, 0, 0, zb])/24 + 
   (2461*CA*CF^2*G[0, 1, 1, 1, 0, 0, 0, zb])/6 + 
   (1815*CF^3*G[0, 1, 1, 1, 0, 0, 0, zb])/4 + 
   (5819*CA^2*CF*G[0, 1, 1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (2461*CA*CF^2*G[0, 1, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1815*CF^3*G[0, 1, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (5819*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/24 + 
   (2461*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/6 + 
   (1815*CF^3*zb*G[0, 1, 1, 1, 0, 0, 0, zb])/4 - 
   (5083*CA^2*CF*G[0, 1, 1, 1, 0, 0, 1, zb])/24 - 
   (8513*CA*CF^2*G[0, 1, 1, 1, 0, 0, 1, zb])/24 - 
   (1401*CF^3*G[0, 1, 1, 1, 0, 0, 1, zb])/4 - 
   (5083*CA^2*CF*G[0, 1, 1, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (8513*CA*CF^2*G[0, 1, 1, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (1401*CF^3*G[0, 1, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (5083*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/24 - 
   (8513*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/24 - 
   (1401*CF^3*zb*G[0, 1, 1, 1, 0, 0, 1, zb])/4 - 
   (2261*CA^2*CF*G[0, 1, 1, 1, 0, 1, 0, zb])/12 - 
   (2015*CA*CF^2*G[0, 1, 1, 1, 0, 1, 0, zb])/6 - 
   355*CF^3*G[0, 1, 1, 1, 0, 1, 0, zb] - 
   (2261*CA^2*CF*G[0, 1, 1, 1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (2015*CA*CF^2*G[0, 1, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (710*CF^3*G[0, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (2261*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/12 - 
   (2015*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, 0, zb])/6 - 
   355*CF^3*zb*G[0, 1, 1, 1, 0, 1, 0, zb] + 
   (3929*CA^2*CF*G[0, 1, 1, 1, 0, 1, 1, zb])/24 + 
   (6973*CA*CF^2*G[0, 1, 1, 1, 0, 1, 1, zb])/24 + 
   (557*CF^3*G[0, 1, 1, 1, 0, 1, 1, zb])/2 + 
   (3929*CA^2*CF*G[0, 1, 1, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (6973*CA*CF^2*G[0, 1, 1, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (557*CF^3*G[0, 1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (3929*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/24 + 
   (6973*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/24 + 
   (557*CF^3*zb*G[0, 1, 1, 1, 0, 1, 1, zb])/2 - 
   (3337*CA^2*CF*G[0, 1, 1, 1, 1, 0, 0, zb])/24 - 
   (844*CA*CF^2*G[0, 1, 1, 1, 1, 0, 0, zb])/3 - 
   338*CF^3*G[0, 1, 1, 1, 1, 0, 0, zb] - 
   (3337*CA^2*CF*G[0, 1, 1, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (1688*CA*CF^2*G[0, 1, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (676*CF^3*G[0, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (3337*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/24 - 
   (844*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, 0, zb])/3 - 
   338*CF^3*zb*G[0, 1, 1, 1, 1, 0, 0, zb] + 
   (1405*CA^2*CF*G[0, 1, 1, 1, 1, 0, 1, zb])/12 + 
   (3059*CA*CF^2*G[0, 1, 1, 1, 1, 0, 1, zb])/12 + 
   (511*CF^3*G[0, 1, 1, 1, 1, 0, 1, zb])/2 + 
   (1405*CA^2*CF*G[0, 1, 1, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (3059*CA*CF^2*G[0, 1, 1, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (511*CF^3*G[0, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (1405*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/12 + 
   (3059*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/12 + 
   (511*CF^3*zb*G[0, 1, 1, 1, 1, 0, 1, zb])/2 + 
   (539*CA^2*CF*G[0, 1, 1, 1, 1, 1, 0, zb])/6 + 
   (1333*CA*CF^2*G[0, 1, 1, 1, 1, 1, 0, zb])/6 + 
   252*CF^3*G[0, 1, 1, 1, 1, 1, 0, zb] + 
   (539*CA^2*CF*G[0, 1, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (1333*CA*CF^2*G[0, 1, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (504*CF^3*G[0, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (539*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/6 + 
   (1333*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, 0, zb])/6 + 
   252*CF^3*zb*G[0, 1, 1, 1, 1, 1, 0, zb] - 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, 1, 1, zb])/16 - 
   (407*CA*CF^2*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (381*CF^3*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (407*CA*CF^2*G[0, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (381*CF^3*G[0, 1, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (1161*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/16 - 
   (407*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/2 - 
   (381*CF^3*zb*G[0, 1, 1, 1, 1, 1, 1, zb])/2 + 
   (18131*CA^2*CF*G[1, 0, 0, 0, 0, 0, 0, zb])/24 + 
   (34865*CA*CF^2*G[1, 0, 0, 0, 0, 0, 0, zb])/24 + 
   512*CF^3*G[1, 0, 0, 0, 0, 0, 0, zb] + 
   (18131*CA^2*CF*G[1, 0, 0, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (34865*CA*CF^2*G[1, 0, 0, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (1024*CF^3*G[1, 0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (18131*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/24 + 
   (34865*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, 0, zb])/24 + 
   512*CF^3*zb*G[1, 0, 0, 0, 0, 0, 0, zb] - 
   (2741*CA^2*CF*G[1, 0, 0, 0, 0, 0, 1, zb])/4 - 
   1189*CA*CF^2*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   384*CF^3*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (2741*CA^2*CF*G[1, 0, 0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (2378*CA*CF^2*G[1, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (768*CF^3*G[1, 0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (2741*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, 1, zb])/4 - 
   1189*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   384*CF^3*zb*G[1, 0, 0, 0, 0, 0, 1, zb] - 
   (7235*CA^2*CF*G[1, 0, 0, 0, 0, 1, 0, zb])/12 - 
   (4401*CA*CF^2*G[1, 0, 0, 0, 0, 1, 0, zb])/4 - 
   411*CF^3*G[1, 0, 0, 0, 0, 1, 0, zb] - 
   (7235*CA^2*CF*G[1, 0, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (4401*CA*CF^2*G[1, 0, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (822*CF^3*G[1, 0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (7235*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/12 - 
   (4401*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, 0, zb])/4 - 
   411*CF^3*zb*G[1, 0, 0, 0, 0, 1, 0, zb] + 
   (6545*CA^2*CF*G[1, 0, 0, 0, 0, 1, 1, zb])/12 + 
   (7057*CA*CF^2*G[1, 0, 0, 0, 0, 1, 1, zb])/8 + 
   315*CF^3*G[1, 0, 0, 0, 0, 1, 1, zb] + 
   (6545*CA^2*CF*G[1, 0, 0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (7057*CA*CF^2*G[1, 0, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (630*CF^3*G[1, 0, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (6545*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/12 + 
   (7057*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, 1, zb])/8 + 
   315*CF^3*zb*G[1, 0, 0, 0, 0, 1, 1, zb] - 
   (2199*CA^2*CF*G[1, 0, 0, 0, 1, 0, 0, zb])/4 - 
   1042*CA*CF^2*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   432*CF^3*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   (2199*CA^2*CF*G[1, 0, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (2084*CA*CF^2*G[1, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (864*CF^3*G[1, 0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (2199*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, 0, zb])/4 - 
   1042*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, 0, zb] - 
   432*CF^3*zb*G[1, 0, 0, 0, 1, 0, 0, zb] + 
   (2945*CA^2*CF*G[1, 0, 0, 0, 1, 0, 1, zb])/6 + 
   (6819*CA*CF^2*G[1, 0, 0, 0, 1, 0, 1, zb])/8 + 
   (1329*CF^3*G[1, 0, 0, 0, 1, 0, 1, zb])/4 + 
   (2945*CA^2*CF*G[1, 0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (6819*CA*CF^2*G[1, 0, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (1329*CF^3*G[1, 0, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (2945*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/6 + 
   (6819*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/8 + 
   (1329*CF^3*zb*G[1, 0, 0, 0, 1, 0, 1, zb])/4 + 
   (2479*CA^2*CF*G[1, 0, 0, 0, 1, 1, 0, zb])/6 + 
   (6039*CA*CF^2*G[1, 0, 0, 0, 1, 1, 0, zb])/8 + 
   (1341*CF^3*G[1, 0, 0, 0, 1, 1, 0, zb])/4 + 
   (2479*CA^2*CF*G[1, 0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (6039*CA*CF^2*G[1, 0, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (1341*CF^3*G[1, 0, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (2479*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/6 + 
   (6039*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/8 + 
   (1341*CF^3*zb*G[1, 0, 0, 0, 1, 1, 0, zb])/4 - 
   (2191*CA^2*CF*G[1, 0, 0, 0, 1, 1, 1, zb])/6 - 
   (4819*CA*CF^2*G[1, 0, 0, 0, 1, 1, 1, zb])/8 - 
   (519*CF^3*G[1, 0, 0, 0, 1, 1, 1, zb])/2 - 
   (2191*CA^2*CF*G[1, 0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (4819*CA*CF^2*G[1, 0, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (519*CF^3*G[1, 0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (2191*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/6 - 
   (4819*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/8 - 
   (519*CF^3*zb*G[1, 0, 0, 0, 1, 1, 1, zb])/2 - 
   (6163*CA^2*CF*G[1, 0, 0, 1, 0, 0, 0, zb])/12 - 
   (7921*CA*CF^2*G[1, 0, 0, 1, 0, 0, 0, zb])/8 - 
   465*CF^3*G[1, 0, 0, 1, 0, 0, 0, zb] - 
   (6163*CA^2*CF*G[1, 0, 0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (7921*CA*CF^2*G[1, 0, 0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (930*CF^3*G[1, 0, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (6163*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/12 - 
   (7921*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, 0, zb])/8 - 
   465*CF^3*zb*G[1, 0, 0, 1, 0, 0, 0, zb] + 
   (5501*CA^2*CF*G[1, 0, 0, 1, 0, 0, 1, zb])/12 + 
   (6527*CA*CF^2*G[1, 0, 0, 1, 0, 0, 1, zb])/8 + 
   (717*CF^3*G[1, 0, 0, 1, 0, 0, 1, zb])/2 + 
   (5501*CA^2*CF*G[1, 0, 0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (6527*CA*CF^2*G[1, 0, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (717*CF^3*G[1, 0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (5501*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/12 + 
   (6527*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/8 + 
   (717*CF^3*zb*G[1, 0, 0, 1, 0, 0, 1, zb])/2 + 
   (1653*CA^2*CF*G[1, 0, 0, 1, 0, 1, 0, zb])/4 + 
   (6089*CA*CF^2*G[1, 0, 0, 1, 0, 1, 0, zb])/8 + 
   372*CF^3*G[1, 0, 0, 1, 0, 1, 0, zb] + 
   (1653*CA^2*CF*G[1, 0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (6089*CA*CF^2*G[1, 0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (744*CF^3*G[1, 0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (1653*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/4 + 
   (6089*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, 0, zb])/8 + 
   372*CF^3*zb*G[1, 0, 0, 1, 0, 1, 0, zb] - 
   (4415*CA^2*CF*G[1, 0, 0, 1, 0, 1, 1, zb])/12 - 
   (4951*CA*CF^2*G[1, 0, 0, 1, 0, 1, 1, zb])/8 - 
   (585*CF^3*G[1, 0, 0, 1, 0, 1, 1, zb])/2 - 
   (4415*CA^2*CF*G[1, 0, 0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (4951*CA*CF^2*G[1, 0, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (585*CF^3*G[1, 0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (4415*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/12 - 
   (4951*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/8 - 
   (585*CF^3*zb*G[1, 0, 0, 1, 0, 1, 1, zb])/2 + 
   (2081*CA^2*CF*G[1, 0, 0, 1, 1, 0, 0, zb])/6 + 
   (5299*CA*CF^2*G[1, 0, 0, 1, 1, 0, 0, zb])/8 + 
   (741*CF^3*G[1, 0, 0, 1, 1, 0, 0, zb])/2 + 
   (2081*CA^2*CF*G[1, 0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (5299*CA*CF^2*G[1, 0, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (741*CF^3*G[1, 0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (2081*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/6 + 
   (5299*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/8 + 
   (741*CF^3*zb*G[1, 0, 0, 1, 1, 0, 0, zb])/2 - 
   (910*CA^2*CF*G[1, 0, 0, 1, 1, 0, 1, zb])/3 - 
   (4405*CA*CF^2*G[1, 0, 0, 1, 1, 0, 1, zb])/8 - 
   (1137*CF^3*G[1, 0, 0, 1, 1, 0, 1, zb])/4 - 
   (1820*CA^2*CF*G[1, 0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (4405*CA*CF^2*G[1, 0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (1137*CF^3*G[1, 0, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (910*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/3 - 
   (4405*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/8 - 
   (1137*CF^3*zb*G[1, 0, 0, 1, 1, 0, 1, zb])/4 - 
   (769*CA^2*CF*G[1, 0, 0, 1, 1, 1, 0, zb])/3 - 
   (3881*CA*CF^2*G[1, 0, 0, 1, 1, 1, 0, zb])/8 - 
   (1131*CF^3*G[1, 0, 0, 1, 1, 1, 0, zb])/4 - 
   (1538*CA^2*CF*G[1, 0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (3881*CA*CF^2*G[1, 0, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (1131*CF^3*G[1, 0, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (769*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/3 - 
   (3881*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/8 - 
   (1131*CF^3*zb*G[1, 0, 0, 1, 1, 1, 0, zb])/4 + 
   (5315*CA^2*CF*G[1, 0, 0, 1, 1, 1, 1, zb])/24 + 
   (797*CA*CF^2*G[1, 0, 0, 1, 1, 1, 1, zb])/2 + 
   (435*CF^3*G[1, 0, 0, 1, 1, 1, 1, zb])/2 + 
   (5315*CA^2*CF*G[1, 0, 0, 1, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (797*CA*CF^2*G[1, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (435*CF^3*G[1, 0, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (5315*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/24 + 
   (797*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/2 + 
   (435*CF^3*zb*G[1, 0, 0, 1, 1, 1, 1, zb])/2 - 
   (5929*CA^2*CF*G[1, 0, 1, 0, 0, 0, 0, zb])/12 - 
   (3443*CA*CF^2*G[1, 0, 1, 0, 0, 0, 0, zb])/4 - 
   (2331*CF^3*G[1, 0, 1, 0, 0, 0, 0, zb])/4 - 
   (5929*CA^2*CF*G[1, 0, 1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (3443*CA*CF^2*G[1, 0, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (2331*CF^3*G[1, 0, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (5929*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/12 - 
   (3443*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/4 - 
   (2331*CF^3*zb*G[1, 0, 1, 0, 0, 0, 0, zb])/4 + 
   441*CA^2*CF*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   705*CA*CF^2*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   (927*CF^3*G[1, 0, 1, 0, 0, 0, 1, zb])/2 + 
   (882*CA^2*CF*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1410*CA*CF^2*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (927*CF^3*G[1, 0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   441*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   705*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, 1, zb] + 
   (927*CF^3*zb*G[1, 0, 1, 0, 0, 0, 1, zb])/2 + 
   (1174*CA^2*CF*G[1, 0, 1, 0, 0, 1, 0, zb])/3 + 
   (5397*CA*CF^2*G[1, 0, 1, 0, 0, 1, 0, zb])/8 + 
   (1827*CF^3*G[1, 0, 1, 0, 0, 1, 0, zb])/4 + 
   (2348*CA^2*CF*G[1, 0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (5397*CA*CF^2*G[1, 0, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (1827*CF^3*G[1, 0, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (1174*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/3 + 
   (5397*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/8 + 
   (1827*CF^3*zb*G[1, 0, 1, 0, 0, 1, 0, zb])/4 - 
   (4171*CA^2*CF*G[1, 0, 1, 0, 0, 1, 1, zb])/12 - 
   (4373*CA*CF^2*G[1, 0, 1, 0, 0, 1, 1, zb])/8 - 
   (1467*CF^3*G[1, 0, 1, 0, 0, 1, 1, zb])/4 - 
   (4171*CA^2*CF*G[1, 0, 1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (4373*CA*CF^2*G[1, 0, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (1467*CF^3*G[1, 0, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (4171*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/12 - 
   (4373*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/8 - 
   (1467*CF^3*zb*G[1, 0, 1, 0, 0, 1, 1, zb])/4 + 
   (713*CA^2*CF*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   (2621*CA*CF^2*G[1, 0, 1, 0, 1, 0, 0, zb])/4 + 
   (921*CF^3*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   (713*CA^2*CF*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (2621*CA*CF^2*G[1, 0, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (921*CF^3*G[1, 0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (713*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/2 + 
   (2621*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/4 + 
   (921*CF^3*zb*G[1, 0, 1, 0, 1, 0, 0, zb])/2 - 
   (944*CA^2*CF*G[1, 0, 1, 0, 1, 0, 1, zb])/3 - 
   (2177*CA*CF^2*G[1, 0, 1, 0, 1, 0, 1, zb])/4 - 
   (1461*CF^3*G[1, 0, 1, 0, 1, 0, 1, zb])/4 - 
   (1888*CA^2*CF*G[1, 0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (2177*CA*CF^2*G[1, 0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1461*CF^3*G[1, 0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (944*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/3 - 
   (2177*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/4 - 
   (1461*CF^3*zb*G[1, 0, 1, 0, 1, 0, 1, zb])/4 - 
   (812*CA^2*CF*G[1, 0, 1, 0, 1, 1, 0, zb])/3 - 
   (4029*CA*CF^2*G[1, 0, 1, 0, 1, 1, 0, zb])/8 - 
   (1377*CF^3*G[1, 0, 1, 0, 1, 1, 0, zb])/4 - 
   (1624*CA^2*CF*G[1, 0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (4029*CA*CF^2*G[1, 0, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (1377*CF^3*G[1, 0, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (812*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/3 - 
   (4029*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/8 - 
   (1377*CF^3*zb*G[1, 0, 1, 0, 1, 1, 0, zb])/4 + 
   (1895*CA^2*CF*G[1, 0, 1, 0, 1, 1, 1, zb])/8 + 
   (1659*CA*CF^2*G[1, 0, 1, 0, 1, 1, 1, zb])/4 + 
   (543*CF^3*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   (1895*CA^2*CF*G[1, 0, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (1659*CA*CF^2*G[1, 0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (543*CF^3*G[1, 0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (1895*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/8 + 
   (1659*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/4 + 
   (543*CF^3*zb*G[1, 0, 1, 0, 1, 1, 1, zb])/2 + 
   (1859*CA^2*CF*G[1, 0, 1, 1, 0, 0, 0, zb])/6 + 
   (1115*CA*CF^2*G[1, 0, 1, 1, 0, 0, 0, zb])/2 + 
   (1749*CF^3*G[1, 0, 1, 1, 0, 0, 0, zb])/4 + 
   (1859*CA^2*CF*G[1, 0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1115*CA*CF^2*G[1, 0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1749*CF^3*G[1, 0, 1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1859*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/6 + 
   (1115*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/2 + 
   (1749*CF^3*zb*G[1, 0, 1, 1, 0, 0, 0, zb])/4 - 
   (3263*CA^2*CF*G[1, 0, 1, 1, 0, 0, 1, zb])/12 - 
   (3767*CA*CF^2*G[1, 0, 1, 1, 0, 0, 1, zb])/8 - 
   (681*CF^3*G[1, 0, 1, 1, 0, 0, 1, zb])/2 - 
   (3263*CA^2*CF*G[1, 0, 1, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (3767*CA*CF^2*G[1, 0, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (681*CF^3*G[1, 0, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (3263*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/12 - 
   (3767*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/8 - 
   (681*CF^3*zb*G[1, 0, 1, 1, 0, 0, 1, zb])/2 - 
   (2945*CA^2*CF*G[1, 0, 1, 1, 0, 1, 0, zb])/12 - 
   (3587*CA*CF^2*G[1, 0, 1, 1, 0, 1, 0, zb])/8 - 
   (693*CF^3*G[1, 0, 1, 1, 0, 1, 0, zb])/2 - 
   (2945*CA^2*CF*G[1, 0, 1, 1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (3587*CA*CF^2*G[1, 0, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (693*CF^3*G[1, 0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (2945*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/12 - 
   (3587*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/8 - 
   (693*CF^3*zb*G[1, 0, 1, 1, 0, 1, 0, zb])/2 + 
   (5153*CA^2*CF*G[1, 0, 1, 1, 0, 1, 1, zb])/24 + 
   (3031*CA*CF^2*G[1, 0, 1, 1, 0, 1, 1, zb])/8 + 
   (1095*CF^3*G[1, 0, 1, 1, 0, 1, 1, zb])/4 + 
   (5153*CA^2*CF*G[1, 0, 1, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (3031*CA*CF^2*G[1, 0, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1095*CF^3*G[1, 0, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (5153*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/24 + 
   (3031*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/8 + 
   (1095*CF^3*zb*G[1, 0, 1, 1, 0, 1, 1, zb])/4 - 
   (593*CA^2*CF*G[1, 0, 1, 1, 1, 0, 0, zb])/3 - 
   (1589*CA*CF^2*G[1, 0, 1, 1, 1, 0, 0, zb])/4 - 
   (1299*CF^3*G[1, 0, 1, 1, 1, 0, 0, zb])/4 - 
   (1186*CA^2*CF*G[1, 0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (1589*CA*CF^2*G[1, 0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1299*CF^3*G[1, 0, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (593*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/3 - 
   (1589*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/4 - 
   (1299*CF^3*zb*G[1, 0, 1, 1, 1, 0, 0, zb])/4 + 
   (4145*CA^2*CF*G[1, 0, 1, 1, 1, 0, 1, zb])/24 + 
   (2747*CA*CF^2*G[1, 0, 1, 1, 1, 0, 1, zb])/8 + 
   (495*CF^3*G[1, 0, 1, 1, 1, 0, 1, zb])/2 + 
   (4145*CA^2*CF*G[1, 0, 1, 1, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (2747*CA*CF^2*G[1, 0, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (495*CF^3*G[1, 0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (4145*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/24 + 
   (2747*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/8 + 
   (495*CF^3*zb*G[1, 0, 1, 1, 1, 0, 1, zb])/2 + 
   (3473*CA^2*CF*G[1, 0, 1, 1, 1, 1, 0, zb])/24 + 
   (2483*CA*CF^2*G[1, 0, 1, 1, 1, 1, 0, zb])/8 + 
   243*CF^3*G[1, 0, 1, 1, 1, 1, 0, zb] + 
   (3473*CA^2*CF*G[1, 0, 1, 1, 1, 1, 0, zb])/(12*(-1 + zb)) + 
   (2483*CA*CF^2*G[1, 0, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (486*CF^3*G[1, 0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (3473*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/24 + 
   (2483*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, 0, zb])/8 + 
   243*CF^3*zb*G[1, 0, 1, 1, 1, 1, 0, zb] - 
   (2019*CA^2*CF*G[1, 0, 1, 1, 1, 1, 1, zb])/16 - 
   (1077*CA*CF^2*G[1, 0, 1, 1, 1, 1, 1, zb])/4 - 
   (369*CF^3*G[1, 0, 1, 1, 1, 1, 1, zb])/2 - 
   (2019*CA^2*CF*G[1, 0, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (1077*CA*CF^2*G[1, 0, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (369*CF^3*G[1, 0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (2019*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/16 - 
   (1077*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/4 - 
   (369*CF^3*zb*G[1, 0, 1, 1, 1, 1, 1, zb])/2 - 
   (5047*CA^2*CF*G[1, 1, 0, 0, 0, 0, 0, zb])/12 - 
   (6737*CA*CF^2*G[1, 1, 0, 0, 0, 0, 0, zb])/8 - 
   384*CF^3*G[1, 1, 0, 0, 0, 0, 0, zb] - 
   (5047*CA^2*CF*G[1, 1, 0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (6737*CA*CF^2*G[1, 1, 0, 0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (768*CF^3*G[1, 1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (5047*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/12 - 
   (6737*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, 0, zb])/8 - 
   384*CF^3*zb*G[1, 1, 0, 0, 0, 0, 0, zb] + 
   (1513*CA^2*CF*G[1, 1, 0, 0, 0, 0, 1, zb])/4 + 
   (1401*CA*CF^2*G[1, 1, 0, 0, 0, 0, 1, zb])/2 + 
   288*CF^3*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (1513*CA^2*CF*G[1, 1, 0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (1401*CA*CF^2*G[1, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (576*CF^3*G[1, 1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (1513*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/4 + 
   (1401*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, 1, zb])/2 + 
   288*CF^3*zb*G[1, 1, 0, 0, 0, 0, 1, zb] + 
   (681*CA^2*CF*G[1, 1, 0, 0, 0, 1, 0, zb])/2 + 
   (5173*CA*CF^2*G[1, 1, 0, 0, 0, 1, 0, zb])/8 + 
   (621*CF^3*G[1, 1, 0, 0, 0, 1, 0, zb])/2 + 
   (681*CA^2*CF*G[1, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (5173*CA*CF^2*G[1, 1, 0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (621*CF^3*G[1, 1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (681*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/2 + 
   (5173*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/8 + 
   (621*CF^3*zb*G[1, 1, 0, 0, 0, 1, 0, zb])/2 - 
   (1229*CA^2*CF*G[1, 1, 0, 0, 0, 1, 1, zb])/4 - 
   530*CA*CF^2*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   (477*CF^3*G[1, 1, 0, 0, 0, 1, 1, zb])/2 - 
   (1229*CA^2*CF*G[1, 1, 0, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (1060*CA*CF^2*G[1, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (477*CF^3*G[1, 1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (1229*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/4 - 
   530*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, 1, zb] - 
   (477*CF^3*zb*G[1, 1, 0, 0, 0, 1, 1, zb])/2 + 
   313*CA^2*CF*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   (4873*CA*CF^2*G[1, 1, 0, 0, 1, 0, 0, zb])/8 + 
   333*CF^3*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   (626*CA^2*CF*G[1, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (4873*CA*CF^2*G[1, 1, 0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (666*CF^3*G[1, 1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   313*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, 0, zb] + 
   (4873*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, 0, zb])/8 + 
   333*CF^3*zb*G[1, 1, 0, 0, 1, 0, 0, zb] - 
   (1111*CA^2*CF*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (2039*CA*CF^2*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (513*CF^3*G[1, 1, 0, 0, 1, 0, 1, zb])/2 - 
   (1111*CA^2*CF*G[1, 1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (2039*CA*CF^2*G[1, 1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (513*CF^3*G[1, 1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (1111*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (2039*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/4 - 
   (513*CF^3*zb*G[1, 1, 0, 0, 1, 0, 1, zb])/2 - 
   (983*CA^2*CF*G[1, 1, 0, 0, 1, 1, 0, zb])/4 - 
   (3597*CA*CF^2*G[1, 1, 0, 0, 1, 1, 0, zb])/8 - 
   261*CF^3*G[1, 1, 0, 0, 1, 1, 0, zb] - 
   (983*CA^2*CF*G[1, 1, 0, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (3597*CA*CF^2*G[1, 1, 0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (522*CF^3*G[1, 1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (983*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/4 - 
   (3597*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, 0, zb])/8 - 
   261*CF^3*zb*G[1, 1, 0, 0, 1, 1, 0, zb] + 
   (1747*CA^2*CF*G[1, 1, 0, 0, 1, 1, 1, zb])/8 + 
   (741*CA*CF^2*G[1, 1, 0, 0, 1, 1, 1, zb])/2 + 
   (405*CF^3*G[1, 1, 0, 0, 1, 1, 1, zb])/2 + 
   (1747*CA^2*CF*G[1, 1, 0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (741*CA*CF^2*G[1, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (405*CF^3*G[1, 1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (1747*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/8 + 
   (741*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/2 + 
   (405*CF^3*zb*G[1, 1, 0, 0, 1, 1, 1, zb])/2 + 
   293*CA^2*CF*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (2229*CA*CF^2*G[1, 1, 0, 1, 0, 0, 0, zb])/4 + 
   (1539*CF^3*G[1, 1, 0, 1, 0, 0, 0, zb])/4 + 
   (586*CA^2*CF*G[1, 1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (2229*CA*CF^2*G[1, 1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (1539*CF^3*G[1, 1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   293*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, 0, zb] + 
   (2229*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/4 + 
   (1539*CF^3*zb*G[1, 1, 0, 1, 0, 0, 0, zb])/4 - 
   (517*CA^2*CF*G[1, 1, 0, 1, 0, 0, 1, zb])/2 - 
   (3769*CA*CF^2*G[1, 1, 0, 1, 0, 0, 1, zb])/8 - 
   (1197*CF^3*G[1, 1, 0, 1, 0, 0, 1, zb])/4 - 
   (517*CA^2*CF*G[1, 1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (3769*CA*CF^2*G[1, 1, 0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (1197*CF^3*G[1, 1, 0, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (517*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/2 - 
   (3769*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/8 - 
   (1197*CF^3*zb*G[1, 1, 0, 1, 0, 0, 1, zb])/4 - 
   236*CA^2*CF*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   (889*CA*CF^2*G[1, 1, 0, 1, 0, 1, 0, zb])/2 - 
   (1233*CF^3*G[1, 1, 0, 1, 0, 1, 0, zb])/4 - 
   (472*CA^2*CF*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (889*CA*CF^2*G[1, 1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (1233*CF^3*G[1, 1, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   236*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, 0, zb] - 
   (889*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/2 - 
   (1233*CF^3*zb*G[1, 1, 0, 1, 0, 1, 0, zb])/4 + 
   (1675*CA^2*CF*G[1, 1, 0, 1, 0, 1, 1, zb])/8 + 
   (2995*CA*CF^2*G[1, 1, 0, 1, 0, 1, 1, zb])/8 + 
   243*CF^3*G[1, 1, 0, 1, 0, 1, 1, zb] + 
   (1675*CA^2*CF*G[1, 1, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (2995*CA*CF^2*G[1, 1, 0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (486*CF^3*G[1, 1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (1675*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/8 + 
   (2995*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, 1, zb])/8 + 
   243*CF^3*zb*G[1, 1, 0, 1, 0, 1, 1, zb] - 
   208*CA^2*CF*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   (1537*CA*CF^2*G[1, 1, 0, 1, 1, 0, 0, zb])/4 - 
   (1215*CF^3*G[1, 1, 0, 1, 1, 0, 0, zb])/4 - 
   (416*CA^2*CF*G[1, 1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (1537*CA*CF^2*G[1, 1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (1215*CF^3*G[1, 1, 0, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   208*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, 0, zb] - 
   (1537*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/4 - 
   (1215*CF^3*zb*G[1, 1, 0, 1, 1, 0, 0, zb])/4 + 
   (1445*CA^2*CF*G[1, 1, 0, 1, 1, 0, 1, zb])/8 + 
   (1329*CA*CF^2*G[1, 1, 0, 1, 1, 0, 1, zb])/4 + 
   234*CF^3*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   (1445*CA^2*CF*G[1, 1, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (1329*CA*CF^2*G[1, 1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (468*CF^3*G[1, 1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (1445*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/8 + 
   (1329*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, 1, zb])/4 + 
   234*CF^3*zb*G[1, 1, 0, 1, 1, 0, 1, zb] + 
   (1285*CA^2*CF*G[1, 1, 0, 1, 1, 1, 0, zb])/8 + 
   (597*CA*CF^2*G[1, 1, 0, 1, 1, 1, 0, zb])/2 + 
   (459*CF^3*G[1, 1, 0, 1, 1, 1, 0, zb])/2 + 
   (1285*CA^2*CF*G[1, 1, 0, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (597*CA*CF^2*G[1, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (459*CF^3*G[1, 1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (1285*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/8 + 
   (597*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/2 + 
   (459*CF^3*zb*G[1, 1, 0, 1, 1, 1, 0, zb])/2 - 
   (2247*CA^2*CF*G[1, 1, 0, 1, 1, 1, 1, zb])/16 - 
   (1035*CA*CF^2*G[1, 1, 0, 1, 1, 1, 1, zb])/4 - 
   (351*CF^3*G[1, 1, 0, 1, 1, 1, 1, zb])/2 - 
   (2247*CA^2*CF*G[1, 1, 0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (1035*CA*CF^2*G[1, 1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (351*CF^3*G[1, 1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (2247*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/16 - 
   (1035*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/4 - 
   (351*CF^3*zb*G[1, 1, 0, 1, 1, 1, 1, zb])/2 + 
   (473*CA^2*CF*G[1, 1, 1, 0, 0, 0, 0, zb])/2 + 
   (4011*CA*CF^2*G[1, 1, 1, 0, 0, 0, 0, zb])/8 + 
   288*CF^3*G[1, 1, 1, 0, 0, 0, 0, zb] + 
   (473*CA^2*CF*G[1, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (4011*CA*CF^2*G[1, 1, 1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (576*CF^3*G[1, 1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (473*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/2 + 
   (4011*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, 0, zb])/8 + 
   288*CF^3*zb*G[1, 1, 1, 0, 0, 0, 0, zb] - 
   (429*CA^2*CF*G[1, 1, 1, 0, 0, 0, 1, zb])/2 - 
   (1701*CA*CF^2*G[1, 1, 1, 0, 0, 0, 1, zb])/4 - 
   216*CF^3*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (429*CA^2*CF*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (1701*CA*CF^2*G[1, 1, 1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (432*CF^3*G[1, 1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (429*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/2 - 
   (1701*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, 1, zb])/4 - 
   216*CF^3*zb*G[1, 1, 1, 0, 0, 0, 1, zb] - 
   (385*CA^2*CF*G[1, 1, 1, 0, 0, 1, 0, zb])/2 - 
   (3141*CA*CF^2*G[1, 1, 1, 0, 0, 1, 0, zb])/8 - 
   (945*CF^3*G[1, 1, 1, 0, 0, 1, 0, zb])/4 - 
   (385*CA^2*CF*G[1, 1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (3141*CA*CF^2*G[1, 1, 1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (945*CF^3*G[1, 1, 1, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (385*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/2 - 
   (3141*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/8 - 
   (945*CF^3*zb*G[1, 1, 1, 0, 0, 1, 0, zb])/4 + 
   (1411*CA^2*CF*G[1, 1, 1, 0, 0, 1, 1, zb])/8 + 
   (1323*CA*CF^2*G[1, 1, 1, 0, 0, 1, 1, zb])/4 + 
   (729*CF^3*G[1, 1, 1, 0, 0, 1, 1, zb])/4 + 
   (1411*CA^2*CF*G[1, 1, 1, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (1323*CA*CF^2*G[1, 1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (729*CF^3*G[1, 1, 1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (1411*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/8 + 
   (1323*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/4 + 
   (729*CF^3*zb*G[1, 1, 1, 0, 0, 1, 1, zb])/4 - 
   (349*CA^2*CF*G[1, 1, 1, 0, 1, 0, 0, zb])/2 - 
   369*CA*CF^2*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   (1053*CF^3*G[1, 1, 1, 0, 1, 0, 0, zb])/4 - 
   (349*CA^2*CF*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (738*CA*CF^2*G[1, 1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (1053*CF^3*G[1, 1, 1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (349*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/2 - 
   369*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, 0, zb] - 
   (1053*CF^3*zb*G[1, 1, 1, 0, 1, 0, 0, zb])/4 + 
   (1261*CA^2*CF*G[1, 1, 1, 0, 1, 0, 1, zb])/8 + 
   (2547*CA*CF^2*G[1, 1, 1, 0, 1, 0, 1, zb])/8 + 
   (405*CF^3*G[1, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (1261*CA^2*CF*G[1, 1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (2547*CA*CF^2*G[1, 1, 1, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (405*CF^3*G[1, 1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (1261*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/8 + 
   (2547*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/8 + 
   (405*CF^3*zb*G[1, 1, 1, 0, 1, 0, 1, zb])/2 + 
   (1113*CA^2*CF*G[1, 1, 1, 0, 1, 1, 0, zb])/8 + 
   (2259*CA*CF^2*G[1, 1, 1, 0, 1, 1, 0, zb])/8 + 
   (837*CF^3*G[1, 1, 1, 0, 1, 1, 0, zb])/4 + 
   (1113*CA^2*CF*G[1, 1, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (2259*CA*CF^2*G[1, 1, 1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (837*CF^3*G[1, 1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (1113*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/8 + 
   (2259*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/8 + 
   (837*CF^3*zb*G[1, 1, 1, 0, 1, 1, 0, zb])/4 - 
   (2043*CA^2*CF*G[1, 1, 1, 0, 1, 1, 1, zb])/16 - 
   243*CA*CF^2*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   162*CF^3*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   (2043*CA^2*CF*G[1, 1, 1, 0, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (486*CA*CF^2*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (324*CF^3*G[1, 1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (2043*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, 1, zb])/16 - 
   243*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   162*CF^3*zb*G[1, 1, 1, 0, 1, 1, 1, zb] - 
   (285*CA^2*CF*G[1, 1, 1, 1, 0, 0, 0, zb])/2 - 
   (2529*CA*CF^2*G[1, 1, 1, 1, 0, 0, 0, zb])/8 - 
   216*CF^3*G[1, 1, 1, 1, 0, 0, 0, zb] - 
   (285*CA^2*CF*G[1, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (2529*CA*CF^2*G[1, 1, 1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (432*CF^3*G[1, 1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (285*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/2 - 
   (2529*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, 0, zb])/8 - 
   216*CF^3*zb*G[1, 1, 1, 1, 0, 0, 0, zb] + 
   (1053*CA^2*CF*G[1, 1, 1, 1, 0, 0, 1, zb])/8 + 
   (2187*CA*CF^2*G[1, 1, 1, 1, 0, 0, 1, zb])/8 + 
   162*CF^3*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (1053*CA^2*CF*G[1, 1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (2187*CA*CF^2*G[1, 1, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (324*CF^3*G[1, 1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (1053*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, 1, zb])/8 + 
   (2187*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, 1, zb])/8 + 
   162*CF^3*zb*G[1, 1, 1, 1, 0, 0, 1, zb] + 
   (927*CA^2*CF*G[1, 1, 1, 1, 0, 1, 0, zb])/8 + 
   (513*CA*CF^2*G[1, 1, 1, 1, 0, 1, 0, zb])/2 + 
   (729*CF^3*G[1, 1, 1, 1, 0, 1, 0, zb])/4 + 
   (927*CA^2*CF*G[1, 1, 1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (513*CA*CF^2*G[1, 1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (729*CF^3*G[1, 1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (927*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/8 + 
   (513*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/2 + 
   (729*CF^3*zb*G[1, 1, 1, 1, 0, 1, 0, zb])/4 - 
   (1755*CA^2*CF*G[1, 1, 1, 1, 0, 1, 1, zb])/16 - 
   (891*CA*CF^2*G[1, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (567*CF^3*G[1, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (1755*CA^2*CF*G[1, 1, 1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) - 
   (891*CA*CF^2*G[1, 1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (567*CF^3*G[1, 1, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (1755*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/16 - 
   (891*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/4 - 
   (567*CF^3*zb*G[1, 1, 1, 1, 0, 1, 1, zb])/4 + 
   (747*CA^2*CF*G[1, 1, 1, 1, 1, 0, 0, zb])/8 + 
   (1755*CA*CF^2*G[1, 1, 1, 1, 1, 0, 0, zb])/8 + 
   162*CF^3*G[1, 1, 1, 1, 1, 0, 0, zb] + 
   (747*CA^2*CF*G[1, 1, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1755*CA*CF^2*G[1, 1, 1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (324*CF^3*G[1, 1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (747*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, 0, zb])/8 + 
   (1755*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, 0, zb])/8 + 
   162*CF^3*zb*G[1, 1, 1, 1, 1, 0, 0, zb] - 
   (1431*CA^2*CF*G[1, 1, 1, 1, 1, 0, 1, zb])/16 - 
   (1539*CA*CF^2*G[1, 1, 1, 1, 1, 0, 1, zb])/8 - 
   (243*CF^3*G[1, 1, 1, 1, 1, 0, 1, zb])/2 - 
   (1431*CA^2*CF*G[1, 1, 1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (1539*CA*CF^2*G[1, 1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (1431*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/16 - 
   (1539*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/8 - 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, 0, 1, zb])/2 - 
   (1161*CA^2*CF*G[1, 1, 1, 1, 1, 1, 0, zb])/16 - 
   (1377*CA*CF^2*G[1, 1, 1, 1, 1, 1, 0, zb])/8 - 
   (243*CF^3*G[1, 1, 1, 1, 1, 1, 0, zb])/2 - 
   (1161*CA^2*CF*G[1, 1, 1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (1377*CA*CF^2*G[1, 1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (1161*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/16 - 
   (1377*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/8 - 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, 1, 0, zb])/2 + 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, 1, 1, zb])/32 + 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   (729*CF^3*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (729*CF^3*G[1, 1, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2349*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/32 + 
   (1215*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/8 + 
   (729*CF^3*zb*G[1, 1, 1, 1, 1, 1, 1, zb])/8 - 
   (647178653*CA^2*CF*Log[Q2dmu2])/373248 + (1357253879*CA*CF^2*Log[Q2dmu2])/
    373248 - (154007*CF^3*Log[Q2dmu2])/64 + (11700589*CA*CF*nf*Log[Q2dmu2])/
    20736 - (5505163*CF^2*nf*Log[Q2dmu2])/11664 - 
   (207775*CF*nf^2*Log[Q2dmu2])/5832 - (19886273*CA^2*CF*Pi^2*Log[Q2dmu2])/
    124416 + (29846023*CA*CF^2*Pi^2*Log[Q2dmu2])/124416 + 
   (15*CF^3*Pi^2*Log[Q2dmu2])/2 + (280319*CA*CF*nf*Pi^2*Log[Q2dmu2])/31104 + 
   (292729*CF^2*nf*Pi^2*Log[Q2dmu2])/15552 + (349*CF*nf^2*Pi^2*Log[Q2dmu2])/
    288 + (1222739*CA^2*CF*Pi^4*Log[Q2dmu2])/331776 - 
   (407909*CA*CF^2*Pi^4*Log[Q2dmu2])/55296 + (134963*CF^3*Pi^4*Log[Q2dmu2])/
    46080 - (731237*CA*CF*nf*Pi^4*Log[Q2dmu2])/829440 + 
   (3413*CF^2*nf*Pi^4*Log[Q2dmu2])/46080 + (133*CF*nf^2*Pi^4*Log[Q2dmu2])/
    17280 + (6187*CA^2*CF*Pi^6*Log[Q2dmu2])/258048 + 
   (237523*CA*CF^2*Pi^6*Log[Q2dmu2])/2903040 + (473*CF^3*Pi^6*Log[Q2dmu2])/
    46080 - (733359613*CA^2*CF*Log[Q2dmu2])/(373248*(-1 + zb)) + 
   (354364309*CA*CF^2*Log[Q2dmu2])/(93312*(-1 + zb)) - 
   (1259967*CF^3*Log[Q2dmu2])/(512*(-1 + zb)) + 
   (39175151*CA*CF*nf*Log[Q2dmu2])/(62208*(-1 + zb)) - 
   (83291621*CF^2*nf*Log[Q2dmu2])/(186624*(-1 + zb)) - 
   (216527*CF*nf^2*Log[Q2dmu2])/(5832*(-1 + zb)) - 
   (17779465*CA^2*CF*Pi^2*Log[Q2dmu2])/(124416*(-1 + zb)) + 
   (14584555*CA*CF^2*Pi^2*Log[Q2dmu2])/(62208*(-1 + zb)) + 
   (15899*CF^3*Pi^2*Log[Q2dmu2])/(1536*(-1 + zb)) + 
   (21223*CA*CF*nf*Pi^2*Log[Q2dmu2])/(7776*(-1 + zb)) + 
   (965045*CF^2*nf*Pi^2*Log[Q2dmu2])/(62208*(-1 + zb)) + 
   (403*CF*nf^2*Pi^2*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (2125585*CA^2*CF*Pi^4*Log[Q2dmu2])/(331776*(-1 + zb)) - 
   (2475953*CA*CF^2*Pi^4*Log[Q2dmu2])/(276480*(-1 + zb)) + 
   (28267*CF^3*Pi^4*Log[Q2dmu2])/(7680*(-1 + zb)) - 
   (995287*CA*CF*nf*Pi^4*Log[Q2dmu2])/(829440*(-1 + zb)) + 
   (1007*CF^2*nf*Pi^4*Log[Q2dmu2])/(15360*(-1 + zb)) + 
   (133*CF*nf^2*Pi^4*Log[Q2dmu2])/(8640*(-1 + zb)) + 
   (6187*CA^2*CF*Pi^6*Log[Q2dmu2])/(129024*(-1 + zb)) + 
   (237523*CA*CF^2*Pi^6*Log[Q2dmu2])/(1451520*(-1 + zb)) + 
   (473*CF^3*Pi^6*Log[Q2dmu2])/(23040*(-1 + zb)) - 
   (485646041*CA^2*CF*zb*Log[Q2dmu2])/373248 + 
   (944638631*CA*CF^2*zb*Log[Q2dmu2])/373248 - (210955*CF^3*zb*Log[Q2dmu2])/
    128 + (25895099*CA*CF*nf*zb*Log[Q2dmu2])/62208 - 
   (15461341*CF^2*nf*zb*Log[Q2dmu2])/46656 - (150799*CF*nf^2*zb*Log[Q2dmu2])/
    5832 - (11300177*CA^2*CF*Pi^2*zb*Log[Q2dmu2])/124416 + 
   (14484991*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/124416 + 
   (3037*CF^3*Pi^2*zb*Log[Q2dmu2])/128 + (86075*CA*CF*nf*Pi^2*zb*Log[Q2dmu2])/
    31104 + (57517*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/3888 + 
   (29*CF*nf^2*Pi^2*zb*Log[Q2dmu2])/32 + (977375*CA^2*CF*Pi^4*zb*Log[Q2dmu2])/
    331776 - (1304869*CA*CF^2*Pi^4*zb*Log[Q2dmu2])/276480 + 
   (69643*CF^3*Pi^4*zb*Log[Q2dmu2])/46080 - 
   (97333*CA*CF*nf*Pi^4*zb*Log[Q2dmu2])/165888 + 
   (2641*CF^2*nf*Pi^4*zb*Log[Q2dmu2])/46080 + 
   (133*CF*nf^2*Pi^4*zb*Log[Q2dmu2])/17280 + 
   (6187*CA^2*CF*Pi^6*zb*Log[Q2dmu2])/258048 + 
   (237523*CA*CF^2*Pi^6*zb*Log[Q2dmu2])/2903040 + 
   (473*CF^3*Pi^6*zb*Log[Q2dmu2])/46080 - (59*CA^2*CF*Pi^2*zb^2*Log[Q2dmu2])/
    768 + (2613*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2])/256 - 
   (2795*CF^3*Pi^2*zb^2*Log[Q2dmu2])/384 - 
   (75*CA*CF*nf*Pi^2*zb^2*Log[Q2dmu2])/128 - 
   (185*CA^2*CF*Pi^2*zb^3*Log[Q2dmu2])/768 - 
   (177*CA*CF^2*Pi^2*zb^3*Log[Q2dmu2])/256 + (101*CF^3*Pi^2*zb^3*Log[Q2dmu2])/
    128 + (61*CA*CF*nf*Pi^2*zb^3*Log[Q2dmu2])/384 + 
   (2992051*CA^2*CF*G[0, zb]*Log[Q2dmu2])/2304 - 
   (201435125*CA*CF^2*G[0, zb]*Log[Q2dmu2])/62208 + 
   (288897*CF^3*G[0, zb]*Log[Q2dmu2])/128 - 
   (13742329*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/31104 + 
   (7577183*CF^2*nf*G[0, zb]*Log[Q2dmu2])/15552 + 
   (15427*CF*nf^2*G[0, zb]*Log[Q2dmu2])/486 + 
   (445891*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/2592 - 
   (4089967*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/20736 - 
   (8585*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/384 - 
   (39133*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/2592 - 
   (42709*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/2592 - 
   (59*CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/72 + 
   (413*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/4320 + 
   (76787*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/23040 - 
   (11573*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/5760 + 
   (21481*CA*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/69120 - 
   (91*CF^2*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/1920 + 
   (31482419*CA^2*CF*G[0, zb]*Log[Q2dmu2])/(20736*(-1 + zb)) - 
   (216132601*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(62208*(-1 + zb)) + 
   (300379*CF^3*G[0, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (15673025*CA*CF*nf*G[0, zb]*Log[Q2dmu2])/(31104*(-1 + zb)) + 
   (7690543*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(15552*(-1 + zb)) + 
   (16643*CF*nf^2*G[0, zb]*Log[Q2dmu2])/(486*(-1 + zb)) + 
   (225331*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
   (3955619*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(20736*(-1 + zb)) - 
   (3609*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (8021*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (47651*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (303331*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2])/(138240*(-1 + zb)) + 
   (104719*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(23040*(-1 + zb)) - 
   (15671*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(5760*(-1 + zb)) + 
   (21481*CA*CF*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/(34560*(-1 + zb)) - 
   (91*CF^2*nf*Pi^4*G[0, zb]*Log[Q2dmu2])/(960*(-1 + zb)) + 
   (20071877*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2])/20736 - 
   (137465315*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/62208 + 
   (196667*CF^3*zb*G[0, zb]*Log[Q2dmu2])/128 - 
   (10212271*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2])/31104 + 
   (5202455*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/15552 + 
   (11287*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2])/486 + 
   (272557*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/2592 - 
   (2020171*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/20736 - 
   (3419*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/128 - 
   (2693*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/324 - 
   (33157*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/2592 - 
   (47*CF*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/72 - 
   (40829*CA^2*CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/34560 + 
   (55051*CA*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/23040 - 
   (3091*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/1920 + 
   (21481*CA*CF*nf*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/69120 - 
   (91*CF^2*nf*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/1920 - 
   (167*CA^2*CF*zb^2*G[0, zb]*Log[Q2dmu2])/384 - 
   (159*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/128 + 
   (91*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/64 + 
   (55*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2])/192 - 
   (39*CA^2*CF*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/128 - 
   (1183*CA*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/384 + 
   (455*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/192 + 
   (13*CA*CF*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/64 + 
   (13*CA^2*CF*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/128 + 
   (39*CA*CF^2*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/128 - 
   (65*CF^3*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/192 - 
   (13*CA*CF*nf*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/192 - 
   (17039417*CA^2*CF*G[1, zb]*Log[Q2dmu2])/20736 + 
   (49408577*CA*CF^2*G[1, zb]*Log[Q2dmu2])/20736 - 
   (239553*CF^3*G[1, zb]*Log[Q2dmu2])/128 + 
   (3160715*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/10368 - 
   (2038469*CF^2*nf*G[1, zb]*Log[Q2dmu2])/5184 - 
   (15427*CF*nf^2*G[1, zb]*Log[Q2dmu2])/648 - 
   (452281*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/4608 + 
   (829813*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/6912 + 
   (3679*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/96 + 
   (25541*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/2304 + 
   (12403*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/864 + 
   (59*CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/96 - 
   (907*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/960 - 
   (11217*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/5120 + 
   (7717*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/7680 - 
   (6073*CA*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/46080 + 
   (151*CF^2*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/4608 - 
   (20057293*CA^2*CF*G[1, zb]*Log[Q2dmu2])/(20736*(-1 + zb)) + 
   (26592665*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (495825*CF^3*G[1, zb]*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (3576907*CA*CF*nf*G[1, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (4184459*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (16643*CF*nf^2*G[1, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (146503*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2])/(1536*(-1 + zb)) + 
   (363391*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (14429*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (8713*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(768*(-1 + zb)) + 
   (56741*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (79*CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (443*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2])/(10240*(-1 + zb)) - 
   (1687*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(480*(-1 + zb)) + 
   (15671*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(7680*(-1 + zb)) - 
   (6073*CA*CF*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(23040*(-1 + zb)) + 
   (1331*CF^2*nf*Pi^4*G[1, zb]*Log[Q2dmu2])/(11520*(-1 + zb)) - 
   (12700931*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2])/20736 + 
   (33989123*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/20736 - 
   (162687*CF^3*zb*G[1, zb]*Log[Q2dmu2])/128 + 
   (2331797*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2])/10368 - 
   (1403981*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/5184 - 
   (11287*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2])/648 - 
   (79999*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/1536 + 
   (273745*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/6912 + 
   (8365*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/192 + 
   (2755*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/768 + 
   (6487*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/864 + 
   (47*CF*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/96 + 
   (15583*CA^2*CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/23040 - 
   (67553*CA*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/46080 + 
   (5219*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/2560 - 
   (6073*CA*CF*nf*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/46080 + 
   (1331*CF^2*nf*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/23040 + 
   (167*CA^2*CF*zb^2*G[1, zb]*Log[Q2dmu2])/384 + 
   (159*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/128 - 
   (91*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/64 - 
   (55*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2])/192 + 
   (3*CA^2*CF*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 + 
   (91*CA*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/96 - 
   (35*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/48 - 
   (CA*CF*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/16 - 
   (CA^2*CF*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/32 - 
   (3*CA*CF^2*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/32 + 
   (5*CF^3*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/48 + 
   (CA*CF*nf*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/48 - 
   (574277*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/1152 + 
   (22599275*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/10368 - 
   (123233*CF^3*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (471245*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/1728 - 
   (1212041*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/2592 - 
   (698*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (27491*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/192 + 
   (589669*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/3456 + 
   (7967*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/192 + 
   (1945*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/96 + 
   (599*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/54 + 
   (CF*nf^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (2029*CA^2*CF*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/1280 - 
   (2201*CA*CF^2*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/2880 + 
   (115*CF^3*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/144 - 
   (2479751*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (26036131*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(10368*(-1 + zb)) - 
   (132441*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (196135*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (1314709*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) - 
   (806*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (8357*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (583085*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (9991*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (1069*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (805*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (2*CF*nf^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2029*CA^2*CF*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(640*(-1 + zb)) - 
   (2201*CA*CF^2*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(1440*(-1 + zb)) + 
   (115*CF^3*Pi^4*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (1487423*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2])/3456 + 
   (15572951*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/10368 - 
   (84289*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (361393*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/1728 - 
   (833801*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/2592 - 
   (58*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (9725*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/96 + 
   (352039*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3456 + 
   (5081*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/192 + 
   (1291*CA*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/96 + 
   (1949*CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/216 + 
   (CF*nf^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (2029*CA^2*CF*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/1280 - 
   (2201*CA*CF^2*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/2880 + 
   (115*CF^3*Pi^4*zb*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (197*CA^2*CF*zb^2*G[0, 0, zb]*Log[Q2dmu2])/384 - 
   (2475*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/128 + 
   (855*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/64 + 
   (179*CA*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/192 + 
   (185*CA^2*CF*zb^3*G[0, 0, zb]*Log[Q2dmu2])/384 + 
   (177*CA*CF^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/128 - 
   (101*CF^3*zb^3*G[0, 0, zb]*Log[Q2dmu2])/64 - 
   (61*CA*CF*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/192 + 
   (216097*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/1152 - 
   (4896521*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/3456 + 
   (95811*CF^3*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (101545*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/576 + 
   (314879*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (349*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (66859*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/768 - 
   (139663*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/1152 - 
   (2275*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (5617*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/384 - 
   (1877*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/288 - 
   (CF*nf^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (2851*CA^2*CF*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/2560 + 
   (1477*CA*CF^2*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/2304 - 
   (1003*CF^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/960 + 
   (390841*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (5750173*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (102549*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (129049*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (342355*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (403*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (82525*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(768*(-1 + zb)) - 
   (135047*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (3059*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (6275*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) - 
   (2335*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2851*CA^2*CF*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(1280*(-1 + zb)) + 
   (1477*CA*CF^2*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (1003*CF^3*Pi^4*G[0, 1, zb]*Log[Q2dmu2])/(480*(-1 + zb)) + 
   (73511*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2])/384 - 
   (3392633*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3456 + 
   (65495*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (25987*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/192 + 
   (217997*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (29*CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (42743*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/768 - 
   (66859*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/1152 - 
   (2195*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (3613*CA*CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/384 - 
   (1553*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/288 - 
   (CF*nf^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (2851*CA^2*CF*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/2560 + 
   (1477*CA*CF^2*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/2304 - 
   (1003*CF^3*Pi^4*zb*G[0, 1, zb]*Log[Q2dmu2])/960 - 
   (179*CA^2*CF*zb^2*G[0, 1, zb]*Log[Q2dmu2])/384 + 
   (2493*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/128 - 
   (865*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/64 - 
   (185*CA*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/192 - 
   (185*CA^2*CF*zb^3*G[0, 1, zb]*Log[Q2dmu2])/384 - 
   (177*CA*CF^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/128 + 
   (101*CF^3*zb^3*G[0, 1, zb]*Log[Q2dmu2])/64 + 
   (61*CA*CF*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/192 + 
   (3208*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (2998981*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/1728 + 
   (105379*CF^3*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (19831*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/96 + 
   (77285*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/216 + 
   (349*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (183085*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/2304 - 
   (116827*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/1152 - 
   (2809*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (14615*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/1152 - 
   (2483*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/288 - 
   (CF*nf^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (2371*CA^2*CF*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/2560 + 
   (1567*CA*CF^2*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/3840 - 
   (115*CF^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/192 + 
   (748003*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (7575931*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(3456*(-1 + zb)) + 
   (3609*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (155305*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (82171*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (403*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (236015*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(2304*(-1 + zb)) - 
   (117221*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (3295*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (15733*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) - 
   (3247*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (CF*nf^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2371*CA^2*CF*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(1280*(-1 + zb)) + 
   (1567*CA*CF^2*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(1920*(-1 + zb)) - 
   (115*CF^3*Pi^4*G[1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (18109*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2])/96 - 
   (932441*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (71471*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (398*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (28243*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/108 + 
   (29*CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   (119029*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/2304 - 
   (64225*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/1152 - 
   (2437*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (9299*CA*CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/1152 - 
   (1739*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/288 - 
   (CF*nf^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (2371*CA^2*CF*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/2560 + 
   (1567*CA*CF^2*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/3840 - 
   (115*CF^3*Pi^4*zb*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (125*CA^2*CF*zb^2*G[1, 0, zb]*Log[Q2dmu2])/384 + 
   (2547*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/128 - 
   (895*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/64 - 
   (203*CA*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (185*CA^2*CF*zb^3*G[1, 0, zb]*Log[Q2dmu2])/384 - 
   (177*CA*CF^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/128 + 
   (101*CF^3*zb^3*G[1, 0, zb]*Log[Q2dmu2])/64 + 
   (61*CA*CF*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/192 - 
   (8665*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (221323*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/192 - 
   (85495*CF^3*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (76979*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/576 - 
   (13465*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/48 - 
   (349*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (85855*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/1536 + 
   (64891*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/768 + 
   (5179*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (2839*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/256 + 
   (837*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (3*CF*nf^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (14747*CA^2*CF*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/15360 - 
   (717*CA*CF^2*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/1280 + 
   (115*CF^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/256 - 
   (139937*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) + 
   (890315*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (187515*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (1459*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (170633*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (403*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (32575*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(512*(-1 + zb)) + 
   (56671*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(768*(-1 + zb)) + 
   (3153*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (3045*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (3247*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) + 
   (3*CF*nf^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (14747*CA^2*CF*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(7680*(-1 + zb)) - 
   (717*CA*CF^2*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(640*(-1 + zb)) + 
   (115*CF^3*Pi^4*G[1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (271*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (49565*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (57817*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (14915*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/192 - 
   (30259*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/144 - 
   (87*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (16761*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/512 + 
   (29927*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/768 + 
   (4135*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (1971*CA*CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/256 + 
   (1699*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (3*CF*nf^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 - 
   (14747*CA^2*CF*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/15360 - 
   (717*CA*CF^2*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/1280 + 
   (115*CF^3*Pi^4*zb*G[1, 1, zb]*Log[Q2dmu2])/256 + 
   (107*CA^2*CF*zb^2*G[1, 1, zb]*Log[Q2dmu2])/384 - 
   (2565*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/128 + 
   (905*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/64 + 
   (209*CA*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (185*CA^2*CF*zb^3*G[1, 1, zb]*Log[Q2dmu2])/384 + 
   (177*CA*CF^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/128 - 
   (101*CF^3*zb^3*G[1, 1, zb]*Log[Q2dmu2])/64 - 
   (61*CA*CF*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/192 - 
   (120787*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/432 - 
   (115589*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/108 + 
   (27467*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (491*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (168815*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/432 + 
   (472*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (24587*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/576 - 
   (84211*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/576 - 
   53*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (2159*CA*CF*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (41*CF^2*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (46445*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (321719*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (31003*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2771*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (199879*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (632*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (72085*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (88895*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (67*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2159*CA*CF*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (82*CF^2*nf*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (22499*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/216 - 
   (92399*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/108 + 
   (18917*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1397*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (123269*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/432 + 
   (376*CF*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (34379*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/576 - 
   (55843*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/576 - 
   41*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (2159*CA*CF*nf*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (41*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (27*CA^2*CF*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (273*CA*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (105*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (9*CA*CF*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (9*CA^2*CF*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (27*CA*CF^2*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (15*CF^3*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CA*CF*nf*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (69545*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/192 + 
   (305711*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (20629*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (10061*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (42809*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (118*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (511*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (1423*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (481*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (161*CA*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (53*CF^2*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (47585*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (482239*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (23281*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (24973*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (50629*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (158*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (7339*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (8365*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (77*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (161*CA*CF*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (53*CF^2*nf*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (12451*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (250157*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (7001*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (10925*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/288 - 
   (31409*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (94*CF*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (1161*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (3941*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (373*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (161*CA*CF*nf*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (53*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (99*CA^2*CF*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (1001*CA*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (385*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (33*CA*CF*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (33*CA^2*CF*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (99*CA*CF^2*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (55*CF^3*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (11*CA*CF*nf*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (33373*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/192 + 
   (233639*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (44513*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (4625*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (43543*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (118*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (4639*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/192 + 
   (9989*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (71*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (19*CA*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   3*CF^2*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (3589*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (310915*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (12179*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (17249*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (25861*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (158*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (14363*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (2551*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (1583*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (19*CA*CF*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6*CF^2*nf*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (15317*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/192 + 
   (178337*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/288 - 
   (30437*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (4121*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (31651*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (94*CF*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (112*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (6959*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (215*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (19*CA*CF*nf*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   3*CF^2*nf*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (9*CA^2*CF*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (91*CA*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (35*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CA*CF*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3*CA^2*CF*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (9*CA*CF^2*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (5*CF^3*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (CA*CF*nf*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (42827*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/192 - 
   (239999*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/576 + 
   (34435*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (709*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (4183*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/18 + 
   (59*CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (163*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (7357*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (507*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (471*CA*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (101*CF^2*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (28549*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (345523*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) + 
   (1166*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3361*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (39715*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (16603*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) - 
   (3859*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (1239*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (471*CA*CF*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (101*CF^2*nf*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (26627*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/192 - 
   (174725*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/576 + 
   (23035*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (341*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (12211*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (47*CF*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (1243*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (5015*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (369*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (471*CA*CF*nf*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (101*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (63*CA^2*CF*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (637*CA*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (245*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (21*CA*CF*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (21*CA^2*CF*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (63*CA*CF^2*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (35*CF^3*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (7*CA*CF*nf*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (17927*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (63745*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (46191*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (10979*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (2570*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (118*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (5473*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/192 + 
   (19217*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/192 + 
   (1103*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (73*CA*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (43*CF^2*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (34357*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (214099*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (52569*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1300*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (49513*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (158*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (7549*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (19037*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (201*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (73*CA*CF*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (20*CF^2*nf*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (17417*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
   (26621*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (35163*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (6479*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (2120*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (94*CF*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (3127*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/192 + 
   (2711*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (1747*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (73*CA*CF*nf*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (10*CF^2*nf*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (81*CA^2*CF*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (819*CA*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (315*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (27*CA*CF*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (27*CA^2*CF*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/64 + 
   (81*CA*CF^2*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/64 - 
   (45*CF^3*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (9*CA*CF*nf*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (116003*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (45871*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (36127*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (10637*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (2609*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (59*CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (2005*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (3373*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (405*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1373*CA*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (35*CF^2*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (18031*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (90449*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (40773*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (25189*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (1571*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (21737*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(384*(-1 + zb)) - 
   (5715*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (57*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1373*CA*CF*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (59*CF^2*nf*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (102257*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/576 - 
   (38821*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (27455*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (4757*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/288 + 
   (4375*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (47*CF*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (413*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (123*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (381*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1373*CA*CF*nf*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/192 - 
   (59*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (9*CA^2*CF*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (91*CA*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (35*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CA*CF*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (3*CA^2*CF*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (9*CA*CF^2*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (5*CF^3*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (CA*CF*nf*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (607*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (34711*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (18923*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (5729*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (10297*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (59*CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (1325*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (149*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (777*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (407*CA*CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (45*CF^2*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1265*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (225763*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (42111*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (5335*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (3121*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (6653*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(128*(-1 + zb)) - 
   (4517*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (603*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (407*CA*CF*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (41*CF^2*nf*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (6811*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (13945*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (3709*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (3295*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (8759*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (47*CF*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (1225*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (1577*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/48 - 
   (1101*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (407*CA*CF*nf*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (41*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (45*CA^2*CF*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (455*CA*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (175*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (15*CA*CF*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (15*CA^2*CF*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (45*CA*CF^2*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/64 + 
   (25*CF^3*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (5*CA*CF*nf*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (34297*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/384 + 
   (40589*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (30521*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (5581*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/192 - 
   (493*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (59*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (59*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (7539*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (1215*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (675*CA*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (91*CF^2*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (1187*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (12151*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (66771*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (4267*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (6377*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (7863*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(256*(-1 + zb)) + 
   (3687*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (1809*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (675*CA*CF*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (123*CF^2*nf*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (13463*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (10313*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (23815*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (863*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (569*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (47*CF*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (997*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (4083*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (1691*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 + 
   (675*CA*CF*nf*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (123*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (9*CA^2*CF*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (91*CA*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (35*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA*CF*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CA^2*CF*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (9*CA*CF^2*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5*CF^3*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (CA*CF*nf*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (213853*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (21505*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (24617*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (14341*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (2392*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF*nf^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (827*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1695*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   24*CF^3*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (235493*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (98239*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (29865*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (8837*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (3224*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (128*CF*nf^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (827*CA^2*CF*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1695*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (48*CF^3*Pi^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (149755*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/288 + 
   (39581*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/288 - 
   (16435*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (7429*CA*CF*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/144 - 
   (1912*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF*nf^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (827*CA^2*CF*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1695*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   24*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (62497*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (15173*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (18303*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (4711*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (598*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CF*nf^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (119*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (3763*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (105*CF^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (70895*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (545*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (22239*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (3545*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (806*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF*nf^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (238*CA^2*CF*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (3763*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (105*CF^3*Pi^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (45649*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (5489*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (11703*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2731*CA*CF*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (478*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CF*nf^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (119*CA^2*CF*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (3763*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/48 - 
   (105*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (46637*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (1861*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (19773*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1125*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (4903*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (16*CF*nf^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1175*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (6847*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (307*CF^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (51133*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (13117*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (23637*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (631*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (6635*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (32*CF*nf^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1175*CA^2*CF*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (6847*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (307*CF^3*Pi^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (33863*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (4655*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (13125*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (589*CA*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (3913*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (16*CF*nf^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1175*CA^2*CF*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (6847*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (307*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (4799*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (19183*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (15051*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (203*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (3707*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   4*CF*nf^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (3113*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (2501*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (263*CF^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (10913*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (2059*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (17931*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (565*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (5023*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (8*CF*nf^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3113*CA^2*CF*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (2501*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (263*CF^3*Pi^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (3695*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (8281*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (9495*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (473*CA*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (2957*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   4*CF*nf^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (3113*CA^2*CF*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (2501*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (263*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (2985*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (6863*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (20655*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (143*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (2549*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (16*CF*nf^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1793*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (839*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (563*CF^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (12393*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (44669*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (24267*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (523*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (6917*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (32*CF*nf^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1793*CA^2*CF*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (839*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (563*CF^3*Pi^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1015*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (2945*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (13953*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (127*CA*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (497*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (16*CF*nf^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1793*CA^2*CF*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/48 - 
   (839*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (563*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (32363*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (2485*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (3939*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1223*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (1283*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   4*CF*nf^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (863*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (4421*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (73*CF^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (17705*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (597*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (18441*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1253*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (1741*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (8*CF*nf^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (863*CA^2*CF*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4421*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (73*CF^3*Pi^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (23441*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (1069*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (1299*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (167*CA*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (997*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   4*CF*nf^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (863*CA^2*CF*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (4421*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (73*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1581*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (16141*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (16671*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (447*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (3853*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   4*CF*nf^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (2741*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (3853*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (297*CF^3*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1575*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (39191*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (9687*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (27*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2623*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (8*CF*nf^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2741*CA^2*CF*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (3853*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (297*CF^3*Pi^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (569*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (20119*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 - 
   (11313*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (165*CA*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (3013*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   4*CF*nf^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (2741*CA^2*CF*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (3853*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/96 + 
   (297*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (10627*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (223*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (6483*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (981*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (2903*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   3*CF*nf^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1441*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (535*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (129*CF^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (11493*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (1039*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (3747*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (327*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (3955*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (6*CF*nf^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1441*CA^2*CF*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (535*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (129*CF^3*Pi^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (8519*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (2209*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (4287*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (489*CA*CF*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (2267*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   3*CF*nf^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1441*CA^2*CF*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (535*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (129*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (39907*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (4145*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (9891*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (2755*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (4643*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (16*CF*nf^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1185*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (2245*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   18*CF^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (43979*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (57577*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (11925*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (959*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (806*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF*nf^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1185*CA^2*CF*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2245*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (36*CF^3*Pi^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (32803*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 - 
   (20741*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/96 + 
   (8073*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1843*CA*CF*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (4247*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
   (16*CF*nf^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1185*CA^2*CF*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (2245*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/32 - 
   18*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (35737*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/96 - 
   (4991*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   942*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1441*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   145*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 4*CF*nf^2*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (2885*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (1633*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (21*CF^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (41969*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (2101*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (18081*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (839*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (403*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8*CF*nf^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2885*CA^2*CF*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (1633*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (21*CF^3*Pi^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (29701*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (217*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 - 
   (6165*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1021*CA*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   133*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4*CF*nf^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2885*CA^2*CF*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/96 + 
   (1633*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (21*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (561*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (15*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (7929*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (659*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1209*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   4*CF*nf^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (913*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (81*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (321*CF^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (313*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6877*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (18747*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (175*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (847*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (8*CF*nf^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (913*CA^2*CF*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (81*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (321*CF^3*Pi^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (3871*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (995*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (6417*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (473*CA*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (1103*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   4*CF*nf^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (913*CA^2*CF*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (81*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (321*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (45779*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/192 + 
   (2127*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (12339*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (4105*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (919*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   3*CF*nf^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1687*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (521*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (207*CF^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (55429*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) - 
   (5815*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (7209*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (2099*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (1291*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (6*CF*nf^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1687*CA^2*CF*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (521*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (207*CF^3*Pi^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (40343*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/192 + 
   32*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (9903*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (3073*CA*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (837*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   3*CF*nf^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1687*CA^2*CF*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (521*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (207*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (2947*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (5055*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (15381*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (213*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1157*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   4*CF*nf^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (627*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (1503*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (27*CF^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (3779*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (18973*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (18495*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (35*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (403*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8*CF*nf^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (627*CA^2*CF*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1503*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (27*CF^3*Pi^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2383*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (8031*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 - 
   (13539*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (125*CA*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1075*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   4*CF*nf^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (627*CA^2*CF*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (1503*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/32 + 
   (27*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (10931*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 + 
   (87*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (11811*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1037*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (217*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   3*CF*nf^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1275*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (975*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   9*CF^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (15701*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (9885*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (14175*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (367*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1209*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (6*CF*nf^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1275*CA^2*CF*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (975*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (18*CF^3*Pi^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (9507*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (1115*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (10629*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (689*CA*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 + 
   (403*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   3*CF*nf^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1275*CA^2*CF*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/64 - 
   (975*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/32 - 
   9*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (7763*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (3303*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (11895*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (637*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (863*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   3*CF*nf^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1017*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (1089*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (81*CF^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (11841*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (13413*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (14175*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (105*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1209*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (6*CF*nf^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1017*CA^2*CF*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (1089*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (81*CF^3*Pi^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6547*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (4957*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (10767*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (369*CA*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 + 
   (819*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   3*CF*nf^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1017*CA^2*CF*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/64 - 
   (1089*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/32 - 
   (81*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (13919*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 - 
   (1621*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (18435*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1621*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (2587*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (9*CF*nf^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2385*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   27*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (243*CF^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 + 
   (24525*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(128*(-1 + zb)) + 
   (12789*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (10935*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (639*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (3627*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (9*CF*nf^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2385*CA^2*CF*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (54*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (243*CF^3*Pi^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (13227*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   (687*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (17067*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1065*CA*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/64 - 
   (2463*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (9*CF*nf^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2385*CA^2*CF*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/128 + 
   27*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (243*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (16043*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (51967*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   1216*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1643*CA*CF*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (320*CF^2*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (52189*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (40061*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (1600*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1643*CA*CF*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (640*CF^2*nf*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (24995*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   (30295*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/48 + 
   960*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1643*CA*CF*nf*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (320*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (3703*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (15751*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   912*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (933*CA*CF*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   80*CF^2*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (6983*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1663*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1200*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (933*CA*CF*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (160*CF^2*nf*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1615*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (9731*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   720*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (933*CA*CF*nf*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   80*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1463*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (12927*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (3825*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (791*CA*CF*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (333*CF^2*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (11627*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1221*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (10035*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (791*CA*CF*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (333*CF^2*nf*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   337*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (7551*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (2991*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (791*CA*CF*nf*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (333*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1499*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (5671*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2913*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (657*CA*CF*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (253*CF^2*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (4363*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (9271*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (7635*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (657*CA*CF*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (253*CF^2*nf*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1907*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3483*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2271*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (657*CA*CF*nf*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (253*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (2241*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (10895*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   987*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (171*CA*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   87*CF^2*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (9765*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (7019*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (5181*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (171*CA*CF*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (174*CF^2*nf*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4453*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (5875*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   765*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (171*CA*CF*nf*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   87*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1363*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (10225*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1503*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (289*CA*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (263*CF^2*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (482*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (476*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1971*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (289*CA*CF*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (263*CF^2*nf*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (3355*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (5953*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1161*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (289*CA*CF*nf*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (263*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (189*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3797*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (6063*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (451*CA*CF*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (265*CF^2*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (5681*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4545*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1995*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (451*CA*CF*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (265*CF^2*nf*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1239*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2049*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (4683*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (451*CA*CF*nf*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (265*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (11*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (3481*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (4635*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   46*CA*CF*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   50*CF^2*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4047*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1215*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3051*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (92*CA*CF*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (100*CF^2*nf*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (803*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2027*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (3567*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   46*CA*CF*nf*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   50*CF^2*nf*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1799*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (9091*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (8127*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (605*CA*CF*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (367*CF^2*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (525*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2133*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (10737*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (605*CA*CF*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (367*CF^2*nf*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3743*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (4491*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (6147*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (605*CA*CF*nf*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (367*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (299*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (8999*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (3075*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (521*CA*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   69*CF^2*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (6891*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (5735*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (8121*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (521*CA*CF*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (138*CF^2*nf*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (737*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (5071*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2307*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (521*CA*CF*nf*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   69*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (653*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (6925*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   804*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (435*CA*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (295*CF^2*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1357*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (2981*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4251*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (435*CA*CF*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (295*CF^2*nf*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (277*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3277*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   606*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (435*CA*CF*nf*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (295*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (17*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1671*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2469*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   46*CA*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (113*CF^2*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (262*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1955*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (6525*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (92*CA*CF*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (113*CF^2*nf*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (391*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (899*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1851*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   46*CA*CF*nf*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (113*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (289*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (4767*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (6453*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (345*CA*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (279*CF^2*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1993*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (175*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (8487*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (345*CA*CF*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (279*CF^2*nf*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1607*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (1895*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (4833*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (345*CA*CF*nf*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (279*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (155*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (5301*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (4905*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (75*CA*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (209*CF^2*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3357*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2465*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (6441*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (75*CA*CF*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (209*CF^2*nf*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (321*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (2677*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (3645*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (75*CA*CF*nf*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (209*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (59*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (429*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (2475*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (117*CA*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (107*CF^2*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2443*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (77*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3267*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (117*CA*CF*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (107*CF^2*nf*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (445*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (331*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1863*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (117*CA*CF*nf*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (107*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (153*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (3853*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (3771*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (405*CA*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (161*CF^2*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (4005*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1655*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4977*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (405*CA*CF*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (161*CF^2*nf*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (329*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1913*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (2835*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (405*CA*CF*nf*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (161*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (4003*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (11157*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (6501*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (735*CA*CF*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   80*CF^2*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (12265*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (6715*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1200*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (735*CA*CF*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (160*CF^2*nf*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4125*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (6457*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (8145*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (735*CA*CF*nf*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   80*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (3023*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (11101*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (2295*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (625*CA*CF*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   60*CF^2*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (621*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3765*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (900*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (625*CA*CF*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (120*CF^2*nf*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2899*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (5969*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (3267*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (625*CA*CF*nf*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   60*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   149*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (8547*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (5175*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (537*CA*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (259*CF^2*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (8331*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (2487*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (3789*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (537*CA*CF*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (253*CF^2*nf*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2591*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (5287*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (6267*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (537*CA*CF*nf*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (253*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   97*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (8413*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (3699*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   56*CA*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (199*CF^2*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (6381*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (5343*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (2889*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (112*CA*CF*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (193*CF^2*nf*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1569*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (4653*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5079*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   56*CA*CF*nf*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (193*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (213*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1633*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   699*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (463*CA*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (269*CF^2*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (447*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (699*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (7911*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (463*CA*CF*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (275*CF^2*nf*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1101*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   290*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   762*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (463*CA*CF*nf*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (275*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (579*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (855*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1029*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (197*CA*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (203*CF^2*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2879*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (993*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6021*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (197*CA*CF*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (209*CF^2*nf*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1461*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/16 - 
   (1139*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1209*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (197*CA*CF*nf*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (209*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (771*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4791*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4395*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (161*CA*CF*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (105*CF^2*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2245*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (1989*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (6165*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (161*CA*CF*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (105*CF^2*nf*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (167*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (3995*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/16 - 
   (4539*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (161*CA*CF*nf*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (105*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (163*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1267*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3243*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (541*CA*CF*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (159*CF^2*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (6781*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (2859*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (4725*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (541*CA*CF*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (159*CF^2*nf*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (747*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (959*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3603*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (541*CA*CF*nf*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (159*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1987*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (5715*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (4803*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (423*CA*CF*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   60*CF^2*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (6895*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (2001*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (900*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (423*CA*CF*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (120*CF^2*nf*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1669*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (3571*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/16 + 
   (6183*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (423*CA*CF*nf*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   60*CF^2*nf*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (717*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   378*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (3471*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (183*CA*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   45*CF^2*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1419*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (3339*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (183*CA*CF*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (90*CF^2*nf*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1169*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/16 - 
   242*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (4839*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (183*CA*CF*nf*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   45*CF^2*nf*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1047*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   276*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (1941*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (153*CA*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   51*CF^2*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (4605*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (171*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (5751*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (153*CA*CF*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (99*CF^2*nf*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (839*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/16 - 
   191*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (2391*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (153*CA*CF*nf*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (99*CF^2*nf*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (273*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2313*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (717*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (525*CA*CF*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (159*CF^2*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (7185*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1143*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (4401*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (525*CA*CF*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (153*CF^2*nf*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (215*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1595*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (945*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (525*CA*CF*nf*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (153*CF^2*nf*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1077*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (3231*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (915*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (135*CA*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (87*CF^2*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (2229*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (603*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (675*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (135*CA*CF*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (90*CF^2*nf*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (971*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (2819*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/16 - 
   (1137*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (135*CA*CF*nf*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   45*CF^2*nf*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (645*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (891*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2727*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (477*CA*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (129*CF^2*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (7371*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (1863*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (477*CA*CF*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (135*CF^2*nf*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   43*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (823*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3459*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (477*CA*CF*nf*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (135*CF^2*nf*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (369*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (327*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1377*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (405*CA*CF*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (135*CF^2*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (6633*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (837*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (405*CA*CF*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (135*CF^2*nf*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (703*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (691*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1701*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (405*CA*CF*nf*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (135*CF^2*nf*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (311*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (5719*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (4113*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (729*CA*CF*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (405*CF^2*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (10719*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) - 
   (891*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (6075*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (729*CA*CF*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (405*CF^2*nf*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (233*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (6239*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (5157*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (729*CA*CF*nf*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (405*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 - 
   (1071*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2405*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   512*CF^3*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1071*CA^2*CF*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2405*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1024*CF^3*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1071*CA^2*CF*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2405*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   512*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1981*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3975*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   384*CF^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1981*CA^2*CF*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3975*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (768*CF^3*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1981*CA^2*CF*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (3975*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   384*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1761*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3611*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   411*CF^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1761*CA^2*CF*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3611*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (822*CF^3*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1761*CA^2*CF*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3611*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   411*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (3281*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (5827*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   315*CF^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (3281*CA^2*CF*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5827*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (630*CF^3*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3281*CA^2*CF*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (5827*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   315*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (1613*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3375*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   432*CF^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1613*CA^2*CF*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3375*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (864*CF^3*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1613*CA^2*CF*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (3375*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   432*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   364*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (5585*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1329*CF^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (728*CA^2*CF*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5585*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1329*CF^3*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   364*CA^2*CF*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (5585*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1329*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (2489*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4813*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1341*CF^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (2489*CA^2*CF*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (4813*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1341*CF^3*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (2489*CA^2*CF*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4813*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1341*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1121*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3871*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (519*CF^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1121*CA^2*CF*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3871*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (519*CF^3*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1121*CA^2*CF*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3871*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (519*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2999*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6341*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   465*CF^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2999*CA^2*CF*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (6341*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (930*CF^3*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2999*CA^2*CF*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6341*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   465*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2693*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5299*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (717*CF^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2693*CA^2*CF*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (5299*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (717*CF^3*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2693*CA^2*CF*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (5299*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (717*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2463*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4851*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   372*CF^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (2463*CA^2*CF*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (4851*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (744*CF^3*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2463*CA^2*CF*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (4851*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   372*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (2219*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3991*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (585*CF^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2219*CA^2*CF*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3991*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (585*CF^3*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2219*CA^2*CF*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (3991*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (585*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (2045*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (4085*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (741*CF^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2045*CA^2*CF*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (4085*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (741*CF^3*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2045*CA^2*CF*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (4085*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (741*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1773*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3467*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1137*CF^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1773*CA^2*CF*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (3467*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1137*CF^3*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1773*CA^2*CF*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (3467*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1137*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1497*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2945*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1131*CF^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1497*CA^2*CF*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (2945*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1131*CF^3*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1497*CA^2*CF*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2945*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1131*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1279*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (617*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (435*CF^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1279*CA^2*CF*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (617*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (435*CF^3*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1279*CA^2*CF*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (617*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (435*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (717*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1331*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (2331*CF^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (717*CA^2*CF*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1331*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2331*CF^3*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (717*CA^2*CF*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (1331*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (2331*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (2581*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2205*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (927*CF^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2581*CA^2*CF*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2205*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (927*CF^3*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2581*CA^2*CF*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2205*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (927*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (575*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (4163*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1827*CF^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (575*CA^2*CF*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4163*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1827*CF^3*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (575*CA^2*CF*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (4163*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1827*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1035*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3407*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1467*CF^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1035*CA^2*CF*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3407*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1467*CF^3*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1035*CA^2*CF*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (3407*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1467*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2073*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (2007*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (921*CF^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (2073*CA^2*CF*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2007*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (921*CF^3*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2073*CA^2*CF*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (2007*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (921*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (917*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1697*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1461*CF^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (917*CA^2*CF*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1697*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1461*CF^3*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (917*CA^2*CF*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1697*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1461*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (395*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3079*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1377*CF^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (395*CA^2*CF*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3079*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1377*CF^3*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (395*CA^2*CF*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3079*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (1377*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1389*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1293*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (543*CF^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1389*CA^2*CF*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1293*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (543*CF^3*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1389*CA^2*CF*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1293*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (543*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1821*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1633*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1749*CF^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1821*CA^2*CF*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1633*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1749*CF^3*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1821*CA^2*CF*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1633*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1749*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1583*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2827*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (681*CF^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1583*CA^2*CF*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (2827*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (681*CF^3*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1583*CA^2*CF*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (2827*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (681*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1421*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2653*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (693*CF^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1421*CA^2*CF*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (2653*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (693*CF^3*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1421*CA^2*CF*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (2653*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (693*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1225*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2303*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1095*CF^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1225*CA^2*CF*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2303*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1095*CF^3*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1225*CA^2*CF*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2303*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1095*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1055*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1127*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1299*CF^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1055*CA^2*CF*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1127*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1299*CF^3*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1055*CA^2*CF*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (1127*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1299*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (901*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2027*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (495*CF^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (901*CA^2*CF*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2027*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (495*CF^3*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (901*CA^2*CF*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2027*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (495*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (697*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1763*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   243*CF^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (697*CA^2*CF*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1763*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (486*CF^3*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (697*CA^2*CF*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (1763*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   243*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (801*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (369*CF^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (801*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (369*CF^3*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1161*CA^2*CF*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (801*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (369*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3045*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6737*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   384*CF^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (3045*CA^2*CF*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (6737*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (768*CF^3*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3045*CA^2*CF*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   (6737*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   384*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1395*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1401*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   288*CF^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1395*CA^2*CF*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1401*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (576*CF^3*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1395*CA^2*CF*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1401*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   288*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (615*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (5169*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (621*CF^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (615*CA^2*CF*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5169*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (621*CF^3*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (615*CA^2*CF*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (5169*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (621*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1131*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1059*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (477*CF^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1131*CA^2*CF*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1059*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (477*CF^3*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1131*CA^2*CF*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1059*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (477*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1117*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (4869*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   333*CF^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1117*CA^2*CF*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (4869*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (666*CF^3*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1117*CA^2*CF*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (4869*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   333*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1011*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2037*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (513*CF^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1011*CA^2*CF*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2037*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (513*CF^3*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1011*CA^2*CF*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (2037*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (513*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (859*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3597*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   261*CF^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (859*CA^2*CF*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3597*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (522*CF^3*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (859*CA^2*CF*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (3597*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   261*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (1555*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (741*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (405*CF^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1555*CA^2*CF*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (741*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (405*CF^3*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1555*CA^2*CF*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (741*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (405*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   259*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2229*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1539*CF^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (518*CA^2*CF*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2229*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1539*CF^3*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   259*CA^2*CF*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2229*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1539*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (467*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (3765*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1197*CF^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (467*CA^2*CF*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3765*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1197*CF^3*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (467*CA^2*CF*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (3765*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (1197*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (837*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   444*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1233*CF^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (837*CA^2*CF*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (888*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1233*CF^3*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (837*CA^2*CF*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   444*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1233*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1517*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2991*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   243*CF^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1517*CA^2*CF*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2991*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (486*CF^3*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1517*CA^2*CF*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2991*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   243*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (709*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1539*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1215*CF^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (709*CA^2*CF*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1539*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1215*CF^3*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (709*CA^2*CF*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1539*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1215*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1261*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1329*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   234*CF^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1261*CA^2*CF*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1329*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (468*CF^3*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1261*CA^2*CF*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (1329*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   234*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (1069*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (597*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (459*CF^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1069*CA^2*CF*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (597*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (459*CF^3*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1069*CA^2*CF*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (597*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (459*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1911*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1035*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (351*CF^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1911*CA^2*CF*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1035*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (351*CF^3*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1911*CA^2*CF*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (1035*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (351*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   238*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (4011*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   288*CF^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (476*CA^2*CF*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4011*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (576*CF^3*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   238*CA^2*CF*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (4011*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/8 - 
   288*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   216*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1701*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   216*CF^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (432*CA^2*CF*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1701*CA*CF^2*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (432*CF^3*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   216*CA^2*CF*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1701*CA*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   216*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (387*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3141*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (945*CF^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (387*CA^2*CF*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3141*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (945*CF^3*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (387*CA^2*CF*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (3141*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (945*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1419*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1323*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (729*CF^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1419*CA^2*CF*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1323*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (729*CF^3*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1419*CA^2*CF*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1323*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (729*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (351*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   369*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1053*CF^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (351*CA^2*CF*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (738*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1053*CF^3*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (351*CA^2*CF*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   369*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1053*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1269*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2547*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (405*CF^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1269*CA^2*CF*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2547*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (405*CF^3*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1269*CA^2*CF*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2547*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (405*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1113*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (2259*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (837*CF^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1113*CA^2*CF*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2259*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (837*CF^3*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1113*CA^2*CF*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (2259*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (837*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (2043*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   243*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   162*CF^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (2043*CA^2*CF*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (486*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (324*CF^3*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2043*CA^2*CF*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/16 + 
   243*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   162*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (285*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (2529*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   216*CF^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (285*CA^2*CF*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2529*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (432*CF^3*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (285*CA^2*CF*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (2529*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/8 + 
   216*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1053*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2187*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   162*CF^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1053*CA^2*CF*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2187*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (324*CF^3*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1053*CA^2*CF*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (2187*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   162*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (927*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (513*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (729*CF^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (927*CA^2*CF*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (729*CF^3*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (927*CA^2*CF*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (513*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (729*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (1755*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (891*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (567*CF^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (1755*CA^2*CF*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (891*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (567*CF^3*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1755*CA^2*CF*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/16 + 
   (891*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (567*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (747*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1755*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   162*CF^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (747*CA^2*CF*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (1755*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (324*CF^3*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (747*CA^2*CF*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1755*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   162*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1431*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1539*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1431*CA^2*CF*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1539*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1431*CA^2*CF*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1539*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1161*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1377*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1161*CA^2*CF*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (1377*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1161*CA^2*CF*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (1377*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (243*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CF^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (729*CF^3*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2349*CA^2*CF*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (1215*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (729*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2003621*CA^2*CF*Log[Q2dmu2]^2)/4608 - (48421997*CA*CF^2*Log[Q2dmu2]^2)/
    41472 + (239301*CF^3*Log[Q2dmu2]^2)/256 - 
   (3424447*CA*CF*nf*Log[Q2dmu2]^2)/20736 + (1858379*CF^2*nf*Log[Q2dmu2]^2)/
    10368 + (15427*CF*nf^2*Log[Q2dmu2]^2)/1296 + 
   (1348195*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/27648 - 
   (819931*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/13824 - (3327*CF^3*Pi^2*Log[Q2dmu2]^2)/
    128 - (92003*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/13824 - 
   (11305*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/1728 - (59*CF*nf^2*Pi^2*Log[Q2dmu2]^2)/
    192 + (9071*CA^2*CF*Pi^4*Log[Q2dmu2]^2)/46080 + 
   (49237*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/30720 - (11573*CF^3*Pi^4*Log[Q2dmu2]^2)/
    15360 + (20381*CA*CF*nf*Pi^4*Log[Q2dmu2]^2)/92160 + 
   (47*CF^2*nf*Pi^4*Log[Q2dmu2]^2)/15360 + (7398911*CA^2*CF*Log[Q2dmu2]^2)/
    (13824*(-1 + zb)) - (25940777*CA*CF^2*Log[Q2dmu2]^2)/(20736*(-1 + zb)) + 
   (495825*CF^3*Log[Q2dmu2]^2)/(512*(-1 + zb)) - 
   (4035515*CA*CF*nf*Log[Q2dmu2]^2)/(20736*(-1 + zb)) + 
   (3609251*CF^2*nf*Log[Q2dmu2]^2)/(20736*(-1 + zb)) + 
   (16643*CF*nf^2*Log[Q2dmu2]^2)/(1296*(-1 + zb)) + 
   (1360463*CA^2*CF*Pi^2*Log[Q2dmu2]^2)/(27648*(-1 + zb)) - 
   (398923*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(6912*(-1 + zb)) - 
   (14429*CF^3*Pi^2*Log[Q2dmu2]^2)/(512*(-1 + zb)) - 
   (74353*CA*CF*nf*Pi^2*Log[Q2dmu2]^2)/(13824*(-1 + zb)) - 
   (47597*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(6912*(-1 + zb)) - 
   (79*CF*nf^2*Pi^2*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (49831*CA^2*CF*Pi^4*Log[Q2dmu2]^2)/(36864*(-1 + zb)) + 
   (16631*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/(7680*(-1 + zb)) - 
   (15671*CF^3*Pi^4*Log[Q2dmu2]^2)/(15360*(-1 + zb)) + 
   (20381*CA*CF*nf*Pi^4*Log[Q2dmu2]^2)/(46080*(-1 + zb)) + 
   (47*CF^2*nf*Pi^4*Log[Q2dmu2]^2)/(7680*(-1 + zb)) + 
   (5013599*CA^2*CF*zb*Log[Q2dmu2]^2)/13824 - 
   (35288993*CA*CF^2*zb*Log[Q2dmu2]^2)/41472 + (165507*CF^3*zb*Log[Q2dmu2]^2)/
    256 - (2639767*CA*CF*nf*zb*Log[Q2dmu2]^2)/20736 + 
   (1309193*CF^2*nf*zb*Log[Q2dmu2]^2)/10368 + 
   (11287*CF*nf^2*zb*Log[Q2dmu2]^2)/1296 + 
   (899191*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2)/27648 - 
   (382915*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/13824 - 
   (1567*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/64 - 
   (43127*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^2)/13824 - 
   (9241*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/1728 - 
   (47*CF*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/192 - 
   (20051*CA^2*CF*Pi^4*zb*Log[Q2dmu2]^2)/23040 + 
   (36149*CA*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/30720 - 
   (3091*CF^3*Pi^4*zb*Log[Q2dmu2]^2)/5120 + 
   (20381*CA*CF*nf*Pi^4*zb*Log[Q2dmu2]^2)/92160 + 
   (47*CF^2*nf*Pi^4*zb*Log[Q2dmu2]^2)/15360 - 
   (27*CA^2*CF*Pi^2*zb^2*Log[Q2dmu2]^2)/256 - 
   (273*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/256 + 
   (105*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/128 + 
   (9*CA*CF*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/128 + 
   (9*CA^2*CF*Pi^2*zb^3*Log[Q2dmu2]^2)/256 + 
   (27*CA*CF^2*Pi^2*zb^3*Log[Q2dmu2]^2)/256 - 
   (15*CF^3*Pi^2*zb^3*Log[Q2dmu2]^2)/128 - 
   (3*CA*CF*nf*Pi^2*zb^3*Log[Q2dmu2]^2)/128 - 
   (1706521*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/6912 + 
   (6681455*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/6912 - 
   (54291*CF^3*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (382187*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/3456 - 
   (37489*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/216 - 
   (349*CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/36 - 
   (224593*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/4608 + 
   (124717*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/2304 + 
   (2789*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (17867*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/2304 + 
   (2423*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/576 + 
   (CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (15571*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/15360 - 
   (619*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/1280 + 
   (115*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/384 - 
   (2323001*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2)/(6912*(-1 + zb)) + 
   (7506811*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(6912*(-1 + zb)) - 
   (3609*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (478939*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2)/(3456*(-1 + zb)) - 
   (40019*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
   (403*CF*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
   (285527*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(4608*(-1 + zb)) + 
   (124241*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(2304*(-1 + zb)) + 
   (3295*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (20149*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(2304*(-1 + zb)) + 
   (3247*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) + 
   (CF*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (15571*CA^2*CF*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(7680*(-1 + zb)) - 
   (619*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(640*(-1 + zb)) + 
   (115*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (1522357*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2)/6912 + 
   (4779803*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/6912 - 
   (37281*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (304247*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/3456 - 
   (104701*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/864 - 
   (29*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 - 
   (167665*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4608 + 
   (77563*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2304 + 
   (1943*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (11327*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2304 + 
   (1931*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/576 + 
   (CF*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (15571*CA^2*CF*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/15360 - 
   (619*CA*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/1280 + 
   (115*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2]^2)/384 + 
   (9*CA^2*CF*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 + 
   (27*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/128 - 
   (15*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 - 
   (3*CA*CF*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/64 + 
   (32583*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (1574021*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/2304 + 
   (44379*CF^3*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (13873*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/192 + 
   (9919*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/72 + 
   (349*CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/48 + 
   (28581*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/1024 - 
   (52823*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/1536 - 
   (5595*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (2695*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/512 - 
   (2711*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/768 - 
   (3*CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (1193*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/2048 + 
   (717*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/2560 - 
   (115*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/512 + 
   (143489*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2)/(768*(-1 + zb)) - 
   (890315*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
   (187515*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (1459*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (170633*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(1152*(-1 + zb)) + 
   (403*CF*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (32351*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(1024*(-1 + zb)) - 
   (56671*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(1536*(-1 + zb)) - 
   (3153*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (3045*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(512*(-1 + zb)) - 
   (3247*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(768*(-1 + zb)) - 
   (3*CF*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (1193*CA^2*CF*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(1024*(-1 + zb)) + 
   (717*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(1280*(-1 + zb)) - 
   (115*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) + 
   (92429*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2)/768 - 
   (1136237*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2304 + 
   (30561*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (11057*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/192 + 
   (27919*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/288 + 
   (87*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (21265*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/1024 - 
   (38159*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/1536 - 
   (2727*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/256 - 
   (1539*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/512 - 
   (1067*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/768 - 
   (3*CF*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (1193*CA^2*CF*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/2048 + 
   (717*CA*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/2560 - 
   (115*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2]^2)/512 - 
   (9*CA^2*CF*zb^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (27*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/128 + 
   (15*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (2945*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/576 - 
   (173639*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/288 + 
   (47265*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3233*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/72 + 
   (42143*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/288 + 
   (59*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (2127*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (18613*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/384 - 
   (159*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (327*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (41*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (43381*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (218329*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (52569*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (5275*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
   (49747*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (79*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (1431*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (19667*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) - 
   (201*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (327*CA*CF*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (41*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (26315*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/576 - 
   (33083*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/72 + 
   (32685*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (1507*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/36 + 
   (30797*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/288 + 
   (47*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (3055*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (12109*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/384 - 
   (123*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (327*CA*CF*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (41*CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (27*CA^2*CF*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (273*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (105*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA*CF*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA^2*CF*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (27*CA*CF^2*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (15*CF^3*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (17897*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/384 + 
   (72001*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (36795*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (4699*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (5377*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (59*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (997*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (1271*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (357*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (471*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (17*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (227*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) + 
   (93833*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (40773*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (8591*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (6341*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (79*CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (7139*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) + 
   (5775*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (57*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (471*CA*CF*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (17*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (1955*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/384 + 
   (27953*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (25545*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (4639*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/192 - 
   (247*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (47*CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (1881*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (455*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (261*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (471*CA*CF*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (17*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (27*CA^2*CF*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (273*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (105*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA^2*CF*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (27*CA*CF^2*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (15*CF^3*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (3*CA*CF*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (2953*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/192 + 
   (160925*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/384 - 
   (37995*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1507*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (10487*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (59*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (1059*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (4523*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (879*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (407*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (41*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1295*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (225763*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(384*(-1 + zb)) - 
   (42111*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (5335*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (3121*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (79*CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (6533*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) + 
   (4517*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (603*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (407*CA*CF*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (41*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (545*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/96 + 
   (125105*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/384 - 
   (27669*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (1135*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (8345*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (47*CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (1219*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1959*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1035*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (407*CA*CF*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (41*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (27*CA^2*CF*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (273*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (105*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA*CF*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CA^2*CF*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (27*CA*CF^2*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/128 - 
   (15*CF^3*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (3*CA*CF*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (14387*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (31041*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (3783*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1941*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (2679*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (59*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (445*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (7507*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (1341*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (675*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (123*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (1187*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (12151*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (66771*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (4267*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (6377*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (79*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (7863*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(512*(-1 + zb)) - 
   (3687*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (1809*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (675*CA*CF*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (123*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (11407*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (25199*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (11211*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1289*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (2201*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (47*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1343*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (3443*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (1377*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (675*CA*CF*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (123*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (27*CA^2*CF*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (273*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (105*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA*CF*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (9*CA^2*CF*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/128 - 
   (27*CA*CF^2*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (15*CF^3*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (3*CA*CF*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (10417*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (33389*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (9957*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (1727*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (299*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (427*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (553*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   9*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (10725*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (64909*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (11925*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (31*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (403*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (16*CF*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (427*CA^2*CF*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (553*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (18*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (6707*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (37919*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/192 - 
   (867*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (383*CA*CF*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/96 - 
   (239*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CF*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (427*CA^2*CF*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (553*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   9*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (9695*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (1555*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (15129*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (333*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (299*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   2*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (383*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1571*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (21*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (10507*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (2647*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (18081*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (141*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (403*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (383*CA^2*CF*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1571*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (21*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (6695*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2755*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (10449*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (141*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (239*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   2*CF*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (383*CA^2*CF*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1571*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (21*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1703*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (4079*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (7983*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (381*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1249*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   2*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (729*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (621*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (321*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (851*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (7969*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (18747*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (81*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (847*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (4*CF*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (729*CA^2*CF*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (621*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (321*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (2293*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (4469*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (5517*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (87*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (985*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   2*CF*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (729*CA^2*CF*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (621*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (321*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (12309*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (2189*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (12375*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (915*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (475*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1629*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (495*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (207*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (13191*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (7687*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (7209*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (273*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1291*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (3*CF*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1629*CA^2*CF*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (495*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (207*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (8985*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (3563*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (8451*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (411*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (373*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1629*CA^2*CF*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (495*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (207*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (887*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (6785*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (15435*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (103*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1163*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   2*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (85*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1503*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (27*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (3799*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (18973*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (18495*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (35*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (403*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (4*CF*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (85*CA^2*CF*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1503*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (27*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (361*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (9197*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (12339*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (13*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1055*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   2*CF*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (85*CA^2*CF*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1503*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (27*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (13501*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (351*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (5931*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1025*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (435*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1319*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (975*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (15797*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (9885*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (14175*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (367*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1209*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1319*CA^2*CF*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (975*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (9*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (11269*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (219*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (4851*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (653*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (399*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (3*CF*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1319*CA^2*CF*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (975*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (9297*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (4179*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (11889*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (621*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (867*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1017*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1089*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (81*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (11841*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (13413*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (14175*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (105*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1209*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1017*CA^2*CF*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (1089*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (81*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (7929*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (6093*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (10071*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (321*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 - 
   (807*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (3*CF*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1017*CA^2*CF*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/128 + 
   (1089*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/64 + 
   (81*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (17103*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 + 
   (813*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (18423*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1605*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (2595*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2385*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (27*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (243*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (24525*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(256*(-1 + zb)) - 
   (12789*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (10935*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (639*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (3627*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (9*CF*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (2385*CA^2*CF*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (27*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (243*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (14907*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (3303*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (16119*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1017*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/128 + 
   (2439*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (9*CF*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (2385*CA^2*CF*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/256 - 
   (27*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (243*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (2853*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (7861*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   456*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 36*CA*CF*nf*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + 40*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (9189*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (4025*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (600*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (72*CA*CF*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (80*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4581*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3589*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   360*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   36*CA*CF*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   40*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (2049*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (7845*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   342*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (495*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   30*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (3747*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (2655*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (450*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (495*CA*CF*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (60*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (903*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (4209*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   270*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (495*CA*CF*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   30*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (759*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (5907*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5769*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (411*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (255*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (6039*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (1377*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (3789*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (411*CA*CF*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (255*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1443*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2655*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (4509*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (411*CA*CF*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (255*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (813*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (717*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (4401*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (87*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (195*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (4641*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (3543*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (2889*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (87*CA*CF*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (195*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (261*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (747*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (3429*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (87*CA*CF*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (195*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1077*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (4395*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (6021*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (345*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (273*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (609*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (18*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (7911*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (345*CA*CF*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (273*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (2241*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1395*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (4617*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (345*CA*CF*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (273*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (345*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1209*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (2295*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (207*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1995*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (543*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (6021*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (75*CA*CF*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (207*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (435*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (273*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1755*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (207*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (423*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3189*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (585*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (117*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (105*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1485*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (189*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (6165*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (117*CA*CF*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (105*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1281*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (1017*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (891*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (117*CA*CF*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (105*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (45*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1761*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (3591*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (405*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (159*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (4581*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1419*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (4725*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (405*CA*CF*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (159*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (111*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (801*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2727*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (405*CA*CF*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (159*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (2259*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5355*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5085*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (423*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   30*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (7083*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (2001*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (450*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (423*CA*CF*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (60*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2925*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (3567*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (5481*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (423*CA*CF*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   30*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1665*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (2853*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1863*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (183*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (45*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (1461*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3339*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (675*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (183*CA*CF*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (45*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (555*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1977*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2133*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (183*CA*CF*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (45*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (1257*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (4161*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (2043*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (99*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (4773*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (171*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (5751*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (153*CA*CF*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (99*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (903*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2985*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (2133*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CA*CF*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (99*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (717*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (273*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (765*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (525*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (153*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (7473*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1143*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (4401*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (525*CA*CF*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (153*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1209*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   99*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (837*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (525*CA*CF*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (153*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1209*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3195*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (3753*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (45*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (2229*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (603*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (135*CA*CF*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (45*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1443*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (2451*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (4293*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (135*CA*CF*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (45*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (765*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3555*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1395*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (477*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (135*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (7371*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (1863*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (477*CA*CF*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (135*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1077*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (3003*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1647*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (477*CA*CF*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (135*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (405*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2619*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (351*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (405*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (135*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (6633*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (837*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (405*CA*CF*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (135*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (471*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2427*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (405*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (405*CA*CF*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (135*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (189*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (5751*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (4185*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (729*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (405*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (10719*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) + 
   (891*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (6075*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (729*CA*CF*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (405*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (639*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (5679*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (4941*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (729*CA*CF*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (405*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1119*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2709*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   192*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1119*CA^2*CF*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (2709*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (384*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1119*CA^2*CF*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (2709*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   192*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1029*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (2277*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   144*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1029*CA^2*CF*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (2277*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (288*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1029*CA^2*CF*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (2277*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   144*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1827*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4113*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (621*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (1827*CA^2*CF*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (4113*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (621*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1827*CA^2*CF*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4113*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (621*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (213*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (1701*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (477*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (213*CA^2*CF*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1701*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (477*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (213*CA^2*CF*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (1701*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (477*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1647*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3813*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (333*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1647*CA^2*CF*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3813*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (333*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1647*CA^2*CF*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (3813*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (333*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (1485*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (405*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (513*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1485*CA^2*CF*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (405*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (513*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1485*CA^2*CF*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (405*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (513*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1257*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2769*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (261*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (1257*CA^2*CF*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (2769*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (261*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1257*CA^2*CF*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (2769*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (261*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (285*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (579*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (405*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (285*CA^2*CF*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (579*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (405*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (285*CA^2*CF*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (579*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (405*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (741*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   213*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1539*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (741*CA^2*CF*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (426*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1539*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (741*CA^2*CF*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   213*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1539*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1329*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2931*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1197*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1329*CA^2*CF*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (2931*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (1197*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1329*CA^2*CF*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (2931*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (1197*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (297*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1359*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1233*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (297*CA^2*CF*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1359*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1233*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (297*CA^2*CF*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1359*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1233*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1077*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2337*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (243*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (1077*CA^2*CF*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2337*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (243*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1077*CA^2*CF*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2337*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (243*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (963*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   141*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1215*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (963*CA^2*CF*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (282*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1215*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (963*CA^2*CF*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   141*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1215*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (417*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1005*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   117*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (417*CA^2*CF*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1005*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (234*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (417*CA^2*CF*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1005*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   117*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   42*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (435*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (459*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (84*CA^2*CF*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (435*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (459*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   42*CA^2*CF*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (435*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (459*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (783*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (351*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1161*CA^2*CF*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (783*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (351*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1161*CA^2*CF*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (783*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (351*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1653*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4011*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   144*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1653*CA^2*CF*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (4011*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (288*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1653*CA^2*CF*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (4011*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   144*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (381*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1701*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   108*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (381*CA^2*CF*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1701*CA*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (216*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (381*CA^2*CF*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1701*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   108*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (669*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3141*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (945*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (669*CA^2*CF*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3141*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (945*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (669*CA^2*CF*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (3141*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (945*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1251*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1323*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (729*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (1251*CA^2*CF*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1323*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (729*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (1251*CA^2*CF*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1323*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (729*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (597*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (369*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (1053*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (597*CA^2*CF*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (369*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1053*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (597*CA^2*CF*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (369*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (1053*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (1101*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2547*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (405*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (1101*CA^2*CF*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2547*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (405*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (1101*CA^2*CF*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2547*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (405*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (933*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2259*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (837*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (933*CA^2*CF*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2259*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (837*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (933*CA^2*CF*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (2259*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (837*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1755*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (243*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   81*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (1755*CA^2*CF*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (243*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (162*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (1755*CA^2*CF*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (243*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   81*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (285*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (2529*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   108*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (285*CA^2*CF*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (2529*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (216*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (285*CA^2*CF*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (2529*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/16 - 
   108*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (1053*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2187*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   81*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (1053*CA^2*CF*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2187*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (162*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1053*CA^2*CF*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2187*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   81*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (927*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (513*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (729*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (927*CA^2*CF*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (513*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (729*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (927*CA^2*CF*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (513*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (729*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (1755*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (891*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (567*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1755*CA^2*CF*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (891*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (567*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1755*CA^2*CF*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (891*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (567*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (747*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1755*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   81*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (747*CA^2*CF*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (1755*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (162*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (747*CA^2*CF*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1755*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   81*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (1431*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1539*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1431*CA^2*CF*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1539*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1431*CA^2*CF*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (1539*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (1161*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1377*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (1161*CA^2*CF*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (1377*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1161*CA^2*CF*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (1377*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (243*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (2349*CA^2*CF*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (1215*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (729*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (2349*CA^2*CF*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (1215*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (729*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (317467*CA^2*CF*Log[Q2dmu2]^3)/6912 + (1519913*CA*CF^2*Log[Q2dmu2]^3)/
    6912 - (14763*CF^3*Log[Q2dmu2]^3)/64 + (44845*CA*CF*nf*Log[Q2dmu2]^3)/
    1728 - (37219*CF^2*nf*Log[Q2dmu2]^3)/864 - (349*CF*nf^2*Log[Q2dmu2]^3)/
    144 - (102935*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/9216 + 
   (61895*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/4608 + (1849*CF^3*Pi^2*Log[Q2dmu2]^3)/
    256 + (11725*CA*CF*nf*Pi^2*Log[Q2dmu2]^3)/4608 + 
   (2423*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/2304 + (CF*nf^2*Pi^2*Log[Q2dmu2]^3)/32 - 
   (5561*CA^2*CF*Pi^4*Log[Q2dmu2]^3)/10240 - (7*CA*CF^2*Pi^4*Log[Q2dmu2]^3)/
    40 + (115*CF^3*Pi^4*Log[Q2dmu2]^3)/1536 - (493475*CA^2*CF*Log[Q2dmu2]^3)/
    (6912*(-1 + zb)) + (855755*CA*CF^2*Log[Q2dmu2]^3)/(3456*(-1 + zb)) - 
   (62505*CF^3*Log[Q2dmu2]^3)/(256*(-1 + zb)) + 
   (14759*CA*CF*nf*Log[Q2dmu2]^3)/(432*(-1 + zb)) - 
   (153569*CF^2*nf*Log[Q2dmu2]^3)/(3456*(-1 + zb)) - 
   (403*CF*nf^2*Log[Q2dmu2]^3)/(144*(-1 + zb)) - 
   (147229*CA^2*CF*Pi^2*Log[Q2dmu2]^3)/(9216*(-1 + zb)) + 
   (63223*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/(4608*(-1 + zb)) + 
   (1051*CF^3*Pi^2*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (13871*CA*CF*nf*Pi^2*Log[Q2dmu2]^3)/(4608*(-1 + zb)) + 
   (3247*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/(2304*(-1 + zb)) + 
   (CF*nf^2*Pi^2*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (5561*CA^2*CF*Pi^4*Log[Q2dmu2]^3)/(5120*(-1 + zb)) - 
   (7*CA*CF^2*Pi^4*Log[Q2dmu2]^3)/(20*(-1 + zb)) + 
   (115*CF^3*Pi^4*Log[Q2dmu2]^3)/(768*(-1 + zb)) - 
   (348187*CA^2*CF*zb*Log[Q2dmu2]^3)/6912 + 
   (1195997*CA*CF^2*zb*Log[Q2dmu2]^3)/6912 - (5205*CF^3*zb*Log[Q2dmu2]^3)/
    32 + (38275*CA*CF*nf*zb*Log[Q2dmu2]^3)/1728 - 
   (6667*CF^2*nf*zb*Log[Q2dmu2]^3)/216 - (29*CF*nf^2*zb*Log[Q2dmu2]^3)/16 - 
   (86963*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^3)/9216 + 
   (40523*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/4608 + 
   (1417*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/256 + 
   (7249*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^3)/4608 + 
   (1931*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/2304 + 
   (CF*nf^2*Pi^2*zb*Log[Q2dmu2]^3)/32 - (5561*CA^2*CF*Pi^4*zb*Log[Q2dmu2]^3)/
    10240 - (7*CA*CF^2*Pi^4*zb*Log[Q2dmu2]^3)/40 + 
   (115*CF^3*Pi^4*zb*Log[Q2dmu2]^3)/1536 + (CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/
    9 - (179903*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/1152 + 
   (12711*CF^3*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (1079*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/96 + 
   (2639*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/72 + 
   (59*CF*nf^2*G[0, zb]*Log[Q2dmu2]^3)/36 + 
   (1223*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/384 - 
   (4627*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/384 - 
   (159*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (545*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/384 - 
   (41*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/96 + 
   (2507*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3)/(144*(-1 + zb)) - 
   (222379*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(1152*(-1 + zb)) + 
   (14037*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (1781*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) + 
   (1547*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(36*(-1 + zb)) + 
   (79*CF*nf^2*G[0, zb]*Log[Q2dmu2]^3)/(36*(-1 + zb)) + 
   (8441*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(768*(-1 + zb)) - 
   (4967*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(384*(-1 + zb)) - 
   (201*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (545*CA*CF*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (41*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(48*(-1 + zb)) + 
   (127*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (142943*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/1152 + 
   (8931*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/64 - 
   (363*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (485*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/18 + 
   (47*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/36 + 
   (2519*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/384 - 
   (2971*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/384 - 
   (123*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 - 
   (545*CA*CF*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/384 - 
   (41*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/96 + 
   (8959*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/768 + 
   (38219*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/384 - 
   (5067*CF^3*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (2297*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/384 - 
   (85*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (59*CF*nf^2*G[1, zb]*Log[Q2dmu2]^3)/48 - 
   (109*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (2395*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (489*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (225*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (41*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (227*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3)/(768*(-1 + zb)) + 
   (12151*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) - 
   (22257*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (4267*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^3)/(384*(-1 + zb)) - 
   (6377*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (79*CF*nf^2*G[1, zb]*Log[Q2dmu2]^3)/(48*(-1 + zb)) - 
   (2509*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(512*(-1 + zb)) + 
   (1229*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (603*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (225*CA*CF*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (41*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (317*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3)/768 + 
   (30923*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/384 - 
   (225*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (2501*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/384 - 
   (503*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/24 - 
   (47*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/48 - 
   (851*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (1051*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (333*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (225*CA*CF*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/256 + 
   (41*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/128 + 
   (97*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (11945*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/192 - 
   (5181*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (67*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/24 - 
   (299*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/12 - 
   (2*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (237*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (261*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (3157*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^3)/(96*(-1 + zb)) + 
   (19753*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (6165*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (83*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(48*(-1 + zb)) - 
   (403*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) - 
   (4*CF*nf^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (237*CA^2*CF*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (261*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (9*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (1781*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/96 + 
   (12371*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/192 - 
   (3711*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (7*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/12 - 
   (239*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/12 - 
   (2*CF*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (237*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (261*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (9*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (3905*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (1751*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (3987*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (239*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (299*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (457*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (331*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (3*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (4183*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (3607*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (4725*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (37*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (403*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (CF*nf^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (457*CA^2*CF*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (331*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (3*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (2525*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (2195*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (2871*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (59*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (239*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (CF*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (457*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (331*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (3*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (3497*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (1955*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (3969*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (191*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (293*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (369*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (363*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (27*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (3931*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (4471*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (4725*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (35*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (403*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (CF*nf^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (369*CA^2*CF*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (363*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (27*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (2537*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (2513*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (3105*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (59*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/64 + 
   (257*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (CF*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (369*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/128 - 
   (363*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/64 - 
   (27*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (6789*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (375*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (6147*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (519*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (873*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (3*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (795*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (9*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (81*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/64 + 
   (8175*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^3)/(256*(-1 + zb)) + 
   (4263*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (3645*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (213*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (1209*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (3*CF*nf^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (795*CA^2*CF*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) + 
   (9*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (81*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (5433*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (1995*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (4959*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (291*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/128 - 
   (789*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (3*CF*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (795*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/256 + 
   (9*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (81*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (551*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (1255*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   114*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 7*CA*CF*nf*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 + 10*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (1783*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (197*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (150*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (14*CA*CF*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (20*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (935*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (319*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/32 + 
   90*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 7*CA*CF*nf*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 + 10*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (99*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (705*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (171*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 6*CA*CF*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2]^3 - (15*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (363*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (693*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (225*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (12*CA*CF*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (15*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (183*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (303*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (135*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   6*CA*CF*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (15*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (285*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (237*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (729*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (39*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (33*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (1143*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (9*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (1917*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (39*CA*CF*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (33*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (141*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (27*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (567*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (39*CA*CF*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (33*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (147*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   33*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (279*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (135*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (51*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (1779*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (201*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (1467*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (135*CA*CF*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (51*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (51*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (105*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   54*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (135*CA*CF*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (51*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (471*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (1017*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (1305*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (45*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (15*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (753*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (201*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (225*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (45*CA*CF*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (15*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (693*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (669*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/32 - 
   (1269*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (45*CA*CF*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (15*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (165*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (579*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (243*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (159*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (45*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (2505*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (621*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (675*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (159*CA*CF*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (45*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (537*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (441*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (243*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (159*CA*CF*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (45*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 27*CA*CF^2*G[1, 1, 0, zb]*
    Log[Q2dmu2]^3 + (963*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (135*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (45*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (2211*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (279*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (675*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (135*CA*CF*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (45*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (435*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (165*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (999*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (135*CA*CF*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (45*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (159*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (1929*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (1431*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (243*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (135*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (3573*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(128*(-1 + zb)) - 
   (297*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (2025*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (243*CA*CF*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (135*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (75*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (1617*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (1539*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (243*CA*CF*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (135*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   27*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (267*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   48*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (54*CA^2*CF*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (267*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (96*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   27*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (267*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3)/4 - 
   48*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (195*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   57*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 36*CF^3*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^3 + (195*CA^2*CF*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) + (114*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (72*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (195*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3)/8 + 
   57*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   36*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (339*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (825*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (315*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (339*CA^2*CF*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (825*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (315*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (339*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (825*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (315*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (315*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (351*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (243*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (315*CA^2*CF*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (351*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (243*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (315*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (351*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (243*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   18*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (381*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (351*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (36*CA^2*CF*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (381*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (351*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   18*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (381*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (351*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (261*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (669*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (135*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (261*CA^2*CF*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (669*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (135*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (261*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (669*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (135*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (207*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (573*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (279*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (207*CA^2*CF*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (573*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (279*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (207*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (573*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (279*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (387*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (63*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   27*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (387*CA^2*CF*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (63*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (54*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (387*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (63*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   27*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (333*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (843*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   36*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (333*CA^2*CF*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (843*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (72*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (333*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (843*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3)/16 + 
   36*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (309*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (729*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   27*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (309*CA^2*CF*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (729*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (54*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (309*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (729*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   27*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (267*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (171*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (243*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (267*CA^2*CF*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (171*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (243*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (267*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (171*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (243*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (513*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (297*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (189*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (513*CA^2*CF*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (297*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (189*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (513*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (297*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 + 
   (189*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (249*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (585*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   27*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (249*CA^2*CF*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (585*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (54*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (249*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (585*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3)/16 - 
   27*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (477*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (513*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (477*CA^2*CF*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (513*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (81*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (477*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (513*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (387*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (459*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (387*CA^2*CF*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (459*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (81*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (387*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/32 + 
   (459*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/16 + 
   (81*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (783*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (405*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (243*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (783*CA^2*CF*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (405*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (243*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (783*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/64 - 
   (405*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (243*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (12023*CA^2*CF*Log[Q2dmu2]^4)/3072 - (35627*CA*CF^2*Log[Q2dmu2]^4)/1536 + 
   (5067*CF^3*Log[Q2dmu2]^4)/128 - (707*CA*CF*nf*Log[Q2dmu2]^4)/512 + 
   (1333*CF^2*nf*Log[Q2dmu2]^4)/192 + (59*CF*nf^2*Log[Q2dmu2]^4)/192 - 
   (5*CA^2*CF*Pi^2*Log[Q2dmu2]^4)/1024 - (2609*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/
    1024 - (477*CF^3*Pi^2*Log[Q2dmu2]^4)/512 - 
   (373*CA*CF*nf*Pi^2*Log[Q2dmu2]^4)/1024 - (41*CF^2*nf*Pi^2*Log[Q2dmu2]^4)/
    512 - (2995*CA^2*CF*Log[Q2dmu2]^4)/(3072*(-1 + zb)) - 
   (11305*CA*CF^2*Log[Q2dmu2]^4)/(384*(-1 + zb)) + 
   (22257*CF^3*Log[Q2dmu2]^4)/(512*(-1 + zb)) - (1433*CA*CF*nf*Log[Q2dmu2]^4)/
    (512*(-1 + zb)) + (6161*CF^2*nf*Log[Q2dmu2]^4)/(768*(-1 + zb)) + 
   (79*CF*nf^2*Log[Q2dmu2]^4)/(192*(-1 + zb)) + 
   (4093*CA^2*CF*Pi^2*Log[Q2dmu2]^4)/(2048*(-1 + zb)) - 
   (1439*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/(512*(-1 + zb)) - 
   (603*CF^3*Pi^2*Log[Q2dmu2]^4)/(512*(-1 + zb)) - 
   (373*CA*CF*nf*Pi^2*Log[Q2dmu2]^4)/(512*(-1 + zb)) - 
   (41*CF^2*nf*Pi^2*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (1117*CA^2*CF*zb*Log[Q2dmu2]^4)/3072 - (32435*CA*CF^2*zb*Log[Q2dmu2]^4)/
    1536 + (1845*CF^3*zb*Log[Q2dmu2]^4)/64 - (951*CA*CF*nf*zb*Log[Q2dmu2]^4)/
    512 + (997*CF^2*nf*zb*Log[Q2dmu2]^4)/192 + (47*CF*nf^2*zb*Log[Q2dmu2]^4)/
    192 + (1417*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^4)/1024 - 
   (1673*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^4)/1024 - 
   (369*CF^3*Pi^2*zb*Log[Q2dmu2]^4)/512 - 
   (373*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]^4)/1024 - 
   (41*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^4)/512 + 
   (4053*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/512 + 
   (2507*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (3987*CF^3*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (211*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (299*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/64 - (CF*nf^2*G[0, zb]*Log[Q2dmu2]^4)/
    8 + (651*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/512 + 
   (51*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (4611*CA^2*CF*G[0, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
   (4315*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (4725*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (29*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (403*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (CF*nf^2*G[0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (651*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (51*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (27*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (2421*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^4)/512 + 
   (2861*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (2925*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/128 - 
   (7*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/256 - 
   (239*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/64 - 
   (CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (651*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/512 + 
   (51*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 - 
   (7005*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/1024 - 
   (1695*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/512 + 
   (6183*CF^3*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (471*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/512 + 
   (897*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (3*CF*nf^2*G[1, zb]*Log[Q2dmu2]^4)/32 - 
   (879*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/1024 - 
   (9*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/8 - 
   (81*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (8079*CA^2*CF*G[1, zb]*Log[Q2dmu2]^4)/(1024*(-1 + zb)) - 
   (4263*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
   (3645*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (213*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
   (1209*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (3*CF*nf^2*G[1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (879*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) - 
   (9*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) - 
   (81*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (4665*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^4)/1024 - 
   (2703*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/512 + 
   (4563*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (147*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/512 + 
   (717*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/256 + 
   (3*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]^4)/32 - 
   (879*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/1024 - 
   (9*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/8 - 
   (81*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^4)/256 - 
   (405*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (831*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (171*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (81*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (15*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (81*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (51*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (225*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (81*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (15*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) - 
   (729*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (111*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/128 + 
   (135*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (81*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (15*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (135*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (243*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (513*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (135*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (45*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (2025*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (441*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (675*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (135*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (45*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (135*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (45*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (405*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (135*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (45*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (81*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (837*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (999*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (135*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (45*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (2187*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (279*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) - 
   (675*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (135*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (45*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (135*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (441*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (891*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (135*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (45*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (99*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (1917*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (1485*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (243*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (135*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (3573*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^4)/(512*(-1 + zb)) + 
   (297*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (2025*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (243*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (135*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (405*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (1269*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (1377*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/128 + 
   (243*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (135*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (9*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (351*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   9*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^4 - 
   (9*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (351*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (18*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (9*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (351*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4)/32 - 
   9*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^4 + 
   (63*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (603*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (63*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (603*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) + 
   (63*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/16 + 
   (603*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (207*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (279*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (243*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (207*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (279*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (243*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (207*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (279*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (243*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^4)/32 - 
   (387*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (243*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (189*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (387*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (243*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (189*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (387*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (243*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 - 
   (189*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (117*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (585*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (117*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (585*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) + 
   (117*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (585*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/64 + 
   (27*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^4)/4 - 
   (441*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (513*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (441*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (513*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (81*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (441*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/128 - 
   (513*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (387*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (459*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (387*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (459*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) - 
   (81*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (387*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/128 - 
   (459*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/64 - 
   (81*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (783*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (405*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (243*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (783*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (405*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (243*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (783*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/256 + 
   (405*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (243*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^4)/64 + 
   (9549*CA^2*CF*Log[Q2dmu2]^5)/5120 + (1047*CA*CF^2*Log[Q2dmu2]^5)/2560 - 
   (6183*CF^3*Log[Q2dmu2]^5)/1280 - (147*CA*CF*nf*Log[Q2dmu2]^5)/512 - 
   (897*CF^2*nf*Log[Q2dmu2]^5)/1280 - (3*CF*nf^2*Log[Q2dmu2]^5)/160 + 
   (2133*CA^2*CF*Pi^2*Log[Q2dmu2]^5)/5120 + (351*CA*CF^2*Pi^2*Log[Q2dmu2]^5)/
    1280 + (81*CF^3*Pi^2*Log[Q2dmu2]^5)/1280 + (12303*CA^2*CF*Log[Q2dmu2]^5)/
    (5120*(-1 + zb)) + (3327*CA*CF^2*Log[Q2dmu2]^5)/(2560*(-1 + zb)) - 
   (729*CF^3*Log[Q2dmu2]^5)/(128*(-1 + zb)) - (597*CA*CF*nf*Log[Q2dmu2]^5)/
    (2560*(-1 + zb)) - (1209*CF^2*nf*Log[Q2dmu2]^5)/(1280*(-1 + zb)) - 
   (3*CF*nf^2*Log[Q2dmu2]^5)/(80*(-1 + zb)) + 
   (2133*CA^2*CF*Pi^2*Log[Q2dmu2]^5)/(2560*(-1 + zb)) + 
   (351*CA*CF^2*Pi^2*Log[Q2dmu2]^5)/(640*(-1 + zb)) + 
   (81*CF^3*Pi^2*Log[Q2dmu2]^5)/(640*(-1 + zb)) + 
   (6561*CA^2*CF*zb*Log[Q2dmu2]^5)/5120 + (2523*CA*CF^2*zb*Log[Q2dmu2]^5)/
    2560 - (4671*CF^3*zb*Log[Q2dmu2]^5)/1280 - 
   (267*CA*CF*nf*zb*Log[Q2dmu2]^5)/2560 - (717*CF^2*nf*zb*Log[Q2dmu2]^5)/
    1280 - (3*CF*nf^2*zb*Log[Q2dmu2]^5)/160 + 
   (2133*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^5)/5120 + 
   (351*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^5)/1280 + (81*CF^3*Pi^2*zb*Log[Q2dmu2]^5)/
    1280 - (171*CA^2*CF*G[0, zb]*Log[Q2dmu2]^5)/320 + 
   (873*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (513*CF^3*G[0, zb]*Log[Q2dmu2]^5)/160 + 
   (153*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (9*CF^2*nf*G[0, zb]*Log[Q2dmu2]^5)/32 - 
   (2367*CA^2*CF*G[0, zb]*Log[Q2dmu2]^5)/(1280*(-1 + zb)) + 
   (369*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(640*(-1 + zb)) + 
   (135*CF^3*G[0, zb]*Log[Q2dmu2]^5)/(32*(-1 + zb)) + 
   (153*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (9*CF^2*nf*G[0, zb]*Log[Q2dmu2]^5)/(16*(-1 + zb)) - 
   (9*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^5)/8 + 
   (45*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/128 + 
   (81*CF^3*zb*G[0, zb]*Log[Q2dmu2]^5)/32 + 
   (153*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^5)/640 + 
   (9*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^5)/32 + 
   (189*CA^2*CF*G[1, zb]*Log[Q2dmu2]^5)/640 - 
   (1863*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (1539*CF^3*G[1, zb]*Log[Q2dmu2]^5)/640 - 
   (243*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CF^2*nf*G[1, zb]*Log[Q2dmu2]^5)/128 + 
   (3429*CA^2*CF*G[1, zb]*Log[Q2dmu2]^5)/(2560*(-1 + zb)) - 
   (297*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(320*(-1 + zb)) - 
   (405*CF^3*G[1, zb]*Log[Q2dmu2]^5)/(128*(-1 + zb)) - 
   (243*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^5)/(640*(-1 + zb)) - 
   (27*CF^2*nf*G[1, zb]*Log[Q2dmu2]^5)/(64*(-1 + zb)) + 
   (243*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^5)/320 - 
   (783*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (243*CF^3*zb*G[1, zb]*Log[Q2dmu2]^5)/128 - 
   (243*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^5)/1280 - 
   (27*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^5)/128 - 
   (243*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^5)/320 - 
   (27*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^5)/16 - 
   (27*CF^3*G[0, 0, zb]*Log[Q2dmu2]^5)/20 - 
   (243*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (27*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^5)/(8*(-1 + zb)) - 
   (27*CF^3*G[0, 0, zb]*Log[Q2dmu2]^5)/(10*(-1 + zb)) - 
   (243*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/320 - 
   (27*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/16 - 
   (27*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^5)/20 + 
   (81*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^5)/128 + 
   (459*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CF^3*G[0, 1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^5)/(64*(-1 + zb)) + 
   (459*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) + 
   (81*CF^3*G[0, 1, zb]*Log[Q2dmu2]^5)/(40*(-1 + zb)) + 
   (81*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/128 + 
   (459*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^5)/128 + 
   (459*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CF^3*G[1, 0, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^5)/(64*(-1 + zb)) + 
   (459*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) + 
   (81*CF^3*G[1, 0, zb]*Log[Q2dmu2]^5)/(40*(-1 + zb)) + 
   (81*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/128 + 
   (459*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^5)/80 - 
   (783*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^5)/1280 - 
   (81*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^5)/64 - 
   (243*CF^3*G[1, 1, zb]*Log[Q2dmu2]^5)/320 - 
   (783*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^5)/(640*(-1 + zb)) - 
   (81*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^5)/(32*(-1 + zb)) - 
   (243*CF^3*G[1, 1, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (783*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/1280 - 
   (81*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/64 - 
   (243*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^5)/320 - (9*CA^2*CF*Log[Q2dmu2]^6)/
    160 + (747*CA*CF^2*Log[Q2dmu2]^6)/2560 + (513*CF^3*Log[Q2dmu2]^6)/1280 + 
   (117*CA*CF*nf*Log[Q2dmu2]^6)/2560 + (9*CF^2*nf*Log[Q2dmu2]^6)/256 - 
   (315*CA^2*CF*Log[Q2dmu2]^6)/(1024*(-1 + zb)) + 
   (9*CA*CF^2*Log[Q2dmu2]^6)/(40*(-1 + zb)) + (135*CF^3*Log[Q2dmu2]^6)/
    (256*(-1 + zb)) + (117*CA*CF*nf*Log[Q2dmu2]^6)/(1280*(-1 + zb)) + 
   (9*CF^2*nf*Log[Q2dmu2]^6)/(128*(-1 + zb)) - (261*CA^2*CF*zb*Log[Q2dmu2]^6)/
    1280 + (63*CA*CF^2*zb*Log[Q2dmu2]^6)/512 + (81*CF^3*zb*Log[Q2dmu2]^6)/
    256 + (117*CA*CF*nf*zb*Log[Q2dmu2]^6)/2560 + (9*CF^2*nf*zb*Log[Q2dmu2]^6)/
    256 - (189*CA^2*CF*G[0, zb]*Log[Q2dmu2]^6)/1280 - 
   (81*CA*CF^2*G[0, zb]*Log[Q2dmu2]^6)/320 - (27*CF^3*G[0, zb]*Log[Q2dmu2]^6)/
    160 - (189*CA^2*CF*G[0, zb]*Log[Q2dmu2]^6)/(640*(-1 + zb)) - 
   (81*CA*CF^2*G[0, zb]*Log[Q2dmu2]^6)/(160*(-1 + zb)) - 
   (27*CF^3*G[0, zb]*Log[Q2dmu2]^6)/(80*(-1 + zb)) - 
   (189*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^6)/1280 - 
   (81*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^6)/320 - 
   (27*CF^3*zb*G[0, zb]*Log[Q2dmu2]^6)/160 + 
   (297*CA^2*CF*G[1, zb]*Log[Q2dmu2]^6)/2560 + 
   (27*CA*CF^2*G[1, zb]*Log[Q2dmu2]^6)/128 + (81*CF^3*G[1, zb]*Log[Q2dmu2]^6)/
    640 + (297*CA^2*CF*G[1, zb]*Log[Q2dmu2]^6)/(1280*(-1 + zb)) + 
   (27*CA*CF^2*G[1, zb]*Log[Q2dmu2]^6)/(64*(-1 + zb)) + 
   (81*CF^3*G[1, zb]*Log[Q2dmu2]^6)/(320*(-1 + zb)) + 
   (297*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^6)/2560 + 
   (27*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^6)/128 + 
   (81*CF^3*zb*G[1, zb]*Log[Q2dmu2]^6)/640 - (81*CA^2*CF*Log[Q2dmu2]^7)/
    2560 - (81*CA*CF^2*Log[Q2dmu2]^7)/2240 - (81*CF^3*Log[Q2dmu2]^7)/4480 - 
   (81*CA^2*CF*Log[Q2dmu2]^7)/(1280*(-1 + zb)) - (81*CA*CF^2*Log[Q2dmu2]^7)/
    (1120*(-1 + zb)) - (81*CF^3*Log[Q2dmu2]^7)/(2240*(-1 + zb)) - 
   (81*CA^2*CF*zb*Log[Q2dmu2]^7)/2560 - (81*CA*CF^2*zb*Log[Q2dmu2]^7)/2240 - 
   (81*CF^3*zb*Log[Q2dmu2]^7)/4480 - (137447*CA^2*CF*Zeta[3])/432 + 
   (13310935*CA*CF^2*Zeta[3])/15552 - (87029*CF^3*Zeta[3])/96 + 
   (15*CA*CF*nf*Zeta[3])/64 - (196745*CF^2*nf*Zeta[3])/7776 - 
   (5933*CF*nf^2*Zeta[3])/648 - (2427149*CA^2*CF*Pi^2*Zeta[3])/41472 + 
   (541373*CA*CF^2*Pi^2*Zeta[3])/6912 + (27493*CF^3*Pi^2*Zeta[3])/1152 + 
   (414787*CA*CF*nf*Pi^2*Zeta[3])/20736 - (21311*CF^2*nf*Pi^2*Zeta[3])/3456 + 
   (17*CF*nf^2*Pi^2*Zeta[3])/144 - (309*CA^2*CF*Pi^4*Zeta[3])/320 - 
   (27923*CA*CF^2*Pi^4*Zeta[3])/69120 + (16649*CF^3*Pi^4*Zeta[3])/34560 - 
   (733679*CA^2*CF*Zeta[3])/(1296*(-1 + zb)) + (35214943*CA*CF^2*Zeta[3])/
    (31104*(-1 + zb)) - (400879*CF^3*Zeta[3])/(384*(-1 + zb)) + 
   (92869*CA*CF*nf*Zeta[3])/(5184*(-1 + zb)) - (28727*CF^2*nf*Zeta[3])/
    (15552*(-1 + zb)) - (6851*CF*nf^2*Zeta[3])/(648*(-1 + zb)) - 
   (2691727*CA^2*CF*Pi^2*Zeta[3])/(41472*(-1 + zb)) + 
   (503497*CA*CF^2*Pi^2*Zeta[3])/(6912*(-1 + zb)) + 
   (5923*CF^3*Pi^2*Zeta[3])/(192*(-1 + zb)) + (517865*CA*CF*nf*Pi^2*Zeta[3])/
    (20736*(-1 + zb)) - (34567*CF^2*nf*Pi^2*Zeta[3])/(3456*(-1 + zb)) + 
   (17*CF*nf^2*Pi^2*Zeta[3])/(72*(-1 + zb)) - (309*CA^2*CF*Pi^4*Zeta[3])/
    (160*(-1 + zb)) - (27923*CA*CF^2*Pi^4*Zeta[3])/(34560*(-1 + zb)) + 
   (16649*CF^3*Pi^4*Zeta[3])/(17280*(-1 + zb)) - (212257*CA^2*CF*zb*Zeta[3])/
    648 + (12943111*CA*CF^2*zb*Zeta[3])/15552 - (1401*CF^3*zb*Zeta[3])/2 + 
   (52477*CA*CF*nf*zb*Zeta[3])/5184 - (235349*CF^2*nf*zb*Zeta[3])/7776 - 
   (493*CF*nf^2*zb*Zeta[3])/72 - (1411241*CA^2*CF*Pi^2*zb*Zeta[3])/41472 + 
   (205133*CA*CF^2*Pi^2*zb*Zeta[3])/6912 + (28505*CF^3*Pi^2*zb*Zeta[3])/
    1152 + (286111*CA*CF*nf*Pi^2*zb*Zeta[3])/20736 - 
   (15779*CF^2*nf*Pi^2*zb*Zeta[3])/3456 + (17*CF*nf^2*Pi^2*zb*Zeta[3])/144 - 
   (309*CA^2*CF*Pi^4*zb*Zeta[3])/320 - (27923*CA*CF^2*Pi^4*zb*Zeta[3])/
    69120 + (16649*CF^3*Pi^4*zb*Zeta[3])/34560 + (187*CA^2*CF*zb^2*Zeta[3])/
    576 - (1703*CA*CF^2*zb^2*Zeta[3])/64 + (1805*CF^3*zb^2*Zeta[3])/96 + 
   (415*CA*CF*nf*zb^2*Zeta[3])/288 + (185*CA^2*CF*zb^3*Zeta[3])/288 + 
   (59*CA*CF^2*zb^3*Zeta[3])/32 - (101*CF^3*zb^3*Zeta[3])/48 - 
   (61*CA*CF*nf*zb^3*Zeta[3])/144 - (320359*CA^2*CF*G[0, zb]*Zeta[3])/1296 - 
   (1490459*CA*CF^2*G[0, zb]*Zeta[3])/5184 + (38477*CF^3*G[0, zb]*Zeta[3])/
    48 + (149131*CA*CF*nf*G[0, zb]*Zeta[3])/2592 + 
   (19439*CF^2*nf*G[0, zb]*Zeta[3])/324 + (1003*CF*nf^2*G[0, zb]*Zeta[3])/
    162 + (54985*CA^2*CF*Pi^2*G[0, zb]*Zeta[3])/3456 - 
   (40289*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/576 - 
   (3931*CF^3*Pi^2*G[0, zb]*Zeta[3])/144 - 
   (19493*CA*CF*nf*Pi^2*G[0, zb]*Zeta[3])/1728 + 
   (197*CF^2*nf*Pi^2*G[0, zb]*Zeta[3])/144 - 
   (119081*CA^2*CF*G[0, zb]*Zeta[3])/(1296*(-1 + zb)) - 
   (2986447*CA*CF^2*G[0, zb]*Zeta[3])/(5184*(-1 + zb)) + 
   (22931*CF^3*G[0, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (98807*CA*CF*nf*G[0, zb]*Zeta[3])/(2592*(-1 + zb)) + 
   (10589*CF^2*nf*G[0, zb]*Zeta[3])/(162*(-1 + zb)) + 
   (1343*CF*nf^2*G[0, zb]*Zeta[3])/(162*(-1 + zb)) + 
   (6463*CA^2*CF*Pi^2*G[0, zb]*Zeta[3])/(108*(-1 + zb)) - 
   (3407*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (4963*CF^3*Pi^2*G[0, zb]*Zeta[3])/(144*(-1 + zb)) - 
   (19493*CA*CF*nf*Pi^2*G[0, zb]*Zeta[3])/(864*(-1 + zb)) + 
   (197*CF^2*nf*Pi^2*G[0, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (205349*CA^2*CF*zb*G[0, zb]*Zeta[3])/2592 - 
   (2411153*CA*CF^2*zb*G[0, zb]*Zeta[3])/5184 + 
   (5101*CF^3*zb*G[0, zb]*Zeta[3])/8 + (83407*CA*CF*nf*zb*G[0, zb]*Zeta[3])/
    2592 + (9199*CF^2*nf*zb*G[0, zb]*Zeta[3])/162 + 
   (799*CF*nf^2*zb*G[0, zb]*Zeta[3])/162 + 
   (92269*CA^2*CF*Pi^2*zb*G[0, zb]*Zeta[3])/3456 - 
   (25453*CA*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/576 - 
   (1013*CF^3*Pi^2*zb*G[0, zb]*Zeta[3])/48 - 
   (19493*CA*CF*nf*Pi^2*zb*G[0, zb]*Zeta[3])/1728 + 
   (197*CF^2*nf*Pi^2*zb*G[0, zb]*Zeta[3])/144 + 
   (87*CA^2*CF*zb^2*G[0, zb]*Zeta[3])/64 + 
   (2711*CA*CF^2*zb^2*G[0, zb]*Zeta[3])/192 - 
   (1051*CF^3*zb^2*G[0, zb]*Zeta[3])/96 - (29*CA*CF*nf*zb^2*G[0, zb]*Zeta[3])/
    32 - (29*CA^2*CF*zb^3*G[0, zb]*Zeta[3])/64 - 
   (87*CA*CF^2*zb^3*G[0, zb]*Zeta[3])/64 + (145*CF^3*zb^3*G[0, zb]*Zeta[3])/
    96 + (29*CA*CF*nf*zb^3*G[0, zb]*Zeta[3])/96 + 
   (220055*CA^2*CF*G[1, zb]*Zeta[3])/3456 + (154547*CA*CF^2*G[1, zb]*Zeta[3])/
    432 - (65161*CF^3*G[1, zb]*Zeta[3])/96 - 
   (53861*CA*CF*nf*G[1, zb]*Zeta[3])/1728 - (20411*CF^2*nf*G[1, zb]*Zeta[3])/
    432 - (1003*CF*nf^2*G[1, zb]*Zeta[3])/216 - 
   (18401*CA^2*CF*Pi^2*G[1, zb]*Zeta[3])/2304 + 
   (2327*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/64 + 
   (4537*CF^3*Pi^2*G[1, zb]*Zeta[3])/192 + 
   (7607*CA*CF*nf*Pi^2*G[1, zb]*Zeta[3])/1152 - 
   (43*CF^2*nf*Pi^2*G[1, zb]*Zeta[3])/64 - (323465*CA^2*CF*G[1, zb]*Zeta[3])/
    (3456*(-1 + zb)) + (1224793*CA*CF^2*G[1, zb]*Zeta[3])/(1728*(-1 + zb)) - 
   (53351*CF^3*G[1, zb]*Zeta[3])/(64*(-1 + zb)) - 
   (22105*CA*CF*nf*G[1, zb]*Zeta[3])/(1728*(-1 + zb)) - 
   (46895*CF^2*nf*G[1, zb]*Zeta[3])/(864*(-1 + zb)) - 
   (1343*CF*nf^2*G[1, zb]*Zeta[3])/(216*(-1 + zb)) - 
   (15359*CA^2*CF*Pi^2*G[1, zb]*Zeta[3])/(384*(-1 + zb)) + 
   (16765*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/(384*(-1 + zb)) + 
   (4963*CF^3*Pi^2*G[1, zb]*Zeta[3])/(192*(-1 + zb)) + 
   (7607*CA*CF*nf*Pi^2*G[1, zb]*Zeta[3])/(576*(-1 + zb)) - 
   (49*CF^2*nf*Pi^2*G[1, zb]*Zeta[3])/(96*(-1 + zb)) + 
   (3*CA*CF^2*G[1, zb]*Zeta[3])/(4*zb) - (3*CF^3*G[1, zb]*Zeta[3])/(4*zb) + 
   (123719*CA^2*CF*zb*G[1, zb]*Zeta[3])/3456 + 
   (434539*CA*CF^2*zb*G[1, zb]*Zeta[3])/864 - 
   (60707*CF^3*zb*G[1, zb]*Zeta[3])/96 - (37565*CA*CF*nf*zb*G[1, zb]*Zeta[3])/
    1728 - (24161*CF^2*nf*zb*G[1, zb]*Zeta[3])/432 - 
   (799*CF*nf^2*zb*G[1, zb]*Zeta[3])/216 - 
   (2581*CA^2*CF*Pi^2*zb*G[1, zb]*Zeta[3])/256 + 
   (15197*CA*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/576 + 
   (4109*CF^3*Pi^2*zb*G[1, zb]*Zeta[3])/192 + 
   (7607*CA*CF*nf*Pi^2*zb*G[1, zb]*Zeta[3])/1152 - 
   (49*CF^2*nf*Pi^2*zb*G[1, zb]*Zeta[3])/192 - 
   (51*CA^2*CF*zb^2*G[1, zb]*Zeta[3])/64 - 
   (1619*CA*CF^2*zb^2*G[1, zb]*Zeta[3])/192 + 
   (631*CF^3*zb^2*G[1, zb]*Zeta[3])/96 + (17*CA*CF*nf*zb^2*G[1, zb]*Zeta[3])/
    32 + (17*CA^2*CF*zb^3*G[1, zb]*Zeta[3])/64 + 
   (51*CA*CF^2*zb^3*G[1, zb]*Zeta[3])/64 - (85*CF^3*zb^3*G[1, zb]*Zeta[3])/
    96 - (17*CA*CF*nf*zb^3*G[1, zb]*Zeta[3])/96 + 
   (13973*CA^2*CF*G[0, 0, zb]*Zeta[3])/27 - 
   (195583*CA*CF^2*G[0, 0, zb]*Zeta[3])/864 - (8603*CF^3*G[0, 0, zb]*Zeta[3])/
    12 - (707*CA*CF*nf*G[0, 0, zb]*Zeta[3])/6 - 
   (1435*CF^2*nf*G[0, 0, zb]*Zeta[3])/27 - (68*CF*nf^2*G[0, 0, zb]*Zeta[3])/
    27 + (797*CA^2*CF*Pi^2*G[0, 0, zb]*Zeta[3])/24 + 
   (7039*CA*CF^2*Pi^2*G[0, 0, zb]*Zeta[3])/144 + 
   (223*CF^3*Pi^2*G[0, 0, zb]*Zeta[3])/18 + 
   (235201*CA^2*CF*G[0, 0, zb]*Zeta[3])/(432*(-1 + zb)) + 
   (12253*CA*CF^2*G[0, 0, zb]*Zeta[3])/(864*(-1 + zb)) - 
   (10733*CF^3*G[0, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (8611*CA*CF*nf*G[0, 0, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (1940*CF^2*nf*G[0, 0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (136*CF*nf^2*G[0, 0, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (797*CA^2*CF*Pi^2*G[0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (7039*CA*CF^2*Pi^2*G[0, 0, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (223*CF^3*Pi^2*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (148163*CA^2*CF*zb*G[0, 0, zb]*Zeta[3])/432 + 
   (39635*CA*CF^2*zb*G[0, 0, zb]*Zeta[3])/864 - 
   (4383*CF^3*zb*G[0, 0, zb]*Zeta[3])/8 - 
   (2813*CA*CF*nf*zb*G[0, 0, zb]*Zeta[3])/36 - 
   (2801*CF^2*nf*zb*G[0, 0, zb]*Zeta[3])/54 - 
   (68*CF*nf^2*zb*G[0, 0, zb]*Zeta[3])/27 + 
   (797*CA^2*CF*Pi^2*zb*G[0, 0, zb]*Zeta[3])/24 + 
   (7039*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Zeta[3])/144 + 
   (223*CF^3*Pi^2*zb*G[0, 0, zb]*Zeta[3])/18 - 
   (155221*CA^2*CF*G[0, 1, zb]*Zeta[3])/576 + 
   (167*CA*CF^2*G[0, 1, zb]*Zeta[3])/8 + 623*CF^3*G[0, 1, zb]*Zeta[3] + 
   (20887*CA*CF*nf*G[0, 1, zb]*Zeta[3])/288 + 43*CF^2*nf*G[0, 1, zb]*
    Zeta[3] + (17*CF*nf^2*G[0, 1, zb]*Zeta[3])/9 - 
   (2863*CA^2*CF*Pi^2*G[0, 1, zb]*Zeta[3])/144 - 
   (1939*CA*CF^2*Pi^2*G[0, 1, zb]*Zeta[3])/72 - 
   (187*CF^3*Pi^2*G[0, 1, zb]*Zeta[3])/12 - 
   (150011*CA^2*CF*G[0, 1, zb]*Zeta[3])/(576*(-1 + zb)) - 
   (4001*CA*CF^2*G[0, 1, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (3009*CF^3*G[0, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (20147*CA*CF*nf*G[0, 1, zb]*Zeta[3])/(288*(-1 + zb)) + 
   (233*CF^2*nf*G[0, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (34*CF*nf^2*G[0, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (2863*CA^2*CF*Pi^2*G[0, 1, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (1939*CA*CF^2*Pi^2*G[0, 1, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (187*CF^3*Pi^2*G[0, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (93301*CA^2*CF*zb*G[0, 1, zb]*Zeta[3])/576 - 
   (2511*CA*CF^2*zb*G[0, 1, zb]*Zeta[3])/16 + 484*CF^3*zb*G[0, 1, zb]*
    Zeta[3] + (13687*CA*CF*nf*zb*G[0, 1, zb]*Zeta[3])/288 + 
   (161*CF^2*nf*zb*G[0, 1, zb]*Zeta[3])/4 + 
   (17*CF*nf^2*zb*G[0, 1, zb]*Zeta[3])/9 - 
   (2863*CA^2*CF*Pi^2*zb*G[0, 1, zb]*Zeta[3])/144 - 
   (1939*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Zeta[3])/72 - 
   (187*CF^3*Pi^2*zb*G[0, 1, zb]*Zeta[3])/12 - 
   (15695*CA^2*CF*G[1, 0, zb]*Zeta[3])/64 + 
   (3199*CA*CF^2*G[1, 0, zb]*Zeta[3])/288 + (9175*CF^3*G[1, 0, zb]*Zeta[3])/
    16 + (21227*CA*CF*nf*G[1, 0, zb]*Zeta[3])/288 + 
   (3023*CF^2*nf*G[1, 0, zb]*Zeta[3])/72 + (17*CF*nf^2*G[1, 0, zb]*Zeta[3])/
    9 - (1585*CA^2*CF*Pi^2*G[1, 0, zb]*Zeta[3])/72 - 
   (1511*CA*CF^2*Pi^2*G[1, 0, zb]*Zeta[3])/48 - 
   (223*CF^3*Pi^2*G[1, 0, zb]*Zeta[3])/24 - 
   (17271*CA^2*CF*G[1, 0, zb]*Zeta[3])/(64*(-1 + zb)) - 
   (33821*CA*CF^2*G[1, 0, zb]*Zeta[3])/(144*(-1 + zb)) + 
   (2885*CF^3*G[1, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (20149*CA*CF*nf*G[1, 0, zb]*Zeta[3])/(288*(-1 + zb)) + 
   (3853*CF^2*nf*G[1, 0, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (34*CF*nf^2*G[1, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (1585*CA^2*CF*Pi^2*G[1, 0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (1511*CA*CF^2*Pi^2*G[1, 0, zb]*Zeta[3])/(24*(-1 + zb)) - 
   (223*CF^3*Pi^2*G[1, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (34849*CA^2*CF*zb*G[1, 0, zb]*Zeta[3])/192 - 
   (40913*CA*CF^2*zb*G[1, 0, zb]*Zeta[3])/288 + 
   (8897*CF^3*zb*G[1, 0, zb]*Zeta[3])/16 + 
   (15095*CA*CF*nf*zb*G[1, 0, zb]*Zeta[3])/288 + 
   (3317*CF^2*nf*zb*G[1, 0, zb]*Zeta[3])/72 + 
   (17*CF*nf^2*zb*G[1, 0, zb]*Zeta[3])/9 - 
   (1585*CA^2*CF*Pi^2*zb*G[1, 0, zb]*Zeta[3])/72 - 
   (1511*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Zeta[3])/48 - 
   (223*CF^3*Pi^2*zb*G[1, 0, zb]*Zeta[3])/24 + 
   (40601*CA^2*CF*G[1, 1, zb]*Zeta[3])/384 + 
   (16831*CA*CF^2*G[1, 1, zb]*Zeta[3])/192 - (14229*CF^3*G[1, 1, zb]*Zeta[3])/
    32 - (3153*CA*CF*nf*G[1, 1, zb]*Zeta[3])/64 - 
   (929*CF^2*nf*G[1, 1, zb]*Zeta[3])/32 - (17*CF*nf^2*G[1, 1, zb]*Zeta[3])/
    12 + (529*CA^2*CF*Pi^2*G[1, 1, zb]*Zeta[3])/48 + 
   (1323*CA*CF^2*Pi^2*G[1, 1, zb]*Zeta[3])/64 + 
   (223*CF^3*Pi^2*G[1, 1, zb]*Zeta[3])/32 + 
   (41687*CA^2*CF*G[1, 1, zb]*Zeta[3])/(384*(-1 + zb)) + 
   (54197*CA*CF^2*G[1, 1, zb]*Zeta[3])/(192*(-1 + zb)) - 
   (9051*CF^3*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (8785*CA*CF*nf*G[1, 1, zb]*Zeta[3])/(192*(-1 + zb)) - 
   (3343*CF^2*nf*G[1, 1, zb]*Zeta[3])/(96*(-1 + zb)) - 
   (17*CF*nf^2*G[1, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (529*CA^2*CF*Pi^2*G[1, 1, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (1323*CA*CF^2*Pi^2*G[1, 1, zb]*Zeta[3])/(32*(-1 + zb)) + 
   (223*CF^3*Pi^2*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (30725*CA^2*CF*zb*G[1, 1, zb]*Zeta[3])/384 + 
   (10645*CA*CF^2*zb*G[1, 1, zb]*Zeta[3])/64 - 
   (14521*CF^3*zb*G[1, 1, zb]*Zeta[3])/32 - 
   (6623*CA*CF*nf*zb*G[1, 1, zb]*Zeta[3])/192 - 
   (3191*CF^2*nf*zb*G[1, 1, zb]*Zeta[3])/96 - 
   (17*CF*nf^2*zb*G[1, 1, zb]*Zeta[3])/12 + 
   (529*CA^2*CF*Pi^2*zb*G[1, 1, zb]*Zeta[3])/48 + 
   (1323*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Zeta[3])/64 + 
   (223*CF^3*Pi^2*zb*G[1, 1, zb]*Zeta[3])/32 - 
   (12757*CA^2*CF*G[0, 0, 0, zb]*Zeta[3])/48 + 
   (91525*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/144 + 
   (1724*CF^3*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (405*CA*CF*nf*G[0, 0, 0, zb]*Zeta[3])/4 + 
   (224*CF^2*nf*G[0, 0, 0, zb]*Zeta[3])/9 - 
   (34463*CA^2*CF*G[0, 0, 0, zb]*Zeta[3])/(48*(-1 + zb)) + 
   (76361*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/(144*(-1 + zb)) + 
   (2252*CF^3*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (405*CA*CF*nf*G[0, 0, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (448*CF^2*nf*G[0, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (5519*CA^2*CF*zb*G[0, 0, 0, zb]*Zeta[3])/16 + 
   (54421*CA*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/144 + 
   452*CF^3*zb*G[0, 0, 0, zb]*Zeta[3] + 
   (405*CA*CF*nf*zb*G[0, 0, 0, zb]*Zeta[3])/4 + 
   (224*CF^2*nf*zb*G[0, 0, 0, zb]*Zeta[3])/9 + 
   (1757*CA^2*CF*G[0, 0, 1, zb]*Zeta[3])/12 - 
   (6463*CA*CF^2*G[0, 0, 1, zb]*Zeta[3])/16 - 
   (1855*CF^3*G[0, 0, 1, zb]*Zeta[3])/4 - 
   (1553*CA*CF*nf*G[0, 0, 1, zb]*Zeta[3])/24 - 
   (81*CF^2*nf*G[0, 0, 1, zb]*Zeta[3])/4 + 
   (6739*CA^2*CF*G[0, 0, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (2413*CA*CF^2*G[0, 0, 1, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (4805*CF^3*G[0, 0, 1, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (1553*CA*CF*nf*G[0, 0, 1, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (81*CF^2*nf*G[0, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (9703*CA^2*CF*zb*G[0, 0, 1, zb]*Zeta[3])/48 - 
   (3587*CA*CF^2*zb*G[0, 0, 1, zb]*Zeta[3])/16 - 
   (1441*CF^3*zb*G[0, 0, 1, zb]*Zeta[3])/4 - 
   (1553*CA*CF*nf*zb*G[0, 0, 1, zb]*Zeta[3])/24 - 
   (81*CF^2*nf*zb*G[0, 0, 1, zb]*Zeta[3])/4 + 
   (2061*CA^2*CF*G[0, 1, 0, zb]*Zeta[3])/16 - 
   (16921*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/48 - 
   (949*CF^3*G[0, 1, 0, zb]*Zeta[3])/2 - 
   (239*CA*CF*nf*G[0, 1, 0, zb]*Zeta[3])/4 - 
   (68*CF^2*nf*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (17795*CA^2*CF*G[0, 1, 0, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (2551*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (4975*CF^3*G[0, 1, 0, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (239*CA*CF*nf*G[0, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (136*CF^2*nf*G[0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (2137*CA^2*CF*zb*G[0, 1, 0, zb]*Zeta[3])/12 - 
   (8801*CA*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/48 - 
   (715*CF^3*zb*G[0, 1, 0, zb]*Zeta[3])/2 - 
   (239*CA*CF*nf*zb*G[0, 1, 0, zb]*Zeta[3])/4 - 
   (68*CF^2*nf*zb*G[0, 1, 0, zb]*Zeta[3])/3 - 
   (5215*CA^2*CF*G[0, 1, 1, zb]*Zeta[3])/96 + 
   (2185*CA*CF^2*G[0, 1, 1, zb]*Zeta[3])/12 + 
   (3161*CF^3*G[0, 1, 1, zb]*Zeta[3])/8 + 
   (615*CA*CF*nf*G[0, 1, 1, zb]*Zeta[3])/16 + 
   (47*CF^2*nf*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (4537*CA^2*CF*G[0, 1, 1, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (701*CA*CF^2*G[0, 1, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (4025*CF^3*G[0, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (615*CA*CF*nf*G[0, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (94*CF^2*nf*G[0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (2887*CA^2*CF*zb*G[0, 1, 1, zb]*Zeta[3])/32 + 
   (199*CA*CF^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (2333*CF^3*zb*G[0, 1, 1, zb]*Zeta[3])/8 + 
   (615*CA*CF*nf*zb*G[0, 1, 1, zb]*Zeta[3])/16 + 
   (47*CF^2*nf*zb*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (1321*CA^2*CF*G[1, 0, 0, zb]*Zeta[3])/8 - 
   (14845*CA*CF^2*G[1, 0, 0, zb]*Zeta[3])/48 - 
   (3555*CF^3*G[1, 0, 0, zb]*Zeta[3])/8 - 
   (265*CA*CF*nf*G[1, 0, 0, zb]*Zeta[3])/4 - 27*CF^2*nf*G[1, 0, 0, zb]*
    Zeta[3] + (21329*CA^2*CF*G[1, 0, 0, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (4019*CA*CF^2*G[1, 0, 0, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (563*CF^3*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (265*CA*CF*nf*G[1, 0, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (3559*CA^2*CF*zb*G[1, 0, 0, zb]*Zeta[3])/24 - 
   (10841*CA*CF^2*zb*G[1, 0, 0, zb]*Zeta[3])/48 - 
   (3623*CF^3*zb*G[1, 0, 0, zb]*Zeta[3])/8 - 
   (265*CA*CF*nf*zb*G[1, 0, 0, zb]*Zeta[3])/4 - 16*CF^2*nf*zb*G[1, 0, 0, zb]*
    Zeta[3] - (7585*CA^2*CF*G[1, 0, 1, zb]*Zeta[3])/96 + 
   (7459*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/48 + 387*CF^3*G[1, 0, 1, zb]*
    Zeta[3] + (703*CA*CF*nf*G[1, 0, 1, zb]*Zeta[3])/16 + 
   (43*CF^2*nf*G[1, 0, 1, zb]*Zeta[3])/2 - 
   (6389*CA^2*CF*G[1, 0, 1, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (1899*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/(16*(-1 + zb)) + 
   (3687*CF^3*G[1, 0, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (703*CA*CF*nf*G[1, 0, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (28*CF^2*nf*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (9695*CA^2*CF*zb*G[1, 0, 1, zb]*Zeta[3])/96 + 
   (8767*CA*CF^2*zb*G[1, 0, 1, zb]*Zeta[3])/48 + 320*CF^3*zb*G[1, 0, 1, zb]*
    Zeta[3] + (703*CA*CF*nf*zb*G[1, 0, 1, zb]*Zeta[3])/16 + 
   14*CF^2*nf*zb*G[1, 0, 1, zb]*Zeta[3] - 
   (8677*CA^2*CF*G[1, 1, 0, zb]*Zeta[3])/96 + 
   (1039*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/8 + 
   (1357*CF^3*G[1, 1, 0, zb]*Zeta[3])/4 + 
   (655*CA*CF*nf*G[1, 1, 0, zb]*Zeta[3])/16 + 
   (73*CF^2*nf*G[1, 1, 0, zb]*Zeta[3])/4 - 
   (12041*CA^2*CF*G[1, 1, 0, zb]*Zeta[3])/(48*(-1 + zb)) + 
   (645*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (1689*CF^3*G[1, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (655*CA*CF*nf*G[1, 1, 0, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (47*CF^2*nf*G[1, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (2781*CA^2*CF*zb*G[1, 1, 0, zb]*Zeta[3])/32 + 
   (1077*CA*CF^2*zb*G[1, 1, 0, zb]*Zeta[3])/8 + 
   (1233*CF^3*zb*G[1, 1, 0, zb]*Zeta[3])/4 + 
   (655*CA*CF*nf*zb*G[1, 1, 0, zb]*Zeta[3])/16 + 
   (47*CF^2*nf*zb*G[1, 1, 0, zb]*Zeta[3])/4 + 
   (7115*CA^2*CF*G[1, 1, 1, zb]*Zeta[3])/192 - 
   (2795*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/48 - 
   (4159*CF^3*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (909*CA*CF*nf*G[1, 1, 1, zb]*Zeta[3])/32 - 
   (171*CF^2*nf*G[1, 1, 1, zb]*Zeta[3])/16 + 
   (2399*CA^2*CF*G[1, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (567*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/(32*(-1 + zb)) - 
   (5067*CF^3*G[1, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (909*CA*CF*nf*G[1, 1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (123*CF^2*nf*G[1, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (11311*CA^2*CF*zb*G[1, 1, 1, zb]*Zeta[3])/192 - 
   (4213*CA*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/48 - 
   (3659*CF^3*zb*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (909*CA*CF*nf*zb*G[1, 1, 1, zb]*Zeta[3])/32 - 
   (123*CF^2*nf*zb*G[1, 1, 1, zb]*Zeta[3])/16 - 
   (3223*CA^2*CF*G[0, 0, 0, 0, zb]*Zeta[3])/12 - 
   (7417*CA*CF^2*G[0, 0, 0, 0, zb]*Zeta[3])/12 - 
   (736*CF^3*G[0, 0, 0, 0, zb]*Zeta[3])/3 - 
   (3223*CA^2*CF*G[0, 0, 0, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (7417*CA*CF^2*G[0, 0, 0, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (1472*CF^3*G[0, 0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (3223*CA^2*CF*zb*G[0, 0, 0, 0, zb]*Zeta[3])/12 - 
   (7417*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Zeta[3])/12 - 
   (736*CF^3*zb*G[0, 0, 0, 0, zb]*Zeta[3])/3 + 
   (4445*CA^2*CF*G[0, 0, 0, 1, zb]*Zeta[3])/24 + 
   (1695*CA*CF^2*G[0, 0, 0, 1, zb]*Zeta[3])/4 + 
   (815*CF^3*G[0, 0, 0, 1, zb]*Zeta[3])/4 + 
   (4445*CA^2*CF*G[0, 0, 0, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (1695*CA*CF^2*G[0, 0, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (815*CF^3*G[0, 0, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (4445*CA^2*CF*zb*G[0, 0, 0, 1, zb]*Zeta[3])/24 + 
   (1695*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Zeta[3])/4 + 
   (815*CF^3*zb*G[0, 0, 0, 1, zb]*Zeta[3])/4 + 
   (532*CA^2*CF*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (3203*CA*CF^2*G[0, 0, 1, 0, zb]*Zeta[3])/8 + 
   (875*CF^3*G[0, 0, 1, 0, zb]*Zeta[3])/4 + 
   (1064*CA^2*CF*G[0, 0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (3203*CA*CF^2*G[0, 0, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (875*CF^3*G[0, 0, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (532*CA^2*CF*zb*G[0, 0, 1, 0, zb]*Zeta[3])/3 + 
   (3203*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Zeta[3])/8 + 
   (875*CF^3*zb*G[0, 0, 1, 0, zb]*Zeta[3])/4 - 
   (1373*CA^2*CF*G[0, 0, 1, 1, zb]*Zeta[3])/12 - 
   (3007*CA*CF^2*G[0, 0, 1, 1, zb]*Zeta[3])/12 - 
   (705*CF^3*G[0, 0, 1, 1, zb]*Zeta[3])/4 - 
   (1373*CA^2*CF*G[0, 0, 1, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (3007*CA*CF^2*G[0, 0, 1, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (705*CF^3*G[0, 0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (1373*CA^2*CF*zb*G[0, 0, 1, 1, zb]*Zeta[3])/12 - 
   (3007*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Zeta[3])/12 - 
   (705*CF^3*zb*G[0, 0, 1, 1, zb]*Zeta[3])/4 + 
   (2165*CA^2*CF*G[0, 1, 0, 0, zb]*Zeta[3])/12 + 
   (1933*CA*CF^2*G[0, 1, 0, 0, zb]*Zeta[3])/6 + 
   (1135*CF^3*G[0, 1, 0, 0, zb]*Zeta[3])/4 + 
   (2165*CA^2*CF*G[0, 1, 0, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (1933*CA*CF^2*G[0, 1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (1135*CF^3*G[0, 1, 0, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (2165*CA^2*CF*zb*G[0, 1, 0, 0, zb]*Zeta[3])/12 + 
   (1933*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Zeta[3])/6 + 
   (1135*CF^3*zb*G[0, 1, 0, 0, zb]*Zeta[3])/4 - 
   (949*CA^2*CF*G[0, 1, 0, 1, zb]*Zeta[3])/8 - 
   (1465*CA*CF^2*G[0, 1, 0, 1, zb]*Zeta[3])/6 - 
   (427*CF^3*G[0, 1, 0, 1, zb]*Zeta[3])/2 - 
   (949*CA^2*CF*G[0, 1, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (1465*CA*CF^2*G[0, 1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (427*CF^3*G[0, 1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (949*CA^2*CF*zb*G[0, 1, 0, 1, zb]*Zeta[3])/8 - 
   (1465*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Zeta[3])/6 - 
   (427*CF^3*zb*G[0, 1, 0, 1, zb]*Zeta[3])/2 - 
   (1343*CA^2*CF*G[0, 1, 1, 0, zb]*Zeta[3])/12 - 
   (1651*CA*CF^2*G[0, 1, 1, 0, zb]*Zeta[3])/8 - 
   (739*CF^3*G[0, 1, 1, 0, zb]*Zeta[3])/4 - 
   (1343*CA^2*CF*G[0, 1, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (1651*CA*CF^2*G[0, 1, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (739*CF^3*G[0, 1, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (1343*CA^2*CF*zb*G[0, 1, 1, 0, zb]*Zeta[3])/12 - 
   (1651*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Zeta[3])/8 - 
   (739*CF^3*zb*G[0, 1, 1, 0, zb]*Zeta[3])/4 + 
   (121*CA^2*CF*G[0, 1, 1, 1, zb]*Zeta[3])/2 + 
   (1089*CA*CF^2*G[0, 1, 1, 1, zb]*Zeta[3])/8 + 
   (573*CF^3*G[0, 1, 1, 1, zb]*Zeta[3])/4 + 
   (121*CA^2*CF*G[0, 1, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (1089*CA*CF^2*G[0, 1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (573*CF^3*G[0, 1, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (121*CA^2*CF*zb*G[0, 1, 1, 1, zb]*Zeta[3])/2 + 
   (1089*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Zeta[3])/8 + 
   (573*CF^3*zb*G[0, 1, 1, 1, zb]*Zeta[3])/4 + 
   (4787*CA^2*CF*G[1, 0, 0, 0, zb]*Zeta[3])/24 + 
   (9721*CA*CF^2*G[1, 0, 0, 0, zb]*Zeta[3])/24 + 184*CF^3*G[1, 0, 0, 0, zb]*
    Zeta[3] + (4787*CA^2*CF*G[1, 0, 0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (9721*CA*CF^2*G[1, 0, 0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (368*CF^3*G[1, 0, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (4787*CA^2*CF*zb*G[1, 0, 0, 0, zb]*Zeta[3])/24 + 
   (9721*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Zeta[3])/24 + 
   184*CF^3*zb*G[1, 0, 0, 0, zb]*Zeta[3] - 
   (551*CA^2*CF*G[1, 0, 0, 1, zb]*Zeta[3])/4 - 
   (2257*CA*CF^2*G[1, 0, 0, 1, zb]*Zeta[3])/8 - 
   (309*CF^3*G[1, 0, 0, 1, zb]*Zeta[3])/2 - 
   (551*CA^2*CF*G[1, 0, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
   (2257*CA*CF^2*G[1, 0, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (309*CF^3*G[1, 0, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (551*CA^2*CF*zb*G[1, 0, 0, 1, zb]*Zeta[3])/4 - 
   (2257*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Zeta[3])/8 - 
   (309*CF^3*zb*G[1, 0, 0, 1, zb]*Zeta[3])/2 - 
   (398*CA^2*CF*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (1961*CA*CF^2*G[1, 0, 1, 0, zb]*Zeta[3])/8 - 
   (375*CF^3*G[1, 0, 1, 0, zb]*Zeta[3])/2 - 
   (796*CA^2*CF*G[1, 0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (1961*CA*CF^2*G[1, 0, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (375*CF^3*G[1, 0, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (398*CA^2*CF*zb*G[1, 0, 1, 0, zb]*Zeta[3])/3 - 
   (1961*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Zeta[3])/8 - 
   (375*CF^3*zb*G[1, 0, 1, 0, zb]*Zeta[3])/2 + 
   (703*CA^2*CF*G[1, 0, 1, 1, zb]*Zeta[3])/8 + 
   (333*CA*CF^2*G[1, 0, 1, 1, zb]*Zeta[3])/2 + 
   (555*CF^3*G[1, 0, 1, 1, zb]*Zeta[3])/4 + 
   (703*CA^2*CF*G[1, 0, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (333*CA*CF^2*G[1, 0, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (555*CF^3*G[1, 0, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (703*CA^2*CF*zb*G[1, 0, 1, 1, zb]*Zeta[3])/8 + 
   (333*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Zeta[3])/2 + 
   (555*CF^3*zb*G[1, 0, 1, 1, zb]*Zeta[3])/4 - 
   (326*CA^2*CF*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (1891*CA*CF^2*G[1, 1, 0, 0, zb]*Zeta[3])/8 - 138*CF^3*G[1, 1, 0, 0, zb]*
    Zeta[3] - (652*CA^2*CF*G[1, 1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (1891*CA*CF^2*G[1, 1, 0, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (276*CF^3*G[1, 1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (326*CA^2*CF*zb*G[1, 1, 0, 0, zb]*Zeta[3])/3 - 
   (1891*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Zeta[3])/8 - 
   138*CF^3*zb*G[1, 1, 0, 0, zb]*Zeta[3] + 
   (653*CA^2*CF*G[1, 1, 0, 1, zb]*Zeta[3])/8 + 
   (639*CA*CF^2*G[1, 1, 0, 1, zb]*Zeta[3])/4 + 126*CF^3*G[1, 1, 0, 1, zb]*
    Zeta[3] + (653*CA^2*CF*G[1, 1, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (639*CA*CF^2*G[1, 1, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (252*CF^3*G[1, 1, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (653*CA^2*CF*zb*G[1, 1, 0, 1, zb]*Zeta[3])/8 + 
   (639*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Zeta[3])/4 + 
   126*CF^3*zb*G[1, 1, 0, 1, zb]*Zeta[3] + 
   (259*CA^2*CF*G[1, 1, 1, 0, zb]*Zeta[3])/4 + 
   (573*CA*CF^2*G[1, 1, 1, 0, zb]*Zeta[3])/4 + 
   (207*CF^3*G[1, 1, 1, 0, zb]*Zeta[3])/2 + 
   (259*CA^2*CF*G[1, 1, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (573*CA*CF^2*G[1, 1, 1, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (207*CF^3*G[1, 1, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (259*CA^2*CF*zb*G[1, 1, 1, 0, zb]*Zeta[3])/4 + 
   (573*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Zeta[3])/4 + 
   (207*CF^3*zb*G[1, 1, 1, 0, zb]*Zeta[3])/2 - 
   (735*CA^2*CF*G[1, 1, 1, 1, zb]*Zeta[3])/16 - 
   (1503*CA*CF^2*G[1, 1, 1, 1, zb]*Zeta[3])/16 - 
   (621*CF^3*G[1, 1, 1, 1, zb]*Zeta[3])/8 - 
   (735*CA^2*CF*G[1, 1, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (1503*CA*CF^2*G[1, 1, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (621*CF^3*G[1, 1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (735*CA^2*CF*zb*G[1, 1, 1, 1, zb]*Zeta[3])/16 - 
   (1503*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Zeta[3])/16 - 
   (621*CF^3*zb*G[1, 1, 1, 1, zb]*Zeta[3])/8 + 
   (189037*CA^2*CF*Log[Q2dmu2]*Zeta[3])/3456 - 
   (213923*CA*CF^2*Log[Q2dmu2]*Zeta[3])/432 + 
   (22887*CF^3*Log[Q2dmu2]*Zeta[3])/32 + (68423*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/
    1728 + (9467*CF^2*nf*Log[Q2dmu2]*Zeta[3])/432 + 
   (1003*CF*nf^2*Log[Q2dmu2]*Zeta[3])/216 + 
   (22193*CA^2*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/2304 - 
   (2885*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/64 - 
   (3931*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/192 - 
   (10723*CA*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/1152 + 
   (187*CF^2*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/64 + 
   (728393*CA^2*CF*Log[Q2dmu2]*Zeta[3])/(3456*(-1 + zb)) - 
   (1229473*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(1728*(-1 + zb)) + 
   (53159*CF^3*Log[Q2dmu2]*Zeta[3])/(64*(-1 + zb)) + 
   (48553*CA*CF*nf*Log[Q2dmu2]*Zeta[3])/(1728*(-1 + zb)) + 
   (12107*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(864*(-1 + zb)) + 
   (1343*CF*nf^2*Log[Q2dmu2]*Zeta[3])/(216*(-1 + zb)) + 
   (42413*CA^2*CF*Pi^2*Log[Q2dmu2]*Zeta[3])/(1152*(-1 + zb)) - 
   (17585*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(384*(-1 + zb)) - 
   (4963*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(192*(-1 + zb)) - 
   (10723*CA*CF*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/(576*(-1 + zb)) + 
   (187*CF^2*nf*Pi^2*Log[Q2dmu2]*Zeta[3])/(32*(-1 + zb)) + 
   (427009*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3])/3456 - 
   (55169*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/108 + 
   (17285*CF^3*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (29891*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[3])/1728 + 
   (10289*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/432 + 
   (799*CF*nf^2*zb*Log[Q2dmu2]*Zeta[3])/216 + 
   (44009*CA^2*CF*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/2304 - 
   (1799*CA*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/64 - 
   (1013*CF^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/64 - 
   (10723*CA*CF*nf*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/1152 + 
   (187*CF^2*nf*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/64 + 
   (9*CA^2*CF*zb^2*Log[Q2dmu2]*Zeta[3])/16 + 
   (91*CA*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/16 - 
   (35*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/8 - 
   (3*CA*CF*nf*zb^2*Log[Q2dmu2]*Zeta[3])/8 - 
   (3*CA^2*CF*zb^3*Log[Q2dmu2]*Zeta[3])/16 - 
   (9*CA*CF^2*zb^3*Log[Q2dmu2]*Zeta[3])/16 + 
   (5*CF^3*zb^3*Log[Q2dmu2]*Zeta[3])/8 + (CA*CF*nf*zb^3*Log[Q2dmu2]*Zeta[3])/
    8 + (124441*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/576 + 
   (2323*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/36 - 
   (4705*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (20611*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (2213*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/72 - 
   (17*CF*nf^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (215*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (3043*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/96 + 
   (223*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (111335*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(576*(-1 + zb)) + 
   (36707*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(144*(-1 + zb)) - 
   (2885*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (20765*CA*CF*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(288*(-1 + zb)) - 
   (2809*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(72*(-1 + zb)) - 
   (34*CF*nf^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (215*CA^2*CF*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) + 
   (3043*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
   (223*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (73429*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/576 + 
   (12785*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/72 - 
   (1791*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (12871*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/288 - 
   (2135*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/72 - 
   (17*CF*nf^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (215*CA^2*CF*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (3043*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/96 + 
   (223*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   (37517*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/384 - 
   (21337*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (14499*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (9299*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (2459*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/96 + 
   (17*CF*nf^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (1235*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/96 - 
   (1323*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (223*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (41719*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(384*(-1 + zb)) - 
   (54197*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(192*(-1 + zb)) + 
   (9051*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (8785*CA*CF*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(192*(-1 + zb)) + 
   (3343*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(96*(-1 + zb)) + 
   (17*CF*nf^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (1235*CA^2*CF*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) - 
   (1323*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(32*(-1 + zb)) - 
   (223*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (36065*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/384 - 
   (30637*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (12939*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (6143*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/192 + 
   (2807*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/96 + 
   (17*CF*nf^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (1235*CA^2*CF*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/96 - 
   (1323*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/64 - 
   (223*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (3547*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (14611*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   431*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1429*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (47*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (18253*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
   (9587*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
   (563*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (1429*CA*CF*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (94*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (4597*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (7411*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   339*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1429*CA*CF*nf*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (47*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (2465*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (2843*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (717*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (615*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (27*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (1715*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (1199*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (3687*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (615*CA*CF*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (27*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (3437*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (1183*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   264*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (615*CA*CF*nf*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (27*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (2765*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   139*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (2655*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (655*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (65*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (4023*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) - 
   (645*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (1689*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (655*CA*CF*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (47*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (3295*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/32 - 
   (229*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (2475*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (655*CA*CF*nf*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (47*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (2785*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (475*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (4125*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (909*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (195*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (2399*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (567*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(32*(-1 + zb)) + 
   (5067*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (909*CA*CF*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (123*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (4009*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/64 + 
   (307*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (3585*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (909*CA*CF*nf*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/32 + 
   (123*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 - 
   (255*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (703*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   184*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (255*CA^2*CF*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (703*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (368*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (255*CA^2*CF*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (703*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   184*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   91*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1917*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (309*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (182*CA^2*CF*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (1917*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (309*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   91*CA^2*CF*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (1917*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (309*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (707*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1615*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (375*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (707*CA^2*CF*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (1615*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (375*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (707*CA^2*CF*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1615*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (375*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (499*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (525*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (555*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (499*CA^2*CF*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (525*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (555*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (499*CA^2*CF*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (525*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (555*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (837*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1891*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   138*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (837*CA^2*CF*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (1891*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (276*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (837*CA^2*CF*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (1891*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   138*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (599*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (639*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   126*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (599*CA^2*CF*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (639*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (252*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (599*CA^2*CF*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (639*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   126*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (263*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (573*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (207*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (263*CA^2*CF*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (573*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (207*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (263*CA^2*CF*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (573*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (207*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (735*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (1503*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (621*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (735*CA^2*CF*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
   (1503*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
   (621*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (735*CA^2*CF*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (1503*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/16 + 
   (621*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 + 
   (29717*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/768 + 
   (26833*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/384 - 
   (14907*CF^3*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (11003*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/384 - 
   (791*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/192 - 
   (17*CF*nf^2*Log[Q2dmu2]^2*Zeta[3])/24 + 
   (965*CA^2*CF*Pi^2*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (1405*CA*CF^2*Pi^2*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (223*CF^3*Pi^2*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (13975*CA^2*CF*Log[Q2dmu2]^2*Zeta[3])/(768*(-1 + zb)) + 
   (54509*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/(384*(-1 + zb)) - 
   (9051*CF^3*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (11953*CA*CF*nf*Log[Q2dmu2]^2*Zeta[3])/(384*(-1 + zb)) - 
   (559*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/(192*(-1 + zb)) - 
   (17*CF*nf^2*Log[Q2dmu2]^2*Zeta[3])/(12*(-1 + zb)) + 
   (965*CA^2*CF*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(64*(-1 + zb)) + 
   (1405*CA*CF^2*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(64*(-1 + zb)) + 
   (223*CF^3*Pi^2*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) + 
   (9809*CA^2*CF*zb*Log[Q2dmu2]^2*Zeta[3])/768 + 
   (37441*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/384 - 
   (11439*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (6647*CA*CF*nf*zb*Log[Q2dmu2]^2*Zeta[3])/384 - 
   (875*CF^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/192 - 
   (17*CF*nf^2*zb*Log[Q2dmu2]^2*Zeta[3])/24 + 
   (965*CA^2*CF*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (1405*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/128 + 
   (223*CF^3*Pi^2*zb*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (2403*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (2347*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (1293*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (645*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (29*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (3213*CA^2*CF*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) + 
   (115*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (1689*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (645*CA*CF*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (29*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) - 
   (3423*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/64 + 
   (847*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (1017*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (645*CA*CF*nf*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (29*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (2481*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (519*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (3969*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (909*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (123*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 + 
   (2403*CA^2*CF*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (567*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(64*(-1 + zb)) - 
   (5067*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (909*CA*CF*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (123*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (4653*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/128 - 
   (237*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (3429*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (909*CA*CF*nf*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/64 - 
   (123*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (141*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (411*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   69*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (141*CA^2*CF*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) - 
   (411*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) - 
   (138*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (141*CA^2*CF*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (411*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   69*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (393*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (267*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   63*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (393*CA^2*CF*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (267*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) + 
   (126*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
   (393*CA^2*CF*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (267*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   63*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2*Zeta[3] + 
   (501*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (573*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (207*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (501*CA^2*CF*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (573*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (207*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) + 
   (501*CA^2*CF*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (573*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (207*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (735*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (1503*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (621*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (735*CA^2*CF*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) - 
   (1503*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) - 
   (621*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (735*CA^2*CF*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (1503*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (621*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 - 
   (675*CA^2*CF*Log[Q2dmu2]^3*Zeta[3])/128 + 14*CA*CF^2*Log[Q2dmu2]^3*
    Zeta[3] + (1293*CF^3*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (363*CA*CF*nf*Log[Q2dmu2]^3*Zeta[3])/64 - 
   (7*CF^2*nf*Log[Q2dmu2]^3*Zeta[3])/32 - (585*CA^2*CF*Log[Q2dmu2]^3*Zeta[3])/
    (32*(-1 + zb)) + (169*CA*CF^2*Log[Q2dmu2]^3*Zeta[3])/(64*(-1 + zb)) + 
   (1689*CF^3*Log[Q2dmu2]^3*Zeta[3])/(32*(-1 + zb)) + 
   (363*CA*CF*nf*Log[Q2dmu2]^3*Zeta[3])/(32*(-1 + zb)) - 
   (7*CF^2*nf*Log[Q2dmu2]^3*Zeta[3])/(16*(-1 + zb)) - 
   (1371*CA^2*CF*zb*Log[Q2dmu2]^3*Zeta[3])/128 + 
   (47*CA*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (1017*CF^3*zb*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (363*CA*CF*nf*zb*Log[Q2dmu2]^3*Zeta[3])/64 - 
   (7*CF^2*nf*zb*Log[Q2dmu2]^3*Zeta[3])/32 - 
   (135*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (345*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (69*CF^3*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (135*CA^2*CF*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) - 
   (345*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) - 
   (69*CF^3*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/(2*(-1 + zb)) - 
   (135*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (345*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (69*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3*Zeta[3])/4 + 
   (243*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (501*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (207*CF^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 + 
   (243*CA^2*CF*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(16*(-1 + zb)) + 
   (501*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(16*(-1 + zb)) + 
   (207*CF^3*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) + 
   (243*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (501*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/32 + 
   (207*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (135*CA^2*CF*Log[Q2dmu2]^4*Zeta[3])/64 - 
   (495*CA*CF^2*Log[Q2dmu2]^4*Zeta[3])/128 - (207*CF^3*Log[Q2dmu2]^4*Zeta[3])/
    64 - (135*CA^2*CF*Log[Q2dmu2]^4*Zeta[3])/(32*(-1 + zb)) - 
   (495*CA*CF^2*Log[Q2dmu2]^4*Zeta[3])/(64*(-1 + zb)) - 
   (207*CF^3*Log[Q2dmu2]^4*Zeta[3])/(32*(-1 + zb)) - 
   (135*CA^2*CF*zb*Log[Q2dmu2]^4*Zeta[3])/64 - 
   (495*CA*CF^2*zb*Log[Q2dmu2]^4*Zeta[3])/128 - 
   (207*CF^3*zb*Log[Q2dmu2]^4*Zeta[3])/64 + (59*CA^2*CF*Zeta[3]^2)/24 + 
   (15811*CA*CF^2*Zeta[3]^2)/576 + (4377*CF^3*Zeta[3]^2)/32 + 
   (4543*CA*CF*nf*Zeta[3]^2)/192 - (1859*CF^2*nf*Zeta[3]^2)/288 - 
   (6231*CA^2*CF*Zeta[3]^2)/(128*(-1 + zb)) - (2095*CA*CF^2*Zeta[3]^2)/
    (144*(-1 + zb)) + (5699*CF^3*Zeta[3]^2)/(32*(-1 + zb)) + 
   (4543*CA*CF*nf*Zeta[3]^2)/(96*(-1 + zb)) - (1859*CF^2*nf*Zeta[3]^2)/
    (144*(-1 + zb)) - (2149*CA^2*CF*zb*Zeta[3]^2)/96 - 
   (653*CA*CF^2*zb*Zeta[3]^2)/576 + (3437*CF^3*zb*Zeta[3]^2)/32 + 
   (4543*CA*CF*nf*zb*Zeta[3]^2)/192 - (1859*CF^2*nf*zb*Zeta[3]^2)/288 - 
   (5081*CA^2*CF*G[0, zb]*Zeta[3]^2)/96 - (2993*CA*CF^2*G[0, zb]*Zeta[3]^2)/
    48 - (235*CF^3*G[0, zb]*Zeta[3]^2)/4 - (5081*CA^2*CF*G[0, zb]*Zeta[3]^2)/
    (48*(-1 + zb)) - (2993*CA*CF^2*G[0, zb]*Zeta[3]^2)/(24*(-1 + zb)) - 
   (235*CF^3*G[0, zb]*Zeta[3]^2)/(2*(-1 + zb)) - 
   (5081*CA^2*CF*zb*G[0, zb]*Zeta[3]^2)/96 - 
   (2993*CA*CF^2*zb*G[0, zb]*Zeta[3]^2)/48 - (235*CF^3*zb*G[0, zb]*Zeta[3]^2)/
    4 + (2489*CA^2*CF*G[1, zb]*Zeta[3]^2)/64 + 
   (1775*CA*CF^2*G[1, zb]*Zeta[3]^2)/48 + (705*CF^3*G[1, zb]*Zeta[3]^2)/16 + 
   (2489*CA^2*CF*G[1, zb]*Zeta[3]^2)/(32*(-1 + zb)) + 
   (1775*CA*CF^2*G[1, zb]*Zeta[3]^2)/(24*(-1 + zb)) + 
   (705*CF^3*G[1, zb]*Zeta[3]^2)/(8*(-1 + zb)) + 
   (2489*CA^2*CF*zb*G[1, zb]*Zeta[3]^2)/64 + 
   (1775*CA*CF^2*zb*G[1, zb]*Zeta[3]^2)/48 + (705*CF^3*zb*G[1, zb]*Zeta[3]^2)/
    16 - (2551*CA^2*CF*Log[Q2dmu2]*Zeta[3]^2)/64 - 
   (65*CA*CF^2*Log[Q2dmu2]*Zeta[3]^2)/2 - (705*CF^3*Log[Q2dmu2]*Zeta[3]^2)/
    16 - (2551*CA^2*CF*Log[Q2dmu2]*Zeta[3]^2)/(32*(-1 + zb)) - 
   (65*CA*CF^2*Log[Q2dmu2]*Zeta[3]^2)/(-1 + zb) - 
   (705*CF^3*Log[Q2dmu2]*Zeta[3]^2)/(8*(-1 + zb)) - 
   (2551*CA^2*CF*zb*Log[Q2dmu2]*Zeta[3]^2)/64 - 
   (65*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3]^2)/2 - 
   (705*CF^3*zb*Log[Q2dmu2]*Zeta[3]^2)/16 + (2818123*CA^2*CF*Zeta[5])/5760 - 
   (1371331*CA*CF^2*Zeta[5])/2880 - (45989*CF^3*Zeta[5])/160 - 
   (48127*CA*CF*nf*Zeta[5])/576 - (5151*CF^2*nf*Zeta[5])/160 - 
   (281*CF*nf^2*Zeta[5])/180 + (3133*CA^2*CF*Pi^2*Zeta[5])/180 + 
   (1666*CA*CF^2*Pi^2*Zeta[5])/45 + (873*CF^3*Pi^2*Zeta[5])/160 + 
   (3100301*CA^2*CF*Zeta[5])/(5760*(-1 + zb)) - (1120031*CA*CF^2*Zeta[5])/
    (2880*(-1 + zb)) - (5883*CF^3*Zeta[5])/(16*(-1 + zb)) - 
   (255769*CA*CF*nf*Zeta[5])/(2880*(-1 + zb)) - (6767*CF^2*nf*Zeta[5])/
    (160*(-1 + zb)) - (281*CF*nf^2*Zeta[5])/(90*(-1 + zb)) + 
   (3133*CA^2*CF*Pi^2*Zeta[5])/(90*(-1 + zb)) + (3332*CA*CF^2*Pi^2*Zeta[5])/
    (45*(-1 + zb)) + (873*CF^3*Pi^2*Zeta[5])/(80*(-1 + zb)) + 
   (1997527*CA^2*CF*zb*Zeta[5])/5760 - (773779*CA*CF^2*zb*Zeta[5])/2880 - 
   (29583*CF^3*zb*Zeta[5])/160 - (161879*CA*CF*nf*zb*Zeta[5])/2880 - 
   (5011*CF^2*nf*zb*Zeta[5])/160 - (281*CF*nf^2*zb*Zeta[5])/180 + 
   (3133*CA^2*CF*Pi^2*zb*Zeta[5])/180 + (1666*CA*CF^2*Pi^2*zb*Zeta[5])/45 + 
   (873*CF^3*Pi^2*zb*Zeta[5])/160 - (37407*CA^2*CF*G[0, zb]*Zeta[5])/160 + 
   (9127*CA*CF^2*G[0, zb]*Zeta[5])/15 + (5499*CF^3*G[0, zb]*Zeta[5])/20 + 
   (16037*CA*CF*nf*G[0, zb]*Zeta[5])/240 + (63*CF^2*nf*G[0, zb]*Zeta[5])/4 - 
   (66257*CA^2*CF*G[0, zb]*Zeta[5])/(120*(-1 + zb)) + 
   (47927*CA*CF^2*G[0, zb]*Zeta[5])/(80*(-1 + zb)) + 
   (1443*CF^3*G[0, zb]*Zeta[5])/(4*(-1 + zb)) + 
   (16037*CA*CF*nf*G[0, zb]*Zeta[5])/(120*(-1 + zb)) + 
   (63*CF^2*nf*G[0, zb]*Zeta[5])/(2*(-1 + zb)) - 
   (25895*CA^2*CF*zb*G[0, zb]*Zeta[5])/96 + 
   (1601*CA*CF^2*zb*G[0, zb]*Zeta[5])/4 + (867*CF^3*zb*G[0, zb]*Zeta[5])/4 + 
   (16037*CA*CF*nf*zb*G[0, zb]*Zeta[5])/240 + 
   (63*CF^2*nf*zb*G[0, zb]*Zeta[5])/4 + (161029*CA^2*CF*G[1, zb]*Zeta[5])/
    960 - (183167*CA*CF^2*G[1, zb]*Zeta[5])/480 - 
   (3673*CF^3*G[1, zb]*Zeta[5])/20 - (6839*CA*CF*nf*G[1, zb]*Zeta[5])/160 - 
   (269*CF^2*nf*G[1, zb]*Zeta[5])/16 + (57261*CA^2*CF*G[1, zb]*Zeta[5])/
    (160*(-1 + zb)) - (3469*CA*CF^2*G[1, zb]*Zeta[5])/(10*(-1 + zb)) - 
   (4329*CF^3*G[1, zb]*Zeta[5])/(16*(-1 + zb)) - 
   (6839*CA*CF*nf*G[1, zb]*Zeta[5])/(80*(-1 + zb)) - 
   (173*CF^2*nf*G[1, zb]*Zeta[5])/(8*(-1 + zb)) + 
   (102031*CA^2*CF*zb*G[1, zb]*Zeta[5])/960 - 
   (104687*CA*CF^2*zb*G[1, zb]*Zeta[5])/480 - 273*CF^3*zb*G[1, zb]*Zeta[5] - 
   (6839*CA*CF*nf*zb*G[1, zb]*Zeta[5])/160 - 
   (173*CF^2*nf*zb*G[1, zb]*Zeta[5])/16 - (9851*CA^2*CF*G[0, 0, zb]*Zeta[5])/
    60 - (5867*CA*CF^2*G[0, 0, zb]*Zeta[5])/12 - 
   (582*CF^3*G[0, 0, zb]*Zeta[5])/5 - (9851*CA^2*CF*G[0, 0, zb]*Zeta[5])/
    (30*(-1 + zb)) - (5867*CA*CF^2*G[0, 0, zb]*Zeta[5])/(6*(-1 + zb)) - 
   (1164*CF^3*G[0, 0, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (9851*CA^2*CF*zb*G[0, 0, zb]*Zeta[5])/60 - 
   (5867*CA*CF^2*zb*G[0, 0, zb]*Zeta[5])/12 - 
   (582*CF^3*zb*G[0, 0, zb]*Zeta[5])/5 + (2621*CA^2*CF*G[0, 1, zb]*Zeta[5])/
    24 + (61697*CA*CF^2*G[0, 1, zb]*Zeta[5])/240 + 
   (3341*CF^3*G[0, 1, zb]*Zeta[5])/20 + (2621*CA^2*CF*G[0, 1, zb]*Zeta[5])/
    (12*(-1 + zb)) + (61697*CA*CF^2*G[0, 1, zb]*Zeta[5])/(120*(-1 + zb)) + 
   (3341*CF^3*G[0, 1, zb]*Zeta[5])/(10*(-1 + zb)) + 
   (2621*CA^2*CF*zb*G[0, 1, zb]*Zeta[5])/24 + 
   (61697*CA*CF^2*zb*G[0, 1, zb]*Zeta[5])/240 + 
   (3341*CF^3*zb*G[0, 1, zb]*Zeta[5])/20 + (2965*CA^2*CF*G[1, 0, zb]*Zeta[5])/
    24 + (12957*CA*CF^2*G[1, 0, zb]*Zeta[5])/40 + 
   (873*CF^3*G[1, 0, zb]*Zeta[5])/10 + (2965*CA^2*CF*G[1, 0, zb]*Zeta[5])/
    (12*(-1 + zb)) + (12957*CA*CF^2*G[1, 0, zb]*Zeta[5])/(20*(-1 + zb)) + 
   (873*CF^3*G[1, 0, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (2965*CA^2*CF*zb*G[1, 0, zb]*Zeta[5])/24 + 
   (12957*CA*CF^2*zb*G[1, 0, zb]*Zeta[5])/40 + 
   (873*CF^3*zb*G[1, 0, zb]*Zeta[5])/10 - (4637*CA^2*CF*G[1, 1, zb]*Zeta[5])/
    80 - (393*CA*CF^2*G[1, 1, zb]*Zeta[5])/2 - 
   (2619*CF^3*G[1, 1, zb]*Zeta[5])/40 - (4637*CA^2*CF*G[1, 1, zb]*Zeta[5])/
    (40*(-1 + zb)) - (393*CA*CF^2*G[1, 1, zb]*Zeta[5])/(-1 + zb) - 
   (2619*CF^3*G[1, 1, zb]*Zeta[5])/(20*(-1 + zb)) - 
   (4637*CA^2*CF*zb*G[1, 1, zb]*Zeta[5])/80 - 
   (393*CA*CF^2*zb*G[1, 1, zb]*Zeta[5])/2 - 
   (2619*CF^3*zb*G[1, 1, zb]*Zeta[5])/40 - 
   (52897*CA^2*CF*Log[Q2dmu2]*Zeta[5])/320 + 
   (53743*CA*CF^2*Log[Q2dmu2]*Zeta[5])/160 + (16497*CF^3*Log[Q2dmu2]*Zeta[5])/
    80 + (6563*CA*CF*nf*Log[Q2dmu2]*Zeta[5])/160 + 
   (141*CF^2*nf*Log[Q2dmu2]*Zeta[5])/16 - (10801*CA^2*CF*Log[Q2dmu2]*Zeta[5])/
    (32*(-1 + zb)) + (12431*CA*CF^2*Log[Q2dmu2]*Zeta[5])/(40*(-1 + zb)) + 
   (4329*CF^3*Log[Q2dmu2]*Zeta[5])/(16*(-1 + zb)) + 
   (6563*CA*CF*nf*Log[Q2dmu2]*Zeta[5])/(80*(-1 + zb)) + 
   (141*CF^2*nf*Log[Q2dmu2]*Zeta[5])/(8*(-1 + zb)) - 
   (55431*CA^2*CF*zb*Log[Q2dmu2]*Zeta[5])/320 + 
   (6743*CA*CF^2*zb*Log[Q2dmu2]*Zeta[5])/32 + 
   (2601*CF^3*zb*Log[Q2dmu2]*Zeta[5])/16 + 
   (6563*CA*CF*nf*zb*Log[Q2dmu2]*Zeta[5])/160 + 
   (141*CF^2*nf*zb*Log[Q2dmu2]*Zeta[5])/16 - 
   (1199*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (1441*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (873*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 - 
   (1199*CA^2*CF*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(10*(-1 + zb)) - 
   (2882*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (873*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
   (1199*CA^2*CF*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/20 - 
   (1441*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/5 - 
   (873*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[5])/10 + 
   (4359*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[5])/80 + 
   (393*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/2 + 
   (2619*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/40 + 
   (4359*CA^2*CF*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(40*(-1 + zb)) + 
   (393*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(-1 + zb) + 
   (2619*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) + 
   (4359*CA^2*CF*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/80 + 
   (393*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/2 + 
   (2619*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[5])/40 - 
   (1209*CA^2*CF*Log[Q2dmu2]^2*Zeta[5])/160 - 
   (6993*CA*CF^2*Log[Q2dmu2]^2*Zeta[5])/80 - 
   (2619*CF^3*Log[Q2dmu2]^2*Zeta[5])/80 - 
   (1209*CA^2*CF*Log[Q2dmu2]^2*Zeta[5])/(80*(-1 + zb)) - 
   (6993*CA*CF^2*Log[Q2dmu2]^2*Zeta[5])/(40*(-1 + zb)) - 
   (2619*CF^3*Log[Q2dmu2]^2*Zeta[5])/(40*(-1 + zb)) - 
   (1209*CA^2*CF*zb*Log[Q2dmu2]^2*Zeta[5])/160 - 
   (6993*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[5])/80 - 
   (2619*CF^3*zb*Log[Q2dmu2]^2*Zeta[5])/80 - (11419*CA^2*CF*Zeta[7])/192 - 
   (175373*CA*CF^2*Zeta[7])/448 - (1621*CF^3*Zeta[7])/28 - 
   (11419*CA^2*CF*Zeta[7])/(96*(-1 + zb)) - (175373*CA*CF^2*Zeta[7])/
    (224*(-1 + zb)) - (1621*CF^3*Zeta[7])/(14*(-1 + zb)) - 
   (11419*CA^2*CF*zb*Zeta[7])/192 - (175373*CA*CF^2*zb*Zeta[7])/448 - 
   (1621*CF^3*zb*Zeta[7])/28)


==> anc/XS_Higgs_qqbar_R.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-2*CF^2)/3 - (2*CF^2)/(3*(-1 + zb)) - (2*CF^2*zb)/3 - (2*CF^2*zb^2)/3 + 
 ep*((-4*CF^2)/9 - (4*CF^2)/(9*(-1 + zb)) - (4*CF^2*zb)/9 - (4*CF^2*zb^2)/9 + 
   (4*CF^2*G[0, zb])/3 + (4*CF^2*G[0, zb])/(3*(-1 + zb)) + 
   (4*CF^2*zb*G[0, zb])/3 + (4*CF^2*zb^2*G[0, zb])/3 - (2*CF^2*G[1, zb])/3 - 
   (2*CF^2*G[1, zb])/(3*(-1 + zb)) - (2*CF^2*zb*G[1, zb])/3 - 
   (2*CF^2*zb^2*G[1, zb])/3 + (2*CF^2*Log[Q2dmu2])/3 + 
   (2*CF^2*Log[Q2dmu2])/(3*(-1 + zb)) + (2*CF^2*zb*Log[Q2dmu2])/3 + 
   (2*CF^2*zb^2*Log[Q2dmu2])/3) + 
 ep^2*((-26*CF^2)/27 + (CF^2*Pi^2)/6 - (26*CF^2)/(27*(-1 + zb)) + 
   (CF^2*Pi^2)/(6*(-1 + zb)) - (26*CF^2*zb)/27 + (CF^2*Pi^2*zb)/6 - 
   (26*CF^2*zb^2)/27 + (CF^2*Pi^2*zb^2)/6 + (8*CF^2*G[0, zb])/9 + 
   (8*CF^2*G[0, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[0, zb])/9 + 
   (8*CF^2*zb^2*G[0, zb])/9 - (4*CF^2*G[1, zb])/9 - 
   (4*CF^2*G[1, zb])/(9*(-1 + zb)) - (4*CF^2*zb*G[1, zb])/9 - 
   (4*CF^2*zb^2*G[1, zb])/9 - (8*CF^2*G[0, 0, zb])/3 - 
   (8*CF^2*G[0, 0, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[0, 0, zb])/3 - 
   (8*CF^2*zb^2*G[0, 0, zb])/3 + (4*CF^2*G[0, 1, zb])/3 + 
   (4*CF^2*G[0, 1, zb])/(3*(-1 + zb)) + (4*CF^2*zb*G[0, 1, zb])/3 + 
   (4*CF^2*zb^2*G[0, 1, zb])/3 + (4*CF^2*G[1, 0, zb])/3 + 
   (4*CF^2*G[1, 0, zb])/(3*(-1 + zb)) + (4*CF^2*zb*G[1, 0, zb])/3 + 
   (4*CF^2*zb^2*G[1, 0, zb])/3 - (2*CF^2*G[1, 1, zb])/3 - 
   (2*CF^2*G[1, 1, zb])/(3*(-1 + zb)) - (2*CF^2*zb*G[1, 1, zb])/3 - 
   (2*CF^2*zb^2*G[1, 1, zb])/3 + (4*CF^2*Log[Q2dmu2])/9 + 
   (4*CF^2*Log[Q2dmu2])/(9*(-1 + zb)) + (4*CF^2*zb*Log[Q2dmu2])/9 + 
   (4*CF^2*zb^2*Log[Q2dmu2])/9 - (4*CF^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, zb]*Log[Q2dmu2])/3 - (4*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/
    3 + (2*CF^2*G[1, zb]*Log[Q2dmu2])/3 + (2*CF^2*G[1, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 - (CF^2*Log[Q2dmu2]^2)/3 - 
   (CF^2*Log[Q2dmu2]^2)/(3*(-1 + zb)) - (CF^2*zb*Log[Q2dmu2]^2)/3 - 
   (CF^2*zb^2*Log[Q2dmu2]^2)/3) + 
 ep^3*((-160*CF^2)/81 + (CF^2*Pi^2)/9 - (160*CF^2)/(81*(-1 + zb)) + 
   (CF^2*Pi^2)/(9*(-1 + zb)) - (160*CF^2*zb)/81 + (CF^2*Pi^2*zb)/9 - 
   (160*CF^2*zb^2)/81 + (CF^2*Pi^2*zb^2)/9 + (52*CF^2*G[0, zb])/27 - 
   (CF^2*Pi^2*G[0, zb])/3 + (52*CF^2*G[0, zb])/(27*(-1 + zb)) - 
   (CF^2*Pi^2*G[0, zb])/(3*(-1 + zb)) + (52*CF^2*zb*G[0, zb])/27 - 
   (CF^2*Pi^2*zb*G[0, zb])/3 + (52*CF^2*zb^2*G[0, zb])/27 - 
   (CF^2*Pi^2*zb^2*G[0, zb])/3 - (26*CF^2*G[1, zb])/27 + 
   (CF^2*Pi^2*G[1, zb])/6 - (26*CF^2*G[1, zb])/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, zb])/(6*(-1 + zb)) - (26*CF^2*zb*G[1, zb])/27 + 
   (CF^2*Pi^2*zb*G[1, zb])/6 - (26*CF^2*zb^2*G[1, zb])/27 + 
   (CF^2*Pi^2*zb^2*G[1, zb])/6 - (16*CF^2*G[0, 0, zb])/9 - 
   (16*CF^2*G[0, 0, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[0, 0, zb])/9 - 
   (16*CF^2*zb^2*G[0, 0, zb])/9 + (8*CF^2*G[0, 1, zb])/9 + 
   (8*CF^2*G[0, 1, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[0, 1, zb])/9 + 
   (8*CF^2*zb^2*G[0, 1, zb])/9 + (8*CF^2*G[1, 0, zb])/9 + 
   (8*CF^2*G[1, 0, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[1, 0, zb])/9 + 
   (8*CF^2*zb^2*G[1, 0, zb])/9 - (4*CF^2*G[1, 1, zb])/9 - 
   (4*CF^2*G[1, 1, zb])/(9*(-1 + zb)) - (4*CF^2*zb*G[1, 1, zb])/9 - 
   (4*CF^2*zb^2*G[1, 1, zb])/9 + (16*CF^2*G[0, 0, 0, zb])/3 + 
   (16*CF^2*G[0, 0, 0, zb])/(3*(-1 + zb)) + (16*CF^2*zb*G[0, 0, 0, zb])/3 + 
   (16*CF^2*zb^2*G[0, 0, 0, zb])/3 - (8*CF^2*G[0, 0, 1, zb])/3 - 
   (8*CF^2*G[0, 0, 1, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[0, 0, 1, zb])/3 - 
   (8*CF^2*zb^2*G[0, 0, 1, zb])/3 - (8*CF^2*G[0, 1, 0, zb])/3 - 
   (8*CF^2*G[0, 1, 0, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[0, 1, 0, zb])/3 - 
   (8*CF^2*zb^2*G[0, 1, 0, zb])/3 + (4*CF^2*G[0, 1, 1, zb])/3 + 
   (4*CF^2*G[0, 1, 1, zb])/(3*(-1 + zb)) + (4*CF^2*zb*G[0, 1, 1, zb])/3 + 
   (4*CF^2*zb^2*G[0, 1, 1, zb])/3 - (8*CF^2*G[1, 0, 0, zb])/3 - 
   (8*CF^2*G[1, 0, 0, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[1, 0, 0, zb])/3 - 
   (8*CF^2*zb^2*G[1, 0, 0, zb])/3 + (4*CF^2*G[1, 0, 1, zb])/3 + 
   (4*CF^2*G[1, 0, 1, zb])/(3*(-1 + zb)) + (4*CF^2*zb*G[1, 0, 1, zb])/3 + 
   (4*CF^2*zb^2*G[1, 0, 1, zb])/3 + (4*CF^2*G[1, 1, 0, zb])/3 + 
   (4*CF^2*G[1, 1, 0, zb])/(3*(-1 + zb)) + (4*CF^2*zb*G[1, 1, 0, zb])/3 + 
   (4*CF^2*zb^2*G[1, 1, 0, zb])/3 - (2*CF^2*G[1, 1, 1, zb])/3 - 
   (2*CF^2*G[1, 1, 1, zb])/(3*(-1 + zb)) - (2*CF^2*zb*G[1, 1, 1, zb])/3 - 
   (2*CF^2*zb^2*G[1, 1, 1, zb])/3 + (26*CF^2*Log[Q2dmu2])/27 - 
   (CF^2*Pi^2*Log[Q2dmu2])/6 + (26*CF^2*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (CF^2*Pi^2*Log[Q2dmu2])/(6*(-1 + zb)) + (26*CF^2*zb*Log[Q2dmu2])/27 - 
   (CF^2*Pi^2*zb*Log[Q2dmu2])/6 + (26*CF^2*zb^2*Log[Q2dmu2])/27 - 
   (CF^2*Pi^2*zb^2*Log[Q2dmu2])/6 - (8*CF^2*G[0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[0, zb]*Log[Q2dmu2])/9 - (8*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/
    9 + (4*CF^2*G[1, zb]*Log[Q2dmu2])/9 + (4*CF^2*G[1, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) + (4*CF^2*zb*G[1, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + (8*CF^2*G[0, 0, zb]*Log[Q2dmu2])/
    3 + (8*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 - (4*CF^2*G[0, 1, zb]*Log[Q2dmu2])/
    3 - (4*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - (4*CF^2*G[1, 0, zb]*Log[Q2dmu2])/
    3 - (4*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 + (2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/
    3 + (2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - (2*CF^2*Log[Q2dmu2]^2)/9 - 
   (2*CF^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) - (2*CF^2*zb*Log[Q2dmu2]^2)/9 - 
   (2*CF^2*zb^2*Log[Q2dmu2]^2)/9 + (2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 - (CF^2*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   (CF^2*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3 - (CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/
    3 + (CF^2*Log[Q2dmu2]^3)/9 + (CF^2*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (CF^2*zb*Log[Q2dmu2]^3)/9 + (CF^2*zb^2*Log[Q2dmu2]^3)/9 + 
   (14*CF^2*Zeta[3])/9 + (14*CF^2*Zeta[3])/(9*(-1 + zb)) + 
   (14*CF^2*zb*Zeta[3])/9 + (14*CF^2*zb^2*Zeta[3])/9) + 
 ep^4*((-968*CF^2)/243 + (13*CF^2*Pi^2)/54 + (CF^2*Pi^4)/144 - 
   (968*CF^2)/(243*(-1 + zb)) + (13*CF^2*Pi^2)/(54*(-1 + zb)) + 
   (CF^2*Pi^4)/(144*(-1 + zb)) - (968*CF^2*zb)/243 + (13*CF^2*Pi^2*zb)/54 + 
   (CF^2*Pi^4*zb)/144 - (968*CF^2*zb^2)/243 + (13*CF^2*Pi^2*zb^2)/54 + 
   (CF^2*Pi^4*zb^2)/144 + (320*CF^2*G[0, zb])/81 - (2*CF^2*Pi^2*G[0, zb])/9 + 
   (320*CF^2*G[0, zb])/(81*(-1 + zb)) - (2*CF^2*Pi^2*G[0, zb])/
    (9*(-1 + zb)) + (320*CF^2*zb*G[0, zb])/81 - (2*CF^2*Pi^2*zb*G[0, zb])/9 + 
   (320*CF^2*zb^2*G[0, zb])/81 - (2*CF^2*Pi^2*zb^2*G[0, zb])/9 - 
   (160*CF^2*G[1, zb])/81 + (CF^2*Pi^2*G[1, zb])/9 - 
   (160*CF^2*G[1, zb])/(81*(-1 + zb)) + (CF^2*Pi^2*G[1, zb])/(9*(-1 + zb)) - 
   (160*CF^2*zb*G[1, zb])/81 + (CF^2*Pi^2*zb*G[1, zb])/9 - 
   (160*CF^2*zb^2*G[1, zb])/81 + (CF^2*Pi^2*zb^2*G[1, zb])/9 - 
   (104*CF^2*G[0, 0, zb])/27 + (2*CF^2*Pi^2*G[0, 0, zb])/3 - 
   (104*CF^2*G[0, 0, zb])/(27*(-1 + zb)) + (2*CF^2*Pi^2*G[0, 0, zb])/
    (3*(-1 + zb)) - (104*CF^2*zb*G[0, 0, zb])/27 + 
   (2*CF^2*Pi^2*zb*G[0, 0, zb])/3 - (104*CF^2*zb^2*G[0, 0, zb])/27 + 
   (2*CF^2*Pi^2*zb^2*G[0, 0, zb])/3 + (52*CF^2*G[0, 1, zb])/27 - 
   (CF^2*Pi^2*G[0, 1, zb])/3 + (52*CF^2*G[0, 1, zb])/(27*(-1 + zb)) - 
   (CF^2*Pi^2*G[0, 1, zb])/(3*(-1 + zb)) + (52*CF^2*zb*G[0, 1, zb])/27 - 
   (CF^2*Pi^2*zb*G[0, 1, zb])/3 + (52*CF^2*zb^2*G[0, 1, zb])/27 - 
   (CF^2*Pi^2*zb^2*G[0, 1, zb])/3 + (52*CF^2*G[1, 0, zb])/27 - 
   (CF^2*Pi^2*G[1, 0, zb])/3 + (52*CF^2*G[1, 0, zb])/(27*(-1 + zb)) - 
   (CF^2*Pi^2*G[1, 0, zb])/(3*(-1 + zb)) + (52*CF^2*zb*G[1, 0, zb])/27 - 
   (CF^2*Pi^2*zb*G[1, 0, zb])/3 + (52*CF^2*zb^2*G[1, 0, zb])/27 - 
   (CF^2*Pi^2*zb^2*G[1, 0, zb])/3 - (26*CF^2*G[1, 1, zb])/27 + 
   (CF^2*Pi^2*G[1, 1, zb])/6 - (26*CF^2*G[1, 1, zb])/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, 1, zb])/(6*(-1 + zb)) - (26*CF^2*zb*G[1, 1, zb])/27 + 
   (CF^2*Pi^2*zb*G[1, 1, zb])/6 - (26*CF^2*zb^2*G[1, 1, zb])/27 + 
   (CF^2*Pi^2*zb^2*G[1, 1, zb])/6 + (32*CF^2*G[0, 0, 0, zb])/9 + 
   (32*CF^2*G[0, 0, 0, zb])/(9*(-1 + zb)) + (32*CF^2*zb*G[0, 0, 0, zb])/9 + 
   (32*CF^2*zb^2*G[0, 0, 0, zb])/9 - (16*CF^2*G[0, 0, 1, zb])/9 - 
   (16*CF^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[0, 0, 1, zb])/9 - 
   (16*CF^2*zb^2*G[0, 0, 1, zb])/9 - (16*CF^2*G[0, 1, 0, zb])/9 - 
   (16*CF^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[0, 1, 0, zb])/9 - 
   (16*CF^2*zb^2*G[0, 1, 0, zb])/9 + (8*CF^2*G[0, 1, 1, zb])/9 + 
   (8*CF^2*G[0, 1, 1, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[0, 1, 1, zb])/9 + 
   (8*CF^2*zb^2*G[0, 1, 1, zb])/9 - (16*CF^2*G[1, 0, 0, zb])/9 - 
   (16*CF^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[1, 0, 0, zb])/9 - 
   (16*CF^2*zb^2*G[1, 0, 0, zb])/9 + (8*CF^2*G[1, 0, 1, zb])/9 + 
   (8*CF^2*G[1, 0, 1, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[1, 0, 1, zb])/9 + 
   (8*CF^2*zb^2*G[1, 0, 1, zb])/9 + (8*CF^2*G[1, 1, 0, zb])/9 + 
   (8*CF^2*G[1, 1, 0, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[1, 1, 0, zb])/9 + 
   (8*CF^2*zb^2*G[1, 1, 0, zb])/9 - (4*CF^2*G[1, 1, 1, zb])/9 - 
   (4*CF^2*G[1, 1, 1, zb])/(9*(-1 + zb)) - (4*CF^2*zb*G[1, 1, 1, zb])/9 - 
   (4*CF^2*zb^2*G[1, 1, 1, zb])/9 - (32*CF^2*G[0, 0, 0, 0, zb])/3 - 
   (32*CF^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - (32*CF^2*zb*G[0, 0, 0, 0, zb])/
    3 - (32*CF^2*zb^2*G[0, 0, 0, 0, zb])/3 + (16*CF^2*G[0, 0, 0, 1, zb])/3 + 
   (16*CF^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + (16*CF^2*zb*G[0, 0, 0, 1, zb])/
    3 + (16*CF^2*zb^2*G[0, 0, 0, 1, zb])/3 + (16*CF^2*G[0, 0, 1, 0, zb])/3 + 
   (16*CF^2*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) + (16*CF^2*zb*G[0, 0, 1, 0, zb])/
    3 + (16*CF^2*zb^2*G[0, 0, 1, 0, zb])/3 - (8*CF^2*G[0, 0, 1, 1, zb])/3 - 
   (8*CF^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[0, 0, 1, 1, zb])/
    3 - (8*CF^2*zb^2*G[0, 0, 1, 1, zb])/3 + (16*CF^2*G[0, 1, 0, 0, zb])/3 + 
   (16*CF^2*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + (16*CF^2*zb*G[0, 1, 0, 0, zb])/
    3 + (16*CF^2*zb^2*G[0, 1, 0, 0, zb])/3 - (8*CF^2*G[0, 1, 0, 1, zb])/3 - 
   (8*CF^2*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[0, 1, 0, 1, zb])/
    3 - (8*CF^2*zb^2*G[0, 1, 0, 1, zb])/3 - (8*CF^2*G[0, 1, 1, 0, zb])/3 - 
   (8*CF^2*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[0, 1, 1, 0, zb])/
    3 - (8*CF^2*zb^2*G[0, 1, 1, 0, zb])/3 + (4*CF^2*G[0, 1, 1, 1, zb])/3 + 
   (4*CF^2*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) + (4*CF^2*zb*G[0, 1, 1, 1, zb])/
    3 + (4*CF^2*zb^2*G[0, 1, 1, 1, zb])/3 + (16*CF^2*G[1, 0, 0, 0, zb])/3 + 
   (16*CF^2*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + (16*CF^2*zb*G[1, 0, 0, 0, zb])/
    3 + (16*CF^2*zb^2*G[1, 0, 0, 0, zb])/3 - (8*CF^2*G[1, 0, 0, 1, zb])/3 - 
   (8*CF^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[1, 0, 0, 1, zb])/
    3 - (8*CF^2*zb^2*G[1, 0, 0, 1, zb])/3 - (8*CF^2*G[1, 0, 1, 0, zb])/3 - 
   (8*CF^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[1, 0, 1, 0, zb])/
    3 - (8*CF^2*zb^2*G[1, 0, 1, 0, zb])/3 + (4*CF^2*G[1, 0, 1, 1, zb])/3 + 
   (4*CF^2*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + (4*CF^2*zb*G[1, 0, 1, 1, zb])/
    3 + (4*CF^2*zb^2*G[1, 0, 1, 1, zb])/3 - (8*CF^2*G[1, 1, 0, 0, zb])/3 - 
   (8*CF^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - (8*CF^2*zb*G[1, 1, 0, 0, zb])/
    3 - (8*CF^2*zb^2*G[1, 1, 0, 0, zb])/3 + (4*CF^2*G[1, 1, 0, 1, zb])/3 + 
   (4*CF^2*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) + (4*CF^2*zb*G[1, 1, 0, 1, zb])/
    3 + (4*CF^2*zb^2*G[1, 1, 0, 1, zb])/3 + (4*CF^2*G[1, 1, 1, 0, zb])/3 + 
   (4*CF^2*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) + (4*CF^2*zb*G[1, 1, 1, 0, zb])/
    3 + (4*CF^2*zb^2*G[1, 1, 1, 0, zb])/3 - (2*CF^2*G[1, 1, 1, 1, zb])/3 - 
   (2*CF^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) - (2*CF^2*zb*G[1, 1, 1, 1, zb])/
    3 - (2*CF^2*zb^2*G[1, 1, 1, 1, zb])/3 + (160*CF^2*Log[Q2dmu2])/81 - 
   (CF^2*Pi^2*Log[Q2dmu2])/9 + (160*CF^2*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (CF^2*Pi^2*Log[Q2dmu2])/(9*(-1 + zb)) + (160*CF^2*zb*Log[Q2dmu2])/81 - 
   (CF^2*Pi^2*zb*Log[Q2dmu2])/9 + (160*CF^2*zb^2*Log[Q2dmu2])/81 - 
   (CF^2*Pi^2*zb^2*Log[Q2dmu2])/9 - (52*CF^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/3 - (52*CF^2*G[0, zb]*Log[Q2dmu2])/
    (27*(-1 + zb)) + (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (52*CF^2*zb*G[0, zb]*Log[Q2dmu2])/27 + (CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/
    3 - (52*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 + (26*CF^2*G[1, zb]*Log[Q2dmu2])/
    27 - (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/6 + (26*CF^2*G[1, zb]*Log[Q2dmu2])/
    (27*(-1 + zb)) - (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (26*CF^2*zb*G[1, zb]*Log[Q2dmu2])/27 - (CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/
    6 + (26*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/6 + 
   (16*CF^2*G[0, 0, zb]*Log[Q2dmu2])/9 + (16*CF^2*G[0, 0, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) + (16*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[0, 1, zb]*Log[Q2dmu2])/9 - (8*CF^2*G[0, 1, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) - (8*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 - (8*CF^2*G[1, 0, zb]*Log[Q2dmu2])/
    9 - (8*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + (4*CF^2*G[1, 1, zb]*Log[Q2dmu2])/
    9 + (4*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (16*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - (13*CF^2*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*Log[Q2dmu2]^2)/12 - (13*CF^2*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (CF^2*Pi^2*Log[Q2dmu2]^2)/(12*(-1 + zb)) - (13*CF^2*zb*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*zb*Log[Q2dmu2]^2)/12 - (13*CF^2*zb^2*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/12 + (4*CF^2*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - (2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/
    9 - (2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (4*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - (4*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/
    (3*(-1 + zb)) - (4*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + (2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/
    (3*(-1 + zb)) + (2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + (2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/
    (3*(-1 + zb)) + (2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - (CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/
    (3*(-1 + zb)) - (CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + (2*CF^2*Log[Q2dmu2]^3)/27 + 
   (2*CF^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) + (2*CF^2*zb*Log[Q2dmu2]^3)/27 + 
   (2*CF^2*zb^2*Log[Q2dmu2]^3)/27 - (2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 + (CF^2*G[1, zb]*Log[Q2dmu2]^3)/9 + 
   (CF^2*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 + (CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/
    9 - (CF^2*Log[Q2dmu2]^4)/36 - (CF^2*Log[Q2dmu2]^4)/(36*(-1 + zb)) - 
   (CF^2*zb*Log[Q2dmu2]^4)/36 - (CF^2*zb^2*Log[Q2dmu2]^4)/36 + 
   (28*CF^2*Zeta[3])/27 + (28*CF^2*Zeta[3])/(27*(-1 + zb)) + 
   (28*CF^2*zb*Zeta[3])/27 + (28*CF^2*zb^2*Zeta[3])/27 - 
   (28*CF^2*G[0, zb]*Zeta[3])/9 - (28*CF^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (28*CF^2*zb*G[0, zb]*Zeta[3])/9 - (28*CF^2*zb^2*G[0, zb]*Zeta[3])/9 + 
   (14*CF^2*G[1, zb]*Zeta[3])/9 + (14*CF^2*G[1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (14*CF^2*zb*G[1, zb]*Zeta[3])/9 + (14*CF^2*zb^2*G[1, zb]*Zeta[3])/9 - 
   (14*CF^2*Log[Q2dmu2]*Zeta[3])/9 - (14*CF^2*Log[Q2dmu2]*Zeta[3])/
    (9*(-1 + zb)) - (14*CF^2*zb*Log[Q2dmu2]*Zeta[3])/9 - 
   (14*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/9) + 
 ep^5*((-5824*CF^2)/729 + (40*CF^2*Pi^2)/81 + (CF^2*Pi^4)/216 - 
   (5824*CF^2)/(729*(-1 + zb)) + (40*CF^2*Pi^2)/(81*(-1 + zb)) + 
   (CF^2*Pi^4)/(216*(-1 + zb)) - (5824*CF^2*zb)/729 + (40*CF^2*Pi^2*zb)/81 + 
   (CF^2*Pi^4*zb)/216 - (5824*CF^2*zb^2)/729 + (40*CF^2*Pi^2*zb^2)/81 + 
   (CF^2*Pi^4*zb^2)/216 + (1936*CF^2*G[0, zb])/243 - 
   (13*CF^2*Pi^2*G[0, zb])/27 - (CF^2*Pi^4*G[0, zb])/72 + 
   (1936*CF^2*G[0, zb])/(243*(-1 + zb)) - (13*CF^2*Pi^2*G[0, zb])/
    (27*(-1 + zb)) - (CF^2*Pi^4*G[0, zb])/(72*(-1 + zb)) + 
   (1936*CF^2*zb*G[0, zb])/243 - (13*CF^2*Pi^2*zb*G[0, zb])/27 - 
   (CF^2*Pi^4*zb*G[0, zb])/72 + (1936*CF^2*zb^2*G[0, zb])/243 - 
   (13*CF^2*Pi^2*zb^2*G[0, zb])/27 - (CF^2*Pi^4*zb^2*G[0, zb])/72 - 
   (968*CF^2*G[1, zb])/243 + (13*CF^2*Pi^2*G[1, zb])/54 + 
   (CF^2*Pi^4*G[1, zb])/144 - (968*CF^2*G[1, zb])/(243*(-1 + zb)) + 
   (13*CF^2*Pi^2*G[1, zb])/(54*(-1 + zb)) + (CF^2*Pi^4*G[1, zb])/
    (144*(-1 + zb)) - (968*CF^2*zb*G[1, zb])/243 + 
   (13*CF^2*Pi^2*zb*G[1, zb])/54 + (CF^2*Pi^4*zb*G[1, zb])/144 - 
   (968*CF^2*zb^2*G[1, zb])/243 + (13*CF^2*Pi^2*zb^2*G[1, zb])/54 + 
   (CF^2*Pi^4*zb^2*G[1, zb])/144 - (640*CF^2*G[0, 0, zb])/81 + 
   (4*CF^2*Pi^2*G[0, 0, zb])/9 - (640*CF^2*G[0, 0, zb])/(81*(-1 + zb)) + 
   (4*CF^2*Pi^2*G[0, 0, zb])/(9*(-1 + zb)) - (640*CF^2*zb*G[0, 0, zb])/81 + 
   (4*CF^2*Pi^2*zb*G[0, 0, zb])/9 - (640*CF^2*zb^2*G[0, 0, zb])/81 + 
   (4*CF^2*Pi^2*zb^2*G[0, 0, zb])/9 + (320*CF^2*G[0, 1, zb])/81 - 
   (2*CF^2*Pi^2*G[0, 1, zb])/9 + (320*CF^2*G[0, 1, zb])/(81*(-1 + zb)) - 
   (2*CF^2*Pi^2*G[0, 1, zb])/(9*(-1 + zb)) + (320*CF^2*zb*G[0, 1, zb])/81 - 
   (2*CF^2*Pi^2*zb*G[0, 1, zb])/9 + (320*CF^2*zb^2*G[0, 1, zb])/81 - 
   (2*CF^2*Pi^2*zb^2*G[0, 1, zb])/9 + (320*CF^2*G[1, 0, zb])/81 - 
   (2*CF^2*Pi^2*G[1, 0, zb])/9 + (320*CF^2*G[1, 0, zb])/(81*(-1 + zb)) - 
   (2*CF^2*Pi^2*G[1, 0, zb])/(9*(-1 + zb)) + (320*CF^2*zb*G[1, 0, zb])/81 - 
   (2*CF^2*Pi^2*zb*G[1, 0, zb])/9 + (320*CF^2*zb^2*G[1, 0, zb])/81 - 
   (2*CF^2*Pi^2*zb^2*G[1, 0, zb])/9 - (160*CF^2*G[1, 1, zb])/81 + 
   (CF^2*Pi^2*G[1, 1, zb])/9 - (160*CF^2*G[1, 1, zb])/(81*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, 1, zb])/(9*(-1 + zb)) - (160*CF^2*zb*G[1, 1, zb])/81 + 
   (CF^2*Pi^2*zb*G[1, 1, zb])/9 - (160*CF^2*zb^2*G[1, 1, zb])/81 + 
   (CF^2*Pi^2*zb^2*G[1, 1, zb])/9 + (208*CF^2*G[0, 0, 0, zb])/27 - 
   (4*CF^2*Pi^2*G[0, 0, 0, zb])/3 + (208*CF^2*G[0, 0, 0, zb])/
    (27*(-1 + zb)) - (4*CF^2*Pi^2*G[0, 0, 0, zb])/(3*(-1 + zb)) + 
   (208*CF^2*zb*G[0, 0, 0, zb])/27 - (4*CF^2*Pi^2*zb*G[0, 0, 0, zb])/3 + 
   (208*CF^2*zb^2*G[0, 0, 0, zb])/27 - (4*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/3 - 
   (104*CF^2*G[0, 0, 1, zb])/27 + (2*CF^2*Pi^2*G[0, 0, 1, zb])/3 - 
   (104*CF^2*G[0, 0, 1, zb])/(27*(-1 + zb)) + (2*CF^2*Pi^2*G[0, 0, 1, zb])/
    (3*(-1 + zb)) - (104*CF^2*zb*G[0, 0, 1, zb])/27 + 
   (2*CF^2*Pi^2*zb*G[0, 0, 1, zb])/3 - (104*CF^2*zb^2*G[0, 0, 1, zb])/27 + 
   (2*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/3 - (104*CF^2*G[0, 1, 0, zb])/27 + 
   (2*CF^2*Pi^2*G[0, 1, 0, zb])/3 - (104*CF^2*G[0, 1, 0, zb])/
    (27*(-1 + zb)) + (2*CF^2*Pi^2*G[0, 1, 0, zb])/(3*(-1 + zb)) - 
   (104*CF^2*zb*G[0, 1, 0, zb])/27 + (2*CF^2*Pi^2*zb*G[0, 1, 0, zb])/3 - 
   (104*CF^2*zb^2*G[0, 1, 0, zb])/27 + (2*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/3 + 
   (52*CF^2*G[0, 1, 1, zb])/27 - (CF^2*Pi^2*G[0, 1, 1, zb])/3 + 
   (52*CF^2*G[0, 1, 1, zb])/(27*(-1 + zb)) - (CF^2*Pi^2*G[0, 1, 1, zb])/
    (3*(-1 + zb)) + (52*CF^2*zb*G[0, 1, 1, zb])/27 - 
   (CF^2*Pi^2*zb*G[0, 1, 1, zb])/3 + (52*CF^2*zb^2*G[0, 1, 1, zb])/27 - 
   (CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/3 - (104*CF^2*G[1, 0, 0, zb])/27 + 
   (2*CF^2*Pi^2*G[1, 0, 0, zb])/3 - (104*CF^2*G[1, 0, 0, zb])/
    (27*(-1 + zb)) + (2*CF^2*Pi^2*G[1, 0, 0, zb])/(3*(-1 + zb)) - 
   (104*CF^2*zb*G[1, 0, 0, zb])/27 + (2*CF^2*Pi^2*zb*G[1, 0, 0, zb])/3 - 
   (104*CF^2*zb^2*G[1, 0, 0, zb])/27 + (2*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/3 + 
   (52*CF^2*G[1, 0, 1, zb])/27 - (CF^2*Pi^2*G[1, 0, 1, zb])/3 + 
   (52*CF^2*G[1, 0, 1, zb])/(27*(-1 + zb)) - (CF^2*Pi^2*G[1, 0, 1, zb])/
    (3*(-1 + zb)) + (52*CF^2*zb*G[1, 0, 1, zb])/27 - 
   (CF^2*Pi^2*zb*G[1, 0, 1, zb])/3 + (52*CF^2*zb^2*G[1, 0, 1, zb])/27 - 
   (CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/3 + (52*CF^2*G[1, 1, 0, zb])/27 - 
   (CF^2*Pi^2*G[1, 1, 0, zb])/3 + (52*CF^2*G[1, 1, 0, zb])/(27*(-1 + zb)) - 
   (CF^2*Pi^2*G[1, 1, 0, zb])/(3*(-1 + zb)) + (52*CF^2*zb*G[1, 1, 0, zb])/
    27 - (CF^2*Pi^2*zb*G[1, 1, 0, zb])/3 + (52*CF^2*zb^2*G[1, 1, 0, zb])/27 - 
   (CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/3 - (26*CF^2*G[1, 1, 1, zb])/27 + 
   (CF^2*Pi^2*G[1, 1, 1, zb])/6 - (26*CF^2*G[1, 1, 1, zb])/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, 1, 1, zb])/(6*(-1 + zb)) - (26*CF^2*zb*G[1, 1, 1, zb])/
    27 + (CF^2*Pi^2*zb*G[1, 1, 1, zb])/6 - (26*CF^2*zb^2*G[1, 1, 1, zb])/27 + 
   (CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/6 - (64*CF^2*G[0, 0, 0, 0, zb])/9 - 
   (64*CF^2*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - (64*CF^2*zb*G[0, 0, 0, 0, zb])/
    9 - (64*CF^2*zb^2*G[0, 0, 0, 0, zb])/9 + (32*CF^2*G[0, 0, 0, 1, zb])/9 + 
   (32*CF^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + (32*CF^2*zb*G[0, 0, 0, 1, zb])/
    9 + (32*CF^2*zb^2*G[0, 0, 0, 1, zb])/9 + (32*CF^2*G[0, 0, 1, 0, zb])/9 + 
   (32*CF^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + (32*CF^2*zb*G[0, 0, 1, 0, zb])/
    9 + (32*CF^2*zb^2*G[0, 0, 1, 0, zb])/9 - (16*CF^2*G[0, 0, 1, 1, zb])/9 - 
   (16*CF^2*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[0, 0, 1, 1, zb])/
    9 - (16*CF^2*zb^2*G[0, 0, 1, 1, zb])/9 + (32*CF^2*G[0, 1, 0, 0, zb])/9 + 
   (32*CF^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + (32*CF^2*zb*G[0, 1, 0, 0, zb])/
    9 + (32*CF^2*zb^2*G[0, 1, 0, 0, zb])/9 - (16*CF^2*G[0, 1, 0, 1, zb])/9 - 
   (16*CF^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[0, 1, 0, 1, zb])/
    9 - (16*CF^2*zb^2*G[0, 1, 0, 1, zb])/9 - (16*CF^2*G[0, 1, 1, 0, zb])/9 - 
   (16*CF^2*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[0, 1, 1, 0, zb])/
    9 - (16*CF^2*zb^2*G[0, 1, 1, 0, zb])/9 + (8*CF^2*G[0, 1, 1, 1, zb])/9 + 
   (8*CF^2*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[0, 1, 1, 1, zb])/
    9 + (8*CF^2*zb^2*G[0, 1, 1, 1, zb])/9 + (32*CF^2*G[1, 0, 0, 0, zb])/9 + 
   (32*CF^2*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + (32*CF^2*zb*G[1, 0, 0, 0, zb])/
    9 + (32*CF^2*zb^2*G[1, 0, 0, 0, zb])/9 - (16*CF^2*G[1, 0, 0, 1, zb])/9 - 
   (16*CF^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[1, 0, 0, 1, zb])/
    9 - (16*CF^2*zb^2*G[1, 0, 0, 1, zb])/9 - (16*CF^2*G[1, 0, 1, 0, zb])/9 - 
   (16*CF^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[1, 0, 1, 0, zb])/
    9 - (16*CF^2*zb^2*G[1, 0, 1, 0, zb])/9 + (8*CF^2*G[1, 0, 1, 1, zb])/9 + 
   (8*CF^2*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[1, 0, 1, 1, zb])/
    9 + (8*CF^2*zb^2*G[1, 0, 1, 1, zb])/9 - (16*CF^2*G[1, 1, 0, 0, zb])/9 - 
   (16*CF^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) - (16*CF^2*zb*G[1, 1, 0, 0, zb])/
    9 - (16*CF^2*zb^2*G[1, 1, 0, 0, zb])/9 + (8*CF^2*G[1, 1, 0, 1, zb])/9 + 
   (8*CF^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[1, 1, 0, 1, zb])/
    9 + (8*CF^2*zb^2*G[1, 1, 0, 1, zb])/9 + (8*CF^2*G[1, 1, 1, 0, zb])/9 + 
   (8*CF^2*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) + (8*CF^2*zb*G[1, 1, 1, 0, zb])/
    9 + (8*CF^2*zb^2*G[1, 1, 1, 0, zb])/9 - (4*CF^2*G[1, 1, 1, 1, zb])/9 - 
   (4*CF^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - (4*CF^2*zb*G[1, 1, 1, 1, zb])/
    9 - (4*CF^2*zb^2*G[1, 1, 1, 1, zb])/9 + (64*CF^2*G[0, 0, 0, 0, 0, zb])/
    3 + (64*CF^2*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (64*CF^2*zb*G[0, 0, 0, 0, 0, zb])/3 + (64*CF^2*zb^2*G[0, 0, 0, 0, 0, zb])/
    3 - (32*CF^2*G[0, 0, 0, 0, 1, zb])/3 - (32*CF^2*G[0, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (32*CF^2*zb^2*G[0, 0, 0, 0, 1, zb])/3 - (32*CF^2*G[0, 0, 0, 1, 0, zb])/3 - 
   (32*CF^2*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CF^2*zb*G[0, 0, 0, 1, 0, zb])/3 - (32*CF^2*zb^2*G[0, 0, 0, 1, 0, zb])/
    3 + (16*CF^2*G[0, 0, 0, 1, 1, zb])/3 + (16*CF^2*G[0, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 0, 0, 1, 1, zb])/3 + 
   (16*CF^2*zb^2*G[0, 0, 0, 1, 1, zb])/3 - (32*CF^2*G[0, 0, 1, 0, 0, zb])/3 - 
   (32*CF^2*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CF^2*zb*G[0, 0, 1, 0, 0, zb])/3 - (32*CF^2*zb^2*G[0, 0, 1, 0, 0, zb])/
    3 + (16*CF^2*G[0, 0, 1, 0, 1, zb])/3 + (16*CF^2*G[0, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 0, 1, 0, 1, zb])/3 + 
   (16*CF^2*zb^2*G[0, 0, 1, 0, 1, zb])/3 + (16*CF^2*G[0, 0, 1, 1, 0, zb])/3 + 
   (16*CF^2*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CF^2*zb*G[0, 0, 1, 1, 0, zb])/3 + (16*CF^2*zb^2*G[0, 0, 1, 1, 0, zb])/
    3 - (8*CF^2*G[0, 0, 1, 1, 1, zb])/3 - (8*CF^2*G[0, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[0, 0, 1, 1, 1, zb])/3 - 
   (8*CF^2*zb^2*G[0, 0, 1, 1, 1, zb])/3 - (32*CF^2*G[0, 1, 0, 0, 0, zb])/3 - 
   (32*CF^2*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CF^2*zb*G[0, 1, 0, 0, 0, zb])/3 - (32*CF^2*zb^2*G[0, 1, 0, 0, 0, zb])/
    3 + (16*CF^2*G[0, 1, 0, 0, 1, zb])/3 + (16*CF^2*G[0, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 1, 0, 0, 1, zb])/3 + 
   (16*CF^2*zb^2*G[0, 1, 0, 0, 1, zb])/3 + (16*CF^2*G[0, 1, 0, 1, 0, zb])/3 + 
   (16*CF^2*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CF^2*zb*G[0, 1, 0, 1, 0, zb])/3 + (16*CF^2*zb^2*G[0, 1, 0, 1, 0, zb])/
    3 - (8*CF^2*G[0, 1, 0, 1, 1, zb])/3 - (8*CF^2*G[0, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[0, 1, 0, 1, 1, zb])/3 - 
   (8*CF^2*zb^2*G[0, 1, 0, 1, 1, zb])/3 + (16*CF^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (16*CF^2*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CF^2*zb*G[0, 1, 1, 0, 0, zb])/3 + (16*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/
    3 - (8*CF^2*G[0, 1, 1, 0, 1, zb])/3 - (8*CF^2*G[0, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[0, 1, 1, 0, 1, zb])/3 - 
   (8*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/3 - (8*CF^2*G[0, 1, 1, 1, 0, zb])/3 - 
   (8*CF^2*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^2*zb*G[0, 1, 1, 1, 0, zb])/3 - (8*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/
    3 + (4*CF^2*G[0, 1, 1, 1, 1, zb])/3 + (4*CF^2*G[0, 1, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (4*CF^2*zb*G[0, 1, 1, 1, 1, zb])/3 + 
   (4*CF^2*zb^2*G[0, 1, 1, 1, 1, zb])/3 - (32*CF^2*G[1, 0, 0, 0, 0, zb])/3 - 
   (32*CF^2*G[1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CF^2*zb*G[1, 0, 0, 0, 0, zb])/3 - (32*CF^2*zb^2*G[1, 0, 0, 0, 0, zb])/
    3 + (16*CF^2*G[1, 0, 0, 0, 1, zb])/3 + (16*CF^2*G[1, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 0, 0, 0, 1, zb])/3 + 
   (16*CF^2*zb^2*G[1, 0, 0, 0, 1, zb])/3 + (16*CF^2*G[1, 0, 0, 1, 0, zb])/3 + 
   (16*CF^2*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CF^2*zb*G[1, 0, 0, 1, 0, zb])/3 + (16*CF^2*zb^2*G[1, 0, 0, 1, 0, zb])/
    3 - (8*CF^2*G[1, 0, 0, 1, 1, zb])/3 - (8*CF^2*G[1, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[1, 0, 0, 1, 1, zb])/3 - 
   (8*CF^2*zb^2*G[1, 0, 0, 1, 1, zb])/3 + (16*CF^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (16*CF^2*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CF^2*zb*G[1, 0, 1, 0, 0, zb])/3 + (16*CF^2*zb^2*G[1, 0, 1, 0, 0, zb])/
    3 - (8*CF^2*G[1, 0, 1, 0, 1, zb])/3 - (8*CF^2*G[1, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[1, 0, 1, 0, 1, zb])/3 - 
   (8*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/3 - (8*CF^2*G[1, 0, 1, 1, 0, zb])/3 - 
   (8*CF^2*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 0, 1, 1, 0, zb])/3 - (8*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/
    3 + (4*CF^2*G[1, 0, 1, 1, 1, zb])/3 + (4*CF^2*G[1, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (4*CF^2*zb*G[1, 0, 1, 1, 1, zb])/3 + 
   (4*CF^2*zb^2*G[1, 0, 1, 1, 1, zb])/3 + (16*CF^2*G[1, 1, 0, 0, 0, zb])/3 + 
   (16*CF^2*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CF^2*zb*G[1, 1, 0, 0, 0, zb])/3 + (16*CF^2*zb^2*G[1, 1, 0, 0, 0, zb])/
    3 - (8*CF^2*G[1, 1, 0, 0, 1, zb])/3 - (8*CF^2*G[1, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[1, 1, 0, 0, 1, zb])/3 - 
   (8*CF^2*zb^2*G[1, 1, 0, 0, 1, zb])/3 - (8*CF^2*G[1, 1, 0, 1, 0, zb])/3 - 
   (8*CF^2*G[1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 1, 0, 1, 0, zb])/3 - (8*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/
    3 + (4*CF^2*G[1, 1, 0, 1, 1, zb])/3 + (4*CF^2*G[1, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (4*CF^2*zb*G[1, 1, 0, 1, 1, zb])/3 + 
   (4*CF^2*zb^2*G[1, 1, 0, 1, 1, zb])/3 - (8*CF^2*G[1, 1, 1, 0, 0, zb])/3 - 
   (8*CF^2*G[1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 1, 1, 0, 0, zb])/3 - (8*CF^2*zb^2*G[1, 1, 1, 0, 0, zb])/
    3 + (4*CF^2*G[1, 1, 1, 0, 1, zb])/3 + (4*CF^2*G[1, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (4*CF^2*zb*G[1, 1, 1, 0, 1, zb])/3 + 
   (4*CF^2*zb^2*G[1, 1, 1, 0, 1, zb])/3 + (4*CF^2*G[1, 1, 1, 1, 0, zb])/3 + 
   (4*CF^2*G[1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 1, 1, 1, 0, zb])/3 + (4*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/
    3 - (2*CF^2*G[1, 1, 1, 1, 1, zb])/3 - (2*CF^2*G[1, 1, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (2*CF^2*zb*G[1, 1, 1, 1, 1, zb])/3 - 
   (2*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/3 + (968*CF^2*Log[Q2dmu2])/243 - 
   (13*CF^2*Pi^2*Log[Q2dmu2])/54 - (CF^2*Pi^4*Log[Q2dmu2])/144 + 
   (968*CF^2*Log[Q2dmu2])/(243*(-1 + zb)) - (13*CF^2*Pi^2*Log[Q2dmu2])/
    (54*(-1 + zb)) - (CF^2*Pi^4*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (968*CF^2*zb*Log[Q2dmu2])/243 - (13*CF^2*Pi^2*zb*Log[Q2dmu2])/54 - 
   (CF^2*Pi^4*zb*Log[Q2dmu2])/144 + (968*CF^2*zb^2*Log[Q2dmu2])/243 - 
   (13*CF^2*Pi^2*zb^2*Log[Q2dmu2])/54 - (CF^2*Pi^4*zb^2*Log[Q2dmu2])/144 - 
   (320*CF^2*G[0, zb]*Log[Q2dmu2])/81 + (2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/
    9 - (320*CF^2*G[0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (320*CF^2*zb*G[0, zb]*Log[Q2dmu2])/81 + 
   (2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/9 - 
   (320*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/81 + 
   (2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (160*CF^2*G[1, zb]*Log[Q2dmu2])/81 - (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (160*CF^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (160*CF^2*zb*G[1, zb]*Log[Q2dmu2])/81 - 
   (CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/9 + 
   (160*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/81 - 
   (CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (104*CF^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (104*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*G[0, 1, zb]*Log[Q2dmu2])/27 + (CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/
    3 - (52*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (52*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*G[1, 0, zb]*Log[Q2dmu2])/27 + (CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/
    3 - (52*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (52*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (26*CF^2*G[1, 1, zb]*Log[Q2dmu2])/27 - (CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/
    6 + (26*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (26*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (26*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 - 
   (32*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (80*CF^2*Log[Q2dmu2]^2)/81 + (CF^2*Pi^2*Log[Q2dmu2]^2)/18 - 
   (80*CF^2*Log[Q2dmu2]^2)/(81*(-1 + zb)) + (CF^2*Pi^2*Log[Q2dmu2]^2)/
    (18*(-1 + zb)) - (80*CF^2*zb*Log[Q2dmu2]^2)/81 + 
   (CF^2*Pi^2*zb*Log[Q2dmu2]^2)/18 - (80*CF^2*zb^2*Log[Q2dmu2]^2)/81 + 
   (CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/18 + (26*CF^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/6 + (26*CF^2*G[0, zb]*Log[Q2dmu2]^2)/
    (27*(-1 + zb)) - (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (26*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (26*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/6 - 
   (13*CF^2*G[1, zb]*Log[Q2dmu2]^2)/27 + (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/
    12 - (13*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (13*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/12 - 
   (13*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/12 - 
   (8*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - (8*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/
    (9*(-1 + zb)) - (8*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + (4*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/
    (9*(-1 + zb)) + (4*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + (4*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/
    (9*(-1 + zb)) + (4*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - (2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/
    (9*(-1 + zb)) - (2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (8*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + (13*CF^2*Log[Q2dmu2]^3)/81 - 
   (CF^2*Pi^2*Log[Q2dmu2]^3)/36 + (13*CF^2*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (CF^2*Pi^2*Log[Q2dmu2]^3)/(36*(-1 + zb)) + (13*CF^2*zb*Log[Q2dmu2]^3)/81 - 
   (CF^2*Pi^2*zb*Log[Q2dmu2]^3)/36 + (13*CF^2*zb^2*Log[Q2dmu2]^3)/81 - 
   (CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/36 - (4*CF^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (4*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (4*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (4*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + (2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/
    27 + (2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (4*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 + (4*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/
    (9*(-1 + zb)) + (4*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 - (2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/
    (9*(-1 + zb)) - (2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - (2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/
    (9*(-1 + zb)) - (2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + (CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/
    (9*(-1 + zb)) + (CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - (CF^2*Log[Q2dmu2]^4)/54 - 
   (CF^2*Log[Q2dmu2]^4)/(54*(-1 + zb)) - (CF^2*zb*Log[Q2dmu2]^4)/54 - 
   (CF^2*zb^2*Log[Q2dmu2]^4)/54 + (CF^2*G[0, zb]*Log[Q2dmu2]^4)/18 + 
   (CF^2*G[0, zb]*Log[Q2dmu2]^4)/(18*(-1 + zb)) + 
   (CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/18 + (CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/
    18 - (CF^2*G[1, zb]*Log[Q2dmu2]^4)/36 - (CF^2*G[1, zb]*Log[Q2dmu2]^4)/
    (36*(-1 + zb)) - (CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/36 - 
   (CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/36 + (CF^2*Log[Q2dmu2]^5)/180 + 
   (CF^2*Log[Q2dmu2]^5)/(180*(-1 + zb)) + (CF^2*zb*Log[Q2dmu2]^5)/180 + 
   (CF^2*zb^2*Log[Q2dmu2]^5)/180 + (182*CF^2*Zeta[3])/81 - 
   (7*CF^2*Pi^2*Zeta[3])/18 + (182*CF^2*Zeta[3])/(81*(-1 + zb)) - 
   (7*CF^2*Pi^2*Zeta[3])/(18*(-1 + zb)) + (182*CF^2*zb*Zeta[3])/81 - 
   (7*CF^2*Pi^2*zb*Zeta[3])/18 + (182*CF^2*zb^2*Zeta[3])/81 - 
   (7*CF^2*Pi^2*zb^2*Zeta[3])/18 - (56*CF^2*G[0, zb]*Zeta[3])/27 - 
   (56*CF^2*G[0, zb]*Zeta[3])/(27*(-1 + zb)) - (56*CF^2*zb*G[0, zb]*Zeta[3])/
    27 - (56*CF^2*zb^2*G[0, zb]*Zeta[3])/27 + (28*CF^2*G[1, zb]*Zeta[3])/27 + 
   (28*CF^2*G[1, zb]*Zeta[3])/(27*(-1 + zb)) + (28*CF^2*zb*G[1, zb]*Zeta[3])/
    27 + (28*CF^2*zb^2*G[1, zb]*Zeta[3])/27 + (56*CF^2*G[0, 0, zb]*Zeta[3])/
    9 + (56*CF^2*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (56*CF^2*zb*G[0, 0, zb]*Zeta[3])/9 + (56*CF^2*zb^2*G[0, 0, zb]*Zeta[3])/
    9 - (28*CF^2*G[0, 1, zb]*Zeta[3])/9 - (28*CF^2*G[0, 1, zb]*Zeta[3])/
    (9*(-1 + zb)) - (28*CF^2*zb*G[0, 1, zb]*Zeta[3])/9 - 
   (28*CF^2*zb^2*G[0, 1, zb]*Zeta[3])/9 - (28*CF^2*G[1, 0, zb]*Zeta[3])/9 - 
   (28*CF^2*G[1, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (28*CF^2*zb*G[1, 0, zb]*Zeta[3])/9 - (28*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/
    9 + (14*CF^2*G[1, 1, zb]*Zeta[3])/9 + (14*CF^2*G[1, 1, zb]*Zeta[3])/
    (9*(-1 + zb)) + (14*CF^2*zb*G[1, 1, zb]*Zeta[3])/9 + 
   (14*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/9 - (28*CF^2*Log[Q2dmu2]*Zeta[3])/27 - 
   (28*CF^2*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (28*CF^2*zb*Log[Q2dmu2]*Zeta[3])/27 - (28*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/
    27 + (28*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (28*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (28*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (28*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (14*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (14*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (14*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (14*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (7*CF^2*Log[Q2dmu2]^2*Zeta[3])/9 + (7*CF^2*Log[Q2dmu2]^2*Zeta[3])/
    (9*(-1 + zb)) + (7*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (7*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/9 + (62*CF^2*Zeta[5])/15 + 
   (62*CF^2*Zeta[5])/(15*(-1 + zb)) + (62*CF^2*zb*Zeta[5])/15 + 
   (62*CF^2*zb^2*Zeta[5])/15) + 
 ep^6*((-34976*CF^2)/2187 + (242*CF^2*Pi^2)/243 + (13*CF^2*Pi^4)/1296 + 
   (19*CF^2*Pi^6)/8640 - (34976*CF^2)/(2187*(-1 + zb)) + 
   (242*CF^2*Pi^2)/(243*(-1 + zb)) + (13*CF^2*Pi^4)/(1296*(-1 + zb)) + 
   (19*CF^2*Pi^6)/(8640*(-1 + zb)) - (34976*CF^2*zb)/2187 + 
   (242*CF^2*Pi^2*zb)/243 + (13*CF^2*Pi^4*zb)/1296 + (19*CF^2*Pi^6*zb)/8640 - 
   (34976*CF^2*zb^2)/2187 + (242*CF^2*Pi^2*zb^2)/243 + 
   (13*CF^2*Pi^4*zb^2)/1296 + (19*CF^2*Pi^6*zb^2)/8640 + 
   (11648*CF^2*G[0, zb])/729 - (80*CF^2*Pi^2*G[0, zb])/81 - 
   (CF^2*Pi^4*G[0, zb])/108 + (11648*CF^2*G[0, zb])/(729*(-1 + zb)) - 
   (80*CF^2*Pi^2*G[0, zb])/(81*(-1 + zb)) - (CF^2*Pi^4*G[0, zb])/
    (108*(-1 + zb)) + (11648*CF^2*zb*G[0, zb])/729 - 
   (80*CF^2*Pi^2*zb*G[0, zb])/81 - (CF^2*Pi^4*zb*G[0, zb])/108 + 
   (11648*CF^2*zb^2*G[0, zb])/729 - (80*CF^2*Pi^2*zb^2*G[0, zb])/81 - 
   (CF^2*Pi^4*zb^2*G[0, zb])/108 - (5824*CF^2*G[1, zb])/729 + 
   (40*CF^2*Pi^2*G[1, zb])/81 + (CF^2*Pi^4*G[1, zb])/216 - 
   (5824*CF^2*G[1, zb])/(729*(-1 + zb)) + (40*CF^2*Pi^2*G[1, zb])/
    (81*(-1 + zb)) + (CF^2*Pi^4*G[1, zb])/(216*(-1 + zb)) - 
   (5824*CF^2*zb*G[1, zb])/729 + (40*CF^2*Pi^2*zb*G[1, zb])/81 + 
   (CF^2*Pi^4*zb*G[1, zb])/216 - (5824*CF^2*zb^2*G[1, zb])/729 + 
   (40*CF^2*Pi^2*zb^2*G[1, zb])/81 + (CF^2*Pi^4*zb^2*G[1, zb])/216 - 
   (3872*CF^2*G[0, 0, zb])/243 + (26*CF^2*Pi^2*G[0, 0, zb])/27 + 
   (CF^2*Pi^4*G[0, 0, zb])/36 - (3872*CF^2*G[0, 0, zb])/(243*(-1 + zb)) + 
   (26*CF^2*Pi^2*G[0, 0, zb])/(27*(-1 + zb)) + (CF^2*Pi^4*G[0, 0, zb])/
    (36*(-1 + zb)) - (3872*CF^2*zb*G[0, 0, zb])/243 + 
   (26*CF^2*Pi^2*zb*G[0, 0, zb])/27 + (CF^2*Pi^4*zb*G[0, 0, zb])/36 - 
   (3872*CF^2*zb^2*G[0, 0, zb])/243 + (26*CF^2*Pi^2*zb^2*G[0, 0, zb])/27 + 
   (CF^2*Pi^4*zb^2*G[0, 0, zb])/36 + (1936*CF^2*G[0, 1, zb])/243 - 
   (13*CF^2*Pi^2*G[0, 1, zb])/27 - (CF^2*Pi^4*G[0, 1, zb])/72 + 
   (1936*CF^2*G[0, 1, zb])/(243*(-1 + zb)) - (13*CF^2*Pi^2*G[0, 1, zb])/
    (27*(-1 + zb)) - (CF^2*Pi^4*G[0, 1, zb])/(72*(-1 + zb)) + 
   (1936*CF^2*zb*G[0, 1, zb])/243 - (13*CF^2*Pi^2*zb*G[0, 1, zb])/27 - 
   (CF^2*Pi^4*zb*G[0, 1, zb])/72 + (1936*CF^2*zb^2*G[0, 1, zb])/243 - 
   (13*CF^2*Pi^2*zb^2*G[0, 1, zb])/27 - (CF^2*Pi^4*zb^2*G[0, 1, zb])/72 + 
   (1936*CF^2*G[1, 0, zb])/243 - (13*CF^2*Pi^2*G[1, 0, zb])/27 - 
   (CF^2*Pi^4*G[1, 0, zb])/72 + (1936*CF^2*G[1, 0, zb])/(243*(-1 + zb)) - 
   (13*CF^2*Pi^2*G[1, 0, zb])/(27*(-1 + zb)) - (CF^2*Pi^4*G[1, 0, zb])/
    (72*(-1 + zb)) + (1936*CF^2*zb*G[1, 0, zb])/243 - 
   (13*CF^2*Pi^2*zb*G[1, 0, zb])/27 - (CF^2*Pi^4*zb*G[1, 0, zb])/72 + 
   (1936*CF^2*zb^2*G[1, 0, zb])/243 - (13*CF^2*Pi^2*zb^2*G[1, 0, zb])/27 - 
   (CF^2*Pi^4*zb^2*G[1, 0, zb])/72 - (968*CF^2*G[1, 1, zb])/243 + 
   (13*CF^2*Pi^2*G[1, 1, zb])/54 + (CF^2*Pi^4*G[1, 1, zb])/144 - 
   (968*CF^2*G[1, 1, zb])/(243*(-1 + zb)) + (13*CF^2*Pi^2*G[1, 1, zb])/
    (54*(-1 + zb)) + (CF^2*Pi^4*G[1, 1, zb])/(144*(-1 + zb)) - 
   (968*CF^2*zb*G[1, 1, zb])/243 + (13*CF^2*Pi^2*zb*G[1, 1, zb])/54 + 
   (CF^2*Pi^4*zb*G[1, 1, zb])/144 - (968*CF^2*zb^2*G[1, 1, zb])/243 + 
   (13*CF^2*Pi^2*zb^2*G[1, 1, zb])/54 + (CF^2*Pi^4*zb^2*G[1, 1, zb])/144 + 
   (1280*CF^2*G[0, 0, 0, zb])/81 - (8*CF^2*Pi^2*G[0, 0, 0, zb])/9 + 
   (1280*CF^2*G[0, 0, 0, zb])/(81*(-1 + zb)) - (8*CF^2*Pi^2*G[0, 0, 0, zb])/
    (9*(-1 + zb)) + (1280*CF^2*zb*G[0, 0, 0, zb])/81 - 
   (8*CF^2*Pi^2*zb*G[0, 0, 0, zb])/9 + (1280*CF^2*zb^2*G[0, 0, 0, zb])/81 - 
   (8*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/9 - (640*CF^2*G[0, 0, 1, zb])/81 + 
   (4*CF^2*Pi^2*G[0, 0, 1, zb])/9 - (640*CF^2*G[0, 0, 1, zb])/
    (81*(-1 + zb)) + (4*CF^2*Pi^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (640*CF^2*zb*G[0, 0, 1, zb])/81 + (4*CF^2*Pi^2*zb*G[0, 0, 1, zb])/9 - 
   (640*CF^2*zb^2*G[0, 0, 1, zb])/81 + (4*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/9 - 
   (640*CF^2*G[0, 1, 0, zb])/81 + (4*CF^2*Pi^2*G[0, 1, 0, zb])/9 - 
   (640*CF^2*G[0, 1, 0, zb])/(81*(-1 + zb)) + (4*CF^2*Pi^2*G[0, 1, 0, zb])/
    (9*(-1 + zb)) - (640*CF^2*zb*G[0, 1, 0, zb])/81 + 
   (4*CF^2*Pi^2*zb*G[0, 1, 0, zb])/9 - (640*CF^2*zb^2*G[0, 1, 0, zb])/81 + 
   (4*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/9 + (320*CF^2*G[0, 1, 1, zb])/81 - 
   (2*CF^2*Pi^2*G[0, 1, 1, zb])/9 + (320*CF^2*G[0, 1, 1, zb])/
    (81*(-1 + zb)) - (2*CF^2*Pi^2*G[0, 1, 1, zb])/(9*(-1 + zb)) + 
   (320*CF^2*zb*G[0, 1, 1, zb])/81 - (2*CF^2*Pi^2*zb*G[0, 1, 1, zb])/9 + 
   (320*CF^2*zb^2*G[0, 1, 1, zb])/81 - (2*CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/9 - 
   (640*CF^2*G[1, 0, 0, zb])/81 + (4*CF^2*Pi^2*G[1, 0, 0, zb])/9 - 
   (640*CF^2*G[1, 0, 0, zb])/(81*(-1 + zb)) + (4*CF^2*Pi^2*G[1, 0, 0, zb])/
    (9*(-1 + zb)) - (640*CF^2*zb*G[1, 0, 0, zb])/81 + 
   (4*CF^2*Pi^2*zb*G[1, 0, 0, zb])/9 - (640*CF^2*zb^2*G[1, 0, 0, zb])/81 + 
   (4*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/9 + (320*CF^2*G[1, 0, 1, zb])/81 - 
   (2*CF^2*Pi^2*G[1, 0, 1, zb])/9 + (320*CF^2*G[1, 0, 1, zb])/
    (81*(-1 + zb)) - (2*CF^2*Pi^2*G[1, 0, 1, zb])/(9*(-1 + zb)) + 
   (320*CF^2*zb*G[1, 0, 1, zb])/81 - (2*CF^2*Pi^2*zb*G[1, 0, 1, zb])/9 + 
   (320*CF^2*zb^2*G[1, 0, 1, zb])/81 - (2*CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/9 + 
   (320*CF^2*G[1, 1, 0, zb])/81 - (2*CF^2*Pi^2*G[1, 1, 0, zb])/9 + 
   (320*CF^2*G[1, 1, 0, zb])/(81*(-1 + zb)) - (2*CF^2*Pi^2*G[1, 1, 0, zb])/
    (9*(-1 + zb)) + (320*CF^2*zb*G[1, 1, 0, zb])/81 - 
   (2*CF^2*Pi^2*zb*G[1, 1, 0, zb])/9 + (320*CF^2*zb^2*G[1, 1, 0, zb])/81 - 
   (2*CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/9 - (160*CF^2*G[1, 1, 1, zb])/81 + 
   (CF^2*Pi^2*G[1, 1, 1, zb])/9 - (160*CF^2*G[1, 1, 1, zb])/(81*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) - (160*CF^2*zb*G[1, 1, 1, zb])/
    81 + (CF^2*Pi^2*zb*G[1, 1, 1, zb])/9 - (160*CF^2*zb^2*G[1, 1, 1, zb])/
    81 + (CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/9 - (416*CF^2*G[0, 0, 0, 0, zb])/
    27 + (8*CF^2*Pi^2*G[0, 0, 0, 0, zb])/3 - (416*CF^2*G[0, 0, 0, 0, zb])/
    (27*(-1 + zb)) + (8*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (416*CF^2*zb*G[0, 0, 0, 0, zb])/27 + (8*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/
    3 - (416*CF^2*zb^2*G[0, 0, 0, 0, zb])/27 + 
   (8*CF^2*Pi^2*zb^2*G[0, 0, 0, 0, zb])/3 + (208*CF^2*G[0, 0, 0, 1, zb])/27 - 
   (4*CF^2*Pi^2*G[0, 0, 0, 1, zb])/3 + (208*CF^2*G[0, 0, 0, 1, zb])/
    (27*(-1 + zb)) - (4*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (208*CF^2*zb*G[0, 0, 0, 1, zb])/27 - (4*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/
    3 + (208*CF^2*zb^2*G[0, 0, 0, 1, zb])/27 - 
   (4*CF^2*Pi^2*zb^2*G[0, 0, 0, 1, zb])/3 + (208*CF^2*G[0, 0, 1, 0, zb])/27 - 
   (4*CF^2*Pi^2*G[0, 0, 1, 0, zb])/3 + (208*CF^2*G[0, 0, 1, 0, zb])/
    (27*(-1 + zb)) - (4*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (208*CF^2*zb*G[0, 0, 1, 0, zb])/27 - (4*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/
    3 + (208*CF^2*zb^2*G[0, 0, 1, 0, zb])/27 - 
   (4*CF^2*Pi^2*zb^2*G[0, 0, 1, 0, zb])/3 - (104*CF^2*G[0, 0, 1, 1, zb])/27 + 
   (2*CF^2*Pi^2*G[0, 0, 1, 1, zb])/3 - (104*CF^2*G[0, 0, 1, 1, zb])/
    (27*(-1 + zb)) + (2*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (104*CF^2*zb*G[0, 0, 1, 1, zb])/27 + (2*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/
    3 - (104*CF^2*zb^2*G[0, 0, 1, 1, zb])/27 + 
   (2*CF^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/3 + (208*CF^2*G[0, 1, 0, 0, zb])/27 - 
   (4*CF^2*Pi^2*G[0, 1, 0, 0, zb])/3 + (208*CF^2*G[0, 1, 0, 0, zb])/
    (27*(-1 + zb)) - (4*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (208*CF^2*zb*G[0, 1, 0, 0, zb])/27 - (4*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/
    3 + (208*CF^2*zb^2*G[0, 1, 0, 0, zb])/27 - 
   (4*CF^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/3 - (104*CF^2*G[0, 1, 0, 1, zb])/27 + 
   (2*CF^2*Pi^2*G[0, 1, 0, 1, zb])/3 - (104*CF^2*G[0, 1, 0, 1, zb])/
    (27*(-1 + zb)) + (2*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (104*CF^2*zb*G[0, 1, 0, 1, zb])/27 + (2*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/
    3 - (104*CF^2*zb^2*G[0, 1, 0, 1, zb])/27 + 
   (2*CF^2*Pi^2*zb^2*G[0, 1, 0, 1, zb])/3 - (104*CF^2*G[0, 1, 1, 0, zb])/27 + 
   (2*CF^2*Pi^2*G[0, 1, 1, 0, zb])/3 - (104*CF^2*G[0, 1, 1, 0, zb])/
    (27*(-1 + zb)) + (2*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (104*CF^2*zb*G[0, 1, 1, 0, zb])/27 + (2*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/
    3 - (104*CF^2*zb^2*G[0, 1, 1, 0, zb])/27 + 
   (2*CF^2*Pi^2*zb^2*G[0, 1, 1, 0, zb])/3 + (52*CF^2*G[0, 1, 1, 1, zb])/27 - 
   (CF^2*Pi^2*G[0, 1, 1, 1, zb])/3 + (52*CF^2*G[0, 1, 1, 1, zb])/
    (27*(-1 + zb)) - (CF^2*Pi^2*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (52*CF^2*zb*G[0, 1, 1, 1, zb])/27 - (CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/3 + 
   (52*CF^2*zb^2*G[0, 1, 1, 1, zb])/27 - (CF^2*Pi^2*zb^2*G[0, 1, 1, 1, zb])/
    3 + (208*CF^2*G[1, 0, 0, 0, zb])/27 - (4*CF^2*Pi^2*G[1, 0, 0, 0, zb])/3 + 
   (208*CF^2*G[1, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (4*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (208*CF^2*zb*G[1, 0, 0, 0, zb])/27 - (4*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/
    3 + (208*CF^2*zb^2*G[1, 0, 0, 0, zb])/27 - 
   (4*CF^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/3 - (104*CF^2*G[1, 0, 0, 1, zb])/27 + 
   (2*CF^2*Pi^2*G[1, 0, 0, 1, zb])/3 - (104*CF^2*G[1, 0, 0, 1, zb])/
    (27*(-1 + zb)) + (2*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (104*CF^2*zb*G[1, 0, 0, 1, zb])/27 + (2*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/
    3 - (104*CF^2*zb^2*G[1, 0, 0, 1, zb])/27 + 
   (2*CF^2*Pi^2*zb^2*G[1, 0, 0, 1, zb])/3 - (104*CF^2*G[1, 0, 1, 0, zb])/27 + 
   (2*CF^2*Pi^2*G[1, 0, 1, 0, zb])/3 - (104*CF^2*G[1, 0, 1, 0, zb])/
    (27*(-1 + zb)) + (2*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (104*CF^2*zb*G[1, 0, 1, 0, zb])/27 + (2*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/
    3 - (104*CF^2*zb^2*G[1, 0, 1, 0, zb])/27 + 
   (2*CF^2*Pi^2*zb^2*G[1, 0, 1, 0, zb])/3 + (52*CF^2*G[1, 0, 1, 1, zb])/27 - 
   (CF^2*Pi^2*G[1, 0, 1, 1, zb])/3 + (52*CF^2*G[1, 0, 1, 1, zb])/
    (27*(-1 + zb)) - (CF^2*Pi^2*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (52*CF^2*zb*G[1, 0, 1, 1, zb])/27 - (CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/3 + 
   (52*CF^2*zb^2*G[1, 0, 1, 1, zb])/27 - (CF^2*Pi^2*zb^2*G[1, 0, 1, 1, zb])/
    3 - (104*CF^2*G[1, 1, 0, 0, zb])/27 + (2*CF^2*Pi^2*G[1, 1, 0, 0, zb])/3 - 
   (104*CF^2*G[1, 1, 0, 0, zb])/(27*(-1 + zb)) + 
   (2*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (104*CF^2*zb*G[1, 1, 0, 0, zb])/27 + (2*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/
    3 - (104*CF^2*zb^2*G[1, 1, 0, 0, zb])/27 + 
   (2*CF^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/3 + (52*CF^2*G[1, 1, 0, 1, zb])/27 - 
   (CF^2*Pi^2*G[1, 1, 0, 1, zb])/3 + (52*CF^2*G[1, 1, 0, 1, zb])/
    (27*(-1 + zb)) - (CF^2*Pi^2*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (52*CF^2*zb*G[1, 1, 0, 1, zb])/27 - (CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/3 + 
   (52*CF^2*zb^2*G[1, 1, 0, 1, zb])/27 - (CF^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/
    3 + (52*CF^2*G[1, 1, 1, 0, zb])/27 - (CF^2*Pi^2*G[1, 1, 1, 0, zb])/3 + 
   (52*CF^2*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - (CF^2*Pi^2*G[1, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (52*CF^2*zb*G[1, 1, 1, 0, zb])/27 - 
   (CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/3 + (52*CF^2*zb^2*G[1, 1, 1, 0, zb])/27 - 
   (CF^2*Pi^2*zb^2*G[1, 1, 1, 0, zb])/3 - (26*CF^2*G[1, 1, 1, 1, zb])/27 + 
   (CF^2*Pi^2*G[1, 1, 1, 1, zb])/6 - (26*CF^2*G[1, 1, 1, 1, zb])/
    (27*(-1 + zb)) + (CF^2*Pi^2*G[1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (26*CF^2*zb*G[1, 1, 1, 1, zb])/27 + (CF^2*Pi^2*zb*G[1, 1, 1, 1, zb])/6 - 
   (26*CF^2*zb^2*G[1, 1, 1, 1, zb])/27 + (CF^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/
    6 + (128*CF^2*G[0, 0, 0, 0, 0, zb])/9 + (128*CF^2*G[0, 0, 0, 0, 0, zb])/
    (9*(-1 + zb)) + (128*CF^2*zb*G[0, 0, 0, 0, 0, zb])/9 + 
   (128*CF^2*zb^2*G[0, 0, 0, 0, 0, zb])/9 - (64*CF^2*G[0, 0, 0, 0, 1, zb])/
    9 - (64*CF^2*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (64*CF^2*zb*G[0, 0, 0, 0, 1, zb])/9 - (64*CF^2*zb^2*G[0, 0, 0, 0, 1, zb])/
    9 - (64*CF^2*G[0, 0, 0, 1, 0, zb])/9 - (64*CF^2*G[0, 0, 0, 1, 0, zb])/
    (9*(-1 + zb)) - (64*CF^2*zb*G[0, 0, 0, 1, 0, zb])/9 - 
   (64*CF^2*zb^2*G[0, 0, 0, 1, 0, zb])/9 + (32*CF^2*G[0, 0, 0, 1, 1, zb])/9 + 
   (32*CF^2*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (32*CF^2*zb*G[0, 0, 0, 1, 1, zb])/9 + (32*CF^2*zb^2*G[0, 0, 0, 1, 1, zb])/
    9 - (64*CF^2*G[0, 0, 1, 0, 0, zb])/9 - (64*CF^2*G[0, 0, 1, 0, 0, zb])/
    (9*(-1 + zb)) - (64*CF^2*zb*G[0, 0, 1, 0, 0, zb])/9 - 
   (64*CF^2*zb^2*G[0, 0, 1, 0, 0, zb])/9 + (32*CF^2*G[0, 0, 1, 0, 1, zb])/9 + 
   (32*CF^2*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (32*CF^2*zb*G[0, 0, 1, 0, 1, zb])/9 + (32*CF^2*zb^2*G[0, 0, 1, 0, 1, zb])/
    9 + (32*CF^2*G[0, 0, 1, 1, 0, zb])/9 + (32*CF^2*G[0, 0, 1, 1, 0, zb])/
    (9*(-1 + zb)) + (32*CF^2*zb*G[0, 0, 1, 1, 0, zb])/9 + 
   (32*CF^2*zb^2*G[0, 0, 1, 1, 0, zb])/9 - (16*CF^2*G[0, 0, 1, 1, 1, zb])/9 - 
   (16*CF^2*G[0, 0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 0, 1, 1, 1, zb])/9 - (16*CF^2*zb^2*G[0, 0, 1, 1, 1, zb])/
    9 - (64*CF^2*G[0, 1, 0, 0, 0, zb])/9 - (64*CF^2*G[0, 1, 0, 0, 0, zb])/
    (9*(-1 + zb)) - (64*CF^2*zb*G[0, 1, 0, 0, 0, zb])/9 - 
   (64*CF^2*zb^2*G[0, 1, 0, 0, 0, zb])/9 + (32*CF^2*G[0, 1, 0, 0, 1, zb])/9 + 
   (32*CF^2*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (32*CF^2*zb*G[0, 1, 0, 0, 1, zb])/9 + (32*CF^2*zb^2*G[0, 1, 0, 0, 1, zb])/
    9 + (32*CF^2*G[0, 1, 0, 1, 0, zb])/9 + (32*CF^2*G[0, 1, 0, 1, 0, zb])/
    (9*(-1 + zb)) + (32*CF^2*zb*G[0, 1, 0, 1, 0, zb])/9 + 
   (32*CF^2*zb^2*G[0, 1, 0, 1, 0, zb])/9 - (16*CF^2*G[0, 1, 0, 1, 1, zb])/9 - 
   (16*CF^2*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 1, 0, 1, 1, zb])/9 - (16*CF^2*zb^2*G[0, 1, 0, 1, 1, zb])/
    9 + (32*CF^2*G[0, 1, 1, 0, 0, zb])/9 + (32*CF^2*G[0, 1, 1, 0, 0, zb])/
    (9*(-1 + zb)) + (32*CF^2*zb*G[0, 1, 1, 0, 0, zb])/9 + 
   (32*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/9 - (16*CF^2*G[0, 1, 1, 0, 1, zb])/9 - 
   (16*CF^2*G[0, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 1, 1, 0, 1, zb])/9 - (16*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/
    9 - (16*CF^2*G[0, 1, 1, 1, 0, zb])/9 - (16*CF^2*G[0, 1, 1, 1, 0, zb])/
    (9*(-1 + zb)) - (16*CF^2*zb*G[0, 1, 1, 1, 0, zb])/9 - 
   (16*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/9 + (8*CF^2*G[0, 1, 1, 1, 1, zb])/9 + 
   (8*CF^2*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 1, 1, 1, 1, zb])/9 + (8*CF^2*zb^2*G[0, 1, 1, 1, 1, zb])/
    9 - (64*CF^2*G[1, 0, 0, 0, 0, zb])/9 - (64*CF^2*G[1, 0, 0, 0, 0, zb])/
    (9*(-1 + zb)) - (64*CF^2*zb*G[1, 0, 0, 0, 0, zb])/9 - 
   (64*CF^2*zb^2*G[1, 0, 0, 0, 0, zb])/9 + (32*CF^2*G[1, 0, 0, 0, 1, zb])/9 + 
   (32*CF^2*G[1, 0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (32*CF^2*zb*G[1, 0, 0, 0, 1, zb])/9 + (32*CF^2*zb^2*G[1, 0, 0, 0, 1, zb])/
    9 + (32*CF^2*G[1, 0, 0, 1, 0, zb])/9 + (32*CF^2*G[1, 0, 0, 1, 0, zb])/
    (9*(-1 + zb)) + (32*CF^2*zb*G[1, 0, 0, 1, 0, zb])/9 + 
   (32*CF^2*zb^2*G[1, 0, 0, 1, 0, zb])/9 - (16*CF^2*G[1, 0, 0, 1, 1, zb])/9 - 
   (16*CF^2*G[1, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (16*CF^2*zb*G[1, 0, 0, 1, 1, zb])/9 - (16*CF^2*zb^2*G[1, 0, 0, 1, 1, zb])/
    9 + (32*CF^2*G[1, 0, 1, 0, 0, zb])/9 + (32*CF^2*G[1, 0, 1, 0, 0, zb])/
    (9*(-1 + zb)) + (32*CF^2*zb*G[1, 0, 1, 0, 0, zb])/9 + 
   (32*CF^2*zb^2*G[1, 0, 1, 0, 0, zb])/9 - (16*CF^2*G[1, 0, 1, 0, 1, zb])/9 - 
   (16*CF^2*G[1, 0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (16*CF^2*zb*G[1, 0, 1, 0, 1, zb])/9 - (16*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/
    9 - (16*CF^2*G[1, 0, 1, 1, 0, zb])/9 - (16*CF^2*G[1, 0, 1, 1, 0, zb])/
    (9*(-1 + zb)) - (16*CF^2*zb*G[1, 0, 1, 1, 0, zb])/9 - 
   (16*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/9 + (8*CF^2*G[1, 0, 1, 1, 1, zb])/9 + 
   (8*CF^2*G[1, 0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 0, 1, 1, 1, zb])/9 + (8*CF^2*zb^2*G[1, 0, 1, 1, 1, zb])/
    9 + (32*CF^2*G[1, 1, 0, 0, 0, zb])/9 + (32*CF^2*G[1, 1, 0, 0, 0, zb])/
    (9*(-1 + zb)) + (32*CF^2*zb*G[1, 1, 0, 0, 0, zb])/9 + 
   (32*CF^2*zb^2*G[1, 1, 0, 0, 0, zb])/9 - (16*CF^2*G[1, 1, 0, 0, 1, zb])/9 - 
   (16*CF^2*G[1, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (16*CF^2*zb*G[1, 1, 0, 0, 1, zb])/9 - (16*CF^2*zb^2*G[1, 1, 0, 0, 1, zb])/
    9 - (16*CF^2*G[1, 1, 0, 1, 0, zb])/9 - (16*CF^2*G[1, 1, 0, 1, 0, zb])/
    (9*(-1 + zb)) - (16*CF^2*zb*G[1, 1, 0, 1, 0, zb])/9 - 
   (16*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/9 + (8*CF^2*G[1, 1, 0, 1, 1, zb])/9 + 
   (8*CF^2*G[1, 1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 1, 0, 1, 1, zb])/9 + (8*CF^2*zb^2*G[1, 1, 0, 1, 1, zb])/
    9 - (16*CF^2*G[1, 1, 1, 0, 0, zb])/9 - (16*CF^2*G[1, 1, 1, 0, 0, zb])/
    (9*(-1 + zb)) - (16*CF^2*zb*G[1, 1, 1, 0, 0, zb])/9 - 
   (16*CF^2*zb^2*G[1, 1, 1, 0, 0, zb])/9 + (8*CF^2*G[1, 1, 1, 0, 1, zb])/9 + 
   (8*CF^2*G[1, 1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 1, 1, 0, 1, zb])/9 + (8*CF^2*zb^2*G[1, 1, 1, 0, 1, zb])/
    9 + (8*CF^2*G[1, 1, 1, 1, 0, zb])/9 + (8*CF^2*G[1, 1, 1, 1, 0, zb])/
    (9*(-1 + zb)) + (8*CF^2*zb*G[1, 1, 1, 1, 0, zb])/9 + 
   (8*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/9 - (4*CF^2*G[1, 1, 1, 1, 1, zb])/9 - 
   (4*CF^2*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 1, 1, 1, 1, zb])/9 - (4*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/
    9 - (128*CF^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (128*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (128*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (128*CF^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (64*CF^2*G[0, 0, 0, 0, 0, 1, zb])/3 + (64*CF^2*G[0, 0, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (64*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (64*CF^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (64*CF^2*G[0, 0, 0, 0, 1, 0, zb])/3 + (64*CF^2*G[0, 0, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (64*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   (64*CF^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (32*CF^2*G[0, 0, 0, 0, 1, 1, zb])/3 - (32*CF^2*G[0, 0, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (32*CF^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (64*CF^2*G[0, 0, 0, 1, 0, 0, zb])/3 + (64*CF^2*G[0, 0, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (64*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (64*CF^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (32*CF^2*G[0, 0, 0, 1, 0, 1, zb])/3 - (32*CF^2*G[0, 0, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (32*CF^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (32*CF^2*G[0, 0, 0, 1, 1, 0, zb])/3 - (32*CF^2*G[0, 0, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (32*CF^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (16*CF^2*G[0, 0, 0, 1, 1, 1, zb])/3 + (16*CF^2*G[0, 0, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (16*CF^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (64*CF^2*G[0, 0, 1, 0, 0, 0, zb])/3 + (64*CF^2*G[0, 0, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (64*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (64*CF^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (32*CF^2*G[0, 0, 1, 0, 0, 1, zb])/3 - (32*CF^2*G[0, 0, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (32*CF^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (32*CF^2*G[0, 0, 1, 0, 1, 0, zb])/3 - (32*CF^2*G[0, 0, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (32*CF^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 + 
   (16*CF^2*G[0, 0, 1, 0, 1, 1, zb])/3 + (16*CF^2*G[0, 0, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (16*CF^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/3 - 
   (32*CF^2*G[0, 0, 1, 1, 0, 0, zb])/3 - (32*CF^2*G[0, 0, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (32*CF^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (16*CF^2*G[0, 0, 1, 1, 0, 1, zb])/3 + (16*CF^2*G[0, 0, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (16*CF^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (16*CF^2*G[0, 0, 1, 1, 1, 0, zb])/3 + (16*CF^2*G[0, 0, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (16*CF^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (8*CF^2*G[0, 0, 1, 1, 1, 1, zb])/3 - (8*CF^2*G[0, 0, 1, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb])/3 - 
   (8*CF^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (64*CF^2*G[0, 1, 0, 0, 0, 0, zb])/3 + (64*CF^2*G[0, 1, 0, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (64*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (64*CF^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (32*CF^2*G[0, 1, 0, 0, 0, 1, zb])/3 - (32*CF^2*G[0, 1, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (32*CF^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (32*CF^2*G[0, 1, 0, 0, 1, 0, zb])/3 - (32*CF^2*G[0, 1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb])/3 - 
   (32*CF^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/3 + 
   (16*CF^2*G[0, 1, 0, 0, 1, 1, zb])/3 + (16*CF^2*G[0, 1, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (16*CF^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   (32*CF^2*G[0, 1, 0, 1, 0, 0, zb])/3 - (32*CF^2*G[0, 1, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (32*CF^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 + 
   (16*CF^2*G[0, 1, 0, 1, 0, 1, zb])/3 + (16*CF^2*G[0, 1, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   (16*CF^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   (16*CF^2*G[0, 1, 0, 1, 1, 0, zb])/3 + (16*CF^2*G[0, 1, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (16*CF^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (8*CF^2*G[0, 1, 0, 1, 1, 1, zb])/3 - (8*CF^2*G[0, 1, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   (8*CF^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   (32*CF^2*G[0, 1, 1, 0, 0, 0, zb])/3 - (32*CF^2*G[0, 1, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   (32*CF^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (16*CF^2*G[0, 1, 1, 0, 0, 1, zb])/3 + (16*CF^2*G[0, 1, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (16*CF^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (16*CF^2*G[0, 1, 1, 0, 1, 0, zb])/3 + (16*CF^2*G[0, 1, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (16*CF^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (8*CF^2*G[0, 1, 1, 0, 1, 1, zb])/3 - (8*CF^2*G[0, 1, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (8*CF^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (16*CF^2*G[0, 1, 1, 1, 0, 0, zb])/3 + (16*CF^2*G[0, 1, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   (16*CF^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/3 - 
   (8*CF^2*G[0, 1, 1, 1, 0, 1, zb])/3 - (8*CF^2*G[0, 1, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   (8*CF^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/3 - (8*CF^2*G[0, 1, 1, 1, 1, 0, zb])/
    3 - (8*CF^2*G[0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb])/3 - 
   (8*CF^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 + (4*CF^2*G[0, 1, 1, 1, 1, 1, zb])/
    3 + (4*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb])/3 + 
   (4*CF^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/3 + 
   (64*CF^2*G[1, 0, 0, 0, 0, 0, zb])/3 + (64*CF^2*G[1, 0, 0, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (64*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (64*CF^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   (32*CF^2*G[1, 0, 0, 0, 0, 1, zb])/3 - (32*CF^2*G[1, 0, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   (32*CF^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   (32*CF^2*G[1, 0, 0, 0, 1, 0, zb])/3 - (32*CF^2*G[1, 0, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (32*CF^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (16*CF^2*G[1, 0, 0, 0, 1, 1, zb])/3 + (16*CF^2*G[1, 0, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb])/3 + 
   (16*CF^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/3 - 
   (32*CF^2*G[1, 0, 0, 1, 0, 0, zb])/3 - (32*CF^2*G[1, 0, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb])/3 - 
   (32*CF^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (16*CF^2*G[1, 0, 0, 1, 0, 1, zb])/3 + (16*CF^2*G[1, 0, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   (16*CF^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   (16*CF^2*G[1, 0, 0, 1, 1, 0, zb])/3 + (16*CF^2*G[1, 0, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb])/3 + 
   (16*CF^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   (8*CF^2*G[1, 0, 0, 1, 1, 1, zb])/3 - (8*CF^2*G[1, 0, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   (8*CF^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   (32*CF^2*G[1, 0, 1, 0, 0, 0, zb])/3 - (32*CF^2*G[1, 0, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   (32*CF^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (16*CF^2*G[1, 0, 1, 0, 0, 1, zb])/3 + (16*CF^2*G[1, 0, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (16*CF^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (16*CF^2*G[1, 0, 1, 0, 1, 0, zb])/3 + (16*CF^2*G[1, 0, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (16*CF^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/3 - 
   (8*CF^2*G[1, 0, 1, 0, 1, 1, zb])/3 - (8*CF^2*G[1, 0, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb])/3 - 
   (8*CF^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   (16*CF^2*G[1, 0, 1, 1, 0, 0, zb])/3 + (16*CF^2*G[1, 0, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb])/3 + 
   (16*CF^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (8*CF^2*G[1, 0, 1, 1, 0, 1, zb])/3 - (8*CF^2*G[1, 0, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (8*CF^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/3 - (8*CF^2*G[1, 0, 1, 1, 1, 0, zb])/
    3 - (8*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   (8*CF^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 + (4*CF^2*G[1, 0, 1, 1, 1, 1, zb])/
    3 + (4*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb])/3 + 
   (4*CF^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/3 - 
   (32*CF^2*G[1, 1, 0, 0, 0, 0, zb])/3 - (32*CF^2*G[1, 1, 0, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (32*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (32*CF^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (16*CF^2*G[1, 1, 0, 0, 0, 1, zb])/3 + (16*CF^2*G[1, 1, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   (16*CF^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   (16*CF^2*G[1, 1, 0, 0, 1, 0, zb])/3 + (16*CF^2*G[1, 1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb])/3 + 
   (16*CF^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (8*CF^2*G[1, 1, 0, 0, 1, 1, zb])/3 - (8*CF^2*G[1, 1, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb])/3 - 
   (8*CF^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/3 + 
   (16*CF^2*G[1, 1, 0, 1, 0, 0, zb])/3 + (16*CF^2*G[1, 1, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (16*CF^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 - 
   (8*CF^2*G[1, 1, 0, 1, 0, 1, zb])/3 - (8*CF^2*G[1, 1, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (8*CF^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 - (8*CF^2*G[1, 1, 0, 1, 1, 0, zb])/
    3 - (8*CF^2*G[1, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb])/3 - 
   (8*CF^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/3 + (4*CF^2*G[1, 1, 0, 1, 1, 1, zb])/
    3 + (4*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (4*CF^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (16*CF^2*G[1, 1, 1, 0, 0, 0, zb])/3 + (16*CF^2*G[1, 1, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (16*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   (16*CF^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/3 - 
   (8*CF^2*G[1, 1, 1, 0, 0, 1, zb])/3 - (8*CF^2*G[1, 1, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb])/3 - 
   (8*CF^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/3 - (8*CF^2*G[1, 1, 1, 0, 1, 0, zb])/
    3 - (8*CF^2*G[1, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb])/3 - 
   (8*CF^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/3 + (4*CF^2*G[1, 1, 1, 0, 1, 1, zb])/
    3 + (4*CF^2*G[1, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb])/3 + 
   (4*CF^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/3 - (8*CF^2*G[1, 1, 1, 1, 0, 0, zb])/
    3 - (8*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (8*CF^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 + (4*CF^2*G[1, 1, 1, 1, 0, 1, zb])/
    3 + (4*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (4*CF^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/3 + (4*CF^2*G[1, 1, 1, 1, 1, 0, zb])/
    3 + (4*CF^2*G[1, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/3 + 
   (4*CF^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/3 - (2*CF^2*G[1, 1, 1, 1, 1, 1, zb])/
    3 - (2*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (2*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/3 - 
   (2*CF^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/3 + (5824*CF^2*Log[Q2dmu2])/729 - 
   (40*CF^2*Pi^2*Log[Q2dmu2])/81 - (CF^2*Pi^4*Log[Q2dmu2])/216 + 
   (5824*CF^2*Log[Q2dmu2])/(729*(-1 + zb)) - (40*CF^2*Pi^2*Log[Q2dmu2])/
    (81*(-1 + zb)) - (CF^2*Pi^4*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (5824*CF^2*zb*Log[Q2dmu2])/729 - (40*CF^2*Pi^2*zb*Log[Q2dmu2])/81 - 
   (CF^2*Pi^4*zb*Log[Q2dmu2])/216 + (5824*CF^2*zb^2*Log[Q2dmu2])/729 - 
   (40*CF^2*Pi^2*zb^2*Log[Q2dmu2])/81 - (CF^2*Pi^4*zb^2*Log[Q2dmu2])/216 - 
   (1936*CF^2*G[0, zb]*Log[Q2dmu2])/243 + (13*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/
    27 + (CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/72 - 
   (1936*CF^2*G[0, zb]*Log[Q2dmu2])/(243*(-1 + zb)) + 
   (13*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (1936*CF^2*zb*G[0, zb]*Log[Q2dmu2])/243 + 
   (13*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/72 - 
   (1936*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/243 + 
   (13*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/72 + (968*CF^2*G[1, zb]*Log[Q2dmu2])/
    243 - (13*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/54 - 
   (CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/144 + (968*CF^2*G[1, zb]*Log[Q2dmu2])/
    (243*(-1 + zb)) - (13*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (968*CF^2*zb*G[1, zb]*Log[Q2dmu2])/243 - 
   (13*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/54 - 
   (CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/144 + 
   (968*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/243 - 
   (13*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/54 - 
   (CF^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/144 + 
   (640*CF^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
   (4*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (640*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (4*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (640*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/81 - 
   (4*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (640*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
   (4*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (320*CF^2*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (320*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (320*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (2*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (320*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (2*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (320*CF^2*G[1, 0, zb]*Log[Q2dmu2])/81 + 
   (2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (320*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (320*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/81 + 
   (2*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (320*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/81 + 
   (2*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (160*CF^2*G[1, 1, zb]*Log[Q2dmu2])/81 - 
   (CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/9 + (160*CF^2*G[1, 1, zb]*Log[Q2dmu2])/
    (81*(-1 + zb)) - (CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (160*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/81 - 
   (CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (160*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/81 - 
   (CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (208*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (4*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (208*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (4*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (208*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (4*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (208*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (4*CF^2*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (2*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (104*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (2*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (104*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (52*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (2*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (104*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (2*CF^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (52*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (52*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (52*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (CF^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (26*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (26*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (26*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (26*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (CF^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (64*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (64*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (64*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CF^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CF^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (4*CF^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (484*CF^2*Log[Q2dmu2]^2)/243 + (13*CF^2*Pi^2*Log[Q2dmu2]^2)/108 + 
   (CF^2*Pi^4*Log[Q2dmu2]^2)/288 - (484*CF^2*Log[Q2dmu2]^2)/(243*(-1 + zb)) + 
   (13*CF^2*Pi^2*Log[Q2dmu2]^2)/(108*(-1 + zb)) + 
   (CF^2*Pi^4*Log[Q2dmu2]^2)/(288*(-1 + zb)) - (484*CF^2*zb*Log[Q2dmu2]^2)/
    243 + (13*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/108 + (CF^2*Pi^4*zb*Log[Q2dmu2]^2)/
    288 - (484*CF^2*zb^2*Log[Q2dmu2]^2)/243 + 
   (13*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/108 + (CF^2*Pi^4*zb^2*Log[Q2dmu2]^2)/
    288 + (160*CF^2*G[0, zb]*Log[Q2dmu2]^2)/81 - 
   (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/9 + (160*CF^2*G[0, zb]*Log[Q2dmu2]^2)/
    (81*(-1 + zb)) - (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (160*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/81 - 
   (CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (160*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/81 - 
   (CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (80*CF^2*G[1, zb]*Log[Q2dmu2]^2)/81 + (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/
    18 - (80*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (80*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/81 + 
   (CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/18 - 
   (80*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/81 + 
   (CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/18 - 
   (52*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (52*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (52*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (52*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (26*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (26*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (26*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (26*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (26*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (26*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (26*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   (26*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (13*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (13*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (13*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (13*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (16*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (16*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (16*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (16*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (16*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (16*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (16*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (16*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (4*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (4*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (2*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (80*CF^2*Log[Q2dmu2]^3)/243 - (CF^2*Pi^2*Log[Q2dmu2]^3)/54 + 
   (80*CF^2*Log[Q2dmu2]^3)/(243*(-1 + zb)) - (CF^2*Pi^2*Log[Q2dmu2]^3)/
    (54*(-1 + zb)) + (80*CF^2*zb*Log[Q2dmu2]^3)/243 - 
   (CF^2*Pi^2*zb*Log[Q2dmu2]^3)/54 + (80*CF^2*zb^2*Log[Q2dmu2]^3)/243 - 
   (CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/54 - (26*CF^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/18 - (26*CF^2*G[0, zb]*Log[Q2dmu2]^3)/
    (81*(-1 + zb)) + (CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(18*(-1 + zb)) - 
   (26*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/18 - 
   (26*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/18 + 
   (13*CF^2*G[1, zb]*Log[Q2dmu2]^3)/81 - (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/
    36 + (13*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(36*(-1 + zb)) + 
   (13*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/36 + 
   (13*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/36 + 
   (8*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 + (8*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) + (8*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (8*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (4*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 - (4*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) - (4*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (4*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (4*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - (4*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) - (4*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (4*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + (2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) + (2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (8*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (8*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (4*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (4*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - (13*CF^2*Log[Q2dmu2]^4)/324 + 
   (CF^2*Pi^2*Log[Q2dmu2]^4)/144 - (13*CF^2*Log[Q2dmu2]^4)/(324*(-1 + zb)) + 
   (CF^2*Pi^2*Log[Q2dmu2]^4)/(144*(-1 + zb)) - (13*CF^2*zb*Log[Q2dmu2]^4)/
    324 + (CF^2*Pi^2*zb*Log[Q2dmu2]^4)/144 - (13*CF^2*zb^2*Log[Q2dmu2]^4)/
    324 + (CF^2*Pi^2*zb^2*Log[Q2dmu2]^4)/144 + (CF^2*G[0, zb]*Log[Q2dmu2]^4)/
    27 + (CF^2*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
   (CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/27 + (CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/
    27 - (CF^2*G[1, zb]*Log[Q2dmu2]^4)/54 - (CF^2*G[1, zb]*Log[Q2dmu2]^4)/
    (54*(-1 + zb)) - (CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/54 - 
   (CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/54 - (CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/
    9 - (CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
   (CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/9 - 
   (CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/9 + (CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/
    18 + (CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(18*(-1 + zb)) + 
   (CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/18 + 
   (CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/18 + 
   (CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/18 + (CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/
    (18*(-1 + zb)) + (CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/18 + 
   (CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/18 - 
   (CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/36 - (CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/
    (36*(-1 + zb)) - (CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/36 - 
   (CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/36 + (CF^2*Log[Q2dmu2]^5)/270 + 
   (CF^2*Log[Q2dmu2]^5)/(270*(-1 + zb)) + (CF^2*zb*Log[Q2dmu2]^5)/270 + 
   (CF^2*zb^2*Log[Q2dmu2]^5)/270 - (CF^2*G[0, zb]*Log[Q2dmu2]^5)/90 - 
   (CF^2*G[0, zb]*Log[Q2dmu2]^5)/(90*(-1 + zb)) - 
   (CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/90 - (CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/
    90 + (CF^2*G[1, zb]*Log[Q2dmu2]^5)/180 + (CF^2*G[1, zb]*Log[Q2dmu2]^5)/
    (180*(-1 + zb)) + (CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/180 + 
   (CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/180 - (CF^2*Log[Q2dmu2]^6)/1080 - 
   (CF^2*Log[Q2dmu2]^6)/(1080*(-1 + zb)) - (CF^2*zb*Log[Q2dmu2]^6)/1080 - 
   (CF^2*zb^2*Log[Q2dmu2]^6)/1080 + (1120*CF^2*Zeta[3])/243 - 
   (7*CF^2*Pi^2*Zeta[3])/27 + (1120*CF^2*Zeta[3])/(243*(-1 + zb)) - 
   (7*CF^2*Pi^2*Zeta[3])/(27*(-1 + zb)) + (1120*CF^2*zb*Zeta[3])/243 - 
   (7*CF^2*Pi^2*zb*Zeta[3])/27 + (1120*CF^2*zb^2*Zeta[3])/243 - 
   (7*CF^2*Pi^2*zb^2*Zeta[3])/27 - (364*CF^2*G[0, zb]*Zeta[3])/81 + 
   (7*CF^2*Pi^2*G[0, zb]*Zeta[3])/9 - (364*CF^2*G[0, zb]*Zeta[3])/
    (81*(-1 + zb)) + (7*CF^2*Pi^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (364*CF^2*zb*G[0, zb]*Zeta[3])/81 + (7*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/9 - 
   (364*CF^2*zb^2*G[0, zb]*Zeta[3])/81 + (7*CF^2*Pi^2*zb^2*G[0, zb]*Zeta[3])/
    9 + (182*CF^2*G[1, zb]*Zeta[3])/81 - (7*CF^2*Pi^2*G[1, zb]*Zeta[3])/18 + 
   (182*CF^2*G[1, zb]*Zeta[3])/(81*(-1 + zb)) - 
   (7*CF^2*Pi^2*G[1, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (182*CF^2*zb*G[1, zb]*Zeta[3])/81 - (7*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/18 + 
   (182*CF^2*zb^2*G[1, zb]*Zeta[3])/81 - (7*CF^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/
    18 + (112*CF^2*G[0, 0, zb]*Zeta[3])/27 + (112*CF^2*G[0, 0, zb]*Zeta[3])/
    (27*(-1 + zb)) + (112*CF^2*zb*G[0, 0, zb]*Zeta[3])/27 + 
   (112*CF^2*zb^2*G[0, 0, zb]*Zeta[3])/27 - (56*CF^2*G[0, 1, zb]*Zeta[3])/
    27 - (56*CF^2*G[0, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (56*CF^2*zb*G[0, 1, zb]*Zeta[3])/27 - (56*CF^2*zb^2*G[0, 1, zb]*Zeta[3])/
    27 - (56*CF^2*G[1, 0, zb]*Zeta[3])/27 - (56*CF^2*G[1, 0, zb]*Zeta[3])/
    (27*(-1 + zb)) - (56*CF^2*zb*G[1, 0, zb]*Zeta[3])/27 - 
   (56*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/27 + (28*CF^2*G[1, 1, zb]*Zeta[3])/27 + 
   (28*CF^2*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (28*CF^2*zb*G[1, 1, zb]*Zeta[3])/27 + (28*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/
    27 - (112*CF^2*G[0, 0, 0, zb]*Zeta[3])/9 - 
   (112*CF^2*G[0, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (112*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/9 - 
   (112*CF^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/9 + 
   (56*CF^2*G[0, 0, 1, zb]*Zeta[3])/9 + (56*CF^2*G[0, 0, 1, zb]*Zeta[3])/
    (9*(-1 + zb)) + (56*CF^2*zb*G[0, 0, 1, zb]*Zeta[3])/9 + 
   (56*CF^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/9 + (56*CF^2*G[0, 1, 0, zb]*Zeta[3])/
    9 + (56*CF^2*G[0, 1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (56*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/9 + 
   (56*CF^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/9 - (28*CF^2*G[0, 1, 1, zb]*Zeta[3])/
    9 - (28*CF^2*G[0, 1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (28*CF^2*zb*G[0, 1, 1, zb]*Zeta[3])/9 - 
   (28*CF^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/9 + (56*CF^2*G[1, 0, 0, zb]*Zeta[3])/
    9 + (56*CF^2*G[1, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (56*CF^2*zb*G[1, 0, 0, zb]*Zeta[3])/9 + 
   (56*CF^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/9 - (28*CF^2*G[1, 0, 1, zb]*Zeta[3])/
    9 - (28*CF^2*G[1, 0, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (28*CF^2*zb*G[1, 0, 1, zb]*Zeta[3])/9 - 
   (28*CF^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/9 - (28*CF^2*G[1, 1, 0, zb]*Zeta[3])/
    9 - (28*CF^2*G[1, 1, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (28*CF^2*zb*G[1, 1, 0, zb]*Zeta[3])/9 - 
   (28*CF^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/9 + (14*CF^2*G[1, 1, 1, zb]*Zeta[3])/
    9 + (14*CF^2*G[1, 1, 1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (14*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/9 + 
   (14*CF^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/9 - (182*CF^2*Log[Q2dmu2]*Zeta[3])/
    81 + (7*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/18 - 
   (182*CF^2*Log[Q2dmu2]*Zeta[3])/(81*(-1 + zb)) + 
   (7*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
   (182*CF^2*zb*Log[Q2dmu2]*Zeta[3])/81 + 
   (7*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/18 - 
   (182*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/81 + 
   (7*CF^2*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/18 + 
   (56*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (56*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (56*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (56*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (28*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (28*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (28*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (28*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (56*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (56*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (56*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (56*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (28*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (28*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (28*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (28*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (28*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (28*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (28*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (28*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (14*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (14*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (14*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (14*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (14*CF^2*Log[Q2dmu2]^2*Zeta[3])/27 + (14*CF^2*Log[Q2dmu2]^2*Zeta[3])/
    (27*(-1 + zb)) + (14*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/27 + 
   (14*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 - 
   (14*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (14*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) - 
   (14*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (14*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (7*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (7*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) + 
   (7*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (7*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (7*CF^2*Log[Q2dmu2]^3*Zeta[3])/27 - (7*CF^2*Log[Q2dmu2]^3*Zeta[3])/
    (27*(-1 + zb)) - (7*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/27 - 
   (7*CF^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/27 - (49*CF^2*Zeta[3]^2)/27 - 
   (49*CF^2*Zeta[3]^2)/(27*(-1 + zb)) - (49*CF^2*zb*Zeta[3]^2)/27 - 
   (49*CF^2*zb^2*Zeta[3]^2)/27 + (124*CF^2*Zeta[5])/45 + 
   (124*CF^2*Zeta[5])/(45*(-1 + zb)) + (124*CF^2*zb*Zeta[5])/45 + 
   (124*CF^2*zb^2*Zeta[5])/45 - (124*CF^2*G[0, zb]*Zeta[5])/15 - 
   (124*CF^2*G[0, zb]*Zeta[5])/(15*(-1 + zb)) - 
   (124*CF^2*zb*G[0, zb]*Zeta[5])/15 - (124*CF^2*zb^2*G[0, zb]*Zeta[5])/15 + 
   (62*CF^2*G[1, zb]*Zeta[5])/15 + (62*CF^2*G[1, zb]*Zeta[5])/
    (15*(-1 + zb)) + (62*CF^2*zb*G[1, zb]*Zeta[5])/15 + 
   (62*CF^2*zb^2*G[1, zb]*Zeta[5])/15 - (62*CF^2*Log[Q2dmu2]*Zeta[5])/15 - 
   (62*CF^2*Log[Q2dmu2]*Zeta[5])/(15*(-1 + zb)) - 
   (62*CF^2*zb*Log[Q2dmu2]*Zeta[5])/15 - (62*CF^2*zb^2*Log[Q2dmu2]*Zeta[5])/
    15)


==> anc/XS_Higgs_qqbar_RV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-41*CA*CF^2)/27 + (241*CF^3)/54 + (14*CF^2*nf)/27 + (5*CA*CF^2*Pi^2)/18 - 
 (11*CF^3*Pi^2)/9 - (41*CA*CF^2)/(27*(-1 + zb)) + (241*CF^3)/(54*(-1 + zb)) + 
 (14*CF^2*nf)/(27*(-1 + zb)) + (5*CA*CF^2*Pi^2)/(18*(-1 + zb)) - 
 (11*CF^3*Pi^2)/(9*(-1 + zb)) - (41*CA*CF^2*zb)/27 + (313*CF^3*zb)/54 + 
 (14*CF^2*nf*zb)/27 + (5*CA*CF^2*Pi^2*zb)/18 - (11*CF^3*Pi^2*zb)/9 - 
 (55*CA*CF^2*zb^2)/54 + (116*CF^3*zb^2)/27 + (14*CF^2*nf*zb^2)/27 + 
 (5*CA*CF^2*Pi^2*zb^2)/18 - (11*CF^3*Pi^2*zb^2)/9 + 
 ((CA*CF^2)/3 + (2*CF^3)/3 + (CA*CF^2)/(3*(-1 + zb)) + 
   (2*CF^3)/(3*(-1 + zb)) + (CA*CF^2*zb)/3 + (2*CF^3*zb)/3 + 
   (CA*CF^2*zb^2)/3 + (2*CF^3*zb^2)/3)/ep^2 + (CA*CF^2*G[0, zb])/9 - 
 (26*CF^3*G[0, zb])/9 - (4*CF^2*nf*G[0, zb])/9 + 
 (CA*CF^2*G[0, zb])/(9*(-1 + zb)) - (26*CF^3*G[0, zb])/(9*(-1 + zb)) - 
 (4*CF^2*nf*G[0, zb])/(9*(-1 + zb)) + (CA*CF^2*zb*G[0, zb])/9 - 
 (38*CF^3*zb*G[0, zb])/9 - (4*CF^2*nf*zb*G[0, zb])/9 + 
 (CA*CF^2*zb^2*G[0, zb])/9 - (26*CF^3*zb^2*G[0, zb])/9 - 
 (4*CF^2*nf*zb^2*G[0, zb])/9 - (5*CA*CF^2*G[1, zb])/9 + 
 (26*CF^3*G[1, zb])/9 + (4*CF^2*nf*G[1, zb])/9 - 
 (5*CA*CF^2*G[1, zb])/(9*(-1 + zb)) + (26*CF^3*G[1, zb])/(9*(-1 + zb)) + 
 (4*CF^2*nf*G[1, zb])/(9*(-1 + zb)) - (5*CA*CF^2*zb*G[1, zb])/9 + 
 (38*CF^3*zb*G[1, zb])/9 + (4*CF^2*nf*zb*G[1, zb])/9 - 
 (5*CA*CF^2*zb^2*G[1, zb])/9 + (26*CF^3*zb^2*G[1, zb])/9 + 
 (4*CF^2*nf*zb^2*G[1, zb])/9 + 4*CA*CF^2*G[0, 0, zb] + 4*CF^3*G[0, 0, zb] + 
 (4*CA*CF^2*G[0, 0, zb])/(-1 + zb) + (4*CF^3*G[0, 0, zb])/(-1 + zb) + 
 4*CA*CF^2*zb*G[0, 0, zb] + 4*CF^3*zb*G[0, 0, zb] + 
 4*CA*CF^2*zb^2*G[0, 0, zb] + 4*CF^3*zb^2*G[0, 0, zb] - 
 2*CA*CF^2*G[0, 1, zb] - 4*CF^3*G[0, 1, zb] - 
 (2*CA*CF^2*G[0, 1, zb])/(-1 + zb) - (4*CF^3*G[0, 1, zb])/(-1 + zb) - 
 2*CA*CF^2*zb*G[0, 1, zb] - 4*CF^3*zb*G[0, 1, zb] - 
 2*CA*CF^2*zb^2*G[0, 1, zb] - 4*CF^3*zb^2*G[0, 1, zb] - 
 (8*CA*CF^2*G[1, 0, zb])/3 - 4*CF^3*G[1, 0, zb] - 
 (8*CA*CF^2*G[1, 0, zb])/(3*(-1 + zb)) - (8*CF^3*G[1, 0, zb])/(3*(-1 + zb)) - 
 (8*CA*CF^2*zb*G[1, 0, zb])/3 - 2*CF^3*zb*G[1, 0, zb] - 
 (8*CA*CF^2*zb^2*G[1, 0, zb])/3 - 4*CF^3*zb^2*G[1, 0, zb] + 
 (4*CA*CF^2*G[1, 1, zb])/3 + 4*CF^3*G[1, 1, zb] + 
 (4*CA*CF^2*G[1, 1, zb])/(3*(-1 + zb)) + (8*CF^3*G[1, 1, zb])/(3*(-1 + zb)) + 
 (4*CA*CF^2*zb*G[1, 1, zb])/3 + 2*CF^3*zb*G[1, 1, zb] + 
 (4*CA*CF^2*zb^2*G[1, 1, zb])/3 + 4*CF^3*zb^2*G[1, 1, zb] + 
 (5*CA*CF^2*Log[Q2dmu2])/9 - (26*CF^3*Log[Q2dmu2])/9 - 
 (4*CF^2*nf*Log[Q2dmu2])/9 + (5*CA*CF^2*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (26*CF^3*Log[Q2dmu2])/(9*(-1 + zb)) - (4*CF^2*nf*Log[Q2dmu2])/
  (9*(-1 + zb)) + (5*CA*CF^2*zb*Log[Q2dmu2])/9 - (26*CF^3*zb*Log[Q2dmu2])/9 - 
 (4*CF^2*nf*zb*Log[Q2dmu2])/9 + (5*CA*CF^2*zb^2*Log[Q2dmu2])/9 - 
 (26*CF^3*zb^2*Log[Q2dmu2])/9 - (4*CF^2*nf*zb^2*Log[Q2dmu2])/9 + 
 (8*CA*CF^2*G[0, zb]*Log[Q2dmu2])/3 + (8*CF^3*G[0, zb]*Log[Q2dmu2])/3 + 
 (8*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (8*CF^3*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (8*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/3 + (8*CF^3*zb*G[0, zb]*Log[Q2dmu2])/3 + 
 (8*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 + (8*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/
  3 - (4*CA*CF^2*G[1, zb]*Log[Q2dmu2])/3 - (8*CF^3*G[1, zb]*Log[Q2dmu2])/3 - 
 (4*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (8*CF^3*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (4*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/3 - (8*CF^3*zb*G[1, zb]*Log[Q2dmu2])/3 - 
 (4*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 - (8*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/
  3 + (2*CA*CF^2*Log[Q2dmu2]^2)/3 + (4*CF^3*Log[Q2dmu2]^2)/3 + 
 (2*CA*CF^2*Log[Q2dmu2]^2)/(3*(-1 + zb)) + (4*CF^3*Log[Q2dmu2]^2)/
  (3*(-1 + zb)) + (2*CA*CF^2*zb*Log[Q2dmu2]^2)/3 + 
 (4*CF^3*zb*Log[Q2dmu2]^2)/3 + (2*CA*CF^2*zb^2*Log[Q2dmu2]^2)/3 + 
 (4*CF^3*zb^2*Log[Q2dmu2]^2)/3 + 
 ((-5*CA*CF^2)/18 + (13*CF^3)/9 + (2*CF^2*nf)/9 - 
   (5*CA*CF^2)/(18*(-1 + zb)) + (13*CF^3)/(9*(-1 + zb)) + 
   (2*CF^2*nf)/(9*(-1 + zb)) - (5*CA*CF^2*zb)/18 + (13*CF^3*zb)/9 + 
   (2*CF^2*nf*zb)/9 - (5*CA*CF^2*zb^2)/18 + (13*CF^3*zb^2)/9 + 
   (2*CF^2*nf*zb^2)/9 - (4*CA*CF^2*G[0, zb])/3 - (4*CF^3*G[0, zb])/3 - 
   (4*CA*CF^2*G[0, zb])/(3*(-1 + zb)) - (4*CF^3*G[0, zb])/(3*(-1 + zb)) - 
   (4*CA*CF^2*zb*G[0, zb])/3 - (4*CF^3*zb*G[0, zb])/3 - 
   (4*CA*CF^2*zb^2*G[0, zb])/3 - (4*CF^3*zb^2*G[0, zb])/3 + 
   (2*CA*CF^2*G[1, zb])/3 + (4*CF^3*G[1, zb])/3 + 
   (2*CA*CF^2*G[1, zb])/(3*(-1 + zb)) + (4*CF^3*G[1, zb])/(3*(-1 + zb)) + 
   (2*CA*CF^2*zb*G[1, zb])/3 + (4*CF^3*zb*G[1, zb])/3 + 
   (2*CA*CF^2*zb^2*G[1, zb])/3 + (4*CF^3*zb^2*G[1, zb])/3 - 
   (2*CA*CF^2*Log[Q2dmu2])/3 - (4*CF^3*Log[Q2dmu2])/3 - 
   (2*CA*CF^2*Log[Q2dmu2])/(3*(-1 + zb)) - (4*CF^3*Log[Q2dmu2])/
    (3*(-1 + zb)) - (2*CA*CF^2*zb*Log[Q2dmu2])/3 - 
   (4*CF^3*zb*Log[Q2dmu2])/3 - (2*CA*CF^2*zb^2*Log[Q2dmu2])/3 - 
   (4*CF^3*zb^2*Log[Q2dmu2])/3)/ep + 
 ep*((-1255*CA*CF^2)/324 + (3187*CF^3)/324 + (34*CF^2*nf)/27 + 
   (143*CA*CF^2*Pi^2)/108 - (167*CF^3*Pi^2)/54 - (5*CF^2*nf*Pi^2)/27 - 
   (1255*CA*CF^2)/(324*(-1 + zb)) + (3187*CF^3)/(324*(-1 + zb)) + 
   (34*CF^2*nf)/(27*(-1 + zb)) + (143*CA*CF^2*Pi^2)/(108*(-1 + zb)) - 
   (167*CF^3*Pi^2)/(54*(-1 + zb)) - (5*CF^2*nf*Pi^2)/(27*(-1 + zb)) - 
   (1075*CA*CF^2*zb)/324 + (6571*CF^3*zb)/324 + (34*CF^2*nf*zb)/27 + 
   (143*CA*CF^2*Pi^2*zb)/108 - (143*CF^3*Pi^2*zb)/54 - 
   (5*CF^2*nf*Pi^2*zb)/27 - (281*CA*CF^2*zb^2)/162 + (853*CF^3*zb^2)/81 + 
   (34*CF^2*nf*zb^2)/27 + (143*CA*CF^2*Pi^2*zb^2)/108 - 
   (167*CF^3*Pi^2*zb^2)/54 - (5*CF^2*nf*Pi^2*zb^2)/27 + 
   (139*CA*CF^2*G[0, zb])/54 - (491*CF^3*G[0, zb])/54 - 
   (28*CF^2*nf*G[0, zb])/27 - (2*CA*CF^2*Pi^2*G[0, zb])/3 + 
   (10*CF^3*Pi^2*G[0, zb])/3 + (139*CA*CF^2*G[0, zb])/(54*(-1 + zb)) - 
   (491*CF^3*G[0, zb])/(54*(-1 + zb)) - (28*CF^2*nf*G[0, zb])/
    (27*(-1 + zb)) - (2*CA*CF^2*Pi^2*G[0, zb])/(3*(-1 + zb)) + 
   (10*CF^3*Pi^2*G[0, zb])/(3*(-1 + zb)) + (109*CA*CF^2*zb*G[0, zb])/54 - 
   (1055*CF^3*zb*G[0, zb])/54 - (28*CF^2*nf*zb*G[0, zb])/27 - 
   (2*CA*CF^2*Pi^2*zb*G[0, zb])/3 + (10*CF^3*Pi^2*zb*G[0, zb])/3 + 
   (20*CA*CF^2*zb^2*G[0, zb])/27 - (232*CF^3*zb^2*G[0, zb])/27 - 
   (28*CF^2*nf*zb^2*G[0, zb])/27 - (2*CA*CF^2*Pi^2*zb^2*G[0, zb])/3 + 
   (10*CF^3*Pi^2*zb^2*G[0, zb])/3 - (82*CA*CF^2*G[1, zb])/27 + 
   (241*CF^3*G[1, zb])/27 + (28*CF^2*nf*G[1, zb])/27 + 
   (5*CA*CF^2*Pi^2*G[1, zb])/9 - 2*CF^3*Pi^2*G[1, zb] - 
   (82*CA*CF^2*G[1, zb])/(27*(-1 + zb)) + (241*CF^3*G[1, zb])/
    (27*(-1 + zb)) + (28*CF^2*nf*G[1, zb])/(27*(-1 + zb)) + 
   (5*CA*CF^2*Pi^2*G[1, zb])/(9*(-1 + zb)) - (22*CF^3*Pi^2*G[1, zb])/
    (9*(-1 + zb)) - (76*CA*CF^2*zb*G[1, zb])/27 + (487*CF^3*zb*G[1, zb])/27 + 
   (28*CF^2*nf*zb*G[1, zb])/27 + (5*CA*CF^2*Pi^2*zb*G[1, zb])/9 - 
   (8*CF^3*Pi^2*zb*G[1, zb])/3 - (46*CA*CF^2*zb^2*G[1, zb])/27 + 
   (232*CF^3*zb^2*G[1, zb])/27 + (28*CF^2*nf*zb^2*G[1, zb])/27 + 
   (5*CA*CF^2*Pi^2*zb^2*G[1, zb])/9 - 2*CF^3*Pi^2*zb^2*G[1, zb] - 
   (7*CA*CF^2*G[0, 0, zb])/9 + (86*CF^3*G[0, 0, zb])/9 + 
   (8*CF^2*nf*G[0, 0, zb])/9 - (7*CA*CF^2*G[0, 0, zb])/(9*(-1 + zb)) + 
   (86*CF^3*G[0, 0, zb])/(9*(-1 + zb)) + (8*CF^2*nf*G[0, 0, zb])/
    (9*(-1 + zb)) - (7*CA*CF^2*zb*G[0, 0, zb])/9 + 
   (146*CF^3*zb*G[0, 0, zb])/9 + (8*CF^2*nf*zb*G[0, 0, zb])/9 - 
   (7*CA*CF^2*zb^2*G[0, 0, zb])/9 + (86*CF^3*zb^2*G[0, 0, zb])/9 + 
   (8*CF^2*nf*zb^2*G[0, 0, zb])/9 + (19*CA*CF^2*G[0, 1, zb])/9 - 
   (86*CF^3*G[0, 1, zb])/9 - (8*CF^2*nf*G[0, 1, zb])/9 + 
   (19*CA*CF^2*G[0, 1, zb])/(9*(-1 + zb)) - (86*CF^3*G[0, 1, zb])/
    (9*(-1 + zb)) - (8*CF^2*nf*G[0, 1, zb])/(9*(-1 + zb)) + 
   (19*CA*CF^2*zb*G[0, 1, zb])/9 - (134*CF^3*zb*G[0, 1, zb])/9 - 
   (8*CF^2*nf*zb*G[0, 1, zb])/9 + (19*CA*CF^2*zb^2*G[0, 1, zb])/9 - 
   (86*CF^3*zb^2*G[0, 1, zb])/9 - (8*CF^2*nf*zb^2*G[0, 1, zb])/9 - 
   (CA*CF^2*G[1, 0, zb])/3 - (86*CF^3*G[1, 0, zb])/9 - 
   (8*CF^2*nf*G[1, 0, zb])/9 + (2*CA*CF^2*G[1, 0, zb])/(9*(-1 + zb)) - 
   (52*CF^3*G[1, 0, zb])/(9*(-1 + zb)) - (8*CF^2*nf*G[1, 0, zb])/
    (9*(-1 + zb)) + (2*CA*CF^2*zb*G[1, 0, zb])/3 - 
   (92*CF^3*zb*G[1, 0, zb])/9 - (8*CF^2*nf*zb*G[1, 0, zb])/9 + 
   (5*CA*CF^2*zb^2*G[1, 0, zb])/3 - (86*CF^3*zb^2*G[1, 0, zb])/9 - 
   (8*CF^2*nf*zb^2*G[1, 0, zb])/9 - (5*CA*CF^2*G[1, 1, zb])/9 + 
   (86*CF^3*G[1, 1, zb])/9 + (8*CF^2*nf*G[1, 1, zb])/9 - 
   (10*CA*CF^2*G[1, 1, zb])/(9*(-1 + zb)) + (52*CF^3*G[1, 1, zb])/
    (9*(-1 + zb)) + (8*CF^2*nf*G[1, 1, zb])/(9*(-1 + zb)) - 
   (14*CA*CF^2*zb*G[1, 1, zb])/9 + (80*CF^3*zb*G[1, 1, zb])/9 + 
   (8*CF^2*nf*zb*G[1, 1, zb])/9 - (23*CA*CF^2*zb^2*G[1, 1, zb])/9 + 
   (86*CF^3*zb^2*G[1, 1, zb])/9 + (8*CF^2*nf*zb^2*G[1, 1, zb])/9 - 
   (28*CA*CF^2*G[0, 0, 0, zb])/3 - (52*CF^3*G[0, 0, 0, zb])/3 - 
   (28*CA*CF^2*G[0, 0, 0, zb])/(3*(-1 + zb)) - (52*CF^3*G[0, 0, 0, zb])/
    (3*(-1 + zb)) - (28*CA*CF^2*zb*G[0, 0, 0, zb])/3 - 
   (52*CF^3*zb*G[0, 0, 0, zb])/3 - (28*CA*CF^2*zb^2*G[0, 0, 0, zb])/3 - 
   (52*CF^3*zb^2*G[0, 0, 0, zb])/3 + 4*CA*CF^2*G[0, 0, 1, zb] + 
   16*CF^3*G[0, 0, 1, zb] + (4*CA*CF^2*G[0, 0, 1, zb])/(-1 + zb) + 
   (16*CF^3*G[0, 0, 1, zb])/(-1 + zb) + 4*CA*CF^2*zb*G[0, 0, 1, zb] + 
   16*CF^3*zb*G[0, 0, 1, zb] + 4*CA*CF^2*zb^2*G[0, 0, 1, zb] + 
   16*CF^3*zb^2*G[0, 0, 1, zb] + (16*CA*CF^2*G[0, 1, 0, zb])/3 + 
   (40*CF^3*G[0, 1, 0, zb])/3 + (16*CA*CF^2*G[0, 1, 0, zb])/(3*(-1 + zb)) + 
   (40*CF^3*G[0, 1, 0, zb])/(3*(-1 + zb)) + (16*CA*CF^2*zb*G[0, 1, 0, zb])/
    3 + (40*CF^3*zb*G[0, 1, 0, zb])/3 + (16*CA*CF^2*zb^2*G[0, 1, 0, zb])/3 + 
   (40*CF^3*zb^2*G[0, 1, 0, zb])/3 - 2*CA*CF^2*G[0, 1, 1, zb] - 
   12*CF^3*G[0, 1, 1, zb] - (2*CA*CF^2*G[0, 1, 1, zb])/(-1 + zb) - 
   (12*CF^3*G[0, 1, 1, zb])/(-1 + zb) - 2*CA*CF^2*zb*G[0, 1, 1, zb] - 
   12*CF^3*zb*G[0, 1, 1, zb] - 2*CA*CF^2*zb^2*G[0, 1, 1, zb] - 
   12*CF^3*zb^2*G[0, 1, 1, zb] + 8*CA*CF^2*G[1, 0, 0, zb] + 
   (44*CF^3*G[1, 0, 0, zb])/3 + (8*CA*CF^2*G[1, 0, 0, zb])/(-1 + zb) + 
   (8*CF^3*G[1, 0, 0, zb])/(-1 + zb) + 8*CA*CF^2*zb*G[1, 0, 0, zb] + 
   (14*CF^3*zb*G[1, 0, 0, zb])/3 + 8*CA*CF^2*zb^2*G[1, 0, 0, zb] + 
   (44*CF^3*zb^2*G[1, 0, 0, zb])/3 - 4*CA*CF^2*G[1, 0, 1, zb] - 
   (40*CF^3*G[1, 0, 1, zb])/3 - (4*CA*CF^2*G[1, 0, 1, zb])/(-1 + zb) - 
   (8*CF^3*G[1, 0, 1, zb])/(-1 + zb) - 4*CA*CF^2*zb*G[1, 0, 1, zb] - 
   (16*CF^3*zb*G[1, 0, 1, zb])/3 - 4*CA*CF^2*zb^2*G[1, 0, 1, zb] - 
   (40*CF^3*zb^2*G[1, 0, 1, zb])/3 - (16*CA*CF^2*G[1, 1, 0, zb])/3 - 
   (32*CF^3*G[1, 1, 0, zb])/3 - (16*CA*CF^2*G[1, 1, 0, zb])/(3*(-1 + zb)) - 
   (16*CF^3*G[1, 1, 0, zb])/(3*(-1 + zb)) - (16*CA*CF^2*zb*G[1, 1, 0, zb])/
    3 - (8*CF^3*zb*G[1, 1, 0, zb])/3 - (16*CA*CF^2*zb^2*G[1, 1, 0, zb])/3 - 
   (32*CF^3*zb^2*G[1, 1, 0, zb])/3 + (8*CA*CF^2*G[1, 1, 1, zb])/3 + 
   (28*CF^3*G[1, 1, 1, zb])/3 + (8*CA*CF^2*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (16*CF^3*G[1, 1, 1, zb])/(3*(-1 + zb)) + (8*CA*CF^2*zb*G[1, 1, 1, zb])/3 + 
   (10*CF^3*zb*G[1, 1, 1, zb])/3 + (8*CA*CF^2*zb^2*G[1, 1, 1, zb])/3 + 
   (28*CF^3*zb^2*G[1, 1, 1, zb])/3 + (82*CA*CF^2*Log[Q2dmu2])/27 - 
   (241*CF^3*Log[Q2dmu2])/27 - (28*CF^2*nf*Log[Q2dmu2])/27 - 
   (5*CA*CF^2*Pi^2*Log[Q2dmu2])/9 + (22*CF^3*Pi^2*Log[Q2dmu2])/9 + 
   (82*CA*CF^2*Log[Q2dmu2])/(27*(-1 + zb)) - (241*CF^3*Log[Q2dmu2])/
    (27*(-1 + zb)) - (28*CF^2*nf*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (5*CA*CF^2*Pi^2*Log[Q2dmu2])/(9*(-1 + zb)) + (22*CF^3*Pi^2*Log[Q2dmu2])/
    (9*(-1 + zb)) + (82*CA*CF^2*zb*Log[Q2dmu2])/27 - 
   (313*CF^3*zb*Log[Q2dmu2])/27 - (28*CF^2*nf*zb*Log[Q2dmu2])/27 - 
   (5*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/9 + (22*CF^3*Pi^2*zb*Log[Q2dmu2])/9 + 
   (55*CA*CF^2*zb^2*Log[Q2dmu2])/27 - (232*CF^3*zb^2*Log[Q2dmu2])/27 - 
   (28*CF^2*nf*zb^2*Log[Q2dmu2])/27 - (5*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2])/9 + 
   (22*CF^3*Pi^2*zb^2*Log[Q2dmu2])/9 - (2*CA*CF^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (52*CF^3*G[0, zb]*Log[Q2dmu2])/9 + (8*CF^2*nf*G[0, zb]*Log[Q2dmu2])/9 - 
   (2*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (52*CF^3*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (8*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (2*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/9 + (76*CF^3*zb*G[0, zb]*Log[Q2dmu2])/
    9 + (8*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/9 - 
   (2*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (52*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (8*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (10*CA*CF^2*G[1, zb]*Log[Q2dmu2])/9 - (52*CF^3*G[1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*nf*G[1, zb]*Log[Q2dmu2])/9 + (10*CA*CF^2*G[1, zb]*Log[Q2dmu2])/
    (9*(-1 + zb)) - (52*CF^3*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (10*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/9 - (76*CF^3*zb*G[1, zb]*Log[Q2dmu2])/
    9 - (8*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/9 + 
   (10*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (52*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 8*CA*CF^2*G[0, 0, zb]*
    Log[Q2dmu2] - 8*CF^3*G[0, 0, zb]*Log[Q2dmu2] - 
   (8*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 8*CA*CF^2*zb*G[0, 0, zb]*
    Log[Q2dmu2] - 8*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   8*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 8*CF^3*zb^2*G[0, 0, zb]*
    Log[Q2dmu2] + 4*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2] + 
   8*CF^3*G[0, 1, zb]*Log[Q2dmu2] + (4*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/
    (-1 + zb) + (8*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 8*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2] + 
   4*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2] + 8*CF^3*zb^2*G[0, 1, zb]*
    Log[Q2dmu2] + (16*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   8*CF^3*G[1, 0, zb]*Log[Q2dmu2] + (16*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (16*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (16*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 4*CF^3*zb*G[1, 0, zb]*
    Log[Q2dmu2] + (16*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   8*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2] - (8*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/
    3 - 8*CF^3*G[1, 1, zb]*Log[Q2dmu2] - (8*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) - (16*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 4*CF^3*zb*G[1, 1, zb]*
    Log[Q2dmu2] - (8*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   8*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2] - (5*CA*CF^2*Log[Q2dmu2]^2)/9 + 
   (26*CF^3*Log[Q2dmu2]^2)/9 + (4*CF^2*nf*Log[Q2dmu2]^2)/9 - 
   (5*CA*CF^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) + (26*CF^3*Log[Q2dmu2]^2)/
    (9*(-1 + zb)) + (4*CF^2*nf*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (5*CA*CF^2*zb*Log[Q2dmu2]^2)/9 + (26*CF^3*zb*Log[Q2dmu2]^2)/9 + 
   (4*CF^2*nf*zb*Log[Q2dmu2]^2)/9 - (5*CA*CF^2*zb^2*Log[Q2dmu2]^2)/9 + 
   (26*CF^3*zb^2*Log[Q2dmu2]^2)/9 + (4*CF^2*nf*zb^2*Log[Q2dmu2]^2)/9 - 
   (8*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/3 - (8*CF^3*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (8*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/3 + (8*CF^3*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (4*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3 - (4*CA*CF^2*Log[Q2dmu2]^3)/9 - 
   (8*CF^3*Log[Q2dmu2]^3)/9 - (4*CA*CF^2*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (8*CF^3*Log[Q2dmu2]^3)/(9*(-1 + zb)) - (4*CA*CF^2*zb*Log[Q2dmu2]^3)/9 - 
   (8*CF^3*zb*Log[Q2dmu2]^3)/9 - (4*CA*CF^2*zb^2*Log[Q2dmu2]^3)/9 - 
   (8*CF^3*zb^2*Log[Q2dmu2]^3)/9 - (20*CA*CF^2*Zeta[3])/9 - 
   (64*CF^3*Zeta[3])/9 - (20*CA*CF^2*Zeta[3])/(9*(-1 + zb)) - 
   (64*CF^3*Zeta[3])/(9*(-1 + zb)) - (20*CA*CF^2*zb*Zeta[3])/9 - 
   (64*CF^3*zb*Zeta[3])/9 - (20*CA*CF^2*zb^2*Zeta[3])/9 - 
   (64*CF^3*zb^2*Zeta[3])/9) + ep^2*((-18925*CA*CF^2)/1944 + 
   (38983*CF^3)/1944 + (730*CF^2*nf)/243 + (433*CA*CF^2*Pi^2)/81 - 
   (3731*CF^3*Pi^2)/324 - (35*CF^2*nf*Pi^2)/81 - (49*CA*CF^2*Pi^4)/216 + 
   (179*CF^3*Pi^4)/540 - (18925*CA*CF^2)/(1944*(-1 + zb)) + 
   (38983*CF^3)/(1944*(-1 + zb)) + (730*CF^2*nf)/(243*(-1 + zb)) + 
   (433*CA*CF^2*Pi^2)/(81*(-1 + zb)) - (3731*CF^3*Pi^2)/(324*(-1 + zb)) - 
   (35*CF^2*nf*Pi^2)/(81*(-1 + zb)) - (49*CA*CF^2*Pi^4)/(216*(-1 + zb)) + 
   (179*CF^3*Pi^4)/(540*(-1 + zb)) - (11365*CA*CF^2*zb)/1944 + 
   (137335*CF^3*zb)/1944 + (730*CF^2*nf*zb)/243 + (448*CA*CF^2*Pi^2*zb)/81 - 
   (3251*CF^3*Pi^2*zb)/324 - (35*CF^2*nf*Pi^2*zb)/81 - 
   (49*CA*CF^2*Pi^4*zb)/216 + (179*CF^3*Pi^4*zb)/540 - 
   (1417*CA*CF^2*zb^2)/486 + (6080*CF^3*zb^2)/243 + (730*CF^2*nf*zb^2)/243 + 
   (1525*CA*CF^2*Pi^2*zb^2)/324 - (845*CF^3*Pi^2*zb^2)/81 - 
   (35*CF^2*nf*Pi^2*zb^2)/81 - (49*CA*CF^2*Pi^4*zb^2)/216 + 
   (179*CF^3*Pi^4*zb^2)/540 + (2347*CA*CF^2*G[0, zb])/324 - 
   (6149*CF^3*G[0, zb])/324 - (68*CF^2*nf*G[0, zb])/27 - 
   (199*CA*CF^2*Pi^2*G[0, zb])/54 + (235*CF^3*Pi^2*G[0, zb])/27 + 
   (10*CF^2*nf*Pi^2*G[0, zb])/27 + (2347*CA*CF^2*G[0, zb])/(324*(-1 + zb)) - 
   (6149*CF^3*G[0, zb])/(324*(-1 + zb)) - (68*CF^2*nf*G[0, zb])/
    (27*(-1 + zb)) - (199*CA*CF^2*Pi^2*G[0, zb])/(54*(-1 + zb)) + 
   (235*CF^3*Pi^2*G[0, zb])/(27*(-1 + zb)) + (10*CF^2*nf*Pi^2*G[0, zb])/
    (27*(-1 + zb)) + (1087*CA*CF^2*zb*G[0, zb])/324 - 
   (22541*CF^3*zb*G[0, zb])/324 - (68*CF^2*nf*zb*G[0, zb])/27 - 
   (199*CA*CF^2*Pi^2*zb*G[0, zb])/54 + (229*CF^3*Pi^2*zb*G[0, zb])/27 + 
   (10*CF^2*nf*Pi^2*zb*G[0, zb])/27 + (22*CA*CF^2*zb^2*G[0, zb])/81 - 
   (1706*CF^3*zb^2*G[0, zb])/81 - (68*CF^2*nf*zb^2*G[0, zb])/27 - 
   (199*CA*CF^2*Pi^2*zb^2*G[0, zb])/54 + (235*CF^3*Pi^2*zb^2*G[0, zb])/27 + 
   (10*CF^2*nf*Pi^2*zb^2*G[0, zb])/27 - (1255*CA*CF^2*G[1, zb])/162 + 
   (3187*CF^3*G[1, zb])/162 + (68*CF^2*nf*G[1, zb])/27 + 
   (17*CA*CF^2*Pi^2*G[1, zb])/6 - (133*CF^3*Pi^2*G[1, zb])/27 - 
   (10*CF^2*nf*Pi^2*G[1, zb])/27 - (1255*CA*CF^2*G[1, zb])/(162*(-1 + zb)) + 
   (3187*CF^3*G[1, zb])/(162*(-1 + zb)) + (68*CF^2*nf*G[1, zb])/
    (27*(-1 + zb)) + (143*CA*CF^2*Pi^2*G[1, zb])/(54*(-1 + zb)) - 
   (167*CF^3*Pi^2*G[1, zb])/(27*(-1 + zb)) - (10*CF^2*nf*Pi^2*G[1, zb])/
    (27*(-1 + zb)) - (967*CA*CF^2*zb*G[1, zb])/162 + 
   (9691*CF^3*zb*G[1, zb])/162 + (68*CF^2*nf*zb*G[1, zb])/27 + 
   (5*CA*CF^2*Pi^2*zb*G[1, zb])/2 - (181*CF^3*Pi^2*zb*G[1, zb])/27 - 
   (10*CF^2*nf*Pi^2*zb*G[1, zb])/27 - (236*CA*CF^2*zb^2*G[1, zb])/81 + 
   (1706*CF^3*zb^2*G[1, zb])/81 + (68*CF^2*nf*zb^2*G[1, zb])/27 + 
   (13*CA*CF^2*Pi^2*zb^2*G[1, zb])/6 - (133*CF^3*Pi^2*zb^2*G[1, zb])/27 - 
   (10*CF^2*nf*Pi^2*zb^2*G[1, zb])/27 - (209*CA*CF^2*G[0, 0, zb])/18 + 
   (619*CF^3*G[0, 0, zb])/18 + (56*CF^2*nf*G[0, 0, zb])/27 + 
   (22*CA*CF^2*Pi^2*G[0, 0, zb])/9 - (98*CF^3*Pi^2*G[0, 0, zb])/9 - 
   (209*CA*CF^2*G[0, 0, zb])/(18*(-1 + zb)) + (619*CF^3*G[0, 0, zb])/
    (18*(-1 + zb)) + (56*CF^2*nf*G[0, 0, zb])/(27*(-1 + zb)) + 
   (22*CA*CF^2*Pi^2*G[0, 0, zb])/(9*(-1 + zb)) - (98*CF^3*Pi^2*G[0, 0, zb])/
    (9*(-1 + zb)) - (53*CA*CF^2*zb*G[0, 0, zb])/6 + 
   (1415*CF^3*zb*G[0, 0, zb])/18 + (56*CF^2*nf*zb*G[0, 0, zb])/27 + 
   (22*CA*CF^2*Pi^2*zb*G[0, 0, zb])/9 - (98*CF^3*Pi^2*zb*G[0, 0, zb])/9 - 
   (40*CA*CF^2*zb^2*G[0, 0, zb])/9 + (278*CF^3*zb^2*G[0, 0, zb])/9 + 
   (56*CF^2*nf*zb^2*G[0, 0, zb])/27 + (22*CA*CF^2*Pi^2*zb^2*G[0, 0, zb])/9 - 
   (98*CF^3*Pi^2*zb^2*G[0, 0, zb])/9 + 13*CA*CF^2*G[0, 1, zb] - 
   (305*CF^3*G[0, 1, zb])/9 - (56*CF^2*nf*G[0, 1, zb])/27 - 
   (13*CA*CF^2*Pi^2*G[0, 1, zb])/9 + (62*CF^3*Pi^2*G[0, 1, zb])/9 + 
   (13*CA*CF^2*G[0, 1, zb])/(-1 + zb) - (305*CF^3*G[0, 1, zb])/
    (9*(-1 + zb)) - (56*CF^2*nf*G[0, 1, zb])/(27*(-1 + zb)) - 
   (13*CA*CF^2*Pi^2*G[0, 1, zb])/(9*(-1 + zb)) + (62*CF^3*Pi^2*G[0, 1, zb])/
    (9*(-1 + zb)) + (103*CA*CF^2*zb*G[0, 1, zb])/9 - 
   (203*CF^3*zb*G[0, 1, zb])/3 - (56*CF^2*nf*zb*G[0, 1, zb])/27 - 
   (13*CA*CF^2*Pi^2*zb*G[0, 1, zb])/9 + (62*CF^3*Pi^2*zb*G[0, 1, zb])/9 + 
   (23*CA*CF^2*zb^2*G[0, 1, zb])/3 - (278*CF^3*zb^2*G[0, 1, zb])/9 - 
   (56*CF^2*nf*zb^2*G[0, 1, zb])/27 - (13*CA*CF^2*Pi^2*zb^2*G[0, 1, zb])/9 + 
   (62*CF^3*Pi^2*zb^2*G[0, 1, zb])/9 + (109*CA*CF^2*G[1, 0, zb])/27 - 
   (221*CF^3*G[1, 0, zb])/9 - (56*CF^2*nf*G[1, 0, zb])/27 - 
   (4*CA*CF^2*Pi^2*G[1, 0, zb])/3 + (58*CF^3*Pi^2*G[1, 0, zb])/9 + 
   (139*CA*CF^2*G[1, 0, zb])/(27*(-1 + zb)) - (491*CF^3*G[1, 0, zb])/
    (27*(-1 + zb)) - (56*CF^2*nf*G[1, 0, zb])/(27*(-1 + zb)) - 
   (4*CA*CF^2*Pi^2*G[1, 0, zb])/(3*(-1 + zb)) + (20*CF^3*Pi^2*G[1, 0, zb])/
    (3*(-1 + zb)) + (151*CA*CF^2*zb*G[1, 0, zb])/27 - 
   (457*CF^3*zb*G[1, 0, zb])/9 - (56*CF^2*nf*zb*G[1, 0, zb])/27 - 
   (4*CA*CF^2*Pi^2*zb*G[1, 0, zb])/3 + (61*CF^3*Pi^2*zb*G[1, 0, zb])/9 + 
   (172*CA*CF^2*zb^2*G[1, 0, zb])/27 - (278*CF^3*zb^2*G[1, 0, zb])/9 - 
   (56*CF^2*nf*zb^2*G[1, 0, zb])/27 - (4*CA*CF^2*Pi^2*zb^2*G[1, 0, zb])/3 + 
   (58*CF^3*Pi^2*zb^2*G[1, 0, zb])/9 - (134*CA*CF^2*G[1, 1, zb])/27 + 
   (218*CF^3*G[1, 1, zb])/9 + (56*CF^2*nf*G[1, 1, zb])/27 + 
   (10*CA*CF^2*Pi^2*G[1, 1, zb])/9 - (46*CF^3*Pi^2*G[1, 1, zb])/9 - 
   (164*CA*CF^2*G[1, 1, zb])/(27*(-1 + zb)) + (482*CF^3*G[1, 1, zb])/
    (27*(-1 + zb)) + (56*CF^2*nf*G[1, 1, zb])/(27*(-1 + zb)) + 
   (10*CA*CF^2*Pi^2*G[1, 1, zb])/(9*(-1 + zb)) - (44*CF^3*Pi^2*G[1, 1, zb])/
    (9*(-1 + zb)) - (200*CA*CF^2*zb*G[1, 1, zb])/27 + 
   (124*CF^3*zb*G[1, 1, zb])/3 + (56*CF^2*nf*zb*G[1, 1, zb])/27 + 
   (10*CA*CF^2*Pi^2*zb*G[1, 1, zb])/9 - (43*CF^3*Pi^2*zb*G[1, 1, zb])/9 - 
   (233*CA*CF^2*zb^2*G[1, 1, zb])/27 + (278*CF^3*zb^2*G[1, 1, zb])/9 + 
   (56*CF^2*nf*zb^2*G[1, 1, zb])/27 + (10*CA*CF^2*Pi^2*zb^2*G[1, 1, zb])/9 - 
   (46*CF^3*Pi^2*zb^2*G[1, 1, zb])/9 + (97*CA*CF^2*G[0, 0, 0, zb])/9 - 
   (410*CF^3*G[0, 0, 0, zb])/9 - (16*CF^2*nf*G[0, 0, 0, zb])/9 + 
   (97*CA*CF^2*G[0, 0, 0, zb])/(9*(-1 + zb)) - (410*CF^3*G[0, 0, 0, zb])/
    (9*(-1 + zb)) - (16*CF^2*nf*G[0, 0, 0, zb])/(9*(-1 + zb)) + 
   (97*CA*CF^2*zb*G[0, 0, 0, zb])/9 - (638*CF^3*zb*G[0, 0, 0, zb])/9 - 
   (16*CF^2*nf*zb*G[0, 0, 0, zb])/9 + (97*CA*CF^2*zb^2*G[0, 0, 0, zb])/9 - 
   (410*CF^3*zb^2*G[0, 0, 0, zb])/9 - (16*CF^2*nf*zb^2*G[0, 0, 0, zb])/9 - 
   (116*CA*CF^2*G[0, 0, 1, zb])/9 + (376*CF^3*G[0, 0, 1, zb])/9 + 
   (16*CF^2*nf*G[0, 0, 1, zb])/9 - (116*CA*CF^2*G[0, 0, 1, zb])/
    (9*(-1 + zb)) + (376*CF^3*G[0, 0, 1, zb])/(9*(-1 + zb)) + 
   (16*CF^2*nf*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (116*CA*CF^2*zb*G[0, 0, 1, zb])/9 + (544*CF^3*zb*G[0, 0, 1, zb])/9 + 
   (16*CF^2*nf*zb*G[0, 0, 1, zb])/9 - (116*CA*CF^2*zb^2*G[0, 0, 1, zb])/9 + 
   (376*CF^3*zb^2*G[0, 0, 1, zb])/9 + (16*CF^2*nf*zb^2*G[0, 0, 1, zb])/9 - 
   (82*CA*CF^2*G[0, 1, 0, zb])/9 + (308*CF^3*G[0, 1, 0, zb])/9 + 
   (16*CF^2*nf*G[0, 1, 0, zb])/9 - (82*CA*CF^2*G[0, 1, 0, zb])/
    (9*(-1 + zb)) + (308*CF^3*G[0, 1, 0, zb])/(9*(-1 + zb)) + 
   (16*CF^2*nf*G[0, 1, 0, zb])/(9*(-1 + zb)) - (82*CA*CF^2*zb*G[0, 1, 0, zb])/
    9 + (476*CF^3*zb*G[0, 1, 0, zb])/9 + (16*CF^2*nf*zb*G[0, 1, 0, zb])/9 - 
   (82*CA*CF^2*zb^2*G[0, 1, 0, zb])/9 + (308*CF^3*zb^2*G[0, 1, 0, zb])/9 + 
   (16*CF^2*nf*zb^2*G[0, 1, 0, zb])/9 + (89*CA*CF^2*G[0, 1, 1, zb])/9 - 
   (274*CF^3*G[0, 1, 1, zb])/9 - (16*CF^2*nf*G[0, 1, 1, zb])/9 + 
   (89*CA*CF^2*G[0, 1, 1, zb])/(9*(-1 + zb)) - (274*CF^3*G[0, 1, 1, zb])/
    (9*(-1 + zb)) - (16*CF^2*nf*G[0, 1, 1, zb])/(9*(-1 + zb)) + 
   (89*CA*CF^2*zb*G[0, 1, 1, zb])/9 - (394*CF^3*zb*G[0, 1, 1, zb])/9 - 
   (16*CF^2*nf*zb*G[0, 1, 1, zb])/9 + (89*CA*CF^2*zb^2*G[0, 1, 1, zb])/9 - 
   (274*CF^3*zb^2*G[0, 1, 1, zb])/9 - (16*CF^2*nf*zb^2*G[0, 1, 1, zb])/9 + 
   (11*CA*CF^2*G[1, 0, 0, zb])/9 + 38*CF^3*G[1, 0, 0, zb] + 
   (16*CF^2*nf*G[1, 0, 0, zb])/9 - (14*CA*CF^2*G[1, 0, 0, zb])/
    (9*(-1 + zb)) + (172*CF^3*G[1, 0, 0, zb])/(9*(-1 + zb)) + 
   (16*CF^2*nf*G[1, 0, 0, zb])/(9*(-1 + zb)) - (34*CA*CF^2*zb*G[1, 0, 0, zb])/
    9 + (100*CF^3*zb*G[1, 0, 0, zb])/3 + (16*CF^2*nf*zb*G[1, 0, 0, zb])/9 - 
   (79*CA*CF^2*zb^2*G[1, 0, 0, zb])/9 + 38*CF^3*zb^2*G[1, 0, 0, zb] + 
   (16*CF^2*nf*zb^2*G[1, 0, 0, zb])/9 + 2*CA*CF^2*G[1, 0, 1, zb] - 
   (308*CF^3*G[1, 0, 1, zb])/9 - (16*CF^2*nf*G[1, 0, 1, zb])/9 + 
   (38*CA*CF^2*G[1, 0, 1, zb])/(9*(-1 + zb)) - (172*CF^3*G[1, 0, 1, zb])/
    (9*(-1 + zb)) - (16*CF^2*nf*G[1, 0, 1, zb])/(9*(-1 + zb)) + 
   6*CA*CF^2*zb*G[1, 0, 1, zb] - (260*CF^3*zb*G[1, 0, 1, zb])/9 - 
   (16*CF^2*nf*zb*G[1, 0, 1, zb])/9 + 10*CA*CF^2*zb^2*G[1, 0, 1, zb] - 
   (308*CF^3*zb^2*G[1, 0, 1, zb])/9 - (16*CF^2*nf*zb^2*G[1, 0, 1, zb])/9 - 
   (16*CA*CF^2*G[1, 1, 0, zb])/9 - (80*CF^3*G[1, 1, 0, zb])/3 - 
   (16*CF^2*nf*G[1, 1, 0, zb])/9 + (4*CA*CF^2*G[1, 1, 0, zb])/(9*(-1 + zb)) - 
   (104*CF^3*G[1, 1, 0, zb])/(9*(-1 + zb)) - (16*CF^2*nf*G[1, 1, 0, zb])/
    (9*(-1 + zb)) + (20*CA*CF^2*zb*G[1, 1, 0, zb])/9 - 
   (64*CF^3*zb*G[1, 1, 0, zb])/3 - (16*CF^2*nf*zb*G[1, 1, 0, zb])/9 + 
   (56*CA*CF^2*zb^2*G[1, 1, 0, zb])/9 - (80*CF^3*zb^2*G[1, 1, 0, zb])/3 - 
   (16*CF^2*nf*zb^2*G[1, 1, 0, zb])/9 - (5*CA*CF^2*G[1, 1, 1, zb])/9 + 
   (206*CF^3*G[1, 1, 1, zb])/9 + (16*CF^2*nf*G[1, 1, 1, zb])/9 - 
   (20*CA*CF^2*G[1, 1, 1, zb])/(9*(-1 + zb)) + (104*CF^3*G[1, 1, 1, zb])/
    (9*(-1 + zb)) + (16*CF^2*nf*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[1, 1, 1, zb])/9 + (164*CF^3*zb*G[1, 1, 1, zb])/9 + 
   (16*CF^2*nf*zb*G[1, 1, 1, zb])/9 - (59*CA*CF^2*zb^2*G[1, 1, 1, zb])/9 + 
   (206*CF^3*zb^2*G[1, 1, 1, zb])/9 + (16*CF^2*nf*zb^2*G[1, 1, 1, zb])/9 + 
   12*CA*CF^2*G[0, 0, 0, 0, zb] + 84*CF^3*G[0, 0, 0, 0, zb] + 
   (12*CA*CF^2*G[0, 0, 0, 0, zb])/(-1 + zb) + (84*CF^3*G[0, 0, 0, 0, zb])/
    (-1 + zb) + 12*CA*CF^2*zb*G[0, 0, 0, 0, zb] + 
   84*CF^3*zb*G[0, 0, 0, 0, zb] + 12*CA*CF^2*zb^2*G[0, 0, 0, 0, zb] + 
   84*CF^3*zb^2*G[0, 0, 0, 0, zb] - 72*CF^3*G[0, 0, 0, 1, zb] - 
   (72*CF^3*G[0, 0, 0, 1, zb])/(-1 + zb) - 72*CF^3*zb*G[0, 0, 0, 1, zb] - 
   72*CF^3*zb^2*G[0, 0, 0, 1, zb] - (16*CA*CF^2*G[0, 0, 1, 0, zb])/3 - 
   (184*CF^3*G[0, 0, 1, 0, zb])/3 - (16*CA*CF^2*G[0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (184*CF^3*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (16*CA*CF^2*zb*G[0, 0, 1, 0, zb])/3 - (184*CF^3*zb*G[0, 0, 1, 0, zb])/3 - 
   (16*CA*CF^2*zb^2*G[0, 0, 1, 0, zb])/3 - (184*CF^3*zb^2*G[0, 0, 1, 0, zb])/
    3 - (4*CA*CF^2*G[0, 0, 1, 1, zb])/3 + (152*CF^3*G[0, 0, 1, 1, zb])/3 - 
   (4*CA*CF^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) + (152*CF^3*G[0, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (4*CA*CF^2*zb*G[0, 0, 1, 1, zb])/3 + 
   (152*CF^3*zb*G[0, 0, 1, 1, zb])/3 - (4*CA*CF^2*zb^2*G[0, 0, 1, 1, zb])/3 + 
   (152*CF^3*zb^2*G[0, 0, 1, 1, zb])/3 - (28*CA*CF^2*G[0, 1, 0, 0, zb])/3 - 
   (160*CF^3*G[0, 1, 0, 0, zb])/3 - (28*CA*CF^2*G[0, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (160*CF^3*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (28*CA*CF^2*zb*G[0, 1, 0, 0, zb])/3 - (160*CF^3*zb*G[0, 1, 0, 0, zb])/3 - 
   (28*CA*CF^2*zb^2*G[0, 1, 0, 0, zb])/3 - (160*CF^3*zb^2*G[0, 1, 0, 0, zb])/
    3 + (4*CA*CF^2*G[0, 1, 0, 1, zb])/3 + (136*CF^3*G[0, 1, 0, 1, zb])/3 + 
   (4*CA*CF^2*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) + (136*CF^3*G[0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (4*CA*CF^2*zb*G[0, 1, 0, 1, zb])/3 + 
   (136*CF^3*zb*G[0, 1, 0, 1, zb])/3 + (4*CA*CF^2*zb^2*G[0, 1, 0, 1, zb])/3 + 
   (136*CF^3*zb^2*G[0, 1, 0, 1, zb])/3 + (20*CA*CF^2*G[0, 1, 1, 0, zb])/3 + 
   (104*CF^3*G[0, 1, 1, 0, zb])/3 + (20*CA*CF^2*G[0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (104*CF^3*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (20*CA*CF^2*zb*G[0, 1, 1, 0, zb])/3 + (104*CF^3*zb*G[0, 1, 1, 0, zb])/3 + 
   (20*CA*CF^2*zb^2*G[0, 1, 1, 0, zb])/3 + (104*CF^3*zb^2*G[0, 1, 1, 0, zb])/
    3 - 2*CA*CF^2*G[0, 1, 1, 1, zb] - 28*CF^3*G[0, 1, 1, 1, zb] - 
   (2*CA*CF^2*G[0, 1, 1, 1, zb])/(-1 + zb) - (28*CF^3*G[0, 1, 1, 1, zb])/
    (-1 + zb) - 2*CA*CF^2*zb*G[0, 1, 1, 1, zb] - 
   28*CF^3*zb*G[0, 1, 1, 1, zb] - 2*CA*CF^2*zb^2*G[0, 1, 1, 1, zb] - 
   28*CF^3*zb^2*G[0, 1, 1, 1, zb] - (56*CA*CF^2*G[1, 0, 0, 0, zb])/3 - 
   60*CF^3*G[1, 0, 0, 0, zb] - (56*CA*CF^2*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (104*CF^3*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (56*CA*CF^2*zb*G[1, 0, 0, 0, zb])/3 - 22*CF^3*zb*G[1, 0, 0, 0, zb] - 
   (56*CA*CF^2*zb^2*G[1, 0, 0, 0, zb])/3 - 60*CF^3*zb^2*G[1, 0, 0, 0, zb] + 
   8*CA*CF^2*G[1, 0, 0, 1, zb] + (152*CF^3*G[1, 0, 0, 1, zb])/3 + 
   (8*CA*CF^2*G[1, 0, 0, 1, zb])/(-1 + zb) + (32*CF^3*G[1, 0, 0, 1, zb])/
    (-1 + zb) + 8*CA*CF^2*zb*G[1, 0, 0, 1, zb] + 
   (68*CF^3*zb*G[1, 0, 0, 1, zb])/3 + 8*CA*CF^2*zb^2*G[1, 0, 0, 1, zb] + 
   (152*CF^3*zb^2*G[1, 0, 0, 1, zb])/3 + (32*CA*CF^2*G[1, 0, 1, 0, zb])/3 + 
   (136*CF^3*G[1, 0, 1, 0, zb])/3 + (32*CA*CF^2*G[1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (80*CF^3*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (32*CA*CF^2*zb*G[1, 0, 1, 0, zb])/3 + (52*CF^3*zb*G[1, 0, 1, 0, zb])/3 + 
   (32*CA*CF^2*zb^2*G[1, 0, 1, 0, zb])/3 + (136*CF^3*zb^2*G[1, 0, 1, 0, zb])/
    3 - 4*CA*CF^2*G[1, 0, 1, 1, zb] - (112*CF^3*G[1, 0, 1, 1, zb])/3 - 
   (4*CA*CF^2*G[1, 0, 1, 1, zb])/(-1 + zb) - (24*CF^3*G[1, 0, 1, 1, zb])/
    (-1 + zb) - 4*CA*CF^2*zb*G[1, 0, 1, 1, zb] - 
   (52*CF^3*zb*G[1, 0, 1, 1, zb])/3 - 4*CA*CF^2*zb^2*G[1, 0, 1, 1, zb] - 
   (112*CF^3*zb^2*G[1, 0, 1, 1, zb])/3 + 16*CA*CF^2*G[1, 1, 0, 0, zb] + 
   (104*CF^3*G[1, 1, 0, 0, zb])/3 + (16*CA*CF^2*G[1, 1, 0, 0, zb])/
    (-1 + zb) + (16*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   16*CA*CF^2*zb*G[1, 1, 0, 0, zb] + (20*CF^3*zb*G[1, 1, 0, 0, zb])/3 + 
   16*CA*CF^2*zb^2*G[1, 1, 0, 0, zb] + (104*CF^3*zb^2*G[1, 1, 0, 0, zb])/3 - 
   8*CA*CF^2*G[1, 1, 0, 1, zb] - (88*CF^3*G[1, 1, 0, 1, zb])/3 - 
   (8*CA*CF^2*G[1, 1, 0, 1, zb])/(-1 + zb) - (16*CF^3*G[1, 1, 0, 1, zb])/
    (-1 + zb) - 8*CA*CF^2*zb*G[1, 1, 0, 1, zb] - 
   (28*CF^3*zb*G[1, 1, 0, 1, zb])/3 - 8*CA*CF^2*zb^2*G[1, 1, 0, 1, zb] - 
   (88*CF^3*zb^2*G[1, 1, 0, 1, zb])/3 - (32*CA*CF^2*G[1, 1, 1, 0, zb])/3 - 
   24*CF^3*G[1, 1, 1, 0, zb] - (32*CA*CF^2*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CF^3*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[1, 1, 1, 0, zb])/3 - 4*CF^3*zb*G[1, 1, 1, 0, zb] - 
   (32*CA*CF^2*zb^2*G[1, 1, 1, 0, zb])/3 - 24*CF^3*zb^2*G[1, 1, 1, 0, zb] + 
   (16*CA*CF^2*G[1, 1, 1, 1, zb])/3 + 20*CF^3*G[1, 1, 1, 1, zb] + 
   (16*CA*CF^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (32*CF^3*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*CF^2*zb*G[1, 1, 1, 1, zb])/3 + 6*CF^3*zb*G[1, 1, 1, 1, zb] + 
   (16*CA*CF^2*zb^2*G[1, 1, 1, 1, zb])/3 + 20*CF^3*zb^2*G[1, 1, 1, 1, zb] + 
   (1255*CA*CF^2*Log[Q2dmu2])/162 - (3187*CF^3*Log[Q2dmu2])/162 - 
   (68*CF^2*nf*Log[Q2dmu2])/27 - (143*CA*CF^2*Pi^2*Log[Q2dmu2])/54 + 
   (167*CF^3*Pi^2*Log[Q2dmu2])/27 + (10*CF^2*nf*Pi^2*Log[Q2dmu2])/27 + 
   (1255*CA*CF^2*Log[Q2dmu2])/(162*(-1 + zb)) - (3187*CF^3*Log[Q2dmu2])/
    (162*(-1 + zb)) - (68*CF^2*nf*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (143*CA*CF^2*Pi^2*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (167*CF^3*Pi^2*Log[Q2dmu2])/(27*(-1 + zb)) + (10*CF^2*nf*Pi^2*Log[Q2dmu2])/
    (27*(-1 + zb)) + (1075*CA*CF^2*zb*Log[Q2dmu2])/162 - 
   (6571*CF^3*zb*Log[Q2dmu2])/162 - (68*CF^2*nf*zb*Log[Q2dmu2])/27 - 
   (143*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/54 + (143*CF^3*Pi^2*zb*Log[Q2dmu2])/27 + 
   (10*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/27 + (281*CA*CF^2*zb^2*Log[Q2dmu2])/81 - 
   (1706*CF^3*zb^2*Log[Q2dmu2])/81 - (68*CF^2*nf*zb^2*Log[Q2dmu2])/27 - 
   (143*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2])/54 + (167*CF^3*Pi^2*zb^2*Log[Q2dmu2])/
    27 + (10*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/27 - 
   (139*CA*CF^2*G[0, zb]*Log[Q2dmu2])/27 + (491*CF^3*G[0, zb]*Log[Q2dmu2])/
    27 + (56*CF^2*nf*G[0, zb]*Log[Q2dmu2])/27 + 
   (4*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (20*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/3 - (139*CA*CF^2*G[0, zb]*Log[Q2dmu2])/
    (27*(-1 + zb)) + (491*CF^3*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (56*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (4*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (20*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (109*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/27 + 
   (1055*CF^3*zb*G[0, zb]*Log[Q2dmu2])/27 + 
   (56*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/27 + 
   (4*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3 - 
   (20*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3 - 
   (40*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (464*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (56*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (4*CA*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (20*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (164*CA*CF^2*G[1, zb]*Log[Q2dmu2])/27 - (482*CF^3*G[1, zb]*Log[Q2dmu2])/
    27 - (56*CF^2*nf*G[1, zb]*Log[Q2dmu2])/27 - 
   (10*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/9 + 4*CF^3*Pi^2*G[1, zb]*
    Log[Q2dmu2] + (164*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (482*CF^3*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (56*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (10*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (44*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (152*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/27 - 
   (974*CF^3*zb*G[1, zb]*Log[Q2dmu2])/27 - 
   (56*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/27 - 
   (10*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/3 + 
   (92*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (464*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (56*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (10*CA*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   4*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2] + 
   (14*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (172*CF^3*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (16*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (14*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (172*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (16*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (14*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (292*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (16*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (14*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (172*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (16*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (38*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (172*CF^3*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (38*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (172*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (38*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (268*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (38*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (172*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (2*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/3 + (172*CF^3*G[1, 0, zb]*Log[Q2dmu2])/
    9 + (16*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (4*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (104*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (4*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (184*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (10*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (172*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (10*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (172*CF^3*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (16*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (20*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (104*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (16*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (28*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (160*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (16*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (46*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (172*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (16*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (56*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (56*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (104*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (56*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (56*CA*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   8*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 32*CF^3*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (8*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (32*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 32*CF^3*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] - 8*CA*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   32*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (32*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (80*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (32*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (80*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (80*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (32*CA*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (80*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   4*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 24*CF^3*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (4*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (24*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 24*CF^3*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2] + 4*CA*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   24*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 16*CA*CF^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (88*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   16*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (28*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 16*CA*CF^2*zb^2*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (88*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   8*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (80*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (16*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   8*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (32*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 8*CA*CF^2*zb^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (80*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (32*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (64*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (16*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CA*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (64*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (56*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (32*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (20*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (56*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - (82*CA*CF^2*Log[Q2dmu2]^2)/
    27 + (241*CF^3*Log[Q2dmu2]^2)/27 + (28*CF^2*nf*Log[Q2dmu2]^2)/27 + 
   (5*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/9 - (22*CF^3*Pi^2*Log[Q2dmu2]^2)/9 - 
   (82*CA*CF^2*Log[Q2dmu2]^2)/(27*(-1 + zb)) + (241*CF^3*Log[Q2dmu2]^2)/
    (27*(-1 + zb)) + (28*CF^2*nf*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (5*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (22*CF^3*Pi^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) - (82*CA*CF^2*zb*Log[Q2dmu2]^2)/
    27 + (313*CF^3*zb*Log[Q2dmu2]^2)/27 + (28*CF^2*nf*zb*Log[Q2dmu2]^2)/27 + 
   (5*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/9 - (22*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/9 - 
   (55*CA*CF^2*zb^2*Log[Q2dmu2]^2)/27 + (232*CF^3*zb^2*Log[Q2dmu2]^2)/27 + 
   (28*CF^2*nf*zb^2*Log[Q2dmu2]^2)/27 + (5*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/
    9 - (22*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/9 + 
   (2*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/9 - (52*CF^3*G[0, zb]*Log[Q2dmu2]^2)/
    9 - (8*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (2*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (52*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (8*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (2*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (76*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (2*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (52*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (8*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (10*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/9 + (52*CF^3*G[1, zb]*Log[Q2dmu2]^2)/
    9 + (8*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (10*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (52*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (8*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (10*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (76*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (8*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (10*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (52*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (8*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 8*CA*CF^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 + 8*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   8*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 8*CF^3*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 + 8*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   8*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 4*CA*CF^2*G[0, 1, zb]*
    Log[Q2dmu2]^2 - 8*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (4*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (8*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   4*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 8*CF^3*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 - 4*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   8*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (16*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 8*CF^3*G[1, 0, zb]*
    Log[Q2dmu2]^2 - (16*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (16*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (16*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   4*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (16*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   8*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (8*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 8*CF^3*G[1, 1, zb]*
    Log[Q2dmu2]^2 + (8*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (16*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 4*CF^3*zb*G[1, 1, zb]*
    Log[Q2dmu2]^2 + (8*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   8*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2 + (10*CA*CF^2*Log[Q2dmu2]^3)/27 - 
   (52*CF^3*Log[Q2dmu2]^3)/27 - (8*CF^2*nf*Log[Q2dmu2]^3)/27 + 
   (10*CA*CF^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) - (52*CF^3*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) - (8*CF^2*nf*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (10*CA*CF^2*zb*Log[Q2dmu2]^3)/27 - (52*CF^3*zb*Log[Q2dmu2]^3)/27 - 
   (8*CF^2*nf*zb*Log[Q2dmu2]^3)/27 + (10*CA*CF^2*zb^2*Log[Q2dmu2]^3)/27 - 
   (52*CF^3*zb^2*Log[Q2dmu2]^3)/27 - (8*CF^2*nf*zb^2*Log[Q2dmu2]^3)/27 + 
   (16*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/9 + (16*CF^3*G[0, zb]*Log[Q2dmu2]^3)/
    9 + (16*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (16*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (16*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (16*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (16*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (16*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/9 - (16*CF^3*G[1, zb]*Log[Q2dmu2]^3)/
    9 - (8*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (16*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (16*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (16*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/9 + (2*CA*CF^2*Log[Q2dmu2]^4)/9 + 
   (4*CF^3*Log[Q2dmu2]^4)/9 + (2*CA*CF^2*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (4*CF^3*Log[Q2dmu2]^4)/(9*(-1 + zb)) + (2*CA*CF^2*zb*Log[Q2dmu2]^4)/9 + 
   (4*CF^3*zb*Log[Q2dmu2]^4)/9 + (2*CA*CF^2*zb^2*Log[Q2dmu2]^4)/9 + 
   (4*CF^3*zb^2*Log[Q2dmu2]^4)/9 + (140*CA*CF^2*Zeta[3])/27 - 
   (488*CF^3*Zeta[3])/27 - (28*CF^2*nf*Zeta[3])/27 + 
   (140*CA*CF^2*Zeta[3])/(27*(-1 + zb)) - (488*CF^3*Zeta[3])/(27*(-1 + zb)) - 
   (28*CF^2*nf*Zeta[3])/(27*(-1 + zb)) + (140*CA*CF^2*zb*Zeta[3])/27 - 
   (632*CF^3*zb*Zeta[3])/27 - (28*CF^2*nf*zb*Zeta[3])/27 + 
   (140*CA*CF^2*zb^2*Zeta[3])/27 - (488*CF^3*zb^2*Zeta[3])/27 - 
   (28*CF^2*nf*zb^2*Zeta[3])/27 + (32*CA*CF^2*G[0, zb]*Zeta[3])/9 + 
   (248*CF^3*G[0, zb]*Zeta[3])/9 + (32*CA*CF^2*G[0, zb]*Zeta[3])/
    (9*(-1 + zb)) + (248*CF^3*G[0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (32*CA*CF^2*zb*G[0, zb]*Zeta[3])/9 + (248*CF^3*zb*G[0, zb]*Zeta[3])/9 + 
   (32*CA*CF^2*zb^2*G[0, zb]*Zeta[3])/9 + (248*CF^3*zb^2*G[0, zb]*Zeta[3])/
    9 - (40*CA*CF^2*G[1, zb]*Zeta[3])/9 - (176*CF^3*G[1, zb]*Zeta[3])/9 - 
   (40*CA*CF^2*G[1, zb]*Zeta[3])/(9*(-1 + zb)) - (128*CF^3*G[1, zb]*Zeta[3])/
    (9*(-1 + zb)) - (40*CA*CF^2*zb*G[1, zb]*Zeta[3])/9 - 
   (104*CF^3*zb*G[1, zb]*Zeta[3])/9 - (40*CA*CF^2*zb^2*G[1, zb]*Zeta[3])/9 - 
   (176*CF^3*zb^2*G[1, zb]*Zeta[3])/9 + (40*CA*CF^2*Log[Q2dmu2]*Zeta[3])/9 + 
   (128*CF^3*Log[Q2dmu2]*Zeta[3])/9 + (40*CA*CF^2*Log[Q2dmu2]*Zeta[3])/
    (9*(-1 + zb)) + (128*CF^3*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (40*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/9 + (128*CF^3*zb*Log[Q2dmu2]*Zeta[3])/
    9 + (40*CA*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/9 + 
   (128*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/9) + 
 ep^3*((-287065*CA*CF^2)/11664 + (431503*CF^3)/11664 + (5104*CF^2*nf)/729 + 
   (37513*CA*CF^2*Pi^2)/1944 - (78209*CF^3*Pi^2)/1944 - 
   (85*CF^2*nf*Pi^2)/81 - (1013*CA*CF^2*Pi^4)/2160 + (185*CF^3*Pi^4)/216 + 
   (67*CF^2*nf*Pi^4)/1620 - (287065*CA*CF^2)/(11664*(-1 + zb)) + 
   (431503*CF^3)/(11664*(-1 + zb)) + (5104*CF^2*nf)/(729*(-1 + zb)) + 
   (37513*CA*CF^2*Pi^2)/(1944*(-1 + zb)) - (78209*CF^3*Pi^2)/
    (1944*(-1 + zb)) - (85*CF^2*nf*Pi^2)/(81*(-1 + zb)) - 
   (1013*CA*CF^2*Pi^4)/(2160*(-1 + zb)) + (185*CF^3*Pi^4)/(216*(-1 + zb)) + 
   (67*CF^2*nf*Pi^4)/(1620*(-1 + zb)) - (68617*CA*CF^2*zb)/11664 + 
   (2781295*CF^3*zb)/11664 + (5104*CF^2*nf*zb)/729 + 
   (38413*CA*CF^2*Pi^2*zb)/1944 - (75881*CF^3*Pi^2*zb)/1944 - 
   (85*CF^2*nf*Pi^2*zb)/81 - (1013*CA*CF^2*Pi^4*zb)/2160 + 
   (35*CF^3*Pi^4*zb)/72 + (67*CF^2*nf*Pi^4*zb)/1620 - 
   (6731*CA*CF^2*zb^2)/1458 + (42292*CF^3*zb^2)/729 + 
   (5104*CF^2*nf*zb^2)/729 + (15953*CA*CF^2*Pi^2*zb^2)/972 - 
   (17777*CF^3*Pi^2*zb^2)/486 - (85*CF^2*nf*Pi^2*zb^2)/81 - 
   (1013*CA*CF^2*Pi^4*zb^2)/2160 + (185*CF^3*Pi^4*zb^2)/216 + 
   (67*CF^2*nf*Pi^4*zb^2)/1620 + (38611*CA*CF^2*G[0, zb])/1944 - 
   (68309*CF^3*G[0, zb])/1944 - (1460*CF^2*nf*G[0, zb])/243 - 
   (565*CA*CF^2*Pi^2*G[0, zb])/36 + (403*CF^3*Pi^2*G[0, zb])/12 + 
   (70*CF^2*nf*Pi^2*G[0, zb])/81 + (29*CA*CF^2*Pi^4*G[0, zb])/54 - 
   (191*CF^3*Pi^4*G[0, zb])/270 + (38611*CA*CF^2*G[0, zb])/(1944*(-1 + zb)) - 
   (68309*CF^3*G[0, zb])/(1944*(-1 + zb)) - (1460*CF^2*nf*G[0, zb])/
    (243*(-1 + zb)) - (565*CA*CF^2*Pi^2*G[0, zb])/(36*(-1 + zb)) + 
   (403*CF^3*Pi^2*G[0, zb])/(12*(-1 + zb)) + (70*CF^2*nf*Pi^2*G[0, zb])/
    (81*(-1 + zb)) + (29*CA*CF^2*Pi^4*G[0, zb])/(54*(-1 + zb)) - 
   (191*CF^3*Pi^4*G[0, zb])/(270*(-1 + zb)) + (2203*CA*CF^2*zb*G[0, zb])/
    1944 - (459941*CF^3*zb*G[0, zb])/1944 - (1460*CF^2*nf*zb*G[0, zb])/243 - 
   (1705*CA*CF^2*Pi^2*zb*G[0, zb])/108 + (3727*CF^3*Pi^2*zb*G[0, zb])/108 + 
   (70*CF^2*nf*Pi^2*zb*G[0, zb])/81 + (29*CA*CF^2*Pi^4*zb*G[0, zb])/54 - 
   (191*CF^3*Pi^4*zb*G[0, zb])/270 - (316*CA*CF^2*zb^2*G[0, zb])/243 - 
   (12160*CF^3*zb^2*G[0, zb])/243 - (1460*CF^2*nf*zb^2*G[0, zb])/243 - 
   (40*CA*CF^2*Pi^2*zb^2*G[0, zb])/3 + 30*CF^3*Pi^2*zb^2*G[0, zb] + 
   (70*CF^2*nf*Pi^2*zb^2*G[0, zb])/81 + (29*CA*CF^2*Pi^4*zb^2*G[0, zb])/54 - 
   (191*CF^3*Pi^4*zb^2*G[0, zb])/270 - (18925*CA*CF^2*G[1, zb])/972 + 
   (38983*CF^3*G[1, zb])/972 + (1460*CF^2*nf*G[1, zb])/243 + 
   (896*CA*CF^2*Pi^2*G[1, zb])/81 - (1129*CF^3*Pi^2*G[1, zb])/54 - 
   (70*CF^2*nf*Pi^2*G[1, zb])/81 - (49*CA*CF^2*Pi^4*G[1, zb])/108 + 
   (79*CF^3*Pi^4*G[1, zb])/270 - (18925*CA*CF^2*G[1, zb])/(972*(-1 + zb)) + 
   (38983*CF^3*G[1, zb])/(972*(-1 + zb)) + (1460*CF^2*nf*G[1, zb])/
    (243*(-1 + zb)) + (866*CA*CF^2*Pi^2*G[1, zb])/(81*(-1 + zb)) - 
   (3731*CF^3*Pi^2*G[1, zb])/(162*(-1 + zb)) - (70*CF^2*nf*Pi^2*G[1, zb])/
    (81*(-1 + zb)) - (49*CA*CF^2*Pi^4*G[1, zb])/(108*(-1 + zb)) + 
   (179*CF^3*Pi^4*G[1, zb])/(270*(-1 + zb)) - (9397*CA*CF^2*zb*G[1, zb])/
    972 + (185623*CF^3*zb*G[1, zb])/972 + (1460*CF^2*nf*zb*G[1, zb])/243 + 
   (827*CA*CF^2*Pi^2*zb*G[1, zb])/81 - (155*CF^3*Pi^2*zb*G[1, zb])/6 - 
   (70*CF^2*nf*Pi^2*zb*G[1, zb])/81 - (49*CA*CF^2*Pi^4*zb*G[1, zb])/108 + 
   (229*CF^3*Pi^4*zb*G[1, zb])/270 - (1246*CA*CF^2*zb^2*G[1, zb])/243 + 
   (12160*CF^3*zb^2*G[1, zb])/243 + (1460*CF^2*nf*zb^2*G[1, zb])/243 + 
   (590*CA*CF^2*Pi^2*zb^2*G[1, zb])/81 - (440*CF^3*Pi^2*zb^2*G[1, zb])/27 - 
   (70*CF^2*nf*Pi^2*zb^2*G[1, zb])/81 - (49*CA*CF^2*Pi^4*zb^2*G[1, zb])/108 + 
   (79*CF^3*Pi^4*zb^2*G[1, zb])/270 - (14509*CA*CF^2*G[0, 0, zb])/324 + 
   (32231*CF^3*G[0, 0, zb])/324 + (136*CF^2*nf*G[0, 0, zb])/27 + 
   (685*CA*CF^2*Pi^2*G[0, 0, zb])/54 - (793*CF^3*Pi^2*G[0, 0, zb])/27 - 
   (20*CF^2*nf*Pi^2*G[0, 0, zb])/27 - (14509*CA*CF^2*G[0, 0, zb])/
    (324*(-1 + zb)) + (32231*CF^3*G[0, 0, zb])/(324*(-1 + zb)) + 
   (136*CF^2*nf*G[0, 0, zb])/(27*(-1 + zb)) + (685*CA*CF^2*Pi^2*G[0, 0, zb])/
    (54*(-1 + zb)) - (793*CF^3*Pi^2*G[0, 0, zb])/(27*(-1 + zb)) - 
   (20*CF^2*nf*Pi^2*G[0, 0, zb])/(27*(-1 + zb)) - 
   (9289*CA*CF^2*zb*G[0, 0, zb])/324 + (93887*CF^3*zb*G[0, 0, zb])/324 + 
   (136*CF^2*nf*zb*G[0, 0, zb])/27 + (685*CA*CF^2*Pi^2*zb*G[0, 0, zb])/54 - 
   (835*CF^3*Pi^2*zb*G[0, 0, zb])/27 - (20*CF^2*nf*Pi^2*zb*G[0, 0, zb])/27 - 
   (1519*CA*CF^2*zb^2*G[0, 0, zb])/81 + (7916*CF^3*zb^2*G[0, 0, zb])/81 + 
   (136*CF^2*nf*zb^2*G[0, 0, zb])/27 + (685*CA*CF^2*Pi^2*zb^2*G[0, 0, zb])/
    54 - (793*CF^3*Pi^2*zb^2*G[0, 0, zb])/27 - 
   (20*CF^2*nf*Pi^2*zb^2*G[0, 0, zb])/27 + (7499*CA*CF^2*G[0, 1, zb])/162 - 
   (16453*CF^3*G[0, 1, zb])/162 - (136*CF^2*nf*G[0, 1, zb])/27 - 
   (415*CA*CF^2*Pi^2*G[0, 1, zb])/54 + (487*CF^3*Pi^2*G[0, 1, zb])/27 + 
   (20*CF^2*nf*Pi^2*G[0, 1, zb])/27 + (7499*CA*CF^2*G[0, 1, zb])/
    (162*(-1 + zb)) - (16453*CF^3*G[0, 1, zb])/(162*(-1 + zb)) - 
   (136*CF^2*nf*G[0, 1, zb])/(27*(-1 + zb)) - (415*CA*CF^2*Pi^2*G[0, 1, zb])/
    (54*(-1 + zb)) + (487*CF^3*Pi^2*G[0, 1, zb])/(27*(-1 + zb)) + 
   (20*CF^2*nf*Pi^2*G[0, 1, zb])/(27*(-1 + zb)) + 
   (6023*CA*CF^2*zb*G[0, 1, zb])/162 - (39085*CF^3*zb*G[0, 1, zb])/162 - 
   (136*CF^2*nf*zb*G[0, 1, zb])/27 - (415*CA*CF^2*Pi^2*zb*G[0, 1, zb])/54 + 
   (535*CF^3*Pi^2*zb*G[0, 1, zb])/27 + (20*CF^2*nf*Pi^2*zb*G[0, 1, zb])/27 + 
   (2206*CA*CF^2*zb^2*G[0, 1, zb])/81 - (7916*CF^3*zb^2*G[0, 1, zb])/81 - 
   (136*CF^2*nf*zb^2*G[0, 1, zb])/27 - (415*CA*CF^2*Pi^2*zb^2*G[0, 1, zb])/
    54 + (487*CF^3*Pi^2*zb^2*G[0, 1, zb])/27 + 
   (20*CF^2*nf*Pi^2*zb^2*G[0, 1, zb])/27 + (641*CA*CF^2*G[1, 0, zb])/54 - 
   (7957*CF^3*G[1, 0, zb])/162 - (136*CF^2*nf*G[1, 0, zb])/27 - 
   (403*CA*CF^2*Pi^2*G[1, 0, zb])/54 + (151*CF^3*Pi^2*G[1, 0, zb])/9 + 
   (20*CF^2*nf*Pi^2*G[1, 0, zb])/27 + (2347*CA*CF^2*G[1, 0, zb])/
    (162*(-1 + zb)) - (6149*CF^3*G[1, 0, zb])/(162*(-1 + zb)) - 
   (136*CF^2*nf*G[1, 0, zb])/(27*(-1 + zb)) - (199*CA*CF^2*Pi^2*G[1, 0, zb])/
    (27*(-1 + zb)) + (470*CF^3*Pi^2*G[1, 0, zb])/(27*(-1 + zb)) + 
   (20*CF^2*nf*Pi^2*G[1, 0, zb])/(27*(-1 + zb)) + 
   (647*CA*CF^2*zb*G[1, 0, zb])/54 - (29173*CF^3*zb*G[1, 0, zb])/162 - 
   (136*CF^2*nf*zb*G[1, 0, zb])/27 - (197*CA*CF^2*Pi^2*zb*G[1, 0, zb])/27 + 
   (58*CF^3*Pi^2*zb*G[1, 0, zb])/3 + (20*CF^2*nf*Pi^2*zb*G[1, 0, zb])/27 + 
   (649*CA*CF^2*zb^2*G[1, 0, zb])/27 - (7916*CF^3*zb^2*G[1, 0, zb])/81 - 
   (136*CF^2*nf*zb^2*G[1, 0, zb])/27 - (385*CA*CF^2*Pi^2*zb^2*G[1, 0, zb])/
    54 + (151*CF^3*Pi^2*zb^2*G[1, 0, zb])/9 + 
   (20*CF^2*nf*Pi^2*zb^2*G[1, 0, zb])/27 - (1043*CA*CF^2*G[1, 1, zb])/81 + 
   (4091*CF^3*G[1, 1, zb])/81 + (136*CF^2*nf*G[1, 1, zb])/27 + 
   (281*CA*CF^2*Pi^2*G[1, 1, zb])/54 - 13*CF^3*Pi^2*G[1, 1, zb] - 
   (20*CF^2*nf*Pi^2*G[1, 1, zb])/27 - (1255*CA*CF^2*G[1, 1, zb])/
    (81*(-1 + zb)) + (3187*CF^3*G[1, 1, zb])/(81*(-1 + zb)) + 
   (136*CF^2*nf*G[1, 1, zb])/(27*(-1 + zb)) + (143*CA*CF^2*Pi^2*G[1, 1, zb])/
    (27*(-1 + zb)) - (334*CF^3*Pi^2*G[1, 1, zb])/(27*(-1 + zb)) - 
   (20*CF^2*nf*Pi^2*G[1, 1, zb])/(27*(-1 + zb)) - 
   (1448*CA*CF^2*zb*G[1, 1, zb])/81 + (11447*CF^3*zb*G[1, 1, zb])/81 + 
   (136*CF^2*nf*zb*G[1, 1, zb])/27 + (145*CA*CF^2*Pi^2*zb*G[1, 1, zb])/27 - 
   (124*CF^3*Pi^2*zb*G[1, 1, zb])/9 - (20*CF^2*nf*Pi^2*zb*G[1, 1, zb])/27 - 
   (2420*CA*CF^2*zb^2*G[1, 1, zb])/81 + (7916*CF^3*zb^2*G[1, 1, zb])/81 + 
   (136*CF^2*nf*zb^2*G[1, 1, zb])/27 + (299*CA*CF^2*Pi^2*zb^2*G[1, 1, zb])/
    54 - 13*CF^3*Pi^2*zb^2*G[1, 1, zb] - (20*CF^2*nf*Pi^2*zb^2*G[1, 1, zb])/
    27 + (3997*CA*CF^2*G[0, 0, 0, zb])/54 - (9731*CF^3*G[0, 0, 0, zb])/54 - 
   (112*CF^2*nf*G[0, 0, 0, zb])/27 - (34*CA*CF^2*Pi^2*G[0, 0, 0, zb])/3 + 
   (122*CF^3*Pi^2*G[0, 0, 0, zb])/3 + (3997*CA*CF^2*G[0, 0, 0, zb])/
    (54*(-1 + zb)) - (9731*CF^3*G[0, 0, 0, zb])/(54*(-1 + zb)) - 
   (112*CF^2*nf*G[0, 0, 0, zb])/(27*(-1 + zb)) - 
   (34*CA*CF^2*Pi^2*G[0, 0, 0, zb])/(3*(-1 + zb)) + 
   (122*CF^3*Pi^2*G[0, 0, 0, zb])/(3*(-1 + zb)) + 
   (3427*CA*CF^2*zb*G[0, 0, 0, zb])/54 - (18287*CF^3*zb*G[0, 0, 0, zb])/54 - 
   (112*CF^2*nf*zb*G[0, 0, 0, zb])/27 - (34*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb])/
    3 + (122*CF^3*Pi^2*zb*G[0, 0, 0, zb])/3 + 
   (1220*CA*CF^2*zb^2*G[0, 0, 0, zb])/27 - (4258*CF^3*zb^2*G[0, 0, 0, zb])/
    27 - (112*CF^2*nf*zb^2*G[0, 0, 0, zb])/27 - 
   (34*CA*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/3 + 
   (122*CF^3*Pi^2*zb^2*G[0, 0, 0, zb])/3 - (211*CA*CF^2*G[0, 0, 1, zb])/3 + 
   163*CF^3*G[0, 0, 1, zb] + (112*CF^2*nf*G[0, 0, 1, zb])/27 + 
   (58*CA*CF^2*Pi^2*G[0, 0, 1, zb])/9 - (224*CF^3*Pi^2*G[0, 0, 1, zb])/9 - 
   (211*CA*CF^2*G[0, 0, 1, zb])/(3*(-1 + zb)) + (163*CF^3*G[0, 0, 1, zb])/
    (-1 + zb) + (112*CF^2*nf*G[0, 0, 1, zb])/(27*(-1 + zb)) + 
   (58*CA*CF^2*Pi^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (224*CF^3*Pi^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (575*CA*CF^2*zb*G[0, 0, 1, zb])/9 + (2495*CF^3*zb*G[0, 0, 1, zb])/9 + 
   (112*CF^2*nf*zb*G[0, 0, 1, zb])/27 + (58*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb])/
    9 - (224*CF^3*Pi^2*zb*G[0, 0, 1, zb])/9 - 
   (146*CA*CF^2*zb^2*G[0, 0, 1, zb])/3 + 144*CF^3*zb^2*G[0, 0, 1, zb] + 
   (112*CF^2*nf*zb^2*G[0, 0, 1, zb])/27 + 
   (58*CA*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/9 - 
   (224*CF^3*Pi^2*zb^2*G[0, 0, 1, zb])/9 - (1475*CA*CF^2*G[0, 1, 0, zb])/27 + 
   (3553*CF^3*G[0, 1, 0, zb])/27 + (112*CF^2*nf*G[0, 1, 0, zb])/27 + 
   (52*CA*CF^2*Pi^2*G[0, 1, 0, zb])/9 - (212*CF^3*Pi^2*G[0, 1, 0, zb])/9 - 
   (1475*CA*CF^2*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
   (3553*CF^3*G[0, 1, 0, zb])/(27*(-1 + zb)) + (112*CF^2*nf*G[0, 1, 0, zb])/
    (27*(-1 + zb)) + (52*CA*CF^2*Pi^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (212*CF^3*Pi^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (1301*CA*CF^2*zb*G[0, 1, 0, zb])/27 + (6637*CF^3*zb*G[0, 1, 0, zb])/27 + 
   (112*CF^2*nf*zb*G[0, 1, 0, zb])/27 + (52*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb])/
    9 - (212*CF^3*Pi^2*zb*G[0, 1, 0, zb])/9 - 
   (944*CA*CF^2*zb^2*G[0, 1, 0, zb])/27 + (3148*CF^3*zb^2*G[0, 1, 0, zb])/
    27 + (112*CF^2*nf*zb^2*G[0, 1, 0, zb])/27 + 
   (52*CA*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/9 - 
   (212*CF^3*Pi^2*zb^2*G[0, 1, 0, zb])/9 + (446*CA*CF^2*G[0, 1, 1, zb])/9 - 
   (1034*CF^3*G[0, 1, 1, zb])/9 - (112*CF^2*nf*G[0, 1, 1, zb])/27 - 
   (41*CA*CF^2*Pi^2*G[0, 1, 1, zb])/9 + (154*CF^3*Pi^2*G[0, 1, 1, zb])/9 + 
   (446*CA*CF^2*G[0, 1, 1, zb])/(9*(-1 + zb)) - (1034*CF^3*G[0, 1, 1, zb])/
    (9*(-1 + zb)) - (112*CF^2*nf*G[0, 1, 1, zb])/(27*(-1 + zb)) - 
   (41*CA*CF^2*Pi^2*G[0, 1, 1, zb])/(9*(-1 + zb)) + 
   (154*CF^3*Pi^2*G[0, 1, 1, zb])/(9*(-1 + zb)) + 
   46*CA*CF^2*zb*G[0, 1, 1, zb] - (586*CF^3*zb*G[0, 1, 1, zb])/3 - 
   (112*CF^2*nf*zb*G[0, 1, 1, zb])/27 - (41*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb])/
    9 + (154*CF^3*Pi^2*zb*G[0, 1, 1, zb])/9 + 
   (317*CA*CF^2*zb^2*G[0, 1, 1, zb])/9 - (926*CF^3*zb^2*G[0, 1, 1, zb])/9 - 
   (112*CF^2*nf*zb^2*G[0, 1, 1, zb])/27 - 
   (41*CA*CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/9 + 
   (154*CF^3*Pi^2*zb^2*G[0, 1, 1, zb])/9 - (53*CA*CF^2*G[1, 0, 0, zb])/3 + 
   (2717*CF^3*G[1, 0, 0, zb])/27 + (112*CF^2*nf*G[1, 0, 0, zb])/27 + 
   (44*CA*CF^2*Pi^2*G[1, 0, 0, zb])/9 - (70*CF^3*Pi^2*G[1, 0, 0, zb])/3 - 
   (209*CA*CF^2*G[1, 0, 0, zb])/(9*(-1 + zb)) + (619*CF^3*G[1, 0, 0, zb])/
    (9*(-1 + zb)) + (112*CF^2*nf*G[1, 0, 0, zb])/(27*(-1 + zb)) + 
   (44*CA*CF^2*Pi^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (196*CF^3*Pi^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (241*CA*CF^2*zb*G[1, 0, 0, zb])/9 + (4781*CF^3*zb*G[1, 0, 0, zb])/27 + 
   (112*CF^2*nf*zb*G[1, 0, 0, zb])/27 + (44*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb])/
    9 - 21*CF^3*Pi^2*zb*G[1, 0, 0, zb] - (106*CA*CF^2*zb^2*G[1, 0, 0, zb])/
    3 + (3518*CF^3*zb^2*G[1, 0, 0, zb])/27 + 
   (112*CF^2*nf*zb^2*G[1, 0, 0, zb])/27 + 
   (44*CA*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/9 - 
   (70*CF^3*Pi^2*zb^2*G[1, 0, 0, zb])/3 + (194*CA*CF^2*G[1, 0, 1, zb])/9 - 
   (2518*CF^3*G[1, 0, 1, zb])/27 - (112*CF^2*nf*G[1, 0, 1, zb])/27 - 
   (26*CA*CF^2*Pi^2*G[1, 0, 1, zb])/9 + (140*CF^3*Pi^2*G[1, 0, 1, zb])/9 + 
   (26*CA*CF^2*G[1, 0, 1, zb])/(-1 + zb) - (610*CF^3*G[1, 0, 1, zb])/
    (9*(-1 + zb)) - (112*CF^2*nf*G[1, 0, 1, zb])/(27*(-1 + zb)) - 
   (26*CA*CF^2*Pi^2*G[1, 0, 1, zb])/(9*(-1 + zb)) + 
   (124*CF^3*Pi^2*G[1, 0, 1, zb])/(9*(-1 + zb)) + 
   (274*CA*CF^2*zb*G[1, 0, 1, zb])/9 - (3874*CF^3*zb*G[1, 0, 1, zb])/27 - 
   (112*CF^2*nf*zb*G[1, 0, 1, zb])/27 - (26*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb])/
    9 + (116*CF^3*Pi^2*zb*G[1, 0, 1, zb])/9 + 
   (332*CA*CF^2*zb^2*G[1, 0, 1, zb])/9 - (3148*CF^3*zb^2*G[1, 0, 1, zb])/27 - 
   (112*CF^2*nf*zb^2*G[1, 0, 1, zb])/27 - 
   (26*CA*CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/9 + 
   (140*CF^3*Pi^2*zb^2*G[1, 0, 1, zb])/9 + (158*CA*CF^2*G[1, 1, 0, zb])/27 - 
   (1670*CF^3*G[1, 1, 0, zb])/27 - (112*CF^2*nf*G[1, 1, 0, zb])/27 - 
   (8*CA*CF^2*Pi^2*G[1, 1, 0, zb])/3 + (136*CF^3*Pi^2*G[1, 1, 0, zb])/9 + 
   (278*CA*CF^2*G[1, 1, 0, zb])/(27*(-1 + zb)) - (982*CF^3*G[1, 1, 0, zb])/
    (27*(-1 + zb)) - (112*CF^2*nf*G[1, 1, 0, zb])/(27*(-1 + zb)) - 
   (8*CA*CF^2*Pi^2*G[1, 1, 0, zb])/(3*(-1 + zb)) + 
   (40*CF^3*Pi^2*G[1, 1, 0, zb])/(3*(-1 + zb)) + 
   (398*CA*CF^2*zb*G[1, 1, 0, zb])/27 - (3026*CF^3*zb*G[1, 1, 0, zb])/27 - 
   (112*CF^2*nf*zb*G[1, 1, 0, zb])/27 - (8*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb])/
    3 + (112*CF^3*Pi^2*zb*G[1, 1, 0, zb])/9 + 
   (626*CA*CF^2*zb^2*G[1, 1, 0, zb])/27 - (2408*CF^3*zb^2*G[1, 1, 0, zb])/
    27 - (112*CF^2*nf*zb^2*G[1, 1, 0, zb])/27 - 
   (8*CA*CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/3 + 
   (136*CF^3*Pi^2*zb^2*G[1, 1, 0, zb])/9 - (238*CA*CF^2*G[1, 1, 1, zb])/27 + 
   (1480*CF^3*G[1, 1, 1, zb])/27 + (112*CF^2*nf*G[1, 1, 1, zb])/27 + 
   (20*CA*CF^2*Pi^2*G[1, 1, 1, zb])/9 - (34*CF^3*Pi^2*G[1, 1, 1, zb])/3 - 
   (328*CA*CF^2*G[1, 1, 1, zb])/(27*(-1 + zb)) + (964*CF^3*G[1, 1, 1, zb])/
    (27*(-1 + zb)) + (112*CF^2*nf*G[1, 1, 1, zb])/(27*(-1 + zb)) + 
   (20*CA*CF^2*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
   (88*CF^3*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
   (448*CA*CF^2*zb*G[1, 1, 1, zb])/27 + (2374*CF^3*zb*G[1, 1, 1, zb])/27 + 
   (112*CF^2*nf*zb*G[1, 1, 1, zb])/27 + (20*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb])/
    9 - 9*CF^3*Pi^2*zb*G[1, 1, 1, zb] - (607*CA*CF^2*zb^2*G[1, 1, 1, zb])/
    27 + (2038*CF^3*zb^2*G[1, 1, 1, zb])/27 + 
   (112*CF^2*nf*zb^2*G[1, 1, 1, zb])/27 + 
   (20*CA*CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/9 - 
   (34*CF^3*Pi^2*zb^2*G[1, 1, 1, zb])/3 - (715*CA*CF^2*G[0, 0, 0, 0, zb])/9 + 
   (2078*CF^3*G[0, 0, 0, 0, zb])/9 + (32*CF^2*nf*G[0, 0, 0, 0, zb])/9 - 
   (715*CA*CF^2*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (2078*CF^3*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (715*CA*CF^2*zb*G[0, 0, 0, 0, zb])/9 + (2858*CF^3*zb*G[0, 0, 0, 0, zb])/
    9 + (32*CF^2*nf*zb*G[0, 0, 0, 0, zb])/9 - 
   (715*CA*CF^2*zb^2*G[0, 0, 0, 0, zb])/9 + 
   (2078*CF^3*zb^2*G[0, 0, 0, 0, zb])/9 + (32*CF^2*nf*zb^2*G[0, 0, 0, 0, zb])/
    9 + (670*CA*CF^2*G[0, 0, 0, 1, zb])/9 - (1772*CF^3*G[0, 0, 0, 1, zb])/9 - 
   (32*CF^2*nf*G[0, 0, 0, 1, zb])/9 + (670*CA*CF^2*G[0, 0, 0, 1, zb])/
    (9*(-1 + zb)) - (1772*CF^3*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (670*CA*CF^2*zb*G[0, 0, 0, 1, zb])/9 - (2324*CF^3*zb*G[0, 0, 0, 1, zb])/
    9 - (32*CF^2*nf*zb*G[0, 0, 0, 1, zb])/9 + 
   (670*CA*CF^2*zb^2*G[0, 0, 0, 1, zb])/9 - 
   (1772*CF^3*zb^2*G[0, 0, 0, 1, zb])/9 - (32*CF^2*nf*zb^2*G[0, 0, 0, 1, zb])/
    9 + (178*CA*CF^2*G[0, 0, 1, 0, zb])/3 - (500*CF^3*G[0, 0, 1, 0, zb])/3 - 
   (32*CF^2*nf*G[0, 0, 1, 0, zb])/9 + (178*CA*CF^2*G[0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (500*CF^3*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CF^2*nf*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (178*CA*CF^2*zb*G[0, 0, 1, 0, zb])/3 - 228*CF^3*zb*G[0, 0, 1, 0, zb] - 
   (32*CF^2*nf*zb*G[0, 0, 1, 0, zb])/9 + (178*CA*CF^2*zb^2*G[0, 0, 1, 0, zb])/
    3 - (500*CF^3*zb^2*G[0, 0, 1, 0, zb])/3 - 
   (32*CF^2*nf*zb^2*G[0, 0, 1, 0, zb])/9 - (470*CA*CF^2*G[0, 0, 1, 1, zb])/
    9 + (1228*CF^3*G[0, 0, 1, 1, zb])/9 + (32*CF^2*nf*G[0, 0, 1, 1, zb])/9 - 
   (470*CA*CF^2*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (1228*CF^3*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (470*CA*CF^2*zb*G[0, 0, 1, 1, zb])/9 + (1612*CF^3*zb*G[0, 0, 1, 1, zb])/
    9 + (32*CF^2*nf*zb*G[0, 0, 1, 1, zb])/9 - 
   (470*CA*CF^2*zb^2*G[0, 0, 1, 1, zb])/9 + 
   (1228*CF^3*zb^2*G[0, 0, 1, 1, zb])/9 + (32*CF^2*nf*zb^2*G[0, 0, 1, 1, zb])/
    9 + 48*CA*CF^2*G[0, 1, 0, 0, zb] - 144*CF^3*G[0, 1, 0, 0, zb] - 
   (32*CF^2*nf*G[0, 1, 0, 0, zb])/9 + (48*CA*CF^2*G[0, 1, 0, 0, zb])/
    (-1 + zb) - (144*CF^3*G[0, 1, 0, 0, zb])/(-1 + zb) - 
   (32*CF^2*nf*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   48*CA*CF^2*zb*G[0, 1, 0, 0, zb] - (616*CF^3*zb*G[0, 1, 0, 0, zb])/3 - 
   (32*CF^2*nf*zb*G[0, 1, 0, 0, zb])/9 + 48*CA*CF^2*zb^2*G[0, 1, 0, 0, zb] - 
   144*CF^3*zb^2*G[0, 1, 0, 0, zb] - (32*CF^2*nf*zb^2*G[0, 1, 0, 0, zb])/9 - 
   (134*CA*CF^2*G[0, 1, 0, 1, zb])/3 + (364*CF^3*G[0, 1, 0, 1, zb])/3 + 
   (32*CF^2*nf*G[0, 1, 0, 1, zb])/9 - (134*CA*CF^2*G[0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (364*CF^3*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (134*CA*CF^2*zb*G[0, 1, 0, 1, zb])/3 + 164*CF^3*zb*G[0, 1, 0, 1, zb] + 
   (32*CF^2*nf*zb*G[0, 1, 0, 1, zb])/9 - (134*CA*CF^2*zb^2*G[0, 1, 0, 1, zb])/
    3 + (364*CF^3*zb^2*G[0, 1, 0, 1, zb])/3 + 
   (32*CF^2*nf*zb^2*G[0, 1, 0, 1, zb])/9 - (266*CA*CF^2*G[0, 1, 1, 0, zb])/
    9 + (820*CF^3*G[0, 1, 1, 0, zb])/9 + (32*CF^2*nf*G[0, 1, 1, 0, zb])/9 - 
   (266*CA*CF^2*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (820*CF^3*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (266*CA*CF^2*zb*G[0, 1, 1, 0, zb])/9 + (1204*CF^3*zb*G[0, 1, 1, 0, zb])/
    9 + (32*CF^2*nf*zb*G[0, 1, 1, 0, zb])/9 - 
   (266*CA*CF^2*zb^2*G[0, 1, 1, 0, zb])/9 + (820*CF^3*zb^2*G[0, 1, 1, 0, zb])/
    9 + (32*CF^2*nf*zb^2*G[0, 1, 1, 0, zb])/9 + 
   (229*CA*CF^2*G[0, 1, 1, 1, zb])/9 - (650*CF^3*G[0, 1, 1, 1, zb])/9 - 
   (32*CF^2*nf*G[0, 1, 1, 1, zb])/9 + (229*CA*CF^2*G[0, 1, 1, 1, zb])/
    (9*(-1 + zb)) - (650*CF^3*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (229*CA*CF^2*zb*G[0, 1, 1, 1, zb])/9 - (914*CF^3*zb*G[0, 1, 1, 1, zb])/9 - 
   (32*CF^2*nf*zb*G[0, 1, 1, 1, zb])/9 + (229*CA*CF^2*zb^2*G[0, 1, 1, 1, zb])/
    9 - (650*CF^3*zb^2*G[0, 1, 1, 1, zb])/9 - 
   (32*CF^2*nf*zb^2*G[0, 1, 1, 1, zb])/9 + 11*CA*CF^2*G[1, 0, 0, 0, zb] - 
   (1466*CF^3*G[1, 0, 0, 0, zb])/9 - (32*CF^2*nf*G[1, 0, 0, 0, zb])/9 + 
   (194*CA*CF^2*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (820*CF^3*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   30*CA*CF^2*zb*G[1, 0, 0, 0, zb] - (1220*CF^3*zb*G[1, 0, 0, 0, zb])/9 - 
   (32*CF^2*nf*zb*G[1, 0, 0, 0, zb])/9 + 49*CA*CF^2*zb^2*G[1, 0, 0, 0, zb] - 
   (1466*CF^3*zb^2*G[1, 0, 0, 0, zb])/9 - (32*CF^2*nf*zb^2*G[1, 0, 0, 0, zb])/
    9 - 18*CA*CF^2*G[1, 0, 0, 1, zb] + (1228*CF^3*G[1, 0, 0, 1, zb])/9 + 
   (32*CF^2*nf*G[1, 0, 0, 1, zb])/9 - (232*CA*CF^2*G[1, 0, 0, 1, zb])/
    (9*(-1 + zb)) + (752*CF^3*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   32*CA*CF^2*zb*G[1, 0, 0, 1, zb] + (1024*CF^3*zb*G[1, 0, 0, 1, zb])/9 + 
   (32*CF^2*nf*zb*G[1, 0, 0, 1, zb])/9 - 46*CA*CF^2*zb^2*G[1, 0, 0, 1, zb] + 
   (1228*CF^3*zb^2*G[1, 0, 0, 1, zb])/9 + (32*CF^2*nf*zb^2*G[1, 0, 0, 1, zb])/
    9 - (94*CA*CF^2*G[1, 0, 1, 0, zb])/9 + (364*CF^3*G[1, 0, 1, 0, zb])/3 + 
   (32*CF^2*nf*G[1, 0, 1, 0, zb])/9 - (164*CA*CF^2*G[1, 0, 1, 0, zb])/
    (9*(-1 + zb)) + (616*CF^3*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (220*CA*CF^2*zb*G[1, 0, 1, 0, zb])/9 + (296*CF^3*zb*G[1, 0, 1, 0, zb])/3 + 
   (32*CF^2*nf*zb*G[1, 0, 1, 0, zb])/9 - (346*CA*CF^2*zb^2*G[1, 0, 1, 0, zb])/
    9 + (364*CF^3*zb^2*G[1, 0, 1, 0, zb])/3 + 
   (32*CF^2*nf*zb^2*G[1, 0, 1, 0, zb])/9 + (128*CA*CF^2*G[1, 0, 1, 1, zb])/
    9 - (296*CF^3*G[1, 0, 1, 1, zb])/3 - (32*CF^2*nf*G[1, 0, 1, 1, zb])/9 + 
   (178*CA*CF^2*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (548*CF^3*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (218*CA*CF^2*zb*G[1, 0, 1, 1, zb])/9 - (244*CF^3*zb*G[1, 0, 1, 1, zb])/3 - 
   (32*CF^2*nf*zb*G[1, 0, 1, 1, zb])/9 + (308*CA*CF^2*zb^2*G[1, 0, 1, 1, zb])/
    9 - (296*CF^3*zb^2*G[1, 0, 1, 1, zb])/3 - 
   (32*CF^2*nf*zb^2*G[1, 0, 1, 1, zb])/9 + (14*CA*CF^2*G[1, 1, 0, 0, zb])/3 + 
   (820*CF^3*G[1, 1, 0, 0, zb])/9 + (32*CF^2*nf*G[1, 1, 0, 0, zb])/9 - 
   (28*CA*CF^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (344*CF^3*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (28*CA*CF^2*zb*G[1, 1, 0, 0, zb])/3 + (616*CF^3*zb*G[1, 1, 0, 0, zb])/9 + 
   (32*CF^2*nf*zb*G[1, 1, 0, 0, zb])/9 - (70*CA*CF^2*zb^2*G[1, 1, 0, 0, zb])/
    3 + (820*CF^3*zb^2*G[1, 1, 0, 0, zb])/9 + 
   (32*CF^2*nf*zb^2*G[1, 1, 0, 0, zb])/9 + (26*CA*CF^2*G[1, 1, 0, 1, zb])/9 - 
   76*CF^3*G[1, 1, 0, 1, zb] - (32*CF^2*nf*G[1, 1, 0, 1, zb])/9 + 
   (76*CA*CF^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (344*CF^3*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (116*CA*CF^2*zb*G[1, 1, 0, 1, zb])/9 - (176*CF^3*zb*G[1, 1, 0, 1, zb])/3 - 
   (32*CF^2*nf*zb*G[1, 1, 0, 1, zb])/9 + (206*CA*CF^2*zb^2*G[1, 1, 0, 1, zb])/
    9 - 76*CF^3*zb^2*G[1, 1, 0, 1, zb] - (32*CF^2*nf*zb^2*G[1, 1, 0, 1, zb])/
    9 - (14*CA*CF^2*G[1, 1, 1, 0, zb])/3 - (548*CF^3*G[1, 1, 1, 0, zb])/9 - 
   (32*CF^2*nf*G[1, 1, 1, 0, zb])/9 + (8*CA*CF^2*G[1, 1, 1, 0, zb])/
    (9*(-1 + zb)) - (208*CF^3*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (16*CA*CF^2*zb*G[1, 1, 1, 0, zb])/3 - (392*CF^3*zb*G[1, 1, 1, 0, zb])/9 - 
   (32*CF^2*nf*zb*G[1, 1, 1, 0, zb])/9 + (46*CA*CF^2*zb^2*G[1, 1, 1, 0, zb])/
    3 - (548*CF^3*zb^2*G[1, 1, 1, 0, zb])/9 - 
   (32*CF^2*nf*zb^2*G[1, 1, 1, 0, zb])/9 - (5*CA*CF^2*G[1, 1, 1, 1, zb])/9 + 
   (446*CF^3*G[1, 1, 1, 1, zb])/9 + (32*CF^2*nf*G[1, 1, 1, 1, zb])/9 - 
   (40*CA*CF^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (208*CF^3*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (68*CA*CF^2*zb*G[1, 1, 1, 1, zb])/9 + (332*CF^3*zb*G[1, 1, 1, 1, zb])/9 + 
   (32*CF^2*nf*zb*G[1, 1, 1, 1, zb])/9 - (131*CA*CF^2*zb^2*G[1, 1, 1, 1, zb])/
    9 + (446*CF^3*zb^2*G[1, 1, 1, 1, zb])/9 + 
   (32*CF^2*nf*zb^2*G[1, 1, 1, 1, zb])/9 + (116*CA*CF^2*G[0, 0, 0, 0, 0, zb])/
    3 - (1204*CF^3*G[0, 0, 0, 0, 0, zb])/3 + 
   (116*CA*CF^2*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1204*CF^3*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (116*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb])/3 - 
   (1204*CF^3*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (116*CA*CF^2*zb^2*G[0, 0, 0, 0, 0, zb])/3 - 
   (1204*CF^3*zb^2*G[0, 0, 0, 0, 0, zb])/3 - 
   56*CA*CF^2*G[0, 0, 0, 0, 1, zb] + 328*CF^3*G[0, 0, 0, 0, 1, zb] - 
   (56*CA*CF^2*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (328*CF^3*G[0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   56*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb] + 328*CF^3*zb*G[0, 0, 0, 0, 1, zb] - 
   56*CA*CF^2*zb^2*G[0, 0, 0, 0, 1, zb] + 
   328*CF^3*zb^2*G[0, 0, 0, 0, 1, zb] - (104*CA*CF^2*G[0, 0, 0, 1, 0, zb])/
    3 + (856*CF^3*G[0, 0, 0, 1, 0, zb])/3 - 
   (104*CA*CF^2*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (856*CF^3*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (104*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb])/3 + 
   (856*CF^3*zb*G[0, 0, 0, 1, 0, zb])/3 - 
   (104*CA*CF^2*zb^2*G[0, 0, 0, 1, 0, zb])/3 + 
   (856*CF^3*zb^2*G[0, 0, 0, 1, 0, zb])/3 + 40*CA*CF^2*G[0, 0, 0, 1, 1, zb] - 
   224*CF^3*G[0, 0, 0, 1, 1, zb] + (40*CA*CF^2*G[0, 0, 0, 1, 1, zb])/
    (-1 + zb) - (224*CF^3*G[0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   40*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb] - 224*CF^3*zb*G[0, 0, 0, 1, 1, zb] + 
   40*CA*CF^2*zb^2*G[0, 0, 0, 1, 1, zb] - 
   224*CF^3*zb^2*G[0, 0, 0, 1, 1, zb] - (56*CA*CF^2*G[0, 0, 1, 0, 0, zb])/3 + 
   (760*CF^3*G[0, 0, 1, 0, 0, zb])/3 - (56*CA*CF^2*G[0, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (760*CF^3*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (56*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb])/3 + 
   (760*CF^3*zb*G[0, 0, 1, 0, 0, zb])/3 - 
   (56*CA*CF^2*zb^2*G[0, 0, 1, 0, 0, zb])/3 + 
   (760*CF^3*zb^2*G[0, 0, 1, 0, 0, zb])/3 + (88*CA*CF^2*G[0, 0, 1, 0, 1, zb])/
    3 - (608*CF^3*G[0, 0, 1, 0, 1, zb])/3 + (88*CA*CF^2*G[0, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (608*CF^3*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (88*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb])/3 - 
   (608*CF^3*zb*G[0, 0, 1, 0, 1, zb])/3 + 
   (88*CA*CF^2*zb^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (608*CF^3*zb^2*G[0, 0, 1, 0, 1, zb])/3 + 8*CA*CF^2*G[0, 0, 1, 1, 0, zb] - 
   160*CF^3*G[0, 0, 1, 1, 0, zb] + (8*CA*CF^2*G[0, 0, 1, 1, 0, zb])/
    (-1 + zb) - (160*CF^3*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   8*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb] - 160*CF^3*zb*G[0, 0, 1, 1, 0, zb] + 
   8*CA*CF^2*zb^2*G[0, 0, 1, 1, 0, zb] - 160*CF^3*zb^2*G[0, 0, 1, 1, 0, zb] - 
   12*CA*CF^2*G[0, 0, 1, 1, 1, zb] + 120*CF^3*G[0, 0, 1, 1, 1, zb] - 
   (12*CA*CF^2*G[0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (120*CF^3*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   12*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb] + 120*CF^3*zb*G[0, 0, 1, 1, 1, zb] - 
   12*CA*CF^2*zb^2*G[0, 0, 1, 1, 1, zb] + 
   120*CF^3*zb^2*G[0, 0, 1, 1, 1, zb] - (20*CA*CF^2*G[0, 1, 0, 0, 0, zb])/3 + 
   (688*CF^3*G[0, 1, 0, 0, 0, zb])/3 - (20*CA*CF^2*G[0, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (688*CF^3*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (20*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb])/3 + 
   (688*CF^3*zb*G[0, 1, 0, 0, 0, zb])/3 - 
   (20*CA*CF^2*zb^2*G[0, 1, 0, 0, 0, zb])/3 + 
   (688*CF^3*zb^2*G[0, 1, 0, 0, 0, zb])/3 + (64*CA*CF^2*G[0, 1, 0, 0, 1, zb])/
    3 - (560*CF^3*G[0, 1, 0, 0, 1, zb])/3 + (64*CA*CF^2*G[0, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (560*CF^3*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb])/3 - 
   (560*CF^3*zb*G[0, 1, 0, 0, 1, zb])/3 + 
   (64*CA*CF^2*zb^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (560*CF^3*zb^2*G[0, 1, 0, 0, 1, zb])/3 + (32*CA*CF^2*G[0, 1, 0, 1, 0, zb])/
    3 - (496*CF^3*G[0, 1, 0, 1, 0, zb])/3 + (32*CA*CF^2*G[0, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (496*CF^3*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (32*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb])/3 - 
   (496*CF^3*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   (32*CA*CF^2*zb^2*G[0, 1, 0, 1, 0, zb])/3 - 
   (496*CF^3*zb^2*G[0, 1, 0, 1, 0, zb])/3 - (52*CA*CF^2*G[0, 1, 0, 1, 1, zb])/
    3 + (392*CF^3*G[0, 1, 0, 1, 1, zb])/3 - (52*CA*CF^2*G[0, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (392*CF^3*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (52*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb])/3 + 
   (392*CF^3*zb*G[0, 1, 0, 1, 1, zb])/3 - 
   (52*CA*CF^2*zb^2*G[0, 1, 0, 1, 1, zb])/3 + 
   (392*CF^3*zb^2*G[0, 1, 0, 1, 1, zb])/3 - (32*CA*CF^2*G[0, 1, 1, 0, 0, zb])/
    3 - (368*CF^3*G[0, 1, 1, 0, 0, zb])/3 - (32*CA*CF^2*G[0, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (368*CF^3*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb])/3 - 
   (368*CF^3*zb*G[0, 1, 1, 0, 0, zb])/3 - 
   (32*CA*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/3 - 
   (368*CF^3*zb^2*G[0, 1, 1, 0, 0, zb])/3 - (4*CA*CF^2*G[0, 1, 1, 0, 1, zb])/
    3 + (296*CF^3*G[0, 1, 1, 0, 1, zb])/3 - (4*CA*CF^2*G[0, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (296*CF^3*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (4*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb])/3 + (296*CF^3*zb*G[0, 1, 1, 0, 1, zb])/
    3 - (4*CA*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/3 + 
   (296*CF^3*zb^2*G[0, 1, 1, 0, 1, zb])/3 + (28*CA*CF^2*G[0, 1, 1, 1, 0, zb])/
    3 + (232*CF^3*G[0, 1, 1, 1, 0, zb])/3 + (28*CA*CF^2*G[0, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (232*CF^3*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (28*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb])/3 + 
   (232*CF^3*zb*G[0, 1, 1, 1, 0, zb])/3 + 
   (28*CA*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/3 + 
   (232*CF^3*zb^2*G[0, 1, 1, 1, 0, zb])/3 - 2*CA*CF^2*G[0, 1, 1, 1, 1, zb] - 
   60*CF^3*G[0, 1, 1, 1, 1, zb] - (2*CA*CF^2*G[0, 1, 1, 1, 1, zb])/
    (-1 + zb) - (60*CF^3*G[0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   2*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb] - 60*CF^3*zb*G[0, 1, 1, 1, 1, zb] - 
   2*CA*CF^2*zb^2*G[0, 1, 1, 1, 1, zb] - 60*CF^3*zb^2*G[0, 1, 1, 1, 1, zb] + 
   24*CA*CF^2*G[1, 0, 0, 0, 0, zb] + (764*CF^3*G[1, 0, 0, 0, 0, zb])/3 + 
   (24*CA*CF^2*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (168*CF^3*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   24*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb] + (374*CF^3*zb*G[1, 0, 0, 0, 0, zb])/
    3 + 24*CA*CF^2*zb^2*G[1, 0, 0, 0, 0, zb] + 
   (764*CF^3*zb^2*G[1, 0, 0, 0, 0, zb])/3 - (616*CF^3*G[1, 0, 0, 0, 1, zb])/
    3 - (144*CF^3*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (340*CF^3*zb*G[1, 0, 0, 0, 1, zb])/3 - 
   (616*CF^3*zb^2*G[1, 0, 0, 0, 1, zb])/3 - (32*CA*CF^2*G[1, 0, 0, 1, 0, zb])/
    3 - 184*CF^3*G[1, 0, 0, 1, 0, zb] - (32*CA*CF^2*G[1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (368*CF^3*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb])/3 - 92*CF^3*zb*G[1, 0, 0, 1, 0, zb] - 
   (32*CA*CF^2*zb^2*G[1, 0, 0, 1, 0, zb])/3 - 
   184*CF^3*zb^2*G[1, 0, 0, 1, 0, zb] - (8*CA*CF^2*G[1, 0, 0, 1, 1, zb])/3 + 
   144*CF^3*G[1, 0, 0, 1, 1, zb] - (8*CA*CF^2*G[1, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (304*CF^3*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb])/3 + 80*CF^3*zb*G[1, 0, 0, 1, 1, zb] - 
   (8*CA*CF^2*zb^2*G[1, 0, 0, 1, 1, zb])/3 + 
   144*CF^3*zb^2*G[1, 0, 0, 1, 1, zb] - (56*CA*CF^2*G[1, 0, 1, 0, 0, zb])/3 - 
   168*CF^3*G[1, 0, 1, 0, 0, zb] - (56*CA*CF^2*G[1, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (320*CF^3*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (56*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb])/3 - 76*CF^3*zb*G[1, 0, 1, 0, 0, zb] - 
   (56*CA*CF^2*zb^2*G[1, 0, 1, 0, 0, zb])/3 - 
   168*CF^3*zb^2*G[1, 0, 1, 0, 0, zb] + (8*CA*CF^2*G[1, 0, 1, 0, 1, zb])/3 + 
   (400*CF^3*G[1, 0, 1, 0, 1, zb])/3 + (8*CA*CF^2*G[1, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (272*CF^3*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (8*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb])/3 + (208*CF^3*zb*G[1, 0, 1, 0, 1, zb])/
    3 + (8*CA*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/3 + 
   (400*CF^3*zb^2*G[1, 0, 1, 0, 1, zb])/3 + (40*CA*CF^2*G[1, 0, 1, 1, 0, zb])/
    3 + 112*CF^3*G[1, 0, 1, 1, 0, zb] + (40*CA*CF^2*G[1, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (208*CF^3*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (40*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb])/3 + 48*CF^3*zb*G[1, 0, 1, 1, 0, zb] + 
   (40*CA*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/3 + 
   112*CF^3*zb^2*G[1, 0, 1, 1, 0, zb] - 4*CA*CF^2*G[1, 0, 1, 1, 1, zb] - 
   (256*CF^3*G[1, 0, 1, 1, 1, zb])/3 - (4*CA*CF^2*G[1, 0, 1, 1, 1, zb])/
    (-1 + zb) - (56*CF^3*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   4*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb] - (124*CF^3*zb*G[1, 0, 1, 1, 1, zb])/3 - 
   4*CA*CF^2*zb^2*G[1, 0, 1, 1, 1, zb] - (256*CF^3*zb^2*G[1, 0, 1, 1, 1, zb])/
    3 - (112*CA*CF^2*G[1, 1, 0, 0, 0, zb])/3 - 
   (392*CF^3*G[1, 1, 0, 0, 0, zb])/3 - (112*CA*CF^2*G[1, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (208*CF^3*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (112*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb])/3 - 
   (116*CF^3*zb*G[1, 1, 0, 0, 0, zb])/3 - 
   (112*CA*CF^2*zb^2*G[1, 1, 0, 0, 0, zb])/3 - 
   (392*CF^3*zb^2*G[1, 1, 0, 0, 0, zb])/3 + 16*CA*CF^2*G[1, 1, 0, 0, 1, zb] + 
   (320*CF^3*G[1, 1, 0, 0, 1, zb])/3 + (16*CA*CF^2*G[1, 1, 0, 0, 1, zb])/
    (-1 + zb) + (64*CF^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   16*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb] + (128*CF^3*zb*G[1, 1, 0, 0, 1, zb])/
    3 + 16*CA*CF^2*zb^2*G[1, 1, 0, 0, 1, zb] + 
   (320*CF^3*zb^2*G[1, 1, 0, 0, 1, zb])/3 + (64*CA*CF^2*G[1, 1, 0, 1, 0, zb])/
    3 + 96*CF^3*G[1, 1, 0, 1, 0, zb] + (64*CA*CF^2*G[1, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (160*CF^3*G[1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb])/3 + 32*CF^3*zb*G[1, 1, 0, 1, 0, zb] + 
   (64*CA*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/3 + 
   96*CF^3*zb^2*G[1, 1, 0, 1, 0, zb] - 8*CA*CF^2*G[1, 1, 0, 1, 1, zb] - 
   (232*CF^3*G[1, 1, 0, 1, 1, zb])/3 - (8*CA*CF^2*G[1, 1, 0, 1, 1, zb])/
    (-1 + zb) - (48*CF^3*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   8*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb] - (100*CF^3*zb*G[1, 1, 0, 1, 1, zb])/3 - 
   8*CA*CF^2*zb^2*G[1, 1, 0, 1, 1, zb] - (232*CF^3*zb^2*G[1, 1, 0, 1, 1, zb])/
    3 + 32*CA*CF^2*G[1, 1, 1, 0, 0, zb] + (224*CF^3*G[1, 1, 1, 0, 0, zb])/3 + 
   (32*CA*CF^2*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (32*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   32*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb] + (32*CF^3*zb*G[1, 1, 1, 0, 0, zb])/3 + 
   32*CA*CF^2*zb^2*G[1, 1, 1, 0, 0, zb] + 
   (224*CF^3*zb^2*G[1, 1, 1, 0, 0, zb])/3 - 16*CA*CF^2*G[1, 1, 1, 0, 1, zb] - 
   (184*CF^3*G[1, 1, 1, 0, 1, zb])/3 - (16*CA*CF^2*G[1, 1, 1, 0, 1, zb])/
    (-1 + zb) - (32*CF^3*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   16*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb] - (52*CF^3*zb*G[1, 1, 1, 0, 1, zb])/3 - 
   16*CA*CF^2*zb^2*G[1, 1, 1, 0, 1, zb] - 
   (184*CF^3*zb^2*G[1, 1, 1, 0, 1, zb])/3 - (64*CA*CF^2*G[1, 1, 1, 1, 0, zb])/
    3 - (152*CF^3*G[1, 1, 1, 1, 0, zb])/3 - (64*CA*CF^2*G[1, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (64*CF^3*G[1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb])/3 - (20*CF^3*zb*G[1, 1, 1, 1, 0, zb])/
    3 - (64*CA*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/3 - 
   (152*CF^3*zb^2*G[1, 1, 1, 1, 0, zb])/3 + (32*CA*CF^2*G[1, 1, 1, 1, 1, zb])/
    3 + (124*CF^3*G[1, 1, 1, 1, 1, zb])/3 + (32*CA*CF^2*G[1, 1, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (64*CF^3*G[1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (32*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb])/3 + (34*CF^3*zb*G[1, 1, 1, 1, 1, zb])/
    3 + (32*CA*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/3 + 
   (124*CF^3*zb^2*G[1, 1, 1, 1, 1, zb])/3 + (18925*CA*CF^2*Log[Q2dmu2])/972 - 
   (38983*CF^3*Log[Q2dmu2])/972 - (1460*CF^2*nf*Log[Q2dmu2])/243 - 
   (866*CA*CF^2*Pi^2*Log[Q2dmu2])/81 + (3731*CF^3*Pi^2*Log[Q2dmu2])/162 + 
   (70*CF^2*nf*Pi^2*Log[Q2dmu2])/81 + (49*CA*CF^2*Pi^4*Log[Q2dmu2])/108 - 
   (179*CF^3*Pi^4*Log[Q2dmu2])/270 + (18925*CA*CF^2*Log[Q2dmu2])/
    (972*(-1 + zb)) - (38983*CF^3*Log[Q2dmu2])/(972*(-1 + zb)) - 
   (1460*CF^2*nf*Log[Q2dmu2])/(243*(-1 + zb)) - 
   (866*CA*CF^2*Pi^2*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (3731*CF^3*Pi^2*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (70*CF^2*nf*Pi^2*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (49*CA*CF^2*Pi^4*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (179*CF^3*Pi^4*Log[Q2dmu2])/(270*(-1 + zb)) + 
   (11365*CA*CF^2*zb*Log[Q2dmu2])/972 - (137335*CF^3*zb*Log[Q2dmu2])/972 - 
   (1460*CF^2*nf*zb*Log[Q2dmu2])/243 - (896*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/81 + 
   (3251*CF^3*Pi^2*zb*Log[Q2dmu2])/162 + (70*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/
    81 + (49*CA*CF^2*Pi^4*zb*Log[Q2dmu2])/108 - 
   (179*CF^3*Pi^4*zb*Log[Q2dmu2])/270 + (1417*CA*CF^2*zb^2*Log[Q2dmu2])/243 - 
   (12160*CF^3*zb^2*Log[Q2dmu2])/243 - (1460*CF^2*nf*zb^2*Log[Q2dmu2])/243 - 
   (1525*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2])/162 + 
   (1690*CF^3*Pi^2*zb^2*Log[Q2dmu2])/81 + (70*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/
    81 + (49*CA*CF^2*Pi^4*zb^2*Log[Q2dmu2])/108 - 
   (179*CF^3*Pi^4*zb^2*Log[Q2dmu2])/270 - (2347*CA*CF^2*G[0, zb]*Log[Q2dmu2])/
    162 + (6149*CF^3*G[0, zb]*Log[Q2dmu2])/162 + 
   (136*CF^2*nf*G[0, zb]*Log[Q2dmu2])/27 + 
   (199*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (470*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (20*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (2347*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (6149*CF^3*G[0, zb]*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (136*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (199*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (470*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (20*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (1087*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/162 + 
   (22541*CF^3*zb*G[0, zb]*Log[Q2dmu2])/162 + 
   (136*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/27 + 
   (199*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/27 - 
   (458*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/27 - 
   (20*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/27 - 
   (44*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/81 + 
   (3412*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/81 + 
   (136*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (199*CA*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (470*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (20*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (1255*CA*CF^2*G[1, zb]*Log[Q2dmu2])/81 - (3187*CF^3*G[1, zb]*Log[Q2dmu2])/
    81 - (136*CF^2*nf*G[1, zb]*Log[Q2dmu2])/27 - 
   (17*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/3 + 
   (266*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (20*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (1255*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (3187*CF^3*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (136*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (143*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (334*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (20*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (967*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/81 - 
   (9691*CF^3*zb*G[1, zb]*Log[Q2dmu2])/81 - 
   (136*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/27 - 5*CA*CF^2*Pi^2*zb*G[1, zb]*
    Log[Q2dmu2] + (362*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/27 + 
   (20*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/27 + 
   (472*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/81 - 
   (3412*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/81 - 
   (136*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (13*CA*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 + 
   (266*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (20*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (209*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (619*CF^3*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (112*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (44*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (196*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (209*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (619*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (112*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (44*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (196*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (53*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (1415*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (112*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (44*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (196*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (80*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (556*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (112*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (44*CA*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (196*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   26*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2] + (610*CF^3*G[0, 1, zb]*Log[Q2dmu2])/
    9 + (112*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (26*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (124*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (26*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (610*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (112*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (26*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (124*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (206*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (406*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (112*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (26*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (124*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (46*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (556*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (112*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (26*CA*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (124*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (218*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (442*CF^3*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (112*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (8*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (116*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (278*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (982*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (112*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (8*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (40*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (302*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (914*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (112*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (8*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (122*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (344*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (556*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (112*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (8*CA*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (116*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (268*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (436*CF^3*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (112*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (20*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (92*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (328*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (964*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (112*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (20*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (88*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (400*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (248*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (112*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (20*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (86*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (466*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (556*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (112*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (20*CA*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (92*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (194*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (820*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (194*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (820*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (194*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (1276*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (194*CA*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (820*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (232*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (752*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (232*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (752*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (232*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (1088*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (232*CA*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (752*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (164*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (616*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (164*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (616*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (164*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (952*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (164*CA*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (616*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (178*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (548*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (178*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (548*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (178*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (788*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (178*CA*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (548*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (22*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 76*CF^3*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (32*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (28*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (344*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (68*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (200*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (32*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (158*CA*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   76*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (32*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   4*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (616*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (76*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (344*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   12*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (520*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   20*CA*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (616*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (32*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (32*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (160*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (208*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (40*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (128*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (112*CA*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (160*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (10*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (412*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (40*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (208*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (328*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (118*CA*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (412*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (32*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   24*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 168*CF^3*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] - (24*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (168*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   24*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   168*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   24*CA*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   168*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 144*CF^3*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] + (144*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   144*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   144*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (32*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (368*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (368*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (368*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CA*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (368*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (304*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (304*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (304*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (304*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (56*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (320*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (56*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (320*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (56*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (320*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (56*CA*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (320*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (8*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (272*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (272*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (272*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CA*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (272*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (40*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (208*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (40*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (208*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (40*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (208*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (40*CA*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (208*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   4*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 56*CF^3*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (4*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (56*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 56*CF^3*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] + 4*CA*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   56*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (112*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   120*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (112*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (208*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (112*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   44*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (112*CA*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   120*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 16*CA*CF^2*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] - (304*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   16*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (136*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   16*CA*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (304*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (272*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (160*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (104*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (272*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   8*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (224*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (48*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   8*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (104*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   8*CA*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (224*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   32*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (208*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (32*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (32*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   32*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (40*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   32*CA*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (208*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   16*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (176*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (56*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   16*CA*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (176*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (64*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   48*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (64*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (64*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   8*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (64*CA*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   48*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (32*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   40*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (32*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (64*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   12*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (32*CA*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   40*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - (1255*CA*CF^2*Log[Q2dmu2]^2)/
    162 + (3187*CF^3*Log[Q2dmu2]^2)/162 + (68*CF^2*nf*Log[Q2dmu2]^2)/27 + 
   (143*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/54 - (167*CF^3*Pi^2*Log[Q2dmu2]^2)/27 - 
   (10*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/27 - (1255*CA*CF^2*Log[Q2dmu2]^2)/
    (162*(-1 + zb)) + (3187*CF^3*Log[Q2dmu2]^2)/(162*(-1 + zb)) + 
   (68*CF^2*nf*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (143*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(54*(-1 + zb)) - 
   (167*CF^3*Pi^2*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (10*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (1075*CA*CF^2*zb*Log[Q2dmu2]^2)/162 + (6571*CF^3*zb*Log[Q2dmu2]^2)/162 + 
   (68*CF^2*nf*zb*Log[Q2dmu2]^2)/27 + (143*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/
    54 - (143*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/27 - 
   (10*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/27 - (281*CA*CF^2*zb^2*Log[Q2dmu2]^2)/
    81 + (1706*CF^3*zb^2*Log[Q2dmu2]^2)/81 + (68*CF^2*nf*zb^2*Log[Q2dmu2]^2)/
    27 + (143*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/54 - 
   (167*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/27 - 
   (10*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/27 + 
   (139*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (491*CF^3*G[0, zb]*Log[Q2dmu2]^2)/27 - (56*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/
    27 - (4*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (20*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (139*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (491*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (56*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (4*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (20*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (109*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (1055*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (56*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (4*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (20*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (464*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (56*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (4*CA*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (20*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (164*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (482*CF^3*G[1, zb]*Log[Q2dmu2]^2)/27 + (56*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/
    27 + (10*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   4*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2 - (164*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/
    (27*(-1 + zb)) + (482*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (56*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (10*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (44*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (152*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (974*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (56*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (10*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (16*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   (92*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (464*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (56*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (10*CA*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   4*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2 - 
   (14*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (172*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (16*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (14*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (172*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (16*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (14*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (292*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (16*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (14*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (172*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (16*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (38*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (172*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (16*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (38*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (172*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (16*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (38*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (268*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (16*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (38*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (172*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (16*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (2*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (172*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (16*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (4*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (104*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (16*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (4*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (184*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (16*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (10*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (172*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (16*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (10*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (172*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (16*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (20*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (104*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (16*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (28*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (160*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (16*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (46*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (172*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (16*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (56*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (104*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (56*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (104*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (56*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (104*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (56*CA*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (104*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   8*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 32*CF^3*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (8*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (32*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   8*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 32*CF^3*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + 8*CA*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   32*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (32*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (80*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (32*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (80*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (32*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (80*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (32*CA*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (80*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   4*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 24*CF^3*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (4*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (24*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   4*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 24*CF^3*zb*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - 4*CA*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   24*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 16*CA*CF^2*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (88*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (16*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (16*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   16*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (28*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   16*CA*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (88*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   8*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (80*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   8*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (32*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   8*CA*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (80*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (64*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (32*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (16*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CA*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (64*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (16*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (56*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (16*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (32*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (16*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (20*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (16*CA*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (56*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (164*CA*CF^2*Log[Q2dmu2]^3)/81 - (482*CF^3*Log[Q2dmu2]^3)/81 - 
   (56*CF^2*nf*Log[Q2dmu2]^3)/81 - (10*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/27 + 
   (44*CF^3*Pi^2*Log[Q2dmu2]^3)/27 + (164*CA*CF^2*Log[Q2dmu2]^3)/
    (81*(-1 + zb)) - (482*CF^3*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (56*CF^2*nf*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (10*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (44*CF^3*Pi^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (164*CA*CF^2*zb*Log[Q2dmu2]^3)/81 - (626*CF^3*zb*Log[Q2dmu2]^3)/81 - 
   (56*CF^2*nf*zb*Log[Q2dmu2]^3)/81 - (10*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/27 + 
   (44*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/27 + (110*CA*CF^2*zb^2*Log[Q2dmu2]^3)/81 - 
   (464*CF^3*zb^2*Log[Q2dmu2]^3)/81 - (56*CF^2*nf*zb^2*Log[Q2dmu2]^3)/81 - 
   (10*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/27 + 
   (44*CF^3*Pi^2*zb^2*Log[Q2dmu2]^3)/27 - (4*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/
    27 + (104*CF^3*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (16*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (4*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (104*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (16*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (4*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (152*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (16*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (4*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (104*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (16*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (20*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/27 - (104*CF^3*G[1, zb]*Log[Q2dmu2]^3)/
    27 - (16*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (20*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (104*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (16*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (20*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (152*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (16*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (20*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (104*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (16*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (16*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (16*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (16*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (16*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (8*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (8*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (16*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (32*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (32*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (8*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (32*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (16*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (16*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (32*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (16*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (16*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - (5*CA*CF^2*Log[Q2dmu2]^4)/
    27 + (26*CF^3*Log[Q2dmu2]^4)/27 + (4*CF^2*nf*Log[Q2dmu2]^4)/27 - 
   (5*CA*CF^2*Log[Q2dmu2]^4)/(27*(-1 + zb)) + (26*CF^3*Log[Q2dmu2]^4)/
    (27*(-1 + zb)) + (4*CF^2*nf*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
   (5*CA*CF^2*zb*Log[Q2dmu2]^4)/27 + (26*CF^3*zb*Log[Q2dmu2]^4)/27 + 
   (4*CF^2*nf*zb*Log[Q2dmu2]^4)/27 - (5*CA*CF^2*zb^2*Log[Q2dmu2]^4)/27 + 
   (26*CF^3*zb^2*Log[Q2dmu2]^4)/27 + (4*CF^2*nf*zb^2*Log[Q2dmu2]^4)/27 - 
   (8*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/9 - (8*CF^3*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (8*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
   (8*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (8*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (8*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (8*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/9 + 
   (4*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/9 + (8*CF^3*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (4*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (8*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (4*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (8*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (4*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (8*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/9 - (4*CA*CF^2*Log[Q2dmu2]^5)/45 - 
   (8*CF^3*Log[Q2dmu2]^5)/45 - (4*CA*CF^2*Log[Q2dmu2]^5)/(45*(-1 + zb)) - 
   (8*CF^3*Log[Q2dmu2]^5)/(45*(-1 + zb)) - (4*CA*CF^2*zb*Log[Q2dmu2]^5)/45 - 
   (8*CF^3*zb*Log[Q2dmu2]^5)/45 - (4*CA*CF^2*zb^2*Log[Q2dmu2]^5)/45 - 
   (8*CF^3*zb^2*Log[Q2dmu2]^5)/45 + (2332*CA*CF^2*Zeta[3])/81 - 
   (5557*CF^3*Zeta[3])/81 - (196*CF^2*nf*Zeta[3])/81 - 
   (110*CA*CF^2*Pi^2*Zeta[3])/27 + (376*CF^3*Pi^2*Zeta[3])/27 + 
   (2332*CA*CF^2*Zeta[3])/(81*(-1 + zb)) - (5557*CF^3*Zeta[3])/
    (81*(-1 + zb)) - (196*CF^2*nf*Zeta[3])/(81*(-1 + zb)) - 
   (110*CA*CF^2*Pi^2*Zeta[3])/(27*(-1 + zb)) + (376*CF^3*Pi^2*Zeta[3])/
    (27*(-1 + zb)) + (2152*CA*CF^2*zb*Zeta[3])/81 - 
   (8581*CF^3*zb*Zeta[3])/81 - (196*CF^2*nf*zb*Zeta[3])/81 - 
   (110*CA*CF^2*Pi^2*zb*Zeta[3])/27 + (376*CF^3*Pi^2*zb*Zeta[3])/27 + 
   (1630*CA*CF^2*zb^2*Zeta[3])/81 - (4954*CF^3*zb^2*Zeta[3])/81 - 
   (196*CF^2*nf*zb^2*Zeta[3])/81 - (110*CA*CF^2*Pi^2*zb^2*Zeta[3])/27 + 
   (376*CF^3*Pi^2*zb^2*Zeta[3])/27 - (686*CA*CF^2*G[0, zb]*Zeta[3])/27 + 
   (1996*CF^3*G[0, zb]*Zeta[3])/27 + (56*CF^2*nf*G[0, zb]*Zeta[3])/27 - 
   (686*CA*CF^2*G[0, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (1996*CF^3*G[0, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (56*CF^2*nf*G[0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (686*CA*CF^2*zb*G[0, zb]*Zeta[3])/27 + (2596*CF^3*zb*G[0, zb]*Zeta[3])/
    27 + (56*CF^2*nf*zb*G[0, zb]*Zeta[3])/27 - 
   (686*CA*CF^2*zb^2*G[0, zb]*Zeta[3])/27 + (1996*CF^3*zb^2*G[0, zb]*Zeta[3])/
    27 + (56*CF^2*nf*zb^2*G[0, zb]*Zeta[3])/27 + 
   (220*CA*CF^2*G[1, zb]*Zeta[3])/27 - (1384*CF^3*G[1, zb]*Zeta[3])/27 - 
   (56*CF^2*nf*G[1, zb]*Zeta[3])/27 + (280*CA*CF^2*G[1, zb]*Zeta[3])/
    (27*(-1 + zb)) - (976*CF^3*G[1, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (56*CF^2*nf*G[1, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (328*CA*CF^2*zb*G[1, zb]*Zeta[3])/27 - (1336*CF^3*zb*G[1, zb]*Zeta[3])/
    27 - (56*CF^2*nf*zb*G[1, zb]*Zeta[3])/27 + 
   (436*CA*CF^2*zb^2*G[1, zb]*Zeta[3])/27 - (1384*CF^3*zb^2*G[1, zb]*Zeta[3])/
    27 - (56*CF^2*nf*zb^2*G[1, zb]*Zeta[3])/27 + 
   8*CA*CF^2*G[0, 0, zb]*Zeta[3] - 120*CF^3*G[0, 0, zb]*Zeta[3] + 
   (8*CA*CF^2*G[0, 0, zb]*Zeta[3])/(-1 + zb) - (120*CF^3*G[0, 0, zb]*Zeta[3])/
    (-1 + zb) + 8*CA*CF^2*zb*G[0, 0, zb]*Zeta[3] - 
   120*CF^3*zb*G[0, 0, zb]*Zeta[3] + 8*CA*CF^2*zb^2*G[0, 0, zb]*Zeta[3] - 
   120*CF^3*zb^2*G[0, 0, zb]*Zeta[3] - (4*CA*CF^2*G[0, 1, zb]*Zeta[3])/3 + 
   72*CF^3*G[0, 1, zb]*Zeta[3] - (4*CA*CF^2*G[0, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (72*CF^3*G[0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (4*CA*CF^2*zb*G[0, 1, zb]*Zeta[3])/3 + 72*CF^3*zb*G[0, 1, zb]*Zeta[3] - 
   (4*CA*CF^2*zb^2*G[0, 1, zb]*Zeta[3])/3 + 72*CF^3*zb^2*G[0, 1, zb]*
    Zeta[3] + (64*CA*CF^2*G[1, 0, zb]*Zeta[3])/9 + 
   (232*CF^3*G[1, 0, zb]*Zeta[3])/3 + (64*CA*CF^2*G[1, 0, zb]*Zeta[3])/
    (9*(-1 + zb)) + (496*CF^3*G[1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[1, 0, zb]*Zeta[3])/9 + 44*CF^3*zb*G[1, 0, zb]*Zeta[3] + 
   (64*CA*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/9 + 
   (232*CF^3*zb^2*G[1, 0, zb]*Zeta[3])/3 - (80*CA*CF^2*G[1, 1, zb]*Zeta[3])/
    9 - (136*CF^3*G[1, 1, zb]*Zeta[3])/3 - (80*CA*CF^2*G[1, 1, zb]*Zeta[3])/
    (9*(-1 + zb)) - (256*CF^3*G[1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (80*CA*CF^2*zb*G[1, 1, zb]*Zeta[3])/9 - 20*CF^3*zb*G[1, 1, zb]*Zeta[3] - 
   (80*CA*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/9 - 
   (136*CF^3*zb^2*G[1, 1, zb]*Zeta[3])/3 - (280*CA*CF^2*Log[Q2dmu2]*Zeta[3])/
    27 + (976*CF^3*Log[Q2dmu2]*Zeta[3])/27 + (56*CF^2*nf*Log[Q2dmu2]*Zeta[3])/
    27 - (280*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (976*CF^3*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (56*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (280*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/27 + 
   (1264*CF^3*zb*Log[Q2dmu2]*Zeta[3])/27 + 
   (56*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/27 - 
   (280*CA*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/27 + 
   (976*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/27 + 
   (56*CF^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/27 - 
   (64*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (496*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (64*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (496*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (496*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (64*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (496*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (80*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (352*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (80*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (256*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (80*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (208*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (80*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (352*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (40*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/9 - (128*CF^3*Log[Q2dmu2]^2*Zeta[3])/
    9 - (40*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) - 
   (128*CF^3*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) - 
   (40*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (128*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (40*CA*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (128*CF^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/9 + (148*CA*CF^2*Zeta[5])/15 - 
   (1264*CF^3*Zeta[5])/15 + (148*CA*CF^2*Zeta[5])/(15*(-1 + zb)) - 
   (1264*CF^3*Zeta[5])/(15*(-1 + zb)) + (148*CA*CF^2*zb*Zeta[5])/15 - 
   (1264*CF^3*zb*Zeta[5])/15 + (148*CA*CF^2*zb^2*Zeta[5])/15 - 
   (1264*CF^3*zb^2*Zeta[5])/15) + 
 ep^4*((-4436617*CA*CF^2)/69984 + (3969703*CF^3)/69984 + 16*CF^2*nf + 
   (838063*CA*CF^2*Pi^2)/11664 - (1704149*CF^3*Pi^2)/11664 - 
   (1825*CF^2*nf*Pi^2)/729 - (15869*CA*CF^2*Pi^4)/9720 + 
   (12547*CF^3*Pi^4)/3888 + (469*CF^2*nf*Pi^4)/4860 - 
   (31*CA*CF^2*Pi^6)/6480 - (1009*CF^3*Pi^6)/22680 - 
   (4436617*CA*CF^2)/(69984*(-1 + zb)) + (3969703*CF^3)/(69984*(-1 + zb)) + 
   (16*CF^2*nf)/(-1 + zb) + (838063*CA*CF^2*Pi^2)/(11664*(-1 + zb)) - 
   (1704149*CF^3*Pi^2)/(11664*(-1 + zb)) - (1825*CF^2*nf*Pi^2)/
    (729*(-1 + zb)) - (15869*CA*CF^2*Pi^4)/(9720*(-1 + zb)) + 
   (12547*CF^3*Pi^4)/(3888*(-1 + zb)) + (469*CF^2*nf*Pi^4)/(4860*(-1 + zb)) - 
   (31*CA*CF^2*Pi^6)/(6480*(-1 + zb)) - (1009*CF^3*Pi^6)/(22680*(-1 + zb)) + 
   (905495*CA*CF^2*zb)/69984 + (54634087*CF^3*zb)/69984 + 16*CF^2*nf*zb + 
   (842839*CA*CF^2*Pi^2*zb)/11664 - (1806053*CF^3*Pi^2*zb)/11664 - 
   (1825*CF^2*nf*Pi^2*zb)/729 - (17369*CA*CF^2*Pi^4*zb)/9720 + 
   (25559*CF^3*Pi^4*zb)/19440 + (469*CF^2*nf*Pi^4*zb)/4860 - 
   (31*CA*CF^2*Pi^6*zb)/6480 - (1009*CF^3*Pi^6*zb)/22680 - 
   (28789*CA*CF^2*zb^2)/4374 + (288704*CF^3*zb^2)/2187 + 16*CF^2*nf*zb^2 + 
   (176929*CA*CF^2*Pi^2*zb^2)/2916 - (96656*CF^3*Pi^2*zb^2)/729 - 
   (1825*CF^2*nf*Pi^2*zb^2)/729 - (6281*CA*CF^2*Pi^4*zb^2)/3888 + 
   (7123*CF^3*Pi^4*zb^2)/2430 + (469*CF^2*nf*Pi^4*zb^2)/4860 - 
   (31*CA*CF^2*Pi^6*zb^2)/6480 - (1009*CF^3*Pi^6*zb^2)/22680 + 
   (632947*CA*CF^2*G[0, zb])/11664 - (617837*CF^3*G[0, zb])/11664 - 
   (10208*CF^2*nf*G[0, zb])/729 - (115753*CA*CF^2*Pi^2*G[0, zb])/1944 + 
   (238175*CF^3*Pi^2*G[0, zb])/1944 + (170*CF^2*nf*Pi^2*G[0, zb])/81 + 
   (25*CA*CF^2*Pi^4*G[0, zb])/24 - (331*CF^3*Pi^4*G[0, zb])/180 - 
   (67*CF^2*nf*Pi^4*G[0, zb])/810 + (632947*CA*CF^2*G[0, zb])/
    (11664*(-1 + zb)) - (617837*CF^3*G[0, zb])/(11664*(-1 + zb)) - 
   (10208*CF^2*nf*G[0, zb])/(729*(-1 + zb)) - (115753*CA*CF^2*Pi^2*G[0, zb])/
    (1944*(-1 + zb)) + (238175*CF^3*Pi^2*G[0, zb])/(1944*(-1 + zb)) + 
   (170*CF^2*nf*Pi^2*G[0, zb])/(81*(-1 + zb)) + (25*CA*CF^2*Pi^4*G[0, zb])/
    (24*(-1 + zb)) - (331*CF^3*Pi^4*G[0, zb])/(180*(-1 + zb)) - 
   (67*CF^2*nf*Pi^4*G[0, zb])/(810*(-1 + zb)) - (257405*CA*CF^2*zb*G[0, zb])/
    11664 - (9061901*CF^3*zb*G[0, zb])/11664 - (10208*CF^2*nf*zb*G[0, zb])/
    729 - (114853*CA*CF^2*Pi^2*zb*G[0, zb])/1944 + 
   (262391*CF^3*Pi^2*zb*G[0, zb])/1944 + (170*CF^2*nf*Pi^2*zb*G[0, zb])/81 + 
   (25*CA*CF^2*Pi^4*zb*G[0, zb])/24 - (527*CF^3*Pi^4*zb*G[0, zb])/540 - 
   (67*CF^2*nf*Pi^4*zb*G[0, zb])/810 - (4268*CA*CF^2*zb^2*G[0, zb])/729 - 
   (84584*CF^3*zb^2*G[0, zb])/729 - (10208*CF^2*nf*zb^2*G[0, zb])/729 - 
   (12092*CA*CF^2*Pi^2*zb^2*G[0, zb])/243 + (26785*CF^3*Pi^2*zb^2*G[0, zb])/
    243 + (170*CF^2*nf*Pi^2*zb^2*G[0, zb])/81 + 
   (25*CA*CF^2*Pi^4*zb^2*G[0, zb])/24 - (331*CF^3*Pi^4*zb^2*G[0, zb])/180 - 
   (67*CF^2*nf*Pi^4*zb^2*G[0, zb])/810 - (287065*CA*CF^2*G[1, zb])/5832 + 
   (431503*CF^3*G[1, zb])/5832 + (10208*CF^2*nf*G[1, zb])/729 + 
   (12787*CA*CF^2*Pi^2*G[1, zb])/324 - (74593*CF^3*Pi^2*G[1, zb])/972 - 
   (170*CF^2*nf*Pi^2*G[1, zb])/81 - (3539*CA*CF^2*Pi^4*G[1, zb])/3240 + 
   (215*CF^3*Pi^4*G[1, zb])/324 + (67*CF^2*nf*Pi^4*G[1, zb])/810 - 
   (287065*CA*CF^2*G[1, zb])/(5832*(-1 + zb)) + (431503*CF^3*G[1, zb])/
    (5832*(-1 + zb)) + (10208*CF^2*nf*G[1, zb])/(729*(-1 + zb)) + 
   (37513*CA*CF^2*Pi^2*G[1, zb])/(972*(-1 + zb)) - 
   (78209*CF^3*Pi^2*G[1, zb])/(972*(-1 + zb)) - (170*CF^2*nf*Pi^2*G[1, zb])/
    (81*(-1 + zb)) - (1013*CA*CF^2*Pi^4*G[1, zb])/(1080*(-1 + zb)) + 
   (185*CF^3*Pi^4*G[1, zb])/(108*(-1 + zb)) + (67*CF^2*nf*Pi^4*G[1, zb])/
    (810*(-1 + zb)) - (32905*CA*CF^2*zb*G[1, zb])/5832 + 
   (3478639*CF^3*zb*G[1, zb])/5832 + (10208*CF^2*nf*zb*G[1, zb])/729 + 
   (11911*CA*CF^2*Pi^2*zb*G[1, zb])/324 - (90697*CF^3*Pi^2*zb*G[1, zb])/972 - 
   (170*CF^2*nf*Pi^2*zb*G[1, zb])/81 - (2639*CA*CF^2*Pi^4*zb*G[1, zb])/3240 + 
   (2377*CF^3*Pi^4*zb*G[1, zb])/1620 + (67*CF^2*nf*Pi^4*zb*G[1, zb])/810 - 
   (6632*CA*CF^2*zb^2*G[1, zb])/729 + (84584*CF^3*zb^2*G[1, zb])/729 + 
   (10208*CF^2*nf*zb^2*G[1, zb])/729 + (1957*CA*CF^2*Pi^2*zb^2*G[1, zb])/81 - 
   (13273*CF^3*Pi^2*zb^2*G[1, zb])/243 - (170*CF^2*nf*Pi^2*zb^2*G[1, zb])/
    81 - (1739*CA*CF^2*Pi^4*zb^2*G[1, zb])/3240 + 
   (215*CF^3*Pi^4*zb^2*G[1, zb])/324 + (67*CF^2*nf*Pi^4*zb^2*G[1, zb])/810 - 
   (36425*CA*CF^2*G[0, 0, zb])/216 + (22381*CF^3*G[0, 0, zb])/72 + 
   (2920*CF^2*nf*G[0, 0, zb])/243 + (18001*CA*CF^2*Pi^2*G[0, 0, zb])/324 - 
   (37955*CF^3*Pi^2*G[0, 0, zb])/324 - (140*CF^2*nf*Pi^2*G[0, 0, zb])/81 - 
   (347*CA*CF^2*Pi^4*G[0, 0, zb])/270 + (397*CF^3*Pi^4*G[0, 0, zb])/270 - 
   (36425*CA*CF^2*G[0, 0, zb])/(216*(-1 + zb)) + 
   (22381*CF^3*G[0, 0, zb])/(72*(-1 + zb)) + (2920*CF^2*nf*G[0, 0, zb])/
    (243*(-1 + zb)) + (18001*CA*CF^2*Pi^2*G[0, 0, zb])/(324*(-1 + zb)) - 
   (37955*CF^3*Pi^2*G[0, 0, zb])/(324*(-1 + zb)) - 
   (140*CF^2*nf*Pi^2*G[0, 0, zb])/(81*(-1 + zb)) - 
   (347*CA*CF^2*Pi^4*G[0, 0, zb])/(270*(-1 + zb)) + 
   (397*CF^3*Pi^4*G[0, 0, zb])/(270*(-1 + zb)) - 
   (63715*CA*CF^2*zb*G[0, 0, zb])/648 + (657445*CF^3*zb*G[0, 0, zb])/648 + 
   (2920*CF^2*nf*zb*G[0, 0, zb])/243 + (17791*CA*CF^2*Pi^2*zb*G[0, 0, zb])/
    324 - (42335*CF^3*Pi^2*zb*G[0, 0, zb])/324 - 
   (140*CF^2*nf*Pi^2*zb*G[0, 0, zb])/81 - (347*CA*CF^2*Pi^4*zb*G[0, 0, zb])/
    270 + (397*CF^3*Pi^4*zb*G[0, 0, zb])/270 - 
   (2369*CA*CF^2*zb^2*G[0, 0, zb])/27 + (2912*CF^3*zb^2*G[0, 0, zb])/9 + 
   (2920*CF^2*nf*zb^2*G[0, 0, zb])/243 + (3760*CA*CF^2*Pi^2*zb^2*G[0, 0, zb])/
    81 - (8375*CF^3*Pi^2*zb^2*G[0, 0, zb])/81 - 
   (140*CF^2*nf*Pi^2*zb^2*G[0, 0, zb])/81 - 
   (347*CA*CF^2*Pi^4*zb^2*G[0, 0, zb])/270 + (397*CF^3*Pi^4*zb^2*G[0, 0, zb])/
    270 + (54257*CA*CF^2*G[0, 1, zb])/324 - (1303*CF^3*G[0, 1, zb])/4 - 
   (2920*CF^2*nf*G[0, 1, zb])/243 - (5297*CA*CF^2*Pi^2*G[0, 1, zb])/162 + 
   (11305*CF^3*Pi^2*G[0, 1, zb])/162 + (140*CF^2*nf*Pi^2*G[0, 1, zb])/81 + 
   (149*CA*CF^2*Pi^4*G[0, 1, zb])/180 - (83*CF^3*Pi^4*G[0, 1, zb])/90 + 
   (54257*CA*CF^2*G[0, 1, zb])/(324*(-1 + zb)) - 
   (1303*CF^3*G[0, 1, zb])/(4*(-1 + zb)) - (2920*CF^2*nf*G[0, 1, zb])/
    (243*(-1 + zb)) - (5297*CA*CF^2*Pi^2*G[0, 1, zb])/(162*(-1 + zb)) + 
   (11305*CF^3*Pi^2*G[0, 1, zb])/(162*(-1 + zb)) + 
   (140*CF^2*nf*Pi^2*G[0, 1, zb])/(81*(-1 + zb)) + 
   (149*CA*CF^2*Pi^4*G[0, 1, zb])/(180*(-1 + zb)) - 
   (83*CF^3*Pi^4*G[0, 1, zb])/(90*(-1 + zb)) + (13603*CA*CF^2*zb*G[0, 1, zb])/
    108 - (268279*CF^3*zb*G[0, 1, zb])/324 - (2920*CF^2*nf*zb*G[0, 1, zb])/
    243 - (5267*CA*CF^2*Pi^2*zb*G[0, 1, zb])/162 + 
   (13345*CF^3*Pi^2*zb*G[0, 1, zb])/162 + (140*CF^2*nf*Pi^2*zb*G[0, 1, zb])/
    81 + (149*CA*CF^2*Pi^4*zb*G[0, 1, zb])/180 - 
   (83*CF^3*Pi^4*zb*G[0, 1, zb])/90 + (8726*CA*CF^2*zb^2*G[0, 1, zb])/81 - 
   (2912*CF^3*zb^2*G[0, 1, zb])/9 - (2920*CF^2*nf*zb^2*G[0, 1, zb])/243 - 
   (4415*CA*CF^2*Pi^2*zb^2*G[0, 1, zb])/162 + 
   (5045*CF^3*Pi^2*zb^2*G[0, 1, zb])/81 + (140*CF^2*nf*Pi^2*zb^2*G[0, 1, zb])/
    81 + (149*CA*CF^2*Pi^4*zb^2*G[0, 1, zb])/180 - 
   (83*CF^3*Pi^4*zb^2*G[0, 1, zb])/90 + (32755*CA*CF^2*G[1, 0, zb])/972 - 
   (9773*CF^3*G[1, 0, zb])/108 - (2920*CF^2*nf*G[1, 0, zb])/243 - 
   (1705*CA*CF^2*Pi^2*G[1, 0, zb])/54 + (10709*CF^3*Pi^2*G[1, 0, zb])/162 + 
   (140*CF^2*nf*Pi^2*G[1, 0, zb])/81 + (29*CA*CF^2*Pi^4*G[1, 0, zb])/27 - 
   (149*CF^3*Pi^4*G[1, 0, zb])/270 + (38611*CA*CF^2*G[1, 0, zb])/
    (972*(-1 + zb)) - (68309*CF^3*G[1, 0, zb])/(972*(-1 + zb)) - 
   (2920*CF^2*nf*G[1, 0, zb])/(243*(-1 + zb)) - 
   (565*CA*CF^2*Pi^2*G[1, 0, zb])/(18*(-1 + zb)) + 
   (403*CF^3*Pi^2*G[1, 0, zb])/(6*(-1 + zb)) + (140*CF^2*nf*Pi^2*G[1, 0, zb])/
    (81*(-1 + zb)) + (29*CA*CF^2*Pi^4*G[1, 0, zb])/(27*(-1 + zb)) - 
   (191*CF^3*Pi^4*G[1, 0, zb])/(135*(-1 + zb)) + 
   (19855*CA*CF^2*zb*G[1, 0, zb])/972 - (192599*CF^3*zb*G[1, 0, zb])/324 - 
   (2920*CF^2*nf*zb*G[1, 0, zb])/243 - (1667*CA*CF^2*Pi^2*zb*G[1, 0, zb])/
    54 + (12953*CF^3*Pi^2*zb*G[1, 0, zb])/162 + 
   (140*CF^2*nf*Pi^2*zb*G[1, 0, zb])/81 + (29*CA*CF^2*Pi^4*zb*G[1, 0, zb])/
    27 - (997*CF^3*Pi^4*zb*G[1, 0, zb])/540 + 
   (24445*CA*CF^2*zb^2*G[1, 0, zb])/243 - (2912*CF^3*zb^2*G[1, 0, zb])/9 - 
   (2920*CF^2*nf*zb^2*G[1, 0, zb])/243 - (680*CA*CF^2*Pi^2*zb^2*G[1, 0, zb])/
    27 + (4675*CF^3*Pi^2*zb^2*G[1, 0, zb])/81 + 
   (140*CF^2*nf*Pi^2*zb^2*G[1, 0, zb])/81 + 
   (29*CA*CF^2*Pi^4*zb^2*G[1, 0, zb])/27 - (149*CF^3*Pi^4*zb^2*G[1, 0, zb])/
    270 - (15997*CA*CF^2*G[1, 1, zb])/486 + (5423*CF^3*G[1, 1, zb])/54 + 
   (2920*CF^2*nf*G[1, 1, zb])/243 + (1717*CA*CF^2*Pi^2*G[1, 1, zb])/81 - 
   (3817*CF^3*Pi^2*G[1, 1, zb])/81 - (140*CF^2*nf*Pi^2*G[1, 1, zb])/81 - 
   (49*CA*CF^2*Pi^4*G[1, 1, zb])/54 + (5*CF^3*Pi^4*G[1, 1, zb])/6 - 
   (18925*CA*CF^2*G[1, 1, zb])/(486*(-1 + zb)) + 
   (38983*CF^3*G[1, 1, zb])/(486*(-1 + zb)) + (2920*CF^2*nf*G[1, 1, zb])/
    (243*(-1 + zb)) + (1732*CA*CF^2*Pi^2*G[1, 1, zb])/(81*(-1 + zb)) - 
   (3731*CF^3*Pi^2*G[1, 1, zb])/(81*(-1 + zb)) - 
   (140*CF^2*nf*Pi^2*G[1, 1, zb])/(81*(-1 + zb)) - 
   (49*CA*CF^2*Pi^4*G[1, 1, zb])/(54*(-1 + zb)) + 
   (179*CF^3*Pi^4*G[1, 1, zb])/(135*(-1 + zb)) - 
   (19207*CA*CF^2*zb*G[1, 1, zb])/486 + (73469*CF^3*zb*G[1, 1, zb])/162 + 
   (2920*CF^2*nf*zb*G[1, 1, zb])/243 + (1774*CA*CF^2*Pi^2*zb*G[1, 1, zb])/
    81 - (4540*CF^3*Pi^2*zb*G[1, 1, zb])/81 - 
   (140*CF^2*nf*Pi^2*zb*G[1, 1, zb])/81 - (49*CA*CF^2*Pi^4*zb*G[1, 1, zb])/
    54 + (283*CF^3*Pi^4*zb*G[1, 1, zb])/180 - 
   (27740*CA*CF^2*zb^2*G[1, 1, zb])/243 + (2912*CF^3*zb^2*G[1, 1, zb])/9 + 
   (2920*CF^2*nf*zb^2*G[1, 1, zb])/243 + (3065*CA*CF^2*Pi^2*zb^2*G[1, 1, zb])/
    162 - (3565*CF^3*Pi^2*zb^2*G[1, 1, zb])/81 - 
   (140*CF^2*nf*Pi^2*zb^2*G[1, 1, zb])/81 - 
   (49*CA*CF^2*Pi^4*zb^2*G[1, 1, zb])/54 + (5*CF^3*Pi^4*zb^2*G[1, 1, zb])/6 + 
   (99679*CA*CF^2*G[0, 0, 0, zb])/324 - (206693*CF^3*G[0, 0, 0, zb])/324 - 
   (272*CF^2*nf*G[0, 0, 0, zb])/27 - (2707*CA*CF^2*Pi^2*G[0, 0, 0, zb])/54 + 
   (3031*CF^3*Pi^2*G[0, 0, 0, zb])/27 + (40*CF^2*nf*Pi^2*G[0, 0, 0, zb])/27 + 
   (99679*CA*CF^2*G[0, 0, 0, zb])/(324*(-1 + zb)) - 
   (206693*CF^3*G[0, 0, 0, zb])/(324*(-1 + zb)) - 
   (272*CF^2*nf*G[0, 0, 0, zb])/(27*(-1 + zb)) - 
   (2707*CA*CF^2*Pi^2*G[0, 0, 0, zb])/(54*(-1 + zb)) + 
   (3031*CF^3*Pi^2*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
   (40*CF^2*nf*Pi^2*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
   (81139*CA*CF^2*zb*G[0, 0, 0, zb])/324 - (416621*CF^3*zb*G[0, 0, 0, zb])/
    324 - (272*CF^2*nf*zb*G[0, 0, 0, zb])/27 - 
   (2707*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb])/54 + 
   (3277*CF^3*Pi^2*zb*G[0, 0, 0, zb])/27 + 
   (40*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb])/27 + 
   (16471*CA*CF^2*zb^2*G[0, 0, 0, zb])/81 - (47360*CF^3*zb^2*G[0, 0, 0, zb])/
    81 - (272*CF^2*nf*zb^2*G[0, 0, 0, zb])/27 - 
   (2707*CA*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/54 + 
   (3031*CF^3*Pi^2*zb^2*G[0, 0, 0, zb])/27 + 
   (40*CF^2*nf*Pi^2*zb^2*G[0, 0, 0, zb])/27 - (45421*CA*CF^2*G[0, 0, 1, zb])/
    162 + (94055*CF^3*G[0, 0, 1, zb])/162 + (272*CF^2*nf*G[0, 0, 1, zb])/27 + 
   (268*CA*CF^2*Pi^2*G[0, 0, 1, zb])/9 - (608*CF^3*Pi^2*G[0, 0, 1, zb])/9 - 
   (40*CF^2*nf*Pi^2*G[0, 0, 1, zb])/27 - (45421*CA*CF^2*G[0, 0, 1, zb])/
    (162*(-1 + zb)) + (94055*CF^3*G[0, 0, 1, zb])/(162*(-1 + zb)) + 
   (272*CF^2*nf*G[0, 0, 1, zb])/(27*(-1 + zb)) + 
   (268*CA*CF^2*Pi^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (608*CF^3*Pi^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (40*CF^2*nf*Pi^2*G[0, 0, 1, zb])/(27*(-1 + zb)) - 
   (39769*CA*CF^2*zb*G[0, 0, 1, zb])/162 + (168191*CF^3*zb*G[0, 0, 1, zb])/
    162 + (272*CF^2*nf*zb*G[0, 0, 1, zb])/27 + 
   (268*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb])/9 - (676*CF^3*Pi^2*zb*G[0, 0, 1, zb])/
    9 - (40*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb])/27 - 
   (16370*CA*CF^2*zb^2*G[0, 0, 1, zb])/81 + (42856*CF^3*zb^2*G[0, 0, 1, zb])/
    81 + (272*CF^2*nf*zb^2*G[0, 0, 1, zb])/27 + 
   (268*CA*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/9 - 
   (608*CF^3*Pi^2*zb^2*G[0, 0, 1, zb])/9 - 
   (40*CF^2*nf*Pi^2*zb^2*G[0, 0, 1, zb])/27 - (35117*CA*CF^2*G[0, 1, 0, zb])/
    162 + (73447*CF^3*G[0, 1, 0, zb])/162 + (272*CF^2*nf*G[0, 1, 0, zb])/27 + 
   (251*CA*CF^2*Pi^2*G[0, 1, 0, zb])/9 - (574*CF^3*Pi^2*G[0, 1, 0, zb])/9 - 
   (40*CF^2*nf*Pi^2*G[0, 1, 0, zb])/27 - (35117*CA*CF^2*G[0, 1, 0, zb])/
    (162*(-1 + zb)) + (73447*CF^3*G[0, 1, 0, zb])/(162*(-1 + zb)) + 
   (272*CF^2*nf*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
   (251*CA*CF^2*Pi^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (574*CF^3*Pi^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (40*CF^2*nf*Pi^2*G[0, 1, 0, zb])/(27*(-1 + zb)) - 
   (29465*CA*CF^2*zb*G[0, 1, 0, zb])/162 + (147583*CF^3*zb*G[0, 1, 0, zb])/
    162 + (272*CF^2*nf*zb*G[0, 1, 0, zb])/27 + 
   (251*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb])/9 - (214*CF^3*Pi^2*zb*G[0, 1, 0, zb])/
    3 - (40*CF^2*nf*Pi^2*zb*G[0, 1, 0, zb])/27 - 
   (11866*CA*CF^2*zb^2*G[0, 1, 0, zb])/81 + (33848*CF^3*zb^2*G[0, 1, 0, zb])/
    81 + (272*CF^2*nf*zb^2*G[0, 1, 0, zb])/27 + 
   (251*CA*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/9 - 
   (574*CF^3*Pi^2*zb^2*G[0, 1, 0, zb])/9 - 
   (40*CF^2*nf*Pi^2*zb^2*G[0, 1, 0, zb])/27 + (15227*CA*CF^2*G[0, 1, 1, zb])/
    81 - (31909*CF^3*G[0, 1, 1, zb])/81 - (272*CF^2*nf*G[0, 1, 1, zb])/27 - 
   (1085*CA*CF^2*Pi^2*G[0, 1, 1, zb])/54 + (1229*CF^3*Pi^2*G[0, 1, 1, zb])/
    27 + (40*CF^2*nf*Pi^2*G[0, 1, 1, zb])/27 + (15227*CA*CF^2*G[0, 1, 1, zb])/
    (81*(-1 + zb)) - (31909*CF^3*G[0, 1, 1, zb])/(81*(-1 + zb)) - 
   (272*CF^2*nf*G[0, 1, 1, zb])/(27*(-1 + zb)) - 
   (1085*CA*CF^2*Pi^2*G[0, 1, 1, zb])/(54*(-1 + zb)) + 
   (1229*CF^3*Pi^2*G[0, 1, 1, zb])/(27*(-1 + zb)) + 
   (40*CF^2*nf*Pi^2*G[0, 1, 1, zb])/(27*(-1 + zb)) + 
   (13643*CA*CF^2*zb*G[0, 1, 1, zb])/81 - (57661*CF^3*zb*G[0, 1, 1, zb])/81 - 
   (272*CF^2*nf*zb*G[0, 1, 1, zb])/27 - (1085*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb])/
    54 + (1385*CF^3*Pi^2*zb*G[0, 1, 1, zb])/27 + 
   (40*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb])/27 + 
   (11078*CA*CF^2*zb^2*G[0, 1, 1, zb])/81 - (29344*CF^3*zb^2*G[0, 1, 1, zb])/
    81 - (272*CF^2*nf*zb^2*G[0, 1, 1, zb])/27 - 
   (1085*CA*CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/54 + 
   (1229*CF^3*Pi^2*zb^2*G[0, 1, 1, zb])/27 + 
   (40*CF^2*nf*Pi^2*zb^2*G[0, 1, 1, zb])/27 - (12389*CA*CF^2*G[1, 0, 0, zb])/
    162 + (13757*CF^3*G[1, 0, 0, zb])/54 + (272*CF^2*nf*G[1, 0, 0, zb])/27 + 
   (445*CA*CF^2*Pi^2*G[1, 0, 0, zb])/18 - (1705*CF^3*Pi^2*G[1, 0, 0, zb])/
    27 - (40*CF^2*nf*Pi^2*G[1, 0, 0, zb])/27 - (14509*CA*CF^2*G[1, 0, 0, zb])/
    (162*(-1 + zb)) + (32231*CF^3*G[1, 0, 0, zb])/(162*(-1 + zb)) + 
   (272*CF^2*nf*G[1, 0, 0, zb])/(27*(-1 + zb)) + 
   (685*CA*CF^2*Pi^2*G[1, 0, 0, zb])/(27*(-1 + zb)) - 
   (1586*CF^3*Pi^2*G[1, 0, 0, zb])/(27*(-1 + zb)) - 
   (40*CF^2*nf*Pi^2*G[1, 0, 0, zb])/(27*(-1 + zb)) - 
   (14207*CA*CF^2*zb*G[1, 0, 0, zb])/162 + (36109*CF^3*zb*G[1, 0, 0, zb])/
    54 + (272*CF^2*nf*zb*G[1, 0, 0, zb])/27 + 
   (233*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb])/9 - 
   (1762*CF^3*Pi^2*zb*G[1, 0, 0, zb])/27 - 
   (40*CF^2*nf*Pi^2*zb*G[1, 0, 0, zb])/27 - 
   (12823*CA*CF^2*zb^2*G[1, 0, 0, zb])/81 + (12784*CF^3*zb^2*G[1, 0, 0, zb])/
    27 + (272*CF^2*nf*zb^2*G[1, 0, 0, zb])/27 + 
   (487*CA*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/18 - 
   (1705*CF^3*Pi^2*zb^2*G[1, 0, 0, zb])/27 - 
   (40*CF^2*nf*Pi^2*zb^2*G[1, 0, 0, zb])/27 + (739*CA*CF^2*G[1, 0, 1, zb])/
    9 - (20069*CF^3*G[1, 0, 1, zb])/81 - (272*CF^2*nf*G[1, 0, 1, zb])/27 - 
   (395*CA*CF^2*Pi^2*G[1, 0, 1, zb])/27 + (370*CF^3*Pi^2*G[1, 0, 1, zb])/9 + 
   (40*CF^2*nf*Pi^2*G[1, 0, 1, zb])/27 + (7499*CA*CF^2*G[1, 0, 1, zb])/
    (81*(-1 + zb)) - (16453*CF^3*G[1, 0, 1, zb])/(81*(-1 + zb)) - 
   (272*CF^2*nf*G[1, 0, 1, zb])/(27*(-1 + zb)) - 
   (415*CA*CF^2*Pi^2*G[1, 0, 1, zb])/(27*(-1 + zb)) + 
   (974*CF^3*Pi^2*G[1, 0, 1, zb])/(27*(-1 + zb)) + 
   (40*CF^2*nf*Pi^2*G[1, 0, 1, zb])/(27*(-1 + zb)) + 
   (895*CA*CF^2*zb*G[1, 0, 1, zb])/9 - (42989*CF^3*zb*G[1, 0, 1, zb])/81 - 
   (272*CF^2*nf*zb*G[1, 0, 1, zb])/27 - (431*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb])/
    27 + (122*CF^3*Pi^2*zb*G[1, 0, 1, zb])/3 + 
   (40*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb])/27 + 
   (1366*CA*CF^2*zb^2*G[1, 0, 1, zb])/9 - (33848*CF^3*zb^2*G[1, 0, 1, zb])/
    81 - (272*CF^2*nf*zb^2*G[1, 0, 1, zb])/27 - 
   (467*CA*CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/27 + 
   (370*CF^3*Pi^2*zb^2*G[1, 0, 1, zb])/9 + 
   (40*CF^2*nf*Pi^2*zb^2*G[1, 0, 1, zb])/27 + (1499*CA*CF^2*G[1, 1, 0, zb])/
    81 - (1085*CF^3*G[1, 1, 0, zb])/9 - (272*CF^2*nf*G[1, 1, 0, zb])/27 - 
   14*CA*CF^2*Pi^2*G[1, 1, 0, zb] + (1076*CF^3*Pi^2*G[1, 1, 0, zb])/27 + 
   (40*CF^2*nf*Pi^2*G[1, 1, 0, zb])/27 + (2347*CA*CF^2*G[1, 1, 0, zb])/
    (81*(-1 + zb)) - (6149*CF^3*G[1, 1, 0, zb])/(81*(-1 + zb)) - 
   (272*CF^2*nf*G[1, 1, 0, zb])/(27*(-1 + zb)) - 
   (398*CA*CF^2*Pi^2*G[1, 1, 0, zb])/(27*(-1 + zb)) + 
   (940*CF^3*Pi^2*G[1, 1, 0, zb])/(27*(-1 + zb)) + 
   (40*CF^2*nf*Pi^2*G[1, 1, 0, zb])/(27*(-1 + zb)) + 
   (2903*CA*CF^2*zb*G[1, 1, 0, zb])/81 - (10895*CF^3*zb*G[1, 1, 0, zb])/27 - 
   (272*CF^2*nf*zb*G[1, 1, 0, zb])/27 - (46*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb])/
    3 + (1064*CF^3*Pi^2*zb*G[1, 1, 0, zb])/27 + 
   (40*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb])/27 + 
   (7790*CA*CF^2*zb^2*G[1, 1, 0, zb])/81 - (920*CF^3*zb^2*G[1, 1, 0, zb])/3 - 
   (272*CF^2*nf*zb^2*G[1, 1, 0, zb])/27 - 
   (50*CA*CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/3 + 
   (1076*CF^3*Pi^2*zb^2*G[1, 1, 0, zb])/27 + 
   (40*CF^2*nf*Pi^2*zb^2*G[1, 1, 0, zb])/27 - (1874*CA*CF^2*G[1, 1, 1, zb])/
    81 + (9086*CF^3*G[1, 1, 1, zb])/81 + (272*CF^2*nf*G[1, 1, 1, zb])/27 + 
   (179*CA*CF^2*Pi^2*G[1, 1, 1, zb])/18 - (787*CF^3*Pi^2*G[1, 1, 1, zb])/27 - 
   (40*CF^2*nf*Pi^2*G[1, 1, 1, zb])/27 - (2510*CA*CF^2*G[1, 1, 1, zb])/
    (81*(-1 + zb)) + (6374*CF^3*G[1, 1, 1, zb])/(81*(-1 + zb)) + 
   (272*CF^2*nf*G[1, 1, 1, zb])/(27*(-1 + zb)) + 
   (286*CA*CF^2*Pi^2*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
   (668*CF^3*Pi^2*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
   (40*CF^2*nf*Pi^2*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
   (3377*CA*CF^2*zb*G[1, 1, 1, zb])/81 + (24650*CF^3*zb*G[1, 1, 1, zb])/81 + 
   (272*CF^2*nf*zb*G[1, 1, 1, zb])/27 + (100*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb])/
    9 - (754*CF^3*Pi^2*zb*G[1, 1, 1, zb])/27 - 
   (40*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb])/27 - 
   (6788*CA*CF^2*zb^2*G[1, 1, 1, zb])/81 + (20336*CF^3*zb^2*G[1, 1, 1, zb])/
    81 + (272*CF^2*nf*zb^2*G[1, 1, 1, zb])/27 + 
   (221*CA*CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/18 - 
   (787*CF^3*Pi^2*zb^2*G[1, 1, 1, zb])/27 - 
   (40*CF^2*nf*Pi^2*zb^2*G[1, 1, 1, zb])/27 - 
   (7669*CA*CF^2*G[0, 0, 0, 0, zb])/18 + (17027*CF^3*G[0, 0, 0, 0, zb])/18 + 
   (224*CF^2*nf*G[0, 0, 0, 0, zb])/27 + (490*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/
    9 - (1466*CF^3*Pi^2*G[0, 0, 0, 0, zb])/9 - 
   (7669*CA*CF^2*G[0, 0, 0, 0, zb])/(18*(-1 + zb)) + 
   (17027*CF^3*G[0, 0, 0, 0, zb])/(18*(-1 + zb)) + 
   (224*CF^2*nf*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) + 
   (490*CA*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (1466*CF^3*Pi^2*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (7019*CA*CF^2*zb*G[0, 0, 0, 0, zb])/18 + (8837*CF^3*zb*G[0, 0, 0, 0, zb])/
    6 + (224*CF^2*nf*zb*G[0, 0, 0, 0, zb])/27 + 
   (490*CA*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/9 - 
   (1466*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb])/9 - 
   (2780*CA*CF^2*zb^2*G[0, 0, 0, 0, zb])/9 + 
   (7402*CF^3*zb^2*G[0, 0, 0, 0, zb])/9 + 
   (224*CF^2*nf*zb^2*G[0, 0, 0, 0, zb])/27 + 
   (490*CA*CF^2*Pi^2*zb^2*G[0, 0, 0, 0, zb])/9 - 
   (1466*CF^3*Pi^2*zb^2*G[0, 0, 0, 0, zb])/9 + 
   (3311*CA*CF^2*G[0, 0, 0, 1, zb])/9 - (7201*CF^3*G[0, 0, 0, 1, zb])/9 - 
   (224*CF^2*nf*G[0, 0, 0, 1, zb])/27 - (280*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/
    9 + (884*CF^3*Pi^2*G[0, 0, 0, 1, zb])/9 + 
   (3311*CA*CF^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (7201*CF^3*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (224*CF^2*nf*G[0, 0, 0, 1, zb])/(27*(-1 + zb)) - 
   (280*CA*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (884*CF^3*Pi^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   345*CA*CF^2*zb*G[0, 0, 0, 1, zb] - (10517*CF^3*zb*G[0, 0, 0, 1, zb])/9 - 
   (224*CF^2*nf*zb*G[0, 0, 0, 1, zb])/27 - 
   (280*CA*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/9 + 
   (884*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb])/9 + 
   (2516*CA*CF^2*zb^2*G[0, 0, 0, 1, zb])/9 - 
   (6292*CF^3*zb^2*G[0, 0, 0, 1, zb])/9 - 
   (224*CF^2*nf*zb^2*G[0, 0, 0, 1, zb])/27 - 
   (280*CA*CF^2*Pi^2*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (884*CF^3*Pi^2*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (8237*CA*CF^2*G[0, 0, 1, 0, zb])/27 - (18211*CF^3*G[0, 0, 1, 0, zb])/27 - 
   (224*CF^2*nf*G[0, 0, 1, 0, zb])/27 - (256*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/
    9 + (836*CF^3*Pi^2*G[0, 0, 1, 0, zb])/9 + 
   (8237*CA*CF^2*G[0, 0, 1, 0, zb])/(27*(-1 + zb)) - 
   (18211*CF^3*G[0, 0, 1, 0, zb])/(27*(-1 + zb)) - 
   (224*CF^2*nf*G[0, 0, 1, 0, zb])/(27*(-1 + zb)) - 
   (256*CA*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (836*CF^3*Pi^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (7619*CA*CF^2*zb*G[0, 0, 1, 0, zb])/27 - (28159*CF^3*zb*G[0, 0, 1, 0, zb])/
    27 - (224*CF^2*nf*zb*G[0, 0, 1, 0, zb])/27 - 
   (256*CA*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/9 + 
   (836*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb])/9 + 
   (6068*CA*CF^2*zb^2*G[0, 0, 1, 0, zb])/27 - 
   (15916*CF^3*zb^2*G[0, 0, 1, 0, zb])/27 - 
   (224*CF^2*nf*zb^2*G[0, 0, 1, 0, zb])/27 - 
   (256*CA*CF^2*Pi^2*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (836*CF^3*Pi^2*zb^2*G[0, 0, 1, 0, zb])/9 - 
   (6766*CA*CF^2*G[0, 0, 1, 1, zb])/27 + (14738*CF^3*G[0, 0, 1, 1, zb])/27 + 
   (224*CF^2*nf*G[0, 0, 1, 1, zb])/27 + (62*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/
    3 - (196*CF^3*Pi^2*G[0, 0, 1, 1, zb])/3 - 
   (6766*CA*CF^2*G[0, 0, 1, 1, zb])/(27*(-1 + zb)) + 
   (14738*CF^3*G[0, 0, 1, 1, zb])/(27*(-1 + zb)) + 
   (224*CF^2*nf*G[0, 0, 1, 1, zb])/(27*(-1 + zb)) + 
   (62*CA*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (196*CF^3*Pi^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (6394*CA*CF^2*zb*G[0, 0, 1, 1, zb])/27 + (21602*CF^3*zb*G[0, 0, 1, 1, zb])/
    27 + (224*CF^2*nf*zb*G[0, 0, 1, 1, zb])/27 + 
   (62*CA*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/3 - 
   (196*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb])/3 - 
   (5182*CA*CF^2*zb^2*G[0, 0, 1, 1, zb])/27 + 
   (12956*CF^3*zb^2*G[0, 0, 1, 1, zb])/27 + 
   (224*CF^2*nf*zb^2*G[0, 0, 1, 1, zb])/27 + 
   (62*CA*CF^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/3 - 
   (196*CF^3*Pi^2*zb^2*G[0, 0, 1, 1, zb])/3 + 
   (6965*CA*CF^2*G[0, 1, 0, 0, zb])/27 - (15667*CF^3*G[0, 1, 0, 0, zb])/27 - 
   (224*CF^2*nf*G[0, 1, 0, 0, zb])/27 - (238*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/
    9 + (800*CF^3*Pi^2*G[0, 1, 0, 0, zb])/9 + 
   (6965*CA*CF^2*G[0, 1, 0, 0, zb])/(27*(-1 + zb)) - 
   (15667*CF^3*G[0, 1, 0, 0, zb])/(27*(-1 + zb)) - 
   (224*CF^2*nf*G[0, 1, 0, 0, zb])/(27*(-1 + zb)) - 
   (238*CA*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (800*CF^3*Pi^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (6347*CA*CF^2*zb*G[0, 1, 0, 0, zb])/27 - (25615*CF^3*zb*G[0, 1, 0, 0, zb])/
    27 - (224*CF^2*nf*zb*G[0, 1, 0, 0, zb])/27 - 
   (238*CA*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/9 + 
   (800*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb])/9 + 
   (4958*CA*CF^2*zb^2*G[0, 1, 0, 0, zb])/27 - 
   (13696*CF^3*zb^2*G[0, 1, 0, 0, zb])/27 - 
   (224*CF^2*nf*zb^2*G[0, 1, 0, 0, zb])/27 - 
   (238*CA*CF^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/9 + 
   (800*CF^3*Pi^2*zb^2*G[0, 1, 0, 0, zb])/9 - 
   (5918*CA*CF^2*G[0, 1, 0, 1, zb])/27 + (13042*CF^3*G[0, 1, 0, 1, zb])/27 + 
   (224*CF^2*nf*G[0, 1, 0, 1, zb])/27 + (142*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/
    9 - (500*CF^3*Pi^2*G[0, 1, 0, 1, zb])/9 - 
   (5918*CA*CF^2*G[0, 1, 0, 1, zb])/(27*(-1 + zb)) + 
   (13042*CF^3*G[0, 1, 0, 1, zb])/(27*(-1 + zb)) + 
   (224*CF^2*nf*G[0, 1, 0, 1, zb])/(27*(-1 + zb)) + 
   (142*CA*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (500*CF^3*Pi^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (5546*CA*CF^2*zb*G[0, 1, 0, 1, zb])/27 + (19906*CF^3*zb*G[0, 1, 0, 1, zb])/
    27 + (224*CF^2*nf*zb*G[0, 1, 0, 1, zb])/27 + 
   (142*CA*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/9 - 
   (500*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb])/9 - 
   (4442*CA*CF^2*zb^2*G[0, 1, 0, 1, zb])/27 + 
   (11476*CF^3*zb^2*G[0, 1, 0, 1, zb])/27 + 
   (224*CF^2*nf*zb^2*G[0, 1, 0, 1, zb])/27 + 
   (142*CA*CF^2*Pi^2*zb^2*G[0, 1, 0, 1, zb])/9 - 
   (500*CF^3*Pi^2*zb^2*G[0, 1, 0, 1, zb])/9 - 
   (4222*CA*CF^2*G[0, 1, 1, 0, zb])/27 + (9650*CF^3*G[0, 1, 1, 0, zb])/27 + 
   (224*CF^2*nf*G[0, 1, 1, 0, zb])/27 + (134*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/
    9 - (484*CF^3*Pi^2*G[0, 1, 1, 0, zb])/9 - 
   (4222*CA*CF^2*G[0, 1, 1, 0, zb])/(27*(-1 + zb)) + 
   (9650*CF^3*G[0, 1, 1, 0, zb])/(27*(-1 + zb)) + 
   (224*CF^2*nf*G[0, 1, 1, 0, zb])/(27*(-1 + zb)) + 
   (134*CA*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (484*CF^3*Pi^2*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (3850*CA*CF^2*zb*G[0, 1, 1, 0, zb])/27 + (16514*CF^3*zb*G[0, 1, 1, 0, zb])/
    27 + (224*CF^2*nf*zb*G[0, 1, 1, 0, zb])/27 + 
   (134*CA*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/9 - 
   (484*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb])/9 - 
   (2962*CA*CF^2*zb^2*G[0, 1, 1, 0, zb])/27 + 
   (8516*CF^3*zb^2*G[0, 1, 1, 0, zb])/27 + 
   (224*CF^2*nf*zb^2*G[0, 1, 1, 0, zb])/27 + 
   (134*CA*CF^2*Pi^2*zb^2*G[0, 1, 1, 0, zb])/9 - 
   (484*CF^3*Pi^2*zb^2*G[0, 1, 1, 0, zb])/9 + (368*CA*CF^2*G[0, 1, 1, 1, zb])/
    3 - (2492*CF^3*G[0, 1, 1, 1, zb])/9 - (224*CF^2*nf*G[0, 1, 1, 1, zb])/
    27 - (97*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/9 + 
   (338*CF^3*Pi^2*G[0, 1, 1, 1, zb])/9 + (368*CA*CF^2*G[0, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (2492*CF^3*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (224*CF^2*nf*G[0, 1, 1, 1, zb])/(27*(-1 + zb)) - 
   (97*CA*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (338*CF^3*Pi^2*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (1036*CA*CF^2*zb*G[0, 1, 1, 1, zb])/9 - (1352*CF^3*zb*G[0, 1, 1, 1, zb])/
    3 - (224*CF^2*nf*zb*G[0, 1, 1, 1, zb])/27 - 
   (97*CA*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/9 + 
   (338*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb])/9 + 
   (271*CA*CF^2*zb^2*G[0, 1, 1, 1, zb])/3 - 
   (2222*CF^3*zb^2*G[0, 1, 1, 1, zb])/9 - 
   (224*CF^2*nf*zb^2*G[0, 1, 1, 1, zb])/27 - 
   (97*CA*CF^2*Pi^2*zb^2*G[0, 1, 1, 1, zb])/9 + 
   (338*CF^3*Pi^2*zb^2*G[0, 1, 1, 1, zb])/9 + 
   (3427*CA*CF^2*G[1, 0, 0, 0, zb])/27 - (4333*CF^3*G[1, 0, 0, 0, zb])/9 - 
   (224*CF^2*nf*G[1, 0, 0, 0, zb])/27 - (68*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/
    3 + (814*CF^3*Pi^2*G[1, 0, 0, 0, zb])/9 + 
   (3997*CA*CF^2*G[1, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (9731*CF^3*G[1, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (224*CF^2*nf*G[1, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (68*CA*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (244*CF^3*Pi^2*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (4405*CA*CF^2*zb*G[1, 0, 0, 0, zb])/27 - (2119*CF^3*zb*G[1, 0, 0, 0, zb])/
    3 - (224*CF^2*nf*zb*G[1, 0, 0, 0, zb])/27 - 
   (68*CA*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/3 + 
   (691*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb])/9 + 
   (5218*CA*CF^2*zb^2*G[1, 0, 0, 0, zb])/27 - 
   (5182*CF^3*zb^2*G[1, 0, 0, 0, zb])/9 - 
   (224*CF^2*nf*zb^2*G[1, 0, 0, 0, zb])/27 - 
   (68*CA*CF^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/3 + 
   (814*CF^3*Pi^2*zb^2*G[1, 0, 0, 0, zb])/9 - 
   (1126*CA*CF^2*G[1, 0, 0, 1, zb])/9 + (11210*CF^3*G[1, 0, 0, 1, zb])/27 + 
   (224*CF^2*nf*G[1, 0, 0, 1, zb])/27 + (116*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/
    9 - (172*CF^3*Pi^2*G[1, 0, 0, 1, zb])/3 - (422*CA*CF^2*G[1, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (326*CF^3*G[1, 0, 0, 1, zb])/(-1 + zb) + 
   (224*CF^2*nf*G[1, 0, 0, 1, zb])/(27*(-1 + zb)) + 
   (116*CA*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (448*CF^3*Pi^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (1394*CA*CF^2*zb*G[1, 0, 0, 1, zb])/9 + (15218*CF^3*zb*G[1, 0, 0, 1, zb])/
    27 + (224*CF^2*nf*zb*G[1, 0, 0, 1, zb])/27 + 
   (116*CA*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/9 - 
   46*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb] - (1564*CA*CF^2*zb^2*G[1, 0, 0, 1, zb])/
    9 + (12956*CF^3*zb^2*G[1, 0, 0, 1, zb])/27 + 
   (224*CF^2*nf*zb^2*G[1, 0, 0, 1, zb])/27 + 
   (116*CA*CF^2*Pi^2*zb^2*G[1, 0, 0, 1, zb])/9 - 
   (172*CF^3*Pi^2*zb^2*G[1, 0, 0, 1, zb])/3 - 
   (2530*CA*CF^2*G[1, 0, 1, 0, zb])/27 + (9514*CF^3*G[1, 0, 1, 0, zb])/27 + 
   (224*CF^2*nf*G[1, 0, 1, 0, zb])/27 + (104*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/
    9 - (164*CF^3*Pi^2*G[1, 0, 1, 0, zb])/3 - 
   (2950*CA*CF^2*G[1, 0, 1, 0, zb])/(27*(-1 + zb)) + 
   (7106*CF^3*G[1, 0, 1, 0, zb])/(27*(-1 + zb)) + 
   (224*CF^2*nf*G[1, 0, 1, 0, zb])/(27*(-1 + zb)) + 
   (104*CA*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (424*CF^3*Pi^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (3334*CA*CF^2*zb*G[1, 0, 1, 0, zb])/27 + (13522*CF^3*zb*G[1, 0, 1, 0, zb])/
    27 + (224*CF^2*nf*zb*G[1, 0, 1, 0, zb])/27 + 
   (104*CA*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/9 - 
   (130*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb])/3 - 
   (3952*CA*CF^2*zb^2*G[1, 0, 1, 0, zb])/27 + 
   (11476*CF^3*zb^2*G[1, 0, 1, 0, zb])/27 + 
   (224*CF^2*nf*zb^2*G[1, 0, 1, 0, zb])/27 + 
   (104*CA*CF^2*Pi^2*zb^2*G[1, 0, 1, 0, zb])/9 - 
   (164*CF^3*Pi^2*zb^2*G[1, 0, 1, 0, zb])/3 + 88*CA*CF^2*G[1, 0, 1, 1, zb] - 
   (7924*CF^3*G[1, 0, 1, 1, zb])/27 - (224*CF^2*nf*G[1, 0, 1, 1, zb])/27 - 
   (82*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/9 + 40*CF^3*Pi^2*G[1, 0, 1, 1, zb] + 
   (892*CA*CF^2*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (2068*CF^3*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (224*CF^2*nf*G[1, 0, 1, 1, zb])/(27*(-1 + zb)) - 
   (82*CA*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (308*CF^3*Pi^2*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (1004*CA*CF^2*zb*G[1, 0, 1, 1, zb])/9 - (10576*CF^3*zb*G[1, 0, 1, 1, zb])/
    27 - (224*CF^2*nf*zb*G[1, 0, 1, 1, zb])/27 - 
   (82*CA*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/9 + 
   (94*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb])/3 + 
   (376*CA*CF^2*zb^2*G[1, 0, 1, 1, zb])/3 - 
   (9256*CF^3*zb^2*G[1, 0, 1, 1, zb])/27 - 
   (224*CF^2*nf*zb^2*G[1, 0, 1, 1, zb])/27 - 
   (82*CA*CF^2*Pi^2*zb^2*G[1, 0, 1, 1, zb])/9 + 
   40*CF^3*Pi^2*zb^2*G[1, 0, 1, 1, zb] - (278*CA*CF^2*G[1, 1, 0, 0, zb])/9 + 
   (6122*CF^3*G[1, 1, 0, 0, zb])/27 + (224*CF^2*nf*G[1, 1, 0, 0, zb])/27 + 
   (88*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/9 - (460*CF^3*Pi^2*G[1, 1, 0, 0, zb])/
    9 - (418*CA*CF^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (1238*CF^3*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (224*CF^2*nf*G[1, 1, 0, 0, zb])/(27*(-1 + zb)) + 
   (88*CA*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (392*CF^3*Pi^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (182*CA*CF^2*zb*G[1, 1, 0, 0, zb])/3 + (10130*CF^3*zb*G[1, 1, 0, 0, zb])/
    27 + (224*CF^2*nf*zb*G[1, 1, 0, 0, zb])/27 + 
   (88*CA*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/9 - 
   (358*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb])/9 - 
   (824*CA*CF^2*zb^2*G[1, 1, 0, 0, zb])/9 + 
   (8516*CF^3*zb^2*G[1, 1, 0, 0, zb])/27 + 
   (224*CF^2*nf*zb^2*G[1, 1, 0, 0, zb])/27 + 
   (88*CA*CF^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/9 - 
   (460*CF^3*Pi^2*zb^2*G[1, 1, 0, 0, zb])/9 + (368*CA*CF^2*G[1, 1, 0, 1, zb])/
    9 - (5380*CF^3*G[1, 1, 0, 1, zb])/27 - (224*CF^2*nf*G[1, 1, 0, 1, zb])/
    27 - (52*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/9 + 
   (100*CF^3*Pi^2*G[1, 1, 0, 1, zb])/3 + (52*CA*CF^2*G[1, 1, 0, 1, zb])/
    (-1 + zb) - (1220*CF^3*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (224*CF^2*nf*G[1, 1, 0, 1, zb])/(27*(-1 + zb)) - 
   (52*CA*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (248*CF^3*Pi^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (580*CA*CF^2*zb*G[1, 1, 0, 1, zb])/9 - (8032*CF^3*zb*G[1, 1, 0, 1, zb])/
    27 - (224*CF^2*nf*zb*G[1, 1, 0, 1, zb])/27 - 
   (52*CA*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/9 + 
   (74*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb])/3 + 
   (758*CA*CF^2*zb^2*G[1, 1, 0, 1, zb])/9 - 
   (7036*CF^3*zb^2*G[1, 1, 0, 1, zb])/27 - 
   (224*CF^2*nf*zb^2*G[1, 1, 0, 1, zb])/27 - 
   (52*CA*CF^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/9 + 
   (100*CF^3*Pi^2*zb^2*G[1, 1, 0, 1, zb])/3 + (256*CA*CF^2*G[1, 1, 1, 0, zb])/
    27 - (1228*CF^3*G[1, 1, 1, 0, zb])/9 - (224*CF^2*nf*G[1, 1, 1, 0, zb])/
    27 - (16*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/3 + 
   (292*CF^3*Pi^2*G[1, 1, 1, 0, zb])/9 + (556*CA*CF^2*G[1, 1, 1, 0, zb])/
    (27*(-1 + zb)) - (1964*CF^3*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
   (224*CF^2*nf*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
   (16*CA*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (80*CF^3*Pi^2*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (892*CA*CF^2*zb*G[1, 1, 1, 0, zb])/27 - (704*CF^3*zb*G[1, 1, 1, 0, zb])/
    3 - (224*CF^2*nf*zb*G[1, 1, 1, 0, zb])/27 - 
   (16*CA*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/3 + 
   (214*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb])/9 + 
   (1534*CA*CF^2*zb^2*G[1, 1, 1, 0, zb])/27 - 
   (1852*CF^3*zb^2*G[1, 1, 1, 0, zb])/9 - 
   (224*CF^2*nf*zb^2*G[1, 1, 1, 0, zb])/27 - 
   (16*CA*CF^2*Pi^2*zb^2*G[1, 1, 1, 0, zb])/3 + 
   (292*CF^3*Pi^2*zb^2*G[1, 1, 1, 0, zb])/9 - (446*CA*CF^2*G[1, 1, 1, 1, zb])/
    27 + 116*CF^3*G[1, 1, 1, 1, zb] + (224*CF^2*nf*G[1, 1, 1, 1, zb])/27 + 
   (40*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb])/9 - (214*CF^3*Pi^2*G[1, 1, 1, 1, zb])/
    9 - (656*CA*CF^2*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) + 
   (1928*CF^3*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) + 
   (224*CF^2*nf*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) + 
   (40*CA*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (176*CF^3*Pi^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (944*CA*CF^2*zb*G[1, 1, 1, 1, zb])/27 + (1630*CF^3*zb*G[1, 1, 1, 1, zb])/
    9 + (224*CF^2*nf*zb*G[1, 1, 1, 1, zb])/27 + 
   (40*CA*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb])/9 - 
   (157*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb])/9 - 
   (1355*CA*CF^2*zb^2*G[1, 1, 1, 1, zb])/27 + 
   (494*CF^3*zb^2*G[1, 1, 1, 1, zb])/3 + (224*CF^2*nf*zb^2*G[1, 1, 1, 1, zb])/
    27 + (40*CA*CF^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/9 - 
   (214*CF^3*Pi^2*zb^2*G[1, 1, 1, 1, zb])/9 + 
   (4081*CA*CF^2*G[0, 0, 0, 0, 0, zb])/9 - (10106*CF^3*G[0, 0, 0, 0, 0, zb])/
    9 - (64*CF^2*nf*G[0, 0, 0, 0, 0, zb])/9 + 
   (4081*CA*CF^2*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (10106*CF^3*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (4081*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb])/9 - 
   (12638*CF^3*zb*G[0, 0, 0, 0, 0, zb])/9 - 
   (64*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb])/9 + 
   (4081*CA*CF^2*zb^2*G[0, 0, 0, 0, 0, zb])/9 - 
   (10106*CF^3*zb^2*G[0, 0, 0, 0, 0, zb])/9 - 
   (64*CF^2*nf*zb^2*G[0, 0, 0, 0, 0, zb])/9 - 
   (3470*CA*CF^2*G[0, 0, 0, 0, 1, zb])/9 + (8236*CF^3*G[0, 0, 0, 0, 1, zb])/
    9 + (64*CF^2*nf*G[0, 0, 0, 0, 1, zb])/9 - 
   (3470*CA*CF^2*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (8236*CF^3*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (3470*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb])/9 + 
   (9988*CF^3*zb*G[0, 0, 0, 0, 1, zb])/9 + 
   (64*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb])/9 - 
   (3470*CA*CF^2*zb^2*G[0, 0, 0, 0, 1, zb])/9 + 
   (8236*CF^3*zb^2*G[0, 0, 0, 0, 1, zb])/9 + 
   (64*CF^2*nf*zb^2*G[0, 0, 0, 0, 1, zb])/9 - 
   (2926*CA*CF^2*G[0, 0, 0, 1, 0, zb])/9 + (7148*CF^3*G[0, 0, 0, 1, 0, zb])/
    9 + (64*CF^2*nf*G[0, 0, 0, 1, 0, zb])/9 - 
   (2926*CA*CF^2*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (7148*CF^3*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (2926*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb])/9 + 
   (8900*CF^3*zb*G[0, 0, 0, 1, 0, zb])/9 + 
   (64*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb])/9 - 
   (2926*CA*CF^2*zb^2*G[0, 0, 0, 1, 0, zb])/9 + 
   (7148*CF^3*zb^2*G[0, 0, 0, 1, 0, zb])/9 + 
   (64*CF^2*nf*zb^2*G[0, 0, 0, 1, 0, zb])/9 + 
   (2360*CA*CF^2*G[0, 0, 0, 1, 1, zb])/9 - (5584*CF^3*G[0, 0, 0, 1, 1, zb])/
    9 - (64*CF^2*nf*G[0, 0, 0, 1, 1, zb])/9 + 
   (2360*CA*CF^2*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (5584*CF^3*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (2360*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb])/9 - 
   (6784*CF^3*zb*G[0, 0, 0, 1, 1, zb])/9 - 
   (64*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb])/9 + 
   (2360*CA*CF^2*zb^2*G[0, 0, 0, 1, 1, zb])/9 - 
   (5584*CF^3*zb^2*G[0, 0, 0, 1, 1, zb])/9 - 
   (64*CF^2*nf*zb^2*G[0, 0, 0, 1, 1, zb])/9 - 
   (2518*CA*CF^2*G[0, 0, 1, 0, 0, zb])/9 + (6332*CF^3*G[0, 0, 1, 0, 0, zb])/
    9 + (64*CF^2*nf*G[0, 0, 1, 0, 0, zb])/9 - 
   (2518*CA*CF^2*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (6332*CF^3*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (2518*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (8084*CF^3*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (64*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb])/9 - 
   (2518*CA*CF^2*zb^2*G[0, 0, 1, 0, 0, zb])/9 + 
   (6332*CF^3*zb^2*G[0, 0, 1, 0, 0, zb])/9 + 
   (64*CF^2*nf*zb^2*G[0, 0, 1, 0, 0, zb])/9 + 
   232*CA*CF^2*G[0, 0, 1, 0, 1, zb] - 560*CF^3*G[0, 0, 1, 0, 1, zb] - 
   (64*CF^2*nf*G[0, 0, 1, 0, 1, zb])/9 + (232*CA*CF^2*G[0, 0, 1, 0, 1, zb])/
    (-1 + zb) - (560*CF^3*G[0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (64*CF^2*nf*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   232*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb] - (2080*CF^3*zb*G[0, 0, 1, 0, 1, zb])/
    3 - (64*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb])/9 + 
   232*CA*CF^2*zb^2*G[0, 0, 1, 0, 1, zb] - 
   560*CF^3*zb^2*G[0, 0, 1, 0, 1, zb] - 
   (64*CF^2*nf*zb^2*G[0, 0, 1, 0, 1, zb])/9 + 
   (1544*CA*CF^2*G[0, 0, 1, 1, 0, zb])/9 - (3952*CF^3*G[0, 0, 1, 1, 0, zb])/
    9 - (64*CF^2*nf*G[0, 0, 1, 1, 0, zb])/9 + 
   (1544*CA*CF^2*G[0, 0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (3952*CF^3*G[0, 0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (1544*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb])/9 - 
   (5152*CF^3*zb*G[0, 0, 1, 1, 0, zb])/9 - 
   (64*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb])/9 + 
   (1544*CA*CF^2*zb^2*G[0, 0, 1, 1, 0, zb])/9 - 
   (3952*CF^3*zb^2*G[0, 0, 1, 1, 0, zb])/9 - 
   (64*CF^2*nf*zb^2*G[0, 0, 1, 1, 0, zb])/9 - 
   (1178*CA*CF^2*G[0, 0, 1, 1, 1, zb])/9 + (2932*CF^3*G[0, 0, 1, 1, 1, zb])/
    9 + (64*CF^2*nf*G[0, 0, 1, 1, 1, zb])/9 - 
   (1178*CA*CF^2*G[0, 0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (2932*CF^3*G[0, 0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (1178*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb])/9 + 
   (3748*CF^3*zb*G[0, 0, 1, 1, 1, zb])/9 + 
   (64*CF^2*nf*zb*G[0, 0, 1, 1, 1, zb])/9 - 
   (1178*CA*CF^2*zb^2*G[0, 0, 1, 1, 1, zb])/9 + 
   (2932*CF^3*zb^2*G[0, 0, 1, 1, 1, zb])/9 + 
   (64*CF^2*nf*zb^2*G[0, 0, 1, 1, 1, zb])/9 - 
   (2212*CA*CF^2*G[0, 1, 0, 0, 0, zb])/9 + (5720*CF^3*G[0, 1, 0, 0, 0, zb])/
    9 + (64*CF^2*nf*G[0, 1, 0, 0, 0, zb])/9 - 
   (2212*CA*CF^2*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (5720*CF^3*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (2212*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb])/9 + 
   (7472*CF^3*zb*G[0, 1, 0, 0, 0, zb])/9 + 
   (64*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb])/9 - 
   (2212*CA*CF^2*zb^2*G[0, 1, 0, 0, 0, zb])/9 + 
   (5720*CF^3*zb^2*G[0, 1, 0, 0, 0, zb])/9 + 
   (64*CF^2*nf*zb^2*G[0, 1, 0, 0, 0, zb])/9 + 
   (628*CA*CF^2*G[0, 1, 0, 0, 1, zb])/3 - (1544*CF^3*G[0, 1, 0, 0, 1, zb])/
    3 - (64*CF^2*nf*G[0, 1, 0, 0, 1, zb])/9 + 
   (628*CA*CF^2*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (1544*CF^3*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (628*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb])/3 - 
   648*CF^3*zb*G[0, 1, 0, 0, 1, zb] - (64*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb])/
    9 + (628*CA*CF^2*zb^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (1544*CF^3*zb^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (64*CF^2*nf*zb^2*G[0, 1, 0, 0, 1, zb])/9 + 
   (1612*CA*CF^2*G[0, 1, 0, 1, 0, zb])/9 - (4088*CF^3*G[0, 1, 0, 1, 0, zb])/
    9 - (64*CF^2*nf*G[0, 1, 0, 1, 0, zb])/9 + 
   (1612*CA*CF^2*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (4088*CF^3*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (1612*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb])/9 - 
   (5288*CF^3*zb*G[0, 1, 0, 1, 0, zb])/9 - 
   (64*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb])/9 + 
   (1612*CA*CF^2*zb^2*G[0, 1, 0, 1, 0, zb])/9 - 
   (4088*CF^3*zb^2*G[0, 1, 0, 1, 0, zb])/9 - 
   (64*CF^2*nf*zb^2*G[0, 1, 0, 1, 0, zb])/9 - 
   146*CA*CF^2*G[0, 1, 0, 1, 1, zb] + 356*CF^3*G[0, 1, 0, 1, 1, zb] + 
   (64*CF^2*nf*G[0, 1, 0, 1, 1, zb])/9 - (146*CA*CF^2*G[0, 1, 0, 1, 1, zb])/
    (-1 + zb) + (356*CF^3*G[0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (64*CF^2*nf*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   146*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb] + (1340*CF^3*zb*G[0, 1, 0, 1, 1, zb])/
    3 + (64*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb])/9 - 
   146*CA*CF^2*zb^2*G[0, 1, 0, 1, 1, zb] + 
   356*CF^3*zb^2*G[0, 1, 0, 1, 1, zb] + 
   (64*CF^2*nf*zb^2*G[0, 1, 0, 1, 1, zb])/9 + 
   (356*CA*CF^2*G[0, 1, 1, 0, 0, zb])/3 - (1000*CF^3*G[0, 1, 1, 0, 0, zb])/
    3 - (64*CF^2*nf*G[0, 1, 1, 0, 0, zb])/9 + 
   (356*CA*CF^2*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (1000*CF^3*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (356*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb])/3 - 
   (1400*CF^3*zb*G[0, 1, 1, 0, 0, zb])/3 - 
   (64*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb])/9 + 
   (356*CA*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/3 - 
   (1000*CF^3*zb^2*G[0, 1, 1, 0, 0, zb])/3 - 
   (64*CF^2*nf*zb^2*G[0, 1, 1, 0, 0, zb])/9 - 
   (302*CA*CF^2*G[0, 1, 1, 0, 1, zb])/3 + (796*CF^3*G[0, 1, 1, 0, 1, zb])/3 + 
   (64*CF^2*nf*G[0, 1, 1, 0, 1, zb])/9 - (302*CA*CF^2*G[0, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (796*CF^3*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (302*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb])/3 + 
   356*CF^3*zb*G[0, 1, 1, 0, 1, zb] + (64*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb])/
    9 - (302*CA*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/3 + 
   (796*CF^3*zb^2*G[0, 1, 1, 0, 1, zb])/3 + 
   (64*CF^2*nf*zb^2*G[0, 1, 1, 0, 1, zb])/9 - 
   (634*CA*CF^2*G[0, 1, 1, 1, 0, zb])/9 + (1844*CF^3*G[0, 1, 1, 1, 0, zb])/
    9 + (64*CF^2*nf*G[0, 1, 1, 1, 0, zb])/9 - 
   (634*CA*CF^2*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (1844*CF^3*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (634*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb])/9 + 
   (2660*CF^3*zb*G[0, 1, 1, 1, 0, zb])/9 + 
   (64*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb])/9 - 
   (634*CA*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/9 + 
   (1844*CF^3*zb^2*G[0, 1, 1, 1, 0, zb])/9 + 
   (64*CF^2*nf*zb^2*G[0, 1, 1, 1, 0, zb])/9 + 
   (509*CA*CF^2*G[0, 1, 1, 1, 1, zb])/9 - (1402*CF^3*G[0, 1, 1, 1, 1, zb])/
    9 - (64*CF^2*nf*G[0, 1, 1, 1, 1, zb])/9 + 
   (509*CA*CF^2*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (1402*CF^3*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (509*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb])/9 - 
   (1954*CF^3*zb*G[0, 1, 1, 1, 1, zb])/9 - 
   (64*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb])/9 + 
   (509*CA*CF^2*zb^2*G[0, 1, 1, 1, 1, zb])/9 - 
   (1402*CF^3*zb^2*G[0, 1, 1, 1, 1, zb])/9 - 
   (64*CF^2*nf*zb^2*G[0, 1, 1, 1, 1, zb])/9 - 
   (1105*CA*CF^2*G[1, 0, 0, 0, 0, zb])/9 + (2122*CF^3*G[1, 0, 0, 0, 0, zb])/
    3 + (64*CF^2*nf*G[1, 0, 0, 0, 0, zb])/9 - 
   (1430*CA*CF^2*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (4156*CF^3*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (1690*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb])/9 + 
   (1796*CF^3*zb*G[1, 0, 0, 0, 0, zb])/3 + 
   (64*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb])/9 - 
   (2275*CA*CF^2*zb^2*G[1, 0, 0, 0, 0, zb])/9 + 
   (2122*CF^3*zb^2*G[1, 0, 0, 0, 0, zb])/3 + 
   (64*CF^2*nf*zb^2*G[1, 0, 0, 0, 0, zb])/9 + 
   (370*CA*CF^2*G[1, 0, 0, 0, 1, zb])/3 - (5108*CF^3*G[1, 0, 0, 0, 1, zb])/
    9 - (64*CF^2*nf*G[1, 0, 0, 0, 1, zb])/9 + 
   (1340*CA*CF^2*G[1, 0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (3544*CF^3*G[1, 0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (508*CA*CF^2*zb*G[1, 0, 0, 0, 1, zb])/3 - 
   (4376*CF^3*zb*G[1, 0, 0, 0, 1, zb])/9 - 
   (64*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb])/9 + 
   (646*CA*CF^2*zb^2*G[1, 0, 0, 0, 1, zb])/3 - 
   (5108*CF^3*zb^2*G[1, 0, 0, 0, 1, zb])/9 - 
   (64*CF^2*nf*zb^2*G[1, 0, 0, 0, 1, zb])/9 + 
   (838*CA*CF^2*G[1, 0, 0, 1, 0, zb])/9 - (4564*CF^3*G[1, 0, 0, 1, 0, zb])/
    9 - (64*CF^2*nf*G[1, 0, 0, 1, 0, zb])/9 + 
   (356*CA*CF^2*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (1000*CF^3*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (1252*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb])/9 - 
   (3832*CF^3*zb*G[1, 0, 0, 1, 0, zb])/9 - 
   (64*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb])/9 + 
   (1666*CA*CF^2*zb^2*G[1, 0, 0, 1, 0, zb])/9 - 
   (4564*CF^3*zb^2*G[1, 0, 0, 1, 0, zb])/9 - 
   (64*CF^2*nf*zb^2*G[1, 0, 0, 1, 0, zb])/9 - 
   (260*CA*CF^2*G[1, 0, 0, 1, 1, zb])/3 + (3544*CF^3*G[1, 0, 0, 1, 1, zb])/
    9 + (64*CF^2*nf*G[1, 0, 0, 1, 1, zb])/9 - 
   (940*CA*CF^2*G[1, 0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (2456*CF^3*G[1, 0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (356*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb])/3 + 
   (3016*CF^3*zb*G[1, 0, 0, 1, 1, zb])/9 + 
   (64*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb])/9 - 
   (452*CA*CF^2*zb^2*G[1, 0, 0, 1, 1, zb])/3 + 
   (3544*CF^3*zb^2*G[1, 0, 0, 1, 1, zb])/9 + 
   (64*CF^2*nf*zb^2*G[1, 0, 0, 1, 1, zb])/9 + 
   (634*CA*CF^2*G[1, 0, 1, 0, 0, zb])/9 - (4156*CF^3*G[1, 0, 1, 0, 0, zb])/
    9 - (64*CF^2*nf*G[1, 0, 1, 0, 0, zb])/9 + 
   (96*CA*CF^2*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (288*CF^3*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (64*CF^2*nf*G[1, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (1048*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb])/9 - 
   (3424*CF^3*zb*G[1, 0, 1, 0, 0, zb])/9 - 
   (64*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb])/9 + 
   (1462*CA*CF^2*zb^2*G[1, 0, 1, 0, 0, zb])/9 - 
   (4156*CF^3*zb^2*G[1, 0, 1, 0, 0, zb])/9 - 
   (64*CF^2*nf*zb^2*G[1, 0, 1, 0, 0, zb])/9 - 
   (644*CA*CF^2*G[1, 0, 1, 0, 1, zb])/9 + (3272*CF^3*G[1, 0, 1, 0, 1, zb])/
    9 + (64*CF^2*nf*G[1, 0, 1, 0, 1, zb])/9 - 
   (268*CA*CF^2*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (728*CF^3*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (932*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb])/9 + 
   (2744*CF^3*zb*G[1, 0, 1, 0, 1, zb])/9 + 
   (64*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb])/9 - 
   (1220*CA*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/9 + 
   (3272*CF^3*zb^2*G[1, 0, 1, 0, 1, zb])/9 + 
   (64*CF^2*nf*zb^2*G[1, 0, 1, 0, 1, zb])/9 - 
   (124*CA*CF^2*G[1, 0, 1, 1, 0, zb])/3 + (2728*CF^3*G[1, 0, 1, 1, 0, zb])/
    9 + (64*CF^2*nf*G[1, 0, 1, 1, 0, zb])/9 - 
   (532*CA*CF^2*G[1, 0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (1640*CF^3*G[1, 0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (220*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb])/3 + 
   (2200*CF^3*zb*G[1, 0, 1, 1, 0, zb])/9 + 
   (64*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb])/9 - 
   (316*CA*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/3 + 
   (2728*CF^3*zb^2*G[1, 0, 1, 1, 0, zb])/9 + 
   (64*CF^2*nf*zb^2*G[1, 0, 1, 1, 0, zb])/9 + 
   (116*CA*CF^2*G[1, 0, 1, 1, 1, zb])/3 - (2048*CF^3*G[1, 0, 1, 1, 1, zb])/
    9 - (64*CF^2*nf*G[1, 0, 1, 1, 1, zb])/9 + 
   (458*CA*CF^2*G[1, 0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (1300*CF^3*G[1, 0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (182*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb])/3 - 
   (1676*CF^3*zb*G[1, 0, 1, 1, 1, zb])/9 - 
   (64*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb])/9 + 
   (248*CA*CF^2*zb^2*G[1, 0, 1, 1, 1, zb])/3 - 
   (2048*CF^3*zb^2*G[1, 0, 1, 1, 1, zb])/9 - 
   (64*CF^2*nf*zb^2*G[1, 0, 1, 1, 1, zb])/9 + 
   (158*CA*CF^2*G[1, 1, 0, 0, 0, zb])/9 - 356*CF^3*G[1, 1, 0, 0, 0, zb] - 
   (64*CF^2*nf*G[1, 1, 0, 0, 0, zb])/9 + (388*CA*CF^2*G[1, 1, 0, 0, 0, zb])/
    (9*(-1 + zb)) - (1640*CF^3*G[1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (572*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb])/9 - 
   (824*CF^3*zb*G[1, 1, 0, 0, 0, zb])/3 - 
   (64*CF^2*nf*zb*G[1, 1, 0, 0, 0, zb])/9 + 
   (986*CA*CF^2*zb^2*G[1, 1, 0, 0, 0, zb])/9 - 
   356*CF^3*zb^2*G[1, 1, 0, 0, 0, zb] - 
   (64*CF^2*nf*zb^2*G[1, 1, 0, 0, 0, zb])/9 - 
   (304*CA*CF^2*G[1, 1, 0, 0, 1, zb])/9 + 288*CF^3*G[1, 1, 0, 0, 1, zb] + 
   (64*CF^2*nf*G[1, 1, 0, 0, 1, zb])/9 - (464*CA*CF^2*G[1, 1, 0, 0, 1, zb])/
    (9*(-1 + zb)) + (1504*CF^3*G[1, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (592*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb])/9 + 
   (688*CF^3*zb*G[1, 1, 0, 0, 1, zb])/3 + 
   (64*CF^2*nf*zb*G[1, 1, 0, 0, 1, zb])/9 - 
   (880*CA*CF^2*zb^2*G[1, 1, 0, 0, 1, zb])/9 + 
   288*CF^3*zb^2*G[1, 1, 0, 0, 1, zb] + 
   (64*CF^2*nf*zb^2*G[1, 1, 0, 0, 1, zb])/9 - 
   (56*CA*CF^2*G[1, 1, 0, 1, 0, zb])/3 + (2320*CF^3*G[1, 1, 0, 1, 0, zb])/9 + 
   (64*CF^2*nf*G[1, 1, 0, 1, 0, zb])/9 - (328*CA*CF^2*G[1, 1, 0, 1, 0, zb])/
    (9*(-1 + zb)) + (1232*CF^3*G[1, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (152*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb])/3 + 
   (1792*CF^3*zb*G[1, 1, 0, 1, 0, zb])/9 + 
   (64*CF^2*nf*zb*G[1, 1, 0, 1, 0, zb])/9 - 
   (248*CA*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/3 + 
   (2320*CF^3*zb^2*G[1, 1, 0, 1, 0, zb])/9 + 
   (64*CF^2*nf*zb^2*G[1, 1, 0, 1, 0, zb])/9 + 
   (82*CA*CF^2*G[1, 1, 0, 1, 1, zb])/3 - (1844*CF^3*G[1, 1, 0, 1, 1, zb])/9 - 
   (64*CF^2*nf*G[1, 1, 0, 1, 1, zb])/9 + (356*CA*CF^2*G[1, 1, 0, 1, 1, zb])/
    (9*(-1 + zb)) - (1096*CF^3*G[1, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (148*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb])/3 - 
   (1472*CF^3*zb*G[1, 1, 0, 1, 1, zb])/9 - 
   (64*CF^2*nf*zb*G[1, 1, 0, 1, 1, zb])/9 + 
   (214*CA*CF^2*zb^2*G[1, 1, 0, 1, 1, zb])/3 - 
   (1844*CF^3*zb^2*G[1, 1, 0, 1, 1, zb])/9 - 
   (64*CF^2*nf*zb^2*G[1, 1, 0, 1, 1, zb])/9 + 
   (104*CA*CF^2*G[1, 1, 1, 0, 0, zb])/9 + (592*CF^3*G[1, 1, 1, 0, 0, zb])/3 + 
   (64*CF^2*nf*G[1, 1, 1, 0, 0, zb])/9 - (56*CA*CF^2*G[1, 1, 1, 0, 0, zb])/
    (9*(-1 + zb)) + (688*CF^3*G[1, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (184*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb])/9 + 
   (416*CF^3*zb*G[1, 1, 1, 0, 0, zb])/3 + 
   (64*CF^2*nf*zb*G[1, 1, 1, 0, 0, zb])/9 - 
   (472*CA*CF^2*zb^2*G[1, 1, 1, 0, 0, zb])/9 + 
   (592*CF^3*zb^2*G[1, 1, 1, 0, 0, zb])/3 + 
   (64*CF^2*nf*zb^2*G[1, 1, 1, 0, 0, zb])/9 + 
   (14*CA*CF^2*G[1, 1, 1, 0, 1, zb])/3 - (1436*CF^3*G[1, 1, 1, 0, 1, zb])/9 - 
   (64*CF^2*nf*G[1, 1, 1, 0, 1, zb])/9 + (152*CA*CF^2*G[1, 1, 1, 0, 1, zb])/
    (9*(-1 + zb)) - (688*CF^3*G[1, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (80*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb])/3 - 
   (1064*CF^3*zb*G[1, 1, 1, 0, 1, zb])/9 - 
   (64*CF^2*nf*zb*G[1, 1, 1, 0, 1, zb])/9 + 
   (146*CA*CF^2*zb^2*G[1, 1, 1, 0, 1, zb])/3 - 
   (1436*CF^3*zb^2*G[1, 1, 1, 0, 1, zb])/9 - 
   (64*CF^2*nf*zb^2*G[1, 1, 1, 0, 1, zb])/9 - 
   (94*CA*CF^2*G[1, 1, 1, 1, 0, zb])/9 - (388*CF^3*G[1, 1, 1, 1, 0, zb])/3 - 
   (64*CF^2*nf*G[1, 1, 1, 1, 0, zb])/9 + (16*CA*CF^2*G[1, 1, 1, 1, 0, zb])/
    (9*(-1 + zb)) - (416*CF^3*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (104*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb])/9 - 
   88*CF^3*zb*G[1, 1, 1, 1, 0, zb] - (64*CF^2*nf*zb*G[1, 1, 1, 1, 0, zb])/9 + 
   (302*CA*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/9 - 
   (388*CF^3*zb^2*G[1, 1, 1, 1, 0, zb])/3 - 
   (64*CF^2*nf*zb^2*G[1, 1, 1, 1, 0, zb])/9 - 
   (5*CA*CF^2*G[1, 1, 1, 1, 1, zb])/9 + (926*CF^3*G[1, 1, 1, 1, 1, zb])/9 + 
   (64*CF^2*nf*G[1, 1, 1, 1, 1, zb])/9 - (80*CA*CF^2*G[1, 1, 1, 1, 1, zb])/
    (9*(-1 + zb)) + (416*CF^3*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (140*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb])/9 + 
   (668*CF^3*zb*G[1, 1, 1, 1, 1, zb])/9 + 
   (64*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb])/9 - 
   (275*CA*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/9 + 
   (926*CF^3*zb^2*G[1, 1, 1, 1, 1, zb])/9 + 
   (64*CF^2*nf*zb^2*G[1, 1, 1, 1, 1, zb])/9 - 
   436*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb] + 1844*CF^3*G[0, 0, 0, 0, 0, 0, zb] - 
   (436*CA*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (1844*CF^3*G[0, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   436*CA*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb] + 
   1844*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb] - 436*CA*CF^2*zb^2*
    G[0, 0, 0, 0, 0, 0, zb] + 1844*CF^3*zb^2*G[0, 0, 0, 0, 0, 0, zb] + 
   408*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb] - 1464*CF^3*G[0, 0, 0, 0, 0, 1, zb] + 
   (408*CA*CF^2*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (1464*CF^3*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   408*CA*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   1464*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb] + 408*CA*CF^2*zb^2*
    G[0, 0, 0, 0, 0, 1, zb] - 1464*CF^3*zb^2*G[0, 0, 0, 0, 0, 1, zb] + 
   (968*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (3880*CF^3*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   (968*CA*CF^2*G[0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (3880*CF^3*G[0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (968*CA*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (3880*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   (968*CA*CF^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (3880*CF^3*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (832*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (2960*CF^3*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (832*CA*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (2960*CF^3*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (832*CA*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (2960*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (832*CA*CF^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (2960*CF^3*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (776*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (3496*CF^3*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (776*CA*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (3496*CF^3*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (776*CA*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (3496*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (776*CA*CF^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (3496*CF^3*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (704*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (2704*CF^3*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (704*CA*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (2704*CF^3*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (704*CA*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (2704*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (704*CA*CF^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (2704*CF^3*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (448*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (2192*CF^3*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (448*CA*CF^2*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (2192*CF^3*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (448*CA*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (2192*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (448*CA*CF^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (2192*CF^3*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   120*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb] - 528*CF^3*G[0, 0, 0, 1, 1, 1, zb] + 
   (120*CA*CF^2*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (528*CF^3*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   120*CA*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   528*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb] + 120*CA*CF^2*zb^2*
    G[0, 0, 0, 1, 1, 1, zb] - 528*CF^3*zb^2*G[0, 0, 0, 1, 1, 1, zb] + 
   (632*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (3208*CF^3*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (632*CA*CF^2*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (3208*CF^3*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (632*CA*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (3208*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (632*CA*CF^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (3208*CF^3*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (608*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (2512*CF^3*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (608*CA*CF^2*G[0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (2512*CF^3*G[0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (608*CA*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (2512*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (608*CA*CF^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 + 
   (2512*CF^3*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   160*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb] + 752*CF^3*G[0, 0, 1, 0, 1, 0, zb] - 
   (160*CA*CF^2*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (752*CF^3*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   160*CA*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb] + 
   752*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb] - 160*CA*CF^2*zb^2*
    G[0, 0, 1, 0, 1, 0, zb] + 752*CF^3*zb^2*G[0, 0, 1, 0, 1, 0, zb] + 
   (424*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/3 - 
   (1712*CF^3*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (424*CA*CF^2*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (1712*CF^3*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (424*CA*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb])/3 - 
   (1712*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (424*CA*CF^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/3 - 
   (1712*CF^3*zb^2*G[0, 0, 1, 0, 1, 1, zb])/3 - 
   (224*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (1744*CF^3*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (224*CA*CF^2*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (1744*CF^3*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (224*CA*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (1744*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (224*CA*CF^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (1744*CF^3*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (232*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (1328*CF^3*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (232*CA*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (1328*CF^3*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (232*CA*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (1328*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (232*CA*CF^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (1328*CF^3*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (104*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (1072*CF^3*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (104*CA*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (1072*CF^3*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (104*CA*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (1072*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (104*CA*CF^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (1072*CF^3*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (100*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (776*CF^3*G[0, 0, 1, 1, 1, 1, zb])/3 - 
   (100*CA*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (776*CF^3*G[0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (100*CA*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (776*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb])/3 - 
   (100*CA*CF^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (776*CF^3*zb^2*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (524*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (2992*CF^3*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (524*CA*CF^2*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (2992*CF^3*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (524*CA*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (2992*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (524*CA*CF^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (2992*CF^3*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (536*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (2368*CF^3*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (536*CA*CF^2*G[0, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (2368*CF^3*G[0, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (536*CA*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (2368*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (536*CA*CF^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 + 
   (2368*CF^3*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   136*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb] + 704*CF^3*G[0, 1, 0, 0, 1, 0, zb] - 
   (136*CA*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (704*CF^3*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   136*CA*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb] + 
   704*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb] - 136*CA*CF^2*zb^2*
    G[0, 1, 0, 0, 1, 0, zb] + 704*CF^3*zb^2*G[0, 1, 0, 0, 1, 0, zb] + 
   (376*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   (1616*CF^3*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (376*CA*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (1616*CF^3*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (376*CA*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   (1616*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (376*CA*CF^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   (1616*CF^3*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   104*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb] + 640*CF^3*G[0, 1, 0, 1, 0, 0, zb] - 
   (104*CA*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (640*CF^3*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   104*CA*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb] + 
   640*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb] - 104*CA*CF^2*zb^2*
    G[0, 1, 0, 1, 0, 0, zb] + 640*CF^3*zb^2*G[0, 1, 0, 1, 0, 0, zb] + 
   104*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb] - 496*CF^3*G[0, 1, 0, 1, 0, 1, zb] + 
   (104*CA*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (496*CF^3*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   104*CA*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb] - 
   496*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb] + 104*CA*CF^2*zb^2*
    G[0, 1, 0, 1, 0, 1, zb] - 496*CF^3*zb^2*G[0, 1, 0, 1, 0, 1, zb] + 
   (184*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (1232*CF^3*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (184*CA*CF^2*G[0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (1232*CF^3*G[0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (184*CA*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (1232*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (184*CA*CF^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (1232*CF^3*zb^2*G[0, 1, 0, 1, 1, 0, zb])/3 - 
   (164*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (904*CF^3*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   (164*CA*CF^2*G[0, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (904*CF^3*G[0, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (164*CA*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (904*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   (164*CA*CF^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (904*CF^3*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   (88*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (1472*CF^3*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   (88*CA*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1472*CF^3*G[0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (88*CA*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (1472*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   (88*CA*CF^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (1472*CF^3*zb^2*G[0, 1, 1, 0, 0, 0, zb])/3 + 
   (152*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (1168*CF^3*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (152*CA*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (1168*CF^3*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (152*CA*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (1168*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (152*CA*CF^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (1168*CF^3*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (88*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (1040*CF^3*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (88*CA*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (1040*CF^3*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (88*CA*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (1040*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (88*CA*CF^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (1040*CF^3*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (116*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (808*CF^3*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (116*CA*CF^2*G[0, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (808*CF^3*G[0, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (116*CA*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (808*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (116*CA*CF^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (808*CF^3*zb^2*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (40*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/3 - 
   (784*CF^3*G[0, 1, 1, 1, 0, 0, zb])/3 - 
   (40*CA*CF^2*G[0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (784*CF^3*G[0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (40*CA*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb])/3 - 
   (784*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb])/3 - 
   (40*CA*CF^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/3 - 
   (784*CF^3*zb^2*G[0, 1, 1, 1, 0, 0, zb])/3 - 
   (20*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (616*CF^3*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   (20*CA*CF^2*G[0, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (616*CF^3*G[0, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (20*CA*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (616*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   (20*CA*CF^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (616*CF^3*zb^2*G[0, 1, 1, 1, 0, 1, zb])/3 + 
   (44*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (488*CF^3*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (44*CA*CF^2*G[0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (488*CF^3*G[0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (44*CA*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (488*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (44*CA*CF^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (488*CF^3*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 - 
   2*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb] - 124*CF^3*G[0, 1, 1, 1, 1, 1, zb] - 
   (2*CA*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (124*CF^3*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   2*CA*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb] - 
   124*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb] - 2*CA*CF^2*zb^2*
    G[0, 1, 1, 1, 1, 1, zb] - 124*CF^3*zb^2*G[0, 1, 1, 1, 1, 1, zb] + 
   (232*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   1084*CF^3*G[1, 0, 0, 0, 0, 0, zb] + (232*CA*CF^2*G[1, 0, 0, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (2408*CF^3*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (232*CA*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   662*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   (232*CA*CF^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   1084*CF^3*zb^2*G[1, 0, 0, 0, 0, 0, zb] - 
   112*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb] + (2552*CF^3*G[1, 0, 0, 0, 0, 1, zb])/
    3 - (112*CA*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (656*CF^3*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   112*CA*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb] + 
   (1676*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   112*CA*CF^2*zb^2*G[1, 0, 0, 0, 0, 1, zb] + 
   (2552*CF^3*zb^2*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   (208*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (2296*CF^3*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (208*CA*CF^2*G[1, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (1712*CF^3*G[1, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (208*CA*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (1420*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (208*CA*CF^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (2296*CF^3*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   80*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb] - (1744*CF^3*G[1, 0, 0, 0, 1, 1, zb])/
    3 + (80*CA*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (448*CF^3*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   80*CA*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb] - 
   (1144*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb])/3 + 
   80*CA*CF^2*zb^2*G[1, 0, 0, 0, 1, 1, zb] - 
   (1744*CF^3*zb^2*G[1, 0, 0, 0, 1, 1, zb])/3 - 
   (112*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (2104*CF^3*G[1, 0, 0, 1, 0, 0, zb])/3 - 
   (112*CA*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (1520*CF^3*G[1, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (112*CA*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (1228*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb])/3 - 
   (112*CA*CF^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (2104*CF^3*zb^2*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (176*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   (1616*CF^3*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   (176*CA*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (1216*CF^3*G[1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (176*CA*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   (1016*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   (176*CA*CF^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   (1616*CF^3*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   16*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb] - (1360*CF^3*G[1, 0, 0, 1, 1, 0, zb])/
    3 + (16*CA*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (320*CF^3*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   16*CA*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb] - 
   (760*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb])/3 + 
   16*CA*CF^2*zb^2*G[1, 0, 0, 1, 1, 0, zb] - 
   (1360*CF^3*zb^2*G[1, 0, 0, 1, 1, 0, zb])/3 - 
   24*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb] + (992*CF^3*G[1, 0, 0, 1, 1, 1, zb])/
    3 - (24*CA*CF^2*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (240*CF^3*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   24*CA*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb] + 
   (584*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   24*CA*CF^2*zb^2*G[1, 0, 0, 1, 1, 1, zb] + 
   (992*CF^3*zb^2*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   (40*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (1960*CF^3*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   (40*CA*CF^2*G[1, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1376*CF^3*G[1, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (40*CA*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (1084*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   (40*CA*CF^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (1960*CF^3*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (128*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   (1520*CF^3*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (128*CA*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (1120*CF^3*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (128*CA*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   (920*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (128*CA*CF^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   (1520*CF^3*zb^2*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (64*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb])/3 - 
   464*CF^3*G[1, 0, 1, 0, 1, 0, zb] + (64*CA*CF^2*G[1, 0, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (992*CF^3*G[1, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb])/3 - 
   264*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   (64*CA*CF^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/3 - 
   464*CF^3*zb^2*G[1, 0, 1, 0, 1, 0, zb] - 
   (104*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   352*CF^3*G[1, 0, 1, 0, 1, 1, zb] - (104*CA*CF^2*G[1, 0, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (784*CF^3*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (104*CA*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   216*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb] - 
   (104*CA*CF^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   352*CF^3*zb^2*G[1, 0, 1, 0, 1, 1, zb] - 
   (64*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (1136*CF^3*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (64*CA*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (736*CF^3*G[1, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (536*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (64*CA*CF^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (1136*CF^3*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (8*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/3 + 288*CF^3*G[1, 0, 1, 1, 0, 1, zb] - 
   (8*CA*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (592*CF^3*G[1, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb])/3 + 
   152*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb] - 
   (8*CA*CF^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/3 + 
   288*CF^3*zb^2*G[1, 0, 1, 1, 0, 1, zb] + 
   (56*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (736*CF^3*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (56*CA*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (464*CF^3*G[1, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (56*CA*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (328*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (56*CA*CF^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (736*CF^3*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   4*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb] - (544*CF^3*G[1, 0, 1, 1, 1, 1, zb])/3 - 
   (4*CA*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (120*CF^3*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   4*CA*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb] - 
   (268*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb])/3 - 
   4*CA*CF^2*zb^2*G[1, 0, 1, 1, 1, 1, zb] - 
   (544*CF^3*zb^2*G[1, 0, 1, 1, 1, 1, zb])/3 + 
   48*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb] + (1592*CF^3*G[1, 1, 0, 0, 0, 0, zb])/
    3 + (48*CA*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (336*CF^3*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   48*CA*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb] + 
   (716*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   48*CA*CF^2*zb^2*G[1, 1, 0, 0, 0, 0, zb] + 
   (1592*CF^3*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (1264*CF^3*G[1, 1, 0, 0, 0, 1, zb])/3 - (288*CF^3*G[1, 1, 0, 0, 0, 1, zb])/
    (-1 + zb) - (664*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb])/3 - 
   (1264*CF^3*zb^2*G[1, 1, 0, 0, 0, 1, zb])/3 - 
   (64*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (1136*CF^3*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (64*CA*CF^2*G[1, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (736*CF^3*G[1, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (536*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (64*CA*CF^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (1136*CF^3*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (16*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/3 + 
   (880*CF^3*G[1, 1, 0, 0, 1, 1, zb])/3 - 
   (16*CA*CF^2*G[1, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (608*CF^3*G[1, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (16*CA*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb])/3 + 
   (472*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb])/3 - 
   (16*CA*CF^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/3 + 
   (880*CF^3*zb^2*G[1, 1, 0, 0, 1, 1, zb])/3 - 
   (112*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb])/3 - 
   (1040*CF^3*G[1, 1, 0, 1, 0, 0, zb])/3 - 
   (112*CA*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (640*CF^3*G[1, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (112*CA*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb])/3 - 
   (440*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb])/3 - 
   (112*CA*CF^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 - 
   (1040*CF^3*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (16*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/3 + 
   272*CF^3*G[1, 1, 0, 1, 0, 1, zb] + (16*CA*CF^2*G[1, 1, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (544*CF^3*G[1, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb])/3 + 
   136*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb] + 
   (16*CA*CF^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 + 
   272*CF^3*zb^2*G[1, 1, 0, 1, 0, 1, zb] + 
   (80*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/3 + 
   (688*CF^3*G[1, 1, 0, 1, 1, 0, zb])/3 + 
   (80*CA*CF^2*G[1, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (416*CF^3*G[1, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (80*CA*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb])/3 + 
   (280*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb])/3 + 
   (80*CA*CF^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/3 + 
   (688*CF^3*zb^2*G[1, 1, 0, 1, 1, 0, zb])/3 - 
   8*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb] - (520*CF^3*G[1, 1, 0, 1, 1, 1, zb])/3 - 
   (8*CA*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (112*CF^3*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   8*CA*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb] - 
   (244*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb])/3 - 
   8*CA*CF^2*zb^2*G[1, 1, 0, 1, 1, 1, zb] - 
   (520*CF^3*zb^2*G[1, 1, 0, 1, 1, 1, zb])/3 - 
   (224*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/3 - 
   272*CF^3*G[1, 1, 1, 0, 0, 0, zb] - (224*CA*CF^2*G[1, 1, 1, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (416*CF^3*G[1, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (224*CA*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb])/3 - 
   72*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb] - 
   (224*CA*CF^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/3 - 
   272*CF^3*zb^2*G[1, 1, 1, 0, 0, 0, zb] + 
   32*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb] + (656*CF^3*G[1, 1, 1, 0, 0, 1, zb])/
    3 + (32*CA*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (128*CF^3*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   32*CA*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb] + 
   (248*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb])/3 + 
   32*CA*CF^2*zb^2*G[1, 1, 1, 0, 0, 1, zb] + 
   (656*CF^3*zb^2*G[1, 1, 1, 0, 0, 1, zb])/3 + 
   (128*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/3 + 
   (592*CF^3*G[1, 1, 1, 0, 1, 0, zb])/3 + 
   (128*CA*CF^2*G[1, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (320*CF^3*G[1, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (128*CA*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb])/3 + 
   (184*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb])/3 + 
   (128*CA*CF^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/3 + 
   (592*CF^3*zb^2*G[1, 1, 1, 0, 1, 0, zb])/3 - 
   16*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb] - (472*CF^3*G[1, 1, 1, 0, 1, 1, zb])/
    3 - (16*CA*CF^2*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (96*CF^3*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   16*CA*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb] - 
   (196*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb])/3 - 
   16*CA*CF^2*zb^2*G[1, 1, 1, 0, 1, 1, zb] - 
   (472*CF^3*zb^2*G[1, 1, 1, 0, 1, 1, zb])/3 + 
   64*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb] + (464*CF^3*G[1, 1, 1, 1, 0, 0, zb])/
    3 + (64*CA*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (64*CF^3*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   64*CA*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb] + 
   (56*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb])/3 + 64*CA*CF^2*zb^2*
    G[1, 1, 1, 1, 0, 0, zb] + (464*CF^3*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   32*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb] - (376*CF^3*G[1, 1, 1, 1, 0, 1, zb])/
    3 - (32*CA*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (64*CF^3*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   32*CA*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb] - 
   (100*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb])/3 - 
   32*CA*CF^2*zb^2*G[1, 1, 1, 1, 0, 1, zb] - 
   (376*CF^3*zb^2*G[1, 1, 1, 1, 0, 1, zb])/3 - 
   (128*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/3 - 
   104*CF^3*G[1, 1, 1, 1, 1, 0, zb] - (128*CA*CF^2*G[1, 1, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (128*CF^3*G[1, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (128*CA*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/3 - 
   12*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb] - 
   (128*CA*CF^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/3 - 
   104*CF^3*zb^2*G[1, 1, 1, 1, 1, 0, zb] + 
   (64*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/3 + 84*CF^3*G[1, 1, 1, 1, 1, 1, zb] + 
   (64*CA*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (128*CF^3*G[1, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/3 + 
   22*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb] + 
   (64*CA*CF^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/3 + 
   84*CF^3*zb^2*G[1, 1, 1, 1, 1, 1, zb] + (287065*CA*CF^2*Log[Q2dmu2])/5832 - 
   (431503*CF^3*Log[Q2dmu2])/5832 - (10208*CF^2*nf*Log[Q2dmu2])/729 - 
   (37513*CA*CF^2*Pi^2*Log[Q2dmu2])/972 + (78209*CF^3*Pi^2*Log[Q2dmu2])/972 + 
   (170*CF^2*nf*Pi^2*Log[Q2dmu2])/81 + (1013*CA*CF^2*Pi^4*Log[Q2dmu2])/1080 - 
   (185*CF^3*Pi^4*Log[Q2dmu2])/108 - (67*CF^2*nf*Pi^4*Log[Q2dmu2])/810 + 
   (287065*CA*CF^2*Log[Q2dmu2])/(5832*(-1 + zb)) - 
   (431503*CF^3*Log[Q2dmu2])/(5832*(-1 + zb)) - (10208*CF^2*nf*Log[Q2dmu2])/
    (729*(-1 + zb)) - (37513*CA*CF^2*Pi^2*Log[Q2dmu2])/(972*(-1 + zb)) + 
   (78209*CF^3*Pi^2*Log[Q2dmu2])/(972*(-1 + zb)) + 
   (170*CF^2*nf*Pi^2*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (1013*CA*CF^2*Pi^4*Log[Q2dmu2])/(1080*(-1 + zb)) - 
   (185*CF^3*Pi^4*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (67*CF^2*nf*Pi^4*Log[Q2dmu2])/(810*(-1 + zb)) + 
   (68617*CA*CF^2*zb*Log[Q2dmu2])/5832 - (2781295*CF^3*zb*Log[Q2dmu2])/5832 - 
   (10208*CF^2*nf*zb*Log[Q2dmu2])/729 - (38413*CA*CF^2*Pi^2*zb*Log[Q2dmu2])/
    972 + (75881*CF^3*Pi^2*zb*Log[Q2dmu2])/972 + 
   (170*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/81 + (1013*CA*CF^2*Pi^4*zb*Log[Q2dmu2])/
    1080 - (35*CF^3*Pi^4*zb*Log[Q2dmu2])/36 - 
   (67*CF^2*nf*Pi^4*zb*Log[Q2dmu2])/810 + (6731*CA*CF^2*zb^2*Log[Q2dmu2])/
    729 - (84584*CF^3*zb^2*Log[Q2dmu2])/729 - 
   (10208*CF^2*nf*zb^2*Log[Q2dmu2])/729 - 
   (15953*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2])/486 + 
   (17777*CF^3*Pi^2*zb^2*Log[Q2dmu2])/243 + 
   (170*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/81 + 
   (1013*CA*CF^2*Pi^4*zb^2*Log[Q2dmu2])/1080 - 
   (185*CF^3*Pi^4*zb^2*Log[Q2dmu2])/108 - (67*CF^2*nf*Pi^4*zb^2*Log[Q2dmu2])/
    810 - (38611*CA*CF^2*G[0, zb]*Log[Q2dmu2])/972 + 
   (68309*CF^3*G[0, zb]*Log[Q2dmu2])/972 + 
   (2920*CF^2*nf*G[0, zb]*Log[Q2dmu2])/243 + 
   (565*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (403*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/6 - 
   (140*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/81 - 
   (29*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/27 + 
   (191*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/135 - 
   (38611*CA*CF^2*G[0, zb]*Log[Q2dmu2])/(972*(-1 + zb)) + 
   (68309*CF^3*G[0, zb]*Log[Q2dmu2])/(972*(-1 + zb)) + 
   (2920*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(243*(-1 + zb)) + 
   (565*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (403*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (140*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (29*CA*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (191*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(135*(-1 + zb)) - 
   (2203*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2])/972 + 
   (459941*CF^3*zb*G[0, zb]*Log[Q2dmu2])/972 + 
   (2920*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/243 + 
   (1705*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/54 - 
   (3727*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/54 - 
   (140*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/81 - 
   (29*CA*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/27 + 
   (191*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/135 + 
   (632*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/243 + 
   (24320*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/243 + 
   (2920*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/243 + 
   (80*CA*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 - 
   60*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2] - 
   (140*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/81 - 
   (29*CA*CF^2*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (191*CF^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/135 + 
   (18925*CA*CF^2*G[1, zb]*Log[Q2dmu2])/486 - 
   (38983*CF^3*G[1, zb]*Log[Q2dmu2])/486 - 
   (2920*CF^2*nf*G[1, zb]*Log[Q2dmu2])/243 - 
   (1792*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/81 + 
   (1129*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (140*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/81 + 
   (49*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/54 - 
   (79*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/135 + 
   (18925*CA*CF^2*G[1, zb]*Log[Q2dmu2])/(486*(-1 + zb)) - 
   (38983*CF^3*G[1, zb]*Log[Q2dmu2])/(486*(-1 + zb)) - 
   (2920*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(243*(-1 + zb)) - 
   (1732*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (3731*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (140*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (49*CA*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (179*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(135*(-1 + zb)) + 
   (9397*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2])/486 - 
   (185623*CF^3*zb*G[1, zb]*Log[Q2dmu2])/486 - 
   (2920*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/243 - 
   (1654*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/81 + 
   (155*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/3 + 
   (140*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/81 + 
   (49*CA*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/54 - 
   (229*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/135 + 
   (2492*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/243 - 
   (24320*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/243 - 
   (2920*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/243 - 
   (1180*CA*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/81 + 
   (880*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (140*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/81 + 
   (49*CA*CF^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/54 - 
   (79*CF^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/135 + 
   (14509*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/162 - 
   (32231*CF^3*G[0, 0, zb]*Log[Q2dmu2])/162 - 
   (272*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (685*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (1586*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (40*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (14509*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(162*(-1 + zb)) - 
   (32231*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(162*(-1 + zb)) - 
   (272*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (685*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (1586*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (40*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (9289*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/162 - 
   (93887*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/162 - 
   (272*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (685*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (1670*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (40*CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (3038*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
   (15832*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
   (272*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (685*CA*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (1586*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (40*CF^2*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (7499*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (16453*CF^3*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (272*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (415*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (974*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (40*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (7499*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (16453*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (272*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (415*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (974*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (40*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (6023*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (39085*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (272*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (415*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (1070*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (40*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (4412*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (15832*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/81 + 
   (272*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (415*CA*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (974*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (40*CF^2*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (641*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (7957*CF^3*G[1, 0, zb]*Log[Q2dmu2])/81 + 
   (272*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (403*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (302*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (40*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (2347*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (6149*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (272*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (398*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (940*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (40*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (647*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (29173*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/81 + 
   (272*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (394*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (116*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (40*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (1298*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (15832*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/81 + 
   (272*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (385*CA*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (302*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (40*CF^2*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (2086*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/81 - 
   (8182*CF^3*G[1, 1, zb]*Log[Q2dmu2])/81 - 
   (272*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (281*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
   26*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2] + 
   (40*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
   (2510*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (6374*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (272*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (286*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (668*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (40*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (2896*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/81 - 
   (22894*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/81 - 
   (272*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (290*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/27 + 
   (248*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (40*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/27 + 
   (4840*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/81 - 
   (15832*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/81 - 
   (272*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (299*CA*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
   26*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2] + 
   (40*CF^2*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (3997*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (9731*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (224*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (68*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (244*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (3997*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (9731*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (224*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (68*CA*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (244*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (3427*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (18287*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (224*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (68*CA*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (244*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (2440*CA*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (8516*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (224*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
   (68*CA*CF^2*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (244*CF^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (422*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 326*CF^3*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (224*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (116*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (448*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (422*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (326*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (224*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (116*CA*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (448*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1150*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (4990*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (224*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (116*CA*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (448*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (292*CA*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   288*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (224*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
   (116*CA*CF^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (448*CF^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (2950*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (7106*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (224*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (104*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (424*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (2950*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (7106*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (224*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (104*CA*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (424*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2602*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (13274*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (224*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (104*CA*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (424*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (1888*CA*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (6296*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (224*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
   (104*CA*CF^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (424*CF^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (892*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (2068*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (224*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (82*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (308*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (892*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2068*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (224*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (82*CA*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (308*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   92*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (1172*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (224*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (82*CA*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (308*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (634*CA*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (1852*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (224*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
   (82*CA*CF^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (308*CF^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (106*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (5434*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (224*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (88*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (140*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (418*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (1238*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (224*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (88*CA*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (392*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (482*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (9562*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (224*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (88*CA*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   42*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (212*CA*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (7036*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (224*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
   (88*CA*CF^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (140*CF^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (388*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (5036*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (224*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (52*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (280*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (52*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1220*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (224*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (52*CA*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (248*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (548*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (7748*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (224*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (52*CA*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (232*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (664*CA*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (6296*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (224*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
   (52*CA*CF^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (280*CF^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (316*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (3340*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (224*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (16*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (272*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (556*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (1964*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (224*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (16*CA*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (80*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (796*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (6052*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (224*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (16*CA*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (224*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (1252*CA*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (4816*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (224*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
   (16*CA*CF^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (272*CF^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (476*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (2960*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (224*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (40*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (68*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (656*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (1928*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (224*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (40*CA*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (176*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (896*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (4748*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (224*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (40*CA*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   18*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (1214*CA*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (4076*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (224*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
   (40*CA*CF^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (68*CF^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1430*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (4156*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (1430*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (4156*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1430*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (5716*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (1430*CA*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (4156*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (1340*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (3544*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (1340*CA*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (3544*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (1340*CA*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (4648*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (1340*CA*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (3544*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (356*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1000*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (64*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (356*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1000*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (356*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   456*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (64*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (356*CA*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1000*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (64*CF^2*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (940*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (2456*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (940*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (2456*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (940*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (3224*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (940*CA*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (2456*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   96*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 288*CF^3*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] + (64*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (96*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (288*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (64*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   96*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (1232*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (64*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   96*CA*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   288*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (64*CF^2*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (268*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (728*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (64*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (268*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (728*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (268*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   328*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (64*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (268*CA*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (728*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (64*CF^2*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (532*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (1640*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (532*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (1640*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (532*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (2408*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (532*CA*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (1640*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (458*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (1300*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (458*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1300*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (458*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (1828*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (458*CA*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (1300*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   22*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2932*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (388*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1640*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   60*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2440*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   98*CA*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (2932*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   36*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (2456*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (464*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (1504*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   64*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (2048*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   92*CA*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (2456*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (188*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (728*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (328*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (1232*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (440*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (592*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (692*CA*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (728*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CF^2*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (256*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (592*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (64*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (356*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1096*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (436*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (488*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (64*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (616*CA*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (592*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (64*CF^2*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (28*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1640*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (56*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (688*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (56*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1232*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (140*CA*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1640*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (52*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   152*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (64*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (152*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (688*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (232*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (352*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (64*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (412*CA*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   152*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (64*CF^2*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (28*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1096*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (16*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (416*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (64*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (784*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (92*CA*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1096*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (64*CF^2*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (10*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (892*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (80*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (416*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (136*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (664*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (262*CA*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (892*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (64*CF^2*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (232*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (2408*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (232*CA*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2408*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (232*CA*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (2408*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (232*CA*CF^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (2408*CF^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   112*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   656*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (112*CA*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (656*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   112*CA*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   656*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   112*CA*CF^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   656*CF^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (208*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1712*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (208*CA*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1712*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (208*CA*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1712*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (208*CA*CF^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1712*CF^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   80*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   448*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (80*CA*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (448*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   80*CA*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   448*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   80*CA*CF^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   448*CF^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (112*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1520*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (112*CA*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1520*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (112*CA*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1520*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (112*CA*CF^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1520*CF^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (176*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1216*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (176*CA*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1216*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (176*CA*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1216*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (176*CA*CF^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1216*CF^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   16*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   320*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (16*CA*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (320*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   16*CA*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   320*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   16*CA*CF^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   320*CF^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   24*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   240*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (24*CA*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (240*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   24*CA*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   240*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   24*CA*CF^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   240*CF^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (40*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1376*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (40*CA*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1376*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (40*CA*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1376*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (40*CA*CF^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1376*CF^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (128*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1120*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (128*CA*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1120*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (128*CA*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1120*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (128*CA*CF^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1120*CF^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (992*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (992*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (992*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (992*CF^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (104*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (784*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (104*CA*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (784*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (104*CA*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (784*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (104*CA*CF^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (784*CF^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (64*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (736*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (64*CA*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (736*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (736*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (64*CA*CF^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (736*CF^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (592*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (592*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (8*CA*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (592*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (592*CF^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (56*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (464*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (56*CA*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (464*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (56*CA*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (464*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (56*CA*CF^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (464*CF^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   4*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 120*CF^3*G[0, 1, 1, 1, 1, zb]*
    Log[Q2dmu2] + (4*CA*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (120*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CA*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   120*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   4*CA*CF^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   120*CF^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   48*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1528*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (48*CA*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (336*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   48*CA*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (748*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   48*CA*CF^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (1528*CF^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (1232*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (288*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (680*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1232*CF^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (64*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   368*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (64*CA*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (736*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   184*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (64*CA*CF^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   368*CF^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (16*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   288*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (16*CA*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (608*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (16*CA*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   160*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (16*CA*CF^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   288*CF^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (112*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   336*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (112*CA*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (640*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (112*CA*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   152*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (112*CA*CF^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   336*CF^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (16*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (800*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (544*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (416*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (16*CA*CF^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (800*CF^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (80*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   224*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (80*CA*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (416*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (80*CA*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   96*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (80*CA*CF^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   224*CF^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (512*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (112*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   8*CA*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (248*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   8*CA*CF^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (512*CF^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (224*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (784*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (224*CA*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (416*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (224*CA*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (232*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (224*CA*CF^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (784*CF^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   32*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (640*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (32*CA*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (128*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   32*CA*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (256*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   32*CA*CF^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (640*CF^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (128*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   192*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (128*CA*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (320*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (128*CA*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   64*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (128*CA*CF^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   192*CF^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   16*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (464*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CA*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (96*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   16*CA*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (200*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   16*CA*CF^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (464*CF^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   64*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (448*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   64*CA*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (64*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   64*CA*CF^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (448*CF^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   32*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (368*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (32*CA*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (64*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   32*CA*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (104*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   32*CA*CF^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (368*CF^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (128*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (304*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (128*CA*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (128*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (128*CA*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (40*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (128*CA*CF^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (304*CF^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (248*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (128*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (68*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (64*CA*CF^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (248*CF^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (18925*CA*CF^2*Log[Q2dmu2]^2)/972 + (38983*CF^3*Log[Q2dmu2]^2)/972 + 
   (1460*CF^2*nf*Log[Q2dmu2]^2)/243 + (866*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/81 - 
   (3731*CF^3*Pi^2*Log[Q2dmu2]^2)/162 - (70*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/81 - 
   (49*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/108 + (179*CF^3*Pi^4*Log[Q2dmu2]^2)/270 - 
   (18925*CA*CF^2*Log[Q2dmu2]^2)/(972*(-1 + zb)) + 
   (38983*CF^3*Log[Q2dmu2]^2)/(972*(-1 + zb)) + (1460*CF^2*nf*Log[Q2dmu2]^2)/
    (243*(-1 + zb)) + (866*CA*CF^2*Pi^2*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
   (3731*CF^3*Pi^2*Log[Q2dmu2]^2)/(162*(-1 + zb)) - 
   (70*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
   (49*CA*CF^2*Pi^4*Log[Q2dmu2]^2)/(108*(-1 + zb)) + 
   (179*CF^3*Pi^4*Log[Q2dmu2]^2)/(270*(-1 + zb)) - 
   (11365*CA*CF^2*zb*Log[Q2dmu2]^2)/972 + (137335*CF^3*zb*Log[Q2dmu2]^2)/
    972 + (1460*CF^2*nf*zb*Log[Q2dmu2]^2)/243 + 
   (896*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/81 - (3251*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/
    162 - (70*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/81 - 
   (49*CA*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/108 + (179*CF^3*Pi^4*zb*Log[Q2dmu2]^2)/
    270 - (1417*CA*CF^2*zb^2*Log[Q2dmu2]^2)/243 + 
   (12160*CF^3*zb^2*Log[Q2dmu2]^2)/243 + (1460*CF^2*nf*zb^2*Log[Q2dmu2]^2)/
    243 + (1525*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/162 - 
   (1690*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/81 - 
   (70*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/81 - 
   (49*CA*CF^2*Pi^4*zb^2*Log[Q2dmu2]^2)/108 + 
   (179*CF^3*Pi^4*zb^2*Log[Q2dmu2]^2)/270 + 
   (2347*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/162 - 
   (6149*CF^3*G[0, zb]*Log[Q2dmu2]^2)/162 - 
   (136*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (199*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (470*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (20*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (2347*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(162*(-1 + zb)) - 
   (6149*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(162*(-1 + zb)) - 
   (136*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (199*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (470*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (20*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (1087*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/162 - 
   (22541*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/162 - 
   (136*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (199*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (458*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (20*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (44*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/81 - 
   (3412*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/81 - 
   (136*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (199*CA*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (470*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (20*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (1255*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/81 + 
   (3187*CF^3*G[1, zb]*Log[Q2dmu2]^2)/81 + 
   (136*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (17*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   (266*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (20*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (1255*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) + 
   (3187*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) + 
   (136*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (143*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (334*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (20*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (967*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/81 + 
   (9691*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/81 + 
   (136*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 5*CA*CF^2*Pi^2*zb*G[1, zb]*
    Log[Q2dmu2]^2 - (362*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (20*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (472*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/81 + 
   (3412*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/81 + 
   (136*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (13*CA*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3 - 
   (266*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (20*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (209*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (619*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (112*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (44*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (196*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (209*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (619*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (112*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (44*CA*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (196*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (53*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (1415*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (112*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (44*CA*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (196*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (80*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (556*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (112*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
   (44*CA*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (196*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   26*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (610*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (112*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (26*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (124*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (26*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (610*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (112*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (26*CA*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (124*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (206*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (406*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (112*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (26*CA*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (124*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (46*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (556*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (112*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
   (26*CA*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (124*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (218*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (442*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (112*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (8*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (116*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (278*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (982*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (112*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (8*CA*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (40*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (302*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (914*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (112*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (8*CA*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (122*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (344*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (556*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (112*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
   (8*CA*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (116*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (268*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (436*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (112*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (20*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (92*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (328*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (964*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (112*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (20*CA*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (88*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (400*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (248*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (112*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (20*CA*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (86*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (466*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (556*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (112*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
   (20*CA*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (92*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (194*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (820*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (194*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (820*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (194*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (1276*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (194*CA*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (820*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (232*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (752*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (232*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (752*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (232*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (1088*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (232*CA*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (752*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (164*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (616*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (164*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (616*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (164*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (952*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (164*CA*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (616*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (178*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (548*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (178*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (548*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (178*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (788*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (178*CA*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (548*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (22*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   76*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (32*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (28*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (344*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (68*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (200*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (32*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (158*CA*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   76*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (32*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   4*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (616*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (76*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (344*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   12*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (520*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
   20*CA*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (616*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (32*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (160*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (8*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (208*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (40*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (128*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (112*CA*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (160*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (10*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (412*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (40*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (208*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (328*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (118*CA*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (412*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   24*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 168*CF^3*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (24*CA*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (168*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   24*CA*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   168*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   24*CA*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   168*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   144*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (144*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   144*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   144*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (32*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (368*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CA*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (368*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (368*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CA*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (368*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (304*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (304*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (304*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (304*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (56*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (320*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (56*CA*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (320*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (56*CA*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (320*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (56*CA*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (320*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (272*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CA*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (272*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CA*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (272*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (8*CA*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (272*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (208*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CA*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (208*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (40*CA*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (208*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CA*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (208*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   4*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 56*CF^3*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 - (4*CA*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (56*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   4*CA*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   56*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   4*CA*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   56*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (112*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   120*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (112*CA*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (208*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (112*CA*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   44*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (112*CA*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   120*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   16*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (304*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (16*CA*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (64*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   16*CA*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (136*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   16*CA*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (304*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (64*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (272*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (64*CA*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (160*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (104*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (64*CA*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (272*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   8*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (224*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (48*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   8*CA*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (104*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   8*CA*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (224*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   32*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (208*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (32*CA*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (32*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   32*CA*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (40*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   32*CA*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (208*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   16*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (176*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (16*CA*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (32*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   16*CA*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (56*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   16*CA*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (176*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (64*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   48*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (64*CA*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (64*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   8*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (64*CA*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   48*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (32*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   40*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (32*CA*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (64*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (32*CA*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   12*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (32*CA*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   40*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (1255*CA*CF^2*Log[Q2dmu2]^3)/243 - (3187*CF^3*Log[Q2dmu2]^3)/243 - 
   (136*CF^2*nf*Log[Q2dmu2]^3)/81 - (143*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/81 + 
   (334*CF^3*Pi^2*Log[Q2dmu2]^3)/81 + (20*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/81 + 
   (1255*CA*CF^2*Log[Q2dmu2]^3)/(243*(-1 + zb)) - 
   (3187*CF^3*Log[Q2dmu2]^3)/(243*(-1 + zb)) - (136*CF^2*nf*Log[Q2dmu2]^3)/
    (81*(-1 + zb)) - (143*CA*CF^2*Pi^2*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
   (334*CF^3*Pi^2*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
   (20*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
   (1075*CA*CF^2*zb*Log[Q2dmu2]^3)/243 - (6571*CF^3*zb*Log[Q2dmu2]^3)/243 - 
   (136*CF^2*nf*zb*Log[Q2dmu2]^3)/81 - (143*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/
    81 + (286*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/81 + 
   (20*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/81 + (562*CA*CF^2*zb^2*Log[Q2dmu2]^3)/
    243 - (3412*CF^3*zb^2*Log[Q2dmu2]^3)/243 - 
   (136*CF^2*nf*zb^2*Log[Q2dmu2]^3)/81 - 
   (143*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/81 + 
   (334*CF^3*Pi^2*zb^2*Log[Q2dmu2]^3)/81 + 
   (20*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/81 - 
   (278*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (982*CF^3*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (112*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (8*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (40*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (278*CA*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
   (982*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
   (112*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
   (8*CA*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (40*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (218*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (2110*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (112*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (8*CA*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (40*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (80*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (928*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (112*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
   (8*CA*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (40*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (328*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (964*CF^3*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (112*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (20*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (8*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (328*CA*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (964*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (112*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (20*CA*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (88*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (304*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (1948*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (112*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (20*CA*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (32*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 + 
   (184*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (928*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (112*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
   (20*CA*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (8*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/3 + 
   (28*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (344*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (32*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (28*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (344*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (32*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (28*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (584*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (32*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (28*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (344*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (32*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (76*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (344*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (32*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (76*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (344*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (32*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (76*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (536*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (32*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (76*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (344*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (32*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (4*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (344*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (32*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (8*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (208*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (32*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (368*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (32*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - 
   (20*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (344*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (32*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
   (20*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (344*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (32*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (40*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (208*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (32*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (56*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (320*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (32*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (92*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (344*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
   (32*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
   (112*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (208*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (112*CA*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (208*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (112*CA*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (208*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (112*CA*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (208*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (16*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (64*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (16*CA*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (64*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (160*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (64*CA*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (160*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (64*CA*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (160*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (64*CA*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (160*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (8*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 16*CF^3*G[0, 1, 1, zb]*
    Log[Q2dmu2]^3 + (8*CA*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (16*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (8*CA*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   16*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3 + 
   (8*CA*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
   16*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3 - 
   (32*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (176*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (32*CA*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (32*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (56*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (32*CA*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (176*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (16*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (160*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (16*CA*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (32*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (16*CA*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (64*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (16*CA*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   (160*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (64*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (128*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (64*CA*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (64*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (32*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (64*CA*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (128*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (32*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (112*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (32*CA*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (64*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (32*CA*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (40*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (32*CA*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (112*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (82*CA*CF^2*Log[Q2dmu2]^4)/81 + (241*CF^3*Log[Q2dmu2]^4)/81 + 
   (28*CF^2*nf*Log[Q2dmu2]^4)/81 + (5*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/27 - 
   (22*CF^3*Pi^2*Log[Q2dmu2]^4)/27 - (82*CA*CF^2*Log[Q2dmu2]^4)/
    (81*(-1 + zb)) + (241*CF^3*Log[Q2dmu2]^4)/(81*(-1 + zb)) + 
   (28*CF^2*nf*Log[Q2dmu2]^4)/(81*(-1 + zb)) + (5*CA*CF^2*Pi^2*Log[Q2dmu2]^4)/
    (27*(-1 + zb)) - (22*CF^3*Pi^2*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
   (82*CA*CF^2*zb*Log[Q2dmu2]^4)/81 + (313*CF^3*zb*Log[Q2dmu2]^4)/81 + 
   (28*CF^2*nf*zb*Log[Q2dmu2]^4)/81 + (5*CA*CF^2*Pi^2*zb*Log[Q2dmu2]^4)/27 - 
   (22*CF^3*Pi^2*zb*Log[Q2dmu2]^4)/27 - (55*CA*CF^2*zb^2*Log[Q2dmu2]^4)/81 + 
   (232*CF^3*zb^2*Log[Q2dmu2]^4)/81 + (28*CF^2*nf*zb^2*Log[Q2dmu2]^4)/81 + 
   (5*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2]^4)/27 - (22*CF^3*Pi^2*zb^2*Log[Q2dmu2]^4)/
    27 + (2*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
   (52*CF^3*G[0, zb]*Log[Q2dmu2]^4)/27 - (8*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/
    27 + (2*CA*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
   (52*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
   (8*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
   (2*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/27 - 
   (76*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/27 - 
   (8*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/27 + 
   (2*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
   (52*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
   (8*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
   (10*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/27 + (52*CF^3*G[1, zb]*Log[Q2dmu2]^4)/
    27 + (8*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/27 - 
   (10*CA*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
   (52*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
   (8*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
   (10*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/27 + 
   (76*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/27 + 
   (8*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/27 - 
   (10*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
   (52*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
   (8*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
   (8*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (8*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (8*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CA*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (4*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (4*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (8*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (4*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (4*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (8*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/9 - 
   (8*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
   (16*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
   (16*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/9 - 
   (4*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/9 - 
   (8*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
   (8*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (16*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (8*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
   (4*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
   (8*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
   (8*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + (2*CA*CF^2*Log[Q2dmu2]^5)/27 - 
   (52*CF^3*Log[Q2dmu2]^5)/135 - (8*CF^2*nf*Log[Q2dmu2]^5)/135 + 
   (2*CA*CF^2*Log[Q2dmu2]^5)/(27*(-1 + zb)) - (52*CF^3*Log[Q2dmu2]^5)/
    (135*(-1 + zb)) - (8*CF^2*nf*Log[Q2dmu2]^5)/(135*(-1 + zb)) + 
   (2*CA*CF^2*zb*Log[Q2dmu2]^5)/27 - (52*CF^3*zb*Log[Q2dmu2]^5)/135 - 
   (8*CF^2*nf*zb*Log[Q2dmu2]^5)/135 + (2*CA*CF^2*zb^2*Log[Q2dmu2]^5)/27 - 
   (52*CF^3*zb^2*Log[Q2dmu2]^5)/135 - (8*CF^2*nf*zb^2*Log[Q2dmu2]^5)/135 + 
   (16*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/45 + (16*CF^3*G[0, zb]*Log[Q2dmu2]^5)/
    45 + (16*CA*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(45*(-1 + zb)) + 
   (16*CF^3*G[0, zb]*Log[Q2dmu2]^5)/(45*(-1 + zb)) + 
   (16*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/45 + 
   (16*CF^3*zb*G[0, zb]*Log[Q2dmu2]^5)/45 + 
   (16*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/45 + 
   (16*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^5)/45 - 
   (8*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/45 - (16*CF^3*G[1, zb]*Log[Q2dmu2]^5)/
    45 - (8*CA*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(45*(-1 + zb)) - 
   (16*CF^3*G[1, zb]*Log[Q2dmu2]^5)/(45*(-1 + zb)) - 
   (8*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/45 - 
   (16*CF^3*zb*G[1, zb]*Log[Q2dmu2]^5)/45 - 
   (8*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/45 - 
   (16*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^5)/45 + (4*CA*CF^2*Log[Q2dmu2]^6)/135 + 
   (8*CF^3*Log[Q2dmu2]^6)/135 + (4*CA*CF^2*Log[Q2dmu2]^6)/(135*(-1 + zb)) + 
   (8*CF^3*Log[Q2dmu2]^6)/(135*(-1 + zb)) + (4*CA*CF^2*zb*Log[Q2dmu2]^6)/
    135 + (8*CF^3*zb*Log[Q2dmu2]^6)/135 + (4*CA*CF^2*zb^2*Log[Q2dmu2]^6)/
    135 + (8*CF^3*zb^2*Log[Q2dmu2]^6)/135 + (54175*CA*CF^2*Zeta[3])/486 - 
   (113695*CF^3*Zeta[3])/486 - (476*CF^2*nf*Zeta[3])/81 - 
   (1372*CA*CF^2*Pi^2*Zeta[3])/81 + (3056*CF^3*Pi^2*Zeta[3])/81 + 
   (70*CF^2*nf*Pi^2*Zeta[3])/81 + (54175*CA*CF^2*Zeta[3])/(486*(-1 + zb)) - 
   (113695*CF^3*Zeta[3])/(486*(-1 + zb)) - (476*CF^2*nf*Zeta[3])/
    (81*(-1 + zb)) - (1372*CA*CF^2*Pi^2*Zeta[3])/(81*(-1 + zb)) + 
   (3056*CF^3*Pi^2*Zeta[3])/(81*(-1 + zb)) + (70*CF^2*nf*Pi^2*Zeta[3])/
    (81*(-1 + zb)) + (47515*CA*CF^2*zb*Zeta[3])/486 - 
   (195127*CF^3*zb*Zeta[3])/486 - (476*CF^2*nf*zb*Zeta[3])/81 - 
   (1372*CA*CF^2*Pi^2*zb*Zeta[3])/81 + (3104*CF^3*Pi^2*zb*Zeta[3])/81 + 
   (70*CF^2*nf*Pi^2*zb*Zeta[3])/81 + (19127*CA*CF^2*zb^2*Zeta[3])/243 - 
   (52478*CF^3*zb^2*Zeta[3])/243 - (476*CF^2*nf*zb^2*Zeta[3])/81 - 
   (1372*CA*CF^2*Pi^2*zb^2*Zeta[3])/81 + (3056*CF^3*Pi^2*zb^2*Zeta[3])/81 + 
   (70*CF^2*nf*Pi^2*zb^2*Zeta[3])/81 - (10699*CA*CF^2*G[0, zb]*Zeta[3])/81 + 
   (23951*CF^3*G[0, zb]*Zeta[3])/81 + (392*CF^2*nf*G[0, zb]*Zeta[3])/81 + 
   (152*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/9 - (460*CF^3*Pi^2*G[0, zb]*Zeta[3])/
    9 - (10699*CA*CF^2*G[0, zb]*Zeta[3])/(81*(-1 + zb)) + 
   (23951*CF^3*G[0, zb]*Zeta[3])/(81*(-1 + zb)) + 
   (392*CF^2*nf*G[0, zb]*Zeta[3])/(81*(-1 + zb)) + 
   (152*CA*CF^2*Pi^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (460*CF^3*Pi^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (9949*CA*CF^2*zb*G[0, zb]*Zeta[3])/81 + (35459*CF^3*zb*G[0, zb]*Zeta[3])/
    81 + (392*CF^2*nf*zb*G[0, zb]*Zeta[3])/81 + 
   (152*CA*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/9 - 
   (460*CF^3*Pi^2*zb*G[0, zb]*Zeta[3])/9 - 
   (7900*CA*CF^2*zb^2*G[0, zb]*Zeta[3])/81 + 
   (21008*CF^3*zb^2*G[0, zb]*Zeta[3])/81 + 
   (392*CF^2*nf*zb^2*G[0, zb]*Zeta[3])/81 + 
   (152*CA*CF^2*Pi^2*zb^2*G[0, zb]*Zeta[3])/9 - 
   (460*CF^3*Pi^2*zb^2*G[0, zb]*Zeta[3])/9 + (4304*CA*CF^2*G[1, zb]*Zeta[3])/
    81 - (13178*CF^3*G[1, zb]*Zeta[3])/81 - (392*CF^2*nf*G[1, zb]*Zeta[3])/
    81 - (220*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/27 + 
   (256*CF^3*Pi^2*G[1, zb]*Zeta[3])/9 + (4664*CA*CF^2*G[1, zb]*Zeta[3])/
    (81*(-1 + zb)) - (11114*CF^3*G[1, zb]*Zeta[3])/(81*(-1 + zb)) - 
   (392*CF^2*nf*G[1, zb]*Zeta[3])/(81*(-1 + zb)) - 
   (220*CA*CF^2*Pi^2*G[1, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (752*CF^3*Pi^2*G[1, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (4868*CA*CF^2*zb*G[1, zb]*Zeta[3])/81 - (19214*CF^3*zb*G[1, zb]*Zeta[3])/
    81 - (392*CF^2*nf*zb*G[1, zb]*Zeta[3])/81 - 
   (220*CA*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/27 + 
   (248*CF^3*Pi^2*zb*G[1, zb]*Zeta[3])/9 + 
   (4934*CA*CF^2*zb^2*G[1, zb]*Zeta[3])/81 - 
   (14348*CF^3*zb^2*G[1, zb]*Zeta[3])/81 - 
   (392*CF^2*nf*zb^2*G[1, zb]*Zeta[3])/81 - 
   (220*CA*CF^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/27 + 
   (256*CF^3*Pi^2*zb^2*G[1, zb]*Zeta[3])/9 + 
   (3542*CA*CF^2*G[0, 0, zb]*Zeta[3])/27 - (8956*CF^3*G[0, 0, zb]*Zeta[3])/
    27 - (112*CF^2*nf*G[0, 0, zb]*Zeta[3])/27 + 
   (3542*CA*CF^2*G[0, 0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (8956*CF^3*G[0, 0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (112*CF^2*nf*G[0, 0, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (3542*CA*CF^2*zb*G[0, 0, zb]*Zeta[3])/27 - 
   (11092*CF^3*zb*G[0, 0, zb]*Zeta[3])/27 - 
   (112*CF^2*nf*zb*G[0, 0, zb]*Zeta[3])/27 + 
   (3542*CA*CF^2*zb^2*G[0, 0, zb]*Zeta[3])/27 - 
   (8956*CF^3*zb^2*G[0, 0, zb]*Zeta[3])/27 - 
   (112*CF^2*nf*zb^2*G[0, 0, zb]*Zeta[3])/27 - 
   (2018*CA*CF^2*G[0, 1, zb]*Zeta[3])/27 + (5284*CF^3*G[0, 1, zb]*Zeta[3])/
    27 + (112*CF^2*nf*G[0, 1, zb]*Zeta[3])/27 - 
   (2018*CA*CF^2*G[0, 1, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (5284*CF^3*G[0, 1, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (112*CF^2*nf*G[0, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (2018*CA*CF^2*zb*G[0, 1, zb]*Zeta[3])/27 + 
   (6820*CF^3*zb*G[0, 1, zb]*Zeta[3])/27 + 
   (112*CF^2*nf*zb*G[0, 1, zb]*Zeta[3])/27 - 
   (2018*CA*CF^2*zb^2*G[0, 1, zb]*Zeta[3])/27 + 
   (5284*CF^3*zb^2*G[0, 1, zb]*Zeta[3])/27 + 
   (112*CF^2*nf*zb^2*G[0, 1, zb]*Zeta[3])/27 - 
   (374*CA*CF^2*G[1, 0, zb]*Zeta[3])/9 + (5692*CF^3*G[1, 0, zb]*Zeta[3])/27 + 
   (112*CF^2*nf*G[1, 0, zb]*Zeta[3])/27 - (1372*CA*CF^2*G[1, 0, zb]*Zeta[3])/
    (27*(-1 + zb)) + (3992*CF^3*G[1, 0, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (112*CF^2*nf*G[1, 0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (524*CA*CF^2*zb*G[1, 0, zb]*Zeta[3])/9 + 
   (5128*CF^3*zb*G[1, 0, zb]*Zeta[3])/27 + 
   (112*CF^2*nf*zb*G[1, 0, zb]*Zeta[3])/27 - 
   (674*CA*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/9 + 
   (5692*CF^3*zb^2*G[1, 0, zb]*Zeta[3])/27 + 
   (112*CF^2*nf*zb^2*G[1, 0, zb]*Zeta[3])/27 + 
   (370*CA*CF^2*G[1, 1, zb]*Zeta[3])/27 - (3244*CF^3*G[1, 1, zb]*Zeta[3])/
    27 - (112*CF^2*nf*G[1, 1, zb]*Zeta[3])/27 + 
   (560*CA*CF^2*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (1952*CF^3*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (112*CF^2*nf*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (712*CA*CF^2*zb*G[1, 1, zb]*Zeta[3])/27 - 
   (2728*CF^3*zb*G[1, 1, zb]*Zeta[3])/27 - 
   (112*CF^2*nf*zb*G[1, 1, zb]*Zeta[3])/27 + 
   (1054*CA*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/27 - 
   (3244*CF^3*zb^2*G[1, 1, zb]*Zeta[3])/27 - 
   (112*CF^2*nf*zb^2*G[1, 1, zb]*Zeta[3])/27 - 
   (1000*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/9 + 
   (4808*CF^3*G[0, 0, 0, zb]*Zeta[3])/9 - 
   (1000*CA*CF^2*G[0, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (4808*CF^3*G[0, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (1000*CA*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/9 + 
   (4808*CF^3*zb*G[0, 0, 0, zb]*Zeta[3])/9 - 
   (1000*CA*CF^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/9 + 
   (4808*CF^3*zb^2*G[0, 0, 0, zb]*Zeta[3])/9 + 56*CA*CF^2*G[0, 0, 1, zb]*
    Zeta[3] - 320*CF^3*G[0, 0, 1, zb]*Zeta[3] + 
   (56*CA*CF^2*G[0, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (320*CF^3*G[0, 0, 1, zb]*Zeta[3])/(-1 + zb) + 56*CA*CF^2*zb*G[0, 0, 1, zb]*
    Zeta[3] - 320*CF^3*zb*G[0, 0, 1, zb]*Zeta[3] + 
   56*CA*CF^2*zb^2*G[0, 0, 1, zb]*Zeta[3] - 320*CF^3*zb^2*G[0, 0, 1, zb]*
    Zeta[3] + (400*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/9 - 
   (2672*CF^3*G[0, 1, 0, zb]*Zeta[3])/9 + 
   (400*CA*CF^2*G[0, 1, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (2672*CF^3*G[0, 1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (400*CA*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/9 - 
   (2672*CF^3*zb*G[0, 1, 0, zb]*Zeta[3])/9 + 
   (400*CA*CF^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/9 - 
   (2672*CF^3*zb^2*G[0, 1, 0, zb]*Zeta[3])/9 - 12*CA*CF^2*G[0, 1, 1, zb]*
    Zeta[3] + (488*CF^3*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (12*CA*CF^2*G[0, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (488*CF^3*G[0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   12*CA*CF^2*zb*G[0, 1, 1, zb]*Zeta[3] + 
   (488*CF^3*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 12*CA*CF^2*zb^2*G[0, 1, 1, zb]*
    Zeta[3] + (488*CF^3*zb^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
   16*CA*CF^2*G[1, 0, 0, zb]*Zeta[3] - (2872*CF^3*G[1, 0, 0, zb]*Zeta[3])/9 + 
   (16*CA*CF^2*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (240*CF^3*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) + 16*CA*CF^2*zb*G[1, 0, 0, zb]*
    Zeta[3] - (1804*CF^3*zb*G[1, 0, 0, zb]*Zeta[3])/9 + 
   16*CA*CF^2*zb^2*G[1, 0, 0, zb]*Zeta[3] - 
   (2872*CF^3*zb^2*G[1, 0, 0, zb]*Zeta[3])/9 - 
   (8*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/3 + (1808*CF^3*G[1, 0, 1, zb]*Zeta[3])/
    9 - (8*CA*CF^2*G[1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (144*CF^3*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (8*CA*CF^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (1040*CF^3*zb*G[1, 0, 1, zb]*Zeta[3])/9 - 
   (8*CA*CF^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (1808*CF^3*zb^2*G[1, 0, 1, zb]*Zeta[3])/9 + 
   (128*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/9 + 
   (1504*CF^3*G[1, 1, 0, zb]*Zeta[3])/9 + 
   (128*CA*CF^2*G[1, 1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (992*CF^3*G[1, 1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (128*CA*CF^2*zb*G[1, 1, 0, zb]*Zeta[3])/9 + 
   (736*CF^3*zb*G[1, 1, 0, zb]*Zeta[3])/9 + 
   (128*CA*CF^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/9 + 
   (1504*CF^3*zb^2*G[1, 1, 0, zb]*Zeta[3])/9 - 
   (160*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/9 - (872*CF^3*G[1, 1, 1, zb]*Zeta[3])/
    9 - (160*CA*CF^2*G[1, 1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (512*CF^3*G[1, 1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (160*CA*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/9 - 
   (332*CF^3*zb*G[1, 1, 1, zb]*Zeta[3])/9 - 
   (160*CA*CF^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/9 - 
   (872*CF^3*zb^2*G[1, 1, 1, zb]*Zeta[3])/9 - 
   (4664*CA*CF^2*Log[Q2dmu2]*Zeta[3])/81 + (11114*CF^3*Log[Q2dmu2]*Zeta[3])/
    81 + (392*CF^2*nf*Log[Q2dmu2]*Zeta[3])/81 + 
   (220*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/27 - 
   (752*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/27 - 
   (4664*CA*CF^2*Log[Q2dmu2]*Zeta[3])/(81*(-1 + zb)) + 
   (11114*CF^3*Log[Q2dmu2]*Zeta[3])/(81*(-1 + zb)) + 
   (392*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(81*(-1 + zb)) + 
   (220*CA*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (752*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (4304*CA*CF^2*zb*Log[Q2dmu2]*Zeta[3])/81 + 
   (17162*CF^3*zb*Log[Q2dmu2]*Zeta[3])/81 + 
   (392*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/81 + 
   (220*CA*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/27 - 
   (752*CF^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/27 - 
   (3260*CA*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/81 + 
   (9908*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/81 + 
   (392*CF^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/81 + 
   (220*CA*CF^2*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/27 - 
   (752*CF^3*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/27 + 
   (1372*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (3992*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (112*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (1372*CA*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (3992*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (112*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (1372*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (5192*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (112*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (1372*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (3992*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (112*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (440*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (2768*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (112*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (560*CA*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (1952*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (112*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (656*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (2672*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (112*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   (872*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (2768*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
   (112*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
   16*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   240*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (16*CA*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (240*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   16*CA*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   240*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 16*CA*CF^2*zb^2*G[0, 0, zb]*
    Log[Q2dmu2]*Zeta[3] + 240*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (8*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   144*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (8*CA*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (144*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (8*CA*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   144*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (8*CA*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   144*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (128*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (464*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (128*CA*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (992*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (128*CA*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   88*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (128*CA*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (464*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (160*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (272*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (160*CA*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (512*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (160*CA*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   40*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (160*CA*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (272*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (280*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/27 - (976*CF^3*Log[Q2dmu2]^2*Zeta[3])/
    27 - (56*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/27 + 
   (280*CA*CF^2*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) - 
   (976*CF^3*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) - 
   (56*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) + 
   (280*CA*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/27 - 
   (1264*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/27 - 
   (56*CF^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/27 + 
   (280*CA*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 - 
   (976*CF^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 - 
   (56*CF^2*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 + 
   (64*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (496*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (64*CA*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) + 
   (496*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) + 
   (64*CA*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (496*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (64*CA*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (496*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (80*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (352*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (80*CA*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) - 
   (256*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) - 
   (80*CA*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (208*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (80*CA*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (352*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
   (80*CA*CF^2*Log[Q2dmu2]^3*Zeta[3])/27 + (256*CF^3*Log[Q2dmu2]^3*Zeta[3])/
    27 + (80*CA*CF^2*Log[Q2dmu2]^3*Zeta[3])/(27*(-1 + zb)) + 
   (256*CF^3*Log[Q2dmu2]^3*Zeta[3])/(27*(-1 + zb)) + 
   (80*CA*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/27 + 
   (256*CF^3*zb*Log[Q2dmu2]^3*Zeta[3])/27 + 
   (80*CA*CF^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/27 + 
   (256*CF^3*zb^2*Log[Q2dmu2]^3*Zeta[3])/27 - (412*CA*CF^2*Zeta[3]^2)/27 + 
   (2176*CF^3*Zeta[3]^2)/27 - (412*CA*CF^2*Zeta[3]^2)/(27*(-1 + zb)) + 
   (2176*CF^3*Zeta[3]^2)/(27*(-1 + zb)) - (412*CA*CF^2*zb*Zeta[3]^2)/27 + 
   (2176*CF^3*zb*Zeta[3]^2)/27 - (412*CA*CF^2*zb^2*Zeta[3]^2)/27 + 
   (2176*CF^3*zb^2*Zeta[3]^2)/27 + (856*CA*CF^2*Zeta[5])/9 - 
   (10496*CF^3*Zeta[5])/45 - (124*CF^2*nf*Zeta[5])/45 + 
   (856*CA*CF^2*Zeta[5])/(9*(-1 + zb)) - (10496*CF^3*Zeta[5])/
    (45*(-1 + zb)) - (124*CF^2*nf*Zeta[5])/(45*(-1 + zb)) + 
   (856*CA*CF^2*zb*Zeta[5])/9 - (12656*CF^3*zb*Zeta[5])/45 - 
   (124*CF^2*nf*zb*Zeta[5])/45 + (856*CA*CF^2*zb^2*Zeta[5])/9 - 
   (10496*CF^3*zb^2*Zeta[5])/45 - (124*CF^2*nf*zb^2*Zeta[5])/45 - 
   (1312*CA*CF^2*G[0, zb]*Zeta[5])/15 + (5528*CF^3*G[0, zb]*Zeta[5])/15 - 
   (1312*CA*CF^2*G[0, zb]*Zeta[5])/(15*(-1 + zb)) + 
   (5528*CF^3*G[0, zb]*Zeta[5])/(15*(-1 + zb)) - 
   (1312*CA*CF^2*zb*G[0, zb]*Zeta[5])/15 + (5528*CF^3*zb*G[0, zb]*Zeta[5])/
    15 - (1312*CA*CF^2*zb^2*G[0, zb]*Zeta[5])/15 + 
   (5528*CF^3*zb^2*G[0, zb]*Zeta[5])/15 + (296*CA*CF^2*G[1, zb]*Zeta[5])/15 - 
   (3248*CF^3*G[1, zb]*Zeta[5])/15 + (296*CA*CF^2*G[1, zb]*Zeta[5])/
    (15*(-1 + zb)) - (2528*CF^3*G[1, zb]*Zeta[5])/(15*(-1 + zb)) + 
   (296*CA*CF^2*zb*G[1, zb]*Zeta[5])/15 - (2168*CF^3*zb*G[1, zb]*Zeta[5])/
    15 + (296*CA*CF^2*zb^2*G[1, zb]*Zeta[5])/15 - 
   (3248*CF^3*zb^2*G[1, zb]*Zeta[5])/15 - (296*CA*CF^2*Log[Q2dmu2]*Zeta[5])/
    15 + (2528*CF^3*Log[Q2dmu2]*Zeta[5])/15 - 
   (296*CA*CF^2*Log[Q2dmu2]*Zeta[5])/(15*(-1 + zb)) + 
   (2528*CF^3*Log[Q2dmu2]*Zeta[5])/(15*(-1 + zb)) - 
   (296*CA*CF^2*zb*Log[Q2dmu2]*Zeta[5])/15 + 
   (2528*CF^3*zb*Log[Q2dmu2]*Zeta[5])/15 - 
   (296*CA*CF^2*zb^2*Log[Q2dmu2]*Zeta[5])/15 + 
   (2528*CF^3*zb^2*Log[Q2dmu2]*Zeta[5])/15)


==> anc/XS_Higgs_qqbar_RV2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-24415*CA^2*CF^2)/7776 + (90437*CA*CF^3)/7776 - (34039*CF^4)/1944 + 
 (1699*CA*CF^2*nf)/1944 - (8365*CF^3*nf)/1944 - (19*CF^2*nf^2)/81 - 
 (3179*CA^2*CF^2*Pi^2)/2592 - (449*CA*CF^3*Pi^2)/432 + 
 (20075*CF^4*Pi^2)/2592 - (25*CA*CF^2*nf*Pi^2)/432 + (439*CF^3*nf*Pi^2)/648 + 
 (5*CF^2*nf^2*Pi^2)/648 + (389*CA^2*CF^2*Pi^4)/11520 + 
 (161*CA*CF^3*Pi^4)/576 - (163*CF^4*Pi^4)/320 - 
 (24415*CA^2*CF^2)/(7776*(-1 + zb)) + (90437*CA*CF^3)/(7776*(-1 + zb)) - 
 (34039*CF^4)/(1944*(-1 + zb)) + (1699*CA*CF^2*nf)/(1944*(-1 + zb)) - 
 (8365*CF^3*nf)/(1944*(-1 + zb)) - (19*CF^2*nf^2)/(81*(-1 + zb)) - 
 (3179*CA^2*CF^2*Pi^2)/(2592*(-1 + zb)) - (449*CA*CF^3*Pi^2)/
  (432*(-1 + zb)) + (20075*CF^4*Pi^2)/(2592*(-1 + zb)) - 
 (25*CA*CF^2*nf*Pi^2)/(432*(-1 + zb)) + (439*CF^3*nf*Pi^2)/(648*(-1 + zb)) + 
 (5*CF^2*nf^2*Pi^2)/(648*(-1 + zb)) + (389*CA^2*CF^2*Pi^4)/
  (11520*(-1 + zb)) + (161*CA*CF^3*Pi^4)/(576*(-1 + zb)) - 
 (163*CF^4*Pi^4)/(320*(-1 + zb)) - (34099*CA^2*CF^2*zb)/7776 - 
 (52267*CA*CF^3*zb)/7776 - (12923*CF^4*zb)/243 + (1519*CA*CF^2*nf*zb)/1944 - 
 (12469*CF^3*nf*zb)/1944 - (19*CF^2*nf^2*zb)/81 - 
 (3599*CA^2*CF^2*Pi^2*zb)/2592 - (1337*CA*CF^3*Pi^2*zb)/432 + 
 (31115*CF^4*Pi^2*zb)/2592 - (25*CA*CF^2*nf*Pi^2*zb)/432 + 
 (535*CF^3*nf*Pi^2*zb)/648 + (5*CF^2*nf^2*Pi^2*zb)/648 + 
 (389*CA^2*CF^2*Pi^4*zb)/11520 + (161*CA*CF^3*Pi^4*zb)/576 - 
 (163*CF^4*Pi^4*zb)/320 - (7249*CA^2*CF^2*zb^2)/1944 + 
 (6299*CA*CF^3*zb^2)/1944 - (38989*CF^4*zb^2)/1944 + 
 (92*CA*CF^2*nf*zb^2)/243 - (2125*CF^3*nf*zb^2)/486 - 
 (19*CF^2*nf^2*zb^2)/81 - (1621*CA^2*CF^2*Pi^2*zb^2)/1296 - 
 (385*CA*CF^3*Pi^2*zb^2)/864 + (18473*CF^4*Pi^2*zb^2)/2592 - 
 (25*CA*CF^2*nf*Pi^2*zb^2)/432 + (439*CF^3*nf*Pi^2*zb^2)/648 + 
 (5*CF^2*nf^2*Pi^2*zb^2)/648 + (389*CA^2*CF^2*Pi^4*zb^2)/11520 + 
 (161*CA*CF^3*Pi^4*zb^2)/576 - (163*CF^4*Pi^4*zb^2)/320 + 
 (-1/24*(CA^2*CF^2) - (CA*CF^3)/6 - CF^4/6 - (CA^2*CF^2)/(24*(-1 + zb)) - 
   (CA*CF^3)/(6*(-1 + zb)) - CF^4/(6*(-1 + zb)) - (CA^2*CF^2*zb)/24 - 
   (CA*CF^3*zb)/6 - (CF^4*zb)/6 - (CA^2*CF^2*zb^2)/24 - (CA*CF^3*zb^2)/6 - 
   (CF^4*zb^2)/6)/ep^4 - (485*CA^2*CF^2*G[0, zb])/432 - 
 (2507*CA*CF^3*G[0, zb])/1296 + (2167*CF^4*G[0, zb])/162 + 
 (25*CA*CF^2*nf*G[0, zb])/108 + (325*CF^3*nf*G[0, zb])/108 + 
 (4*CF^2*nf^2*G[0, zb])/27 + (7*CA^2*CF^2*Pi^2*G[0, zb])/8 + 
 (349*CA*CF^3*Pi^2*G[0, zb])/216 - (887*CF^4*Pi^2*G[0, zb])/108 - 
 (CA*CF^2*nf*Pi^2*G[0, zb])/54 - (37*CF^3*nf*Pi^2*G[0, zb])/54 - 
 (485*CA^2*CF^2*G[0, zb])/(432*(-1 + zb)) - (2507*CA*CF^3*G[0, zb])/
  (1296*(-1 + zb)) + (2167*CF^4*G[0, zb])/(162*(-1 + zb)) + 
 (25*CA*CF^2*nf*G[0, zb])/(108*(-1 + zb)) + (325*CF^3*nf*G[0, zb])/
  (108*(-1 + zb)) + (4*CF^2*nf^2*G[0, zb])/(27*(-1 + zb)) + 
 (7*CA^2*CF^2*Pi^2*G[0, zb])/(8*(-1 + zb)) + (349*CA*CF^3*Pi^2*G[0, zb])/
  (216*(-1 + zb)) - (887*CF^4*Pi^2*G[0, zb])/(108*(-1 + zb)) - 
 (CA*CF^2*nf*Pi^2*G[0, zb])/(54*(-1 + zb)) - (37*CF^3*nf*Pi^2*G[0, zb])/
  (54*(-1 + zb)) + (107*CA^2*CF^2*zb*G[0, zb])/432 + 
 (20953*CA*CF^3*zb*G[0, zb])/1296 + (3983*CF^4*zb*G[0, zb])/81 + 
 (35*CA*CF^2*nf*zb*G[0, zb])/108 + (553*CF^3*nf*zb*G[0, zb])/108 + 
 (4*CF^2*nf^2*zb*G[0, zb])/27 + (7*CA^2*CF^2*Pi^2*zb*G[0, zb])/8 + 
 (451*CA*CF^3*Pi^2*zb*G[0, zb])/216 - (1001*CF^4*Pi^2*zb*G[0, zb])/108 - 
 (CA*CF^2*nf*Pi^2*zb*G[0, zb])/54 - (37*CF^3*nf*Pi^2*zb*G[0, zb])/54 + 
 (115*CA^2*CF^2*zb^2*G[0, zb])/108 + (358*CA*CF^3*zb^2*G[0, zb])/81 + 
 (2275*CF^4*zb^2*G[0, zb])/162 + (29*CA*CF^2*nf*zb^2*G[0, zb])/54 + 
 (79*CF^3*nf*zb^2*G[0, zb])/27 + (4*CF^2*nf^2*zb^2*G[0, zb])/27 + 
 (7*CA^2*CF^2*Pi^2*zb^2*G[0, zb])/8 + (349*CA*CF^3*Pi^2*zb^2*G[0, zb])/216 - 
 (887*CF^4*Pi^2*zb^2*G[0, zb])/108 - (CA*CF^2*nf*Pi^2*zb^2*G[0, zb])/54 - 
 (37*CF^3*nf*Pi^2*zb^2*G[0, zb])/54 - (631*CA^2*CF^2*G[1, zb])/432 + 
 (3473*CA*CF^3*G[1, zb])/432 - (2203*CF^4*G[1, zb])/108 + 
 (17*CA*CF^2*nf*G[1, zb])/36 - (161*CF^3*nf*G[1, zb])/36 - 
 (2*CF^2*nf^2*G[1, zb])/9 - (1037*CA^2*CF^2*Pi^2*G[1, zb])/864 - 
 (3*CA*CF^3*Pi^2*G[1, zb])/2 + (1793*CF^4*Pi^2*G[1, zb])/216 + 
 (CA*CF^2*nf*Pi^2*G[1, zb])/8 + (67*CF^3*nf*Pi^2*G[1, zb])/108 - 
 (631*CA^2*CF^2*G[1, zb])/(432*(-1 + zb)) + (3473*CA*CF^3*G[1, zb])/
  (432*(-1 + zb)) - (2203*CF^4*G[1, zb])/(108*(-1 + zb)) + 
 (17*CA*CF^2*nf*G[1, zb])/(36*(-1 + zb)) - (161*CF^3*nf*G[1, zb])/
  (36*(-1 + zb)) - (2*CF^2*nf^2*G[1, zb])/(9*(-1 + zb)) - 
 (299*CA^2*CF^2*Pi^2*G[1, zb])/(288*(-1 + zb)) + 
 (CA*CF^3*Pi^2*G[1, zb])/(12*(-1 + zb)) + (367*CF^4*Pi^2*G[1, zb])/
  (72*(-1 + zb)) + (CA*CF^2*nf*Pi^2*G[1, zb])/(8*(-1 + zb)) + 
 (17*CF^3*nf*Pi^2*G[1, zb])/(36*(-1 + zb)) - (791*CA^2*CF^2*zb*G[1, zb])/
  432 - (61*CA*CF^3*zb*G[1, zb])/16 - (2023*CF^4*zb*G[1, zb])/36 + 
 (47*CA*CF^2*nf*zb*G[1, zb])/108 - (79*CF^3*nf*zb*G[1, zb])/12 - 
 (2*CF^2*nf^2*zb*G[1, zb])/9 - (785*CA^2*CF^2*Pi^2*zb*G[1, zb])/864 - 
 (5*CA*CF^3*Pi^2*zb*G[1, zb])/12 + (1193*CF^4*Pi^2*zb*G[1, zb])/216 + 
 (CA*CF^2*nf*Pi^2*zb*G[1, zb])/8 + (43*CF^3*nf*Pi^2*zb*G[1, zb])/108 - 
 (557*CA^2*CF^2*zb^2*G[1, zb])/216 + (439*CA*CF^3*zb^2*G[1, zb])/216 - 
 (2275*CF^4*zb^2*G[1, zb])/108 + (CA*CF^2*nf*zb^2*G[1, zb])/6 - 
 (79*CF^3*nf*zb^2*G[1, zb])/18 - (2*CF^2*nf^2*zb^2*G[1, zb])/9 - 
 (533*CA^2*CF^2*Pi^2*zb^2*G[1, zb])/864 - (11*CA*CF^3*Pi^2*zb^2*G[1, zb])/6 + 
 (1517*CF^4*Pi^2*zb^2*G[1, zb])/216 + (CA*CF^2*nf*Pi^2*zb^2*G[1, zb])/8 + 
 (67*CF^3*nf*Pi^2*zb^2*G[1, zb])/108 + (1349*CA^2*CF^2*G[0, 0, zb])/216 - 
 (1021*CA*CF^3*G[0, 0, zb])/216 - (2527*CF^4*G[0, 0, zb])/108 - 
 (53*CA*CF^2*nf*G[0, 0, zb])/54 - (73*CF^3*nf*G[0, 0, zb])/27 - 
 (2*CF^2*nf^2*G[0, 0, zb])/27 - (77*CA^2*CF^2*Pi^2*G[0, 0, zb])/72 + 
 (85*CA*CF^3*Pi^2*G[0, 0, zb])/36 + (76*CF^4*Pi^2*G[0, 0, zb])/9 + 
 (1349*CA^2*CF^2*G[0, 0, zb])/(216*(-1 + zb)) - 
 (1021*CA*CF^3*G[0, 0, zb])/(216*(-1 + zb)) - 
 (2527*CF^4*G[0, 0, zb])/(108*(-1 + zb)) - (53*CA*CF^2*nf*G[0, 0, zb])/
  (54*(-1 + zb)) - (73*CF^3*nf*G[0, 0, zb])/(27*(-1 + zb)) - 
 (2*CF^2*nf^2*G[0, 0, zb])/(27*(-1 + zb)) - (77*CA^2*CF^2*Pi^2*G[0, 0, zb])/
  (72*(-1 + zb)) + (85*CA*CF^3*Pi^2*G[0, 0, zb])/(36*(-1 + zb)) + 
 (76*CF^4*Pi^2*G[0, 0, zb])/(9*(-1 + zb)) + (1079*CA^2*CF^2*zb*G[0, 0, zb])/
  216 - (5605*CA*CF^3*zb*G[0, 0, zb])/216 - (5599*CF^4*zb*G[0, 0, zb])/108 - 
 (53*CA*CF^2*nf*zb*G[0, 0, zb])/54 - (103*CF^3*nf*zb*G[0, 0, zb])/27 - 
 (2*CF^2*nf^2*zb*G[0, 0, zb])/27 - (77*CA^2*CF^2*Pi^2*zb*G[0, 0, zb])/72 + 
 (85*CA*CF^3*Pi^2*zb*G[0, 0, zb])/36 + (76*CF^4*Pi^2*zb*G[0, 0, zb])/9 + 
 (283*CA^2*CF^2*zb^2*G[0, 0, zb])/108 - (803*CA*CF^3*zb^2*G[0, 0, zb])/108 - 
 (580*CF^4*zb^2*G[0, 0, zb])/27 - (53*CA*CF^2*nf*zb^2*G[0, 0, zb])/54 - 
 (73*CF^3*nf*zb^2*G[0, 0, zb])/27 - (2*CF^2*nf^2*zb^2*G[0, 0, zb])/27 - 
 (77*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb])/72 + (85*CA*CF^3*Pi^2*zb^2*G[0, 0, zb])/
  36 + (76*CF^4*Pi^2*zb^2*G[0, 0, zb])/9 - (1037*CA^2*CF^2*G[0, 1, zb])/216 - 
 (CA*CF^3*G[0, 1, zb])/216 + (755*CF^4*G[0, 1, zb])/27 + 
 (5*CA*CF^2*nf*G[0, 1, zb])/9 + (32*CF^3*nf*G[0, 1, zb])/9 + 
 (CF^2*nf^2*G[0, 1, zb])/9 + (73*CA^2*CF^2*Pi^2*G[0, 1, zb])/144 - 
 (5*CA*CF^3*Pi^2*G[0, 1, zb])/6 - (83*CF^4*Pi^2*G[0, 1, zb])/12 - 
 (1037*CA^2*CF^2*G[0, 1, zb])/(216*(-1 + zb)) - 
 (CA*CF^3*G[0, 1, zb])/(216*(-1 + zb)) + (755*CF^4*G[0, 1, zb])/
  (27*(-1 + zb)) + (5*CA*CF^2*nf*G[0, 1, zb])/(9*(-1 + zb)) + 
 (32*CF^3*nf*G[0, 1, zb])/(9*(-1 + zb)) + (CF^2*nf^2*G[0, 1, zb])/
  (9*(-1 + zb)) + (73*CA^2*CF^2*Pi^2*G[0, 1, zb])/(144*(-1 + zb)) - 
 (5*CA*CF^3*Pi^2*G[0, 1, zb])/(6*(-1 + zb)) - 
 (83*CF^4*Pi^2*G[0, 1, zb])/(12*(-1 + zb)) - (899*CA^2*CF^2*zb*G[0, 1, zb])/
  216 + (3239*CA*CF^3*zb*G[0, 1, zb])/216 + (1523*CF^4*zb*G[0, 1, zb])/27 + 
 (5*CA*CF^2*nf*zb*G[0, 1, zb])/9 + (14*CF^3*nf*zb*G[0, 1, zb])/3 + 
 (CF^2*nf^2*zb*G[0, 1, zb])/9 + (73*CA^2*CF^2*Pi^2*zb*G[0, 1, zb])/144 - 
 (5*CA*CF^3*Pi^2*zb*G[0, 1, zb])/6 - (83*CF^4*Pi^2*zb*G[0, 1, zb])/12 - 
 (253*CA^2*CF^2*zb^2*G[0, 1, zb])/108 + (82*CA*CF^3*zb^2*G[0, 1, zb])/27 + 
 (2813*CF^4*zb^2*G[0, 1, zb])/108 + (5*CA*CF^2*nf*zb^2*G[0, 1, zb])/9 + 
 (32*CF^3*nf*zb^2*G[0, 1, zb])/9 + (CF^2*nf^2*zb^2*G[0, 1, zb])/9 + 
 (73*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb])/144 - (5*CA*CF^3*Pi^2*zb^2*G[0, 1, zb])/
  6 - (83*CF^4*Pi^2*zb^2*G[0, 1, zb])/12 - (769*CA^2*CF^2*G[1, 0, zb])/216 + 
 (301*CA*CF^3*G[1, 0, zb])/216 + (1177*CF^4*G[1, 0, zb])/54 + 
 (31*CA*CF^2*nf*G[1, 0, zb])/27 + (32*CF^3*nf*G[1, 0, zb])/9 + 
 (CF^2*nf^2*G[1, 0, zb])/9 + (37*CA^2*CF^2*Pi^2*G[1, 0, zb])/48 - 
 (55*CA*CF^3*Pi^2*G[1, 0, zb])/36 - (245*CF^4*Pi^2*G[1, 0, zb])/36 - 
 (265*CA^2*CF^2*G[1, 0, zb])/(72*(-1 + zb)) + 
 (325*CA*CF^3*G[1, 0, zb])/(72*(-1 + zb)) + (130*CF^4*G[1, 0, zb])/
  (9*(-1 + zb)) + (19*CA*CF^2*nf*G[1, 0, zb])/(18*(-1 + zb)) + 
 (23*CF^3*nf*G[1, 0, zb])/(9*(-1 + zb)) + (CF^2*nf^2*G[1, 0, zb])/
  (9*(-1 + zb)) + (37*CA^2*CF^2*Pi^2*G[1, 0, zb])/(48*(-1 + zb)) - 
 (2*CA*CF^3*Pi^2*G[1, 0, zb])/(-1 + zb) - (23*CF^4*Pi^2*G[1, 0, zb])/
  (4*(-1 + zb)) - (739*CA^2*CF^2*zb*G[1, 0, zb])/216 + 
 (4315*CA*CF^3*zb*G[1, 0, zb])/216 + (2185*CF^4*zb*G[1, 0, zb])/54 + 
 (53*CA*CF^2*nf*zb*G[1, 0, zb])/54 + (10*CF^3*nf*zb*G[1, 0, zb])/3 + 
 (CF^2*nf^2*zb*G[1, 0, zb])/9 + (37*CA^2*CF^2*Pi^2*zb*G[1, 0, zb])/48 - 
 (161*CA*CF^3*Pi^2*zb*G[1, 0, zb])/72 - (47*CF^4*Pi^2*zb*G[1, 0, zb])/9 - 
 (299*CA^2*CF^2*zb^2*G[1, 0, zb])/108 + (289*CA*CF^3*zb^2*G[1, 0, zb])/54 + 
 (2813*CF^4*zb^2*G[1, 0, zb])/108 + (22*CA*CF^2*nf*zb^2*G[1, 0, zb])/27 + 
 (32*CF^3*nf*zb^2*G[1, 0, zb])/9 + (CF^2*nf^2*zb^2*G[1, 0, zb])/9 + 
 (37*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb])/48 - (55*CA*CF^3*Pi^2*zb^2*G[1, 0, zb])/
  36 - (245*CF^4*Pi^2*zb^2*G[1, 0, zb])/36 + (307*CA^2*CF^2*G[1, 1, zb])/
  216 + (589*CA*CF^3*G[1, 1, zb])/108 - (6187*CF^4*G[1, 1, zb])/216 - 
 (55*CA*CF^2*nf*G[1, 1, zb])/108 - (29*CF^3*nf*G[1, 1, zb])/6 - 
 (CF^2*nf^2*G[1, 1, zb])/6 - (31*CA^2*CF^2*Pi^2*G[1, 1, zb])/32 + 
 (83*CA*CF^3*Pi^2*G[1, 1, zb])/72 + (449*CF^4*Pi^2*G[1, 1, zb])/72 + 
 (37*CA^2*CF^2*G[1, 1, zb])/(24*(-1 + zb)) + (7*CA*CF^3*G[1, 1, zb])/
  (3*(-1 + zb)) - (511*CF^4*G[1, 1, zb])/(24*(-1 + zb)) - 
 (5*CA*CF^2*nf*G[1, 1, zb])/(12*(-1 + zb)) - (23*CF^3*nf*G[1, 1, zb])/
  (6*(-1 + zb)) - (CF^2*nf^2*G[1, 1, zb])/(6*(-1 + zb)) - 
 (31*CA^2*CF^2*Pi^2*G[1, 1, zb])/(32*(-1 + zb)) + 
 (21*CA*CF^3*Pi^2*G[1, 1, zb])/(8*(-1 + zb)) + 
 (29*CF^4*Pi^2*G[1, 1, zb])/(8*(-1 + zb)) + (355*CA^2*CF^2*zb*G[1, 1, zb])/
  216 - (200*CA*CF^3*zb*G[1, 1, zb])/27 - (10219*CF^4*zb*G[1, 1, zb])/216 - 
 (37*CA*CF^2*nf*zb*G[1, 1, zb])/108 - (83*CF^3*nf*zb*G[1, 1, zb])/18 - 
 (CF^2*nf^2*zb*G[1, 1, zb])/6 - (31*CA^2*CF^2*Pi^2*zb*G[1, 1, zb])/32 + 
 (121*CA*CF^3*Pi^2*zb*G[1, 1, zb])/36 + (167*CF^4*Pi^2*zb*G[1, 1, zb])/72 + 
 (167*CA^2*CF^2*zb^2*G[1, 1, zb])/108 + (269*CA*CF^3*zb^2*G[1, 1, zb])/216 - 
 (7105*CF^4*zb^2*G[1, 1, zb])/216 - (19*CA*CF^2*nf*zb^2*G[1, 1, zb])/108 - 
 (29*CF^3*nf*zb^2*G[1, 1, zb])/6 - (CF^2*nf^2*zb^2*G[1, 1, zb])/6 - 
 (31*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb])/32 + (83*CA*CF^3*Pi^2*zb^2*G[1, 1, zb])/
  72 + (449*CF^4*Pi^2*zb^2*G[1, 1, zb])/72 - (5*CF^4*Pi^2*G[2, 1, zb])/9 + 
 (5*CF^4*Pi^2*G[2, 1, zb])/(9*(-1 + zb)) + (10*CF^4*Pi^2*zb*G[2, 1, zb])/9 - 
 (5*CF^4*Pi^2*zb^2*G[2, 1, zb])/9 - (25*CA^2*CF^2*G[0, 0, 0, zb])/4 + 
 (203*CA*CF^3*G[0, 0, 0, zb])/18 + (278*CF^4*G[0, 0, 0, zb])/9 + 
 (14*CA*CF^2*nf*G[0, 0, 0, zb])/9 + (26*CF^3*nf*G[0, 0, 0, zb])/9 - 
 (25*CA^2*CF^2*G[0, 0, 0, zb])/(4*(-1 + zb)) + 
 (203*CA*CF^3*G[0, 0, 0, zb])/(18*(-1 + zb)) + 
 (278*CF^4*G[0, 0, 0, zb])/(9*(-1 + zb)) + (14*CA*CF^2*nf*G[0, 0, 0, zb])/
  (9*(-1 + zb)) + (26*CF^3*nf*G[0, 0, 0, zb])/(9*(-1 + zb)) - 
 (25*CA^2*CF^2*zb*G[0, 0, 0, zb])/4 + (497*CA*CF^3*zb*G[0, 0, 0, zb])/18 + 
 (428*CF^4*zb*G[0, 0, 0, zb])/9 + (14*CA*CF^2*nf*zb*G[0, 0, 0, zb])/9 + 
 (26*CF^3*nf*zb*G[0, 0, 0, zb])/9 - (25*CA^2*CF^2*zb^2*G[0, 0, 0, zb])/4 + 
 (203*CA*CF^3*zb^2*G[0, 0, 0, zb])/18 + (278*CF^4*zb^2*G[0, 0, 0, zb])/9 + 
 (14*CA*CF^2*nf*zb^2*G[0, 0, 0, zb])/9 + (26*CF^3*nf*zb^2*G[0, 0, 0, zb])/9 + 
 (233*CA^2*CF^2*G[0, 0, 1, zb])/36 - (125*CA*CF^3*G[0, 0, 1, zb])/18 - 
 (100*CF^4*G[0, 0, 1, zb])/3 - (4*CA*CF^2*nf*G[0, 0, 1, zb])/3 - 
 (10*CF^3*nf*G[0, 0, 1, zb])/3 + (233*CA^2*CF^2*G[0, 0, 1, zb])/
  (36*(-1 + zb)) - (125*CA*CF^3*G[0, 0, 1, zb])/(18*(-1 + zb)) - 
 (100*CF^4*G[0, 0, 1, zb])/(3*(-1 + zb)) - (4*CA*CF^2*nf*G[0, 0, 1, zb])/
  (3*(-1 + zb)) - (10*CF^3*nf*G[0, 0, 1, zb])/(3*(-1 + zb)) + 
 (233*CA^2*CF^2*zb*G[0, 0, 1, zb])/36 - (335*CA*CF^3*zb*G[0, 0, 1, zb])/18 - 
 50*CF^4*zb*G[0, 0, 1, zb] - (4*CA*CF^2*nf*zb*G[0, 0, 1, zb])/3 - 
 (10*CF^3*nf*zb*G[0, 0, 1, zb])/3 + (233*CA^2*CF^2*zb^2*G[0, 0, 1, zb])/36 - 
 (125*CA*CF^3*zb^2*G[0, 0, 1, zb])/18 - (100*CF^4*zb^2*G[0, 0, 1, zb])/3 - 
 (4*CA*CF^2*nf*zb^2*G[0, 0, 1, zb])/3 - (10*CF^3*nf*zb^2*G[0, 0, 1, zb])/3 + 
 (49*CA^2*CF^2*G[0, 1, 0, zb])/9 - 8*CA*CF^3*G[0, 1, 0, zb] - 
 (248*CF^4*G[0, 1, 0, zb])/9 - (14*CA*CF^2*nf*G[0, 1, 0, zb])/9 - 
 (26*CF^3*nf*G[0, 1, 0, zb])/9 + (49*CA^2*CF^2*G[0, 1, 0, zb])/
  (9*(-1 + zb)) - (8*CA*CF^3*G[0, 1, 0, zb])/(-1 + zb) - 
 (248*CF^4*G[0, 1, 0, zb])/(9*(-1 + zb)) - (14*CA*CF^2*nf*G[0, 1, 0, zb])/
  (9*(-1 + zb)) - (26*CF^3*nf*G[0, 1, 0, zb])/(9*(-1 + zb)) + 
 (205*CA^2*CF^2*zb*G[0, 1, 0, zb])/36 - (61*CA*CF^3*zb*G[0, 1, 0, zb])/3 - 
 (392*CF^4*zb*G[0, 1, 0, zb])/9 - (14*CA*CF^2*nf*zb*G[0, 1, 0, zb])/9 - 
 (26*CF^3*nf*zb*G[0, 1, 0, zb])/9 + (49*CA^2*CF^2*zb^2*G[0, 1, 0, zb])/9 - 
 8*CA*CF^3*zb^2*G[0, 1, 0, zb] - (248*CF^4*zb^2*G[0, 1, 0, zb])/9 - 
 (14*CA*CF^2*nf*zb^2*G[0, 1, 0, zb])/9 - (26*CF^3*nf*zb^2*G[0, 1, 0, zb])/9 - 
 (59*CA^2*CF^2*G[0, 1, 1, zb])/12 + (22*CA*CF^3*G[0, 1, 1, zb])/9 + 
 (281*CF^4*G[0, 1, 1, zb])/9 + (11*CA*CF^2*nf*G[0, 1, 1, zb])/9 + 
 (32*CF^3*nf*G[0, 1, 1, zb])/9 - (59*CA^2*CF^2*G[0, 1, 1, zb])/
  (12*(-1 + zb)) + (22*CA*CF^3*G[0, 1, 1, zb])/(9*(-1 + zb)) + 
 (281*CF^4*G[0, 1, 1, zb])/(9*(-1 + zb)) + (11*CA*CF^2*nf*G[0, 1, 1, zb])/
  (9*(-1 + zb)) + (32*CF^3*nf*G[0, 1, 1, zb])/(9*(-1 + zb)) - 
 (31*CA^2*CF^2*zb*G[0, 1, 1, zb])/6 + (97*CA*CF^3*zb*G[0, 1, 1, zb])/9 + 
 (425*CF^4*zb*G[0, 1, 1, zb])/9 + (11*CA*CF^2*nf*zb*G[0, 1, 1, zb])/9 + 
 (32*CF^3*nf*zb*G[0, 1, 1, zb])/9 - (59*CA^2*CF^2*zb^2*G[0, 1, 1, zb])/12 + 
 (22*CA*CF^3*zb^2*G[0, 1, 1, zb])/9 + (281*CF^4*zb^2*G[0, 1, 1, zb])/9 + 
 (11*CA*CF^2*nf*zb^2*G[0, 1, 1, zb])/9 + (32*CF^3*nf*zb^2*G[0, 1, 1, zb])/9 + 
 2*CA^2*CF^2*G[1, 0, 0, zb] - (253*CA*CF^3*G[1, 0, 0, zb])/18 - 
 (250*CF^4*G[1, 0, 0, zb])/9 - 2*CA*CF^2*nf*G[1, 0, 0, zb] - 
 (28*CF^3*nf*G[1, 0, 0, zb])/9 + (13*CA^2*CF^2*G[1, 0, 0, zb])/
  (4*(-1 + zb)) - (55*CA*CF^3*G[1, 0, 0, zb])/(6*(-1 + zb)) - 
 (16*CF^4*G[1, 0, 0, zb])/(-1 + zb) - (2*CA*CF^2*nf*G[1, 0, 0, zb])/
  (-1 + zb) - (2*CF^3*nf*G[1, 0, 0, zb])/(-1 + zb) + 
 (17*CA^2*CF^2*zb*G[1, 0, 0, zb])/4 - (194*CA*CF^3*zb*G[1, 0, 0, zb])/9 - 
 (503*CF^4*zb*G[1, 0, 0, zb])/18 - 2*CA*CF^2*nf*zb*G[1, 0, 0, zb] - 
 (13*CF^3*nf*zb*G[1, 0, 0, zb])/9 + (13*CA^2*CF^2*zb^2*G[1, 0, 0, zb])/2 - 
 (104*CA*CF^3*zb^2*G[1, 0, 0, zb])/9 - (274*CF^4*zb^2*G[1, 0, 0, zb])/9 - 
 2*CA*CF^2*nf*zb^2*G[1, 0, 0, zb] - (28*CF^3*nf*zb^2*G[1, 0, 0, zb])/9 - 
 (97*CA^2*CF^2*G[1, 0, 1, zb])/36 + (17*CA*CF^3*G[1, 0, 1, zb])/2 + 
 (283*CF^4*G[1, 0, 1, zb])/9 + (5*CA*CF^2*nf*G[1, 0, 1, zb])/3 + 
 (34*CF^3*nf*G[1, 0, 1, zb])/9 - (11*CA^2*CF^2*G[1, 0, 1, zb])/
  (3*(-1 + zb)) + (11*CA*CF^3*G[1, 0, 1, zb])/(2*(-1 + zb)) + 
 (59*CF^4*G[1, 0, 1, zb])/(3*(-1 + zb)) + (5*CA*CF^2*nf*G[1, 0, 1, zb])/
  (3*(-1 + zb)) + (8*CF^3*nf*G[1, 0, 1, zb])/(3*(-1 + zb)) - 
 (40*CA^2*CF^2*zb*G[1, 0, 1, zb])/9 + (43*CA*CF^3*zb*G[1, 0, 1, zb])/3 + 
 (569*CF^4*zb*G[1, 0, 1, zb])/18 + (5*CA*CF^2*nf*zb*G[1, 0, 1, zb])/3 + 
 (19*CF^3*nf*zb*G[1, 0, 1, zb])/9 - (223*CA^2*CF^2*zb^2*G[1, 0, 1, zb])/36 + 
 6*CA*CF^3*zb^2*G[1, 0, 1, zb] + (307*CF^4*zb^2*G[1, 0, 1, zb])/9 + 
 (5*CA*CF^2*nf*zb^2*G[1, 0, 1, zb])/3 + (34*CF^3*nf*zb^2*G[1, 0, 1, zb])/9 - 
 (73*CA^2*CF^2*G[1, 1, 0, zb])/36 + (97*CA*CF^3*G[1, 1, 0, zb])/9 + 
 (76*CF^4*G[1, 1, 0, zb])/3 + 2*CA*CF^2*nf*G[1, 1, 0, zb] + 
 (10*CF^3*nf*G[1, 1, 0, zb])/3 - (3*CA^2*CF^2*G[1, 1, 0, zb])/(-1 + zb) + 
 (17*CA*CF^3*G[1, 1, 0, zb])/(2*(-1 + zb)) + (11*CF^4*G[1, 1, 0, zb])/
  (-1 + zb) + (2*CA*CF^2*nf*G[1, 1, 0, zb])/(-1 + zb) + 
 (2*CF^3*nf*G[1, 1, 0, zb])/(-1 + zb) - (34*CA^2*CF^2*zb*G[1, 1, 0, zb])/9 + 
 (163*CA*CF^3*zb*G[1, 1, 0, zb])/9 + (64*CF^4*zb*G[1, 1, 0, zb])/3 + 
 2*CA*CF^2*nf*zb*G[1, 1, 0, zb] + (4*CF^3*nf*zb*G[1, 1, 0, zb])/3 - 
 (199*CA^2*CF^2*zb^2*G[1, 1, 0, zb])/36 + (70*CA*CF^3*zb^2*G[1, 1, 0, zb])/
  9 + (85*CF^4*zb^2*G[1, 1, 0, zb])/3 + 2*CA*CF^2*nf*zb^2*G[1, 1, 0, zb] + 
 (10*CF^3*nf*zb^2*G[1, 1, 0, zb])/3 + (139*CA^2*CF^2*G[1, 1, 1, zb])/72 - 
 (61*CA*CF^3*G[1, 1, 1, zb])/18 - (185*CF^4*G[1, 1, 1, zb])/6 - 
 (3*CA*CF^2*nf*G[1, 1, 1, zb])/2 - (13*CF^3*nf*G[1, 1, 1, zb])/3 + 
 (21*CA^2*CF^2*G[1, 1, 1, zb])/(8*(-1 + zb)) - 
 (3*CA*CF^3*G[1, 1, 1, zb])/(-1 + zb) - (33*CF^4*G[1, 1, 1, zb])/
  (2*(-1 + zb)) - (3*CA*CF^2*nf*G[1, 1, 1, zb])/(2*(-1 + zb)) - 
 (3*CF^3*nf*G[1, 1, 1, zb])/(-1 + zb) + (229*CA^2*CF^2*zb*G[1, 1, 1, zb])/
  72 - (175*CA*CF^3*zb*G[1, 1, 1, zb])/18 - (161*CF^4*zb*G[1, 1, 1, zb])/6 - 
 (3*CA*CF^2*nf*zb*G[1, 1, 1, zb])/2 - (7*CF^3*nf*zb*G[1, 1, 1, zb])/3 + 
 (319*CA^2*CF^2*zb^2*G[1, 1, 1, zb])/72 - (7*CA*CF^3*zb^2*G[1, 1, 1, zb])/
  18 - (203*CF^4*zb^2*G[1, 1, 1, zb])/6 - (3*CA*CF^2*nf*zb^2*G[1, 1, 1, zb])/
  2 - (13*CF^3*nf*zb^2*G[1, 1, 1, zb])/3 - (23*CA^2*CF^2*G[0, 0, 0, 0, zb])/
  3 - (145*CA*CF^3*G[0, 0, 0, 0, zb])/3 - (130*CF^4*G[0, 0, 0, 0, zb])/3 - 
 (23*CA^2*CF^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (145*CA*CF^3*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (130*CF^4*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (23*CA^2*CF^2*zb*G[0, 0, 0, 0, zb])/3 - (145*CA*CF^3*zb*G[0, 0, 0, 0, zb])/
  3 - (130*CF^4*zb*G[0, 0, 0, 0, zb])/3 - 
 (23*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb])/3 - 
 (145*CA*CF^3*zb^2*G[0, 0, 0, 0, zb])/3 - (130*CF^4*zb^2*G[0, 0, 0, 0, zb])/
  3 + (4*CA^2*CF^2*G[0, 0, 0, 1, zb])/3 + 39*CA*CF^3*G[0, 0, 0, 1, zb] + 
 (134*CF^4*G[0, 0, 0, 1, zb])/3 + (4*CA^2*CF^2*G[0, 0, 0, 1, zb])/
  (3*(-1 + zb)) + (39*CA*CF^3*G[0, 0, 0, 1, zb])/(-1 + zb) + 
 (134*CF^4*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (4*CA^2*CF^2*zb*G[0, 0, 0, 1, zb])/3 + 39*CA*CF^3*zb*G[0, 0, 0, 1, zb] + 
 (134*CF^4*zb*G[0, 0, 0, 1, zb])/3 + (4*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb])/3 + 
 39*CA*CF^3*zb^2*G[0, 0, 0, 1, zb] + (134*CF^4*zb^2*G[0, 0, 0, 1, zb])/3 + 
 (13*CA^2*CF^2*G[0, 0, 1, 0, zb])/3 + 37*CA*CF^3*G[0, 0, 1, 0, zb] + 
 (116*CF^4*G[0, 0, 1, 0, zb])/3 + (13*CA^2*CF^2*G[0, 0, 1, 0, zb])/
  (3*(-1 + zb)) + (37*CA*CF^3*G[0, 0, 1, 0, zb])/(-1 + zb) + 
 (116*CF^4*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (13*CA^2*CF^2*zb*G[0, 0, 1, 0, zb])/3 + 37*CA*CF^3*zb*G[0, 0, 1, 0, zb] + 
 (116*CF^4*zb*G[0, 0, 1, 0, zb])/3 + (13*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb])/
  3 + 37*CA*CF^3*zb^2*G[0, 0, 1, 0, zb] + (116*CF^4*zb^2*G[0, 0, 1, 0, zb])/
  3 - (CA^2*CF^2*G[0, 0, 1, 1, zb])/2 - (83*CA*CF^3*G[0, 0, 1, 1, zb])/3 - 
 (122*CF^4*G[0, 0, 1, 1, zb])/3 - (CA^2*CF^2*G[0, 0, 1, 1, zb])/
  (2*(-1 + zb)) - (83*CA*CF^3*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (122*CF^4*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (CA^2*CF^2*zb*G[0, 0, 1, 1, zb])/2 - (83*CA*CF^3*zb*G[0, 0, 1, 1, zb])/3 - 
 (122*CF^4*zb*G[0, 0, 1, 1, zb])/3 - (CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb])/2 - 
 (83*CA*CF^3*zb^2*G[0, 0, 1, 1, zb])/3 - (122*CF^4*zb^2*G[0, 0, 1, 1, zb])/
  3 + 7*CA^2*CF^2*G[0, 1, 0, 0, zb] + (106*CA*CF^3*G[0, 1, 0, 0, zb])/3 + 
 34*CF^4*G[0, 1, 0, 0, zb] + (7*CA^2*CF^2*G[0, 1, 0, 0, zb])/(-1 + zb) + 
 (106*CA*CF^3*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (34*CF^4*G[0, 1, 0, 0, zb])/(-1 + zb) + 7*CA^2*CF^2*zb*G[0, 1, 0, 0, zb] + 
 (106*CA*CF^3*zb*G[0, 1, 0, 0, zb])/3 + 34*CF^4*zb*G[0, 1, 0, 0, zb] + 
 7*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb] + (106*CA*CF^3*zb^2*G[0, 1, 0, 0, zb])/
  3 + 34*CF^4*zb^2*G[0, 1, 0, 0, zb] - (13*CA^2*CF^2*G[0, 1, 0, 1, zb])/6 - 
 (82*CA*CF^3*G[0, 1, 0, 1, zb])/3 - 36*CF^4*G[0, 1, 0, 1, zb] - 
 (13*CA^2*CF^2*G[0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
 (28*CA*CF^3*G[0, 1, 0, 1, zb])/(-1 + zb) - (36*CF^4*G[0, 1, 0, 1, zb])/
  (-1 + zb) - (13*CA^2*CF^2*zb*G[0, 1, 0, 1, zb])/6 - 
 (85*CA*CF^3*zb*G[0, 1, 0, 1, zb])/3 - 36*CF^4*zb*G[0, 1, 0, 1, zb] - 
 (13*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb])/6 - 
 (82*CA*CF^3*zb^2*G[0, 1, 0, 1, zb])/3 - 36*CF^4*zb^2*G[0, 1, 0, 1, zb] - 
 (29*CA^2*CF^2*G[0, 1, 1, 0, zb])/6 - 26*CA*CF^3*G[0, 1, 1, 0, zb] - 
 28*CF^4*G[0, 1, 1, 0, zb] - (29*CA^2*CF^2*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (82*CA*CF^3*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (28*CF^4*G[0, 1, 1, 0, zb])/(-1 + zb) - (29*CA^2*CF^2*zb*G[0, 1, 1, 0, zb])/
  6 - 28*CA*CF^3*zb*G[0, 1, 1, 0, zb] - 28*CF^4*zb*G[0, 1, 1, 0, zb] - 
 (29*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb])/6 - 
 26*CA*CF^3*zb^2*G[0, 1, 1, 0, zb] - 28*CF^4*zb^2*G[0, 1, 1, 0, zb] + 
 (23*CA^2*CF^2*G[0, 1, 1, 1, zb])/12 + (53*CA*CF^3*G[0, 1, 1, 1, zb])/3 + 
 31*CF^4*G[0, 1, 1, 1, zb] + (23*CA^2*CF^2*G[0, 1, 1, 1, zb])/
  (12*(-1 + zb)) + (59*CA*CF^3*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (31*CF^4*G[0, 1, 1, 1, zb])/(-1 + zb) + (23*CA^2*CF^2*zb*G[0, 1, 1, 1, zb])/
  12 + (62*CA*CF^3*zb*G[0, 1, 1, 1, zb])/3 + 31*CF^4*zb*G[0, 1, 1, 1, zb] + 
 (23*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb])/12 + 
 (53*CA*CF^3*zb^2*G[0, 1, 1, 1, zb])/3 + 31*CF^4*zb^2*G[0, 1, 1, 1, zb] + 
 12*CA^2*CF^2*G[1, 0, 0, 0, zb] + (136*CA*CF^3*G[1, 0, 0, 0, zb])/3 + 
 (116*CF^4*G[1, 0, 0, 0, zb])/3 + (12*CA^2*CF^2*G[1, 0, 0, 0, zb])/
  (-1 + zb) + (29*CA*CF^3*G[1, 0, 0, 0, zb])/(-1 + zb) + 
 (22*CF^4*G[1, 0, 0, 0, zb])/(-1 + zb) + 12*CA^2*CF^2*zb*G[1, 0, 0, 0, zb] + 
 (125*CA*CF^3*zb*G[1, 0, 0, 0, zb])/6 + (41*CF^4*zb*G[1, 0, 0, 0, zb])/3 + 
 12*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb] + (136*CA*CF^3*zb^2*G[1, 0, 0, 0, zb])/
  3 + (116*CF^4*zb^2*G[1, 0, 0, 0, zb])/3 - (11*CA^2*CF^2*G[1, 0, 0, 1, zb])/
  2 - (110*CA*CF^3*G[1, 0, 0, 1, zb])/3 - (122*CF^4*G[1, 0, 0, 1, zb])/3 - 
 (11*CA^2*CF^2*G[1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
 (25*CA*CF^3*G[1, 0, 0, 1, zb])/(-1 + zb) - (24*CF^4*G[1, 0, 0, 1, zb])/
  (-1 + zb) - (11*CA^2*CF^2*zb*G[1, 0, 0, 1, zb])/2 - 
 (115*CA*CF^3*zb*G[1, 0, 0, 1, zb])/6 - (47*CF^4*zb*G[1, 0, 0, 1, zb])/3 - 
 (11*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb])/2 - 
 (110*CA*CF^3*zb^2*G[1, 0, 0, 1, zb])/3 - (122*CF^4*zb^2*G[1, 0, 0, 1, zb])/
  3 - (15*CA^2*CF^2*G[1, 0, 1, 0, zb])/2 - (109*CA*CF^3*G[1, 0, 1, 0, zb])/
  3 - 36*CF^4*G[1, 0, 1, 0, zb] - (15*CA^2*CF^2*G[1, 0, 1, 0, zb])/
  (2*(-1 + zb)) - (24*CA*CF^3*G[1, 0, 1, 0, zb])/(-1 + zb) - 
 (20*CF^4*G[1, 0, 1, 0, zb])/(-1 + zb) - (15*CA^2*CF^2*zb*G[1, 0, 1, 0, zb])/
  2 - (107*CA*CF^3*zb*G[1, 0, 1, 0, zb])/6 - 12*CF^4*zb*G[1, 0, 1, 0, zb] - 
 (15*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb])/2 - 
 (109*CA*CF^3*zb^2*G[1, 0, 1, 0, zb])/3 - 36*CF^4*zb^2*G[1, 0, 1, 0, zb] + 
 (13*CA^2*CF^2*G[1, 0, 1, 1, zb])/4 + (82*CA*CF^3*G[1, 0, 1, 1, zb])/3 + 
 39*CF^4*G[1, 0, 1, 1, zb] + (13*CA^2*CF^2*G[1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
 (19*CA*CF^3*G[1, 0, 1, 1, zb])/(-1 + zb) + (23*CF^4*G[1, 0, 1, 1, zb])/
  (-1 + zb) + (13*CA^2*CF^2*zb*G[1, 0, 1, 1, zb])/4 + 
 (89*CA*CF^3*zb*G[1, 0, 1, 1, zb])/6 + 15*CF^4*zb*G[1, 0, 1, 1, zb] + 
 (13*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb])/4 + 
 (82*CA*CF^3*zb^2*G[1, 0, 1, 1, zb])/3 + 39*CF^4*zb^2*G[1, 0, 1, 1, zb] - 
 (21*CA^2*CF^2*G[1, 1, 0, 0, zb])/2 - (106*CA*CF^3*G[1, 1, 0, 0, zb])/3 - 
 (88*CF^4*G[1, 1, 0, 0, zb])/3 - (21*CA^2*CF^2*G[1, 1, 0, 0, zb])/
  (2*(-1 + zb)) - (21*CA*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) - 
 (12*CF^4*G[1, 1, 0, 0, zb])/(-1 + zb) - (21*CA^2*CF^2*zb*G[1, 1, 0, 0, zb])/
  2 - (83*CA*CF^3*zb*G[1, 1, 0, 0, zb])/6 - (10*CF^4*zb*G[1, 1, 0, 0, zb])/
  3 - (21*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb])/2 - 
 (106*CA*CF^3*zb^2*G[1, 1, 0, 0, zb])/3 - (88*CF^4*zb^2*G[1, 1, 0, 0, zb])/
  3 + (21*CA^2*CF^2*G[1, 1, 0, 1, zb])/4 + (83*CA*CF^3*G[1, 1, 0, 1, zb])/3 + 
 (97*CF^4*G[1, 1, 0, 1, zb])/3 + (21*CA^2*CF^2*G[1, 1, 0, 1, zb])/
  (4*(-1 + zb)) + (18*CA*CF^3*G[1, 1, 0, 1, zb])/(-1 + zb) + 
 (15*CF^4*G[1, 1, 0, 1, zb])/(-1 + zb) + (21*CA^2*CF^2*zb*G[1, 1, 0, 1, zb])/
  4 + (79*CA*CF^3*zb*G[1, 1, 0, 1, zb])/6 + (19*CF^4*zb*G[1, 1, 0, 1, zb])/
  3 + (21*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb])/4 + 
 (83*CA*CF^3*zb^2*G[1, 1, 0, 1, zb])/3 + (97*CF^4*zb^2*G[1, 1, 0, 1, zb])/3 + 
 (27*CA^2*CF^2*G[1, 1, 1, 0, zb])/4 + (85*CA*CF^3*G[1, 1, 1, 0, zb])/3 + 
 25*CF^4*G[1, 1, 1, 0, zb] + (27*CA^2*CF^2*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
 (18*CA*CF^3*G[1, 1, 1, 0, zb])/(-1 + zb) + (9*CF^4*G[1, 1, 1, 0, zb])/
  (-1 + zb) + (27*CA^2*CF^2*zb*G[1, 1, 1, 0, zb])/4 + 
 (77*CA*CF^3*zb*G[1, 1, 1, 0, zb])/6 + CF^4*zb*G[1, 1, 1, 0, zb] + 
 (27*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb])/4 + 
 (85*CA*CF^3*zb^2*G[1, 1, 1, 0, zb])/3 + 25*CF^4*zb^2*G[1, 1, 1, 0, zb] - 
 (27*CA^2*CF^2*G[1, 1, 1, 1, zb])/8 - (119*CA*CF^3*G[1, 1, 1, 1, zb])/6 - 
 (59*CF^4*G[1, 1, 1, 1, zb])/2 - (27*CA^2*CF^2*G[1, 1, 1, 1, zb])/
  (8*(-1 + zb)) - (27*CA*CF^3*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (27*CF^4*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (27*CA^2*CF^2*zb*G[1, 1, 1, 1, zb])/8 - (31*CA*CF^3*zb*G[1, 1, 1, 1, zb])/
  3 - (11*CF^4*zb*G[1, 1, 1, 1, zb])/2 - 
 (27*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb])/8 - 
 (119*CA*CF^3*zb^2*G[1, 1, 1, 1, zb])/6 - (59*CF^4*zb^2*G[1, 1, 1, 1, zb])/
  2 - (4*CF^4*G[2, 1, 0, 0, zb])/3 + (4*CF^4*G[2, 1, 0, 0, zb])/
  (3*(-1 + zb)) + (8*CF^4*zb*G[2, 1, 0, 0, zb])/3 - 
 (4*CF^4*zb^2*G[2, 1, 0, 0, zb])/3 + (4*CF^4*G[2, 1, 0, 1, zb])/3 - 
 (4*CF^4*G[2, 1, 0, 1, zb])/(3*(-1 + zb)) - (8*CF^4*zb*G[2, 1, 0, 1, zb])/3 + 
 (4*CF^4*zb^2*G[2, 1, 0, 1, zb])/3 + 2*CF^4*G[2, 1, 1, 0, zb] - 
 (2*CF^4*G[2, 1, 1, 0, zb])/(-1 + zb) - 4*CF^4*zb*G[2, 1, 1, 0, zb] + 
 2*CF^4*zb^2*G[2, 1, 1, 0, zb] - 2*CF^4*G[2, 1, 1, 1, zb] + 
 (2*CF^4*G[2, 1, 1, 1, zb])/(-1 + zb) + 4*CF^4*zb*G[2, 1, 1, 1, zb] - 
 2*CF^4*zb^2*G[2, 1, 1, 1, zb] + (631*CA^2*CF^2*Log[Q2dmu2])/432 - 
 (3473*CA*CF^3*Log[Q2dmu2])/432 + (2203*CF^4*Log[Q2dmu2])/108 - 
 (17*CA*CF^2*nf*Log[Q2dmu2])/36 + (161*CF^3*nf*Log[Q2dmu2])/36 + 
 (2*CF^2*nf^2*Log[Q2dmu2])/9 + (299*CA^2*CF^2*Pi^2*Log[Q2dmu2])/288 - 
 (CA*CF^3*Pi^2*Log[Q2dmu2])/12 - (367*CF^4*Pi^2*Log[Q2dmu2])/72 - 
 (CA*CF^2*nf*Pi^2*Log[Q2dmu2])/8 - (17*CF^3*nf*Pi^2*Log[Q2dmu2])/36 + 
 (631*CA^2*CF^2*Log[Q2dmu2])/(432*(-1 + zb)) - 
 (3473*CA*CF^3*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (2203*CF^4*Log[Q2dmu2])/(108*(-1 + zb)) - (17*CA*CF^2*nf*Log[Q2dmu2])/
  (36*(-1 + zb)) + (161*CF^3*nf*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (2*CF^2*nf^2*Log[Q2dmu2])/(9*(-1 + zb)) + (299*CA^2*CF^2*Pi^2*Log[Q2dmu2])/
  (288*(-1 + zb)) - (CA*CF^3*Pi^2*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (367*CF^4*Pi^2*Log[Q2dmu2])/(72*(-1 + zb)) - (CA*CF^2*nf*Pi^2*Log[Q2dmu2])/
  (8*(-1 + zb)) - (17*CF^3*nf*Pi^2*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (811*CA^2*CF^2*zb*Log[Q2dmu2])/432 + (703*CA*CF^3*zb*Log[Q2dmu2])/432 + 
 (4219*CF^4*zb*Log[Q2dmu2])/108 - (17*CA*CF^2*nf*zb*Log[Q2dmu2])/36 + 
 (185*CF^3*nf*zb*Log[Q2dmu2])/36 + (2*CF^2*nf^2*zb*Log[Q2dmu2])/9 + 
 (299*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2])/288 + (13*CA*CF^3*Pi^2*zb*Log[Q2dmu2])/
  12 - (463*CF^4*Pi^2*zb*Log[Q2dmu2])/72 - (CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/
  8 - (17*CF^3*nf*Pi^2*zb*Log[Q2dmu2])/36 + (527*CA^2*CF^2*zb^2*Log[Q2dmu2])/
  216 - (553*CA*CF^3*zb^2*Log[Q2dmu2])/216 + (2275*CF^4*zb^2*Log[Q2dmu2])/
  108 - (2*CA*CF^2*nf*zb^2*Log[Q2dmu2])/9 + (79*CF^3*nf*zb^2*Log[Q2dmu2])/
  18 + (2*CF^2*nf^2*zb^2*Log[Q2dmu2])/9 + 
 (299*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2])/288 - (CA*CF^3*Pi^2*zb^2*Log[Q2dmu2])/
  12 - (367*CF^4*Pi^2*zb^2*Log[Q2dmu2])/72 - 
 (CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/8 - (17*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2])/
  36 + (265*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/72 - 
 (325*CA*CF^3*G[0, zb]*Log[Q2dmu2])/72 - (130*CF^4*G[0, zb]*Log[Q2dmu2])/9 - 
 (19*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/18 - (23*CF^3*nf*G[0, zb]*Log[Q2dmu2])/
  9 - (CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (37*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/48 + 
 2*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2] + (23*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/
  4 + (265*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (325*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (130*CF^4*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (19*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (23*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (37*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
 (2*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (23*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (235*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2])/72 - 
 (1021*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2])/72 - 
 (298*CF^4*zb*G[0, zb]*Log[Q2dmu2])/9 - 
 (19*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/18 - 
 (29*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/9 - (CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/
  9 - (37*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/48 + 
 2*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2] + 
 (23*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/4 + 
 (14*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (239*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/36 - 
 (493*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/36 - 
 (19*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/18 - 
 (23*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (37*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/48 + 
 2*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2] + 
 (23*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 - 
 (37*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/24 - (7*CA*CF^3*G[1, zb]*Log[Q2dmu2])/
  3 + (511*CF^4*G[1, zb]*Log[Q2dmu2])/24 + 
 (5*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/12 + (23*CF^3*nf*G[1, zb]*Log[Q2dmu2])/
  6 + (CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/6 + 
 (31*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/32 - 
 (35*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/24 - 
 (119*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/24 - 
 (37*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (7*CA*CF^3*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (511*CF^4*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (5*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (23*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (31*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
 (21*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (29*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (11*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
 (29*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2])/6 + (959*CF^4*zb*G[1, zb]*Log[Q2dmu2])/
  24 + (5*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/12 + 
 (9*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/2 + (CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/
  6 + (31*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/32 - 
 (77*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/24 - 
 (71*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/24 - 
 (CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/6 + 
 (CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/24 + 
 (493*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/24 + 
 (5*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/12 + 
 (23*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/6 + 
 (CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/6 + 
 (31*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 - 
 (35*CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/24 - 
 (119*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/24 - 
 (13*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
 (55*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/6 + 16*CF^4*G[0, 0, zb]*Log[Q2dmu2] + 
 2*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2] + 2*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2] - 
 (13*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (55*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (16*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (2*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (2*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (13*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 + 
 (109*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/6 + 
 26*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2] + 2*CA*CF^2*nf*zb*G[0, 0, zb]*
  Log[Q2dmu2] + 2*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2] - 
 (13*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
 (55*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/6 + 
 16*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2] + 2*CA*CF^2*nf*zb^2*G[0, 0, zb]*
  Log[Q2dmu2] + 2*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2] + 
 (11*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (11*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/2 - (59*CF^4*G[0, 1, zb]*Log[Q2dmu2])/
  3 - (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (8*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/3 + 
 (11*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (11*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (59*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (8*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (11*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (25*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/2 - 
 (89*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (5*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (8*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + 
 (11*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (11*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/2 - 
 (59*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (5*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (8*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
 (31*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
 (55*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/6 - (59*CF^4*G[1, 0, zb]*Log[Q2dmu2])/
  3 - 2*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2] - 
 (8*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/3 + 
 (3*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (17*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (11*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (10*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
 (47*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
 (109*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2])/6 - 2*CA*CF^2*nf*zb*G[1, 0, zb]*
  Log[Q2dmu2] - (5*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 
 (49*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
 (23*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
 (59*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 2*CA*CF^2*nf*zb^2*G[1, 0, zb]*
  Log[Q2dmu2] - (8*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
 (53*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/24 + 
 (11*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/3 + (151*CF^4*G[1, 1, zb]*Log[Q2dmu2])/
  6 + (3*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/2 + 
 (11*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/3 - 
 (21*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (3*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (33*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (3*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (3*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (71*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 + 
 (49*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/6 + 
 (71*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
 (3*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 
 (8*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
 (89*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/24 + 
 (13*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 
 (151*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 
 (3*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
 (11*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
 12*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 29*CA*CF^3*G[0, 0, 0, zb]*
  Log[Q2dmu2] - 22*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2] - 
 (12*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (29*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (22*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 12*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 29*CA*CF^3*zb*G[0, 0, 0, zb]*
  Log[Q2dmu2] - 22*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
 12*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
 29*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 22*CF^4*zb^2*G[0, 0, 0, zb]*
  Log[Q2dmu2] + (11*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 25*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2] + 24*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2] + 
 (11*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (25*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (24*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (11*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 25*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 24*CF^4*zb*G[0, 0, 1, zb]*
  Log[Q2dmu2] + (11*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 25*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 24*CF^4*zb^2*G[0, 0, 1, zb]*
  Log[Q2dmu2] + (15*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 24*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2] + 20*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2] + 
 (15*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (24*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (20*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (15*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 24*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 20*CF^4*zb*G[0, 1, 0, zb]*
  Log[Q2dmu2] + (15*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 24*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 20*CF^4*zb^2*G[0, 1, 0, zb]*
  Log[Q2dmu2] - (13*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 19*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2] - 23*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2] - 
 (13*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (19*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (23*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (13*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 19*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 23*CF^4*zb*G[0, 1, 1, zb]*
  Log[Q2dmu2] - (13*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 19*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 23*CF^4*zb^2*G[0, 1, 1, zb]*
  Log[Q2dmu2] + (21*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 30*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2] + 22*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2] + 
 (21*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (21*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (12*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (21*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (33*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 7*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
 (21*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 30*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 22*CF^4*zb^2*G[1, 0, 0, zb]*
  Log[Q2dmu2] - (21*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 25*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2] - 25*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2] - 
 (21*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (18*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (15*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (21*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (29*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 10*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
 (21*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 25*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 25*CF^4*zb^2*G[1, 0, 1, zb]*
  Log[Q2dmu2] - (27*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 25*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2] - 21*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2] - 
 (27*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (18*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (9*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (27*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (29*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 3*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
 (27*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 25*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 21*CF^4*zb^2*G[1, 1, 0, zb]*
  Log[Q2dmu2] + (27*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (37*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (51*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (27*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (27*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (27*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (27*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 11*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
 (15*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (27*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (37*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (51*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (37*CA^2*CF^2*Log[Q2dmu2]^2)/48 + (7*CA*CF^3*Log[Q2dmu2]^2)/6 - 
 (511*CF^4*Log[Q2dmu2]^2)/48 - (5*CA*CF^2*nf*Log[Q2dmu2]^2)/24 - 
 (23*CF^3*nf*Log[Q2dmu2]^2)/12 - (CF^2*nf^2*Log[Q2dmu2]^2)/12 - 
 (31*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/64 + (21*CA*CF^3*Pi^2*Log[Q2dmu2]^2)/16 + 
 (29*CF^4*Pi^2*Log[Q2dmu2]^2)/16 + (37*CA^2*CF^2*Log[Q2dmu2]^2)/
  (48*(-1 + zb)) + (7*CA*CF^3*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
 (511*CF^4*Log[Q2dmu2]^2)/(48*(-1 + zb)) - (5*CA*CF^2*nf*Log[Q2dmu2]^2)/
  (24*(-1 + zb)) - (23*CF^3*nf*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (CF^2*nf^2*Log[Q2dmu2]^2)/(12*(-1 + zb)) - (31*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/
  (64*(-1 + zb)) + (21*CA*CF^3*Pi^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (29*CF^4*Pi^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (37*CA^2*CF^2*zb*Log[Q2dmu2]^2)/48 - (CA*CF^3*zb*Log[Q2dmu2]^2)/3 - 
 (655*CF^4*zb*Log[Q2dmu2]^2)/48 - (5*CA*CF^2*nf*zb*Log[Q2dmu2]^2)/24 - 
 (23*CF^3*nf*zb*Log[Q2dmu2]^2)/12 - (CF^2*nf^2*zb*Log[Q2dmu2]^2)/12 - 
 (31*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/64 + (21*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/
  16 + (29*CF^4*Pi^2*zb*Log[Q2dmu2]^2)/16 + (5*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/
  24 + (11*CA*CF^3*zb^2*Log[Q2dmu2]^2)/48 - (493*CF^4*zb^2*Log[Q2dmu2]^2)/
  48 - (5*CA*CF^2*nf*zb^2*Log[Q2dmu2]^2)/24 - (23*CF^3*nf*zb^2*Log[Q2dmu2]^2)/
  12 - (CF^2*nf^2*zb^2*Log[Q2dmu2]^2)/12 - 
 (31*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/64 + 
 (21*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/16 + (29*CF^4*Pi^2*zb^2*Log[Q2dmu2]^2)/
  16 - (3*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 
 (17*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/4 + (11*CF^4*G[0, zb]*Log[Q2dmu2]^2)/2 + 
 CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2 + CF^3*nf*G[0, zb]*Log[Q2dmu2]^2 - 
 (3*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (17*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (11*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (3*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
 (23*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
 (17*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + CA*CF^2*nf*zb*G[0, zb]*
  Log[Q2dmu2]^2 + CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2 - 
 (3*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 
 (17*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
 (11*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 + CA*CF^2*nf*zb^2*G[0, zb]*
  Log[Q2dmu2]^2 + CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2 + 
 (21*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (3*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/2 - (33*CF^4*G[1, zb]*Log[Q2dmu2]^2)/4 - 
 (3*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/4 - (3*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/
  2 + (21*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (3*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (33*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (3*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (3*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (21*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 3*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2 - (45*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/
  4 - (3*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
 (3*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/2 + 
 (21*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (3*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/2 - 
 (33*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
 (3*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
 (3*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/2 - 
 (21*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (21*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 6*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2 - (21*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/
  (4*(-1 + zb)) - (21*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (6*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (21*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (21*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 6*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
 (21*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (21*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 6*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
 (21*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 9*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2 + (15*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/
  2 + (21*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (9*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (15*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (21*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 9*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
 (15*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (21*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 9*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
 (15*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (27*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (21*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (15*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (27*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (9*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (9*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (27*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (33*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 3*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
 (27*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (21*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (15*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
 (27*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (33*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (39*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (27*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (27*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (27*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (27*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 6*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2 - 
 (21*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (27*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (33*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (39*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - (7*CA^2*CF^2*Log[Q2dmu2]^3)/
  16 + (CA*CF^3*Log[Q2dmu2]^3)/2 + (11*CF^4*Log[Q2dmu2]^3)/4 + 
 (CA*CF^2*nf*Log[Q2dmu2]^3)/4 + (CF^3*nf*Log[Q2dmu2]^3)/2 - 
 (7*CA^2*CF^2*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (CA*CF^3*Log[Q2dmu2]^3)/(2*(-1 + zb)) + (11*CF^4*Log[Q2dmu2]^3)/
  (4*(-1 + zb)) + (CA*CF^2*nf*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (CF^3*nf*Log[Q2dmu2]^3)/(2*(-1 + zb)) - (7*CA^2*CF^2*zb*Log[Q2dmu2]^3)/16 + 
 (CA*CF^3*zb*Log[Q2dmu2]^3)/2 + (11*CF^4*zb*Log[Q2dmu2]^3)/4 + 
 (CA*CF^2*nf*zb*Log[Q2dmu2]^3)/4 + (CF^3*nf*zb*Log[Q2dmu2]^3)/2 - 
 (7*CA^2*CF^2*zb^2*Log[Q2dmu2]^3)/16 + (CA*CF^3*zb^2*Log[Q2dmu2]^3)/2 + 
 (11*CF^4*zb^2*Log[Q2dmu2]^3)/4 + (CA*CF^2*nf*zb^2*Log[Q2dmu2]^3)/4 + 
 (CF^3*nf*zb^2*Log[Q2dmu2]^3)/2 - (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
 3*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3 - (3*CF^4*G[0, zb]*Log[Q2dmu2]^3)/2 - 
 (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (3*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (3*CF^4*G[0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
 (9*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 - 
 3*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3 - (3*CF^4*zb*G[0, zb]*Log[Q2dmu2]^3)/2 - 
 (9*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
 3*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3 - (3*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/
  2 + (9*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/4 + (9*CF^4*G[1, zb]*Log[Q2dmu2]^3)/4 + 
 (9*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (9*CF^4*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (9*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + (9*CF^4*zb*G[1, zb]*Log[Q2dmu2]^3)/
  4 + (9*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
 (9*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 - (9*CA^2*CF^2*Log[Q2dmu2]^4)/64 - 
 (9*CA*CF^3*Log[Q2dmu2]^4)/16 - (9*CF^4*Log[Q2dmu2]^4)/16 - 
 (9*CA^2*CF^2*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
 (9*CA*CF^3*Log[Q2dmu2]^4)/(16*(-1 + zb)) - (9*CF^4*Log[Q2dmu2]^4)/
  (16*(-1 + zb)) - (9*CA^2*CF^2*zb*Log[Q2dmu2]^4)/64 - 
 (9*CA*CF^3*zb*Log[Q2dmu2]^4)/16 - (9*CF^4*zb*Log[Q2dmu2]^4)/16 - 
 (9*CA^2*CF^2*zb^2*Log[Q2dmu2]^4)/64 - (9*CA*CF^3*zb^2*Log[Q2dmu2]^4)/16 - 
 (9*CF^4*zb^2*Log[Q2dmu2]^4)/16 + 
 ((7*CA^2*CF^2)/72 - (CA*CF^3)/9 - (11*CF^4)/18 - (CA*CF^2*nf)/18 - 
   (CF^3*nf)/9 + (7*CA^2*CF^2)/(72*(-1 + zb)) - (CA*CF^3)/(9*(-1 + zb)) - 
   (11*CF^4)/(18*(-1 + zb)) - (CA*CF^2*nf)/(18*(-1 + zb)) - 
   (CF^3*nf)/(9*(-1 + zb)) + (7*CA^2*CF^2*zb)/72 - (CA*CF^3*zb)/9 - 
   (11*CF^4*zb)/18 - (CA*CF^2*nf*zb)/18 - (CF^3*nf*zb)/9 + 
   (7*CA^2*CF^2*zb^2)/72 - (CA*CF^3*zb^2)/9 - (11*CF^4*zb^2)/18 - 
   (CA*CF^2*nf*zb^2)/18 - (CF^3*nf*zb^2)/9 + (CA^2*CF^2*G[0, zb])/4 + 
   (2*CA*CF^3*G[0, zb])/3 + (CF^4*G[0, zb])/3 + 
   (CA^2*CF^2*G[0, zb])/(4*(-1 + zb)) + (2*CA*CF^3*G[0, zb])/(3*(-1 + zb)) + 
   (CF^4*G[0, zb])/(3*(-1 + zb)) + (CA^2*CF^2*zb*G[0, zb])/4 + 
   (2*CA*CF^3*zb*G[0, zb])/3 + (CF^4*zb*G[0, zb])/3 + 
   (CA^2*CF^2*zb^2*G[0, zb])/4 + (2*CA*CF^3*zb^2*G[0, zb])/3 + 
   (CF^4*zb^2*G[0, zb])/3 - (CA^2*CF^2*G[1, zb])/8 - (CA*CF^3*G[1, zb])/2 - 
   (CF^4*G[1, zb])/2 - (CA^2*CF^2*G[1, zb])/(8*(-1 + zb)) - 
   (CA*CF^3*G[1, zb])/(2*(-1 + zb)) - (CF^4*G[1, zb])/(2*(-1 + zb)) - 
   (CA^2*CF^2*zb*G[1, zb])/8 - (CA*CF^3*zb*G[1, zb])/2 - 
   (CF^4*zb*G[1, zb])/2 - (CA^2*CF^2*zb^2*G[1, zb])/8 - 
   (CA*CF^3*zb^2*G[1, zb])/2 - (CF^4*zb^2*G[1, zb])/2 + 
   (CA^2*CF^2*Log[Q2dmu2])/8 + (CA*CF^3*Log[Q2dmu2])/2 + 
   (CF^4*Log[Q2dmu2])/2 + (CA^2*CF^2*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (CA*CF^3*Log[Q2dmu2])/(2*(-1 + zb)) + (CF^4*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CA^2*CF^2*zb*Log[Q2dmu2])/8 + (CA*CF^3*zb*Log[Q2dmu2])/2 + 
   (CF^4*zb*Log[Q2dmu2])/2 + (CA^2*CF^2*zb^2*Log[Q2dmu2])/8 + 
   (CA*CF^3*zb^2*Log[Q2dmu2])/2 + (CF^4*zb^2*Log[Q2dmu2])/2)/ep^3 + 
 ((37*CA^2*CF^2)/216 + (7*CA*CF^3)/27 - (511*CF^4)/216 - (5*CA*CF^2*nf)/108 - 
   (23*CF^3*nf)/54 - (CF^2*nf^2)/54 - (31*CA^2*CF^2*Pi^2)/288 + 
   (7*CA*CF^3*Pi^2)/24 + (29*CF^4*Pi^2)/72 + (37*CA^2*CF^2)/(216*(-1 + zb)) + 
   (7*CA*CF^3)/(27*(-1 + zb)) - (511*CF^4)/(216*(-1 + zb)) - 
   (5*CA*CF^2*nf)/(108*(-1 + zb)) - (23*CF^3*nf)/(54*(-1 + zb)) - 
   (CF^2*nf^2)/(54*(-1 + zb)) - (31*CA^2*CF^2*Pi^2)/(288*(-1 + zb)) + 
   (7*CA*CF^3*Pi^2)/(24*(-1 + zb)) + (29*CF^4*Pi^2)/(72*(-1 + zb)) + 
   (37*CA^2*CF^2*zb)/216 - (2*CA*CF^3*zb)/27 - (655*CF^4*zb)/216 - 
   (5*CA*CF^2*nf*zb)/108 - (23*CF^3*nf*zb)/54 - (CF^2*nf^2*zb)/54 - 
   (31*CA^2*CF^2*Pi^2*zb)/288 + (7*CA*CF^3*Pi^2*zb)/24 + 
   (29*CF^4*Pi^2*zb)/72 + (5*CA^2*CF^2*zb^2)/108 + (11*CA*CF^3*zb^2)/216 - 
   (493*CF^4*zb^2)/216 - (5*CA*CF^2*nf*zb^2)/108 - (23*CF^3*nf*zb^2)/54 - 
   (CF^2*nf^2*zb^2)/54 - (31*CA^2*CF^2*Pi^2*zb^2)/288 + 
   (7*CA*CF^3*Pi^2*zb^2)/24 + (29*CF^4*Pi^2*zb^2)/72 - 
   (CA^2*CF^2*G[0, zb])/3 + (17*CA*CF^3*G[0, zb])/18 + (11*CF^4*G[0, zb])/9 + 
   (2*CA*CF^2*nf*G[0, zb])/9 + (2*CF^3*nf*G[0, zb])/9 - 
   (CA^2*CF^2*G[0, zb])/(3*(-1 + zb)) + (17*CA*CF^3*G[0, zb])/
    (18*(-1 + zb)) + (11*CF^4*G[0, zb])/(9*(-1 + zb)) + 
   (2*CA*CF^2*nf*G[0, zb])/(9*(-1 + zb)) + (2*CF^3*nf*G[0, zb])/
    (9*(-1 + zb)) - (CA^2*CF^2*zb*G[0, zb])/3 + (23*CA*CF^3*zb*G[0, zb])/18 + 
   (17*CF^4*zb*G[0, zb])/9 + (2*CA*CF^2*nf*zb*G[0, zb])/9 + 
   (2*CF^3*nf*zb*G[0, zb])/9 - (CA^2*CF^2*zb^2*G[0, zb])/3 + 
   (17*CA*CF^3*zb^2*G[0, zb])/18 + (11*CF^4*zb^2*G[0, zb])/9 + 
   (2*CA*CF^2*nf*zb^2*G[0, zb])/9 + (2*CF^3*nf*zb^2*G[0, zb])/9 + 
   (7*CA^2*CF^2*G[1, zb])/24 - (CA*CF^3*G[1, zb])/3 - (11*CF^4*G[1, zb])/6 - 
   (CA*CF^2*nf*G[1, zb])/6 - (CF^3*nf*G[1, zb])/3 + 
   (7*CA^2*CF^2*G[1, zb])/(24*(-1 + zb)) - (CA*CF^3*G[1, zb])/(3*(-1 + zb)) - 
   (11*CF^4*G[1, zb])/(6*(-1 + zb)) - (CA*CF^2*nf*G[1, zb])/(6*(-1 + zb)) - 
   (CF^3*nf*G[1, zb])/(3*(-1 + zb)) + (7*CA^2*CF^2*zb*G[1, zb])/24 - 
   (2*CA*CF^3*zb*G[1, zb])/3 - (5*CF^4*zb*G[1, zb])/2 - 
   (CA*CF^2*nf*zb*G[1, zb])/6 - (CF^3*nf*zb*G[1, zb])/3 + 
   (7*CA^2*CF^2*zb^2*G[1, zb])/24 - (CA*CF^3*zb^2*G[1, zb])/3 - 
   (11*CF^4*zb^2*G[1, zb])/6 - (CA*CF^2*nf*zb^2*G[1, zb])/6 - 
   (CF^3*nf*zb^2*G[1, zb])/3 - (7*CA^2*CF^2*G[0, 0, zb])/6 - 
   (7*CA*CF^3*G[0, 0, zb])/3 - (4*CF^4*G[0, 0, zb])/3 - 
   (7*CA^2*CF^2*G[0, 0, zb])/(6*(-1 + zb)) - (7*CA*CF^3*G[0, 0, zb])/
    (3*(-1 + zb)) - (4*CF^4*G[0, 0, zb])/(3*(-1 + zb)) - 
   (7*CA^2*CF^2*zb*G[0, 0, zb])/6 - (7*CA*CF^3*zb*G[0, 0, zb])/3 - 
   (4*CF^4*zb*G[0, 0, zb])/3 - (7*CA^2*CF^2*zb^2*G[0, 0, zb])/6 - 
   (7*CA*CF^3*zb^2*G[0, 0, zb])/3 - (4*CF^4*zb^2*G[0, 0, zb])/3 + 
   (7*CA^2*CF^2*G[0, 1, zb])/12 + 2*CA*CF^3*G[0, 1, zb] + 
   (5*CF^4*G[0, 1, zb])/3 + (7*CA^2*CF^2*G[0, 1, zb])/(12*(-1 + zb)) + 
   (2*CA*CF^3*G[0, 1, zb])/(-1 + zb) + (5*CF^4*G[0, 1, zb])/(3*(-1 + zb)) + 
   (7*CA^2*CF^2*zb*G[0, 1, zb])/12 + 2*CA*CF^3*zb*G[0, 1, zb] + 
   (5*CF^4*zb*G[0, 1, zb])/3 + (7*CA^2*CF^2*zb^2*G[0, 1, zb])/12 + 
   2*CA*CF^3*zb^2*G[0, 1, zb] + (5*CF^4*zb^2*G[0, 1, zb])/3 + 
   (3*CA^2*CF^2*G[1, 0, zb])/4 + (7*CA*CF^3*G[1, 0, zb])/3 + 
   (5*CF^4*G[1, 0, zb])/3 + (3*CA^2*CF^2*G[1, 0, zb])/(4*(-1 + zb)) + 
   (2*CA*CF^3*G[1, 0, zb])/(-1 + zb) + (CF^4*G[1, 0, zb])/(-1 + zb) + 
   (3*CA^2*CF^2*zb*G[1, 0, zb])/4 + (11*CA*CF^3*zb*G[1, 0, zb])/6 + 
   (2*CF^4*zb*G[1, 0, zb])/3 + (3*CA^2*CF^2*zb^2*G[1, 0, zb])/4 + 
   (7*CA*CF^3*zb^2*G[1, 0, zb])/3 + (5*CF^4*zb^2*G[1, 0, zb])/3 - 
   (3*CA^2*CF^2*G[1, 1, zb])/8 - (11*CA*CF^3*G[1, 1, zb])/6 - 
   (13*CF^4*G[1, 1, zb])/6 - (3*CA^2*CF^2*G[1, 1, zb])/(8*(-1 + zb)) - 
   (3*CA*CF^3*G[1, 1, zb])/(2*(-1 + zb)) - (3*CF^4*G[1, 1, zb])/
    (2*(-1 + zb)) - (3*CA^2*CF^2*zb*G[1, 1, zb])/8 - 
   (4*CA*CF^3*zb*G[1, 1, zb])/3 - (7*CF^4*zb*G[1, 1, zb])/6 - 
   (3*CA^2*CF^2*zb^2*G[1, 1, zb])/8 - (11*CA*CF^3*zb^2*G[1, 1, zb])/6 - 
   (13*CF^4*zb^2*G[1, 1, zb])/6 - (7*CA^2*CF^2*Log[Q2dmu2])/24 + 
   (CA*CF^3*Log[Q2dmu2])/3 + (11*CF^4*Log[Q2dmu2])/6 + 
   (CA*CF^2*nf*Log[Q2dmu2])/6 + (CF^3*nf*Log[Q2dmu2])/3 - 
   (7*CA^2*CF^2*Log[Q2dmu2])/(24*(-1 + zb)) + (CA*CF^3*Log[Q2dmu2])/
    (3*(-1 + zb)) + (11*CF^4*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (CA*CF^2*nf*Log[Q2dmu2])/(6*(-1 + zb)) + (CF^3*nf*Log[Q2dmu2])/
    (3*(-1 + zb)) - (7*CA^2*CF^2*zb*Log[Q2dmu2])/24 + 
   (CA*CF^3*zb*Log[Q2dmu2])/3 + (11*CF^4*zb*Log[Q2dmu2])/6 + 
   (CA*CF^2*nf*zb*Log[Q2dmu2])/6 + (CF^3*nf*zb*Log[Q2dmu2])/3 - 
   (7*CA^2*CF^2*zb^2*Log[Q2dmu2])/24 + (CA*CF^3*zb^2*Log[Q2dmu2])/3 + 
   (11*CF^4*zb^2*Log[Q2dmu2])/6 + (CA*CF^2*nf*zb^2*Log[Q2dmu2])/6 + 
   (CF^3*nf*zb^2*Log[Q2dmu2])/3 - (3*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/4 - 
   2*CA*CF^3*G[0, zb]*Log[Q2dmu2] - CF^4*G[0, zb]*Log[Q2dmu2] - 
   (3*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - (CF^4*G[0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (3*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   2*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2] - CF^4*zb*G[0, zb]*Log[Q2dmu2] - 
   (3*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 - 2*CA*CF^3*zb^2*G[0, zb]*
    Log[Q2dmu2] - CF^4*zb^2*G[0, zb]*Log[Q2dmu2] + 
   (3*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/8 + (3*CA*CF^3*G[1, zb]*Log[Q2dmu2])/
    2 + (3*CF^4*G[1, zb]*Log[Q2dmu2])/2 + (3*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (3*CA*CF^3*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF^4*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (3*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2])/2 + (3*CF^4*zb*G[1, zb]*Log[Q2dmu2])/
    2 + (3*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (3*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/2 + 
   (3*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/2 - (3*CA^2*CF^2*Log[Q2dmu2]^2)/16 - 
   (3*CA*CF^3*Log[Q2dmu2]^2)/4 - (3*CF^4*Log[Q2dmu2]^2)/4 - 
   (3*CA^2*CF^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) - (3*CA*CF^3*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (3*CF^4*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CA^2*CF^2*zb*Log[Q2dmu2]^2)/16 - (3*CA*CF^3*zb*Log[Q2dmu2]^2)/4 - 
   (3*CF^4*zb*Log[Q2dmu2]^2)/4 - (3*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/16 - 
   (3*CA*CF^3*zb^2*Log[Q2dmu2]^2)/4 - (3*CF^4*zb^2*Log[Q2dmu2]^2)/4)/ep^2 - 
 (173*CA^2*CF^2*Zeta[3])/72 + (23*CA*CF^3*Zeta[3])/9 + 
 (233*CF^4*Zeta[3])/18 + (CA*CF^2*nf*Zeta[3])/2 + (13*CF^3*nf*Zeta[3])/9 - 
 (173*CA^2*CF^2*Zeta[3])/(72*(-1 + zb)) + (23*CA*CF^3*Zeta[3])/
  (9*(-1 + zb)) + (233*CF^4*Zeta[3])/(18*(-1 + zb)) + 
 (CA*CF^2*nf*Zeta[3])/(2*(-1 + zb)) + (13*CF^3*nf*Zeta[3])/(9*(-1 + zb)) - 
 (173*CA^2*CF^2*zb*Zeta[3])/72 + (53*CA*CF^3*zb*Zeta[3])/9 + 
 (305*CF^4*zb*Zeta[3])/18 + (CA*CF^2*nf*zb*Zeta[3])/2 + 
 (13*CF^3*nf*zb*Zeta[3])/9 - (173*CA^2*CF^2*zb^2*Zeta[3])/72 + 
 (23*CA*CF^3*zb^2*Zeta[3])/9 + (233*CF^4*zb^2*Zeta[3])/18 + 
 (CA*CF^2*nf*zb^2*Zeta[3])/2 + (13*CF^3*nf*zb^2*Zeta[3])/9 - 
 (17*CA^2*CF^2*G[0, zb]*Zeta[3])/12 - (46*CA*CF^3*G[0, zb]*Zeta[3])/3 - 
 (43*CF^4*G[0, zb]*Zeta[3])/3 - (17*CA^2*CF^2*G[0, zb]*Zeta[3])/
  (12*(-1 + zb)) - (46*CA*CF^3*G[0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (43*CF^4*G[0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (17*CA^2*CF^2*zb*G[0, zb]*Zeta[3])/12 - (46*CA*CF^3*zb*G[0, zb]*Zeta[3])/3 - 
 (43*CF^4*zb*G[0, zb]*Zeta[3])/3 - (17*CA^2*CF^2*zb^2*G[0, zb]*Zeta[3])/12 - 
 (46*CA*CF^3*zb^2*G[0, zb]*Zeta[3])/3 - (43*CF^4*zb^2*G[0, zb]*Zeta[3])/3 + 
 (19*CA^2*CF^2*G[1, zb]*Zeta[3])/8 + (77*CA*CF^3*G[1, zb]*Zeta[3])/6 + 
 (27*CF^4*G[1, zb]*Zeta[3])/2 + (19*CA^2*CF^2*G[1, zb]*Zeta[3])/
  (8*(-1 + zb)) + (19*CA*CF^3*G[1, zb]*Zeta[3])/(2*(-1 + zb)) + 
 (19*CF^4*G[1, zb]*Zeta[3])/(2*(-1 + zb)) + 
 (19*CA^2*CF^2*zb*G[1, zb]*Zeta[3])/8 + (47*CA*CF^3*zb*G[1, zb]*Zeta[3])/6 + 
 (15*CF^4*zb*G[1, zb]*Zeta[3])/2 + (19*CA^2*CF^2*zb^2*G[1, zb]*Zeta[3])/8 + 
 (77*CA*CF^3*zb^2*G[1, zb]*Zeta[3])/6 + (27*CF^4*zb^2*G[1, zb]*Zeta[3])/2 - 
 (19*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/8 - (19*CA*CF^3*Log[Q2dmu2]*Zeta[3])/2 - 
 (19*CF^4*Log[Q2dmu2]*Zeta[3])/2 - (19*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/
  (8*(-1 + zb)) - (19*CA*CF^3*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
 (19*CF^4*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
 (19*CA^2*CF^2*zb*Log[Q2dmu2]*Zeta[3])/8 - 
 (19*CA*CF^3*zb*Log[Q2dmu2]*Zeta[3])/2 - (19*CF^4*zb*Log[Q2dmu2]*Zeta[3])/2 - 
 (19*CA^2*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/8 - 
 (19*CA*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/2 - (19*CF^4*zb^2*Log[Q2dmu2]*Zeta[3])/
  2 + ((-631*CA^2*CF^2)/1296 + (3473*CA*CF^3)/1296 - (2203*CF^4)/324 + 
   (17*CA*CF^2*nf)/108 - (161*CF^3*nf)/108 - (2*CF^2*nf^2)/27 - 
   (299*CA^2*CF^2*Pi^2)/864 + (CA*CF^3*Pi^2)/36 + (367*CF^4*Pi^2)/216 + 
   (CA*CF^2*nf*Pi^2)/24 + (17*CF^3*nf*Pi^2)/108 - 
   (631*CA^2*CF^2)/(1296*(-1 + zb)) + (3473*CA*CF^3)/(1296*(-1 + zb)) - 
   (2203*CF^4)/(324*(-1 + zb)) + (17*CA*CF^2*nf)/(108*(-1 + zb)) - 
   (161*CF^3*nf)/(108*(-1 + zb)) - (2*CF^2*nf^2)/(27*(-1 + zb)) - 
   (299*CA^2*CF^2*Pi^2)/(864*(-1 + zb)) + (CA*CF^3*Pi^2)/(36*(-1 + zb)) + 
   (367*CF^4*Pi^2)/(216*(-1 + zb)) + (CA*CF^2*nf*Pi^2)/(24*(-1 + zb)) + 
   (17*CF^3*nf*Pi^2)/(108*(-1 + zb)) - (811*CA^2*CF^2*zb)/1296 - 
   (703*CA*CF^3*zb)/1296 - (4219*CF^4*zb)/324 + (17*CA*CF^2*nf*zb)/108 - 
   (185*CF^3*nf*zb)/108 - (2*CF^2*nf^2*zb)/27 - (299*CA^2*CF^2*Pi^2*zb)/864 - 
   (13*CA*CF^3*Pi^2*zb)/36 + (463*CF^4*Pi^2*zb)/216 + 
   (CA*CF^2*nf*Pi^2*zb)/24 + (17*CF^3*nf*Pi^2*zb)/108 - 
   (527*CA^2*CF^2*zb^2)/648 + (553*CA*CF^3*zb^2)/648 - (2275*CF^4*zb^2)/324 + 
   (2*CA*CF^2*nf*zb^2)/27 - (79*CF^3*nf*zb^2)/54 - (2*CF^2*nf^2*zb^2)/27 - 
   (299*CA^2*CF^2*Pi^2*zb^2)/864 + (CA*CF^3*Pi^2*zb^2)/36 + 
   (367*CF^4*Pi^2*zb^2)/216 + (CA*CF^2*nf*Pi^2*zb^2)/24 + 
   (17*CF^3*nf*Pi^2*zb^2)/108 - (265*CA^2*CF^2*G[0, zb])/216 + 
   (325*CA*CF^3*G[0, zb])/216 + (130*CF^4*G[0, zb])/27 + 
   (19*CA*CF^2*nf*G[0, zb])/54 + (23*CF^3*nf*G[0, zb])/27 + 
   (CF^2*nf^2*G[0, zb])/27 + (37*CA^2*CF^2*Pi^2*G[0, zb])/144 - 
   (2*CA*CF^3*Pi^2*G[0, zb])/3 - (23*CF^4*Pi^2*G[0, zb])/12 - 
   (265*CA^2*CF^2*G[0, zb])/(216*(-1 + zb)) + (325*CA*CF^3*G[0, zb])/
    (216*(-1 + zb)) + (130*CF^4*G[0, zb])/(27*(-1 + zb)) + 
   (19*CA*CF^2*nf*G[0, zb])/(54*(-1 + zb)) + (23*CF^3*nf*G[0, zb])/
    (27*(-1 + zb)) + (CF^2*nf^2*G[0, zb])/(27*(-1 + zb)) + 
   (37*CA^2*CF^2*Pi^2*G[0, zb])/(144*(-1 + zb)) - 
   (2*CA*CF^3*Pi^2*G[0, zb])/(3*(-1 + zb)) - (23*CF^4*Pi^2*G[0, zb])/
    (12*(-1 + zb)) - (235*CA^2*CF^2*zb*G[0, zb])/216 + 
   (1021*CA*CF^3*zb*G[0, zb])/216 + (298*CF^4*zb*G[0, zb])/27 + 
   (19*CA*CF^2*nf*zb*G[0, zb])/54 + (29*CF^3*nf*zb*G[0, zb])/27 + 
   (CF^2*nf^2*zb*G[0, zb])/27 + (37*CA^2*CF^2*Pi^2*zb*G[0, zb])/144 - 
   (2*CA*CF^3*Pi^2*zb*G[0, zb])/3 - (23*CF^4*Pi^2*zb*G[0, zb])/12 - 
   (14*CA^2*CF^2*zb^2*G[0, zb])/27 + (239*CA*CF^3*zb^2*G[0, zb])/108 + 
   (493*CF^4*zb^2*G[0, zb])/108 + (19*CA*CF^2*nf*zb^2*G[0, zb])/54 + 
   (23*CF^3*nf*zb^2*G[0, zb])/27 + (CF^2*nf^2*zb^2*G[0, zb])/27 + 
   (37*CA^2*CF^2*Pi^2*zb^2*G[0, zb])/144 - (2*CA*CF^3*Pi^2*zb^2*G[0, zb])/3 - 
   (23*CF^4*Pi^2*zb^2*G[0, zb])/12 + (37*CA^2*CF^2*G[1, zb])/72 + 
   (7*CA*CF^3*G[1, zb])/9 - (511*CF^4*G[1, zb])/72 - 
   (5*CA*CF^2*nf*G[1, zb])/36 - (23*CF^3*nf*G[1, zb])/18 - 
   (CF^2*nf^2*G[1, zb])/18 - (31*CA^2*CF^2*Pi^2*G[1, zb])/96 + 
   (35*CA*CF^3*Pi^2*G[1, zb])/72 + (119*CF^4*Pi^2*G[1, zb])/72 + 
   (37*CA^2*CF^2*G[1, zb])/(72*(-1 + zb)) + (7*CA*CF^3*G[1, zb])/
    (9*(-1 + zb)) - (511*CF^4*G[1, zb])/(72*(-1 + zb)) - 
   (5*CA*CF^2*nf*G[1, zb])/(36*(-1 + zb)) - (23*CF^3*nf*G[1, zb])/
    (18*(-1 + zb)) - (CF^2*nf^2*G[1, zb])/(18*(-1 + zb)) - 
   (31*CA^2*CF^2*Pi^2*G[1, zb])/(96*(-1 + zb)) + (7*CA*CF^3*Pi^2*G[1, zb])/
    (8*(-1 + zb)) + (29*CF^4*Pi^2*G[1, zb])/(24*(-1 + zb)) + 
   (11*CA^2*CF^2*zb*G[1, zb])/24 - (29*CA*CF^3*zb*G[1, zb])/18 - 
   (959*CF^4*zb*G[1, zb])/72 - (5*CA*CF^2*nf*zb*G[1, zb])/36 - 
   (3*CF^3*nf*zb*G[1, zb])/2 - (CF^2*nf^2*zb*G[1, zb])/18 - 
   (31*CA^2*CF^2*Pi^2*zb*G[1, zb])/96 + (77*CA*CF^3*Pi^2*zb*G[1, zb])/72 + 
   (71*CF^4*Pi^2*zb*G[1, zb])/72 + (CA^2*CF^2*zb^2*G[1, zb])/18 - 
   (CA*CF^3*zb^2*G[1, zb])/72 - (493*CF^4*zb^2*G[1, zb])/72 - 
   (5*CA*CF^2*nf*zb^2*G[1, zb])/36 - (23*CF^3*nf*zb^2*G[1, zb])/18 - 
   (CF^2*nf^2*zb^2*G[1, zb])/18 - (31*CA^2*CF^2*Pi^2*zb^2*G[1, zb])/96 + 
   (35*CA*CF^3*Pi^2*zb^2*G[1, zb])/72 + (119*CF^4*Pi^2*zb^2*G[1, zb])/72 + 
   (13*CA^2*CF^2*G[0, 0, zb])/12 - (55*CA*CF^3*G[0, 0, zb])/18 - 
   (16*CF^4*G[0, 0, zb])/3 - (2*CA*CF^2*nf*G[0, 0, zb])/3 - 
   (2*CF^3*nf*G[0, 0, zb])/3 + (13*CA^2*CF^2*G[0, 0, zb])/(12*(-1 + zb)) - 
   (55*CA*CF^3*G[0, 0, zb])/(18*(-1 + zb)) - (16*CF^4*G[0, 0, zb])/
    (3*(-1 + zb)) - (2*CA*CF^2*nf*G[0, 0, zb])/(3*(-1 + zb)) - 
   (2*CF^3*nf*G[0, 0, zb])/(3*(-1 + zb)) + (13*CA^2*CF^2*zb*G[0, 0, zb])/12 - 
   (109*CA*CF^3*zb*G[0, 0, zb])/18 - (26*CF^4*zb*G[0, 0, zb])/3 - 
   (2*CA*CF^2*nf*zb*G[0, 0, zb])/3 - (2*CF^3*nf*zb*G[0, 0, zb])/3 + 
   (13*CA^2*CF^2*zb^2*G[0, 0, zb])/12 - (55*CA*CF^3*zb^2*G[0, 0, zb])/18 - 
   (16*CF^4*zb^2*G[0, 0, zb])/3 - (2*CA*CF^2*nf*zb^2*G[0, 0, zb])/3 - 
   (2*CF^3*nf*zb^2*G[0, 0, zb])/3 - (11*CA^2*CF^2*G[0, 1, zb])/9 + 
   (11*CA*CF^3*G[0, 1, zb])/6 + (59*CF^4*G[0, 1, zb])/9 + 
   (5*CA*CF^2*nf*G[0, 1, zb])/9 + (8*CF^3*nf*G[0, 1, zb])/9 - 
   (11*CA^2*CF^2*G[0, 1, zb])/(9*(-1 + zb)) + (11*CA*CF^3*G[0, 1, zb])/
    (6*(-1 + zb)) + (59*CF^4*G[0, 1, zb])/(9*(-1 + zb)) + 
   (5*CA*CF^2*nf*G[0, 1, zb])/(9*(-1 + zb)) + (8*CF^3*nf*G[0, 1, zb])/
    (9*(-1 + zb)) - (11*CA^2*CF^2*zb*G[0, 1, zb])/9 + 
   (25*CA*CF^3*zb*G[0, 1, zb])/6 + (89*CF^4*zb*G[0, 1, zb])/9 + 
   (5*CA*CF^2*nf*zb*G[0, 1, zb])/9 + (8*CF^3*nf*zb*G[0, 1, zb])/9 - 
   (11*CA^2*CF^2*zb^2*G[0, 1, zb])/9 + (11*CA*CF^3*zb^2*G[0, 1, zb])/6 + 
   (59*CF^4*zb^2*G[0, 1, zb])/9 + (5*CA*CF^2*nf*zb^2*G[0, 1, zb])/9 + 
   (8*CF^3*nf*zb^2*G[0, 1, zb])/9 - (31*CA^2*CF^2*G[1, 0, zb])/36 + 
   (55*CA*CF^3*G[1, 0, zb])/18 + (59*CF^4*G[1, 0, zb])/9 + 
   (2*CA*CF^2*nf*G[1, 0, zb])/3 + (8*CF^3*nf*G[1, 0, zb])/9 - 
   (CA^2*CF^2*G[1, 0, zb])/(-1 + zb) + (17*CA*CF^3*G[1, 0, zb])/
    (6*(-1 + zb)) + (11*CF^4*G[1, 0, zb])/(3*(-1 + zb)) + 
   (2*CA*CF^2*nf*G[1, 0, zb])/(3*(-1 + zb)) + (2*CF^3*nf*G[1, 0, zb])/
    (3*(-1 + zb)) - (10*CA^2*CF^2*zb*G[1, 0, zb])/9 + 
   (47*CA*CF^3*zb*G[1, 0, zb])/9 + (109*CF^4*zb*G[1, 0, zb])/18 + 
   (2*CA*CF^2*nf*zb*G[1, 0, zb])/3 + (5*CF^3*nf*zb*G[1, 0, zb])/9 - 
   (49*CA^2*CF^2*zb^2*G[1, 0, zb])/36 + (23*CA*CF^3*zb^2*G[1, 0, zb])/9 + 
   (59*CF^4*zb^2*G[1, 0, zb])/9 + (2*CA*CF^2*nf*zb^2*G[1, 0, zb])/3 + 
   (8*CF^3*nf*zb^2*G[1, 0, zb])/9 + (53*CA^2*CF^2*G[1, 1, zb])/72 - 
   (11*CA*CF^3*G[1, 1, zb])/9 - (151*CF^4*G[1, 1, zb])/18 - 
   (CA*CF^2*nf*G[1, 1, zb])/2 - (11*CF^3*nf*G[1, 1, zb])/9 + 
   (7*CA^2*CF^2*G[1, 1, zb])/(8*(-1 + zb)) - (CA*CF^3*G[1, 1, zb])/
    (-1 + zb) - (11*CF^4*G[1, 1, zb])/(2*(-1 + zb)) - 
   (CA*CF^2*nf*G[1, 1, zb])/(2*(-1 + zb)) - (CF^3*nf*G[1, 1, zb])/(-1 + zb) + 
   (71*CA^2*CF^2*zb*G[1, 1, zb])/72 - (49*CA*CF^3*zb*G[1, 1, zb])/18 - 
   (71*CF^4*zb*G[1, 1, zb])/9 - (CA*CF^2*nf*zb*G[1, 1, zb])/2 - 
   (8*CF^3*nf*zb*G[1, 1, zb])/9 + (89*CA^2*CF^2*zb^2*G[1, 1, zb])/72 - 
   (13*CA*CF^3*zb^2*G[1, 1, zb])/18 - (151*CF^4*zb^2*G[1, 1, zb])/18 - 
   (CA*CF^2*nf*zb^2*G[1, 1, zb])/2 - (11*CF^3*nf*zb^2*G[1, 1, zb])/9 + 
   4*CA^2*CF^2*G[0, 0, 0, zb] + (29*CA*CF^3*G[0, 0, 0, zb])/3 + 
   (22*CF^4*G[0, 0, 0, zb])/3 + (4*CA^2*CF^2*G[0, 0, 0, zb])/(-1 + zb) + 
   (29*CA*CF^3*G[0, 0, 0, zb])/(3*(-1 + zb)) + (22*CF^4*G[0, 0, 0, zb])/
    (3*(-1 + zb)) + 4*CA^2*CF^2*zb*G[0, 0, 0, zb] + 
   (29*CA*CF^3*zb*G[0, 0, 0, zb])/3 + (22*CF^4*zb*G[0, 0, 0, zb])/3 + 
   4*CA^2*CF^2*zb^2*G[0, 0, 0, zb] + (29*CA*CF^3*zb^2*G[0, 0, 0, zb])/3 + 
   (22*CF^4*zb^2*G[0, 0, 0, zb])/3 - (11*CA^2*CF^2*G[0, 0, 1, zb])/6 - 
   (25*CA*CF^3*G[0, 0, 1, zb])/3 - 8*CF^4*G[0, 0, 1, zb] - 
   (11*CA^2*CF^2*G[0, 0, 1, zb])/(6*(-1 + zb)) - (25*CA*CF^3*G[0, 0, 1, zb])/
    (3*(-1 + zb)) - (8*CF^4*G[0, 0, 1, zb])/(-1 + zb) - 
   (11*CA^2*CF^2*zb*G[0, 0, 1, zb])/6 - (25*CA*CF^3*zb*G[0, 0, 1, zb])/3 - 
   8*CF^4*zb*G[0, 0, 1, zb] - (11*CA^2*CF^2*zb^2*G[0, 0, 1, zb])/6 - 
   (25*CA*CF^3*zb^2*G[0, 0, 1, zb])/3 - 8*CF^4*zb^2*G[0, 0, 1, zb] - 
   (5*CA^2*CF^2*G[0, 1, 0, zb])/2 - 8*CA*CF^3*G[0, 1, 0, zb] - 
   (20*CF^4*G[0, 1, 0, zb])/3 - (5*CA^2*CF^2*G[0, 1, 0, zb])/(2*(-1 + zb)) - 
   (8*CA*CF^3*G[0, 1, 0, zb])/(-1 + zb) - (20*CF^4*G[0, 1, 0, zb])/
    (3*(-1 + zb)) - (5*CA^2*CF^2*zb*G[0, 1, 0, zb])/2 - 
   8*CA*CF^3*zb*G[0, 1, 0, zb] - (20*CF^4*zb*G[0, 1, 0, zb])/3 - 
   (5*CA^2*CF^2*zb^2*G[0, 1, 0, zb])/2 - 8*CA*CF^3*zb^2*G[0, 1, 0, zb] - 
   (20*CF^4*zb^2*G[0, 1, 0, zb])/3 + (13*CA^2*CF^2*G[0, 1, 1, zb])/12 + 
   (19*CA*CF^3*G[0, 1, 1, zb])/3 + (23*CF^4*G[0, 1, 1, zb])/3 + 
   (13*CA^2*CF^2*G[0, 1, 1, zb])/(12*(-1 + zb)) + 
   (19*CA*CF^3*G[0, 1, 1, zb])/(3*(-1 + zb)) + (23*CF^4*G[0, 1, 1, zb])/
    (3*(-1 + zb)) + (13*CA^2*CF^2*zb*G[0, 1, 1, zb])/12 + 
   (19*CA*CF^3*zb*G[0, 1, 1, zb])/3 + (23*CF^4*zb*G[0, 1, 1, zb])/3 + 
   (13*CA^2*CF^2*zb^2*G[0, 1, 1, zb])/12 + (19*CA*CF^3*zb^2*G[0, 1, 1, zb])/
    3 + (23*CF^4*zb^2*G[0, 1, 1, zb])/3 - (7*CA^2*CF^2*G[1, 0, 0, zb])/2 - 
   10*CA*CF^3*G[1, 0, 0, zb] - (22*CF^4*G[1, 0, 0, zb])/3 - 
   (7*CA^2*CF^2*G[1, 0, 0, zb])/(2*(-1 + zb)) - (7*CA*CF^3*G[1, 0, 0, zb])/
    (-1 + zb) - (4*CF^4*G[1, 0, 0, zb])/(-1 + zb) - 
   (7*CA^2*CF^2*zb*G[1, 0, 0, zb])/2 - (11*CA*CF^3*zb*G[1, 0, 0, zb])/2 - 
   (7*CF^4*zb*G[1, 0, 0, zb])/3 - (7*CA^2*CF^2*zb^2*G[1, 0, 0, zb])/2 - 
   10*CA*CF^3*zb^2*G[1, 0, 0, zb] - (22*CF^4*zb^2*G[1, 0, 0, zb])/3 + 
   (7*CA^2*CF^2*G[1, 0, 1, zb])/4 + (25*CA*CF^3*G[1, 0, 1, zb])/3 + 
   (25*CF^4*G[1, 0, 1, zb])/3 + (7*CA^2*CF^2*G[1, 0, 1, zb])/(4*(-1 + zb)) + 
   (6*CA*CF^3*G[1, 0, 1, zb])/(-1 + zb) + (5*CF^4*G[1, 0, 1, zb])/(-1 + zb) + 
   (7*CA^2*CF^2*zb*G[1, 0, 1, zb])/4 + (29*CA*CF^3*zb*G[1, 0, 1, zb])/6 + 
   (10*CF^4*zb*G[1, 0, 1, zb])/3 + (7*CA^2*CF^2*zb^2*G[1, 0, 1, zb])/4 + 
   (25*CA*CF^3*zb^2*G[1, 0, 1, zb])/3 + (25*CF^4*zb^2*G[1, 0, 1, zb])/3 + 
   (9*CA^2*CF^2*G[1, 1, 0, zb])/4 + (25*CA*CF^3*G[1, 1, 0, zb])/3 + 
   7*CF^4*G[1, 1, 0, zb] + (9*CA^2*CF^2*G[1, 1, 0, zb])/(4*(-1 + zb)) + 
   (6*CA*CF^3*G[1, 1, 0, zb])/(-1 + zb) + (3*CF^4*G[1, 1, 0, zb])/(-1 + zb) + 
   (9*CA^2*CF^2*zb*G[1, 1, 0, zb])/4 + (29*CA*CF^3*zb*G[1, 1, 0, zb])/6 + 
   CF^4*zb*G[1, 1, 0, zb] + (9*CA^2*CF^2*zb^2*G[1, 1, 0, zb])/4 + 
   (25*CA*CF^3*zb^2*G[1, 1, 0, zb])/3 + 7*CF^4*zb^2*G[1, 1, 0, zb] - 
   (9*CA^2*CF^2*G[1, 1, 1, zb])/8 - (37*CA*CF^3*G[1, 1, 1, zb])/6 - 
   (17*CF^4*G[1, 1, 1, zb])/2 - (9*CA^2*CF^2*G[1, 1, 1, zb])/(8*(-1 + zb)) - 
   (9*CA*CF^3*G[1, 1, 1, zb])/(2*(-1 + zb)) - (9*CF^4*G[1, 1, 1, zb])/
    (2*(-1 + zb)) - (9*CA^2*CF^2*zb*G[1, 1, 1, zb])/8 - 
   (11*CA*CF^3*zb*G[1, 1, 1, zb])/3 - (5*CF^4*zb*G[1, 1, 1, zb])/2 - 
   (9*CA^2*CF^2*zb^2*G[1, 1, 1, zb])/8 - (37*CA*CF^3*zb^2*G[1, 1, 1, zb])/6 - 
   (17*CF^4*zb^2*G[1, 1, 1, zb])/2 - (37*CA^2*CF^2*Log[Q2dmu2])/72 - 
   (7*CA*CF^3*Log[Q2dmu2])/9 + (511*CF^4*Log[Q2dmu2])/72 + 
   (5*CA*CF^2*nf*Log[Q2dmu2])/36 + (23*CF^3*nf*Log[Q2dmu2])/18 + 
   (CF^2*nf^2*Log[Q2dmu2])/18 + (31*CA^2*CF^2*Pi^2*Log[Q2dmu2])/96 - 
   (7*CA*CF^3*Pi^2*Log[Q2dmu2])/8 - (29*CF^4*Pi^2*Log[Q2dmu2])/24 - 
   (37*CA^2*CF^2*Log[Q2dmu2])/(72*(-1 + zb)) - (7*CA*CF^3*Log[Q2dmu2])/
    (9*(-1 + zb)) + (511*CF^4*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (5*CA*CF^2*nf*Log[Q2dmu2])/(36*(-1 + zb)) + (23*CF^3*nf*Log[Q2dmu2])/
    (18*(-1 + zb)) + (CF^2*nf^2*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (31*CA^2*CF^2*Pi^2*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (7*CA*CF^3*Pi^2*Log[Q2dmu2])/(8*(-1 + zb)) - (29*CF^4*Pi^2*Log[Q2dmu2])/
    (24*(-1 + zb)) - (37*CA^2*CF^2*zb*Log[Q2dmu2])/72 + 
   (2*CA*CF^3*zb*Log[Q2dmu2])/9 + (655*CF^4*zb*Log[Q2dmu2])/72 + 
   (5*CA*CF^2*nf*zb*Log[Q2dmu2])/36 + (23*CF^3*nf*zb*Log[Q2dmu2])/18 + 
   (CF^2*nf^2*zb*Log[Q2dmu2])/18 + (31*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2])/96 - 
   (7*CA*CF^3*Pi^2*zb*Log[Q2dmu2])/8 - (29*CF^4*Pi^2*zb*Log[Q2dmu2])/24 - 
   (5*CA^2*CF^2*zb^2*Log[Q2dmu2])/36 - (11*CA*CF^3*zb^2*Log[Q2dmu2])/72 + 
   (493*CF^4*zb^2*Log[Q2dmu2])/72 + (5*CA*CF^2*nf*zb^2*Log[Q2dmu2])/36 + 
   (23*CF^3*nf*zb^2*Log[Q2dmu2])/18 + (CF^2*nf^2*zb^2*Log[Q2dmu2])/18 + 
   (31*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2])/96 - 
   (7*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2])/8 - (29*CF^4*Pi^2*zb^2*Log[Q2dmu2])/24 + 
   CA^2*CF^2*G[0, zb]*Log[Q2dmu2] - (17*CA*CF^3*G[0, zb]*Log[Q2dmu2])/6 - 
   (11*CF^4*G[0, zb]*Log[Q2dmu2])/3 - (2*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/3 - 
   (2*CF^3*nf*G[0, zb]*Log[Q2dmu2])/3 + (CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (17*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (11*CF^4*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2] - (23*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2])/
    6 - (17*CF^4*zb*G[0, zb]*Log[Q2dmu2])/3 - 
   (2*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/3 - 
   (2*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/3 + CA^2*CF^2*zb^2*G[0, zb]*
    Log[Q2dmu2] - (17*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/6 - 
   (11*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (2*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (2*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (7*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/8 + CA*CF^3*G[1, zb]*Log[Q2dmu2] + 
   (11*CF^4*G[1, zb]*Log[Q2dmu2])/2 + (CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/2 + 
   CF^3*nf*G[1, zb]*Log[Q2dmu2] - (7*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (CA*CF^3*G[1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (11*CF^4*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF^3*nf*G[1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 2*CA*CF^3*zb*G[1, zb]*
    Log[Q2dmu2] + (15*CF^4*zb*G[1, zb]*Log[Q2dmu2])/2 + 
   (CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/2 + CF^3*nf*zb*G[1, zb]*Log[Q2dmu2] - 
   (7*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 + CA*CF^3*zb^2*G[1, zb]*
    Log[Q2dmu2] + (11*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/2 + 
   (CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/2 + CF^3*nf*zb^2*G[1, zb]*
    Log[Q2dmu2] + (7*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   7*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2] + 4*CF^4*G[0, 0, zb]*Log[Q2dmu2] + 
   (7*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (7*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 7*CA*CF^3*zb*G[0, 0, zb]*
    Log[Q2dmu2] + 4*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   (7*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   7*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2] + 4*CF^4*zb^2*G[0, 0, zb]*
    Log[Q2dmu2] - (7*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   6*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2] - 5*CF^4*G[0, 1, zb]*Log[Q2dmu2] - 
   (7*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 6*CA*CF^3*zb*G[0, 1, zb]*
    Log[Q2dmu2] - 5*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2] - 
   (7*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   6*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2] - 5*CF^4*zb^2*G[0, 1, zb]*
    Log[Q2dmu2] - (9*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   7*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2] - 5*CF^4*G[1, 0, zb]*Log[Q2dmu2] - 
   (9*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (9*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (11*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 2*CF^4*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (9*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   7*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2] - 5*CF^4*zb^2*G[1, 0, zb]*
    Log[Q2dmu2] + (9*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (11*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/2 + (13*CF^4*G[1, 1, zb]*Log[Q2dmu2])/
    2 + (9*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (9*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 4*CA*CF^3*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (7*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (11*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (13*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + (7*CA^2*CF^2*Log[Q2dmu2]^2)/
    16 - (CA*CF^3*Log[Q2dmu2]^2)/2 - (11*CF^4*Log[Q2dmu2]^2)/4 - 
   (CA*CF^2*nf*Log[Q2dmu2]^2)/4 - (CF^3*nf*Log[Q2dmu2]^2)/2 + 
   (7*CA^2*CF^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) - (CA*CF^3*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) - (11*CF^4*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CA*CF^2*nf*Log[Q2dmu2]^2)/(4*(-1 + zb)) - (CF^3*nf*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) + (7*CA^2*CF^2*zb*Log[Q2dmu2]^2)/16 - 
   (CA*CF^3*zb*Log[Q2dmu2]^2)/2 - (11*CF^4*zb*Log[Q2dmu2]^2)/4 - 
   (CA*CF^2*nf*zb*Log[Q2dmu2]^2)/4 - (CF^3*nf*zb*Log[Q2dmu2]^2)/2 + 
   (7*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/16 - (CA*CF^3*zb^2*Log[Q2dmu2]^2)/2 - 
   (11*CF^4*zb^2*Log[Q2dmu2]^2)/4 - (CA*CF^2*nf*zb^2*Log[Q2dmu2]^2)/4 - 
   (CF^3*nf*zb^2*Log[Q2dmu2]^2)/2 + (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   3*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2 + (3*CF^4*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (3*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (9*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 3*CA*CF^3*zb*G[0, zb]*
    Log[Q2dmu2]^2 + (3*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   3*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2 + 
   (3*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/4 - (9*CF^4*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (9*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (9*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 + (3*CA^2*CF^2*Log[Q2dmu2]^3)/16 + 
   (3*CA*CF^3*Log[Q2dmu2]^3)/4 + (3*CF^4*Log[Q2dmu2]^3)/4 + 
   (3*CA^2*CF^2*Log[Q2dmu2]^3)/(16*(-1 + zb)) + (3*CA*CF^3*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) + (3*CF^4*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (3*CA^2*CF^2*zb*Log[Q2dmu2]^3)/16 + (3*CA*CF^3*zb*Log[Q2dmu2]^3)/4 + 
   (3*CF^4*zb*Log[Q2dmu2]^3)/4 + (3*CA^2*CF^2*zb^2*Log[Q2dmu2]^3)/16 + 
   (3*CA*CF^3*zb^2*Log[Q2dmu2]^3)/4 + (3*CF^4*zb^2*Log[Q2dmu2]^3)/4 + 
   (19*CA^2*CF^2*Zeta[3])/24 + (19*CA*CF^3*Zeta[3])/6 + (19*CF^4*Zeta[3])/6 + 
   (19*CA^2*CF^2*Zeta[3])/(24*(-1 + zb)) + (19*CA*CF^3*Zeta[3])/
    (6*(-1 + zb)) + (19*CF^4*Zeta[3])/(6*(-1 + zb)) + 
   (19*CA^2*CF^2*zb*Zeta[3])/24 + (19*CA*CF^3*zb*Zeta[3])/6 + 
   (19*CF^4*zb*Zeta[3])/6 + (19*CA^2*CF^2*zb^2*Zeta[3])/24 + 
   (19*CA*CF^3*zb^2*Zeta[3])/6 + (19*CF^4*zb^2*Zeta[3])/6)/ep + 
 ep*((-497897*CA^2*CF^2)/46656 + (1885655*CA*CF^3)/46656 - 
   (465547*CF^4)/11664 + (36131*CA*CF^2*nf)/11664 - (130517*CF^3*nf)/11664 - 
   (490*CF^2*nf^2)/729 - (74335*CA^2*CF^2*Pi^2)/15552 - 
   (7831*CA*CF^3*Pi^2)/1728 + (116435*CF^4*Pi^2)/3888 - 
   (1025*CA*CF^2*nf*Pi^2)/1296 + (3653*CF^3*nf*Pi^2)/1296 + 
   (5*CF^2*nf^2*Pi^2)/162 - (25033*CA^2*CF^2*Pi^4)/103680 + 
   (7277*CA*CF^3*Pi^4)/4320 - (59099*CF^4*Pi^4)/25920 + 
   (1007*CA*CF^2*nf*Pi^4)/25920 - (1729*CF^3*nf*Pi^4)/12960 - 
   (497897*CA^2*CF^2)/(46656*(-1 + zb)) + (1854551*CA*CF^3)/
    (46656*(-1 + zb)) - (465547*CF^4)/(11664*(-1 + zb)) + 
   (36131*CA*CF^2*nf)/(11664*(-1 + zb)) - (130517*CF^3*nf)/
    (11664*(-1 + zb)) - (490*CF^2*nf^2)/(729*(-1 + zb)) - 
   (74335*CA^2*CF^2*Pi^2)/(15552*(-1 + zb)) - (7831*CA*CF^3*Pi^2)/
    (1728*(-1 + zb)) + (116435*CF^4*Pi^2)/(3888*(-1 + zb)) - 
   (1025*CA*CF^2*nf*Pi^2)/(1296*(-1 + zb)) + (3653*CF^3*nf*Pi^2)/
    (1296*(-1 + zb)) + (5*CF^2*nf^2*Pi^2)/(162*(-1 + zb)) - 
   (25033*CA^2*CF^2*Pi^4)/(103680*(-1 + zb)) + (7277*CA*CF^3*Pi^4)/
    (4320*(-1 + zb)) - (59099*CF^4*Pi^4)/(25920*(-1 + zb)) + 
   (1007*CA*CF^2*nf*Pi^4)/(25920*(-1 + zb)) - (1729*CF^3*nf*Pi^4)/
    (12960*(-1 + zb)) - (849545*CA^2*CF^2*zb)/46656 - 
   (2142313*CA*CF^3*zb)/46656 - (2380135*CF^4*zb)/11664 + 
   (26771*CA*CF^2*nf*zb)/11664 - (270773*CF^3*nf*zb)/11664 - 
   (490*CF^2*nf^2*zb)/729 - (84067*CA^2*CF^2*Pi^2*zb)/15552 - 
   (22511*CA*CF^3*Pi^2*zb)/1728 + (221441*CF^4*Pi^2*zb)/3888 - 
   (35*CA*CF^2*nf*Pi^2*zb)/48 + (5213*CF^3*nf*Pi^2*zb)/1296 + 
   (5*CF^2*nf^2*Pi^2*zb)/162 - (25033*CA^2*CF^2*Pi^4*zb)/103680 + 
   (2687*CA*CF^3*Pi^4*zb)/1440 - (50267*CF^4*Pi^4*zb)/25920 + 
   (1007*CA*CF^2*nf*Pi^4*zb)/25920 - (1729*CF^3*nf*Pi^4*zb)/12960 - 
   (71839*CA^2*CF^2*zb^2)/5832 + (52063*CA*CF^3*zb^2)/5832 - 
   (39454*CF^4*zb^2)/729 + (1615*CA*CF^2*nf*zb^2)/1458 - 
   (17677*CF^3*nf*zb^2)/1458 - (490*CF^2*nf^2*zb^2)/729 - 
   (41177*CA^2*CF^2*Pi^2*zb^2)/7776 - (179*CA*CF^3*Pi^2*zb^2)/288 + 
   (110459*CF^4*Pi^2*zb^2)/3888 - (47*CA*CF^2*nf*Pi^2*zb^2)/81 + 
   (1699*CF^3*nf*Pi^2*zb^2)/648 + (5*CF^2*nf^2*Pi^2*zb^2)/162 - 
   (25033*CA^2*CF^2*Pi^4*zb^2)/103680 + (7277*CA*CF^3*Pi^4*zb^2)/4320 - 
   (59099*CF^4*Pi^4*zb^2)/25920 + (1007*CA*CF^2*nf*Pi^4*zb^2)/25920 - 
   (1729*CF^3*nf*Pi^4*zb^2)/12960 + (377*CA^2*CF^2*G[0, zb])/288 - 
   (161885*CA*CF^3*G[0, zb])/7776 + (63371*CF^4*G[0, zb])/1944 - 
   (1225*CA*CF^2*nf*G[0, zb])/1944 + (16595*CF^3*nf*G[0, zb])/1944 + 
   (38*CF^2*nf^2*G[0, zb])/81 + (3257*CA^2*CF^2*Pi^2*G[0, zb])/864 + 
   (26897*CA*CF^3*Pi^2*G[0, zb])/2592 - (2731*CF^4*Pi^2*G[0, zb])/72 + 
   (433*CA*CF^2*nf*Pi^2*G[0, zb])/648 - (979*CF^3*nf*Pi^2*G[0, zb])/324 - 
   (5*CF^2*nf^2*Pi^2*G[0, zb])/324 - (73*CA^2*CF^2*Pi^4*G[0, zb])/3456 - 
   (185*CA*CF^3*Pi^4*G[0, zb])/144 + (8273*CF^4*Pi^4*G[0, zb])/4320 + 
   (377*CA^2*CF^2*G[0, zb])/(288*(-1 + zb)) - (156701*CA*CF^3*G[0, zb])/
    (7776*(-1 + zb)) + (63371*CF^4*G[0, zb])/(1944*(-1 + zb)) - 
   (1225*CA*CF^2*nf*G[0, zb])/(1944*(-1 + zb)) + 
   (16595*CF^3*nf*G[0, zb])/(1944*(-1 + zb)) + (38*CF^2*nf^2*G[0, zb])/
    (81*(-1 + zb)) + (3257*CA^2*CF^2*Pi^2*G[0, zb])/(864*(-1 + zb)) + 
   (26897*CA*CF^3*Pi^2*G[0, zb])/(2592*(-1 + zb)) - 
   (2731*CF^4*Pi^2*G[0, zb])/(72*(-1 + zb)) + (433*CA*CF^2*nf*Pi^2*G[0, zb])/
    (648*(-1 + zb)) - (979*CF^3*nf*Pi^2*G[0, zb])/(324*(-1 + zb)) - 
   (5*CF^2*nf^2*Pi^2*G[0, zb])/(324*(-1 + zb)) - (73*CA^2*CF^2*Pi^4*G[0, zb])/
    (3456*(-1 + zb)) - (185*CA*CF^3*Pi^4*G[0, zb])/(144*(-1 + zb)) + 
   (8273*CF^4*Pi^4*G[0, zb])/(4320*(-1 + zb)) + (8075*CA^2*CF^2*zb*G[0, zb])/
    864 + (504907*CA*CF^3*zb*G[0, zb])/7776 + (382955*CF^4*zb*G[0, zb])/
    1944 + (335*CA*CF^2*nf*zb*G[0, zb])/1944 + (39971*CF^3*nf*zb*G[0, zb])/
    1944 + (38*CF^2*nf^2*zb*G[0, zb])/81 + (3427*CA^2*CF^2*Pi^2*zb*G[0, zb])/
    864 + (32777*CA*CF^3*Pi^2*zb*G[0, zb])/2592 - 
   (10661*CF^4*Pi^2*zb*G[0, zb])/216 + (433*CA*CF^2*nf*Pi^2*zb*G[0, zb])/
    648 - (1153*CF^3*nf*Pi^2*zb*G[0, zb])/324 - 
   (5*CF^2*nf^2*Pi^2*zb*G[0, zb])/324 - (73*CA^2*CF^2*Pi^4*zb*G[0, zb])/
    3456 - (185*CA*CF^3*Pi^4*zb*G[0, zb])/144 + (8273*CF^4*Pi^4*zb*G[0, zb])/
    4320 + (353*CA^2*CF^2*zb^2*G[0, zb])/54 + (4465*CA*CF^3*zb^2*G[0, zb])/
    486 + (38989*CF^4*zb^2*G[0, zb])/972 + (253*CA*CF^2*nf*zb^2*G[0, zb])/
    243 + (2125*CF^3*nf*zb^2*G[0, zb])/243 + (38*CF^2*nf^2*zb^2*G[0, zb])/
    81 + (385*CA^2*CF^2*Pi^2*zb^2*G[0, zb])/108 + 
   (10285*CA*CF^3*Pi^2*zb^2*G[0, zb])/1296 - (5017*CF^4*Pi^2*zb^2*G[0, zb])/
    144 + (433*CA*CF^2*nf*Pi^2*zb^2*G[0, zb])/648 - 
   (979*CF^3*nf*Pi^2*zb^2*G[0, zb])/324 - (5*CF^2*nf^2*Pi^2*zb^2*G[0, zb])/
    324 - (73*CA^2*CF^2*Pi^4*zb^2*G[0, zb])/3456 - 
   (185*CA*CF^3*Pi^4*zb^2*G[0, zb])/144 + (8273*CF^4*Pi^4*zb^2*G[0, zb])/
    4320 - (23767*CA^2*CF^2*G[1, zb])/2592 + (90221*CA*CF^3*G[1, zb])/2592 - 
   (34039*CF^4*G[1, zb])/648 + (1699*CA*CF^2*nf*G[1, zb])/648 - 
   (8365*CF^3*nf*G[1, zb])/648 - (19*CF^2*nf^2*G[1, zb])/27 - 
   (10649*CA^2*CF^2*Pi^2*G[1, zb])/2592 - (4037*CA*CF^3*Pi^2*G[1, zb])/432 + 
   (100613*CF^4*Pi^2*G[1, zb])/2592 - (145*CA*CF^2*nf*Pi^2*G[1, zb])/1296 + 
   (583*CF^3*nf*Pi^2*G[1, zb])/216 + (5*CF^2*nf^2*Pi^2*G[1, zb])/216 + 
   (389*CA^2*CF^2*Pi^4*G[1, zb])/3840 + (8813*CA*CF^3*Pi^4*G[1, zb])/8640 - 
   (10259*CF^4*Pi^4*G[1, zb])/8640 - (24415*CA^2*CF^2*G[1, zb])/
    (2592*(-1 + zb)) + (90437*CA*CF^3*G[1, zb])/(2592*(-1 + zb)) - 
   (34039*CF^4*G[1, zb])/(648*(-1 + zb)) + (1699*CA*CF^2*nf*G[1, zb])/
    (648*(-1 + zb)) - (8365*CF^3*nf*G[1, zb])/(648*(-1 + zb)) - 
   (19*CF^2*nf^2*G[1, zb])/(27*(-1 + zb)) - (3179*CA^2*CF^2*Pi^2*G[1, zb])/
    (864*(-1 + zb)) - (449*CA*CF^3*Pi^2*G[1, zb])/(144*(-1 + zb)) + 
   (20075*CF^4*Pi^2*G[1, zb])/(864*(-1 + zb)) - (25*CA*CF^2*nf*Pi^2*G[1, zb])/
    (144*(-1 + zb)) + (439*CF^3*nf*Pi^2*G[1, zb])/(216*(-1 + zb)) + 
   (5*CF^2*nf^2*Pi^2*G[1, zb])/(216*(-1 + zb)) + 
   (389*CA^2*CF^2*Pi^4*G[1, zb])/(3840*(-1 + zb)) + 
   (161*CA*CF^3*Pi^4*G[1, zb])/(192*(-1 + zb)) - 
   (489*CF^4*Pi^4*G[1, zb])/(320*(-1 + zb)) + (2*CA*CF^3*G[1, zb])/(3*zb) - 
   (32803*CA^2*CF^2*zb*G[1, zb])/2592 - (52603*CA*CF^3*zb*G[1, zb])/2592 - 
   (17581*CF^4*zb*G[1, zb])/81 + (469*CA*CF^2*nf*zb*G[1, zb])/216 - 
   (16157*CF^3*nf*zb*G[1, zb])/648 - (19*CF^2*nf^2*zb*G[1, zb])/27 - 
   (8909*CA^2*CF^2*Pi^2*zb*G[1, zb])/2592 - (2891*CA*CF^3*Pi^2*zb*G[1, zb])/
    432 + (81653*CF^4*Pi^2*zb*G[1, zb])/2592 - 
   (289*CA*CF^2*nf*Pi^2*zb*G[1, zb])/1296 + (169*CF^3*nf*Pi^2*zb*G[1, zb])/
    72 + (5*CF^2*nf^2*Pi^2*zb*G[1, zb])/216 + 
   (389*CA^2*CF^2*Pi^4*zb*G[1, zb])/3840 + (6461*CA*CF^3*Pi^4*zb*G[1, zb])/
    8640 - (2935*CF^4*Pi^4*zb*G[1, zb])/1728 - (7363*CA^2*CF^2*zb^2*G[1, zb])/
    648 + (5369*CA*CF^3*zb^2*G[1, zb])/648 - (38989*CF^4*zb^2*G[1, zb])/648 + 
   (77*CA*CF^2*nf*zb^2*G[1, zb])/81 - (2125*CF^3*nf*zb^2*G[1, zb])/162 - 
   (19*CF^2*nf^2*zb^2*G[1, zb])/27 - (1427*CA^2*CF^2*Pi^2*zb^2*G[1, zb])/
    648 - (2525*CA*CF^3*Pi^2*zb^2*G[1, zb])/288 + 
   (76763*CF^4*Pi^2*zb^2*G[1, zb])/2592 - (433*CA*CF^2*nf*Pi^2*zb^2*G[1, zb])/
    1296 + (583*CF^3*nf*Pi^2*zb^2*G[1, zb])/216 + 
   (5*CF^2*nf^2*Pi^2*zb^2*G[1, zb])/216 + (389*CA^2*CF^2*Pi^4*zb^2*G[1, zb])/
    3840 + (8813*CA*CF^3*Pi^4*zb^2*G[1, zb])/8640 - 
   (10259*CF^4*Pi^4*zb^2*G[1, zb])/8640 + (21287*CA^2*CF^2*G[0, 0, zb])/
    1296 + (3133*CA*CF^3*G[0, 0, zb])/432 - (2939*CF^4*G[0, 0, zb])/36 + 
   (25*CA*CF^2*nf*G[0, 0, zb])/324 - (3389*CF^3*nf*G[0, 0, zb])/324 - 
   (8*CF^2*nf^2*G[0, 0, zb])/27 - (1613*CA^2*CF^2*Pi^2*G[0, 0, zb])/432 - 
   (1639*CA*CF^3*Pi^2*G[0, 0, zb])/216 + (973*CF^4*Pi^2*G[0, 0, zb])/27 - 
   (25*CA*CF^2*nf*Pi^2*G[0, 0, zb])/54 + (167*CF^3*nf*Pi^2*G[0, 0, zb])/54 + 
   (21287*CA^2*CF^2*G[0, 0, zb])/(1296*(-1 + zb)) + 
   (3133*CA*CF^3*G[0, 0, zb])/(432*(-1 + zb)) - (2939*CF^4*G[0, 0, zb])/
    (36*(-1 + zb)) + (25*CA*CF^2*nf*G[0, 0, zb])/(324*(-1 + zb)) - 
   (3389*CF^3*nf*G[0, 0, zb])/(324*(-1 + zb)) - (8*CF^2*nf^2*G[0, 0, zb])/
    (27*(-1 + zb)) - (1613*CA^2*CF^2*Pi^2*G[0, 0, zb])/(432*(-1 + zb)) - 
   (1639*CA*CF^3*Pi^2*G[0, 0, zb])/(216*(-1 + zb)) + 
   (973*CF^4*Pi^2*G[0, 0, zb])/(27*(-1 + zb)) - 
   (25*CA*CF^2*nf*Pi^2*G[0, 0, zb])/(54*(-1 + zb)) + 
   (167*CF^3*nf*Pi^2*G[0, 0, zb])/(54*(-1 + zb)) + 
   (10247*CA^2*CF^2*zb*G[0, 0, zb])/1296 - (37087*CA*CF^3*zb*G[0, 0, zb])/
    432 - (25915*CF^4*zb*G[0, 0, zb])/108 - (125*CA*CF^2*nf*zb*G[0, 0, zb])/
    324 - (6377*CF^3*nf*zb*G[0, 0, zb])/324 - (8*CF^2*nf^2*zb*G[0, 0, zb])/
    27 - (1613*CA^2*CF^2*Pi^2*zb*G[0, 0, zb])/432 - 
   (1453*CA*CF^3*Pi^2*zb*G[0, 0, zb])/216 + (2111*CF^4*Pi^2*zb*G[0, 0, zb])/
    54 - (25*CA*CF^2*nf*Pi^2*zb*G[0, 0, zb])/54 + 
   (167*CF^3*nf*Pi^2*zb*G[0, 0, zb])/54 + (1859*CA^2*CF^2*zb^2*G[0, 0, zb])/
    324 - (500*CA*CF^3*zb^2*G[0, 0, zb])/27 - (1423*CF^4*zb^2*G[0, 0, zb])/
    18 - (181*CA*CF^2*nf*zb^2*G[0, 0, zb])/162 - 
   (800*CF^3*nf*zb^2*G[0, 0, zb])/81 - (8*CF^2*nf^2*zb^2*G[0, 0, zb])/27 - 
   (1613*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb])/432 - 
   (1639*CA*CF^3*Pi^2*zb^2*G[0, 0, zb])/216 + 
   (973*CF^4*Pi^2*zb^2*G[0, 0, zb])/27 - 
   (25*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, zb])/54 + 
   (167*CF^3*nf*Pi^2*zb^2*G[0, 0, zb])/54 - (13963*CA^2*CF^2*G[0, 1, zb])/
    1296 - (23459*CA*CF^3*G[0, 1, zb])/1296 + (31001*CF^4*G[0, 1, zb])/324 - 
   (481*CA*CF^2*nf*G[0, 1, zb])/324 + (4337*CF^3*nf*G[0, 1, zb])/324 + 
   (4*CF^2*nf^2*G[0, 1, zb])/9 + (149*CA^2*CF^2*Pi^2*G[0, 1, zb])/108 + 
   (713*CA*CF^3*Pi^2*G[0, 1, zb])/72 - (1069*CF^4*Pi^2*G[0, 1, zb])/36 + 
   (5*CA*CF^2*nf*Pi^2*G[0, 1, zb])/36 - (22*CF^3*nf*Pi^2*G[0, 1, zb])/9 - 
   (13963*CA^2*CF^2*G[0, 1, zb])/(1296*(-1 + zb)) - 
   (24323*CA*CF^3*G[0, 1, zb])/(1296*(-1 + zb)) + 
   (31001*CF^4*G[0, 1, zb])/(324*(-1 + zb)) - (481*CA*CF^2*nf*G[0, 1, zb])/
    (324*(-1 + zb)) + (4337*CF^3*nf*G[0, 1, zb])/(324*(-1 + zb)) + 
   (4*CF^2*nf^2*G[0, 1, zb])/(9*(-1 + zb)) + (149*CA^2*CF^2*Pi^2*G[0, 1, zb])/
    (108*(-1 + zb)) + (713*CA*CF^3*Pi^2*G[0, 1, zb])/(72*(-1 + zb)) - 
   (1069*CF^4*Pi^2*G[0, 1, zb])/(36*(-1 + zb)) + 
   (5*CA*CF^2*nf*Pi^2*G[0, 1, zb])/(36*(-1 + zb)) - 
   (22*CF^3*nf*Pi^2*G[0, 1, zb])/(9*(-1 + zb)) - 
   (2*CA*CF^3*G[0, 1, zb])/(3*zb) - (8683*CA^2*CF^2*zb*G[0, 1, zb])/1296 + 
   (54121*CA*CF^3*zb*G[0, 1, zb])/1296 + (82295*CF^4*zb*G[0, 1, zb])/324 - 
   (367*CA*CF^2*nf*zb*G[0, 1, zb])/324 + (7325*CF^3*nf*zb*G[0, 1, zb])/324 + 
   (4*CF^2*nf^2*zb*G[0, 1, zb])/9 + (343*CA^2*CF^2*Pi^2*zb*G[0, 1, zb])/216 + 
   (715*CA*CF^3*Pi^2*zb*G[0, 1, zb])/72 - (1271*CF^4*Pi^2*zb*G[0, 1, zb])/
    36 + (5*CA*CF^2*nf*Pi^2*zb*G[0, 1, zb])/36 - 
   (22*CF^3*nf*Pi^2*zb*G[0, 1, zb])/9 - (376*CA^2*CF^2*zb^2*G[0, 1, zb])/81 + 
   (1819*CA*CF^3*zb^2*G[0, 1, zb])/324 + (7541*CF^4*zb^2*G[0, 1, zb])/81 - 
   (47*CA*CF^2*nf*zb^2*G[0, 1, zb])/162 + (1037*CF^3*nf*zb^2*G[0, 1, zb])/
    81 + (4*CF^2*nf^2*zb^2*G[0, 1, zb])/9 + 
   (149*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb])/108 + 
   (713*CA*CF^3*Pi^2*zb^2*G[0, 1, zb])/72 - (1069*CF^4*Pi^2*zb^2*G[0, 1, zb])/
    36 + (5*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, zb])/36 - 
   (22*CF^3*nf*Pi^2*zb^2*G[0, 1, zb])/9 - (1447*CA^2*CF^2*G[1, 0, zb])/432 - 
   (6187*CA*CF^3*G[1, 0, zb])/432 + (3824*CF^4*G[1, 0, zb])/81 + 
   (335*CA*CF^2*nf*G[1, 0, zb])/324 + (3833*CF^3*nf*G[1, 0, zb])/324 + 
   (4*CF^2*nf^2*G[1, 0, zb])/9 + (1219*CA^2*CF^2*Pi^2*G[1, 0, zb])/432 + 
   (1723*CA*CF^3*Pi^2*G[1, 0, zb])/216 - (3565*CF^4*Pi^2*G[1, 0, zb])/108 - 
   (CA*CF^2*nf*Pi^2*G[1, 0, zb])/18 - (70*CF^3*nf*Pi^2*G[1, 0, zb])/27 - 
   (485*CA^2*CF^2*G[1, 0, zb])/(144*(-1 + zb)) - (2507*CA*CF^3*G[1, 0, zb])/
    (432*(-1 + zb)) + (2167*CF^4*G[1, 0, zb])/(54*(-1 + zb)) + 
   (25*CA*CF^2*nf*G[1, 0, zb])/(36*(-1 + zb)) + (325*CF^3*nf*G[1, 0, zb])/
    (36*(-1 + zb)) + (4*CF^2*nf^2*G[1, 0, zb])/(9*(-1 + zb)) + 
   (21*CA^2*CF^2*Pi^2*G[1, 0, zb])/(8*(-1 + zb)) + 
   (349*CA*CF^3*Pi^2*G[1, 0, zb])/(72*(-1 + zb)) - 
   (887*CF^4*Pi^2*G[1, 0, zb])/(36*(-1 + zb)) - (CA*CF^2*nf*Pi^2*G[1, 0, zb])/
    (18*(-1 + zb)) - (37*CF^3*nf*Pi^2*G[1, 0, zb])/(18*(-1 + zb)) - 
   (4*CA*CF^3*G[1, 0, zb])/(3*zb) + (293*CA^2*CF^2*zb*G[1, 0, zb])/432 + 
   (24925*CA*CF^3*zb*G[1, 0, zb])/432 + (62663*CF^4*zb*G[1, 0, zb])/324 + 
   (191*CA*CF^2*nf*zb*G[1, 0, zb])/324 + (5657*CF^3*nf*zb*G[1, 0, zb])/324 + 
   (4*CF^2*nf^2*zb*G[1, 0, zb])/9 + (533*CA^2*CF^2*Pi^2*zb*G[1, 0, zb])/216 + 
   (140*CA*CF^3*Pi^2*zb*G[1, 0, zb])/27 - (5849*CF^4*Pi^2*zb*G[1, 0, zb])/
    216 - (CA*CF^2*nf*Pi^2*zb*G[1, 0, zb])/18 - 
   (193*CF^3*nf*Pi^2*zb*G[1, 0, zb])/108 - (281*CA^2*CF^2*zb^2*G[1, 0, zb])/
    54 + (317*CA*CF^3*zb^2*G[1, 0, zb])/27 + (7541*CF^4*zb^2*G[1, 0, zb])/
    81 + (32*CA*CF^2*nf*zb^2*G[1, 0, zb])/81 + 
   (1037*CF^3*nf*zb^2*G[1, 0, zb])/81 + (4*CF^2*nf^2*zb^2*G[1, 0, zb])/9 + 
   (913*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb])/432 + 
   (857*CA*CF^3*Pi^2*zb^2*G[1, 0, zb])/108 - 
   (3115*CF^4*Pi^2*zb^2*G[1, 0, zb])/108 - (CA*CF^2*nf*Pi^2*zb^2*G[1, 0, zb])/
    18 - (70*CF^3*nf*Pi^2*zb^2*G[1, 0, zb])/27 - (1901*CA^2*CF^2*G[1, 1, zb])/
    432 + (13811*CA*CF^3*G[1, 1, zb])/432 - (22121*CF^4*G[1, 1, zb])/324 + 
   (349*CA*CF^2*nf*G[1, 1, zb])/324 - (5255*CF^3*nf*G[1, 1, zb])/324 - 
   (2*CF^2*nf^2*G[1, 1, zb])/3 - (3221*CA^2*CF^2*Pi^2*G[1, 1, zb])/864 - 
   (713*CA*CF^3*Pi^2*G[1, 1, zb])/108 + (6103*CF^4*Pi^2*G[1, 1, zb])/216 + 
   (3*CA*CF^2*nf*Pi^2*G[1, 1, zb])/8 + (227*CF^3*nf*Pi^2*G[1, 1, zb])/108 - 
   (631*CA^2*CF^2*G[1, 1, zb])/(144*(-1 + zb)) + (3473*CA*CF^3*G[1, 1, zb])/
    (144*(-1 + zb)) - (2203*CF^4*G[1, 1, zb])/(36*(-1 + zb)) + 
   (17*CA*CF^2*nf*G[1, 1, zb])/(12*(-1 + zb)) - (161*CF^3*nf*G[1, 1, zb])/
    (12*(-1 + zb)) - (2*CF^2*nf^2*G[1, 1, zb])/(3*(-1 + zb)) - 
   (299*CA^2*CF^2*Pi^2*G[1, 1, zb])/(96*(-1 + zb)) + 
   (CA*CF^3*Pi^2*G[1, 1, zb])/(4*(-1 + zb)) + (367*CF^4*Pi^2*G[1, 1, zb])/
    (24*(-1 + zb)) + (3*CA*CF^2*nf*Pi^2*G[1, 1, zb])/(8*(-1 + zb)) + 
   (17*CF^3*nf*Pi^2*G[1, 1, zb])/(12*(-1 + zb)) + 
   (2*CA*CF^3*G[1, 1, zb])/zb - (2201*CA^2*CF^2*zb*G[1, 1, zb])/432 - 
   (4753*CA*CF^3*zb*G[1, 1, zb])/432 - (17372*CF^4*zb*G[1, 1, zb])/81 + 
   (547*CA*CF^2*nf*zb*G[1, 1, zb])/324 - (7079*CF^3*nf*zb*G[1, 1, zb])/324 - 
   (2*CF^2*nf^2*zb*G[1, 1, zb])/3 - (2267*CA^2*CF^2*Pi^2*zb*G[1, 1, zb])/
    864 + (5*CA*CF^3*Pi^2*zb*G[1, 1, zb])/216 + 
   (2003*CF^4*Pi^2*zb*G[1, 1, zb])/108 + (3*CA*CF^2*nf*Pi^2*zb*G[1, 1, zb])/
    8 + (29*CF^3*nf*Pi^2*zb*G[1, 1, zb])/27 + 
   (203*CA^2*CF^2*zb^2*G[1, 1, zb])/216 + (1645*CA*CF^3*zb^2*G[1, 1, zb])/
    216 - (36989*CF^4*zb^2*G[1, 1, zb])/324 + 
   (139*CA*CF^2*nf*zb^2*G[1, 1, zb])/81 - (2785*CF^3*nf*zb^2*G[1, 1, zb])/
    162 - (2*CF^2*nf^2*zb^2*G[1, 1, zb])/3 - 
   (1313*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb])/864 - 
   (1921*CA*CF^3*Pi^2*zb^2*G[1, 1, zb])/216 + 
   (5827*CF^4*Pi^2*zb^2*G[1, 1, zb])/216 + 
   (3*CA*CF^2*nf*Pi^2*zb^2*G[1, 1, zb])/8 + 
   (227*CF^3*nf*Pi^2*zb^2*G[1, 1, zb])/108 - (115*CA*CF^3*Pi^2*G[2, 1, zb])/
    54 - (10*CF^4*Pi^2*G[2, 1, zb])/9 - (65*CA*CF^3*Pi^2*G[2, 1, zb])/
    (54*(-1 + zb)) + (25*CF^4*Pi^2*G[2, 1, zb])/(9*(-1 + zb)) - 
   (20*CA*CF^3*Pi^2*zb*G[2, 1, zb])/27 + (35*CF^4*Pi^2*zb*G[2, 1, zb])/9 + 
   (65*CA*CF^3*Pi^2*zb^2*G[2, 1, zb])/54 - (25*CF^4*Pi^2*zb^2*G[2, 1, zb])/
    9 - (8521*CA^2*CF^2*G[0, 0, 0, zb])/216 + (4105*CA*CF^3*G[0, 0, 0, zb])/
    216 + (15409*CF^4*G[0, 0, 0, zb])/108 + (43*CA*CF^2*nf*G[0, 0, 0, zb])/
    54 + (335*CF^3*nf*G[0, 0, 0, zb])/27 + (4*CF^2*nf^2*G[0, 0, 0, zb])/27 + 
   (131*CA^2*CF^2*Pi^2*G[0, 0, 0, zb])/18 - (59*CA*CF^3*Pi^2*G[0, 0, 0, zb])/
    4 - (211*CF^4*Pi^2*G[0, 0, 0, zb])/6 - (8521*CA^2*CF^2*G[0, 0, 0, zb])/
    (216*(-1 + zb)) + (4105*CA*CF^3*G[0, 0, 0, zb])/(216*(-1 + zb)) + 
   (15409*CF^4*G[0, 0, 0, zb])/(108*(-1 + zb)) + 
   (43*CA*CF^2*nf*G[0, 0, 0, zb])/(54*(-1 + zb)) + 
   (335*CF^3*nf*G[0, 0, 0, zb])/(27*(-1 + zb)) + (4*CF^2*nf^2*G[0, 0, 0, zb])/
    (27*(-1 + zb)) + (131*CA^2*CF^2*Pi^2*G[0, 0, 0, zb])/(18*(-1 + zb)) - 
   (59*CA*CF^3*Pi^2*G[0, 0, 0, zb])/(4*(-1 + zb)) - 
   (211*CF^4*Pi^2*G[0, 0, 0, zb])/(6*(-1 + zb)) - 
   (7051*CA^2*CF^2*zb*G[0, 0, 0, zb])/216 + (25681*CA*CF^3*zb*G[0, 0, 0, zb])/
    216 + (30985*CF^4*zb*G[0, 0, 0, zb])/108 + 
   (43*CA*CF^2*nf*zb*G[0, 0, 0, zb])/54 + (449*CF^3*nf*zb*G[0, 0, 0, zb])/
    27 + (4*CF^2*nf^2*zb*G[0, 0, 0, zb])/27 + 
   (131*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, zb])/18 - 
   (59*CA*CF^3*Pi^2*zb*G[0, 0, 0, zb])/4 - (211*CF^4*Pi^2*zb*G[0, 0, 0, zb])/
    6 - (2375*CA^2*CF^2*zb^2*G[0, 0, 0, zb])/108 + 
   (3209*CA*CF^3*zb^2*G[0, 0, 0, zb])/108 + (6989*CF^4*zb^2*G[0, 0, 0, zb])/
    54 + (43*CA*CF^2*nf*zb^2*G[0, 0, 0, zb])/54 + 
   (335*CF^3*nf*zb^2*G[0, 0, 0, zb])/27 + (4*CF^2*nf^2*zb^2*G[0, 0, 0, zb])/
    27 + (131*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/18 - 
   (59*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, zb])/4 - 
   (211*CF^4*Pi^2*zb^2*G[0, 0, 0, zb])/6 + (7087*CA^2*CF^2*G[0, 0, 1, zb])/
    216 - (347*CA*CF^3*G[0, 0, 1, zb])/216 - (5459*CF^4*G[0, 0, 1, zb])/36 + 
   (CA*CF^2*nf*G[0, 0, 1, zb])/18 - (127*CF^3*nf*G[0, 0, 1, zb])/9 - 
   (2*CF^2*nf^2*G[0, 0, 1, zb])/9 - (197*CA^2*CF^2*Pi^2*G[0, 0, 1, zb])/72 + 
   (29*CA*CF^3*Pi^2*G[0, 0, 1, zb])/12 + (292*CF^4*Pi^2*G[0, 0, 1, zb])/9 + 
   (7087*CA^2*CF^2*G[0, 0, 1, zb])/(216*(-1 + zb)) - 
   (347*CA*CF^3*G[0, 0, 1, zb])/(216*(-1 + zb)) - 
   (5459*CF^4*G[0, 0, 1, zb])/(36*(-1 + zb)) + (CA*CF^2*nf*G[0, 0, 1, zb])/
    (18*(-1 + zb)) - (127*CF^3*nf*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (2*CF^2*nf^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (197*CA^2*CF^2*Pi^2*G[0, 0, 1, zb])/(72*(-1 + zb)) + 
   (29*CA*CF^3*Pi^2*G[0, 0, 1, zb])/(12*(-1 + zb)) + 
   (292*CF^4*Pi^2*G[0, 0, 1, zb])/(9*(-1 + zb)) + 
   (6253*CA^2*CF^2*zb*G[0, 0, 1, zb])/216 - (14675*CA*CF^3*zb*G[0, 0, 1, zb])/
    216 - (10603*CF^4*zb*G[0, 0, 1, zb])/36 + (CA*CF^2*nf*zb*G[0, 0, 1, zb])/
    18 - (55*CF^3*nf*zb*G[0, 0, 1, zb])/3 - (2*CF^2*nf^2*zb*G[0, 0, 1, zb])/
    9 - (197*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, zb])/72 + 
   (29*CA*CF^3*Pi^2*zb*G[0, 0, 1, zb])/12 + (292*CF^4*Pi^2*zb*G[0, 0, 1, zb])/
    9 + (2243*CA^2*CF^2*zb^2*G[0, 0, 1, zb])/108 - 
   (1519*CA*CF^3*zb^2*G[0, 0, 1, zb])/108 - (1247*CF^4*zb^2*G[0, 0, 1, zb])/
    9 + (CA*CF^2*nf*zb^2*G[0, 0, 1, zb])/18 - 
   (127*CF^3*nf*zb^2*G[0, 0, 1, zb])/9 - (2*CF^2*nf^2*zb^2*G[0, 0, 1, zb])/
    9 - (197*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/72 + 
   (29*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, zb])/12 + 
   (292*CF^4*Pi^2*zb^2*G[0, 0, 1, zb])/9 + (6253*CA^2*CF^2*G[0, 1, 0, zb])/
    216 - (1649*CA*CF^3*G[0, 1, 0, zb])/216 - (3362*CF^4*G[0, 1, 0, zb])/27 - 
   (17*CA*CF^2*nf*G[0, 1, 0, zb])/18 - (109*CF^3*nf*G[0, 1, 0, zb])/9 - 
   (2*CF^2*nf^2*G[0, 1, 0, zb])/9 - (67*CA^2*CF^2*Pi^2*G[0, 1, 0, zb])/24 + 
   (40*CA*CF^3*Pi^2*G[0, 1, 0, zb])/9 + (263*CF^4*Pi^2*G[0, 1, 0, zb])/9 + 
   (6199*CA^2*CF^2*G[0, 1, 0, zb])/(216*(-1 + zb)) - 
   (1595*CA*CF^3*G[0, 1, 0, zb])/(216*(-1 + zb)) - 
   (3362*CF^4*G[0, 1, 0, zb])/(27*(-1 + zb)) - (17*CA*CF^2*nf*G[0, 1, 0, zb])/
    (18*(-1 + zb)) - (109*CF^3*nf*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (2*CF^2*nf^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (67*CA^2*CF^2*Pi^2*G[0, 1, 0, zb])/(24*(-1 + zb)) + 
   (40*CA*CF^3*Pi^2*G[0, 1, 0, zb])/(9*(-1 + zb)) + 
   (263*CF^4*Pi^2*G[0, 1, 0, zb])/(9*(-1 + zb)) + 
   (5413*CA^2*CF^2*zb*G[0, 1, 0, zb])/216 - (17183*CA*CF^3*zb*G[0, 1, 0, zb])/
    216 - (6995*CF^4*zb*G[0, 1, 0, zb])/27 - 
   (17*CA*CF^2*nf*zb*G[0, 1, 0, zb])/18 - (49*CF^3*nf*zb*G[0, 1, 0, zb])/3 - 
   (2*CF^2*nf^2*zb*G[0, 1, 0, zb])/9 - (67*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, zb])/
    24 + (40*CA*CF^3*Pi^2*zb*G[0, 1, 0, zb])/9 + 
   (263*CF^4*Pi^2*zb*G[0, 1, 0, zb])/9 + (1781*CA^2*CF^2*zb^2*G[0, 1, 0, zb])/
    108 - (1981*CA*CF^3*zb^2*G[0, 1, 0, zb])/108 - 
   (3074*CF^4*zb^2*G[0, 1, 0, zb])/27 - (17*CA*CF^2*nf*zb^2*G[0, 1, 0, zb])/
    18 - (109*CF^3*nf*zb^2*G[0, 1, 0, zb])/9 - 
   (2*CF^2*nf^2*zb^2*G[0, 1, 0, zb])/9 - 
   (67*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/24 + 
   (40*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, zb])/9 + 
   (263*CF^4*Pi^2*zb^2*G[0, 1, 0, zb])/9 - (4523*CA^2*CF^2*G[0, 1, 1, zb])/
    216 - (2987*CA*CF^3*G[0, 1, 1, zb])/216 + (14909*CF^4*G[0, 1, 1, zb])/
    108 - (CA*CF^2*nf*G[0, 1, 1, zb])/3 + (44*CF^3*nf*G[0, 1, 1, zb])/3 + 
   (CF^2*nf^2*G[0, 1, 1, zb])/3 + (211*CA^2*CF^2*Pi^2*G[0, 1, 1, zb])/144 + 
   (13*CA*CF^3*Pi^2*G[0, 1, 1, zb])/36 - (959*CF^4*Pi^2*G[0, 1, 1, zb])/36 - 
   (4469*CA^2*CF^2*G[0, 1, 1, zb])/(216*(-1 + zb)) - 
   (3041*CA*CF^3*G[0, 1, 1, zb])/(216*(-1 + zb)) + 
   (14909*CF^4*G[0, 1, 1, zb])/(108*(-1 + zb)) - (CA*CF^2*nf*G[0, 1, 1, zb])/
    (3*(-1 + zb)) + (44*CF^3*nf*G[0, 1, 1, zb])/(3*(-1 + zb)) + 
   (CF^2*nf^2*G[0, 1, 1, zb])/(3*(-1 + zb)) + 
   (211*CA^2*CF^2*Pi^2*G[0, 1, 1, zb])/(144*(-1 + zb)) - 
   (19*CA*CF^3*Pi^2*G[0, 1, 1, zb])/(36*(-1 + zb)) - 
   (959*CF^4*Pi^2*G[0, 1, 1, zb])/(36*(-1 + zb)) - 
   (4115*CA^2*CF^2*zb*G[0, 1, 1, zb])/216 + (6499*CA*CF^3*zb*G[0, 1, 1, zb])/
    216 + (29297*CF^4*zb*G[0, 1, 1, zb])/108 - (CA*CF^2*nf*zb*G[0, 1, 1, zb])/
    3 + (170*CF^3*nf*zb*G[0, 1, 1, zb])/9 + (CF^2*nf^2*zb*G[0, 1, 1, zb])/3 + 
   (211*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, zb])/144 - 
   (35*CA*CF^3*Pi^2*zb*G[0, 1, 1, zb])/36 - (959*CF^4*Pi^2*zb*G[0, 1, 1, zb])/
    36 - (1375*CA^2*CF^2*zb^2*G[0, 1, 1, zb])/108 - 
   (46*CA*CF^3*zb^2*G[0, 1, 1, zb])/27 + (13775*CF^4*zb^2*G[0, 1, 1, zb])/
    108 - (CA*CF^2*nf*zb^2*G[0, 1, 1, zb])/3 + 
   (44*CF^3*nf*zb^2*G[0, 1, 1, zb])/3 + (CF^2*nf^2*zb^2*G[0, 1, 1, zb])/3 + 
   (211*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/144 + 
   (13*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, zb])/36 - 
   (959*CF^4*Pi^2*zb^2*G[0, 1, 1, zb])/36 + (3677*CA^2*CF^2*G[1, 0, 0, zb])/
    216 - (1597*CA*CF^3*G[1, 0, 0, zb])/216 - (9103*CF^4*G[1, 0, 0, zb])/
    108 - (92*CA*CF^2*nf*G[1, 0, 0, zb])/27 - (118*CF^3*nf*G[1, 0, 0, zb])/
    9 - (2*CF^2*nf^2*G[1, 0, 0, zb])/9 - (77*CA^2*CF^2*Pi^2*G[1, 0, 0, zb])/
    24 + (143*CA*CF^3*Pi^2*G[1, 0, 0, zb])/18 + 
   (511*CF^4*Pi^2*G[1, 0, 0, zb])/18 + (1349*CA^2*CF^2*G[1, 0, 0, zb])/
    (72*(-1 + zb)) - (1021*CA*CF^3*G[1, 0, 0, zb])/(72*(-1 + zb)) - 
   (2527*CF^4*G[1, 0, 0, zb])/(36*(-1 + zb)) - (53*CA*CF^2*nf*G[1, 0, 0, zb])/
    (18*(-1 + zb)) - (73*CF^3*nf*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (2*CF^2*nf^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (77*CA^2*CF^2*Pi^2*G[1, 0, 0, zb])/(24*(-1 + zb)) + 
   (85*CA*CF^3*Pi^2*G[1, 0, 0, zb])/(12*(-1 + zb)) + 
   (76*CF^4*Pi^2*G[1, 0, 0, zb])/(3*(-1 + zb)) + 
   (3935*CA^2*CF^2*zb*G[1, 0, 0, zb])/216 - (19099*CA*CF^3*zb*G[1, 0, 0, zb])/
    216 - (21595*CF^4*zb*G[1, 0, 0, zb])/108 - 
   (139*CA*CF^2*nf*zb*G[1, 0, 0, zb])/54 - (32*CF^3*nf*zb*G[1, 0, 0, zb])/3 - 
   (2*CF^2*nf^2*zb*G[1, 0, 0, zb])/9 - (77*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, zb])/
    24 + (479*CA*CF^3*Pi^2*zb*G[1, 0, 0, zb])/72 + 
   (857*CF^4*Pi^2*zb*G[1, 0, 0, zb])/36 + (544*CA^2*CF^2*zb^2*G[1, 0, 0, zb])/
    27 - (1597*CA*CF^3*zb^2*G[1, 0, 0, zb])/54 - 
   (6815*CF^4*zb^2*G[1, 0, 0, zb])/54 - (47*CA*CF^2*nf*zb^2*G[1, 0, 0, zb])/
    27 - (118*CF^3*nf*zb^2*G[1, 0, 0, zb])/9 - 
   (2*CF^2*nf^2*zb^2*G[1, 0, 0, zb])/9 - 
   (77*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/24 + 
   (143*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, zb])/18 + 
   (511*CF^4*Pi^2*zb^2*G[1, 0, 0, zb])/18 - (2861*CA^2*CF^2*G[1, 0, 1, zb])/
    216 - (719*CA*CF^3*G[1, 0, 1, zb])/72 + (5363*CF^4*G[1, 0, 1, zb])/54 + 
   (115*CA*CF^2*nf*G[1, 0, 1, zb])/54 + (47*CF^3*nf*G[1, 0, 1, zb])/3 + 
   (CF^2*nf^2*G[1, 0, 1, zb])/3 + (73*CA^2*CF^2*Pi^2*G[1, 0, 1, zb])/48 - 
   (71*CA*CF^3*Pi^2*G[1, 0, 1, zb])/36 - (949*CF^4*Pi^2*G[1, 0, 1, zb])/36 - 
   (1037*CA^2*CF^2*G[1, 0, 1, zb])/(72*(-1 + zb)) - 
   (CA*CF^3*G[1, 0, 1, zb])/(72*(-1 + zb)) + (755*CF^4*G[1, 0, 1, zb])/
    (9*(-1 + zb)) + (5*CA*CF^2*nf*G[1, 0, 1, zb])/(3*(-1 + zb)) + 
   (32*CF^3*nf*G[1, 0, 1, zb])/(3*(-1 + zb)) + (CF^2*nf^2*G[1, 0, 1, zb])/
    (3*(-1 + zb)) + (73*CA^2*CF^2*Pi^2*G[1, 0, 1, zb])/(48*(-1 + zb)) - 
   (5*CA*CF^3*Pi^2*G[1, 0, 1, zb])/(2*(-1 + zb)) - 
   (83*CF^4*Pi^2*G[1, 0, 1, zb])/(4*(-1 + zb)) - (2*CA*CF^3*G[1, 0, 1, zb])/
    (3*zb^2) + (CA*CF^3*G[1, 0, 1, zb])/zb - 
   (3251*CA^2*CF^2*zb*G[1, 0, 1, zb])/216 + (3359*CA*CF^3*zb*G[1, 0, 1, zb])/
    72 + (5728*CF^4*zb*G[1, 0, 1, zb])/27 + (35*CA*CF^2*nf*zb*G[1, 0, 1, zb])/
    27 + (119*CF^3*nf*zb*G[1, 0, 1, zb])/9 + (CF^2*nf^2*zb*G[1, 0, 1, zb])/
    3 + (73*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, zb])/48 - 
   (199*CA*CF^3*Pi^2*zb*G[1, 0, 1, zb])/72 - 
   (323*CF^4*Pi^2*zb*G[1, 0, 1, zb])/18 - (460*CA^2*CF^2*zb^2*G[1, 0, 1, zb])/
    27 + (343*CA*CF^3*zb^2*G[1, 0, 1, zb])/36 + 
   (15109*CF^4*zb^2*G[1, 0, 1, zb])/108 + (25*CA*CF^2*nf*zb^2*G[1, 0, 1, zb])/
    54 + (47*CF^3*nf*zb^2*G[1, 0, 1, zb])/3 + (CF^2*nf^2*zb^2*G[1, 0, 1, zb])/
    3 + (73*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/48 - 
   (71*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, zb])/36 - 
   (949*CF^4*Pi^2*zb^2*G[1, 0, 1, zb])/36 - (241*CA^2*CF^2*G[1, 1, 0, zb])/
    24 - (253*CA*CF^3*G[1, 1, 0, zb])/216 + (2287*CF^4*G[1, 1, 0, zb])/36 + 
   (67*CA*CF^2*nf*G[1, 1, 0, zb])/18 + (41*CF^3*nf*G[1, 1, 0, zb])/3 + 
   (CF^2*nf^2*G[1, 1, 0, zb])/3 + (37*CA^2*CF^2*Pi^2*G[1, 1, 0, zb])/16 - 
   (121*CA*CF^3*Pi^2*G[1, 1, 0, zb])/36 - (925*CF^4*Pi^2*G[1, 1, 0, zb])/36 - 
   (265*CA^2*CF^2*G[1, 1, 0, zb])/(24*(-1 + zb)) + 
   (325*CA*CF^3*G[1, 1, 0, zb])/(24*(-1 + zb)) + (130*CF^4*G[1, 1, 0, zb])/
    (3*(-1 + zb)) + (19*CA*CF^2*nf*G[1, 1, 0, zb])/(6*(-1 + zb)) + 
   (23*CF^3*nf*G[1, 1, 0, zb])/(3*(-1 + zb)) + (CF^2*nf^2*G[1, 1, 0, zb])/
    (3*(-1 + zb)) + (37*CA^2*CF^2*Pi^2*G[1, 1, 0, zb])/(16*(-1 + zb)) - 
   (6*CA*CF^3*Pi^2*G[1, 1, 0, zb])/(-1 + zb) - (69*CF^4*Pi^2*G[1, 1, 0, zb])/
    (4*(-1 + zb)) - (4*CA*CF^3*G[1, 1, 0, zb])/(3*zb^2) + 
   (2*CA*CF^3*G[1, 1, 0, zb])/zb - (815*CA^2*CF^2*zb*G[1, 1, 0, zb])/72 + 
   (14255*CA*CF^3*zb*G[1, 1, 0, zb])/216 + (643*CF^4*zb*G[1, 1, 0, zb])/4 + 
   (49*CA*CF^2*nf*zb*G[1, 1, 0, zb])/18 + (89*CF^3*nf*zb*G[1, 1, 0, zb])/9 + 
   (CF^2*nf^2*zb*G[1, 1, 0, zb])/3 + (37*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, zb])/
    16 - (527*CA*CF^3*Pi^2*zb*G[1, 1, 0, zb])/72 - 
   (469*CF^4*Pi^2*zb*G[1, 1, 0, zb])/36 - (83*CA^2*CF^2*zb^2*G[1, 1, 0, zb])/
    6 + (1741*CA*CF^3*zb^2*G[1, 1, 0, zb])/108 + 
   (4147*CF^4*zb^2*G[1, 1, 0, zb])/36 + (31*CA*CF^2*nf*zb^2*G[1, 1, 0, zb])/
    18 + (41*CF^3*nf*zb^2*G[1, 1, 0, zb])/3 + (CF^2*nf^2*zb^2*G[1, 1, 0, zb])/
    3 + (37*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/16 - 
   (121*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, zb])/36 - 
   (925*CF^4*Pi^2*zb^2*G[1, 1, 0, zb])/36 + (301*CA^2*CF^2*G[1, 1, 1, zb])/
    72 + (2689*CA*CF^3*G[1, 1, 1, zb])/108 - (6149*CF^4*G[1, 1, 1, zb])/72 - 
   (65*CA*CF^2*nf*G[1, 1, 1, zb])/36 - (35*CF^3*nf*G[1, 1, 1, zb])/2 - 
   (CF^2*nf^2*G[1, 1, 1, zb])/2 - (93*CA^2*CF^2*Pi^2*G[1, 1, 1, zb])/32 + 
   (277*CA*CF^3*Pi^2*G[1, 1, 1, zb])/72 + (1543*CF^4*Pi^2*G[1, 1, 1, zb])/
    72 + (37*CA^2*CF^2*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
   (7*CA*CF^3*G[1, 1, 1, zb])/(-1 + zb) - (511*CF^4*G[1, 1, 1, zb])/
    (8*(-1 + zb)) - (5*CA*CF^2*nf*G[1, 1, 1, zb])/(4*(-1 + zb)) - 
   (23*CF^3*nf*G[1, 1, 1, zb])/(2*(-1 + zb)) - (CF^2*nf^2*G[1, 1, 1, zb])/
    (2*(-1 + zb)) - (93*CA^2*CF^2*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) + 
   (63*CA*CF^3*Pi^2*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
   (87*CF^4*Pi^2*G[1, 1, 1, zb])/(8*(-1 + zb)) + (2*CA*CF^3*G[1, 1, 1, zb])/
    zb^2 - (3*CA*CF^3*G[1, 1, 1, zb])/zb + (125*CA^2*CF^2*zb*G[1, 1, 1, zb])/
    24 - (2441*CA*CF^3*zb*G[1, 1, 1, zb])/108 - (4315*CF^4*zb*G[1, 1, 1, zb])/
    24 - (29*CA*CF^2*nf*zb*G[1, 1, 1, zb])/36 - 
   (247*CF^3*nf*zb*G[1, 1, 1, zb])/18 - (CF^2*nf^2*zb*G[1, 1, 1, zb])/2 - 
   (93*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, zb])/32 + 
   (89*CA*CF^3*Pi^2*zb*G[1, 1, 1, zb])/9 + (403*CF^4*Pi^2*zb*G[1, 1, 1, zb])/
    72 + (139*CA^2*CF^2*zb^2*G[1, 1, 1, zb])/18 + 
   (2273*CA*CF^3*zb^2*G[1, 1, 1, zb])/216 - (9773*CF^4*zb^2*G[1, 1, 1, zb])/
    72 + (7*CA*CF^2*nf*zb^2*G[1, 1, 1, zb])/36 - 
   (35*CF^3*nf*zb^2*G[1, 1, 1, zb])/2 - (CF^2*nf^2*zb^2*G[1, 1, 1, zb])/2 - 
   (93*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/32 + 
   (277*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, zb])/72 + 
   (1543*CF^4*Pi^2*zb^2*G[1, 1, 1, zb])/72 - (10*CA*CF^3*Pi^2*G[1, 2, 1, zb])/
    9 + (5*CF^4*Pi^2*G[1, 2, 1, zb])/3 + (5*CF^4*Pi^2*G[1, 2, 1, zb])/
    (3*(-1 + zb)) + (5*CA*CF^3*Pi^2*zb*G[1, 2, 1, zb])/9 + 
   (5*CF^4*Pi^2*zb*G[1, 2, 1, zb])/3 - (10*CA*CF^3*Pi^2*zb^2*G[1, 2, 1, zb])/
    9 + (5*CF^4*Pi^2*zb^2*G[1, 2, 1, zb])/3 + (4*CF^4*Pi^2*G[2, 1, 0, zb])/
    3 - (4*CF^4*Pi^2*G[2, 1, 0, zb])/(3*(-1 + zb)) - 
   (8*CF^4*Pi^2*zb*G[2, 1, 0, zb])/3 + (4*CF^4*Pi^2*zb^2*G[2, 1, 0, zb])/3 - 
   (8*CF^4*Pi^2*G[2, 1, 1, zb])/9 + (8*CF^4*Pi^2*G[2, 1, 1, zb])/
    (9*(-1 + zb)) + (16*CF^4*Pi^2*zb*G[2, 1, 1, zb])/9 - 
   (8*CF^4*Pi^2*zb^2*G[2, 1, 1, zb])/9 + (181*CA^2*CF^2*G[0, 0, 0, 0, zb])/
    4 - (955*CA*CF^3*G[0, 0, 0, 0, zb])/18 - (566*CF^4*G[0, 0, 0, 0, zb])/3 - 
   2*CA*CF^2*nf*G[0, 0, 0, 0, zb] - 14*CF^3*nf*G[0, 0, 0, 0, zb] + 
   (181*CA^2*CF^2*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (955*CA*CF^3*G[0, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (566*CF^4*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (2*CA*CF^2*nf*G[0, 0, 0, 0, zb])/(-1 + zb) - 
   (14*CF^3*nf*G[0, 0, 0, 0, zb])/(-1 + zb) + 
   (181*CA^2*CF^2*zb*G[0, 0, 0, 0, zb])/4 - 
   (2161*CA*CF^3*zb*G[0, 0, 0, 0, zb])/18 - 288*CF^4*zb*G[0, 0, 0, 0, zb] - 
   2*CA*CF^2*nf*zb*G[0, 0, 0, 0, zb] - 14*CF^3*nf*zb*G[0, 0, 0, 0, zb] + 
   (181*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb])/4 - 
   (955*CA*CF^3*zb^2*G[0, 0, 0, 0, zb])/18 - 
   (566*CF^4*zb^2*G[0, 0, 0, 0, zb])/3 - 2*CA*CF^2*nf*zb^2*
    G[0, 0, 0, 0, zb] - 14*CF^3*nf*zb^2*G[0, 0, 0, 0, zb] - 
   (1433*CA^2*CF^2*G[0, 0, 0, 1, zb])/36 + (51*CA*CF^3*G[0, 0, 0, 1, zb])/2 + 
   (1742*CF^4*G[0, 0, 0, 1, zb])/9 + (14*CA*CF^2*nf*G[0, 0, 0, 1, zb])/9 + 
   (134*CF^3*nf*G[0, 0, 0, 1, zb])/9 - (1433*CA^2*CF^2*G[0, 0, 0, 1, zb])/
    (36*(-1 + zb)) + (51*CA*CF^3*G[0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (1742*CF^4*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (14*CA*CF^2*nf*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (134*CF^3*nf*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (1433*CA^2*CF^2*zb*G[0, 0, 0, 1, zb])/36 + 
   (419*CA*CF^3*zb*G[0, 0, 0, 1, zb])/6 + (2600*CF^4*zb*G[0, 0, 0, 1, zb])/
    9 + (14*CA*CF^2*nf*zb*G[0, 0, 0, 1, zb])/9 + 
   (134*CF^3*nf*zb*G[0, 0, 0, 1, zb])/9 - 
   (1433*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb])/36 + 
   (51*CA*CF^3*zb^2*G[0, 0, 0, 1, zb])/2 + (1742*CF^4*zb^2*G[0, 0, 0, 1, zb])/
    9 + (14*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (134*CF^3*nf*zb^2*G[0, 0, 0, 1, zb])/9 - (139*CA^2*CF^2*G[0, 0, 1, 0, zb])/
    4 + (527*CA*CF^3*G[0, 0, 1, 0, zb])/18 + (1504*CF^4*G[0, 0, 1, 0, zb])/
    9 + (22*CA*CF^2*nf*G[0, 0, 1, 0, zb])/9 + (118*CF^3*nf*G[0, 0, 1, 0, zb])/
    9 - (139*CA^2*CF^2*G[0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (527*CA*CF^3*G[0, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (1504*CF^4*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (22*CA*CF^2*nf*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (118*CF^3*nf*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (141*CA^2*CF^2*zb*G[0, 0, 1, 0, zb])/4 + 
   (694*CA*CF^3*zb*G[0, 0, 1, 0, zb])/9 + (2308*CF^4*zb*G[0, 0, 1, 0, zb])/
    9 + (22*CA*CF^2*nf*zb*G[0, 0, 1, 0, zb])/9 + 
   (118*CF^3*nf*zb*G[0, 0, 1, 0, zb])/9 - 
   (139*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb])/4 + 
   (527*CA*CF^3*zb^2*G[0, 0, 1, 0, zb])/18 + 
   (1504*CF^4*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (22*CA*CF^2*nf*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (118*CF^3*nf*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (1003*CA^2*CF^2*G[0, 0, 1, 1, zb])/36 - (7*CA*CF^3*G[0, 0, 1, 1, zb])/6 - 
   (1570*CF^4*G[0, 0, 1, 1, zb])/9 - (16*CA*CF^2*nf*G[0, 0, 1, 1, zb])/9 - 
   (130*CF^3*nf*G[0, 0, 1, 1, zb])/9 + (1003*CA^2*CF^2*G[0, 0, 1, 1, zb])/
    (36*(-1 + zb)) - (7*CA*CF^3*G[0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (1570*CF^4*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (16*CA*CF^2*nf*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (130*CF^3*nf*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (1021*CA^2*CF^2*zb*G[0, 0, 1, 1, zb])/36 - 
   31*CA*CF^3*zb*G[0, 0, 1, 1, zb] - (2338*CF^4*zb*G[0, 0, 1, 1, zb])/9 - 
   (16*CA*CF^2*nf*zb*G[0, 0, 1, 1, zb])/9 - 
   (130*CF^3*nf*zb*G[0, 0, 1, 1, zb])/9 + 
   (1003*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb])/36 - 
   (7*CA*CF^3*zb^2*G[0, 0, 1, 1, zb])/6 - (1570*CF^4*zb^2*G[0, 0, 1, 1, zb])/
    9 - (16*CA*CF^2*nf*zb^2*G[0, 0, 1, 1, zb])/9 - 
   (130*CF^3*nf*zb^2*G[0, 0, 1, 1, zb])/9 - (61*CA^2*CF^2*G[0, 1, 0, 0, zb])/
    2 + 32*CA*CF^3*G[0, 1, 0, 0, zb] + (1318*CF^4*G[0, 1, 0, 0, zb])/9 + 
   (28*CA*CF^2*nf*G[0, 1, 0, 0, zb])/9 + (106*CF^3*nf*G[0, 1, 0, 0, zb])/9 - 
   (61*CA^2*CF^2*G[0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (32*CA*CF^3*G[0, 1, 0, 0, zb])/(-1 + zb) + (1318*CF^4*G[0, 1, 0, 0, zb])/
    (9*(-1 + zb)) + (28*CA*CF^2*nf*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (106*CF^3*nf*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (127*CA^2*CF^2*zb*G[0, 1, 0, 0, zb])/4 + 
   (250*CA*CF^3*zb*G[0, 1, 0, 0, zb])/3 + (2074*CF^4*zb*G[0, 1, 0, 0, zb])/
    9 + (28*CA*CF^2*nf*zb*G[0, 1, 0, 0, zb])/9 + 
   (106*CF^3*nf*zb*G[0, 1, 0, 0, zb])/9 - 
   (61*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb])/2 + 
   32*CA*CF^3*zb^2*G[0, 1, 0, 0, zb] + (1318*CF^4*zb^2*G[0, 1, 0, 0, zb])/9 + 
   (28*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, zb])/9 + 
   (106*CF^3*nf*zb^2*G[0, 1, 0, 0, zb])/9 + (481*CA^2*CF^2*G[0, 1, 0, 1, zb])/
    18 - (20*CA*CF^3*G[0, 1, 0, 1, zb])/3 - (1384*CF^4*G[0, 1, 0, 1, zb])/9 - 
   (22*CA*CF^2*nf*G[0, 1, 0, 1, zb])/9 - (118*CF^3*nf*G[0, 1, 0, 1, zb])/9 + 
   (238*CA^2*CF^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (86*CA*CF^3*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (1384*CF^4*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (22*CA*CF^2*nf*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (118*CF^3*nf*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (989*CA^2*CF^2*zb*G[0, 1, 0, 1, zb])/36 - 
   (259*CA*CF^3*zb*G[0, 1, 0, 1, zb])/6 - (2110*CF^4*zb*G[0, 1, 0, 1, zb])/
    9 - (22*CA*CF^2*nf*zb*G[0, 1, 0, 1, zb])/9 - 
   (118*CF^3*nf*zb*G[0, 1, 0, 1, zb])/9 + 
   (463*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb])/18 - 
   (23*CA*CF^3*zb^2*G[0, 1, 0, 1, zb])/3 - (1384*CF^4*zb^2*G[0, 1, 0, 1, zb])/
    9 - (22*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, zb])/9 - 
   (118*CF^3*nf*zb^2*G[0, 1, 0, 1, zb])/9 + (421*CA^2*CF^2*G[0, 1, 1, 0, zb])/
    18 - (133*CA*CF^3*G[0, 1, 1, 0, zb])/9 - (1064*CF^4*G[0, 1, 1, 0, zb])/
    9 - (32*CA*CF^2*nf*G[0, 1, 1, 0, zb])/9 - (98*CF^3*nf*G[0, 1, 1, 0, zb])/
    9 + (137*CA^2*CF^2*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (185*CA*CF^3*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (1064*CF^4*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (32*CA*CF^2*nf*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (98*CF^3*nf*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (869*CA^2*CF^2*zb*G[0, 1, 1, 0, zb])/36 - 
   (532*CA*CF^3*zb*G[0, 1, 1, 0, zb])/9 - (1724*CF^4*zb*G[0, 1, 1, 0, zb])/
    9 - (32*CA*CF^2*nf*zb*G[0, 1, 1, 0, zb])/9 - 
   (98*CF^3*nf*zb*G[0, 1, 1, 0, zb])/9 + 
   (385*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb])/18 - 
   (151*CA*CF^3*zb^2*G[0, 1, 1, 0, zb])/9 - 
   (1064*CF^4*zb^2*G[0, 1, 1, 0, zb])/9 - 
   (32*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, zb])/9 - 
   (98*CF^3*nf*zb^2*G[0, 1, 1, 0, zb])/9 - (659*CA^2*CF^2*G[0, 1, 1, 1, zb])/
    36 - (37*CA*CF^3*G[0, 1, 1, 1, zb])/3 + (1163*CF^4*G[0, 1, 1, 1, zb])/9 + 
   (23*CA*CF^2*nf*G[0, 1, 1, 1, zb])/9 + (116*CF^3*nf*G[0, 1, 1, 1, zb])/9 - 
   (629*CA^2*CF^2*G[0, 1, 1, 1, zb])/(36*(-1 + zb)) - 
   (11*CA*CF^3*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (1163*CF^4*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (23*CA*CF^2*nf*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (116*CF^3*nf*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (167*CA^2*CF^2*zb*G[0, 1, 1, 1, zb])/9 + 
   (127*CA*CF^3*zb*G[0, 1, 1, 1, zb])/6 + (1793*CF^4*zb*G[0, 1, 1, 1, zb])/
    9 + (23*CA*CF^2*nf*zb*G[0, 1, 1, 1, zb])/9 + 
   (116*CF^3*nf*zb*G[0, 1, 1, 1, zb])/9 - 
   (551*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb])/36 - 
   (28*CA*CF^3*zb^2*G[0, 1, 1, 1, zb])/3 + (1163*CF^4*zb^2*G[0, 1, 1, 1, zb])/
    9 + (23*CA*CF^2*nf*zb^2*G[0, 1, 1, 1, zb])/9 + 
   (116*CF^3*nf*zb^2*G[0, 1, 1, 1, zb])/9 - (215*CA^2*CF^2*G[1, 0, 0, 0, zb])/
    18 + (1201*CA*CF^3*G[1, 0, 0, 0, zb])/18 + (1238*CF^4*G[1, 0, 0, 0, zb])/
    9 + (14*CA*CF^2*nf*G[1, 0, 0, 0, zb])/3 + (116*CF^3*nf*G[1, 0, 0, 0, zb])/
    9 - (75*CA^2*CF^2*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (203*CA*CF^3*G[1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (278*CF^4*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (14*CA*CF^2*nf*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (26*CF^3*nf*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (871*CA^2*CF^2*zb*G[1, 0, 0, 0, zb])/36 + 
   (773*CA*CF^3*zb*G[1, 0, 0, 0, zb])/9 + (2917*CF^4*zb*G[1, 0, 0, 0, zb])/
    18 + (14*CA*CF^2*nf*zb*G[1, 0, 0, 0, zb])/3 + 
   (59*CF^3*nf*zb*G[1, 0, 0, 0, zb])/9 - 
   (328*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (434*CA*CF^3*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (1508*CF^4*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (14*CA*CF^2*nf*zb^2*G[1, 0, 0, 0, zb])/3 + 
   (116*CF^3*nf*zb^2*G[1, 0, 0, 0, zb])/9 + (131*CA^2*CF^2*G[1, 0, 0, 1, zb])/
    9 - (81*CA*CF^3*G[1, 0, 0, 1, zb])/2 - (1328*CF^4*G[1, 0, 0, 1, zb])/9 - 
   4*CA*CF^2*nf*G[1, 0, 0, 1, zb] - (128*CF^3*nf*G[1, 0, 0, 1, zb])/9 + 
   (233*CA^2*CF^2*G[1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (125*CA*CF^3*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (100*CF^4*G[1, 0, 0, 1, zb])/(-1 + zb) - (4*CA*CF^2*nf*G[1, 0, 0, 1, zb])/
    (-1 + zb) - (10*CF^3*nf*G[1, 0, 0, 1, zb])/(-1 + zb) + 
   (839*CA^2*CF^2*zb*G[1, 0, 0, 1, zb])/36 - 
   (170*CA*CF^3*zb*G[1, 0, 0, 1, zb])/3 - (2977*CF^4*zb*G[1, 0, 0, 1, zb])/
    18 - 4*CA*CF^2*nf*zb*G[1, 0, 0, 1, zb] - 
   (71*CF^3*nf*zb*G[1, 0, 0, 1, zb])/9 + 
   (577*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb])/18 - 
   22*CA*CF^3*zb^2*G[1, 0, 0, 1, zb] - (1574*CF^4*zb^2*G[1, 0, 0, 1, zb])/9 - 
   4*CA*CF^2*nf*zb^2*G[1, 0, 0, 1, zb] - (128*CF^3*nf*zb^2*G[1, 0, 0, 1, zb])/
    9 + (403*CA^2*CF^2*G[1, 0, 1, 0, zb])/36 - 46*CA*CF^3*G[1, 0, 1, 0, zb] - 
   (1151*CF^4*G[1, 0, 1, 0, zb])/9 - (14*CA*CF^2*nf*G[1, 0, 1, 0, zb])/3 - 
   (116*CF^3*nf*G[1, 0, 1, 0, zb])/9 + (49*CA^2*CF^2*G[1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (24*CA*CF^3*G[1, 0, 1, 0, zb])/(-1 + zb) - 
   (248*CF^4*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (14*CA*CF^2*nf*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (26*CF^3*nf*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (763*CA^2*CF^2*zb*G[1, 0, 1, 0, zb])/36 - 
   (373*CA*CF^3*zb*G[1, 0, 1, 0, zb])/6 - (2593*CF^4*zb*G[1, 0, 1, 0, zb])/
    18 - (14*CA*CF^2*nf*zb*G[1, 0, 1, 0, zb])/3 - 
   (59*CF^3*nf*zb*G[1, 0, 1, 0, zb])/9 + 
   (1069*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb])/36 - 
   (57*CA*CF^3*zb^2*G[1, 0, 1, 0, zb])/2 - (1388*CF^4*zb^2*G[1, 0, 1, 0, zb])/
    9 - (14*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, zb])/3 - 
   (116*CF^3*nf*zb^2*G[1, 0, 1, 0, zb])/9 - (203*CA^2*CF^2*G[1, 0, 1, 1, zb])/
    18 + 18*CA*CF^3*G[1, 0, 1, 1, zb] + (1274*CF^4*G[1, 0, 1, 1, zb])/9 + 
   (11*CA*CF^2*nf*G[1, 0, 1, 1, zb])/3 + (134*CF^3*nf*G[1, 0, 1, 1, zb])/9 - 
   (59*CA^2*CF^2*G[1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (22*CA*CF^3*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (281*CF^4*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (11*CA*CF^2*nf*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (32*CF^3*nf*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (329*CA^2*CF^2*zb*G[1, 0, 1, 1, zb])/18 + 
   (197*CA*CF^3*zb*G[1, 0, 1, 1, zb])/6 + (2719*CF^4*zb*G[1, 0, 1, 1, zb])/
    18 + (11*CA*CF^2*nf*zb*G[1, 0, 1, 1, zb])/3 + 
   (77*CF^3*nf*zb*G[1, 0, 1, 1, zb])/9 - 
   (214*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb])/9 + 
   (CA*CF^3*zb^2*G[1, 0, 1, 1, zb])/2 + (1487*CF^4*zb^2*G[1, 0, 1, 1, zb])/
    9 + (11*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, zb])/3 + 
   (134*CF^3*nf*zb^2*G[1, 0, 1, 1, zb])/9 + (34*CA^2*CF^2*G[1, 1, 0, 0, zb])/
    9 - (467*CA*CF^3*G[1, 1, 0, 0, zb])/9 - (295*CF^4*G[1, 1, 0, 0, zb])/3 - 
   6*CA*CF^2*nf*G[1, 1, 0, 0, zb] - (34*CF^3*nf*G[1, 1, 0, 0, zb])/3 + 
   (39*CA^2*CF^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (55*CA*CF^3*G[1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (48*CF^4*G[1, 1, 0, 0, zb])/(-1 + zb) - (6*CA*CF^2*nf*G[1, 1, 0, 0, zb])/
    (-1 + zb) - (6*CF^3*nf*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   (523*CA^2*CF^2*zb*G[1, 1, 0, 0, zb])/36 - 
   (626*CA*CF^3*zb*G[1, 1, 0, 0, zb])/9 - 100*CF^4*zb*G[1, 1, 0, 0, zb] - 
   6*CA*CF^2*nf*zb*G[1, 1, 0, 0, zb] - (10*CF^3*nf*zb*G[1, 1, 0, 0, zb])/3 + 
   (455*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb])/18 - 
   (323*CA*CF^3*zb^2*G[1, 1, 0, 0, zb])/9 - 124*CF^4*zb^2*G[1, 1, 0, 0, zb] - 
   6*CA*CF^2*nf*zb^2*G[1, 1, 0, 0, zb] - (34*CF^3*nf*zb^2*G[1, 1, 0, 0, zb])/
    3 - (251*CA^2*CF^2*G[1, 1, 0, 1, zb])/36 + 
   (163*CA*CF^3*G[1, 1, 0, 1, zb])/6 + (337*CF^4*G[1, 1, 0, 1, zb])/3 + 
   5*CA*CF^2*nf*G[1, 1, 0, 1, zb] + (40*CF^3*nf*G[1, 1, 0, 1, zb])/3 - 
   (11*CA^2*CF^2*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (33*CA*CF^3*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (59*CF^4*G[1, 1, 0, 1, zb])/(-1 + zb) + (5*CA*CF^2*nf*G[1, 1, 0, 1, zb])/
    (-1 + zb) + (8*CF^3*nf*G[1, 1, 0, 1, zb])/(-1 + zb) - 
   (128*CA^2*CF^2*zb*G[1, 1, 0, 1, zb])/9 + 
   (277*CA*CF^3*zb*G[1, 1, 0, 1, zb])/6 + (323*CF^4*zb*G[1, 1, 0, 1, zb])/3 + 
   5*CA*CF^2*nf*zb*G[1, 1, 0, 1, zb] + (16*CF^3*nf*zb*G[1, 1, 0, 1, zb])/3 - 
   (773*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb])/36 + 
   (35*CA*CF^3*zb^2*G[1, 1, 0, 1, zb])/3 + 135*CF^4*zb^2*G[1, 1, 0, 1, zb] + 
   5*CA*CF^2*nf*zb^2*G[1, 1, 0, 1, zb] + (40*CF^3*nf*zb^2*G[1, 1, 0, 1, zb])/
    3 - (169*CA^2*CF^2*G[1, 1, 1, 0, zb])/36 + 
   (110*CA*CF^3*G[1, 1, 1, 0, zb])/3 + (737*CF^4*G[1, 1, 1, 0, zb])/9 + 
   6*CA*CF^2*nf*G[1, 1, 1, 0, zb] + (104*CF^3*nf*G[1, 1, 1, 0, zb])/9 - 
   (9*CA^2*CF^2*G[1, 1, 1, 0, zb])/(-1 + zb) + (51*CA*CF^3*G[1, 1, 1, 0, zb])/
    (2*(-1 + zb)) + (33*CF^4*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (6*CA*CF^2*nf*G[1, 1, 1, 0, zb])/(-1 + zb) + (6*CF^3*nf*G[1, 1, 1, 0, zb])/
    (-1 + zb) - (112*CA^2*CF^2*zb*G[1, 1, 1, 0, zb])/9 + 
   (353*CA*CF^3*zb*G[1, 1, 1, 0, zb])/6 + (1381*CF^4*zb*G[1, 1, 1, 0, zb])/
    18 + 6*CA*CF^2*nf*zb*G[1, 1, 1, 0, zb] + 
   (29*CF^3*nf*zb*G[1, 1, 1, 0, zb])/9 - 
   (727*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb])/36 + 
   (77*CA*CF^3*zb^2*G[1, 1, 1, 0, zb])/3 + (917*CF^4*zb^2*G[1, 1, 1, 0, zb])/
    9 + 6*CA*CF^2*nf*zb^2*G[1, 1, 1, 0, zb] + 
   (104*CF^3*nf*zb^2*G[1, 1, 1, 0, zb])/9 + (377*CA^2*CF^2*G[1, 1, 1, 1, zb])/
    72 - (25*CA*CF^3*G[1, 1, 1, 1, zb])/3 - (1825*CF^4*G[1, 1, 1, 1, zb])/
    18 - (9*CA*CF^2*nf*G[1, 1, 1, 1, zb])/2 - (131*CF^3*nf*G[1, 1, 1, 1, zb])/
    9 + (63*CA^2*CF^2*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (9*CA*CF^3*G[1, 1, 1, 1, zb])/(-1 + zb) - (99*CF^4*G[1, 1, 1, 1, zb])/
    (2*(-1 + zb)) - (9*CA*CF^2*nf*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (9*CF^3*nf*G[1, 1, 1, 1, zb])/(-1 + zb) + 
   (719*CA^2*CF^2*zb*G[1, 1, 1, 1, zb])/72 - 
   (197*CA*CF^3*zb*G[1, 1, 1, 1, zb])/6 - (809*CF^4*zb*G[1, 1, 1, 1, zb])/9 - 
   (9*CA*CF^2*nf*zb*G[1, 1, 1, 1, zb])/2 - (56*CF^3*nf*zb*G[1, 1, 1, 1, zb])/
    9 + (1061*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb])/72 + 
   (13*CA*CF^3*zb^2*G[1, 1, 1, 1, zb])/6 - (2131*CF^4*zb^2*G[1, 1, 1, 1, zb])/
    18 - (9*CA*CF^2*nf*zb^2*G[1, 1, 1, 1, zb])/2 - 
   (131*CF^3*nf*zb^2*G[1, 1, 1, 1, zb])/9 - (46*CA*CF^3*G[2, 1, 0, 0, zb])/
    9 - (8*CF^4*G[2, 1, 0, 0, zb])/3 - (26*CA*CF^3*G[2, 1, 0, 0, zb])/
    (9*(-1 + zb)) + (20*CF^4*G[2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (16*CA*CF^3*zb*G[2, 1, 0, 0, zb])/9 + (28*CF^4*zb*G[2, 1, 0, 0, zb])/3 + 
   (26*CA*CF^3*zb^2*G[2, 1, 0, 0, zb])/9 - (20*CF^4*zb^2*G[2, 1, 0, 0, zb])/
    3 + (46*CA*CF^3*G[2, 1, 0, 1, zb])/9 + (8*CF^4*G[2, 1, 0, 1, zb])/3 + 
   (26*CA*CF^3*G[2, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (20*CF^4*G[2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (16*CA*CF^3*zb*G[2, 1, 0, 1, zb])/9 - (28*CF^4*zb*G[2, 1, 0, 1, zb])/3 - 
   (26*CA*CF^3*zb^2*G[2, 1, 0, 1, zb])/9 + (20*CF^4*zb^2*G[2, 1, 0, 1, zb])/
    3 + (23*CA*CF^3*G[2, 1, 1, 0, zb])/3 + 4*CF^4*G[2, 1, 1, 0, zb] + 
   (13*CA*CF^3*G[2, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (10*CF^4*G[2, 1, 1, 0, zb])/(-1 + zb) + (8*CA*CF^3*zb*G[2, 1, 1, 0, zb])/
    3 - 14*CF^4*zb*G[2, 1, 1, 0, zb] - (13*CA*CF^3*zb^2*G[2, 1, 1, 0, zb])/
    3 + 10*CF^4*zb^2*G[2, 1, 1, 0, zb] - (23*CA*CF^3*G[2, 1, 1, 1, zb])/3 - 
   4*CF^4*G[2, 1, 1, 1, zb] - (13*CA*CF^3*G[2, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (10*CF^4*G[2, 1, 1, 1, zb])/(-1 + zb) - (8*CA*CF^3*zb*G[2, 1, 1, 1, zb])/
    3 + 14*CF^4*zb*G[2, 1, 1, 1, zb] + (13*CA*CF^3*zb^2*G[2, 1, 1, 1, zb])/
    3 - 10*CF^4*zb^2*G[2, 1, 1, 1, zb] - 21*CA^2*CF^2*G[0, 0, 0, 0, 0, zb] + 
   (737*CA*CF^3*G[0, 0, 0, 0, 0, zb])/3 + (826*CF^4*G[0, 0, 0, 0, 0, zb])/3 - 
   (21*CA^2*CF^2*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (737*CA*CF^3*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (826*CF^4*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   21*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, zb] + 
   (737*CA*CF^3*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (826*CF^4*zb*G[0, 0, 0, 0, 0, zb])/3 - 21*CA^2*CF^2*zb^2*
    G[0, 0, 0, 0, 0, zb] + (737*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (826*CF^4*zb^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (95*CA^2*CF^2*G[0, 0, 0, 0, 1, zb])/3 - (547*CA*CF^3*G[0, 0, 0, 0, 1, zb])/
    3 - 274*CF^4*G[0, 0, 0, 0, 1, zb] + (95*CA^2*CF^2*G[0, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (547*CA*CF^3*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (274*CF^4*G[0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (95*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (547*CA*CF^3*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   274*CF^4*zb*G[0, 0, 0, 0, 1, zb] + 
   (95*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 1, zb])/3 - 
   (547*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, zb])/3 - 
   274*CF^4*zb^2*G[0, 0, 0, 0, 1, zb] + (55*CA^2*CF^2*G[0, 0, 0, 1, 0, zb])/
    3 - (523*CA*CF^3*G[0, 0, 0, 1, 0, zb])/3 - 
   (728*CF^4*G[0, 0, 0, 1, 0, zb])/3 + (55*CA^2*CF^2*G[0, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (523*CA*CF^3*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (728*CF^4*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (55*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, zb])/3 - 
   (523*CA*CF^3*zb*G[0, 0, 0, 1, 0, zb])/3 - 
   (728*CF^4*zb*G[0, 0, 0, 1, 0, zb])/3 + 
   (55*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 0, zb])/3 - 
   (523*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, zb])/3 - 
   (728*CF^4*zb^2*G[0, 0, 0, 1, 0, zb])/3 - 
   22*CA^2*CF^2*G[0, 0, 0, 1, 1, zb] + (353*CA*CF^3*G[0, 0, 0, 1, 1, zb])/3 + 
   (728*CF^4*G[0, 0, 0, 1, 1, zb])/3 - (22*CA^2*CF^2*G[0, 0, 0, 1, 1, zb])/
    (-1 + zb) + (353*CA*CF^3*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (728*CF^4*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   22*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, zb] + 
   (353*CA*CF^3*zb*G[0, 0, 0, 1, 1, zb])/3 + 
   (728*CF^4*zb*G[0, 0, 0, 1, 1, zb])/3 - 22*CA^2*CF^2*zb^2*
    G[0, 0, 0, 1, 1, zb] + (353*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, zb])/3 + 
   (728*CF^4*zb^2*G[0, 0, 0, 1, 1, zb])/3 + 
   (22*CA^2*CF^2*G[0, 0, 1, 0, 0, zb])/3 - 169*CA*CF^3*G[0, 0, 1, 0, 0, zb] - 
   (652*CF^4*G[0, 0, 1, 0, 0, zb])/3 + (22*CA^2*CF^2*G[0, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (169*CA*CF^3*G[0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (652*CF^4*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (22*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, zb])/3 - 
   169*CA*CF^3*zb*G[0, 0, 1, 0, 0, zb] - (652*CF^4*zb*G[0, 0, 1, 0, 0, zb])/
    3 + (22*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 0, zb])/3 - 
   169*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, zb] - 
   (652*CF^4*zb^2*G[0, 0, 1, 0, 0, zb])/3 - 
   15*CA^2*CF^2*G[0, 0, 1, 0, 1, zb] + (359*CA*CF^3*G[0, 0, 1, 0, 1, zb])/3 + 
   218*CF^4*G[0, 0, 1, 0, 1, zb] - (15*CA^2*CF^2*G[0, 0, 1, 0, 1, zb])/
    (-1 + zb) + (359*CA*CF^3*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (218*CF^4*G[0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   15*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, zb] + 
   (359*CA*CF^3*zb*G[0, 0, 1, 0, 1, zb])/3 + 
   218*CF^4*zb*G[0, 0, 1, 0, 1, zb] - 15*CA^2*CF^2*zb^2*
    G[0, 0, 1, 0, 1, zb] + (359*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, zb])/3 + 
   218*CF^4*zb^2*G[0, 0, 1, 0, 1, zb] - (7*CA^2*CF^2*G[0, 0, 1, 1, 0, zb])/
    3 + 117*CA*CF^3*G[0, 0, 1, 1, 0, zb] + 176*CF^4*G[0, 0, 1, 1, 0, zb] - 
   (7*CA^2*CF^2*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (117*CA*CF^3*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (176*CF^4*G[0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (7*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, zb])/3 + 
   117*CA*CF^3*zb*G[0, 0, 1, 1, 0, zb] + 176*CF^4*zb*G[0, 0, 1, 1, 0, zb] - 
   (7*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, zb])/3 + 
   117*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, zb] + 
   176*CF^4*zb^2*G[0, 0, 1, 1, 0, zb] + (31*CA^2*CF^2*G[0, 0, 1, 1, 1, zb])/
    6 - 73*CA*CF^3*G[0, 0, 1, 1, 1, zb] - (536*CF^4*G[0, 0, 1, 1, 1, zb])/3 + 
   (31*CA^2*CF^2*G[0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (73*CA*CF^3*G[0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (536*CF^4*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (31*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, zb])/6 - 
   73*CA*CF^3*zb*G[0, 0, 1, 1, 1, zb] - (536*CF^4*zb*G[0, 0, 1, 1, 1, zb])/
    3 + (31*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, zb])/6 - 
   73*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, zb] - 
   (536*CF^4*zb^2*G[0, 0, 1, 1, 1, zb])/3 - 
   2*CA^2*CF^2*G[0, 1, 0, 0, 0, zb] - 166*CA*CF^3*G[0, 1, 0, 0, 0, zb] - 
   (590*CF^4*G[0, 1, 0, 0, 0, zb])/3 - (2*CA^2*CF^2*G[0, 1, 0, 0, 0, zb])/
    (-1 + zb) - (166*CA*CF^3*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (590*CF^4*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   2*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, zb] - 166*CA*CF^3*zb*
    G[0, 1, 0, 0, 0, zb] - (590*CF^4*zb*G[0, 1, 0, 0, 0, zb])/3 - 
   2*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 0, zb] - 166*CA*CF^3*zb^2*
    G[0, 1, 0, 0, 0, zb] - (590*CF^4*zb^2*G[0, 1, 0, 0, 0, zb])/3 - 
   (29*CA^2*CF^2*G[0, 1, 0, 0, 1, zb])/3 + (362*CA*CF^3*G[0, 1, 0, 0, 1, zb])/
    3 + 198*CF^4*G[0, 1, 0, 0, 1, zb] - (29*CA^2*CF^2*G[0, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (124*CA*CF^3*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (198*CF^4*G[0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (29*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, zb])/3 + 
   (377*CA*CF^3*zb*G[0, 1, 0, 0, 1, zb])/3 + 
   198*CF^4*zb*G[0, 1, 0, 0, 1, zb] - 
   (29*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 1, zb])/3 + 
   (362*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, zb])/3 + 
   198*CF^4*zb^2*G[0, 1, 0, 0, 1, zb] - 2*CA^2*CF^2*G[0, 1, 0, 1, 0, zb] + 
   120*CA*CF^3*G[0, 1, 0, 1, 0, zb] + (526*CF^4*G[0, 1, 0, 1, 0, zb])/3 - 
   (2*CA^2*CF^2*G[0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (370*CA*CF^3*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (526*CF^4*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   2*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, zb] + 125*CA*CF^3*zb*
    G[0, 1, 0, 1, 0, zb] + (526*CF^4*zb*G[0, 1, 0, 1, 0, zb])/3 - 
   2*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 0, zb] + 120*CA*CF^3*zb^2*
    G[0, 1, 0, 1, 0, zb] + (526*CF^4*zb^2*G[0, 1, 0, 1, 0, zb])/3 + 
   (47*CA^2*CF^2*G[0, 1, 0, 1, 1, zb])/6 - (236*CA*CF^3*G[0, 1, 0, 1, 1, zb])/
    3 - (536*CF^4*G[0, 1, 0, 1, 1, zb])/3 + 
   (47*CA^2*CF^2*G[0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (254*CA*CF^3*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (536*CF^4*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (47*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, zb])/6 - 
   (263*CA*CF^3*zb*G[0, 1, 0, 1, 1, zb])/3 - 
   (536*CF^4*zb*G[0, 1, 0, 1, 1, zb])/3 + 
   (47*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, zb])/6 - 
   (236*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, zb])/3 - 
   (536*CF^4*zb^2*G[0, 1, 0, 1, 1, zb])/3 + 
   (35*CA^2*CF^2*G[0, 1, 1, 0, 0, zb])/3 + (332*CA*CF^3*G[0, 1, 1, 0, 0, zb])/
    3 + (398*CF^4*G[0, 1, 1, 0, 0, zb])/3 + 
   (35*CA^2*CF^2*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (352*CA*CF^3*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (398*CF^4*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (35*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (362*CA*CF^3*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (398*CF^4*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (35*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (332*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (398*CF^4*zb^2*G[0, 1, 1, 0, 0, zb])/3 - 
   (11*CA^2*CF^2*G[0, 1, 1, 0, 1, zb])/6 - (230*CA*CF^3*G[0, 1, 1, 0, 1, zb])/
    3 - (412*CF^4*G[0, 1, 1, 0, 1, zb])/3 - 
   (11*CA^2*CF^2*G[0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (86*CA*CF^3*G[0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (412*CF^4*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (11*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, zb])/6 - 
   (272*CA*CF^3*zb*G[0, 1, 1, 0, 1, zb])/3 - 
   (412*CF^4*zb*G[0, 1, 1, 0, 1, zb])/3 - 
   (11*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/6 - 
   (230*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, zb])/3 - 
   (412*CF^4*zb^2*G[0, 1, 1, 0, 1, zb])/3 - 
   (17*CA^2*CF^2*G[0, 1, 1, 1, 0, zb])/2 - (244*CA*CF^3*G[0, 1, 1, 1, 0, zb])/
    3 - 102*CF^4*G[0, 1, 1, 1, 0, zb] - (17*CA^2*CF^2*G[0, 1, 1, 1, 0, zb])/
    (2*(-1 + zb)) - (274*CA*CF^3*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (102*CF^4*G[0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (17*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, zb])/2 - 
   (289*CA*CF^3*zb*G[0, 1, 1, 1, 0, zb])/3 - 
   102*CF^4*zb*G[0, 1, 1, 1, 0, zb] - 
   (17*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/2 - 
   (244*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, zb])/3 - 
   102*CF^4*zb^2*G[0, 1, 1, 1, 0, zb] + (37*CA^2*CF^2*G[0, 1, 1, 1, 1, zb])/
    12 + (149*CA*CF^3*G[0, 1, 1, 1, 1, zb])/3 + 
   (329*CF^4*G[0, 1, 1, 1, 1, zb])/3 + (37*CA^2*CF^2*G[0, 1, 1, 1, 1, zb])/
    (12*(-1 + zb)) + (185*CA*CF^3*G[0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (329*CF^4*G[0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (37*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, zb])/12 + 
   (203*CA*CF^3*zb*G[0, 1, 1, 1, 1, zb])/3 + 
   (329*CF^4*zb*G[0, 1, 1, 1, 1, zb])/3 + 
   (37*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, zb])/12 + 
   (149*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, zb])/3 + 
   (329*CF^4*zb^2*G[0, 1, 1, 1, 1, zb])/3 - 
   23*CA^2*CF^2*G[1, 0, 0, 0, 0, zb] - 212*CA*CF^3*G[1, 0, 0, 0, 0, zb] - 
   (688*CF^4*G[1, 0, 0, 0, 0, zb])/3 - (23*CA^2*CF^2*G[1, 0, 0, 0, 0, zb])/
    (-1 + zb) - (145*CA*CF^3*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (130*CF^4*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   23*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, zb] - 
   (223*CA*CF^3*zb*G[1, 0, 0, 0, 0, zb])/2 - 
   (241*CF^4*zb*G[1, 0, 0, 0, 0, zb])/3 - 23*CA^2*CF^2*zb^2*
    G[1, 0, 0, 0, 0, zb] - 212*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, zb] - 
   (688*CF^4*zb^2*G[1, 0, 0, 0, 0, zb])/3 + 
   4*CA^2*CF^2*G[1, 0, 0, 0, 1, zb] + (484*CA*CF^3*G[1, 0, 0, 0, 1, zb])/3 + 
   (688*CF^4*G[1, 0, 0, 0, 1, zb])/3 + (4*CA^2*CF^2*G[1, 0, 0, 0, 1, zb])/
    (-1 + zb) + (117*CA*CF^3*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (134*CF^4*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   4*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, zb] + 
   (569*CA*CF^3*zb*G[1, 0, 0, 0, 1, zb])/6 + 
   (259*CF^4*zb*G[1, 0, 0, 0, 1, zb])/3 + 4*CA^2*CF^2*zb^2*
    G[1, 0, 0, 0, 1, zb] + (484*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, zb])/3 + 
   (688*CF^4*zb^2*G[1, 0, 0, 0, 1, zb])/3 + 
   13*CA^2*CF^2*G[1, 0, 0, 1, 0, zb] + (478*CA*CF^3*G[1, 0, 0, 1, 0, zb])/3 + 
   (616*CF^4*G[1, 0, 0, 1, 0, zb])/3 + (13*CA^2*CF^2*G[1, 0, 0, 1, 0, zb])/
    (-1 + zb) + (111*CA*CF^3*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (116*CF^4*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   13*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, zb] + 
   (521*CA*CF^3*zb*G[1, 0, 0, 1, 0, zb])/6 + 
   (214*CF^4*zb*G[1, 0, 0, 1, 0, zb])/3 + 13*CA^2*CF^2*zb^2*
    G[1, 0, 0, 1, 0, zb] + (478*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, zb])/3 + 
   (616*CF^4*zb^2*G[1, 0, 0, 1, 0, zb])/3 - 
   (3*CA^2*CF^2*G[1, 0, 0, 1, 1, zb])/2 - (340*CA*CF^3*G[1, 0, 0, 1, 1, zb])/
    3 - (622*CF^4*G[1, 0, 0, 1, 1, zb])/3 - 
   (3*CA^2*CF^2*G[1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (83*CA*CF^3*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (122*CF^4*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (3*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, zb])/2 - 
   (407*CA*CF^3*zb*G[1, 0, 0, 1, 1, zb])/6 - 
   (238*CF^4*zb*G[1, 0, 0, 1, 1, zb])/3 - 
   (3*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 1, zb])/2 - 
   (340*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, zb])/3 - 
   (622*CF^4*zb^2*G[1, 0, 0, 1, 1, zb])/3 + 
   21*CA^2*CF^2*G[1, 0, 1, 0, 0, zb] + (475*CA*CF^3*G[1, 0, 1, 0, 0, zb])/3 + 
   186*CF^4*G[1, 0, 1, 0, 0, zb] + (21*CA^2*CF^2*G[1, 0, 1, 0, 0, zb])/
    (-1 + zb) + (106*CA*CF^3*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (102*CF^4*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   21*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, zb] + 
   (479*CA*CF^3*zb*G[1, 0, 1, 0, 0, zb])/6 + 
   60*CF^4*zb*G[1, 0, 1, 0, 0, zb] + 21*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 0, zb] + 
   (475*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 
   186*CF^4*zb^2*G[1, 0, 1, 0, 0, zb] - (13*CA^2*CF^2*G[1, 0, 1, 0, 1, zb])/
    2 - 117*CA*CF^3*G[1, 0, 1, 0, 1, zb] - (566*CF^4*G[1, 0, 1, 0, 1, zb])/
    3 - (13*CA^2*CF^2*G[1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (84*CA*CF^3*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (108*CF^4*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (13*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, zb])/2 - 
   (135*CA*CF^3*zb*G[1, 0, 1, 0, 1, zb])/2 - 
   (203*CF^4*zb*G[1, 0, 1, 0, 1, zb])/3 - 
   (13*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/2 - 
   117*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, zb] - 
   (566*CF^4*zb^2*G[1, 0, 1, 0, 1, zb])/3 - 
   (29*CA^2*CF^2*G[1, 0, 1, 1, 0, zb])/2 - (355*CA*CF^3*G[1, 0, 1, 1, 0, zb])/
    3 - (472*CF^4*G[1, 0, 1, 1, 0, zb])/3 - 
   (29*CA^2*CF^2*G[1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (82*CA*CF^3*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (84*CF^4*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (29*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, zb])/2 - 
   (383*CA*CF^3*zb*G[1, 0, 1, 1, 0, zb])/6 - 
   (142*CF^4*zb*G[1, 0, 1, 1, 0, zb])/3 - 
   (29*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/2 - 
   (355*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, zb])/3 - 
   (472*CF^4*zb^2*G[1, 0, 1, 1, 0, zb])/3 + 
   (23*CA^2*CF^2*G[1, 0, 1, 1, 1, zb])/4 + 80*CA*CF^3*G[1, 0, 1, 1, 1, zb] + 
   163*CF^4*G[1, 0, 1, 1, 1, zb] + (23*CA^2*CF^2*G[1, 0, 1, 1, 1, zb])/
    (4*(-1 + zb)) + (59*CA*CF^3*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (93*CF^4*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (23*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, zb])/4 + 
   (97*CA*CF^3*zb*G[1, 0, 1, 1, 1, zb])/2 + 58*CF^4*zb*G[1, 0, 1, 1, 1, zb] + 
   (23*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, zb])/4 + 
   80*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, zb] + 
   163*CF^4*zb^2*G[1, 0, 1, 1, 1, zb] + 36*CA^2*CF^2*G[1, 1, 0, 0, 0, zb] + 
   (472*CA*CF^3*G[1, 1, 0, 0, 0, zb])/3 + 146*CF^4*G[1, 1, 0, 0, 0, zb] + 
   (36*CA^2*CF^2*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (87*CA*CF^3*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (66*CF^4*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   36*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, zb] + 
   (311*CA*CF^3*zb*G[1, 1, 0, 0, 0, zb])/6 + 
   26*CF^4*zb*G[1, 1, 0, 0, 0, zb] + 36*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 0, zb] + 
   (472*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, zb])/3 + 
   146*CF^4*zb^2*G[1, 1, 0, 0, 0, zb] - (33*CA^2*CF^2*G[1, 1, 0, 0, 1, zb])/
    2 - (364*CA*CF^3*G[1, 1, 0, 0, 1, zb])/3 - 
   (452*CF^4*G[1, 1, 0, 0, 1, zb])/3 - (33*CA^2*CF^2*G[1, 1, 0, 0, 1, zb])/
    (2*(-1 + zb)) - (75*CA*CF^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (72*CF^4*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (33*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, zb])/2 - 
   (311*CA*CF^3*zb*G[1, 1, 0, 0, 1, zb])/6 - 
   (98*CF^4*zb*G[1, 1, 0, 0, 1, zb])/3 - 
   (33*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 1, zb])/2 - 
   (364*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, zb])/3 - 
   (452*CF^4*zb^2*G[1, 1, 0, 0, 1, zb])/3 - 
   (45*CA^2*CF^2*G[1, 1, 0, 1, 0, zb])/2 - (367*CA*CF^3*G[1, 1, 0, 1, 0, zb])/
    3 - 134*CF^4*G[1, 1, 0, 1, 0, zb] - (45*CA^2*CF^2*G[1, 1, 0, 1, 0, zb])/
    (2*(-1 + zb)) - (72*CA*CF^3*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (60*CF^4*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (45*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, zb])/2 - 
   (281*CA*CF^3*zb*G[1, 1, 0, 1, 0, zb])/6 - 
   23*CF^4*zb*G[1, 1, 0, 1, 0, zb] - (45*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/
    2 - (367*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, zb])/3 - 
   134*CF^4*zb^2*G[1, 1, 0, 1, 0, zb] + (39*CA^2*CF^2*G[1, 1, 0, 1, 1, zb])/
    4 + 88*CA*CF^3*G[1, 1, 0, 1, 1, zb] + (425*CF^4*G[1, 1, 0, 1, 1, zb])/3 + 
   (39*CA^2*CF^2*G[1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (57*CA*CF^3*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (69*CF^4*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (39*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, zb])/4 + 
   (83*CA*CF^3*zb*G[1, 1, 0, 1, 1, zb])/2 + (98*CF^4*zb*G[1, 1, 0, 1, 1, zb])/
    3 + (39*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, zb])/4 + 
   88*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, zb] + 
   (425*CF^4*zb^2*G[1, 1, 0, 1, 1, zb])/3 - 
   (63*CA^2*CF^2*G[1, 1, 1, 0, 0, zb])/2 - (356*CA*CF^3*G[1, 1, 1, 0, 0, zb])/
    3 - (292*CF^4*G[1, 1, 1, 0, 0, zb])/3 - 
   (63*CA^2*CF^2*G[1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (63*CA*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (36*CF^4*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (63*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, zb])/2 - 
   (211*CA*CF^3*zb*G[1, 1, 1, 0, 0, zb])/6 - 
   (16*CF^4*zb*G[1, 1, 1, 0, 0, zb])/3 - 
   (63*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 0, zb])/2 - 
   (356*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, zb])/3 - 
   (292*CF^4*zb^2*G[1, 1, 1, 0, 0, zb])/3 + 
   (63*CA^2*CF^2*G[1, 1, 1, 0, 1, zb])/4 + 89*CA*CF^3*G[1, 1, 1, 0, 1, zb] + 
   107*CF^4*G[1, 1, 1, 0, 1, zb] + (63*CA^2*CF^2*G[1, 1, 1, 0, 1, zb])/
    (4*(-1 + zb)) + (54*CA*CF^3*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (45*CF^4*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (63*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, zb])/4 + 
   (73*CA*CF^3*zb*G[1, 1, 1, 0, 1, zb])/2 + 14*CF^4*zb*G[1, 1, 1, 0, 1, zb] + 
   (63*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, zb])/4 + 
   89*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, zb] + 
   107*CF^4*zb^2*G[1, 1, 1, 0, 1, zb] + (81*CA^2*CF^2*G[1, 1, 1, 1, 0, zb])/
    4 + (277*CA*CF^3*G[1, 1, 1, 1, 0, zb])/3 + 
   (247*CF^4*G[1, 1, 1, 1, 0, zb])/3 + (81*CA^2*CF^2*G[1, 1, 1, 1, 0, zb])/
    (4*(-1 + zb)) + (54*CA*CF^3*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (27*CF^4*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (81*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, zb])/4 + 
   (209*CA*CF^3*zb*G[1, 1, 1, 1, 0, zb])/6 - (2*CF^4*zb*G[1, 1, 1, 1, 0, zb])/
    3 + (81*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/4 + 
   (277*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, zb])/3 + 
   (247*CF^4*zb^2*G[1, 1, 1, 1, 0, zb])/3 - 
   (81*CA^2*CF^2*G[1, 1, 1, 1, 1, zb])/8 - (373*CA*CF^3*G[1, 1, 1, 1, 1, zb])/
    6 - (193*CF^4*G[1, 1, 1, 1, 1, zb])/2 - 
   (81*CA^2*CF^2*G[1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (81*CA*CF^3*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (81*CF^4*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, zb])/8 - 
   (89*CA*CF^3*zb*G[1, 1, 1, 1, 1, zb])/3 - (25*CF^4*zb*G[1, 1, 1, 1, 1, zb])/
    2 - (81*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/8 - 
   (373*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, zb])/6 - 
   (193*CF^4*zb^2*G[1, 1, 1, 1, 1, zb])/2 - (8*CA*CF^3*G[1, 2, 1, 0, 0, zb])/
    3 + 4*CF^4*G[1, 2, 1, 0, 0, zb] + (4*CF^4*G[1, 2, 1, 0, 0, zb])/
    (-1 + zb) + (4*CA*CF^3*zb*G[1, 2, 1, 0, 0, zb])/3 + 
   4*CF^4*zb*G[1, 2, 1, 0, 0, zb] - (8*CA*CF^3*zb^2*G[1, 2, 1, 0, 0, zb])/3 + 
   4*CF^4*zb^2*G[1, 2, 1, 0, 0, zb] + (8*CA*CF^3*G[1, 2, 1, 0, 1, zb])/3 - 
   4*CF^4*G[1, 2, 1, 0, 1, zb] - (4*CF^4*G[1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   (4*CA*CF^3*zb*G[1, 2, 1, 0, 1, zb])/3 - 4*CF^4*zb*G[1, 2, 1, 0, 1, zb] + 
   (8*CA*CF^3*zb^2*G[1, 2, 1, 0, 1, zb])/3 - 
   4*CF^4*zb^2*G[1, 2, 1, 0, 1, zb] + 4*CA*CF^3*G[1, 2, 1, 1, 0, zb] - 
   6*CF^4*G[1, 2, 1, 1, 0, zb] - (6*CF^4*G[1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   2*CA*CF^3*zb*G[1, 2, 1, 1, 0, zb] - 6*CF^4*zb*G[1, 2, 1, 1, 0, zb] + 
   4*CA*CF^3*zb^2*G[1, 2, 1, 1, 0, zb] - 6*CF^4*zb^2*G[1, 2, 1, 1, 0, zb] - 
   4*CA*CF^3*G[1, 2, 1, 1, 1, zb] + 6*CF^4*G[1, 2, 1, 1, 1, zb] + 
   (6*CF^4*G[1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   2*CA*CF^3*zb*G[1, 2, 1, 1, 1, zb] + 6*CF^4*zb*G[1, 2, 1, 1, 1, zb] - 
   4*CA*CF^3*zb^2*G[1, 2, 1, 1, 1, zb] + 6*CF^4*zb^2*G[1, 2, 1, 1, 1, zb] + 
   12*CF^4*G[2, 1, 0, 0, 0, zb] - (12*CF^4*G[2, 1, 0, 0, 0, zb])/(-1 + zb) - 
   24*CF^4*zb*G[2, 1, 0, 0, 0, zb] + 12*CF^4*zb^2*G[2, 1, 0, 0, 0, zb] - 
   (32*CF^4*G[2, 1, 0, 0, 1, zb])/3 + (32*CF^4*G[2, 1, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (64*CF^4*zb*G[2, 1, 0, 0, 1, zb])/3 - 
   (32*CF^4*zb^2*G[2, 1, 0, 0, 1, zb])/3 - (32*CF^4*G[2, 1, 0, 1, 0, zb])/3 + 
   (32*CF^4*G[2, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (64*CF^4*zb*G[2, 1, 0, 1, 0, zb])/3 - (32*CF^4*zb^2*G[2, 1, 0, 1, 0, zb])/
    3 + (28*CF^4*G[2, 1, 0, 1, 1, zb])/3 - (28*CF^4*G[2, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (56*CF^4*zb*G[2, 1, 0, 1, 1, zb])/3 + 
   (28*CF^4*zb^2*G[2, 1, 0, 1, 1, zb])/3 - (46*CF^4*G[2, 1, 1, 0, 0, zb])/3 + 
   (46*CF^4*G[2, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (92*CF^4*zb*G[2, 1, 1, 0, 0, zb])/3 - (46*CF^4*zb^2*G[2, 1, 1, 0, 0, zb])/
    3 + (40*CF^4*G[2, 1, 1, 0, 1, zb])/3 - (40*CF^4*G[2, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (80*CF^4*zb*G[2, 1, 1, 0, 1, zb])/3 + 
   (40*CF^4*zb^2*G[2, 1, 1, 0, 1, zb])/3 + 14*CF^4*G[2, 1, 1, 1, 0, zb] - 
   (14*CF^4*G[2, 1, 1, 1, 0, zb])/(-1 + zb) - 
   28*CF^4*zb*G[2, 1, 1, 1, 0, zb] + 14*CF^4*zb^2*G[2, 1, 1, 1, 0, zb] - 
   12*CF^4*G[2, 1, 1, 1, 1, zb] + (12*CF^4*G[2, 1, 1, 1, 1, zb])/(-1 + zb) + 
   24*CF^4*zb*G[2, 1, 1, 1, 1, zb] - 12*CF^4*zb^2*G[2, 1, 1, 1, 1, zb] + 
   (24415*CA^2*CF^2*Log[Q2dmu2])/2592 - (90437*CA*CF^3*Log[Q2dmu2])/2592 + 
   (34039*CF^4*Log[Q2dmu2])/648 - (1699*CA*CF^2*nf*Log[Q2dmu2])/648 + 
   (8365*CF^3*nf*Log[Q2dmu2])/648 + (19*CF^2*nf^2*Log[Q2dmu2])/27 + 
   (3179*CA^2*CF^2*Pi^2*Log[Q2dmu2])/864 + (449*CA*CF^3*Pi^2*Log[Q2dmu2])/
    144 - (20075*CF^4*Pi^2*Log[Q2dmu2])/864 + 
   (25*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/144 - (439*CF^3*nf*Pi^2*Log[Q2dmu2])/
    216 - (5*CF^2*nf^2*Pi^2*Log[Q2dmu2])/216 - 
   (389*CA^2*CF^2*Pi^4*Log[Q2dmu2])/3840 - (161*CA*CF^3*Pi^4*Log[Q2dmu2])/
    192 + (489*CF^4*Pi^4*Log[Q2dmu2])/320 + (24415*CA^2*CF^2*Log[Q2dmu2])/
    (2592*(-1 + zb)) - (90437*CA*CF^3*Log[Q2dmu2])/(2592*(-1 + zb)) + 
   (34039*CF^4*Log[Q2dmu2])/(648*(-1 + zb)) - (1699*CA*CF^2*nf*Log[Q2dmu2])/
    (648*(-1 + zb)) + (8365*CF^3*nf*Log[Q2dmu2])/(648*(-1 + zb)) + 
   (19*CF^2*nf^2*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (3179*CA^2*CF^2*Pi^2*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (449*CA*CF^3*Pi^2*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (20075*CF^4*Pi^2*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (25*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (439*CF^3*nf*Pi^2*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (5*CF^2*nf^2*Pi^2*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (389*CA^2*CF^2*Pi^4*Log[Q2dmu2])/(3840*(-1 + zb)) - 
   (161*CA*CF^3*Pi^4*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (489*CF^4*Pi^4*Log[Q2dmu2])/(320*(-1 + zb)) + 
   (34099*CA^2*CF^2*zb*Log[Q2dmu2])/2592 + (52267*CA*CF^3*zb*Log[Q2dmu2])/
    2592 + (12923*CF^4*zb*Log[Q2dmu2])/81 - (1519*CA*CF^2*nf*zb*Log[Q2dmu2])/
    648 + (12469*CF^3*nf*zb*Log[Q2dmu2])/648 + (19*CF^2*nf^2*zb*Log[Q2dmu2])/
    27 + (3599*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2])/864 + 
   (1337*CA*CF^3*Pi^2*zb*Log[Q2dmu2])/144 - (31115*CF^4*Pi^2*zb*Log[Q2dmu2])/
    864 + (25*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/144 - 
   (535*CF^3*nf*Pi^2*zb*Log[Q2dmu2])/216 - (5*CF^2*nf^2*Pi^2*zb*Log[Q2dmu2])/
    216 - (389*CA^2*CF^2*Pi^4*zb*Log[Q2dmu2])/3840 - 
   (161*CA*CF^3*Pi^4*zb*Log[Q2dmu2])/192 + (489*CF^4*Pi^4*zb*Log[Q2dmu2])/
    320 + (7249*CA^2*CF^2*zb^2*Log[Q2dmu2])/648 - 
   (6299*CA*CF^3*zb^2*Log[Q2dmu2])/648 + (38989*CF^4*zb^2*Log[Q2dmu2])/648 - 
   (92*CA*CF^2*nf*zb^2*Log[Q2dmu2])/81 + (2125*CF^3*nf*zb^2*Log[Q2dmu2])/
    162 + (19*CF^2*nf^2*zb^2*Log[Q2dmu2])/27 + 
   (1621*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2])/432 + 
   (385*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2])/288 - 
   (18473*CF^4*Pi^2*zb^2*Log[Q2dmu2])/864 + 
   (25*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/144 - 
   (439*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2])/216 - 
   (5*CF^2*nf^2*Pi^2*zb^2*Log[Q2dmu2])/216 - 
   (389*CA^2*CF^2*Pi^4*zb^2*Log[Q2dmu2])/3840 - 
   (161*CA*CF^3*Pi^4*zb^2*Log[Q2dmu2])/192 + (489*CF^4*Pi^4*zb^2*Log[Q2dmu2])/
    320 + (485*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (2507*CA*CF^3*G[0, zb]*Log[Q2dmu2])/432 - (2167*CF^4*G[0, zb]*Log[Q2dmu2])/
    54 - (25*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/36 - 
   (325*CF^3*nf*G[0, zb]*Log[Q2dmu2])/36 - (4*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/
    9 - (21*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (349*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/72 + 
   (887*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/36 + 
   (CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/18 + 
   (37*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/18 + 
   (485*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (2507*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (2167*CF^4*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (25*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (325*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (4*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (21*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (349*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (887*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (37*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (107*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2])/144 - 
   (20953*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2])/432 - 
   (3983*CF^4*zb*G[0, zb]*Log[Q2dmu2])/27 - 
   (35*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/36 - 
   (553*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/36 - 
   (4*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/9 - 
   (21*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (451*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/72 + 
   (1001*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/36 + 
   (CA*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/18 + 
   (37*CF^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/18 - 
   (115*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/36 - 
   (358*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (2275*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/54 - 
   (29*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (79*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
   (4*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
   (21*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (349*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/72 + 
   (887*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/36 + 
   (CA*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/18 + 
   (37*CF^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/18 + 
   (631*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/144 - 
   (3473*CA*CF^3*G[1, zb]*Log[Q2dmu2])/144 + (2203*CF^4*G[1, zb]*Log[Q2dmu2])/
    36 - (17*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/12 + 
   (161*CF^3*nf*G[1, zb]*Log[Q2dmu2])/12 + (2*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/
    3 + (1037*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (9*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/2 - 
   (1793*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (3*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (67*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/36 + 
   (631*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (3473*CA*CF^3*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (2203*CF^4*G[1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (17*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (161*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (2*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (299*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (367*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (3*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (17*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (791*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/144 + 
   (183*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2])/16 + 
   (2023*CF^4*zb*G[1, zb]*Log[Q2dmu2])/12 - 
   (47*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/36 + 
   (79*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/4 + 
   (2*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/3 + 
   (785*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/288 + 
   (5*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/4 - 
   (1193*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/72 - 
   (3*CA*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/8 - 
   (43*CF^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/36 + 
   (557*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (439*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/72 + 
   (2275*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/36 - 
   (CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/2 + 
   (79*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/6 + 
   (2*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 + 
   (533*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (11*CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/2 - 
   (1517*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (3*CA*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 - 
   (67*CF^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/36 - 
   (1349*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (1021*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (2527*CF^4*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (53*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (73*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (2*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (77*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (85*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (76*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (1349*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (1021*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (2527*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (53*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (73*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (2*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (77*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (85*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (76*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1079*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (5605*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (5599*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (53*CA*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (103*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (2*CF^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (77*CA^2*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (85*CA*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (76*CF^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (283*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (803*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (580*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (53*CA*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (73*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (2*CF^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (77*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (85*CA*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (76*CF^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (1037*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/72 + 
   (CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/72 - (755*CF^4*G[0, 1, zb]*Log[Q2dmu2])/
    9 - (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (32*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (73*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (5*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (83*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (1037*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (755*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (32*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (73*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (5*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (83*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (899*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (3239*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (1523*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (5*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 14*CF^3*nf*zb*G[0, 1, zb]*
    Log[Q2dmu2] - (CF^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (73*CA^2*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (5*CA*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (83*CF^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (253*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (82*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (2813*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (5*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (32*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (CF^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (73*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (5*CA*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   (83*CF^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (769*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (301*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (1177*CF^4*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (31*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (37*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (55*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (245*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (265*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (325*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (130*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (19*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (23*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (37*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (6*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (69*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (739*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (4315*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (2185*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (53*CA*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   10*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2] - 
   (CF^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (37*CA^2*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (161*CA*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (47*CF^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (299*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (289*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (2813*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (22*CA*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (32*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (CF^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (37*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (55*CA*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (245*CF^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (307*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (589*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/36 + 
   (6187*CF^4*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (55*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/36 + 
   (29*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (93*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (83*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (449*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (37*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (7*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (511*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (5*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (23*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (93*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (63*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (87*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (355*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (200*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (10219*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (37*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/36 + 
   (83*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (CF^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (93*CA^2*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (121*CA*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (167*CF^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (167*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/36 - 
   (269*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (7105*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (19*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/36 + 
   (29*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (CF^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (93*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (83*CA*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (449*CF^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (5*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/3 - 
   (5*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (10*CF^4*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/3 + 
   (5*CF^4*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/3 + 
   (75*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (203*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (278*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (14*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (26*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (75*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (203*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (278*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (14*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (26*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (75*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (497*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (428*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (14*CA*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (26*CF^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (75*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (203*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (278*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (14*CA*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (26*CF^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (233*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (125*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 100*CF^4*G[0, 0, 1, zb]*
    Log[Q2dmu2] + 4*CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   10*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (233*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (125*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (100*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4*CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (10*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (233*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (335*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   150*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 4*CA*CF^2*nf*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] + 10*CF^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (233*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (125*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   100*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   4*CA*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   10*CF^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (49*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 24*CA*CF^3*G[0, 1, 0, zb]*
    Log[Q2dmu2] + (248*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (14*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (26*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (49*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (24*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (248*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (14*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (26*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (205*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   61*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (392*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (14*CA*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (26*CF^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (49*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   24*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (248*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (14*CA*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (26*CF^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (59*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (22*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (281*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (11*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (32*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (59*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (22*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (281*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (11*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (32*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (31*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (97*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (425*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (11*CA*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (32*CF^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (59*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (22*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (281*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (11*CA*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (32*CF^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   6*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (253*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (250*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 6*CA*CF^2*nf*G[1, 0, 0, zb]*
    Log[Q2dmu2] + (28*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (39*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (55*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (48*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (51*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (194*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (503*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   6*CA*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (13*CF^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (39*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (104*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (274*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   6*CA*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (28*CF^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (97*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (51*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (283*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 5*CA*CF^2*nf*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (34*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (11*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (33*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (59*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (40*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   43*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (569*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   5*CA*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (19*CF^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (223*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   18*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (307*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   5*CA*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (34*CF^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (73*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (97*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 76*CF^4*G[1, 1, 0, zb]*
    Log[Q2dmu2] - 6*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   10*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (51*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (33*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (6*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (34*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (163*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   64*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 6*CA*CF^2*nf*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2] - 4*CF^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (199*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (70*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   85*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 6*CA*CF^2*nf*zb^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] - 10*CF^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (139*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (61*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (185*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 13*CF^3*nf*G[1, 1, 1, zb]*
    Log[Q2dmu2] - (63*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (9*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (99*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (229*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (175*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (161*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   7*CF^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (319*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (7*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (203*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   13*CF^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   23*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 145*CA*CF^3*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 130*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (23*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (145*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (130*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   23*CA^2*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   145*CA*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   130*CF^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   23*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   145*CA*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   130*CF^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   4*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 117*CA*CF^3*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] - 134*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (4*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (117*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (134*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   4*CA^2*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   117*CA*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   134*CF^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   4*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   117*CA*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   134*CF^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   13*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 111*CA*CF^3*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] - 116*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (13*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (111*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (116*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   13*CA^2*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   111*CA*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   116*CF^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   13*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   111*CA*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   116*CF^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (3*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   83*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 122*CF^4*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] + (3*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (83*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (122*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3*CA^2*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   83*CA*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   122*CF^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (3*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   83*CA*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   122*CF^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   21*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 106*CA*CF^3*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] - 102*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (21*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (106*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (102*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   21*CA^2*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   106*CA*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   102*CF^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   21*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   106*CA*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   102*CF^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (13*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   82*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 108*CF^4*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (13*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (84*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (108*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (13*CA^2*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   85*CA*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   108*CF^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (13*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   82*CA*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   108*CF^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (29*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   78*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 84*CF^4*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (29*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (82*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (84*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (29*CA^2*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   84*CA*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 84*CF^4*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (29*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   78*CA*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   84*CF^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (23*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   53*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 93*CF^4*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (23*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (59*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (93*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (23*CA^2*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   62*CA*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 93*CF^4*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (23*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   53*CA*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   93*CF^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   36*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 136*CA*CF^3*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 116*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (36*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (87*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (66*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   36*CA^2*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (125*CA*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   41*CF^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   36*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   136*CA*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   116*CF^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (33*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   110*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 122*CF^4*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (33*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (75*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (72*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (33*CA^2*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (115*CA*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   47*CF^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (33*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   110*CA*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   122*CF^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (45*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   109*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 108*CF^4*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (45*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (72*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (60*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (45*CA^2*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (107*CA*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   36*CF^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (45*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   109*CA*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   108*CF^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (39*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   82*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 117*CF^4*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (39*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (57*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (69*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (39*CA^2*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (89*CA*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   45*CF^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (39*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   82*CA*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   117*CF^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (63*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   106*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 88*CF^4*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (63*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (63*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (36*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (63*CA^2*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (83*CA*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   10*CF^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (63*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   106*CA*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   88*CF^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (63*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   83*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 97*CF^4*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (63*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (54*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (45*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (63*CA^2*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (79*CA*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   19*CF^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (63*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   83*CA*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   97*CF^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (81*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   85*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 75*CF^4*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (81*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (54*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (27*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (81*CA^2*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (77*CA*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   3*CF^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (81*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   85*CA*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   75*CF^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (81*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (119*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (177*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (81*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (81*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   31*CA*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (33*CF^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (81*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (119*CA*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (177*CF^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   4*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (4*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CF^4*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 4*CF^4*zb^2*G[2, 1, 0, 0, zb]*
    Log[Q2dmu2] - 4*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (4*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   8*CF^4*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 4*CF^4*zb^2*G[2, 1, 0, 1, zb]*
    Log[Q2dmu2] - 6*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (6*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   12*CF^4*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 6*CF^4*zb^2*G[2, 1, 1, 0, zb]*
    Log[Q2dmu2] + 6*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (6*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CF^4*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 6*CF^4*zb^2*G[2, 1, 1, 1, zb]*
    Log[Q2dmu2] - (631*CA^2*CF^2*Log[Q2dmu2]^2)/288 + 
   (3473*CA*CF^3*Log[Q2dmu2]^2)/288 - (2203*CF^4*Log[Q2dmu2]^2)/72 + 
   (17*CA*CF^2*nf*Log[Q2dmu2]^2)/24 - (161*CF^3*nf*Log[Q2dmu2]^2)/24 - 
   (CF^2*nf^2*Log[Q2dmu2]^2)/3 - (299*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/192 + 
   (CA*CF^3*Pi^2*Log[Q2dmu2]^2)/8 + (367*CF^4*Pi^2*Log[Q2dmu2]^2)/48 + 
   (3*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/16 + (17*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/
    24 - (631*CA^2*CF^2*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (3473*CA*CF^3*Log[Q2dmu2]^2)/(288*(-1 + zb)) - 
   (2203*CF^4*Log[Q2dmu2]^2)/(72*(-1 + zb)) + (17*CA*CF^2*nf*Log[Q2dmu2]^2)/
    (24*(-1 + zb)) - (161*CF^3*nf*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (CF^2*nf^2*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (299*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (CA*CF^3*Pi^2*Log[Q2dmu2]^2)/(8*(-1 + zb)) + (367*CF^4*Pi^2*Log[Q2dmu2]^2)/
    (48*(-1 + zb)) + (3*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (17*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (811*CA^2*CF^2*zb*Log[Q2dmu2]^2)/288 - (703*CA*CF^3*zb*Log[Q2dmu2]^2)/
    288 - (4219*CF^4*zb*Log[Q2dmu2]^2)/72 + (17*CA*CF^2*nf*zb*Log[Q2dmu2]^2)/
    24 - (185*CF^3*nf*zb*Log[Q2dmu2]^2)/24 - (CF^2*nf^2*zb*Log[Q2dmu2]^2)/3 - 
   (299*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/192 - 
   (13*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/8 + (463*CF^4*Pi^2*zb*Log[Q2dmu2]^2)/
    48 + (3*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/16 + 
   (17*CF^3*nf*Pi^2*zb*Log[Q2dmu2]^2)/24 - (527*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/
    144 + (553*CA*CF^3*zb^2*Log[Q2dmu2]^2)/144 - 
   (2275*CF^4*zb^2*Log[Q2dmu2]^2)/72 + (CA*CF^2*nf*zb^2*Log[Q2dmu2]^2)/3 - 
   (79*CF^3*nf*zb^2*Log[Q2dmu2]^2)/12 - (CF^2*nf^2*zb^2*Log[Q2dmu2]^2)/3 - 
   (299*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/192 + 
   (CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/8 + (367*CF^4*Pi^2*zb^2*Log[Q2dmu2]^2)/
    48 + (3*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/16 + 
   (17*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/24 - 
   (265*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (325*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/48 + (65*CF^4*G[0, zb]*Log[Q2dmu2]^2)/
    3 + (19*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (23*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/6 + (CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/
    6 + (37*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   3*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2 - 
   (69*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (265*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (325*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (65*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (19*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (23*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (37*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (3*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (69*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (235*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (1021*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (149*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (19*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (29*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (37*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   3*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2 - 
   (69*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (7*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (239*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (493*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (19*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (23*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (37*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   3*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2 - 
   (69*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (37*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (7*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/2 - (511*CF^4*G[1, zb]*Log[Q2dmu2]^2)/
    16 - (5*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (23*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/4 - (CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/
    4 - (93*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (35*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (119*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (37*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (7*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (511*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (5*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (23*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (93*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (63*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (87*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (33*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (29*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (959*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (5*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (27*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (93*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (77*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (71*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (493*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (5*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (23*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (93*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (35*CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (119*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (39*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (55*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 24*CF^4*G[0, 0, zb]*
    Log[Q2dmu2]^2 - 3*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   3*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (39*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (55*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (24*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (3*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (3*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (39*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (109*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   39*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 3*CA*CF^2*nf*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 - 3*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (39*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (55*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   24*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 3*CA*CF^2*nf*zb^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 - 3*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (11*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (33*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (59*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 4*CF^3*nf*G[0, 1, zb]*
    Log[Q2dmu2]^2 - (11*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (33*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (59*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (4*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (11*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (75*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (89*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (5*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   4*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (11*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (33*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (59*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (5*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   4*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (31*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (55*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (59*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 3*CA*CF^2*nf*G[1, 0, zb]*
    Log[Q2dmu2]^2 + 4*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (9*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (51*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (33*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (3*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (3*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   5*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (47*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (109*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 3*CA*CF^2*nf*zb*G[1, 0, zb]*
    Log[Q2dmu2]^2 + (5*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (49*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (23*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (59*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 3*CA*CF^2*nf*zb^2*G[1, 0, zb]*
    Log[Q2dmu2]^2 + 4*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (53*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (11*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (151*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (11*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (63*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (9*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (99*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (9*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (9*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (71*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (49*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (71*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   4*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (89*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (13*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (151*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (11*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   18*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (87*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   33*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (18*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (87*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (33*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   18*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (87*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   33*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 18*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (87*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   33*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (33*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (75*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   36*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (33*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (75*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (36*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (33*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (75*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   36*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (33*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (75*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   36*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (45*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 30*CF^4*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (45*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (30*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (45*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   36*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 30*CF^4*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (45*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   36*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   30*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (39*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (57*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (39*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (57*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (69*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (39*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (57*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (39*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (57*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (63*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   45*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 33*CF^4*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (63*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (63*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (18*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (63*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (99*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (21*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (63*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   45*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   33*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (63*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (75*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (63*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (45*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (63*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (87*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   15*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (63*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (75*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (81*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (63*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (81*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (27*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (87*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (81*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (63*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (111*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (153*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (81*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (81*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (81*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (33*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (45*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (81*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (111*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (153*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (37*CA^2*CF^2*Log[Q2dmu2]^3)/48 - (7*CA*CF^3*Log[Q2dmu2]^3)/6 + 
   (511*CF^4*Log[Q2dmu2]^3)/48 + (5*CA*CF^2*nf*Log[Q2dmu2]^3)/24 + 
   (23*CF^3*nf*Log[Q2dmu2]^3)/12 + (CF^2*nf^2*Log[Q2dmu2]^3)/12 + 
   (31*CA^2*CF^2*Pi^2*Log[Q2dmu2]^3)/64 - (21*CA*CF^3*Pi^2*Log[Q2dmu2]^3)/
    16 - (29*CF^4*Pi^2*Log[Q2dmu2]^3)/16 - (37*CA^2*CF^2*Log[Q2dmu2]^3)/
    (48*(-1 + zb)) - (7*CA*CF^3*Log[Q2dmu2]^3)/(6*(-1 + zb)) + 
   (511*CF^4*Log[Q2dmu2]^3)/(48*(-1 + zb)) + (5*CA*CF^2*nf*Log[Q2dmu2]^3)/
    (24*(-1 + zb)) + (23*CF^3*nf*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF^2*nf^2*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (31*CA^2*CF^2*Pi^2*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (21*CA*CF^3*Pi^2*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (29*CF^4*Pi^2*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (37*CA^2*CF^2*zb*Log[Q2dmu2]^3)/48 + (CA*CF^3*zb*Log[Q2dmu2]^3)/3 + 
   (655*CF^4*zb*Log[Q2dmu2]^3)/48 + (5*CA*CF^2*nf*zb*Log[Q2dmu2]^3)/24 + 
   (23*CF^3*nf*zb*Log[Q2dmu2]^3)/12 + (CF^2*nf^2*zb*Log[Q2dmu2]^3)/12 + 
   (31*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/64 - 
   (21*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/16 - (29*CF^4*Pi^2*zb*Log[Q2dmu2]^3)/
    16 - (5*CA^2*CF^2*zb^2*Log[Q2dmu2]^3)/24 - 
   (11*CA*CF^3*zb^2*Log[Q2dmu2]^3)/48 + (493*CF^4*zb^2*Log[Q2dmu2]^3)/48 + 
   (5*CA*CF^2*nf*zb^2*Log[Q2dmu2]^3)/24 + (23*CF^3*nf*zb^2*Log[Q2dmu2]^3)/
    12 + (CF^2*nf^2*zb^2*Log[Q2dmu2]^3)/12 + 
   (31*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/64 - 
   (21*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^3)/16 - 
   (29*CF^4*Pi^2*zb^2*Log[Q2dmu2]^3)/16 + 
   (3*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/2 - 
   (17*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/4 - (11*CF^4*G[0, zb]*Log[Q2dmu2]^3)/
    2 - CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3 - CF^3*nf*G[0, zb]*Log[Q2dmu2]^3 + 
   (3*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (17*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (11*CF^4*G[0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (3*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/2 - 
   (23*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (17*CF^4*zb*G[0, zb]*Log[Q2dmu2]^3)/2 - CA*CF^2*nf*zb*G[0, zb]*
    Log[Q2dmu2]^3 - CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^3 + 
   (3*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/2 - 
   (17*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (11*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/2 - CA*CF^2*nf*zb^2*G[0, zb]*
    Log[Q2dmu2]^3 - CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3 - 
   (21*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (3*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/2 + (33*CF^4*G[1, zb]*Log[Q2dmu2]^3)/
    4 + (3*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (3*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/2 - 
   (21*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (3*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (33*CF^4*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (3*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (3*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (21*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   3*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3 + (45*CF^4*zb*G[1, zb]*Log[Q2dmu2]^3)/
    4 + (3*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (3*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/2 - 
   (21*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (3*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (33*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (3*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (3*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (21*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 6*CF^4*G[0, 0, zb]*
    Log[Q2dmu2]^3 + (21*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (21*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (6*CF^4*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (21*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   6*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   (21*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   6*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (21*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 9*CA*CF^3*G[0, 1, zb]*
    Log[Q2dmu2]^3 - (15*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (21*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (9*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (15*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (21*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   9*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3 - 
   (15*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (21*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   9*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3 - 
   (15*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (27*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (21*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (15*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (27*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (9*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (9*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (27*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (33*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   3*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^3 - 
   (27*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (21*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (15*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (27*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (33*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (39*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (27*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (27*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (27*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   6*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3 + 
   (21*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (27*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (33*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (39*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + (21*CA^2*CF^2*Log[Q2dmu2]^4)/
    64 - (3*CA*CF^3*Log[Q2dmu2]^4)/8 - (33*CF^4*Log[Q2dmu2]^4)/16 - 
   (3*CA*CF^2*nf*Log[Q2dmu2]^4)/16 - (3*CF^3*nf*Log[Q2dmu2]^4)/8 + 
   (21*CA^2*CF^2*Log[Q2dmu2]^4)/(64*(-1 + zb)) - (3*CA*CF^3*Log[Q2dmu2]^4)/
    (8*(-1 + zb)) - (33*CF^4*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (3*CA*CF^2*nf*Log[Q2dmu2]^4)/(16*(-1 + zb)) - (3*CF^3*nf*Log[Q2dmu2]^4)/
    (8*(-1 + zb)) + (21*CA^2*CF^2*zb*Log[Q2dmu2]^4)/64 - 
   (3*CA*CF^3*zb*Log[Q2dmu2]^4)/8 - (33*CF^4*zb*Log[Q2dmu2]^4)/16 - 
   (3*CA*CF^2*nf*zb*Log[Q2dmu2]^4)/16 - (3*CF^3*nf*zb*Log[Q2dmu2]^4)/8 + 
   (21*CA^2*CF^2*zb^2*Log[Q2dmu2]^4)/64 - (3*CA*CF^3*zb^2*Log[Q2dmu2]^4)/8 - 
   (33*CF^4*zb^2*Log[Q2dmu2]^4)/16 - (3*CA*CF^2*nf*zb^2*Log[Q2dmu2]^4)/16 - 
   (3*CF^3*nf*zb^2*Log[Q2dmu2]^4)/8 + (27*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^4)/
    32 + (9*CA*CF^3*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (9*CF^4*G[0, zb]*Log[Q2dmu2]^4)/8 + (27*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^4)/
    (32*(-1 + zb)) + (9*CA*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (9*CF^4*G[0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (27*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (9*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (9*CF^4*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (27*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (9*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (9*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^4)/8 - 
   (27*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA*CF^3*G[1, zb]*Log[Q2dmu2]^4)/16 - (27*CF^4*G[1, zb]*Log[Q2dmu2]^4)/
    16 - (27*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (27*CA*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (27*CF^4*G[1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (27*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CF^4*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^4)/16 + (27*CA^2*CF^2*Log[Q2dmu2]^5)/
    320 + (27*CA*CF^3*Log[Q2dmu2]^5)/80 + (27*CF^4*Log[Q2dmu2]^5)/80 + 
   (27*CA^2*CF^2*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (27*CA*CF^3*Log[Q2dmu2]^5)/(80*(-1 + zb)) + (27*CF^4*Log[Q2dmu2]^5)/
    (80*(-1 + zb)) + (27*CA^2*CF^2*zb*Log[Q2dmu2]^5)/320 + 
   (27*CA*CF^3*zb*Log[Q2dmu2]^5)/80 + (27*CF^4*zb*Log[Q2dmu2]^5)/80 + 
   (27*CA^2*CF^2*zb^2*Log[Q2dmu2]^5)/320 + (27*CA*CF^3*zb^2*Log[Q2dmu2]^5)/
    80 + (27*CF^4*zb^2*Log[Q2dmu2]^5)/80 - (2623*CA^2*CF^2*Zeta[3])/216 + 
   (179*CA*CF^3*Zeta[3])/108 + (12157*CF^4*Zeta[3])/216 - 
   (5*CA*CF^2*nf*Zeta[3])/36 + (323*CF^3*nf*Zeta[3])/54 + 
   (7*CF^2*nf^2*Zeta[3])/54 + (69*CA^2*CF^2*Pi^2*Zeta[3])/32 - 
   (85*CA*CF^3*Pi^2*Zeta[3])/24 - (293*CF^4*Pi^2*Zeta[3])/24 - 
   (2623*CA^2*CF^2*Zeta[3])/(216*(-1 + zb)) + (179*CA*CF^3*Zeta[3])/
    (108*(-1 + zb)) + (12157*CF^4*Zeta[3])/(216*(-1 + zb)) - 
   (5*CA*CF^2*nf*Zeta[3])/(36*(-1 + zb)) + (323*CF^3*nf*Zeta[3])/
    (54*(-1 + zb)) + (7*CF^2*nf^2*Zeta[3])/(54*(-1 + zb)) + 
   (69*CA^2*CF^2*Pi^2*Zeta[3])/(32*(-1 + zb)) - (85*CA*CF^3*Pi^2*Zeta[3])/
    (24*(-1 + zb)) - (293*CF^4*Pi^2*Zeta[3])/(24*(-1 + zb)) - 
   (2323*CA^2*CF^2*zb*Zeta[3])/216 + (2447*CA*CF^3*zb*Zeta[3])/108 + 
   (20989*CF^4*zb*Zeta[3])/216 - (5*CA*CF^2*nf*zb*Zeta[3])/36 + 
   (371*CF^3*nf*zb*Zeta[3])/54 + (7*CF^2*nf^2*zb*Zeta[3])/54 + 
   (69*CA^2*CF^2*Pi^2*zb*Zeta[3])/32 - (85*CA*CF^3*Pi^2*zb*Zeta[3])/24 - 
   (293*CF^4*Pi^2*zb*Zeta[3])/24 - (415*CA^2*CF^2*zb^2*Zeta[3])/54 + 
   (925*CA*CF^3*zb^2*Zeta[3])/216 + (11455*CF^4*zb^2*Zeta[3])/216 - 
   (5*CA*CF^2*nf*zb^2*Zeta[3])/36 + (323*CF^3*nf*zb^2*Zeta[3])/54 + 
   (7*CF^2*nf^2*zb^2*Zeta[3])/54 + (69*CA^2*CF^2*Pi^2*zb^2*Zeta[3])/32 - 
   (85*CA*CF^3*Pi^2*zb^2*Zeta[3])/24 - (293*CF^4*Pi^2*zb^2*Zeta[3])/24 + 
   (131*CA^2*CF^2*G[0, zb]*Zeta[3])/9 - (275*CA*CF^3*G[0, zb]*Zeta[3])/18 - 
   (553*CF^4*G[0, zb]*Zeta[3])/9 - (10*CA*CF^2*nf*G[0, zb]*Zeta[3])/9 - 
   (46*CF^3*nf*G[0, zb]*Zeta[3])/9 + (131*CA^2*CF^2*G[0, zb]*Zeta[3])/
    (9*(-1 + zb)) - (275*CA*CF^3*G[0, zb]*Zeta[3])/(18*(-1 + zb)) - 
   (553*CF^4*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (10*CA*CF^2*nf*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (46*CF^3*nf*G[0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (131*CA^2*CF^2*zb*G[0, zb]*Zeta[3])/9 - (533*CA*CF^3*zb*G[0, zb]*Zeta[3])/
    18 - (811*CF^4*zb*G[0, zb]*Zeta[3])/9 - 
   (10*CA*CF^2*nf*zb*G[0, zb]*Zeta[3])/9 - (46*CF^3*nf*zb*G[0, zb]*Zeta[3])/
    9 + (131*CA^2*CF^2*zb^2*G[0, zb]*Zeta[3])/9 - 
   (275*CA*CF^3*zb^2*G[0, zb]*Zeta[3])/18 - (553*CF^4*zb^2*G[0, zb]*Zeta[3])/
    9 - (10*CA*CF^2*nf*zb^2*G[0, zb]*Zeta[3])/9 - 
   (46*CF^3*nf*zb^2*G[0, zb]*Zeta[3])/9 - (419*CA^2*CF^2*G[1, zb]*Zeta[3])/
    72 + (43*CA*CF^3*G[1, zb]*Zeta[3])/3 + (919*CF^4*G[1, zb]*Zeta[3])/18 + 
   (3*CA*CF^2*nf*G[1, zb]*Zeta[3])/2 + (47*CF^3*nf*G[1, zb]*Zeta[3])/9 - 
   (173*CA^2*CF^2*G[1, zb]*Zeta[3])/(24*(-1 + zb)) + 
   (23*CA*CF^3*G[1, zb]*Zeta[3])/(3*(-1 + zb)) + (233*CF^4*G[1, zb]*Zeta[3])/
    (6*(-1 + zb)) + (3*CA*CF^2*nf*G[1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (13*CF^3*nf*G[1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (599*CA^2*CF^2*zb*G[1, zb]*Zeta[3])/72 + (56*CA*CF^3*zb*G[1, zb]*Zeta[3])/
    3 + (1075*CF^4*zb*G[1, zb]*Zeta[3])/18 + 
   (3*CA*CF^2*nf*zb*G[1, zb]*Zeta[3])/2 + (35*CF^3*nf*zb*G[1, zb]*Zeta[3])/
    9 - (779*CA^2*CF^2*zb^2*G[1, zb]*Zeta[3])/72 + 
   (28*CA*CF^3*zb^2*G[1, zb]*Zeta[3])/3 + (1027*CF^4*zb^2*G[1, zb]*Zeta[3])/
    18 + (3*CA*CF^2*nf*zb^2*G[1, zb]*Zeta[3])/2 + 
   (47*CF^3*nf*zb^2*G[1, zb]*Zeta[3])/9 - (35*CA^2*CF^2*G[0, 0, zb]*Zeta[3])/
    6 + 71*CA*CF^3*G[0, 0, zb]*Zeta[3] + 84*CF^4*G[0, 0, zb]*Zeta[3] - 
   (35*CA^2*CF^2*G[0, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (71*CA*CF^3*G[0, 0, zb]*Zeta[3])/(-1 + zb) + (84*CF^4*G[0, 0, zb]*Zeta[3])/
    (-1 + zb) - (35*CA^2*CF^2*zb*G[0, 0, zb]*Zeta[3])/6 + 
   71*CA*CF^3*zb*G[0, 0, zb]*Zeta[3] + 84*CF^4*zb*G[0, 0, zb]*Zeta[3] - 
   (35*CA^2*CF^2*zb^2*G[0, 0, zb]*Zeta[3])/6 + 71*CA*CF^3*zb^2*G[0, 0, zb]*
    Zeta[3] + 84*CF^4*zb^2*G[0, 0, zb]*Zeta[3] + 
   (7*CA^2*CF^2*G[0, 1, zb]*Zeta[3])/12 - (148*CA*CF^3*G[0, 1, zb]*Zeta[3])/
    3 - (187*CF^4*G[0, 1, zb]*Zeta[3])/3 + (7*CA^2*CF^2*G[0, 1, zb]*Zeta[3])/
    (12*(-1 + zb)) - (148*CA*CF^3*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (187*CF^4*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (7*CA^2*CF^2*zb*G[0, 1, zb]*Zeta[3])/12 - 
   (148*CA*CF^3*zb*G[0, 1, zb]*Zeta[3])/3 - (187*CF^4*zb*G[0, 1, zb]*Zeta[3])/
    3 + (7*CA^2*CF^2*zb^2*G[0, 1, zb]*Zeta[3])/12 - 
   (148*CA*CF^3*zb^2*G[0, 1, zb]*Zeta[3])/3 - 
   (187*CF^4*zb^2*G[0, 1, zb]*Zeta[3])/3 - (17*CA^2*CF^2*G[1, 0, zb]*Zeta[3])/
    4 - (181*CA*CF^3*G[1, 0, zb]*Zeta[3])/3 - (215*CF^4*G[1, 0, zb]*Zeta[3])/
    3 - (17*CA^2*CF^2*G[1, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (46*CA*CF^3*G[1, 0, zb]*Zeta[3])/(-1 + zb) - (43*CF^4*G[1, 0, zb]*Zeta[3])/
    (-1 + zb) - (17*CA^2*CF^2*zb*G[1, 0, zb]*Zeta[3])/4 - 
   (233*CA*CF^3*zb*G[1, 0, zb]*Zeta[3])/6 - (86*CF^4*zb*G[1, 0, zb]*Zeta[3])/
    3 - (17*CA^2*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/4 - 
   (181*CA*CF^3*zb^2*G[1, 0, zb]*Zeta[3])/3 - 
   (215*CF^4*zb^2*G[1, 0, zb]*Zeta[3])/3 + (57*CA^2*CF^2*G[1, 1, zb]*Zeta[3])/
    8 + (91*CA*CF^3*G[1, 1, zb]*Zeta[3])/2 + (295*CF^4*G[1, 1, zb]*Zeta[3])/
    6 + (57*CA^2*CF^2*G[1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (57*CA*CF^3*G[1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (57*CF^4*G[1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (57*CA^2*CF^2*zb*G[1, 1, zb]*Zeta[3])/8 + 20*CA*CF^3*zb*G[1, 1, zb]*
    Zeta[3] + (109*CF^4*zb*G[1, 1, zb]*Zeta[3])/6 + 
   (57*CA^2*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/8 + 
   (91*CA*CF^3*zb^2*G[1, 1, zb]*Zeta[3])/2 + 
   (295*CF^4*zb^2*G[1, 1, zb]*Zeta[3])/6 + 4*CF^4*G[2, 1, zb]*Zeta[3] - 
   (4*CF^4*G[2, 1, zb]*Zeta[3])/(-1 + zb) - 8*CF^4*zb*G[2, 1, zb]*Zeta[3] + 
   4*CF^4*zb^2*G[2, 1, zb]*Zeta[3] + (173*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/24 - 
   (23*CA*CF^3*Log[Q2dmu2]*Zeta[3])/3 - (233*CF^4*Log[Q2dmu2]*Zeta[3])/6 - 
   (3*CA*CF^2*nf*Log[Q2dmu2]*Zeta[3])/2 - (13*CF^3*nf*Log[Q2dmu2]*Zeta[3])/
    3 + (173*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) - 
   (23*CA*CF^3*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (233*CF^4*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (3*CA*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (13*CF^3*nf*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (173*CA^2*CF^2*zb*Log[Q2dmu2]*Zeta[3])/24 - 
   (53*CA*CF^3*zb*Log[Q2dmu2]*Zeta[3])/3 - (305*CF^4*zb*Log[Q2dmu2]*Zeta[3])/
    6 - (3*CA*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/2 - 
   (13*CF^3*nf*zb*Log[Q2dmu2]*Zeta[3])/3 + 
   (173*CA^2*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/24 - 
   (23*CA*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/3 - 
   (233*CF^4*zb^2*Log[Q2dmu2]*Zeta[3])/6 - 
   (3*CA*CF^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/2 - 
   (13*CF^3*nf*zb^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (17*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   46*CA*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 43*CF^4*G[0, zb]*Log[Q2dmu2]*
    Zeta[3] + (17*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (46*CA*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (43*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (17*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   46*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   43*CF^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (17*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   46*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] + 
   43*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (57*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (77*CA*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (81*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (57*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (57*CA*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (57*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (57*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (47*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (45*CF^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (57*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (77*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (81*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (57*CA^2*CF^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (57*CA*CF^3*Log[Q2dmu2]^2*Zeta[3])/4 + (57*CF^4*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (57*CA^2*CF^2*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (57*CA*CF^3*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (57*CF^4*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (57*CA^2*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (57*CA*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (57*CF^4*zb*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (57*CA^2*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (57*CA*CF^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (57*CF^4*zb^2*Log[Q2dmu2]^2*Zeta[3])/4 - (309*CA^2*CF^2*Zeta[5])/40 + 
   (491*CA*CF^3*Zeta[5])/10 + (571*CF^4*Zeta[5])/10 - 
   (309*CA^2*CF^2*Zeta[5])/(40*(-1 + zb)) + (491*CA*CF^3*Zeta[5])/
    (10*(-1 + zb)) + (571*CF^4*Zeta[5])/(10*(-1 + zb)) - 
   (309*CA^2*CF^2*zb*Zeta[5])/40 + (491*CA*CF^3*zb*Zeta[5])/10 + 
   (571*CF^4*zb*Zeta[5])/10 - (309*CA^2*CF^2*zb^2*Zeta[5])/40 + 
   (491*CA*CF^3*zb^2*Zeta[5])/10 + (571*CF^4*zb^2*Zeta[5])/10) + 
 ep^2*((-7861459*CA^2*CF^2)/279936 + (37047581*CA*CF^3)/279936 - 
   (5525935*CF^4)/69984 + (24817*CA*CF^2*nf)/2592 - (69791*CF^3*nf)/2592 - 
   (881*CF^2*nf^2)/486 - (2148583*CA^2*CF^2*Pi^2)/93312 - 
   (110707*CA*CF^3*Pi^2)/10368 + (2645003*CF^4*Pi^2)/23328 - 
   (32557*CA*CF^2*nf*Pi^2)/7776 + (253865*CF^3*nf*Pi^2)/23328 + 
   (95*CF^2*nf^2*Pi^2)/972 - (138881*CA^2*CF^2*Pi^4)/103680 + 
   (325913*CA*CF^3*Pi^4)/38880 - (3556967*CF^4*Pi^4)/311040 + 
   (36731*CA*CF^2*nf*Pi^4)/155520 - (15613*CF^3*nf*Pi^4)/25920 + 
   (13*CF^2*nf^2*Pi^4)/25920 + (29219*CA^2*CF^2*Pi^6)/414720 - 
   (32155*CA*CF^3*Pi^6)/145152 + (232577*CF^4*Pi^6)/725760 - 
   (7939219*CA^2*CF^2)/(279936*(-1 + zb)) + (35025821*CA*CF^3)/
    (279936*(-1 + zb)) - (5525935*CF^4)/(69984*(-1 + zb)) + 
   (24817*CA*CF^2*nf)/(2592*(-1 + zb)) - (69791*CF^3*nf)/(2592*(-1 + zb)) - 
   (881*CF^2*nf^2)/(486*(-1 + zb)) - (2148583*CA^2*CF^2*Pi^2)/
    (93312*(-1 + zb)) - (106099*CA*CF^3*Pi^2)/(10368*(-1 + zb)) + 
   (2645003*CF^4*Pi^2)/(23328*(-1 + zb)) - (32557*CA*CF^2*nf*Pi^2)/
    (7776*(-1 + zb)) + (253865*CF^3*nf*Pi^2)/(23328*(-1 + zb)) + 
   (95*CF^2*nf^2*Pi^2)/(972*(-1 + zb)) - (138881*CA^2*CF^2*Pi^4)/
    (103680*(-1 + zb)) + (325913*CA*CF^3*Pi^4)/(38880*(-1 + zb)) - 
   (3556967*CF^4*Pi^4)/(311040*(-1 + zb)) + (36731*CA*CF^2*nf*Pi^4)/
    (155520*(-1 + zb)) - (15613*CF^3*nf*Pi^4)/(25920*(-1 + zb)) + 
   (13*CF^2*nf^2*Pi^4)/(25920*(-1 + zb)) + (29219*CA^2*CF^2*Pi^6)/
    (414720*(-1 + zb)) - (32155*CA*CF^3*Pi^6)/(145152*(-1 + zb)) + 
   (232577*CF^4*Pi^6)/(725760*(-1 + zb)) - (18598531*CA^2*CF^2*zb)/279936 - 
   (66626803*CA*CF^3*zb)/279936 - (51938863*CF^4*zb)/69984 + 
   (39539*CA*CF^2*nf*zb)/7776 - (70261*CF^3*nf*zb)/864 - 
   (881*CF^2*nf^2*zb)/486 - (2406571*CA^2*CF^2*Pi^2*zb)/93312 - 
   (1436921*CA*CF^3*Pi^2*zb)/31104 + (3030655*CF^4*Pi^2*zb)/11664 - 
   (29057*CA*CF^2*nf*Pi^2*zb)/7776 + (395729*CF^3*nf*Pi^2*zb)/23328 + 
   (95*CF^2*nf^2*Pi^2*zb)/972 - (131041*CA^2*CF^2*Pi^4*zb)/103680 + 
   (44749*CA*CF^3*Pi^4*zb)/4860 - (2837879*CF^4*Pi^4*zb)/311040 + 
   (36731*CA*CF^2*nf*Pi^4*zb)/155520 - (17213*CF^3*nf*Pi^4*zb)/25920 + 
   (13*CF^2*nf^2*Pi^4*zb)/25920 + (29219*CA^2*CF^2*Pi^6*zb)/414720 - 
   (32155*CA*CF^3*Pi^6*zb)/145152 + (232577*CF^4*Pi^6*zb)/725760 - 
   (316205*CA^2*CF^2*zb^2)/8748 + (375269*CA*CF^3*zb^2)/17496 - 
   (613441*CF^4*zb^2)/4374 + (664*CA*CF^2*nf*zb^2)/243 - 32*CF^3*nf*zb^2 - 
   (881*CF^2*nf^2*zb^2)/486 - (609499*CA^2*CF^2*Pi^2*zb^2)/23328 + 
   (17105*CA*CF^3*Pi^2*zb^2)/2592 + (2605025*CF^4*Pi^2*zb^2)/23328 - 
   (2969*CA*CF^2*nf*Pi^2*zb^2)/972 + (58397*CF^3*nf*Pi^2*zb^2)/5832 + 
   (95*CF^2*nf^2*Pi^2*zb^2)/972 - (52693*CA^2*CF^2*Pi^4*zb^2)/51840 + 
   (2343739*CA*CF^3*Pi^4*zb^2)/311040 - (3250517*CF^4*Pi^4*zb^2)/311040 + 
   (36731*CA*CF^2*nf*Pi^4*zb^2)/155520 - (15613*CF^3*nf*Pi^4*zb^2)/25920 + 
   (13*CF^2*nf^2*Pi^4*zb^2)/25920 + (29219*CA^2*CF^2*Pi^6*zb^2)/414720 - 
   (32155*CA*CF^3*Pi^6*zb^2)/145152 + (232577*CF^4*Pi^6*zb^2)/725760 + 
   (378113*CA^2*CF^2*G[0, zb])/46656 - (4380911*CA*CF^3*G[0, zb])/46656 + 
   (774125*CF^4*G[0, zb])/11664 - (47729*CA*CF^2*nf*G[0, zb])/11664 + 
   (250135*CF^3*nf*G[0, zb])/11664 + (980*CF^2*nf^2*G[0, zb])/729 + 
   (282277*CA^2*CF^2*Pi^2*G[0, zb])/15552 + (198383*CA*CF^3*Pi^2*G[0, zb])/
    5184 - (589403*CF^4*Pi^2*G[0, zb])/3888 + 
   (17969*CA*CF^2*nf*Pi^2*G[0, zb])/3888 - (50275*CF^3*nf*Pi^2*G[0, zb])/
    3888 - (5*CF^2*nf^2*Pi^2*G[0, zb])/81 + (15041*CA^2*CF^2*Pi^4*G[0, zb])/
    12960 - (35011*CA*CF^3*Pi^4*G[0, zb])/5184 + (36169*CF^4*Pi^4*G[0, zb])/
    4320 - (469*CA*CF^2*nf*Pi^4*G[0, zb])/2160 + (433*CF^3*nf*Pi^4*G[0, zb])/
    720 + (391073*CA^2*CF^2*G[0, zb])/(46656*(-1 + zb)) - 
   (4043951*CA*CF^3*G[0, zb])/(46656*(-1 + zb)) + 
   (774125*CF^4*G[0, zb])/(11664*(-1 + zb)) - (47729*CA*CF^2*nf*G[0, zb])/
    (11664*(-1 + zb)) + (250135*CF^3*nf*G[0, zb])/(11664*(-1 + zb)) + 
   (980*CF^2*nf^2*G[0, zb])/(729*(-1 + zb)) + 
   (282277*CA^2*CF^2*Pi^2*G[0, zb])/(15552*(-1 + zb)) + 
   (198383*CA*CF^3*Pi^2*G[0, zb])/(5184*(-1 + zb)) - 
   (589403*CF^4*Pi^2*G[0, zb])/(3888*(-1 + zb)) + 
   (17969*CA*CF^2*nf*Pi^2*G[0, zb])/(3888*(-1 + zb)) - 
   (50275*CF^3*nf*Pi^2*G[0, zb])/(3888*(-1 + zb)) - 
   (5*CF^2*nf^2*Pi^2*G[0, zb])/(81*(-1 + zb)) + 
   (15041*CA^2*CF^2*Pi^4*G[0, zb])/(12960*(-1 + zb)) - 
   (35011*CA*CF^3*Pi^4*G[0, zb])/(5184*(-1 + zb)) + 
   (36169*CF^4*Pi^4*G[0, zb])/(4320*(-1 + zb)) - 
   (469*CA*CF^2*nf*Pi^4*G[0, zb])/(2160*(-1 + zb)) + 
   (433*CF^3*nf*Pi^4*G[0, zb])/(720*(-1 + zb)) + 
   (2225297*CA^2*CF^2*zb*G[0, zb])/46656 + (12867697*CA*CF^3*zb*G[0, zb])/
    46656 + (8515445*CF^4*zb*G[0, zb])/11664 + (4639*CA*CF^2*nf*zb*G[0, zb])/
    11664 + (884599*CF^3*nf*zb*G[0, zb])/11664 + (980*CF^2*nf^2*zb*G[0, zb])/
    729 + (284173*CA^2*CF^2*Pi^2*zb*G[0, zb])/15552 + 
   (267955*CA*CF^3*Pi^2*zb*G[0, zb])/5184 - (902849*CF^4*Pi^2*zb*G[0, zb])/
    3888 + (17099*CA*CF^2*nf*Pi^2*zb*G[0, zb])/3888 - 
   (66655*CF^3*nf*Pi^2*zb*G[0, zb])/3888 - (5*CF^2*nf^2*Pi^2*zb*G[0, zb])/
    81 + (15041*CA^2*CF^2*Pi^4*zb*G[0, zb])/12960 - 
   (176777*CA*CF^3*Pi^4*zb*G[0, zb])/25920 + (26027*CF^4*Pi^4*zb*G[0, zb])/
    4320 - (469*CA*CF^2*nf*Pi^4*zb*G[0, zb])/2160 + 
   (433*CF^3*nf*Pi^4*zb*G[0, zb])/720 + (66233*CA^2*CF^2*zb^2*G[0, zb])/
    2916 + (15193*CA*CF^3*zb^2*G[0, zb])/729 + (78908*CF^4*zb^2*G[0, zb])/
    729 + (1693*CA*CF^2*nf*zb^2*G[0, zb])/729 + (17677*CF^3*nf*zb^2*G[0, zb])/
    729 + (980*CF^2*nf^2*zb^2*G[0, zb])/729 + 
   (75967*CA^2*CF^2*Pi^2*zb^2*G[0, zb])/3888 + 
   (3517*CA*CF^3*Pi^2*zb^2*G[0, zb])/162 - (275599*CF^4*Pi^2*zb^2*G[0, zb])/
    1944 + (7333*CA*CF^2*nf*Pi^2*zb^2*G[0, zb])/1944 - 
   (11617*CF^3*nf*Pi^2*zb^2*G[0, zb])/972 - (5*CF^2*nf^2*Pi^2*zb^2*G[0, zb])/
    81 + (15041*CA^2*CF^2*Pi^4*zb^2*G[0, zb])/12960 - 
   (35011*CA*CF^3*Pi^4*zb^2*G[0, zb])/5184 + (36169*CF^4*Pi^4*zb^2*G[0, zb])/
    4320 - (469*CA*CF^2*nf*Pi^4*zb^2*G[0, zb])/2160 + 
   (433*CF^3*nf*Pi^4*zb^2*G[0, zb])/720 - (477377*CA^2*CF^2*G[1, zb])/15552 + 
   (1845695*CA*CF^3*G[1, zb])/15552 - (465547*CF^4*G[1, zb])/3888 + 
   (36131*CA*CF^2*nf*G[1, zb])/3888 - (130517*CF^3*nf*G[1, zb])/3888 - 
   (490*CF^2*nf^2*G[1, zb])/243 - (258761*CA^2*CF^2*Pi^2*G[1, zb])/15552 - 
   (564949*CA*CF^3*Pi^2*G[1, zb])/15552 + (151321*CF^4*Pi^2*G[1, zb])/972 - 
   (8345*CA*CF^2*nf*Pi^2*G[1, zb])/3888 + (40141*CF^3*nf*Pi^2*G[1, zb])/
    3888 + (5*CF^2*nf^2*Pi^2*G[1, zb])/54 - (67259*CA^2*CF^2*Pi^4*G[1, zb])/
    103680 + (15065*CA*CF^3*Pi^4*G[1, zb])/2592 - 
   (35645*CF^4*Pi^4*G[1, zb])/5184 + (1007*CA*CF^2*nf*Pi^4*G[1, zb])/8640 - 
   (5987*CF^3*nf*Pi^4*G[1, zb])/12960 - (497897*CA^2*CF^2*G[1, zb])/
    (15552*(-1 + zb)) + (1854551*CA*CF^3*G[1, zb])/(15552*(-1 + zb)) - 
   (465547*CF^4*G[1, zb])/(3888*(-1 + zb)) + (36131*CA*CF^2*nf*G[1, zb])/
    (3888*(-1 + zb)) - (130517*CF^3*nf*G[1, zb])/(3888*(-1 + zb)) - 
   (490*CF^2*nf^2*G[1, zb])/(243*(-1 + zb)) - (74335*CA^2*CF^2*Pi^2*G[1, zb])/
    (5184*(-1 + zb)) - (7831*CA*CF^3*Pi^2*G[1, zb])/(576*(-1 + zb)) + 
   (116435*CF^4*Pi^2*G[1, zb])/(1296*(-1 + zb)) - 
   (1025*CA*CF^2*nf*Pi^2*G[1, zb])/(432*(-1 + zb)) + 
   (3653*CF^3*nf*Pi^2*G[1, zb])/(432*(-1 + zb)) + 
   (5*CF^2*nf^2*Pi^2*G[1, zb])/(54*(-1 + zb)) - 
   (25033*CA^2*CF^2*Pi^4*G[1, zb])/(34560*(-1 + zb)) + 
   (7277*CA*CF^3*Pi^4*G[1, zb])/(1440*(-1 + zb)) - 
   (59099*CF^4*Pi^4*G[1, zb])/(8640*(-1 + zb)) + 
   (1007*CA*CF^2*nf*Pi^4*G[1, zb])/(8640*(-1 + zb)) - 
   (1729*CF^3*nf*Pi^4*G[1, zb])/(4320*(-1 + zb)) + 
   (5*CA^2*CF^2*G[1, zb])/(18*zb) + (65*CA*CF^3*G[1, zb])/(9*zb) - 
   (8*CA*CF^3*Pi^2*G[1, zb])/(9*zb) - (828649*CA^2*CF^2*zb*G[1, zb])/15552 - 
   (1944217*CA*CF^3*zb*G[1, zb])/15552 - (338767*CF^4*zb*G[1, zb])/432 + 
   (2699*CA*CF^2*nf*zb*G[1, zb])/432 - (342005*CF^3*nf*zb*G[1, zb])/3888 - 
   (490*CF^2*nf^2*zb*G[1, zb])/243 - (204929*CA^2*CF^2*Pi^2*zb*G[1, zb])/
    15552 - (494125*CA*CF^3*Pi^2*zb*G[1, zb])/15552 + 
   (146539*CF^4*Pi^2*zb*G[1, zb])/972 - (9629*CA*CF^2*nf*Pi^2*zb*G[1, zb])/
    3888 + (47209*CF^3*nf*Pi^2*zb*G[1, zb])/3888 + 
   (5*CF^2*nf^2*Pi^2*zb*G[1, zb])/54 - (81371*CA^2*CF^2*Pi^4*zb*G[1, zb])/
    103680 + (35933*CA*CF^3*Pi^4*zb*G[1, zb])/6480 - 
   (150541*CF^4*Pi^4*zb*G[1, zb])/25920 + (1007*CA*CF^2*nf*Pi^4*zb*G[1, zb])/
    8640 - (4787*CF^3*nf*Pi^4*zb*G[1, zb])/12960 - 
   (72121*CA^2*CF^2*zb^2*G[1, zb])/1944 + (46153*CA*CF^3*zb^2*G[1, zb])/
    1944 - (39454*CF^4*zb^2*G[1, zb])/243 + (1399*CA*CF^2*nf*zb^2*G[1, zb])/
    486 - (17677*CF^3*nf*zb^2*G[1, zb])/486 - (490*CF^2*nf^2*zb^2*G[1, zb])/
    243 - (80257*CA^2*CF^2*Pi^2*zb^2*G[1, zb])/7776 - 
   (234821*CA*CF^3*Pi^2*zb^2*G[1, zb])/7776 + 
   (463489*CF^4*Pi^2*zb^2*G[1, zb])/3888 - 
   (5059*CA*CF^2*nf*Pi^2*zb^2*G[1, zb])/1944 + 
   (20507*CF^3*nf*Pi^2*zb^2*G[1, zb])/1944 + (5*CF^2*nf^2*Pi^2*zb^2*G[1, zb])/
    54 - (95483*CA^2*CF^2*Pi^4*zb^2*G[1, zb])/103680 + 
   (61789*CA*CF^3*Pi^4*zb^2*G[1, zb])/12960 - 
   (129937*CF^4*Pi^4*zb^2*G[1, zb])/25920 + 
   (1007*CA*CF^2*nf*Pi^4*zb^2*G[1, zb])/8640 - 
   (5987*CF^3*nf*Pi^4*zb^2*G[1, zb])/12960 + (445945*CA^2*CF^2*G[0, 0, zb])/
    7776 + (168095*CA*CF^3*G[0, 0, zb])/2592 - (68044*CF^4*G[0, 0, zb])/243 + 
   (13691*CA*CF^2*nf*G[0, 0, zb])/1944 - (68305*CF^3*nf*G[0, 0, zb])/1944 - 
   (76*CF^2*nf^2*G[0, 0, zb])/81 - (17405*CA^2*CF^2*Pi^2*G[0, 0, zb])/864 - 
   (32987*CA*CF^3*Pi^2*G[0, 0, zb])/864 + (70451*CF^4*Pi^2*G[0, 0, zb])/432 - 
   (2831*CA*CF^2*nf*Pi^2*G[0, 0, zb])/648 + (4469*CF^3*nf*Pi^2*G[0, 0, zb])/
    324 + (5*CF^2*nf^2*Pi^2*G[0, 0, zb])/162 + 
   (521*CA^2*CF^2*Pi^4*G[0, 0, zb])/8640 + (5939*CA*CF^3*Pi^4*G[0, 0, zb])/
    1440 - (5977*CF^4*Pi^4*G[0, 0, zb])/1080 + (445945*CA^2*CF^2*G[0, 0, zb])/
    (7776*(-1 + zb)) + (159455*CA*CF^3*G[0, 0, zb])/(2592*(-1 + zb)) - 
   (68044*CF^4*G[0, 0, zb])/(243*(-1 + zb)) + (13691*CA*CF^2*nf*G[0, 0, zb])/
    (1944*(-1 + zb)) - (68305*CF^3*nf*G[0, 0, zb])/(1944*(-1 + zb)) - 
   (76*CF^2*nf^2*G[0, 0, zb])/(81*(-1 + zb)) - 
   (17405*CA^2*CF^2*Pi^2*G[0, 0, zb])/(864*(-1 + zb)) - 
   (32987*CA*CF^3*Pi^2*G[0, 0, zb])/(864*(-1 + zb)) + 
   (70451*CF^4*Pi^2*G[0, 0, zb])/(432*(-1 + zb)) - 
   (2831*CA*CF^2*nf*Pi^2*G[0, 0, zb])/(648*(-1 + zb)) + 
   (4469*CF^3*nf*Pi^2*G[0, 0, zb])/(324*(-1 + zb)) + 
   (5*CF^2*nf^2*Pi^2*G[0, 0, zb])/(162*(-1 + zb)) + 
   (521*CA^2*CF^2*Pi^4*G[0, 0, zb])/(8640*(-1 + zb)) + 
   (5939*CA*CF^3*Pi^4*G[0, 0, zb])/(1440*(-1 + zb)) - 
   (5977*CF^4*Pi^4*G[0, 0, zb])/(1080*(-1 + zb)) + 
   (141481*CA^2*CF^2*zb*G[0, 0, zb])/7776 - (256819*CA*CF^3*zb*G[0, 0, zb])/
    864 - (494933*CF^4*zb*G[0, 0, zb])/486 + (6971*CA*CF^2*nf*zb*G[0, 0, zb])/
    1944 - (160561*CF^3*nf*zb*G[0, 0, zb])/1944 - 
   (76*CF^2*nf^2*zb*G[0, 0, zb])/81 - (17095*CA^2*CF^2*Pi^2*zb*G[0, 0, zb])/
    864 - (29587*CA*CF^3*Pi^2*zb*G[0, 0, zb])/864 + 
   (87355*CF^4*Pi^2*zb*G[0, 0, zb])/432 - 
   (2831*CA*CF^2*nf*Pi^2*zb*G[0, 0, zb])/648 + 
   (5051*CF^3*nf*Pi^2*zb*G[0, 0, zb])/324 + (5*CF^2*nf^2*Pi^2*zb*G[0, 0, zb])/
    162 + (521*CA^2*CF^2*Pi^4*zb*G[0, 0, zb])/8640 + 
   (5939*CA*CF^3*Pi^4*zb*G[0, 0, zb])/1440 - (5977*CF^4*Pi^4*zb*G[0, 0, zb])/
    1080 + (32765*CA^2*CF^2*zb^2*G[0, 0, zb])/972 - 
   (19565*CA*CF^3*zb^2*G[0, 0, zb])/324 - (139409*CF^4*zb^2*G[0, 0, zb])/
    486 + (347*CA*CF^2*nf*zb^2*G[0, 0, zb])/486 - 
   (8231*CF^3*nf*zb^2*G[0, 0, zb])/243 - (76*CF^2*nf^2*zb^2*G[0, 0, zb])/81 - 
   (7705*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb])/432 - 
   (12907*CA*CF^3*Pi^2*zb^2*G[0, 0, zb])/432 + 
   (4046*CF^4*Pi^2*zb^2*G[0, 0, zb])/27 - 
   (2831*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, zb])/648 + 
   (4469*CF^3*nf*Pi^2*zb^2*G[0, 0, zb])/324 + 
   (5*CF^2*nf^2*Pi^2*zb^2*G[0, 0, zb])/162 + 
   (521*CA^2*CF^2*Pi^4*zb^2*G[0, 0, zb])/8640 + 
   (5939*CA*CF^3*Pi^4*zb^2*G[0, 0, zb])/1440 - 
   (5977*CF^4*Pi^4*zb^2*G[0, 0, zb])/1080 - (102731*CA^2*CF^2*G[0, 1, zb])/
    2592 - (627701*CA*CF^3*G[0, 1, zb])/7776 + (310679*CF^4*G[0, 1, zb])/
    972 - (7145*CA*CF^2*nf*G[0, 1, zb])/648 + (28435*CF^3*nf*G[0, 1, zb])/
    648 + (38*CF^2*nf^2*G[0, 1, zb])/27 + (16439*CA^2*CF^2*Pi^2*G[0, 1, zb])/
    2592 + (45637*CA*CF^3*Pi^2*G[0, 1, zb])/864 - 
   (7411*CF^4*Pi^2*G[0, 1, zb])/54 + (311*CA*CF^2*nf*Pi^2*G[0, 1, zb])/108 - 
   (292*CF^3*nf*Pi^2*G[0, 1, zb])/27 - (5*CF^2*nf^2*Pi^2*G[0, 1, zb])/108 + 
   (811*CA^2*CF^2*Pi^4*G[0, 1, zb])/3456 - (997*CA*CF^3*Pi^4*G[0, 1, zb])/
    240 + (20741*CF^4*Pi^4*G[0, 1, zb])/4320 - (101075*CA^2*CF^2*G[0, 1, zb])/
    (2592*(-1 + zb)) - (665069*CA*CF^3*G[0, 1, zb])/(7776*(-1 + zb)) + 
   (310679*CF^4*G[0, 1, zb])/(972*(-1 + zb)) - (7145*CA*CF^2*nf*G[0, 1, zb])/
    (648*(-1 + zb)) + (28435*CF^3*nf*G[0, 1, zb])/(648*(-1 + zb)) + 
   (38*CF^2*nf^2*G[0, 1, zb])/(27*(-1 + zb)) + 
   (17195*CA^2*CF^2*Pi^2*G[0, 1, zb])/(2592*(-1 + zb)) + 
   (45169*CA*CF^3*Pi^2*G[0, 1, zb])/(864*(-1 + zb)) - 
   (7411*CF^4*Pi^2*G[0, 1, zb])/(54*(-1 + zb)) + 
   (311*CA*CF^2*nf*Pi^2*G[0, 1, zb])/(108*(-1 + zb)) - 
   (292*CF^3*nf*Pi^2*G[0, 1, zb])/(27*(-1 + zb)) - 
   (5*CF^2*nf^2*Pi^2*G[0, 1, zb])/(108*(-1 + zb)) + 
   (811*CA^2*CF^2*Pi^4*G[0, 1, zb])/(3456*(-1 + zb)) - 
   (997*CA*CF^3*Pi^4*G[0, 1, zb])/(240*(-1 + zb)) + 
   (20741*CF^4*Pi^4*G[0, 1, zb])/(4320*(-1 + zb)) - 
   (5*CA^2*CF^2*G[0, 1, zb])/(18*zb) - (65*CA*CF^3*G[0, 1, zb])/(9*zb) - 
   (16385*CA^2*CF^2*zb*G[0, 1, zb])/864 + (1064059*CA*CF^3*zb*G[0, 1, zb])/
    7776 + (1028855*CF^4*zb*G[0, 1, zb])/972 - 
   (1787*CA*CF^2*nf*zb*G[0, 1, zb])/216 + (19729*CF^3*nf*zb*G[0, 1, zb])/
    216 + (38*CF^2*nf^2*zb*G[0, 1, zb])/27 + 
   (20861*CA^2*CF^2*Pi^2*zb*G[0, 1, zb])/2592 + 
   (15979*CA*CF^3*Pi^2*zb*G[0, 1, zb])/288 - (10253*CF^4*Pi^2*zb*G[0, 1, zb])/
    54 + (311*CA*CF^2*nf*Pi^2*zb*G[0, 1, zb])/108 - 
   (227*CF^3*nf*Pi^2*zb*G[0, 1, zb])/18 - (5*CF^2*nf^2*Pi^2*zb*G[0, 1, zb])/
    108 + (811*CA^2*CF^2*Pi^4*zb*G[0, 1, zb])/3456 - 
   (997*CA*CF^3*Pi^4*zb*G[0, 1, zb])/240 + (20741*CF^4*Pi^4*zb*G[0, 1, zb])/
    4320 - (4673*CA^2*CF^2*zb^2*G[0, 1, zb])/162 + 
   (6182*CA*CF^3*zb^2*G[0, 1, zb])/243 + (317807*CF^4*zb^2*G[0, 1, zb])/972 - 
   (761*CA*CF^2*nf*zb^2*G[0, 1, zb])/162 + (3452*CF^3*nf*zb^2*G[0, 1, zb])/
    81 + (38*CF^2*nf^2*zb^2*G[0, 1, zb])/27 + 
   (8269*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb])/1296 + 
   (2281*CA*CF^3*Pi^2*zb^2*G[0, 1, zb])/54 - 
   (54491*CF^4*Pi^2*zb^2*G[0, 1, zb])/432 + 
   (311*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, zb])/108 - 
   (292*CF^3*nf*Pi^2*zb^2*G[0, 1, zb])/27 - 
   (5*CF^2*nf^2*Pi^2*zb^2*G[0, 1, zb])/108 + 
   (811*CA^2*CF^2*Pi^4*zb^2*G[0, 1, zb])/3456 - 
   (997*CA*CF^3*Pi^4*zb^2*G[0, 1, zb])/240 + 
   (20741*CF^4*Pi^4*zb^2*G[0, 1, zb])/4320 + (43441*CA^2*CF^2*G[1, 0, zb])/
    7776 - (139301*CA*CF^3*G[1, 0, zb])/2592 + (48841*CF^4*G[1, 0, zb])/
    1944 - (1667*CA*CF^2*nf*G[1, 0, zb])/1944 + (21091*CF^3*nf*G[1, 0, zb])/
    648 + (38*CF^2*nf^2*G[1, 0, zb])/27 + (30559*CA^2*CF^2*Pi^2*G[1, 0, zb])/
    2592 + (125677*CA*CF^3*Pi^2*G[1, 0, zb])/2592 - 
   (50311*CF^4*Pi^2*G[1, 0, zb])/324 + (577*CA*CF^2*nf*Pi^2*G[1, 0, zb])/
    324 - (310*CF^3*nf*Pi^2*G[1, 0, zb])/27 - (5*CF^2*nf^2*Pi^2*G[1, 0, zb])/
    108 - (73*CA^2*CF^2*Pi^4*G[1, 0, zb])/1152 - 
   (16937*CA*CF^3*Pi^4*G[1, 0, zb])/4320 + (14677*CF^4*Pi^4*G[1, 0, zb])/
    4320 + (377*CA^2*CF^2*G[1, 0, zb])/(96*(-1 + zb)) - 
   (156701*CA*CF^3*G[1, 0, zb])/(2592*(-1 + zb)) + 
   (63371*CF^4*G[1, 0, zb])/(648*(-1 + zb)) - (1225*CA*CF^2*nf*G[1, 0, zb])/
    (648*(-1 + zb)) + (16595*CF^3*nf*G[1, 0, zb])/(648*(-1 + zb)) + 
   (38*CF^2*nf^2*G[1, 0, zb])/(27*(-1 + zb)) + 
   (3257*CA^2*CF^2*Pi^2*G[1, 0, zb])/(288*(-1 + zb)) + 
   (26897*CA*CF^3*Pi^2*G[1, 0, zb])/(864*(-1 + zb)) - 
   (2731*CF^4*Pi^2*G[1, 0, zb])/(24*(-1 + zb)) + 
   (433*CA*CF^2*nf*Pi^2*G[1, 0, zb])/(216*(-1 + zb)) - 
   (979*CF^3*nf*Pi^2*G[1, 0, zb])/(108*(-1 + zb)) - 
   (5*CF^2*nf^2*Pi^2*G[1, 0, zb])/(108*(-1 + zb)) - 
   (73*CA^2*CF^2*Pi^4*G[1, 0, zb])/(1152*(-1 + zb)) - 
   (185*CA*CF^3*Pi^4*G[1, 0, zb])/(48*(-1 + zb)) + 
   (8273*CF^4*Pi^4*G[1, 0, zb])/(1440*(-1 + zb)) - 
   (5*CA^2*CF^2*G[1, 0, zb])/(9*zb) - (100*CA*CF^3*G[1, 0, zb])/(9*zb) + 
   (220861*CA^2*CF^2*zb*G[1, 0, zb])/7776 + (445963*CA*CF^3*zb*G[1, 0, zb])/
    2592 + (804203*CF^4*zb*G[1, 0, zb])/972 - 
   (1991*CA*CF^2*nf*zb*G[1, 0, zb])/1944 + (15553*CF^3*nf*zb*G[1, 0, zb])/
    216 + (38*CF^2*nf^2*zb*G[1, 0, zb])/27 + 
   (28585*CA^2*CF^2*Pi^2*zb*G[1, 0, zb])/2592 + 
   (90775*CA*CF^3*Pi^2*zb*G[1, 0, zb])/2592 - 
   (48295*CF^4*Pi^2*zb*G[1, 0, zb])/324 + 
   (1415*CA*CF^2*nf*Pi^2*zb*G[1, 0, zb])/648 - 
   (181*CF^3*nf*Pi^2*zb*G[1, 0, zb])/18 - (5*CF^2*nf^2*Pi^2*zb*G[1, 0, zb])/
    108 - (73*CA^2*CF^2*Pi^4*zb*G[1, 0, zb])/1152 - 
   (33013*CA*CF^3*Pi^4*zb*G[1, 0, zb])/8640 + (2989*CF^4*Pi^4*zb*G[1, 0, zb])/
    432 - (28933*CA^2*CF^2*zb^2*G[1, 0, zb])/972 + 
   (13319*CA*CF^3*zb^2*G[1, 0, zb])/324 + (317807*CF^4*zb^2*G[1, 0, zb])/
    972 - (1409*CA*CF^2*nf*zb^2*G[1, 0, zb])/486 + 
   (3452*CF^3*nf*zb^2*G[1, 0, zb])/81 + (38*CF^2*nf^2*zb^2*G[1, 0, zb])/27 + 
   (13511*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb])/1296 + 
   (20023*CA*CF^3*Pi^2*zb^2*G[1, 0, zb])/648 - 
   (153985*CF^4*Pi^2*zb^2*G[1, 0, zb])/1296 + 
   (419*CA*CF^2*nf*Pi^2*zb^2*G[1, 0, zb])/162 - 
   (310*CF^3*nf*Pi^2*zb^2*G[1, 0, zb])/27 - 
   (5*CF^2*nf^2*Pi^2*zb^2*G[1, 0, zb])/108 - 
   (73*CA^2*CF^2*Pi^4*zb^2*G[1, 0, zb])/1152 - 
   (16937*CA*CF^3*Pi^4*zb^2*G[1, 0, zb])/4320 + 
   (14677*CF^4*Pi^4*zb^2*G[1, 0, zb])/4320 - (224431*CA^2*CF^2*G[1, 1, zb])/
    7776 + (78253*CA*CF^3*G[1, 1, zb])/864 - (165079*CF^4*G[1, 1, zb])/1944 + 
   (13283*CA*CF^2*nf*G[1, 1, zb])/1944 - (29591*CF^3*nf*G[1, 1, zb])/648 - 
   (19*CF^2*nf^2*G[1, 1, zb])/9 - (31217*CA^2*CF^2*Pi^2*G[1, 1, zb])/2592 - 
   (11351*CA*CF^3*Pi^2*G[1, 1, zb])/324 + (299695*CF^4*Pi^2*G[1, 1, zb])/
    2592 - (305*CA*CF^2*nf*Pi^2*G[1, 1, zb])/1296 + 
   (661*CF^3*nf*Pi^2*G[1, 1, zb])/72 + (5*CF^2*nf^2*Pi^2*G[1, 1, zb])/72 + 
   (389*CA^2*CF^2*Pi^4*G[1, 1, zb])/1280 + (3677*CA*CF^3*Pi^4*G[1, 1, zb])/
    960 - (39293*CF^4*Pi^4*G[1, 1, zb])/8640 - (24415*CA^2*CF^2*G[1, 1, zb])/
    (864*(-1 + zb)) + (90437*CA*CF^3*G[1, 1, zb])/(864*(-1 + zb)) - 
   (34039*CF^4*G[1, 1, zb])/(216*(-1 + zb)) + (1699*CA*CF^2*nf*G[1, 1, zb])/
    (216*(-1 + zb)) - (8365*CF^3*nf*G[1, 1, zb])/(216*(-1 + zb)) - 
   (19*CF^2*nf^2*G[1, 1, zb])/(9*(-1 + zb)) - 
   (3179*CA^2*CF^2*Pi^2*G[1, 1, zb])/(288*(-1 + zb)) - 
   (449*CA*CF^3*Pi^2*G[1, 1, zb])/(48*(-1 + zb)) + 
   (20075*CF^4*Pi^2*G[1, 1, zb])/(288*(-1 + zb)) - 
   (25*CA*CF^2*nf*Pi^2*G[1, 1, zb])/(48*(-1 + zb)) + 
   (439*CF^3*nf*Pi^2*G[1, 1, zb])/(72*(-1 + zb)) + 
   (5*CF^2*nf^2*Pi^2*G[1, 1, zb])/(72*(-1 + zb)) + 
   (389*CA^2*CF^2*Pi^4*G[1, 1, zb])/(1280*(-1 + zb)) + 
   (161*CA*CF^3*Pi^4*G[1, 1, zb])/(64*(-1 + zb)) - 
   (1467*CF^4*Pi^4*G[1, 1, zb])/(320*(-1 + zb)) - 
   (8*CA*CF^3*Pi^2*G[1, 1, zb])/(9*zb^2) + (CA^2*CF^2*G[1, 1, zb])/(6*zb) + 
   (53*CA*CF^3*G[1, 1, zb])/(3*zb) - (CA^2*CF^2*Pi^2*G[1, 1, zb])/(4*zb) + 
   (4*CA*CF^3*Pi^2*G[1, 1, zb])/(3*zb) - (291487*CA^2*CF^2*zb*G[1, 1, zb])/
    7776 - (32753*CA*CF^3*zb*G[1, 1, zb])/2592 - 
   (1725373*CF^4*zb*G[1, 1, zb])/1944 + (15659*CA*CF^2*nf*zb*G[1, 1, zb])/
    1944 - (55159*CF^3*nf*zb*G[1, 1, zb])/648 - (19*CF^2*nf^2*zb*G[1, 1, zb])/
    9 - (26009*CA^2*CF^2*Pi^2*zb*G[1, 1, zb])/2592 - 
   (26975*CA*CF^3*Pi^2*zb*G[1, 1, zb])/1296 + 
   (308287*CF^4*Pi^2*zb*G[1, 1, zb])/2592 - 
   (971*CA*CF^2*nf*Pi^2*zb*G[1, 1, zb])/1296 + 
   (1483*CF^3*nf*Pi^2*zb*G[1, 1, zb])/216 + (5*CF^2*nf^2*Pi^2*zb*G[1, 1, zb])/
    72 + (389*CA^2*CF^2*Pi^4*zb*G[1, 1, zb])/1280 + 
   (223*CA*CF^3*Pi^4*zb*G[1, 1, zb])/120 - (39767*CF^4*Pi^4*zb*G[1, 1, zb])/
    8640 + (30407*CA^2*CF^2*zb^2*G[1, 1, zb])/1944 + 
   (2443*CA*CF^3*zb^2*G[1, 1, zb])/216 - (752581*CF^4*zb^2*G[1, 1, zb])/
    1944 + (4313*CA*CF^2*nf*zb^2*G[1, 1, zb])/486 - 
   (9029*CF^3*nf*zb^2*G[1, 1, zb])/162 - (19*CF^2*nf^2*zb^2*G[1, 1, zb])/9 - 
   (5551*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb])/1296 - 
   (113773*CA*CF^3*Pi^2*zb^2*G[1, 1, zb])/2592 + 
   (305293*CF^4*Pi^2*zb^2*G[1, 1, zb])/2592 - 
   (1637*CA*CF^2*nf*Pi^2*zb^2*G[1, 1, zb])/1296 + 
   (661*CF^3*nf*Pi^2*zb^2*G[1, 1, zb])/72 + 
   (5*CF^2*nf^2*Pi^2*zb^2*G[1, 1, zb])/72 + 
   (389*CA^2*CF^2*Pi^4*zb^2*G[1, 1, zb])/1280 + 
   (3677*CA*CF^3*Pi^4*zb^2*G[1, 1, zb])/960 - 
   (39293*CF^4*Pi^4*zb^2*G[1, 1, zb])/8640 + (815*CA^2*CF^2*Pi^2*G[2, 1, zb])/
    324 - (2365*CA*CF^3*Pi^2*G[2, 1, zb])/162 + (85*CF^4*Pi^2*G[2, 1, zb])/
    9 + (29*CF^4*Pi^4*G[2, 1, zb])/54 + (355*CA^2*CF^2*Pi^2*G[2, 1, zb])/
    (324*(-1 + zb)) - (1685*CA*CF^3*Pi^2*G[2, 1, zb])/(162*(-1 + zb)) + 
   (155*CF^4*Pi^2*G[2, 1, zb])/(9*(-1 + zb)) - (29*CF^4*Pi^4*G[2, 1, zb])/
    (54*(-1 + zb)) + (125*CA^2*CF^2*Pi^2*zb*G[2, 1, zb])/324 - 
   (1075*CA*CF^3*Pi^2*zb*G[2, 1, zb])/162 + (160*CF^4*Pi^2*zb*G[2, 1, zb])/
    9 - (29*CF^4*Pi^4*zb*G[2, 1, zb])/27 - 
   (355*CA^2*CF^2*Pi^2*zb^2*G[2, 1, zb])/324 + 
   (775*CA*CF^3*Pi^2*zb^2*G[2, 1, zb])/81 - (140*CF^4*Pi^2*zb^2*G[2, 1, zb])/
    9 + (29*CF^4*Pi^4*zb^2*G[2, 1, zb])/54 - (65209*CA^2*CF^2*G[0, 0, 0, zb])/
    432 + (13057*CA*CF^3*G[0, 0, 0, zb])/1296 + (44339*CF^4*G[0, 0, 0, zb])/
    81 - (1133*CA*CF^2*nf*G[0, 0, 0, zb])/108 + (5581*CF^3*nf*G[0, 0, 0, zb])/
    108 + (16*CF^2*nf^2*G[0, 0, 0, zb])/27 + 
   (1175*CA^2*CF^2*Pi^2*G[0, 0, 0, zb])/48 + 
   (2875*CA*CF^3*Pi^2*G[0, 0, 0, zb])/216 - (8005*CF^4*Pi^2*G[0, 0, 0, zb])/
    54 + (197*CA*CF^2*nf*Pi^2*G[0, 0, 0, zb])/54 - 
   (745*CF^3*nf*Pi^2*G[0, 0, 0, zb])/54 - (65209*CA^2*CF^2*G[0, 0, 0, zb])/
    (432*(-1 + zb)) + (13057*CA*CF^3*G[0, 0, 0, zb])/(1296*(-1 + zb)) + 
   (44339*CF^4*G[0, 0, 0, zb])/(81*(-1 + zb)) - 
   (1133*CA*CF^2*nf*G[0, 0, 0, zb])/(108*(-1 + zb)) + 
   (5581*CF^3*nf*G[0, 0, 0, zb])/(108*(-1 + zb)) + 
   (16*CF^2*nf^2*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
   (1175*CA^2*CF^2*Pi^2*G[0, 0, 0, zb])/(48*(-1 + zb)) + 
   (2875*CA*CF^3*Pi^2*G[0, 0, 0, zb])/(216*(-1 + zb)) - 
   (8005*CF^4*Pi^2*G[0, 0, 0, zb])/(54*(-1 + zb)) + 
   (197*CA*CF^2*nf*Pi^2*G[0, 0, 0, zb])/(54*(-1 + zb)) - 
   (745*CF^3*nf*Pi^2*G[0, 0, 0, zb])/(54*(-1 + zb)) - 
   (5497*CA^2*CF^2*zb*G[0, 0, 0, zb])/48 + (481549*CA*CF^3*zb*G[0, 0, 0, zb])/
    1296 + (224995*CF^4*zb*G[0, 0, 0, zb])/162 - 
   (943*CA*CF^2*nf*zb*G[0, 0, 0, zb])/108 + (9193*CF^3*nf*zb*G[0, 0, 0, zb])/
    108 + (16*CF^2*nf^2*zb*G[0, 0, 0, zb])/27 + 
   (1175*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, zb])/48 + 
   (1249*CA*CF^3*Pi^2*zb*G[0, 0, 0, zb])/216 - 
   (4463*CF^4*Pi^2*zb*G[0, 0, 0, zb])/27 + 
   (197*CA*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb])/54 - 
   (745*CF^3*nf*Pi^2*zb*G[0, 0, 0, zb])/54 - 
   (11359*CA^2*CF^2*zb^2*G[0, 0, 0, zb])/108 + 
   (9883*CA*CF^3*zb^2*G[0, 0, 0, zb])/81 + (83413*CF^4*zb^2*G[0, 0, 0, zb])/
    162 - (307*CA*CF^2*nf*zb^2*G[0, 0, 0, zb])/54 + 
   (1294*CF^3*nf*zb^2*G[0, 0, 0, zb])/27 + (16*CF^2*nf^2*zb^2*G[0, 0, 0, zb])/
    27 + (1175*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/48 + 
   (2875*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, zb])/216 - 
   (8005*CF^4*Pi^2*zb^2*G[0, 0, 0, zb])/54 + 
   (197*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, 0, zb])/54 - 
   (745*CF^3*nf*Pi^2*zb^2*G[0, 0, 0, zb])/54 + 
   (159461*CA^2*CF^2*G[0, 0, 1, zb])/1296 + (47477*CA*CF^3*G[0, 0, 1, zb])/
    1296 - (62251*CF^4*G[0, 0, 1, zb])/108 + (479*CA*CF^2*nf*G[0, 0, 1, zb])/
    36 - (2071*CF^3*nf*G[0, 0, 1, zb])/36 - (8*CF^2*nf^2*G[0, 0, 1, zb])/9 - 
   (965*CA^2*CF^2*Pi^2*G[0, 0, 1, zb])/144 - 
   (10349*CA*CF^3*Pi^2*G[0, 0, 1, zb])/216 + (3785*CF^4*Pi^2*G[0, 0, 1, zb])/
    27 - (61*CA*CF^2*nf*Pi^2*G[0, 0, 1, zb])/27 + 
   (595*CF^3*nf*Pi^2*G[0, 0, 1, zb])/54 + (159461*CA^2*CF^2*G[0, 0, 1, zb])/
    (1296*(-1 + zb)) + (51797*CA*CF^3*G[0, 0, 1, zb])/(1296*(-1 + zb)) - 
   (62251*CF^4*G[0, 0, 1, zb])/(108*(-1 + zb)) + 
   (479*CA*CF^2*nf*G[0, 0, 1, zb])/(36*(-1 + zb)) - 
   (2071*CF^3*nf*G[0, 0, 1, zb])/(36*(-1 + zb)) - 
   (8*CF^2*nf^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (965*CA^2*CF^2*Pi^2*G[0, 0, 1, zb])/(144*(-1 + zb)) - 
   (10349*CA*CF^3*Pi^2*G[0, 0, 1, zb])/(216*(-1 + zb)) + 
   (3785*CF^4*Pi^2*G[0, 0, 1, zb])/(27*(-1 + zb)) - 
   (61*CA*CF^2*nf*Pi^2*G[0, 0, 1, zb])/(27*(-1 + zb)) + 
   (595*CF^3*nf*Pi^2*G[0, 0, 1, zb])/(54*(-1 + zb)) + 
   (10*CA*CF^3*G[0, 0, 1, zb])/(3*zb) + (133853*CA^2*CF^2*zb*G[0, 0, 1, zb])/
    1296 - (220471*CA*CF^3*zb*G[0, 0, 1, zb])/1296 - 
   (50443*CF^4*zb*G[0, 0, 1, zb])/36 + (1271*CA*CF^2*nf*zb*G[0, 0, 1, zb])/
    108 - (3275*CF^3*nf*zb*G[0, 0, 1, zb])/36 - 
   (8*CF^2*nf^2*zb*G[0, 0, 1, zb])/9 - 
   (1097*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, zb])/144 - 
   (9677*CA*CF^3*Pi^2*zb*G[0, 0, 1, zb])/216 + 
   (8917*CF^4*Pi^2*zb*G[0, 0, 1, zb])/54 - 
   (61*CA*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb])/27 + 
   (595*CF^3*nf*Pi^2*zb*G[0, 0, 1, zb])/54 + 
   (31349*CA^2*CF^2*zb^2*G[0, 0, 1, zb])/324 - 
   (10973*CA*CF^3*zb^2*G[0, 0, 1, zb])/162 - (29321*CF^4*zb^2*G[0, 0, 1, zb])/
    54 + (17*CA*CF^2*nf*zb^2*G[0, 0, 1, zb])/2 - 
   (484*CF^3*nf*zb^2*G[0, 0, 1, zb])/9 - (8*CF^2*nf^2*zb^2*G[0, 0, 1, zb])/
    9 - (965*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/144 - 
   (10349*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, zb])/216 + 
   (3785*CF^4*Pi^2*zb^2*G[0, 0, 1, zb])/27 - 
   (61*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, 1, zb])/27 + 
   (595*CF^3*nf*Pi^2*zb^2*G[0, 0, 1, zb])/54 + 
   (4891*CA^2*CF^2*G[0, 1, 0, zb])/48 + (29963*CA*CF^3*G[0, 1, 0, zb])/1296 - 
   (301807*CF^4*G[0, 1, 0, zb])/648 + (2899*CA*CF^2*nf*G[0, 1, 0, zb])/324 - 
   (15815*CF^3*nf*G[0, 1, 0, zb])/324 - (8*CF^2*nf^2*G[0, 1, 0, zb])/9 - 
   (313*CA^2*CF^2*Pi^2*G[0, 1, 0, zb])/36 - (976*CA*CF^3*Pi^2*G[0, 1, 0, zb])/
    27 + (3376*CF^4*Pi^2*G[0, 1, 0, zb])/27 - 
   (109*CA*CF^2*nf*Pi^2*G[0, 1, 0, zb])/54 + 
   (569*CF^3*nf*Pi^2*G[0, 1, 0, zb])/54 + (4867*CA^2*CF^2*G[0, 1, 0, zb])/
    (48*(-1 + zb)) + (34931*CA*CF^3*G[0, 1, 0, zb])/(1296*(-1 + zb)) - 
   (301807*CF^4*G[0, 1, 0, zb])/(648*(-1 + zb)) + 
   (2899*CA*CF^2*nf*G[0, 1, 0, zb])/(324*(-1 + zb)) - 
   (15815*CF^3*nf*G[0, 1, 0, zb])/(324*(-1 + zb)) - 
   (8*CF^2*nf^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (313*CA^2*CF^2*Pi^2*G[0, 1, 0, zb])/(36*(-1 + zb)) - 
   (976*CA*CF^3*Pi^2*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
   (3376*CF^4*Pi^2*G[0, 1, 0, zb])/(27*(-1 + zb)) - 
   (109*CA*CF^2*nf*Pi^2*G[0, 1, 0, zb])/(54*(-1 + zb)) + 
   (569*CF^3*nf*Pi^2*G[0, 1, 0, zb])/(54*(-1 + zb)) + 
   (10*CA*CF^3*G[0, 1, 0, zb])/(3*zb) + (1281*CA^2*CF^2*zb*G[0, 1, 0, zb])/
    16 - (285073*CA*CF^3*zb*G[0, 1, 0, zb])/1296 - 
   (793291*CF^4*zb*G[0, 1, 0, zb])/648 + (2401*CA*CF^2*nf*zb*G[0, 1, 0, zb])/
    324 - (26651*CF^3*nf*zb*G[0, 1, 0, zb])/324 - 
   (8*CF^2*nf^2*zb*G[0, 1, 0, zb])/9 - 
   (1393*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, zb])/144 - 
   (1787*CA*CF^3*Pi^2*zb*G[0, 1, 0, zb])/54 + 
   (4051*CF^4*Pi^2*zb*G[0, 1, 0, zb])/27 - 
   (109*CA*CF^2*nf*Pi^2*zb*G[0, 1, 0, zb])/54 + 
   (569*CF^3*nf*Pi^2*zb*G[0, 1, 0, zb])/54 + 
   (863*CA^2*CF^2*zb^2*G[0, 1, 0, zb])/12 - 
   (5671*CA*CF^3*zb^2*G[0, 1, 0, zb])/81 - (71449*CF^4*zb^2*G[0, 1, 0, zb])/
    162 + (725*CA*CF^2*nf*zb^2*G[0, 1, 0, zb])/162 - 
   (3704*CF^3*nf*zb^2*G[0, 1, 0, zb])/81 - (8*CF^2*nf^2*zb^2*G[0, 1, 0, zb])/
    9 - (313*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/36 - 
   (976*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, zb])/27 + 
   (3376*CF^4*Pi^2*zb^2*G[0, 1, 0, zb])/27 - 
   (109*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, 0, zb])/54 + 
   (569*CF^3*nf*Pi^2*zb^2*G[0, 1, 0, zb])/54 - 
   (91079*CA^2*CF^2*G[0, 1, 1, zb])/1296 - (109885*CA*CF^3*G[0, 1, 1, zb])/
    1296 + (329701*CF^4*G[0, 1, 1, zb])/648 - 
   (4267*CA*CF^2*nf*G[0, 1, 1, zb])/324 + (18659*CF^3*nf*G[0, 1, 1, zb])/
    324 + (4*CF^2*nf^2*G[0, 1, 1, zb])/3 + 
   (1153*CA^2*CF^2*Pi^2*G[0, 1, 1, zb])/432 + 
   (2731*CA*CF^3*Pi^2*G[0, 1, 1, zb])/54 - (4219*CF^4*Pi^2*G[0, 1, 1, zb])/
    36 + (3*CA*CF^2*nf*Pi^2*G[0, 1, 1, zb])/4 - 
   8*CF^3*nf*Pi^2*G[0, 1, 1, zb] - (90431*CA^2*CF^2*G[0, 1, 1, zb])/
    (1296*(-1 + zb)) - (118309*CA*CF^3*G[0, 1, 1, zb])/(1296*(-1 + zb)) + 
   (329701*CF^4*G[0, 1, 1, zb])/(648*(-1 + zb)) - 
   (4267*CA*CF^2*nf*G[0, 1, 1, zb])/(324*(-1 + zb)) + 
   (18659*CF^3*nf*G[0, 1, 1, zb])/(324*(-1 + zb)) + 
   (4*CF^2*nf^2*G[0, 1, 1, zb])/(3*(-1 + zb)) + 
   (331*CA^2*CF^2*Pi^2*G[0, 1, 1, zb])/(144*(-1 + zb)) + 
   (841*CA*CF^3*Pi^2*G[0, 1, 1, zb])/(18*(-1 + zb)) - 
   (4219*CF^4*Pi^2*G[0, 1, 1, zb])/(36*(-1 + zb)) + 
   (3*CA*CF^2*nf*Pi^2*G[0, 1, 1, zb])/(4*(-1 + zb)) - 
   (8*CF^3*nf*Pi^2*G[0, 1, 1, zb])/(-1 + zb) - (6*CA*CF^3*G[0, 1, 1, zb])/
    zb - (78335*CA^2*CF^2*zb*G[0, 1, 1, zb])/1296 + 
   (42359*CA*CF^3*zb*G[0, 1, 1, zb])/1296 + (810385*CF^4*zb*G[0, 1, 1, zb])/
    648 - (3877*CA*CF^2*nf*zb*G[0, 1, 1, zb])/324 + 
   (29495*CF^3*nf*zb*G[0, 1, 1, zb])/324 + (4*CF^2*nf^2*zb*G[0, 1, 1, zb])/
    3 + (367*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, zb])/108 + 
   (2647*CA*CF^3*Pi^2*zb*G[0, 1, 1, zb])/54 - 
   (1789*CF^4*Pi^2*zb*G[0, 1, 1, zb])/12 + 
   (3*CA*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb])/4 - 8*CF^3*nf*Pi^2*zb*
    G[0, 1, 1, zb] - (8947*CA^2*CF^2*zb^2*G[0, 1, 1, zb])/162 + 
   (917*CA*CF^3*zb^2*G[0, 1, 1, zb])/324 + (39137*CF^4*zb^2*G[0, 1, 1, zb])/
    81 - (1409*CA*CF^2*nf*zb^2*G[0, 1, 1, zb])/162 + 
   (4415*CF^3*nf*zb^2*G[0, 1, 1, zb])/81 + (4*CF^2*nf^2*zb^2*G[0, 1, 1, zb])/
    3 + (577*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/432 + 
   (2659*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, zb])/54 - 
   (4219*CF^4*Pi^2*zb^2*G[0, 1, 1, zb])/36 + 
   (3*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, 1, zb])/4 - 8*CF^3*nf*Pi^2*zb^2*
    G[0, 1, 1, zb] + (57085*CA^2*CF^2*G[1, 0, 0, zb])/1296 + 
   (36917*CA*CF^3*G[1, 0, 0, zb])/1296 - (48379*CF^4*G[1, 0, 0, zb])/324 - 
   (475*CA*CF^2*nf*G[1, 0, 0, zb])/324 - (14707*CF^3*nf*G[1, 0, 0, zb])/324 - 
   (8*CF^2*nf^2*G[1, 0, 0, zb])/9 - (1171*CA^2*CF^2*Pi^2*G[1, 0, 0, zb])/
    108 - (5693*CA*CF^3*Pi^2*G[1, 0, 0, zb])/216 + 
   (3515*CF^4*Pi^2*G[1, 0, 0, zb])/27 - (25*CA*CF^2*nf*Pi^2*G[1, 0, 0, zb])/
    18 + (299*CF^3*nf*Pi^2*G[1, 0, 0, zb])/27 + 
   (21287*CA^2*CF^2*G[1, 0, 0, zb])/(432*(-1 + zb)) + 
   (3133*CA*CF^3*G[1, 0, 0, zb])/(144*(-1 + zb)) - 
   (2939*CF^4*G[1, 0, 0, zb])/(12*(-1 + zb)) + (25*CA*CF^2*nf*G[1, 0, 0, zb])/
    (108*(-1 + zb)) - (3389*CF^3*nf*G[1, 0, 0, zb])/(108*(-1 + zb)) - 
   (8*CF^2*nf^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (1613*CA^2*CF^2*Pi^2*G[1, 0, 0, zb])/(144*(-1 + zb)) - 
   (1639*CA*CF^3*Pi^2*G[1, 0, 0, zb])/(72*(-1 + zb)) + 
   (973*CF^4*Pi^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (25*CA*CF^2*nf*Pi^2*G[1, 0, 0, zb])/(18*(-1 + zb)) + 
   (167*CF^3*nf*Pi^2*G[1, 0, 0, zb])/(18*(-1 + zb)) + 
   (20*CA*CF^3*G[1, 0, 0, zb])/(3*zb) + (40153*CA^2*CF^2*zb*G[1, 0, 0, zb])/
    1296 - (302587*CA*CF^3*zb*G[1, 0, 0, zb])/1296 - 
   (83107*CF^4*zb*G[1, 0, 0, zb])/81 + (317*CA*CF^2*nf*zb*G[1, 0, 0, zb])/
    324 - (19723*CF^3*nf*zb*G[1, 0, 0, zb])/324 - 
   (8*CF^2*nf^2*zb*G[1, 0, 0, zb])/9 - 
   (4963*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, zb])/432 - 
   (2305*CA*CF^3*Pi^2*zb*G[1, 0, 0, zb])/108 + 
   (26899*CF^4*Pi^2*zb*G[1, 0, 0, zb])/216 - 
   (25*CA*CF^2*nf*Pi^2*zb*G[1, 0, 0, zb])/18 + 
   (905*CF^3*nf*Pi^2*zb*G[1, 0, 0, zb])/108 + 
   (7027*CA^2*CF^2*zb^2*G[1, 0, 0, zb])/81 - 
   (17345*CA*CF^3*zb^2*G[1, 0, 0, zb])/162 - (39853*CF^4*zb^2*G[1, 0, 0, zb])/
    81 + (248*CA*CF^2*nf*zb^2*G[1, 0, 0, zb])/81 - 
   (4030*CF^3*nf*zb^2*G[1, 0, 0, zb])/81 - (8*CF^2*nf^2*zb^2*G[1, 0, 0, zb])/
    9 - (2621*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/216 - 
   (679*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, zb])/27 + 
   (6469*CF^4*Pi^2*zb^2*G[1, 0, 0, zb])/54 - 
   (25*CA*CF^2*nf*Pi^2*zb^2*G[1, 0, 0, zb])/18 + 
   (299*CF^3*nf*Pi^2*zb^2*G[1, 0, 0, zb])/27 - 
   (38753*CA^2*CF^2*G[1, 0, 1, zb])/1296 - (85969*CA*CF^3*G[1, 0, 1, zb])/
    1296 + (67267*CF^4*G[1, 0, 1, zb])/324 - (893*CA*CF^2*nf*G[1, 0, 1, zb])/
    324 + (17551*CF^3*nf*G[1, 0, 1, zb])/324 + (4*CF^2*nf^2*G[1, 0, 1, zb])/
    3 + (1883*CA^2*CF^2*Pi^2*G[1, 0, 1, zb])/432 + 
   (8015*CA*CF^3*Pi^2*G[1, 0, 1, zb])/216 - (12611*CF^4*Pi^2*G[1, 0, 1, zb])/
    108 + (5*CA*CF^2*nf*Pi^2*G[1, 0, 1, zb])/12 - 
   (493*CF^3*nf*Pi^2*G[1, 0, 1, zb])/54 - (13963*CA^2*CF^2*G[1, 0, 1, zb])/
    (432*(-1 + zb)) - (24323*CA*CF^3*G[1, 0, 1, zb])/(432*(-1 + zb)) + 
   (31001*CF^4*G[1, 0, 1, zb])/(108*(-1 + zb)) - 
   (481*CA*CF^2*nf*G[1, 0, 1, zb])/(108*(-1 + zb)) + 
   (4337*CF^3*nf*G[1, 0, 1, zb])/(108*(-1 + zb)) + 
   (4*CF^2*nf^2*G[1, 0, 1, zb])/(3*(-1 + zb)) + 
   (149*CA^2*CF^2*Pi^2*G[1, 0, 1, zb])/(36*(-1 + zb)) + 
   (713*CA*CF^3*Pi^2*G[1, 0, 1, zb])/(24*(-1 + zb)) - 
   (1069*CF^4*Pi^2*G[1, 0, 1, zb])/(12*(-1 + zb)) + 
   (5*CA*CF^2*nf*Pi^2*G[1, 0, 1, zb])/(12*(-1 + zb)) - 
   (22*CF^3*nf*Pi^2*G[1, 0, 1, zb])/(3*(-1 + zb)) - 
   (5*CA^2*CF^2*G[1, 0, 1, zb])/(18*zb^2) - (35*CA*CF^3*G[1, 0, 1, zb])/
    (9*zb^2) + (CA^2*CF^2*G[1, 0, 1, zb])/(2*zb) - 
   (10*CA*CF^3*G[1, 0, 1, zb])/(3*zb) - (31469*CA^2*CF^2*zb*G[1, 0, 1, zb])/
    1296 + (94499*CA*CF^3*zb*G[1, 0, 1, zb])/1296 + 
   (340975*CF^4*zb*G[1, 0, 1, zb])/324 - (1793*CA*CF^2*nf*zb*G[1, 0, 1, zb])/
    324 + (22567*CF^3*nf*zb*G[1, 0, 1, zb])/324 + 
   (4*CF^2*nf^2*zb*G[1, 0, 1, zb])/3 + (991*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, zb])/
    216 + (3067*CA*CF^3*Pi^2*zb*G[1, 0, 1, zb])/108 - 
   (22837*CF^4*Pi^2*zb*G[1, 0, 1, zb])/216 + 
   (5*CA*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb])/12 - 
   (695*CF^3*nf*Pi^2*zb*G[1, 0, 1, zb])/108 - 
   (23327*CA^2*CF^2*zb^2*G[1, 0, 1, zb])/324 + 
   (12923*CA*CF^3*zb^2*G[1, 0, 1, zb])/324 + (86531*CF^4*zb^2*G[1, 0, 1, zb])/
    162 - (590*CA*CF^2*nf*zb^2*G[1, 0, 1, zb])/81 + 
   (4741*CF^3*nf*zb^2*G[1, 0, 1, zb])/81 + (4*CF^2*nf^2*zb^2*G[1, 0, 1, zb])/
    3 + (1541*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/432 + 
   (4489*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, zb])/108 - 
   (12263*CF^4*Pi^2*zb^2*G[1, 0, 1, zb])/108 + 
   (5*CA*CF^2*nf*Pi^2*zb^2*G[1, 0, 1, zb])/12 - 
   (493*CF^3*nf*Pi^2*zb^2*G[1, 0, 1, zb])/54 - 
   (11581*CA^2*CF^2*G[1, 1, 0, zb])/1296 - (48359*CA*CF^3*G[1, 1, 0, zb])/
    1296 + (8189*CF^4*G[1, 1, 0, zb])/216 + (445*CA*CF^2*nf*G[1, 1, 0, zb])/
    108 + (4741*CF^3*nf*G[1, 1, 0, zb])/108 + (4*CF^2*nf^2*G[1, 1, 0, zb])/
    3 + (3877*CA^2*CF^2*Pi^2*G[1, 1, 0, zb])/432 + 
   (832*CA*CF^3*Pi^2*G[1, 1, 0, zb])/27 - (2029*CF^4*Pi^2*G[1, 1, 0, zb])/
    18 - (CA*CF^2*nf*Pi^2*G[1, 1, 0, zb])/6 - 
   (17*CF^3*nf*Pi^2*G[1, 1, 0, zb])/2 - (485*CA^2*CF^2*G[1, 1, 0, zb])/
    (48*(-1 + zb)) - (2507*CA*CF^3*G[1, 1, 0, zb])/(144*(-1 + zb)) + 
   (2167*CF^4*G[1, 1, 0, zb])/(18*(-1 + zb)) + (25*CA*CF^2*nf*G[1, 1, 0, zb])/
    (12*(-1 + zb)) + (325*CF^3*nf*G[1, 1, 0, zb])/(12*(-1 + zb)) + 
   (4*CF^2*nf^2*G[1, 1, 0, zb])/(3*(-1 + zb)) + 
   (63*CA^2*CF^2*Pi^2*G[1, 1, 0, zb])/(8*(-1 + zb)) + 
   (349*CA*CF^3*Pi^2*G[1, 1, 0, zb])/(24*(-1 + zb)) - 
   (887*CF^4*Pi^2*G[1, 1, 0, zb])/(12*(-1 + zb)) - 
   (CA*CF^2*nf*Pi^2*G[1, 1, 0, zb])/(6*(-1 + zb)) - 
   (37*CF^3*nf*Pi^2*G[1, 1, 0, zb])/(6*(-1 + zb)) - 
   (5*CA^2*CF^2*G[1, 1, 0, zb])/(9*zb^2) - (70*CA*CF^3*G[1, 1, 0, zb])/
    (9*zb^2) + (CA^2*CF^2*G[1, 1, 0, zb])/zb + (2*CA*CF^3*G[1, 1, 0, zb])/
    zb + (1739*CA^2*CF^2*zb*G[1, 1, 0, zb])/1296 + 
   (191149*CA*CF^3*zb*G[1, 1, 0, zb])/1296 + (58667*CF^4*zb*G[1, 1, 0, zb])/
    72 + (59*CA*CF^2*nf*zb*G[1, 1, 0, zb])/108 + 
   (6025*CF^3*nf*zb*G[1, 1, 0, zb])/108 + (4*CF^2*nf^2*zb*G[1, 1, 0, zb])/3 + 
   (1511*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, zb])/216 + 
   (719*CA*CF^3*Pi^2*zb*G[1, 1, 0, zb])/54 - 90*CF^4*Pi^2*zb*G[1, 1, 0, zb] - 
   (CA*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb])/6 - 5*CF^3*nf*Pi^2*zb*G[1, 1, 0, zb] - 
   (16087*CA^2*CF^2*zb^2*G[1, 1, 0, zb])/324 + 
   (7823*CA*CF^3*zb^2*G[1, 1, 0, zb])/162 + (23339*CF^4*zb^2*G[1, 1, 0, zb])/
    54 - (139*CA*CF^2*nf*zb^2*G[1, 1, 0, zb])/54 + 
   (1363*CF^3*nf*zb^2*G[1, 1, 0, zb])/27 + (4*CF^2*nf^2*zb^2*G[1, 1, 0, zb])/
    3 + (2167*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/432 + 
   (2051*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, zb])/54 - 
   (4013*CF^4*Pi^2*zb^2*G[1, 1, 0, zb])/36 - 
   (CA*CF^2*nf*Pi^2*zb^2*G[1, 1, 0, zb])/6 - 
   (17*CF^3*nf*Pi^2*zb^2*G[1, 1, 0, zb])/2 - (14911*CA^2*CF^2*G[1, 1, 1, zb])/
    1296 + (124711*CA*CF^3*G[1, 1, 1, zb])/1296 - 
   (25331*CF^4*G[1, 1, 1, zb])/216 + (239*CA*CF^2*nf*G[1, 1, 1, zb])/108 - 
   (6163*CF^3*nf*G[1, 1, 1, zb])/108 - 2*CF^2*nf^2*G[1, 1, 1, zb] - 
   (9523*CA^2*CF^2*Pi^2*G[1, 1, 1, zb])/864 - 
   (4313*CA*CF^3*Pi^2*G[1, 1, 1, zb])/216 + (19523*CF^4*Pi^2*G[1, 1, 1, zb])/
    216 + (9*CA*CF^2*nf*Pi^2*G[1, 1, 1, zb])/8 + 
   (727*CF^3*nf*Pi^2*G[1, 1, 1, zb])/108 - (631*CA^2*CF^2*G[1, 1, 1, zb])/
    (48*(-1 + zb)) + (3473*CA*CF^3*G[1, 1, 1, zb])/(48*(-1 + zb)) - 
   (2203*CF^4*G[1, 1, 1, zb])/(12*(-1 + zb)) + (17*CA*CF^2*nf*G[1, 1, 1, zb])/
    (4*(-1 + zb)) - (161*CF^3*nf*G[1, 1, 1, zb])/(4*(-1 + zb)) - 
   (2*CF^2*nf^2*G[1, 1, 1, zb])/(-1 + zb) - 
   (299*CA^2*CF^2*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) + 
   (3*CA*CF^3*Pi^2*G[1, 1, 1, zb])/(4*(-1 + zb)) + 
   (367*CF^4*Pi^2*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
   (9*CA*CF^2*nf*Pi^2*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
   (17*CF^3*nf*Pi^2*G[1, 1, 1, zb])/(4*(-1 + zb)) + 
   (5*CA^2*CF^2*G[1, 1, 1, zb])/(6*zb^2) + (35*CA*CF^3*G[1, 1, 1, zb])/
    (3*zb^2) - (3*CA^2*CF^2*G[1, 1, 1, zb])/(2*zb) - 
   (6*CA*CF^3*G[1, 1, 1, zb])/zb - (23335*CA^2*CF^2*zb*G[1, 1, 1, zb])/1296 + 
   (14587*CA*CF^3*zb*G[1, 1, 1, zb])/1296 - (62083*CF^4*zb*G[1, 1, 1, zb])/
    72 + (679*CA*CF^2*nf*zb*G[1, 1, 1, zb])/108 - 
   (7447*CF^3*nf*zb*G[1, 1, 1, zb])/108 - 2*CF^2*nf^2*zb*G[1, 1, 1, zb] - 
   (6913*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, zb])/864 + 
   (205*CA*CF^3*Pi^2*zb*G[1, 1, 1, zb])/216 + 
   (13271*CF^4*Pi^2*zb*G[1, 1, 1, zb])/216 + 
   (9*CA*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb])/8 + 
   (325*CF^3*nf*Pi^2*zb*G[1, 1, 1, zb])/108 + 
   (16273*CA^2*CF^2*zb^2*G[1, 1, 1, zb])/648 + 
   (24785*CA*CF^3*zb^2*G[1, 1, 1, zb])/648 - (53503*CF^4*zb^2*G[1, 1, 1, zb])/
    108 + (481*CA*CF^2*nf*zb^2*G[1, 1, 1, zb])/54 - 
   (3437*CF^3*nf*zb^2*G[1, 1, 1, zb])/54 - 2*CF^2*nf^2*zb^2*G[1, 1, 1, zb] - 
   (4303*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/864 - 
   (6707*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, zb])/216 + 
   (20237*CF^4*Pi^2*zb^2*G[1, 1, 1, zb])/216 + 
   (9*CA*CF^2*nf*Pi^2*zb^2*G[1, 1, 1, zb])/8 + 
   (727*CF^3*nf*Pi^2*zb^2*G[1, 1, 1, zb])/108 - 
   (25*CA^2*CF^2*Pi^2*G[1, 2, 1, zb])/54 - (455*CA*CF^3*Pi^2*G[1, 2, 1, zb])/
    54 + (25*CF^4*Pi^2*G[1, 2, 1, zb])/3 - (65*CA*CF^3*Pi^2*G[1, 2, 1, zb])/
    (18*(-1 + zb)) + (25*CF^4*Pi^2*G[1, 2, 1, zb])/(3*(-1 + zb)) + 
   (10*CA^2*CF^2*Pi^2*zb*G[1, 2, 1, zb])/27 - 
   (85*CA*CF^3*Pi^2*zb*G[1, 2, 1, zb])/27 + (25*CF^4*Pi^2*zb*G[1, 2, 1, zb])/
    3 + (65*CA^2*CF^2*Pi^2*zb^2*G[1, 2, 1, zb])/54 - 
   (365*CA*CF^3*Pi^2*zb^2*G[1, 2, 1, zb])/54 + 
   (25*CF^4*Pi^2*zb^2*G[1, 2, 1, zb])/3 + (46*CA*CF^3*Pi^2*G[2, 1, 0, zb])/
    9 + (8*CF^4*Pi^2*G[2, 1, 0, zb])/3 + (26*CA*CF^3*Pi^2*G[2, 1, 0, zb])/
    (9*(-1 + zb)) - (20*CF^4*Pi^2*G[2, 1, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*CF^3*Pi^2*zb*G[2, 1, 0, zb])/9 - (28*CF^4*Pi^2*zb*G[2, 1, 0, zb])/
    3 - (26*CA*CF^3*Pi^2*zb^2*G[2, 1, 0, zb])/9 + 
   (20*CF^4*Pi^2*zb^2*G[2, 1, 0, zb])/3 - (92*CA*CF^3*Pi^2*G[2, 1, 1, zb])/
    27 - (16*CF^4*Pi^2*G[2, 1, 1, zb])/9 - (52*CA*CF^3*Pi^2*G[2, 1, 1, zb])/
    (27*(-1 + zb)) + (40*CF^4*Pi^2*G[2, 1, 1, zb])/(9*(-1 + zb)) - 
   (32*CA*CF^3*Pi^2*zb*G[2, 1, 1, zb])/27 + (56*CF^4*Pi^2*zb*G[2, 1, 1, zb])/
    9 + (52*CA*CF^3*Pi^2*zb^2*G[2, 1, 1, zb])/27 - 
   (40*CF^4*Pi^2*zb^2*G[2, 1, 1, zb])/9 + (53189*CA^2*CF^2*G[0, 0, 0, 0, zb])/
    216 - (14965*CA*CF^3*G[0, 0, 0, 0, zb])/216 - 
   (99121*CF^4*G[0, 0, 0, 0, zb])/108 + (535*CA*CF^2*nf*G[0, 0, 0, 0, zb])/
    54 - (1669*CF^3*nf*G[0, 0, 0, 0, zb])/27 - 
   (8*CF^2*nf^2*G[0, 0, 0, 0, zb])/27 - 
   (1843*CA^2*CF^2*Pi^2*G[0, 0, 0, 0, zb])/36 + 
   (3631*CA*CF^3*Pi^2*G[0, 0, 0, 0, zb])/36 + 
   (2615*CF^4*Pi^2*G[0, 0, 0, 0, zb])/18 + 
   (53189*CA^2*CF^2*G[0, 0, 0, 0, zb])/(216*(-1 + zb)) - 
   (14965*CA*CF^3*G[0, 0, 0, 0, zb])/(216*(-1 + zb)) - 
   (99121*CF^4*G[0, 0, 0, 0, zb])/(108*(-1 + zb)) + 
   (535*CA*CF^2*nf*G[0, 0, 0, 0, zb])/(54*(-1 + zb)) - 
   (1669*CF^3*nf*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (8*CF^2*nf^2*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (1843*CA^2*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (3631*CA*CF^3*Pi^2*G[0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (2615*CF^4*Pi^2*G[0, 0, 0, 0, zb])/(18*(-1 + zb)) + 
   (47159*CA^2*CF^2*zb*G[0, 0, 0, 0, zb])/216 - 
   (90109*CA*CF^3*zb*G[0, 0, 0, 0, zb])/216 - 
   (193921*CF^4*zb*G[0, 0, 0, 0, zb])/108 + 
   (535*CA*CF^2*nf*zb*G[0, 0, 0, 0, zb])/54 - 
   (2059*CF^3*nf*zb*G[0, 0, 0, 0, zb])/27 - 
   (8*CF^2*nf^2*zb*G[0, 0, 0, 0, zb])/27 - 
   (1843*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/36 + 
   (3631*CA*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb])/36 + 
   (2615*CF^4*Pi^2*zb*G[0, 0, 0, 0, zb])/18 + 
   (18157*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb])/108 - 
   (13283*CA*CF^3*zb^2*G[0, 0, 0, 0, zb])/108 - 
   (44705*CF^4*zb^2*G[0, 0, 0, 0, zb])/54 + 
   (535*CA*CF^2*nf*zb^2*G[0, 0, 0, 0, zb])/54 - 
   (1669*CF^3*nf*zb^2*G[0, 0, 0, 0, zb])/27 - 
   (8*CF^2*nf^2*zb^2*G[0, 0, 0, 0, zb])/27 - 
   (1843*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, 0, zb])/36 + 
   (3631*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, 0, zb])/36 + 
   (2615*CF^4*Pi^2*zb^2*G[0, 0, 0, 0, zb])/18 - 
   (42317*CA^2*CF^2*G[0, 0, 0, 1, zb])/216 - (8827*CA*CF^3*G[0, 0, 0, 1, zb])/
    216 + (100877*CF^4*G[0, 0, 0, 1, zb])/108 - 
   (209*CA*CF^2*nf*G[0, 0, 0, 1, zb])/18 + (587*CF^3*nf*G[0, 0, 0, 1, zb])/
    9 + (4*CF^2*nf^2*G[0, 0, 0, 1, zb])/9 + 
   (361*CA^2*CF^2*Pi^2*G[0, 0, 0, 1, zb])/18 - 
   (583*CA*CF^3*Pi^2*G[0, 0, 0, 1, zb])/36 - 
   (307*CF^4*Pi^2*G[0, 0, 0, 1, zb])/2 - (42317*CA^2*CF^2*G[0, 0, 0, 1, zb])/
    (216*(-1 + zb)) - (8827*CA*CF^3*G[0, 0, 0, 1, zb])/(216*(-1 + zb)) + 
   (100877*CF^4*G[0, 0, 0, 1, zb])/(108*(-1 + zb)) - 
   (209*CA*CF^2*nf*G[0, 0, 0, 1, zb])/(18*(-1 + zb)) + 
   (587*CF^3*nf*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (4*CF^2*nf^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (361*CA^2*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(18*(-1 + zb)) - 
   (583*CA*CF^3*Pi^2*G[0, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (307*CF^4*Pi^2*G[0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (38831*CA^2*CF^2*zb*G[0, 0, 0, 1, zb])/216 + 
   (35021*CA*CF^3*zb*G[0, 0, 0, 1, zb])/216 + 
   (190709*CF^4*zb*G[0, 0, 0, 1, zb])/108 - 
   (209*CA*CF^2*nf*zb*G[0, 0, 0, 1, zb])/18 + 
   (239*CF^3*nf*zb*G[0, 0, 0, 1, zb])/3 + (4*CF^2*nf^2*zb*G[0, 0, 0, 1, zb])/
    9 + (361*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/18 - 
   (583*CA*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb])/36 - 
   (307*CF^4*Pi^2*zb*G[0, 0, 0, 1, zb])/2 - 
   (15385*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb])/108 + 
   (2395*CA*CF^3*zb^2*G[0, 0, 0, 1, zb])/108 + 
   (45691*CF^4*zb^2*G[0, 0, 0, 1, zb])/54 - 
   (209*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, zb])/18 + 
   (587*CF^3*nf*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (4*CF^2*nf^2*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (361*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, 1, zb])/18 - 
   (583*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, 1, zb])/36 - 
   (307*CF^4*Pi^2*zb^2*G[0, 0, 0, 1, zb])/2 - 
   (38561*CA^2*CF^2*G[0, 0, 1, 0, zb])/216 - (247*CA*CF^3*G[0, 0, 1, 0, zb])/
    24 + (21721*CF^4*G[0, 0, 1, 0, zb])/27 - 
   (137*CA*CF^2*nf*G[0, 0, 1, 0, zb])/18 + (515*CF^3*nf*G[0, 0, 1, 0, zb])/
    9 + (4*CF^2*nf^2*G[0, 0, 1, 0, zb])/9 + 
   (83*CA^2*CF^2*Pi^2*G[0, 0, 1, 0, zb])/4 - 
   (961*CA*CF^3*Pi^2*G[0, 0, 1, 0, zb])/36 - 
   (1234*CF^4*Pi^2*G[0, 0, 1, 0, zb])/9 - (38345*CA^2*CF^2*G[0, 0, 1, 0, zb])/
    (216*(-1 + zb)) - (277*CA*CF^3*G[0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
   (21721*CF^4*G[0, 0, 1, 0, zb])/(27*(-1 + zb)) - 
   (137*CA*CF^2*nf*G[0, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (515*CF^3*nf*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (4*CF^2*nf^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (83*CA^2*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (961*CA*CF^3*Pi^2*G[0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (1234*CF^4*Pi^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (34553*CA^2*CF^2*zb*G[0, 0, 1, 0, zb])/216 + 
   (1785*CA*CF^3*zb*G[0, 0, 1, 0, zb])/8 + (42514*CF^4*zb*G[0, 0, 1, 0, zb])/
    27 - (137*CA*CF^2*nf*zb*G[0, 0, 1, 0, zb])/18 + 
   (215*CF^3*nf*zb*G[0, 0, 1, 0, zb])/3 + (4*CF^2*nf^2*zb*G[0, 0, 1, 0, zb])/
    9 + (83*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/4 - 
   (961*CA*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb])/36 - 
   (1234*CF^4*Pi^2*zb*G[0, 0, 1, 0, zb])/9 - 
   (13291*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb])/108 + 
   (523*CA*CF^3*zb^2*G[0, 0, 1, 0, zb])/12 + 
   (39347*CF^4*zb^2*G[0, 0, 1, 0, zb])/54 - 
   (137*CA*CF^2*nf*zb^2*G[0, 0, 1, 0, zb])/18 + 
   (515*CF^3*nf*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (4*CF^2*nf^2*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (83*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, 0, zb])/4 - 
   (961*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, 0, zb])/36 - 
   (1234*CF^4*Pi^2*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (27907*CA^2*CF^2*G[0, 0, 1, 1, zb])/216 + 
   (26057*CA*CF^3*G[0, 0, 1, 1, zb])/216 - (22411*CF^4*G[0, 0, 1, 1, zb])/
    27 + (61*CA*CF^2*nf*G[0, 0, 1, 1, zb])/6 - 
   (187*CF^3*nf*G[0, 0, 1, 1, zb])/3 - (2*CF^2*nf^2*G[0, 0, 1, 1, zb])/3 - 
   (445*CA^2*CF^2*Pi^2*G[0, 0, 1, 1, zb])/72 - 
   (631*CA*CF^3*Pi^2*G[0, 0, 1, 1, zb])/36 + 
   (2587*CF^4*Pi^2*G[0, 0, 1, 1, zb])/18 + 
   (27691*CA^2*CF^2*G[0, 0, 1, 1, zb])/(216*(-1 + zb)) + 
   (26327*CA*CF^3*G[0, 0, 1, 1, zb])/(216*(-1 + zb)) - 
   (22411*CF^4*G[0, 0, 1, 1, zb])/(27*(-1 + zb)) + 
   (61*CA*CF^2*nf*G[0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (187*CF^3*nf*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (2*CF^2*nf^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (445*CA^2*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(72*(-1 + zb)) - 
   (631*CA*CF^3*Pi^2*G[0, 0, 1, 1, zb])/(36*(-1 + zb)) + 
   (2587*CF^4*Pi^2*G[0, 0, 1, 1, zb])/(18*(-1 + zb)) + 
   (25663*CA^2*CF^2*zb*G[0, 0, 1, 1, zb])/216 - 
   (25*CA*CF^3*zb*G[0, 0, 1, 1, zb])/216 - (41998*CF^4*zb*G[0, 0, 1, 1, zb])/
    27 + (61*CA*CF^2*nf*zb*G[0, 0, 1, 1, zb])/6 - 
   (691*CF^3*nf*zb*G[0, 0, 1, 1, zb])/9 - (2*CF^2*nf^2*zb*G[0, 0, 1, 1, zb])/
    3 - (445*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/72 - 
   (631*CA*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb])/36 + 
   (2587*CF^4*Pi^2*zb*G[0, 0, 1, 1, zb])/18 + 
   (10043*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb])/108 + 
   (6391*CA*CF^3*zb^2*G[0, 0, 1, 1, zb])/108 - 
   (20413*CF^4*zb^2*G[0, 0, 1, 1, zb])/27 + 
   (61*CA*CF^2*nf*zb^2*G[0, 0, 1, 1, zb])/6 - 
   (187*CF^3*nf*zb^2*G[0, 0, 1, 1, zb])/3 - 
   (2*CF^2*nf^2*zb^2*G[0, 0, 1, 1, zb])/3 - 
   (445*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/72 - 
   (631*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, 1, zb])/36 + 
   (2587*CF^4*Pi^2*zb^2*G[0, 0, 1, 1, zb])/18 - 
   (11911*CA^2*CF^2*G[0, 1, 0, 0, zb])/72 + (3349*CA*CF^3*G[0, 1, 0, 0, zb])/
    216 + (18955*CF^4*G[0, 1, 0, 0, zb])/27 - 
   (83*CA*CF^2*nf*G[0, 1, 0, 0, zb])/18 + (461*CF^3*nf*G[0, 1, 0, 0, zb])/9 + 
   (4*CF^2*nf^2*G[0, 1, 0, 0, zb])/9 + (767*CA^2*CF^2*Pi^2*G[0, 1, 0, 0, zb])/
    36 - (641*CA*CF^3*Pi^2*G[0, 1, 0, 0, zb])/18 - 
   (2231*CF^4*Pi^2*G[0, 1, 0, 0, zb])/18 - 
   (11749*CA^2*CF^2*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
   (2755*CA*CF^3*G[0, 1, 0, 0, zb])/(216*(-1 + zb)) + 
   (18955*CF^4*G[0, 1, 0, 0, zb])/(27*(-1 + zb)) - 
   (83*CA*CF^2*nf*G[0, 1, 0, 0, zb])/(18*(-1 + zb)) + 
   (461*CF^3*nf*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (4*CF^2*nf^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (767*CA^2*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (641*CA*CF^3*Pi^2*G[0, 1, 0, 0, zb])/(18*(-1 + zb)) - 
   (2231*CF^4*Pi^2*G[0, 1, 0, 0, zb])/(18*(-1 + zb)) - 
   (3473*CA^2*CF^2*zb*G[0, 1, 0, 0, zb])/24 + 
   (59863*CA*CF^3*zb*G[0, 1, 0, 0, zb])/216 + 
   (38308*CF^4*zb*G[0, 1, 0, 0, zb])/27 - 
   (83*CA*CF^2*nf*zb*G[0, 1, 0, 0, zb])/18 + 
   (197*CF^3*nf*zb*G[0, 1, 0, 0, zb])/3 + (4*CF^2*nf^2*zb*G[0, 1, 0, 0, zb])/
    9 + (767*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/36 - 
   (641*CA*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb])/18 - 
   (2231*CF^4*Pi^2*zb*G[0, 1, 0, 0, zb])/18 - 
   (3869*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb])/36 + 
   (6557*CA*CF^3*zb^2*G[0, 1, 0, 0, zb])/108 + 
   (34337*CF^4*zb^2*G[0, 1, 0, 0, zb])/54 - 
   (83*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, zb])/18 + 
   (461*CF^3*nf*zb^2*G[0, 1, 0, 0, zb])/9 + 
   (4*CF^2*nf^2*zb^2*G[0, 1, 0, 0, zb])/9 + 
   (767*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/36 - 
   (641*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, 0, zb])/18 - 
   (2231*CF^4*Pi^2*zb^2*G[0, 1, 0, 0, zb])/18 + 
   (27257*CA^2*CF^2*G[0, 1, 0, 1, zb])/216 + 
   (17471*CA*CF^3*G[0, 1, 0, 1, zb])/216 - (78625*CF^4*G[0, 1, 0, 1, zb])/
    108 + (43*CA*CF^2*nf*G[0, 1, 0, 1, zb])/6 - 
   (169*CF^3*nf*G[0, 1, 0, 1, zb])/3 - (2*CF^2*nf^2*G[0, 1, 0, 1, zb])/3 - 
   (173*CA^2*CF^2*Pi^2*G[0, 1, 0, 1, zb])/24 - 
   (73*CA*CF^3*Pi^2*G[0, 1, 0, 1, zb])/18 + 
   (1055*CF^4*Pi^2*G[0, 1, 0, 1, zb])/9 + (26975*CA^2*CF^2*G[0, 1, 0, 1, zb])/
    (216*(-1 + zb)) + (16351*CA*CF^3*G[0, 1, 0, 1, zb])/(216*(-1 + zb)) - 
   (78625*CF^4*G[0, 1, 0, 1, zb])/(108*(-1 + zb)) + 
   (43*CA*CF^2*nf*G[0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (169*CF^3*nf*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (2*CF^2*nf^2*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (173*CA^2*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(24*(-1 + zb)) - 
   (22*CA*CF^3*Pi^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (1055*CF^4*Pi^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (24827*CA^2*CF^2*zb*G[0, 1, 0, 1, zb])/216 - 
   (15973*CA*CF^3*zb*G[0, 1, 0, 1, zb])/216 - 
   (152113*CF^4*zb*G[0, 1, 0, 1, zb])/108 + 
   (43*CA*CF^2*nf*zb*G[0, 1, 0, 1, zb])/6 - 
   (637*CF^3*nf*zb*G[0, 1, 0, 1, zb])/9 - (2*CF^2*nf^2*zb*G[0, 1, 0, 1, zb])/
    3 - (173*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/24 - 
   (59*CA*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb])/36 + 
   (1055*CF^4*Pi^2*zb*G[0, 1, 0, 1, zb])/9 + 
   (9187*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb])/108 + 
   (3061*CA*CF^3*zb^2*G[0, 1, 0, 1, zb])/108 - 
   (17908*CF^4*zb^2*G[0, 1, 0, 1, zb])/27 + 
   (43*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, zb])/6 - 
   (169*CF^3*nf*zb^2*G[0, 1, 0, 1, zb])/3 - 
   (2*CF^2*nf^2*zb^2*G[0, 1, 0, 1, zb])/3 - 
   (173*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, 1, zb])/24 - 
   (73*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, 1, zb])/18 + 
   (1055*CF^4*Pi^2*zb^2*G[0, 1, 0, 1, zb])/9 + 
   (24577*CA^2*CF^2*G[0, 1, 1, 0, zb])/216 + (4919*CA*CF^3*G[0, 1, 1, 0, zb])/
    216 - (29749*CF^4*G[0, 1, 1, 0, zb])/54 + 
   (13*CA*CF^2*nf*G[0, 1, 1, 0, zb])/6 - (139*CF^3*nf*G[0, 1, 1, 0, zb])/3 - 
   (2*CF^2*nf^2*G[0, 1, 1, 0, zb])/3 - (523*CA^2*CF^2*Pi^2*G[0, 1, 1, 0, zb])/
    72 - (17*CA*CF^3*Pi^2*G[0, 1, 1, 0, zb])/18 + 
   (1015*CF^4*Pi^2*G[0, 1, 1, 0, zb])/9 + (24391*CA^2*CF^2*G[0, 1, 1, 0, zb])/
    (216*(-1 + zb)) + (731*CA*CF^3*G[0, 1, 1, 0, zb])/(72*(-1 + zb)) - 
   (29749*CF^4*G[0, 1, 1, 0, zb])/(54*(-1 + zb)) + 
   (13*CA*CF^2*nf*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (139*CF^3*nf*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (2*CF^2*nf^2*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (523*CA^2*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(72*(-1 + zb)) + 
   (41*CA*CF^3*Pi^2*G[0, 1, 1, 0, zb])/(18*(-1 + zb)) + 
   (1015*CF^4*Pi^2*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (22117*CA^2*CF^2*zb*G[0, 1, 1, 0, zb])/216 - 
   (38587*CA*CF^3*zb*G[0, 1, 1, 0, zb])/216 - 
   (62551*CF^4*zb*G[0, 1, 1, 0, zb])/54 + 
   (13*CA*CF^2*nf*zb*G[0, 1, 1, 0, zb])/6 - 
   (547*CF^3*nf*zb*G[0, 1, 1, 0, zb])/9 - (2*CF^2*nf^2*zb*G[0, 1, 1, 0, zb])/
    3 - (523*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/72 + 
   (35*CA*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb])/9 + 
   (1015*CF^4*Pi^2*zb*G[0, 1, 1, 0, zb])/9 + 
   (7433*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb])/108 - 
   (2045*CA*CF^3*zb^2*G[0, 1, 1, 0, zb])/108 - 
   (13565*CF^4*zb^2*G[0, 1, 1, 0, zb])/27 + 
   (13*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, zb])/6 - 
   (139*CF^3*nf*zb^2*G[0, 1, 1, 0, zb])/3 - 
   (2*CF^2*nf^2*zb^2*G[0, 1, 1, 0, zb])/3 - 
   (523*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, 0, zb])/72 - 
   (17*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, 0, zb])/18 + 
   (1015*CF^4*Pi^2*zb^2*G[0, 1, 1, 0, zb])/9 - 
   (16007*CA^2*CF^2*G[0, 1, 1, 1, zb])/216 - 
   (26803*CA*CF^3*G[0, 1, 1, 1, zb])/216 + (15950*CF^4*G[0, 1, 1, 1, zb])/
    27 - 6*CA*CF^2*nf*G[0, 1, 1, 1, zb] + 54*CF^3*nf*G[0, 1, 1, 1, zb] + 
   CF^2*nf^2*G[0, 1, 1, 1, zb] + (761*CA^2*CF^2*Pi^2*G[0, 1, 1, 1, zb])/144 + 
   (211*CA*CF^3*Pi^2*G[0, 1, 1, 1, zb])/36 - 
   (1115*CF^4*Pi^2*G[0, 1, 1, 1, zb])/12 - 
   (16025*CA^2*CF^2*G[0, 1, 1, 1, zb])/(216*(-1 + zb)) - 
   (22363*CA*CF^3*G[0, 1, 1, 1, zb])/(216*(-1 + zb)) + 
   (15950*CF^4*G[0, 1, 1, 1, zb])/(27*(-1 + zb)) - 
   (6*CA*CF^2*nf*G[0, 1, 1, 1, zb])/(-1 + zb) + 
   (54*CF^3*nf*G[0, 1, 1, 1, zb])/(-1 + zb) + (CF^2*nf^2*G[0, 1, 1, 1, zb])/
    (-1 + zb) + (761*CA^2*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) + 
   (37*CA*CF^3*Pi^2*G[0, 1, 1, 1, zb])/(36*(-1 + zb)) - 
   (1115*CF^4*Pi^2*G[0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (14945*CA^2*CF^2*zb*G[0, 1, 1, 1, zb])/216 - 
   (751*CA*CF^3*zb*G[0, 1, 1, 1, zb])/216 + (31406*CF^4*zb*G[0, 1, 1, 1, zb])/
    27 - 6*CA*CF^2*nf*zb*G[0, 1, 1, 1, zb] + 
   (616*CF^3*nf*zb*G[0, 1, 1, 1, zb])/9 + CF^2*nf^2*zb*G[0, 1, 1, 1, zb] + 
   (761*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/144 - 
   (25*CA*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb])/18 - 
   (1115*CF^4*Pi^2*zb*G[0, 1, 1, 1, zb])/12 - 
   (4507*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb])/108 - 
   (4129*CA*CF^3*zb^2*G[0, 1, 1, 1, zb])/54 + 
   (58697*CF^4*zb^2*G[0, 1, 1, 1, zb])/108 - 6*CA*CF^2*nf*zb^2*
    G[0, 1, 1, 1, zb] + 54*CF^3*nf*zb^2*G[0, 1, 1, 1, zb] + 
   CF^2*nf^2*zb^2*G[0, 1, 1, 1, zb] + 
   (761*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, 1, zb])/144 + 
   (211*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, 1, zb])/36 - 
   (1115*CF^4*Pi^2*zb^2*G[0, 1, 1, 1, zb])/12 - 
   (10*CA^2*CF^2*Pi^2*G[0, 1, 2, 1, zb])/9 + 
   (20*CA*CF^3*Pi^2*G[0, 1, 2, 1, zb])/3 - 10*CF^4*Pi^2*G[0, 1, 2, 1, zb] - 
   (10*CA^2*CF^2*Pi^2*G[0, 1, 2, 1, zb])/(9*(-1 + zb)) + 
   (20*CA*CF^3*Pi^2*G[0, 1, 2, 1, zb])/(3*(-1 + zb)) - 
   (10*CF^4*Pi^2*G[0, 1, 2, 1, zb])/(-1 + zb) - 
   (10*CA^2*CF^2*Pi^2*zb*G[0, 1, 2, 1, zb])/9 + 
   (20*CA*CF^3*Pi^2*zb*G[0, 1, 2, 1, zb])/3 - 
   10*CF^4*Pi^2*zb*G[0, 1, 2, 1, zb] - 
   (10*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 2, 1, zb])/9 + 
   (20*CA*CF^3*Pi^2*zb^2*G[0, 1, 2, 1, zb])/3 - 
   10*CF^4*Pi^2*zb^2*G[0, 1, 2, 1, zb] - (23725*CA^2*CF^2*G[1, 0, 0, 0, zb])/
    216 + (15253*CA*CF^3*G[1, 0, 0, 0, zb])/216 + 
   (42305*CF^4*G[1, 0, 0, 0, zb])/108 + (112*CA*CF^2*nf*G[1, 0, 0, 0, zb])/
    27 + (506*CF^3*nf*G[1, 0, 0, 0, zb])/9 + (4*CF^2*nf^2*G[1, 0, 0, 0, zb])/
    9 + (131*CA^2*CF^2*Pi^2*G[1, 0, 0, 0, zb])/6 - 
   (466*CA*CF^3*Pi^2*G[1, 0, 0, 0, zb])/9 - 
   (1103*CF^4*Pi^2*G[1, 0, 0, 0, zb])/9 - (8521*CA^2*CF^2*G[1, 0, 0, 0, zb])/
    (72*(-1 + zb)) + (4105*CA*CF^3*G[1, 0, 0, 0, zb])/(72*(-1 + zb)) + 
   (15409*CF^4*G[1, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (43*CA*CF^2*nf*G[1, 0, 0, 0, zb])/(18*(-1 + zb)) + 
   (335*CF^3*nf*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (4*CF^2*nf^2*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (131*CA^2*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (177*CA*CF^3*Pi^2*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (211*CF^4*Pi^2*G[1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (25243*CA^2*CF^2*zb*G[1, 0, 0, 0, zb])/216 + 
   (70423*CA*CF^3*zb*G[1, 0, 0, 0, zb])/216 + 
   (126221*CF^4*zb*G[1, 0, 0, 0, zb])/108 + 
   (53*CA*CF^2*nf*zb*G[1, 0, 0, 0, zb])/54 + 
   (136*CF^3*nf*zb*G[1, 0, 0, 0, zb])/3 + (4*CF^2*nf^2*zb*G[1, 0, 0, 0, zb])/
    9 + (131*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/6 - 
   (2915*CA*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb])/72 - 
   (3491*CF^4*Pi^2*zb*G[1, 0, 0, 0, zb])/36 - 
   (6793*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb])/54 + 
   (5485*CA*CF^3*zb^2*G[1, 0, 0, 0, zb])/54 + 
   (19844*CF^4*zb^2*G[1, 0, 0, 0, zb])/27 - 
   (59*CA*CF^2*nf*zb^2*G[1, 0, 0, 0, zb])/27 + 
   (506*CF^3*nf*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (4*CF^2*nf^2*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (131*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/6 - 
   (466*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, 0, zb])/9 - 
   (1103*CF^4*Pi^2*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (20263*CA^2*CF^2*G[1, 0, 0, 1, zb])/216 + (455*CA*CF^3*G[1, 0, 0, 1, zb])/
    72 - (48377*CF^4*G[1, 0, 0, 1, zb])/108 - 
   (43*CA*CF^2*nf*G[1, 0, 0, 1, zb])/27 - (184*CF^3*nf*G[1, 0, 0, 1, zb])/3 - 
   (2*CF^2*nf^2*G[1, 0, 0, 1, zb])/3 - (197*CA^2*CF^2*Pi^2*G[1, 0, 0, 1, zb])/
    24 + (149*CA*CF^3*Pi^2*G[1, 0, 0, 1, zb])/18 + 
   (2201*CF^4*Pi^2*G[1, 0, 0, 1, zb])/18 + (7087*CA^2*CF^2*G[1, 0, 0, 1, zb])/
    (72*(-1 + zb)) - (347*CA*CF^3*G[1, 0, 0, 1, zb])/(72*(-1 + zb)) - 
   (5459*CF^4*G[1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (CA*CF^2*nf*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (127*CF^3*nf*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (2*CF^2*nf^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (197*CA^2*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(24*(-1 + zb)) + 
   (29*CA*CF^3*Pi^2*G[1, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (292*CF^4*Pi^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (10*CA*CF^3*G[1, 0, 0, 1, zb])/(3*zb^2) - (5*CA*CF^3*G[1, 0, 0, 1, zb])/
    zb + (21529*CA^2*CF^2*zb*G[1, 0, 0, 1, zb])/216 - 
   (3793*CA*CF^3*zb*G[1, 0, 0, 1, zb])/24 - 
   (124319*CF^4*zb*G[1, 0, 0, 1, zb])/108 + 
   (85*CA*CF^2*nf*zb*G[1, 0, 0, 1, zb])/54 - 
   (454*CF^3*nf*zb*G[1, 0, 0, 1, zb])/9 - (2*CF^2*nf^2*zb*G[1, 0, 0, 1, zb])/
    3 - (197*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/24 + 
   (485*CA*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb])/72 + 
   (3055*CF^4*Pi^2*zb*G[1, 0, 0, 1, zb])/36 + 
   (5617*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb])/54 - 
   (17*CA*CF^3*zb^2*G[1, 0, 0, 1, zb])/3 - 
   (41167*CF^4*zb^2*G[1, 0, 0, 1, zb])/54 + 
   (128*CA*CF^2*nf*zb^2*G[1, 0, 0, 1, zb])/27 - 
   (184*CF^3*nf*zb^2*G[1, 0, 0, 1, zb])/3 - 
   (2*CF^2*nf^2*zb^2*G[1, 0, 0, 1, zb])/3 - 
   (197*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, 1, zb])/24 + 
   (149*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, 1, zb])/18 + 
   (2201*CF^4*Pi^2*zb^2*G[1, 0, 0, 1, zb])/18 + 
   (5927*CA^2*CF^2*G[1, 0, 1, 0, zb])/72 - (1219*CA*CF^3*G[1, 0, 1, 0, zb])/
    72 - (19543*CF^4*G[1, 0, 1, 0, zb])/54 - 
   (124*CA*CF^2*nf*G[1, 0, 1, 0, zb])/27 - (166*CF^3*nf*G[1, 0, 1, 0, zb])/
    3 - (2*CF^2*nf^2*G[1, 0, 1, 0, zb])/3 - 
   (67*CA^2*CF^2*Pi^2*G[1, 0, 1, 0, zb])/8 + 
   (527*CA*CF^3*Pi^2*G[1, 0, 1, 0, zb])/36 + 
   (338*CF^4*Pi^2*G[1, 0, 1, 0, zb])/3 + (6199*CA^2*CF^2*G[1, 0, 1, 0, zb])/
    (72*(-1 + zb)) - (1595*CA*CF^3*G[1, 0, 1, 0, zb])/(72*(-1 + zb)) - 
   (3362*CF^4*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (17*CA*CF^2*nf*G[1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (109*CF^3*nf*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (2*CF^2*nf^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (67*CA^2*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(8*(-1 + zb)) + 
   (40*CA*CF^3*Pi^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (263*CF^4*Pi^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (10*CA*CF^3*G[1, 0, 1, 0, zb])/(3*zb^2) - (CA^2*CF^2*G[1, 0, 1, 0, zb])/
    (4*zb) - (5*CA*CF^3*G[1, 0, 1, 0, zb])/zb + 
   (6349*CA^2*CF^2*zb*G[1, 0, 1, 0, zb])/72 - 
   (14435*CA*CF^3*zb*G[1, 0, 1, 0, zb])/72 - 
   (27677*CF^4*zb*G[1, 0, 1, 0, zb])/27 - 
   (77*CA*CF^2*nf*zb*G[1, 0, 1, 0, zb])/54 - 
   (400*CF^3*nf*zb*G[1, 0, 1, 0, zb])/9 - (2*CF^2*nf^2*zb*G[1, 0, 1, 0, zb])/
    3 - (67*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/8 + 
   (913*CA*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb])/72 + 
   (451*CF^4*Pi^2*zb*G[1, 0, 1, 0, zb])/6 + 
   (1715*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb])/18 - 
   (73*CA*CF^3*zb^2*G[1, 0, 1, 0, zb])/2 - 
   (36157*CF^4*zb^2*G[1, 0, 1, 0, zb])/54 + 
   (47*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, zb])/27 - 
   (166*CF^3*nf*zb^2*G[1, 0, 1, 0, zb])/3 - 
   (2*CF^2*nf^2*zb^2*G[1, 0, 1, 0, zb])/3 - 
   (67*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, 0, zb])/8 + 
   (527*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, 0, zb])/36 + 
   (338*CF^4*Pi^2*zb^2*G[1, 0, 1, 0, zb])/3 - 
   (493*CA^2*CF^2*G[1, 0, 1, 1, zb])/8 - (4969*CA*CF^3*G[1, 0, 1, 1, zb])/
    72 + (46493*CF^4*G[1, 0, 1, 1, zb])/108 + 
   (41*CA*CF^2*nf*G[1, 0, 1, 1, zb])/54 + 63*CF^3*nf*G[1, 0, 1, 1, zb] + 
   CF^2*nf^2*G[1, 0, 1, 1, zb] + (211*CA^2*CF^2*Pi^2*G[1, 0, 1, 1, zb])/48 + 
   (34*CA*CF^3*Pi^2*G[1, 0, 1, 1, zb])/9 - (4025*CF^4*Pi^2*G[1, 0, 1, 1, zb])/
    36 - (4469*CA^2*CF^2*G[1, 0, 1, 1, zb])/(72*(-1 + zb)) - 
   (3041*CA*CF^3*G[1, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (14909*CF^4*G[1, 0, 1, 1, zb])/(36*(-1 + zb)) - 
   (CA*CF^2*nf*G[1, 0, 1, 1, zb])/(-1 + zb) + (44*CF^3*nf*G[1, 0, 1, 1, zb])/
    (-1 + zb) + (CF^2*nf^2*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   (211*CA^2*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(48*(-1 + zb)) - 
   (19*CA*CF^3*Pi^2*G[1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (959*CF^4*Pi^2*G[1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (6*CA*CF^3*G[1, 0, 1, 1, zb])/zb^2 + (CA^2*CF^2*G[1, 0, 1, 1, zb])/
    (4*zb) + (9*CA*CF^3*G[1, 0, 1, 1, zb])/zb - 
   (1553*CA^2*CF^2*zb*G[1, 0, 1, 1, zb])/24 + 
   (367*CA*CF^3*zb*G[1, 0, 1, 1, zb])/8 + (110447*CF^4*zb*G[1, 0, 1, 1, zb])/
    108 - (65*CA*CF^2*nf*zb*G[1, 0, 1, 1, zb])/27 + 
   (469*CF^3*nf*zb*G[1, 0, 1, 1, zb])/9 + CF^2*nf^2*zb*G[1, 0, 1, 1, zb] + 
   (211*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/48 - 
   (307*CA*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb])/72 - 
   (2303*CF^4*Pi^2*zb*G[1, 0, 1, 1, zb])/36 - 
   (409*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb])/6 - 
   (263*CA*CF^3*zb^2*G[1, 0, 1, 1, zb])/4 + 
   (76751*CF^4*zb^2*G[1, 0, 1, 1, zb])/108 - 
   (301*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, zb])/54 + 
   63*CF^3*nf*zb^2*G[1, 0, 1, 1, zb] + CF^2*nf^2*zb^2*G[1, 0, 1, 1, zb] + 
   (211*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, 1, zb])/48 + 
   (34*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, 1, zb])/9 - 
   (4025*CF^4*Pi^2*zb^2*G[1, 0, 1, 1, zb])/36 + 
   (10961*CA^2*CF^2*G[1, 1, 0, 0, zb])/216 - (5035*CA*CF^3*G[1, 1, 0, 0, zb])/
    216 - (3617*CF^4*G[1, 1, 0, 0, zb])/18 - 
   (199*CA*CF^2*nf*G[1, 1, 0, 0, zb])/18 - (145*CF^3*nf*G[1, 1, 0, 0, zb])/
    3 - (2*CF^2*nf^2*G[1, 1, 0, 0, zb])/3 - 
   (77*CA^2*CF^2*Pi^2*G[1, 1, 0, 0, zb])/8 + 
   (341*CA*CF^3*Pi^2*G[1, 1, 0, 0, zb])/18 + 
   (322*CF^4*Pi^2*G[1, 1, 0, 0, zb])/3 + (1349*CA^2*CF^2*G[1, 1, 0, 0, zb])/
    (24*(-1 + zb)) - (1021*CA*CF^3*G[1, 1, 0, 0, zb])/(24*(-1 + zb)) - 
   (2527*CF^4*G[1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (53*CA*CF^2*nf*G[1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (73*CF^3*nf*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (2*CF^2*nf^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (77*CA^2*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(8*(-1 + zb)) + 
   (85*CA*CF^3*Pi^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (76*CF^4*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   (20*CA*CF^3*G[1, 1, 0, 0, zb])/(3*zb^2) - (CA^2*CF^2*G[1, 1, 0, 0, zb])/
    (2*zb) - (10*CA*CF^3*G[1, 1, 0, 0, zb])/zb + 
   (12413*CA^2*CF^2*zb*G[1, 1, 0, 0, zb])/216 - 
   (56203*CA*CF^3*zb*G[1, 1, 0, 0, zb])/216 - 
   (14101*CF^4*zb*G[1, 1, 0, 0, zb])/18 - 
   (127*CA*CF^2*nf*zb*G[1, 1, 0, 0, zb])/18 - 
   (277*CF^3*nf*zb*G[1, 1, 0, 0, zb])/9 - (2*CF^2*nf^2*zb*G[1, 1, 0, 0, zb])/
    3 - (77*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/8 + 
   (1613*CA*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb])/72 + 
   (181*CF^4*Pi^2*zb*G[1, 1, 0, 0, zb])/3 + 
   (8635*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb])/108 - 
   (8819*CA*CF^3*zb^2*G[1, 1, 0, 0, zb])/108 - 
   (4744*CF^4*zb^2*G[1, 1, 0, 0, zb])/9 - 
   (55*CA*CF^2*nf*zb^2*G[1, 1, 0, 0, zb])/18 - 
   (145*CF^3*nf*zb^2*G[1, 1, 0, 0, zb])/3 - 
   (2*CF^2*nf^2*zb^2*G[1, 1, 0, 0, zb])/3 - 
   (77*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/8 + 
   (341*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, 0, zb])/18 + 
   (322*CF^4*Pi^2*zb^2*G[1, 1, 0, 0, zb])/3 - 
   (8777*CA^2*CF^2*G[1, 1, 0, 1, zb])/216 - (3347*CA*CF^3*G[1, 1, 0, 1, zb])/
    72 + (4931*CF^4*G[1, 1, 0, 1, zb])/18 + (65*CA*CF^2*nf*G[1, 1, 0, 1, zb])/
    9 + 56*CF^3*nf*G[1, 1, 0, 1, zb] + CF^2*nf^2*G[1, 1, 0, 1, zb] + 
   (73*CA^2*CF^2*Pi^2*G[1, 1, 0, 1, zb])/16 - 
   (89*CA*CF^3*Pi^2*G[1, 1, 0, 1, zb])/36 - 
   (3373*CF^4*Pi^2*G[1, 1, 0, 1, zb])/36 - (1037*CA^2*CF^2*G[1, 1, 0, 1, zb])/
    (24*(-1 + zb)) - (CA*CF^3*G[1, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (755*CF^4*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (5*CA*CF^2*nf*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (32*CF^3*nf*G[1, 1, 0, 1, zb])/(-1 + zb) + (CF^2*nf^2*G[1, 1, 0, 1, zb])/
    (-1 + zb) + (73*CA^2*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(16*(-1 + zb)) - 
   (15*CA*CF^3*Pi^2*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (249*CF^4*Pi^2*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (28*CA*CF^3*G[1, 1, 0, 1, zb])/(3*zb^2) + (CA^2*CF^2*G[1, 1, 0, 1, zb])/
    (4*zb) + (14*CA*CF^3*G[1, 1, 0, 1, zb])/zb - 
   (9803*CA^2*CF^2*zb*G[1, 1, 0, 1, zb])/216 + 
   (9029*CA*CF^3*zb*G[1, 1, 0, 1, zb])/72 + (14215*CF^4*zb*G[1, 1, 0, 1, zb])/
    18 + (29*CA*CF^2*nf*zb*G[1, 1, 0, 1, zb])/9 + 
   (346*CF^3*nf*zb*G[1, 1, 0, 1, zb])/9 + CF^2*nf^2*zb*G[1, 1, 0, 1, zb] + 
   (73*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/16 - 
   (721*CA*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb])/72 - 
   (1675*CF^4*Pi^2*zb*G[1, 1, 0, 1, zb])/36 - 
   (6535*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb])/108 - 
   (62*CA*CF^3*zb^2*G[1, 1, 0, 1, zb])/9 + 
   (20455*CF^4*zb^2*G[1, 1, 0, 1, zb])/36 - 
   (7*CA*CF^2*nf*zb^2*G[1, 1, 0, 1, zb])/9 + 
   56*CF^3*nf*zb^2*G[1, 1, 0, 1, zb] + CF^2*nf^2*zb^2*G[1, 1, 0, 1, zb] + 
   (73*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/16 - 
   (89*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, 1, zb])/36 - 
   (3373*CF^4*Pi^2*zb^2*G[1, 1, 0, 1, zb])/36 - 
   (2023*CA^2*CF^2*G[1, 1, 1, 0, zb])/72 - (823*CA*CF^3*G[1, 1, 1, 0, zb])/
    72 + (15449*CF^4*G[1, 1, 1, 0, zb])/108 + 
   (319*CA*CF^2*nf*G[1, 1, 1, 0, zb])/27 + 48*CF^3*nf*G[1, 1, 1, 0, zb] + 
   CF^2*nf^2*G[1, 1, 1, 0, zb] + (111*CA^2*CF^2*Pi^2*G[1, 1, 1, 0, zb])/16 - 
   (127*CA*CF^3*Pi^2*G[1, 1, 1, 0, zb])/12 - 
   (3139*CF^4*Pi^2*G[1, 1, 1, 0, zb])/36 - (265*CA^2*CF^2*G[1, 1, 1, 0, zb])/
    (8*(-1 + zb)) + (325*CA*CF^3*G[1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (130*CF^4*G[1, 1, 1, 0, zb])/(-1 + zb) + (19*CA*CF^2*nf*G[1, 1, 1, 0, zb])/
    (2*(-1 + zb)) + (23*CF^3*nf*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (CF^2*nf^2*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (111*CA^2*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (18*CA*CF^3*Pi^2*G[1, 1, 1, 0, zb])/(-1 + zb) - 
   (207*CF^4*Pi^2*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (10*CA*CF^3*G[1, 1, 1, 0, zb])/zb^2 + (15*CA*CF^3*G[1, 1, 1, 0, zb])/zb - 
   (887*CA^2*CF^2*zb*G[1, 1, 1, 0, zb])/24 + 
   (14503*CA*CF^3*zb*G[1, 1, 1, 0, zb])/72 + 
   (65903*CF^4*zb*G[1, 1, 1, 0, zb])/108 + 
   (413*CA*CF^2*nf*zb*G[1, 1, 1, 0, zb])/54 + 
   (262*CF^3*nf*zb*G[1, 1, 1, 0, zb])/9 + CF^2*nf^2*zb*G[1, 1, 1, 0, zb] + 
   (111*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/16 - 
   (521*CA*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb])/24 - 
   (1225*CF^4*Pi^2*zb*G[1, 1, 1, 0, zb])/36 - 
   (2063*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb])/36 + 
   (1145*CA*CF^3*zb^2*G[1, 1, 1, 0, zb])/18 + 
   (44645*CF^4*zb^2*G[1, 1, 1, 0, zb])/108 + 
   (94*CA*CF^2*nf*zb^2*G[1, 1, 1, 0, zb])/27 + 
   48*CF^3*nf*zb^2*G[1, 1, 1, 0, zb] + CF^2*nf^2*zb^2*G[1, 1, 1, 0, zb] + 
   (111*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, 0, zb])/16 - 
   (127*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, 0, zb])/12 - 
   (3139*CF^4*Pi^2*zb^2*G[1, 1, 1, 0, zb])/36 + 
   (805*CA^2*CF^2*G[1, 1, 1, 1, zb])/72 + (1165*CA*CF^3*G[1, 1, 1, 1, zb])/
    12 - (50815*CF^4*G[1, 1, 1, 1, zb])/216 - 
   (655*CA*CF^2*nf*G[1, 1, 1, 1, zb])/108 - (119*CF^3*nf*G[1, 1, 1, 1, zb])/
    2 - (3*CF^2*nf^2*G[1, 1, 1, 1, zb])/2 - 
   (279*CA^2*CF^2*Pi^2*G[1, 1, 1, 1, zb])/32 + 
   (959*CA*CF^3*Pi^2*G[1, 1, 1, 1, zb])/72 + 
   (4949*CF^4*Pi^2*G[1, 1, 1, 1, zb])/72 + (111*CA^2*CF^2*G[1, 1, 1, 1, zb])/
    (8*(-1 + zb)) + (21*CA*CF^3*G[1, 1, 1, 1, zb])/(-1 + zb) - 
   (1533*CF^4*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (15*CA*CF^2*nf*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (69*CF^3*nf*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (3*CF^2*nf^2*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (279*CA^2*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) + 
   (189*CA*CF^3*Pi^2*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (261*CF^4*Pi^2*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (12*CA*CF^3*G[1, 1, 1, 1, zb])/zb^2 + (CA^2*CF^2*G[1, 1, 1, 1, zb])/
    (4*zb) - (18*CA*CF^3*G[1, 1, 1, 1, zb])/zb + 
   (1211*CA^2*CF^2*zb*G[1, 1, 1, 1, zb])/72 - 
   (607*CA*CF^3*zb*G[1, 1, 1, 1, zb])/9 - (137935*CF^4*zb*G[1, 1, 1, 1, zb])/
    216 - (205*CA*CF^2*nf*zb*G[1, 1, 1, 1, zb])/108 - 
   (731*CF^3*nf*zb*G[1, 1, 1, 1, zb])/18 - (3*CF^2*nf^2*zb*G[1, 1, 1, 1, zb])/
    2 - (279*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb])/32 + 
   (259*CA*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb])/9 + 
   (1049*CF^4*Pi^2*zb*G[1, 1, 1, 1, zb])/72 + 
   (1127*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb])/36 + 
   (303*CA*CF^3*zb^2*G[1, 1, 1, 1, zb])/8 - 
   (102601*CF^4*zb^2*G[1, 1, 1, 1, zb])/216 + 
   (245*CA*CF^2*nf*zb^2*G[1, 1, 1, 1, zb])/108 - 
   (119*CF^3*nf*zb^2*G[1, 1, 1, 1, zb])/2 - 
   (3*CF^2*nf^2*zb^2*G[1, 1, 1, 1, zb])/2 - 
   (279*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/32 + 
   (959*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, 1, zb])/72 + 
   (4949*CF^4*Pi^2*zb^2*G[1, 1, 1, 1, zb])/72 - 
   (20*CA*CF^3*Pi^2*G[1, 1, 2, 1, zb])/9 + 5*CF^4*Pi^2*G[1, 1, 2, 1, zb] + 
   (5*CF^4*Pi^2*G[1, 1, 2, 1, zb])/(-1 + zb) + 
   (10*CA*CF^3*Pi^2*zb*G[1, 1, 2, 1, zb])/9 + 
   5*CF^4*Pi^2*zb*G[1, 1, 2, 1, zb] - 
   (20*CA*CF^3*Pi^2*zb^2*G[1, 1, 2, 1, zb])/9 + 
   5*CF^4*Pi^2*zb^2*G[1, 1, 2, 1, zb] + (8*CA*CF^3*Pi^2*G[1, 2, 1, 0, zb])/
    3 - 4*CF^4*Pi^2*G[1, 2, 1, 0, zb] - (4*CF^4*Pi^2*G[1, 2, 1, 0, zb])/
    (-1 + zb) - (4*CA*CF^3*Pi^2*zb*G[1, 2, 1, 0, zb])/3 - 
   4*CF^4*Pi^2*zb*G[1, 2, 1, 0, zb] + (8*CA*CF^3*Pi^2*zb^2*G[1, 2, 1, 0, zb])/
    3 - 4*CF^4*Pi^2*zb^2*G[1, 2, 1, 0, zb] - 
   (16*CA*CF^3*Pi^2*G[1, 2, 1, 1, zb])/9 + (8*CF^4*Pi^2*G[1, 2, 1, 1, zb])/
    3 + (8*CF^4*Pi^2*G[1, 2, 1, 1, zb])/(3*(-1 + zb)) + 
   (8*CA*CF^3*Pi^2*zb*G[1, 2, 1, 1, zb])/9 + 
   (8*CF^4*Pi^2*zb*G[1, 2, 1, 1, zb])/3 - 
   (16*CA*CF^3*Pi^2*zb^2*G[1, 2, 1, 1, zb])/9 + 
   (8*CF^4*Pi^2*zb^2*G[1, 2, 1, 1, zb])/3 + (163*CA^2*CF^2*G[2, 1, 0, 0, zb])/
    27 - (946*CA*CF^3*G[2, 1, 0, 0, zb])/27 + (68*CF^4*G[2, 1, 0, 0, zb])/3 - 
   (19*CF^4*Pi^2*G[2, 1, 0, 0, zb])/9 + (71*CA^2*CF^2*G[2, 1, 0, 0, zb])/
    (27*(-1 + zb)) - (674*CA*CF^3*G[2, 1, 0, 0, zb])/(27*(-1 + zb)) + 
   (124*CF^4*G[2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (19*CF^4*Pi^2*G[2, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (25*CA^2*CF^2*zb*G[2, 1, 0, 0, zb])/27 - 
   (430*CA*CF^3*zb*G[2, 1, 0, 0, zb])/27 + (128*CF^4*zb*G[2, 1, 0, 0, zb])/
    3 + (38*CF^4*Pi^2*zb*G[2, 1, 0, 0, zb])/9 - 
   (71*CA^2*CF^2*zb^2*G[2, 1, 0, 0, zb])/27 + 
   (620*CA*CF^3*zb^2*G[2, 1, 0, 0, zb])/27 - 
   (112*CF^4*zb^2*G[2, 1, 0, 0, zb])/3 - 
   (19*CF^4*Pi^2*zb^2*G[2, 1, 0, 0, zb])/9 - 
   (163*CA^2*CF^2*G[2, 1, 0, 1, zb])/27 + (946*CA*CF^3*G[2, 1, 0, 1, zb])/
    27 - (68*CF^4*G[2, 1, 0, 1, zb])/3 + (7*CF^4*Pi^2*G[2, 1, 0, 1, zb])/9 - 
   (71*CA^2*CF^2*G[2, 1, 0, 1, zb])/(27*(-1 + zb)) + 
   (674*CA*CF^3*G[2, 1, 0, 1, zb])/(27*(-1 + zb)) - 
   (124*CF^4*G[2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (7*CF^4*Pi^2*G[2, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (25*CA^2*CF^2*zb*G[2, 1, 0, 1, zb])/27 + 
   (430*CA*CF^3*zb*G[2, 1, 0, 1, zb])/27 - (128*CF^4*zb*G[2, 1, 0, 1, zb])/
    3 - (14*CF^4*Pi^2*zb*G[2, 1, 0, 1, zb])/9 + 
   (71*CA^2*CF^2*zb^2*G[2, 1, 0, 1, zb])/27 - 
   (620*CA*CF^3*zb^2*G[2, 1, 0, 1, zb])/27 + 
   (112*CF^4*zb^2*G[2, 1, 0, 1, zb])/3 + (7*CF^4*Pi^2*zb^2*G[2, 1, 0, 1, zb])/
    9 - (163*CA^2*CF^2*G[2, 1, 1, 0, zb])/18 + 
   (473*CA*CF^3*G[2, 1, 1, 0, zb])/9 - 34*CF^4*G[2, 1, 1, 0, zb] + 
   (CF^4*Pi^2*G[2, 1, 1, 0, zb])/2 - (71*CA^2*CF^2*G[2, 1, 1, 0, zb])/
    (18*(-1 + zb)) + (337*CA*CF^3*G[2, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (62*CF^4*G[2, 1, 1, 0, zb])/(-1 + zb) - (CF^4*Pi^2*G[2, 1, 1, 0, zb])/
    (2*(-1 + zb)) - (25*CA^2*CF^2*zb*G[2, 1, 1, 0, zb])/18 + 
   (215*CA*CF^3*zb*G[2, 1, 1, 0, zb])/9 - 64*CF^4*zb*G[2, 1, 1, 0, zb] - 
   CF^4*Pi^2*zb*G[2, 1, 1, 0, zb] + (71*CA^2*CF^2*zb^2*G[2, 1, 1, 0, zb])/
    18 - (310*CA*CF^3*zb^2*G[2, 1, 1, 0, zb])/9 + 
   56*CF^4*zb^2*G[2, 1, 1, 0, zb] + (CF^4*Pi^2*zb^2*G[2, 1, 1, 0, zb])/2 + 
   (163*CA^2*CF^2*G[2, 1, 1, 1, zb])/18 - (473*CA*CF^3*G[2, 1, 1, 1, zb])/9 + 
   34*CF^4*G[2, 1, 1, 1, zb] + (5*CF^4*Pi^2*G[2, 1, 1, 1, zb])/18 + 
   (71*CA^2*CF^2*G[2, 1, 1, 1, zb])/(18*(-1 + zb)) - 
   (337*CA*CF^3*G[2, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (62*CF^4*G[2, 1, 1, 1, zb])/(-1 + zb) - (5*CF^4*Pi^2*G[2, 1, 1, 1, zb])/
    (18*(-1 + zb)) + (25*CA^2*CF^2*zb*G[2, 1, 1, 1, zb])/18 - 
   (215*CA*CF^3*zb*G[2, 1, 1, 1, zb])/9 + 64*CF^4*zb*G[2, 1, 1, 1, zb] - 
   (5*CF^4*Pi^2*zb*G[2, 1, 1, 1, zb])/9 - 
   (71*CA^2*CF^2*zb^2*G[2, 1, 1, 1, zb])/18 + 
   (310*CA*CF^3*zb^2*G[2, 1, 1, 1, zb])/9 - 56*CF^4*zb^2*G[2, 1, 1, 1, zb] + 
   (5*CF^4*Pi^2*zb^2*G[2, 1, 1, 1, zb])/18 - 
   (3439*CA^2*CF^2*G[0, 0, 0, 0, 0, zb])/12 + 
   (3227*CA*CF^3*G[0, 0, 0, 0, 0, zb])/18 + (11186*CF^4*G[0, 0, 0, 0, 0, zb])/
    9 - (58*CA*CF^2*nf*G[0, 0, 0, 0, 0, zb])/9 + 
   (602*CF^3*nf*G[0, 0, 0, 0, 0, zb])/9 - 
   (3439*CA^2*CF^2*G[0, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (3227*CA*CF^3*G[0, 0, 0, 0, 0, zb])/(18*(-1 + zb)) + 
   (11186*CF^4*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (58*CA*CF^2*nf*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (602*CF^3*nf*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (3439*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, zb])/12 + 
   (6833*CA*CF^3*zb*G[0, 0, 0, 0, 0, zb])/18 + 
   (16952*CF^4*zb*G[0, 0, 0, 0, 0, zb])/9 - 
   (58*CA*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb])/9 + 
   (602*CF^3*nf*zb*G[0, 0, 0, 0, 0, zb])/9 - 
   (3439*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 0, zb])/12 + 
   (3227*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, zb])/18 + 
   (11186*CF^4*zb^2*G[0, 0, 0, 0, 0, zb])/9 - 
   (58*CA*CF^2*nf*zb^2*G[0, 0, 0, 0, 0, zb])/9 + 
   (602*CF^3*nf*zb^2*G[0, 0, 0, 0, 0, zb])/9 + 
   (8135*CA^2*CF^2*G[0, 0, 0, 0, 1, zb])/36 - 
   (113*CA*CF^3*G[0, 0, 0, 0, 1, zb])/18 - (3698*CF^4*G[0, 0, 0, 0, 1, zb])/
    3 + (22*CA*CF^2*nf*G[0, 0, 0, 0, 1, zb])/3 - 
   (206*CF^3*nf*G[0, 0, 0, 0, 1, zb])/3 + 
   (8135*CA^2*CF^2*G[0, 0, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (113*CA*CF^3*G[0, 0, 0, 0, 1, zb])/(18*(-1 + zb)) - 
   (3698*CF^4*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (22*CA*CF^2*nf*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (206*CF^3*nf*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (8135*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, zb])/36 - 
   (2123*CA*CF^3*zb*G[0, 0, 0, 0, 1, zb])/18 - 
   (5452*CF^4*zb*G[0, 0, 0, 0, 1, zb])/3 + 
   (22*CA*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (206*CF^3*nf*zb*G[0, 0, 0, 0, 1, zb])/3 + 
   (8135*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 1, zb])/36 - 
   (113*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, zb])/18 - 
   (3698*CF^4*zb^2*G[0, 0, 0, 0, 1, zb])/3 + 
   (22*CA*CF^2*nf*zb^2*G[0, 0, 0, 0, 1, zb])/3 - 
   (206*CF^3*nf*zb^2*G[0, 0, 0, 0, 1, zb])/3 + 
   (7375*CA^2*CF^2*G[0, 0, 0, 1, 0, zb])/36 - 
   (671*CA*CF^3*G[0, 0, 0, 1, 0, zb])/18 - (9812*CF^4*G[0, 0, 0, 1, 0, zb])/
    9 + (34*CA*CF^2*nf*G[0, 0, 0, 1, 0, zb])/9 - 
   (554*CF^3*nf*G[0, 0, 0, 1, 0, zb])/9 + 
   (7375*CA^2*CF^2*G[0, 0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (671*CA*CF^3*G[0, 0, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (9812*CF^4*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (34*CA*CF^2*nf*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (554*CF^3*nf*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (7393*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, zb])/36 - 
   (1519*CA*CF^3*zb*G[0, 0, 0, 1, 0, zb])/9 - 
   (14708*CF^4*zb*G[0, 0, 0, 1, 0, zb])/9 + 
   (34*CA*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb])/9 - 
   (554*CF^3*nf*zb*G[0, 0, 0, 1, 0, zb])/9 + 
   (7375*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 0, zb])/36 - 
   (671*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, zb])/18 - 
   (9812*CF^4*zb^2*G[0, 0, 0, 1, 0, zb])/9 + 
   (34*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, 0, zb])/9 - 
   (554*CF^3*nf*zb^2*G[0, 0, 0, 1, 0, zb])/9 - 
   (589*CA^2*CF^2*G[0, 0, 0, 1, 1, zb])/4 - 
   (2123*CA*CF^3*G[0, 0, 0, 1, 1, zb])/18 + (9764*CF^4*G[0, 0, 0, 1, 1, zb])/
    9 - (46*CA*CF^2*nf*G[0, 0, 0, 1, 1, zb])/9 + 
   (578*CF^3*nf*G[0, 0, 0, 1, 1, zb])/9 - 
   (589*CA^2*CF^2*G[0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (2123*CA*CF^3*G[0, 0, 0, 1, 1, zb])/(18*(-1 + zb)) + 
   (9764*CF^4*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (46*CA*CF^2*nf*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (578*CF^3*nf*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (591*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, zb])/4 - 
   (472*CA*CF^3*zb*G[0, 0, 0, 1, 1, zb])/9 + 
   (14192*CF^4*zb*G[0, 0, 0, 1, 1, zb])/9 - 
   (46*CA*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb])/9 + 
   (578*CF^3*nf*zb*G[0, 0, 0, 1, 1, zb])/9 - 
   (589*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 1, zb])/4 - 
   (2123*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, zb])/18 + 
   (9764*CF^4*zb^2*G[0, 0, 0, 1, 1, zb])/9 - 
   (46*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, 1, zb])/9 + 
   (578*CF^3*nf*zb^2*G[0, 0, 0, 1, 1, zb])/9 + 
   (2269*CA^2*CF^2*G[0, 0, 1, 0, 0, zb])/12 - 
   (1195*CA*CF^3*G[0, 0, 1, 0, 0, zb])/18 - (8768*CF^4*G[0, 0, 1, 0, 0, zb])/
    9 + (10*CA*CF^2*nf*G[0, 0, 1, 0, 0, zb])/9 - 
   (506*CF^3*nf*G[0, 0, 1, 0, 0, zb])/9 + 
   (2269*CA^2*CF^2*G[0, 0, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (1195*CA*CF^3*G[0, 0, 1, 0, 0, zb])/(18*(-1 + zb)) - 
   (8768*CF^4*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (10*CA*CF^2*nf*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (506*CF^3*nf*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (2287*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, zb])/12 - 
   (1937*CA*CF^3*zb*G[0, 0, 1, 0, 0, zb])/9 - 
   (13352*CF^4*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (10*CA*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb])/9 - 
   (506*CF^3*nf*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (2269*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 0, zb])/12 - 
   (1195*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, zb])/18 - 
   (8768*CF^4*zb^2*G[0, 0, 1, 0, 0, zb])/9 + 
   (10*CA*CF^2*nf*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
   (506*CF^3*nf*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
   (1705*CA^2*CF^2*G[0, 0, 1, 0, 1, zb])/12 - 
   (139*CA*CF^3*G[0, 0, 1, 0, 1, zb])/2 + (8750*CF^4*G[0, 0, 1, 0, 1, zb])/
    9 - (22*CA*CF^2*nf*G[0, 0, 1, 0, 1, zb])/9 + 
   (530*CF^3*nf*G[0, 0, 1, 0, 1, zb])/9 - 
   (1705*CA^2*CF^2*G[0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
   (139*CA*CF^3*G[0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (8750*CF^4*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (22*CA*CF^2*nf*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (530*CF^3*nf*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (1729*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, zb])/12 + 
   (59*CA*CF^3*zb*G[0, 0, 1, 0, 1, zb])/6 + 
   (12920*CF^4*zb*G[0, 0, 1, 0, 1, zb])/9 - 
   (22*CA*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb])/9 + 
   (530*CF^3*nf*zb*G[0, 0, 1, 0, 1, zb])/9 - 
   (1705*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 1, zb])/12 - 
   (139*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, zb])/2 + 
   (8750*CF^4*zb^2*G[0, 0, 1, 0, 1, zb])/9 - 
   (22*CA*CF^2*nf*zb^2*G[0, 0, 1, 0, 1, zb])/9 + 
   (530*CF^3*nf*zb^2*G[0, 0, 1, 0, 1, zb])/9 - 
   (4547*CA^2*CF^2*G[0, 0, 1, 1, 0, zb])/36 - 
   (23*CA*CF^3*G[0, 0, 1, 1, 0, zb])/6 + 780*CF^4*G[0, 0, 1, 1, 0, zb] + 
   2*CA*CF^2*nf*G[0, 0, 1, 1, 0, zb] + 50*CF^3*nf*G[0, 0, 1, 1, 0, zb] - 
   (4547*CA^2*CF^2*G[0, 0, 1, 1, 0, zb])/(36*(-1 + zb)) - 
   (23*CA*CF^3*G[0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (780*CF^4*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (2*CA*CF^2*nf*G[0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (50*CF^3*nf*G[0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (4673*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, zb])/36 + 
   (299*CA*CF^3*zb*G[0, 0, 1, 1, 0, zb])/3 + 
   1196*CF^4*zb*G[0, 0, 1, 1, 0, zb] + 2*CA*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb] + 
   50*CF^3*nf*zb*G[0, 0, 1, 1, 0, zb] - 
   (4547*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, zb])/36 - 
   (23*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, zb])/6 + 
   780*CF^4*zb^2*G[0, 0, 1, 1, 0, zb] + 2*CA*CF^2*nf*zb^2*
    G[0, 0, 1, 1, 0, zb] + 50*CF^3*nf*zb^2*G[0, 0, 1, 1, 0, zb] + 
   (2971*CA^2*CF^2*G[0, 0, 1, 1, 1, zb])/36 + 
   (2273*CA*CF^3*G[0, 0, 1, 1, 1, zb])/18 - (2356*CF^4*G[0, 0, 1, 1, 1, zb])/
    3 - 54*CF^3*nf*G[0, 0, 1, 1, 1, zb] + 
   (2971*CA^2*CF^2*G[0, 0, 1, 1, 1, zb])/(36*(-1 + zb)) + 
   (2273*CA*CF^3*G[0, 0, 1, 1, 1, zb])/(18*(-1 + zb)) - 
   (2356*CF^4*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (54*CF^3*nf*G[0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (3115*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, zb])/36 + 
   (1337*CA*CF^3*zb*G[0, 0, 1, 1, 1, zb])/18 - 
   (3478*CF^4*zb*G[0, 0, 1, 1, 1, zb])/3 - 
   54*CF^3*nf*zb*G[0, 0, 1, 1, 1, zb] + 
   (2971*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, zb])/36 + 
   (2273*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, zb])/18 - 
   (2356*CF^4*zb^2*G[0, 0, 1, 1, 1, zb])/3 - 
   54*CF^3*nf*zb^2*G[0, 0, 1, 1, 1, zb] + 
   (3197*CA^2*CF^2*G[0, 1, 0, 0, 0, zb])/18 - 
   (284*CA*CF^3*G[0, 1, 0, 0, 0, zb])/3 - (7910*CF^4*G[0, 1, 0, 0, 0, zb])/
    9 - (8*CA*CF^2*nf*G[0, 1, 0, 0, 0, zb])/9 - 
   (470*CF^3*nf*G[0, 1, 0, 0, 0, zb])/9 + 
   (3197*CA^2*CF^2*G[0, 1, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (284*CA*CF^3*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (7910*CF^4*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (8*CA*CF^2*nf*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (470*CF^3*nf*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (6511*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, zb])/36 - 
   259*CA*CF^3*zb*G[0, 1, 0, 0, 0, zb] - (12230*CF^4*zb*G[0, 1, 0, 0, 0, zb])/
    9 - (8*CA*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb])/9 - 
   (470*CF^3*nf*zb*G[0, 1, 0, 0, 0, zb])/9 + 
   (3197*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 0, zb])/18 - 
   (284*CA*CF^3*zb^2*G[0, 1, 0, 0, 0, zb])/3 - 
   (7910*CF^4*zb^2*G[0, 1, 0, 0, 0, zb])/9 - 
   (8*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, 0, zb])/9 - 
   (470*CF^3*nf*zb^2*G[0, 1, 0, 0, 0, zb])/9 - 
   (2567*CA^2*CF^2*G[0, 1, 0, 0, 1, zb])/18 - 
   (109*CA*CF^3*G[0, 1, 0, 0, 1, zb])/3 + (7922*CF^4*G[0, 1, 0, 0, 1, zb])/
    9 - (4*CA*CF^2*nf*G[0, 1, 0, 0, 1, zb])/9 + 
   (494*CF^3*nf*G[0, 1, 0, 0, 1, zb])/9 - 
   (1271*CA^2*CF^2*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (197*CA*CF^3*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (7922*CF^4*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (4*CA*CF^2*nf*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (494*CF^3*nf*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (5161*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, zb])/36 + 
   (445*CA*CF^3*zb*G[0, 1, 0, 0, 1, zb])/6 + 
   (11876*CF^4*zb*G[0, 1, 0, 0, 1, zb])/9 - 
   (4*CA*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb])/9 + 
   (494*CF^3*nf*zb*G[0, 1, 0, 0, 1, zb])/9 - 
   (2477*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 1, zb])/18 - 
   (94*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, zb])/3 + 
   (7922*CF^4*zb^2*G[0, 1, 0, 0, 1, zb])/9 - 
   (4*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, 1, zb])/9 + 
   (494*CF^3*nf*zb^2*G[0, 1, 0, 0, 1, zb])/9 - 
   (1207*CA^2*CF^2*G[0, 1, 0, 1, 0, zb])/9 + (2*CA*CF^3*G[0, 1, 0, 1, 0, zb])/
    9 + (6998*CF^4*G[0, 1, 0, 1, 0, zb])/9 + 
   (20*CA*CF^2*nf*G[0, 1, 0, 1, 0, zb])/9 + 
   (446*CF^3*nf*G[0, 1, 0, 1, 0, zb])/9 - 
   (2389*CA^2*CF^2*G[0, 1, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (44*CA*CF^3*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (6998*CF^4*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (20*CA*CF^2*nf*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (446*CF^3*nf*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (4909*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, zb])/36 + 
   (1130*CA*CF^3*zb*G[0, 1, 0, 1, 0, zb])/9 + 
   (10694*CF^4*zb*G[0, 1, 0, 1, 0, zb])/9 + 
   (20*CA*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb])/9 + 
   (446*CF^3*nf*zb*G[0, 1, 0, 1, 0, zb])/9 - 
   (1162*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 0, zb])/9 + 
   (47*CA*CF^3*zb^2*G[0, 1, 0, 1, 0, zb])/9 + 
   (6998*CF^4*zb^2*G[0, 1, 0, 1, 0, zb])/9 + 
   (20*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, 0, zb])/9 + 
   (446*CF^3*nf*zb^2*G[0, 1, 0, 1, 0, zb])/9 + 
   (893*CA^2*CF^2*G[0, 1, 0, 1, 1, zb])/9 + 
   (1081*CA*CF^3*G[0, 1, 0, 1, 1, zb])/9 - (7076*CF^4*G[0, 1, 0, 1, 1, zb])/
    9 - (2*CA*CF^2*nf*G[0, 1, 0, 1, 1, zb])/9 - 
   (482*CF^3*nf*G[0, 1, 0, 1, 1, zb])/9 + 
   (1741*CA^2*CF^2*G[0, 1, 0, 1, 1, zb])/(18*(-1 + zb)) + 
   (847*CA*CF^3*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (7076*CF^4*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (2*CA*CF^2*nf*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (482*CF^3*nf*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (3581*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, zb])/36 + 
   (304*CA*CF^3*zb*G[0, 1, 0, 1, 1, zb])/9 - 
   (10436*CF^4*zb*G[0, 1, 0, 1, 1, zb])/9 - 
   (2*CA*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb])/9 - 
   (482*CF^3*nf*zb*G[0, 1, 0, 1, 1, zb])/9 + 
   (812*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, zb])/9 + 
   (1000*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, zb])/9 - 
   (7076*CF^4*zb^2*G[0, 1, 0, 1, 1, zb])/9 - 
   (2*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, 1, zb])/9 - 
   (482*CF^3*nf*zb^2*G[0, 1, 0, 1, 1, zb])/9 - 
   (347*CA^2*CF^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (133*CA*CF^3*G[0, 1, 1, 0, 0, zb])/3 + (5230*CF^4*G[0, 1, 1, 0, 0, zb])/
    9 + (58*CA*CF^2*nf*G[0, 1, 1, 0, 0, zb])/9 + 
   (370*CF^3*nf*G[0, 1, 1, 0, 0, zb])/9 - 
   (1016*CA^2*CF^2*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (659*CA*CF^3*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (5230*CF^4*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (58*CA*CF^2*nf*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (370*CF^3*nf*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (1397*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, zb])/12 + 
   (655*CA*CF^3*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (8446*CF^4*zb*G[0, 1, 1, 0, 0, zb])/9 + 
   (58*CA*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb])/9 + 
   (370*CF^3*nf*zb*G[0, 1, 1, 0, 0, zb])/9 - 
   (317*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (163*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (5230*CF^4*zb^2*G[0, 1, 1, 0, 0, zb])/9 + 
   (58*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, 0, zb])/9 + 
   (370*CF^3*nf*zb^2*G[0, 1, 1, 0, 0, zb])/9 + 
   (1645*CA^2*CF^2*G[0, 1, 1, 0, 1, zb])/18 + 
   (523*CA*CF^3*G[0, 1, 1, 0, 1, zb])/9 - (5368*CF^4*G[0, 1, 1, 0, 1, zb])/
    9 - (40*CA*CF^2*nf*G[0, 1, 1, 0, 1, zb])/9 - 
   (406*CF^3*nf*G[0, 1, 1, 0, 1, zb])/9 + 
   (175*CA^2*CF^2*G[0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (53*CA*CF^3*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (5368*CF^4*G[0, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (40*CA*CF^2*nf*G[0, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (406*CF^3*nf*G[0, 1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (3263*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, zb])/36 - 
   (1321*CA*CF^3*zb*G[0, 1, 1, 0, 1, zb])/18 - 
   (8314*CF^4*zb*G[0, 1, 1, 0, 1, zb])/9 - 
   (40*CA*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb])/9 - 
   (406*CF^3*nf*zb*G[0, 1, 1, 0, 1, zb])/9 + 
   (1393*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/18 + 
   (397*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, zb])/9 - 
   (5368*CF^4*zb^2*G[0, 1, 1, 0, 1, zb])/9 - 
   (40*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, 1, zb])/9 - 
   (406*CF^3*nf*zb^2*G[0, 1, 1, 0, 1, zb])/9 + 
   (803*CA^2*CF^2*G[0, 1, 1, 1, 0, zb])/9 - 
   (140*CA*CF^3*G[0, 1, 1, 1, 0, zb])/9 - (3914*CF^4*G[0, 1, 1, 1, 0, zb])/
    9 - (74*CA*CF^2*nf*G[0, 1, 1, 1, 0, zb])/9 - 
   (338*CF^3*nf*G[0, 1, 1, 1, 0, zb])/9 + 
   (1531*CA^2*CF^2*G[0, 1, 1, 1, 0, zb])/(18*(-1 + zb)) - 
   (530*CA*CF^3*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (3914*CF^4*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (74*CA*CF^2*nf*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (338*CF^3*nf*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (3239*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, zb])/36 - 
   (1544*CA*CF^3*zb*G[0, 1, 1, 1, 0, zb])/9 - 
   (6530*CF^4*zb*G[0, 1, 1, 1, 0, zb])/9 - 
   (74*CA*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb])/9 - 
   (338*CF^3*nf*zb*G[0, 1, 1, 1, 0, zb])/9 + 
   (668*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/9 - 
   (275*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, zb])/9 - 
   (3914*CF^4*zb^2*G[0, 1, 1, 1, 0, zb])/9 - 
   (74*CA*CF^2*nf*zb^2*G[0, 1, 1, 1, 0, zb])/9 - 
   (338*CF^3*nf*zb^2*G[0, 1, 1, 1, 0, zb])/9 - 
   (2323*CA^2*CF^2*G[0, 1, 1, 1, 1, zb])/36 - 
   (736*CA*CF^3*G[0, 1, 1, 1, 1, zb])/9 + (4151*CF^4*G[0, 1, 1, 1, 1, zb])/
    9 + (47*CA*CF^2*nf*G[0, 1, 1, 1, 1, zb])/9 + 
   (392*CF^3*nf*G[0, 1, 1, 1, 1, zb])/9 - 
   (2143*CA^2*CF^2*G[0, 1, 1, 1, 1, zb])/(36*(-1 + zb)) - 
   (268*CA*CF^3*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (4151*CF^4*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (47*CA*CF^2*nf*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (392*CF^3*nf*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (1157*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, zb])/18 + 
   (383*CA*CF^3*zb*G[0, 1, 1, 1, 1, zb])/9 + 
   (6527*CF^4*zb*G[0, 1, 1, 1, 1, zb])/9 + 
   (47*CA*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb])/9 + 
   (392*CF^3*nf*zb*G[0, 1, 1, 1, 1, zb])/9 - 
   (1675*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, zb])/36 - 
   (574*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, zb])/9 + 
   (4151*CF^4*zb^2*G[0, 1, 1, 1, 1, zb])/9 + 
   (47*CA*CF^2*nf*zb^2*G[0, 1, 1, 1, 1, zb])/9 + 
   (392*CF^3*nf*zb^2*G[0, 1, 1, 1, 1, zb])/9 + 
   (647*CA^2*CF^2*G[1, 0, 0, 0, 0, zb])/6 - 
   (5521*CA*CF^3*G[1, 0, 0, 0, 0, zb])/18 - (7228*CF^4*G[1, 0, 0, 0, 0, zb])/
    9 - 6*CA*CF^2*nf*G[1, 0, 0, 0, 0, zb] - 
   (508*CF^3*nf*G[1, 0, 0, 0, 0, zb])/9 + 
   (543*CA^2*CF^2*G[1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (955*CA*CF^3*G[1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
   (566*CF^4*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (6*CA*CF^2*nf*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (42*CF^3*nf*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (1897*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, zb])/12 - 
   (3026*CA*CF^3*zb*G[1, 0, 0, 0, 0, zb])/9 - 
   (17591*CF^4*zb*G[1, 0, 0, 0, 0, zb])/18 - 
   6*CA*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb] - 
   (313*CF^3*nf*zb*G[1, 0, 0, 0, 0, zb])/9 + 
   (625*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 0, zb])/3 - 
   (1334*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, zb])/9 - 
   (9304*CF^4*zb^2*G[1, 0, 0, 0, 0, zb])/9 - 6*CA*CF^2*nf*zb^2*
    G[1, 0, 0, 0, 0, zb] - (508*CF^3*nf*zb^2*G[1, 0, 0, 0, 0, zb])/9 - 
   (1817*CA^2*CF^2*G[1, 0, 0, 0, 1, zb])/18 + 
   (319*CA*CF^3*G[1, 0, 0, 0, 1, zb])/2 + (7450*CF^4*G[1, 0, 0, 0, 1, zb])/
    9 + (14*CA*CF^2*nf*G[1, 0, 0, 0, 1, zb])/3 + 
   (532*CF^3*nf*G[1, 0, 0, 0, 1, zb])/9 - 
   (1433*CA^2*CF^2*G[1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (153*CA*CF^3*G[1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (1742*CF^4*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (14*CA*CF^2*nf*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (134*CF^3*nf*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (4831*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, zb])/36 + 
   (568*CA*CF^3*zb*G[1, 0, 0, 0, 1, zb])/3 + 
   (17063*CF^4*zb*G[1, 0, 0, 0, 1, zb])/18 + 
   (14*CA*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb])/3 + 
   (337*CF^3*nf*zb*G[1, 0, 0, 0, 1, zb])/9 - 
   (1507*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 1, zb])/9 + 
   10*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, zb] + 
   (9256*CF^4*zb^2*G[1, 0, 0, 0, 1, zb])/9 + 
   (14*CA*CF^2*nf*zb^2*G[1, 0, 0, 0, 1, zb])/3 + 
   (532*CF^3*nf*zb^2*G[1, 0, 0, 0, 1, zb])/9 - 
   (757*CA^2*CF^2*G[1, 0, 0, 1, 0, zb])/9 + 
   (1099*CA*CF^3*G[1, 0, 0, 1, 0, zb])/6 + (6547*CF^4*G[1, 0, 0, 1, 0, zb])/
    9 + (22*CA*CF^2*nf*G[1, 0, 0, 1, 0, zb])/3 + 
   (484*CF^3*nf*G[1, 0, 0, 1, 0, zb])/9 - 
   (417*CA^2*CF^2*G[1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (527*CA*CF^3*G[1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (1504*CF^4*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (22*CA*CF^2*nf*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (118*CF^3*nf*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (4387*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, zb])/36 + 
   (1277*CA*CF^3*zb*G[1, 0, 0, 1, 0, zb])/6 + 
   (15227*CF^4*zb*G[1, 0, 0, 1, 0, zb])/18 + 
   (22*CA*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb])/3 + 
   (289*CF^3*nf*zb*G[1, 0, 0, 1, 0, zb])/9 - 
   (2819*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 0, zb])/18 + 
   (137*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, zb])/3 + 
   (8272*CF^4*zb^2*G[1, 0, 0, 1, 0, zb])/9 + 
   (22*CA*CF^2*nf*zb^2*G[1, 0, 0, 1, 0, zb])/3 + 
   (484*CF^3*nf*zb^2*G[1, 0, 0, 1, 0, zb])/9 + 
   (1277*CA^2*CF^2*G[1, 0, 0, 1, 1, zb])/18 - 
   (95*CA*CF^3*G[1, 0, 0, 1, 1, zb])/2 - (6811*CF^4*G[1, 0, 0, 1, 1, zb])/9 - 
   (16*CA*CF^2*nf*G[1, 0, 0, 1, 1, zb])/3 - 
   (520*CF^3*nf*G[1, 0, 0, 1, 1, zb])/9 + 
   (1003*CA^2*CF^2*G[1, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (7*CA*CF^3*G[1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (1570*CF^4*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (16*CA*CF^2*nf*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (130*CF^3*nf*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (3427*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, zb])/36 - 
   (161*CA*CF^3*zb*G[1, 0, 0, 1, 1, zb])/2 - 
   (14903*CF^4*zb*G[1, 0, 0, 1, 1, zb])/18 - 
   (16*CA*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb])/3 - 
   (325*CF^3*nf*zb*G[1, 0, 0, 1, 1, zb])/9 + 
   (1048*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 1, zb])/9 + 
   81*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, zb] - 
   (8290*CF^4*zb^2*G[1, 0, 0, 1, 1, zb])/9 - 
   (16*CA*CF^2*nf*zb^2*G[1, 0, 0, 1, 1, zb])/3 - 
   (520*CF^3*nf*zb^2*G[1, 0, 0, 1, 1, zb])/9 - 
   (2509*CA^2*CF^2*G[1, 0, 1, 0, 0, zb])/36 + 
   (1838*CA*CF^3*G[1, 0, 1, 0, 0, zb])/9 + (5821*CF^4*G[1, 0, 1, 0, 0, zb])/
    9 + (28*CA*CF^2*nf*G[1, 0, 1, 0, 0, zb])/3 + 
   (448*CF^3*nf*G[1, 0, 1, 0, 0, zb])/9 - 
   (183*CA^2*CF^2*G[1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
   (96*CA*CF^3*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (1318*CF^4*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (28*CA*CF^2*nf*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (106*CF^3*nf*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (4057*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, zb])/36 + 
   (4159*CA*CF^3*zb*G[1, 0, 1, 0, 0, zb])/18 + 
   (13775*CF^4*zb*G[1, 0, 1, 0, 0, zb])/18 + 
   (28*CA*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb])/3 + 
   (253*CF^3*nf*zb*G[1, 0, 1, 0, 0, zb])/9 - 
   (5335*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 0, zb])/36 + 
   (1381*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, zb])/18 + 
   (7474*CF^4*zb^2*G[1, 0, 1, 0, 0, zb])/9 + 
   (28*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (448*CF^3*nf*zb^2*G[1, 0, 1, 0, 0, zb])/9 + 
   (787*CA^2*CF^2*G[1, 0, 1, 0, 1, zb])/12 - 
   (241*CA*CF^3*G[1, 0, 1, 0, 1, zb])/3 - (6106*CF^4*G[1, 0, 1, 0, 1, zb])/
    9 - (22*CA*CF^2*nf*G[1, 0, 1, 0, 1, zb])/3 - 
   (484*CF^3*nf*G[1, 0, 1, 0, 1, zb])/9 + 
   (238*CA^2*CF^2*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (86*CA*CF^3*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (1384*CF^4*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (22*CA*CF^2*nf*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (118*CF^3*nf*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (1129*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, zb])/12 - 
   (341*CA*CF^3*zb*G[1, 0, 1, 0, 1, zb])/3 - 
   (13523*CF^4*zb*G[1, 0, 1, 0, 1, zb])/18 - 
   (22*CA*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb])/3 - 
   (289*CF^3*nf*zb*G[1, 0, 1, 0, 1, zb])/9 + 
   (1381*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/12 + 
   (229*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, zb])/6 - 
   (7522*CF^4*zb^2*G[1, 0, 1, 0, 1, zb])/9 - 
   (22*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, 1, zb])/3 - 
   (484*CF^3*nf*zb^2*G[1, 0, 1, 0, 1, zb])/9 + 
   (1921*CA^2*CF^2*G[1, 0, 1, 1, 0, zb])/36 - 
   (365*CA*CF^3*G[1, 0, 1, 1, 0, zb])/3 - (4915*CF^4*G[1, 0, 1, 1, 0, zb])/
    9 - (32*CA*CF^2*nf*G[1, 0, 1, 1, 0, zb])/3 - 
   (424*CF^3*nf*G[1, 0, 1, 1, 0, zb])/9 + 
   (137*CA^2*CF^2*G[1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (185*CA*CF^3*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (1064*CF^4*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (32*CA*CF^2*nf*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (98*CF^3*nf*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (3091*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, zb])/36 - 
   (973*CA*CF^3*zb*G[1, 0, 1, 1, 0, zb])/6 - 
   (11147*CF^4*zb*G[1, 0, 1, 1, 0, zb])/18 - 
   (32*CA*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb])/3 - 
   (229*CF^3*nf*zb*G[1, 0, 1, 1, 0, zb])/9 + 
   (3883*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/36 - 
   (121*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, zb])/6 - 
   (6232*CF^4*zb^2*G[1, 0, 1, 1, 0, zb])/9 - 
   (32*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, 0, zb])/3 - 
   (424*CF^3*nf*zb^2*G[1, 0, 1, 1, 0, zb])/9 - 
   (131*CA^2*CF^2*G[1, 0, 1, 1, 1, zb])/3 + (34*CA*CF^3*G[1, 0, 1, 1, 1, zb])/
    9 + (5275*CF^4*G[1, 0, 1, 1, 1, zb])/9 + 
   (23*CA*CF^2*nf*G[1, 0, 1, 1, 1, zb])/3 + 
   (478*CF^3*nf*G[1, 0, 1, 1, 1, zb])/9 - 
   (629*CA^2*CF^2*G[1, 0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (11*CA*CF^3*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (1163*CF^4*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (23*CA*CF^2*nf*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (116*CF^3*nf*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (194*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, zb])/3 + 
   (469*CA*CF^3*zb*G[1, 0, 1, 1, 1, zb])/9 + 
   (11165*CF^4*zb*G[1, 0, 1, 1, 1, zb])/18 + 
   (23*CA*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb])/3 + 
   (283*CF^3*nf*zb*G[1, 0, 1, 1, 1, zb])/9 - 
   (451*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, zb])/6 - 
   (1597*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, zb])/18 + 
   (6379*CF^4*zb^2*G[1, 0, 1, 1, 1, zb])/9 + 
   (23*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, 1, zb])/3 + 
   (478*CF^3*nf*zb^2*G[1, 0, 1, 1, 1, zb])/9 - 
   (485*CA^2*CF^2*G[1, 1, 0, 0, 0, zb])/18 + 
   (2260*CA*CF^3*G[1, 1, 0, 0, 0, zb])/9 + (1409*CF^4*G[1, 1, 0, 0, 0, zb])/
    3 + 14*CA*CF^2*nf*G[1, 1, 0, 0, 0, zb] + 
   (134*CF^3*nf*G[1, 1, 0, 0, 0, zb])/3 - 
   (225*CA^2*CF^2*G[1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (203*CA*CF^3*G[1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (278*CF^4*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (14*CA*CF^2*nf*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (26*CF^3*nf*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (2869*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, zb])/36 + 
   (2299*CA*CF^3*zb*G[1, 1, 0, 0, 0, zb])/9 + 
   (1676*CF^4*zb*G[1, 1, 0, 0, 0, zb])/3 + 14*CA*CF^2*nf*zb*
    G[1, 1, 0, 0, 0, zb] + (50*CF^3*nf*zb*G[1, 1, 0, 0, 0, zb])/3 - 
   (1192*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 0, zb])/9 + 
   (1315*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, zb])/9 + 
   (1922*CF^4*zb^2*G[1, 1, 0, 0, 0, zb])/3 + 14*CA*CF^2*nf*zb^2*
    G[1, 1, 0, 0, 0, zb] + (134*CF^3*nf*zb^2*G[1, 1, 0, 0, 0, zb])/3 + 
   (701*CA^2*CF^2*G[1, 1, 0, 0, 1, zb])/18 - 
   (281*CA*CF^3*G[1, 1, 0, 0, 1, zb])/2 - (1532*CF^4*G[1, 1, 0, 0, 1, zb])/
    3 - 12*CA*CF^2*nf*G[1, 1, 0, 0, 1, zb] - 
   (146*CF^3*nf*G[1, 1, 0, 0, 1, zb])/3 + 
   (233*CA^2*CF^2*G[1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (125*CA*CF^3*G[1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (300*CF^4*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (12*CA*CF^2*nf*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (30*CF^3*nf*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (2653*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, zb])/36 - 
   (335*CA*CF^3*zb*G[1, 1, 0, 0, 1, zb])/2 - 
   (1648*CF^4*zb*G[1, 1, 0, 0, 1, zb])/3 - 12*CA*CF^2*nf*zb*
    G[1, 1, 0, 0, 1, zb] - (62*CF^3*nf*zb*G[1, 1, 0, 0, 1, zb])/3 + 
   (976*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 1, zb])/9 - 
   42*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, zb] - 
   656*CF^4*zb^2*G[1, 1, 0, 0, 1, zb] - 12*CA*CF^2*nf*zb^2*
    G[1, 1, 0, 0, 1, zb] - (146*CF^3*nf*zb^2*G[1, 1, 0, 0, 1, zb])/3 + 
   (1009*CA^2*CF^2*G[1, 1, 0, 1, 0, zb])/36 - 
   (1471*CA*CF^3*G[1, 1, 0, 1, 0, zb])/9 - (1327*CF^4*G[1, 1, 0, 1, 0, zb])/
    3 - 14*CA*CF^2*nf*G[1, 1, 0, 1, 0, zb] - 
   (134*CF^3*nf*G[1, 1, 0, 1, 0, zb])/3 + (49*CA^2*CF^2*G[1, 1, 0, 1, 0, zb])/
    (-1 + zb) - (72*CA*CF^3*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (248*CF^4*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (14*CA*CF^2*nf*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (26*CF^3*nf*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (2449*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, zb])/36 - 
   (1660*CA*CF^3*zb*G[1, 1, 0, 1, 0, zb])/9 - 
   (1448*CF^4*zb*G[1, 1, 0, 1, 0, zb])/3 - 14*CA*CF^2*nf*zb*
    G[1, 1, 0, 1, 0, zb] - (50*CF^3*nf*zb*G[1, 1, 0, 1, 0, zb])/3 + 
   (3727*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/36 - 
   (1313*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, zb])/18 - 
   (1742*CF^4*zb^2*G[1, 1, 0, 1, 0, zb])/3 - 14*CA*CF^2*nf*zb^2*
    G[1, 1, 0, 1, 0, zb] - (134*CF^3*nf*zb^2*G[1, 1, 0, 1, 0, zb])/3 - 
   (94*CA^2*CF^2*G[1, 1, 0, 1, 1, zb])/3 + (500*CA*CF^3*G[1, 1, 0, 1, 1, zb])/
    9 + (1474*CF^4*G[1, 1, 0, 1, 1, zb])/3 + 
   11*CA*CF^2*nf*G[1, 1, 0, 1, 1, zb] + (152*CF^3*nf*G[1, 1, 0, 1, 1, zb])/
    3 - (177*CA^2*CF^2*G[1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (22*CA*CF^3*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (281*CF^4*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (11*CA*CF^2*nf*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (32*CF^3*nf*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (341*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, zb])/6 + 
   (881*CA*CF^3*zb*G[1, 1, 0, 1, 1, zb])/9 + 
   (1463*CF^4*zb*G[1, 1, 0, 1, 1, zb])/3 + 11*CA*CF^2*nf*zb*
    G[1, 1, 0, 1, 1, zb] + (68*CF^3*nf*zb*G[1, 1, 0, 1, 1, zb])/3 - 
   (467*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, zb])/6 - 
   (521*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, zb])/18 + 
   607*CF^4*zb^2*G[1, 1, 0, 1, 1, zb] + 11*CA*CF^2*nf*zb^2*
    G[1, 1, 0, 1, 1, zb] + (152*CF^3*nf*zb^2*G[1, 1, 0, 1, 1, zb])/3 + 
   (109*CA^2*CF^2*G[1, 1, 1, 0, 0, zb])/18 - 
   (1612*CA*CF^3*G[1, 1, 1, 0, 0, zb])/9 - (2650*CF^4*G[1, 1, 1, 0, 0, zb])/
    9 - 18*CA*CF^2*nf*G[1, 1, 1, 0, 0, zb] - 
   (340*CF^3*nf*G[1, 1, 1, 0, 0, zb])/9 + 
   (117*CA^2*CF^2*G[1, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (165*CA*CF^3*G[1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (144*CF^4*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (18*CA*CF^2*nf*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (18*CF^3*nf*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (1721*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, zb])/36 - 
   (3935*CA*CF^3*zb*G[1, 1, 1, 0, 0, zb])/18 - 
   (6299*CF^4*zb*G[1, 1, 1, 0, 0, zb])/18 - 18*CA*CF^2*nf*zb*
    G[1, 1, 1, 0, 0, zb] - (73*CF^3*nf*zb*G[1, 1, 1, 0, 0, zb])/9 + 
   (806*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 
   (1144*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 
   (3700*CF^4*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 18*CA*CF^2*nf*zb^2*
    G[1, 1, 1, 0, 0, zb] - (340*CF^3*nf*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 
   (221*CA^2*CF^2*G[1, 1, 1, 0, 1, zb])/12 + 
   (1523*CA*CF^3*G[1, 1, 1, 0, 1, zb])/18 + (3157*CF^4*G[1, 1, 1, 0, 1, zb])/
    9 + 15*CA*CF^2*nf*G[1, 1, 1, 0, 1, zb] + 
   (394*CF^3*nf*G[1, 1, 1, 0, 1, zb])/9 - (33*CA^2*CF^2*G[1, 1, 1, 0, 1, zb])/
    (-1 + zb) + (99*CA*CF^3*G[1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (177*CF^4*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (15*CA*CF^2*nf*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (24*CF^3*nf*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (134*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, zb])/3 + 
   (1318*CA*CF^3*zb*G[1, 1, 1, 0, 1, zb])/9 + 
   (6461*CF^4*zb*G[1, 1, 1, 0, 1, zb])/18 + 15*CA*CF^2*nf*zb*
    G[1, 1, 1, 0, 1, zb] + (127*CF^3*nf*zb*G[1, 1, 1, 0, 1, zb])/9 - 
   (851*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, zb])/12 + 
   (307*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, zb])/9 + 
   (4027*CF^4*zb^2*G[1, 1, 1, 0, 1, zb])/9 + 15*CA*CF^2*nf*zb^2*
    G[1, 1, 1, 0, 1, zb] + (394*CF^3*nf*zb^2*G[1, 1, 1, 0, 1, zb])/9 - 
   (397*CA^2*CF^2*G[1, 1, 1, 1, 0, zb])/36 + 
   (1073*CA*CF^3*G[1, 1, 1, 1, 0, zb])/9 + (749*CF^4*G[1, 1, 1, 1, 0, zb])/
    3 + 18*CA*CF^2*nf*G[1, 1, 1, 1, 0, zb] + 
   38*CF^3*nf*G[1, 1, 1, 1, 0, zb] - (27*CA^2*CF^2*G[1, 1, 1, 1, 0, zb])/
    (-1 + zb) + (153*CA*CF^3*G[1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (99*CF^4*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (18*CA*CF^2*nf*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (18*CF^3*nf*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (358*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, zb])/9 + 
   (1670*CA*CF^3*zb*G[1, 1, 1, 1, 0, zb])/9 + 
   (788*CF^4*zb*G[1, 1, 1, 1, 0, zb])/3 + 18*CA*CF^2*nf*zb*
    G[1, 1, 1, 1, 0, zb] + 8*CF^3*nf*zb*G[1, 1, 1, 1, 0, zb] - 
   (2467*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/36 + 
   (767*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, zb])/9 + 
   (1007*CF^4*zb^2*G[1, 1, 1, 1, 0, zb])/3 + 18*CA*CF^2*nf*zb^2*
    G[1, 1, 1, 1, 0, zb] + 38*CF^3*nf*zb^2*G[1, 1, 1, 1, 0, zb] + 
   (1051*CA^2*CF^2*G[1, 1, 1, 1, 1, zb])/72 - 
   (361*CA*CF^3*G[1, 1, 1, 1, 1, zb])/18 - (639*CF^4*G[1, 1, 1, 1, 1, zb])/
    2 - (27*CA*CF^2*nf*G[1, 1, 1, 1, 1, zb])/2 - 
   47*CF^3*nf*G[1, 1, 1, 1, 1, zb] + (189*CA^2*CF^2*G[1, 1, 1, 1, 1, zb])/
    (8*(-1 + zb)) - (27*CA*CF^3*G[1, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (297*CF^4*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (27*CA*CF^2*nf*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (27*CF^3*nf*G[1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (2221*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, zb])/72 - 
   (1915*CA*CF^3*zb*G[1, 1, 1, 1, 1, zb])/18 - 
   (583*CF^4*zb*G[1, 1, 1, 1, 1, zb])/2 - 
   (27*CA*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb])/2 - 
   17*CF^3*nf*zb*G[1, 1, 1, 1, 1, zb] + 
   (3391*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/72 + 
   (233*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, zb])/18 - 
   (777*CF^4*zb^2*G[1, 1, 1, 1, 1, zb])/2 - 
   (27*CA*CF^2*nf*zb^2*G[1, 1, 1, 1, 1, zb])/2 - 
   47*CF^3*nf*zb^2*G[1, 1, 1, 1, 1, zb] - (10*CA^2*CF^2*G[1, 2, 1, 0, 0, zb])/
    9 - (182*CA*CF^3*G[1, 2, 1, 0, 0, zb])/9 + 20*CF^4*G[1, 2, 1, 0, 0, zb] - 
   (26*CA*CF^3*G[1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (20*CF^4*G[1, 2, 1, 0, 0, zb])/(-1 + zb) + 
   (8*CA^2*CF^2*zb*G[1, 2, 1, 0, 0, zb])/9 - 
   (68*CA*CF^3*zb*G[1, 2, 1, 0, 0, zb])/9 + 20*CF^4*zb*G[1, 2, 1, 0, 0, zb] + 
   (26*CA^2*CF^2*zb^2*G[1, 2, 1, 0, 0, zb])/9 - 
   (146*CA*CF^3*zb^2*G[1, 2, 1, 0, 0, zb])/9 + 
   20*CF^4*zb^2*G[1, 2, 1, 0, 0, zb] + (10*CA^2*CF^2*G[1, 2, 1, 0, 1, zb])/
    9 + (182*CA*CF^3*G[1, 2, 1, 0, 1, zb])/9 - 20*CF^4*G[1, 2, 1, 0, 1, zb] + 
   (26*CA*CF^3*G[1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (20*CF^4*G[1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   (8*CA^2*CF^2*zb*G[1, 2, 1, 0, 1, zb])/9 + 
   (68*CA*CF^3*zb*G[1, 2, 1, 0, 1, zb])/9 - 20*CF^4*zb*G[1, 2, 1, 0, 1, zb] - 
   (26*CA^2*CF^2*zb^2*G[1, 2, 1, 0, 1, zb])/9 + 
   (146*CA*CF^3*zb^2*G[1, 2, 1, 0, 1, zb])/9 - 
   20*CF^4*zb^2*G[1, 2, 1, 0, 1, zb] + (5*CA^2*CF^2*G[1, 2, 1, 1, 0, zb])/3 + 
   (91*CA*CF^3*G[1, 2, 1, 1, 0, zb])/3 - 30*CF^4*G[1, 2, 1, 1, 0, zb] + 
   (13*CA*CF^3*G[1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   (30*CF^4*G[1, 2, 1, 1, 0, zb])/(-1 + zb) - 
   (4*CA^2*CF^2*zb*G[1, 2, 1, 1, 0, zb])/3 + 
   (34*CA*CF^3*zb*G[1, 2, 1, 1, 0, zb])/3 - 30*CF^4*zb*G[1, 2, 1, 1, 0, zb] - 
   (13*CA^2*CF^2*zb^2*G[1, 2, 1, 1, 0, zb])/3 + 
   (73*CA*CF^3*zb^2*G[1, 2, 1, 1, 0, zb])/3 - 
   30*CF^4*zb^2*G[1, 2, 1, 1, 0, zb] - (5*CA^2*CF^2*G[1, 2, 1, 1, 1, zb])/3 - 
   (91*CA*CF^3*G[1, 2, 1, 1, 1, zb])/3 + 30*CF^4*G[1, 2, 1, 1, 1, zb] - 
   (13*CA*CF^3*G[1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   (30*CF^4*G[1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   (4*CA^2*CF^2*zb*G[1, 2, 1, 1, 1, zb])/3 - 
   (34*CA*CF^3*zb*G[1, 2, 1, 1, 1, zb])/3 + 30*CF^4*zb*G[1, 2, 1, 1, 1, zb] + 
   (13*CA^2*CF^2*zb^2*G[1, 2, 1, 1, 1, zb])/3 - 
   (73*CA*CF^3*zb^2*G[1, 2, 1, 1, 1, zb])/3 + 
   30*CF^4*zb^2*G[1, 2, 1, 1, 1, zb] + 46*CA*CF^3*G[2, 1, 0, 0, 0, zb] + 
   24*CF^4*G[2, 1, 0, 0, 0, zb] + (26*CA*CF^3*G[2, 1, 0, 0, 0, zb])/
    (-1 + zb) - (60*CF^4*G[2, 1, 0, 0, 0, zb])/(-1 + zb) + 
   16*CA*CF^3*zb*G[2, 1, 0, 0, 0, zb] - 84*CF^4*zb*G[2, 1, 0, 0, 0, zb] - 
   26*CA*CF^3*zb^2*G[2, 1, 0, 0, 0, zb] + 60*CF^4*zb^2*G[2, 1, 0, 0, 0, zb] - 
   (368*CA*CF^3*G[2, 1, 0, 0, 1, zb])/9 - (64*CF^4*G[2, 1, 0, 0, 1, zb])/3 - 
   (208*CA*CF^3*G[2, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (160*CF^4*G[2, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (128*CA*CF^3*zb*G[2, 1, 0, 0, 1, zb])/9 + 
   (224*CF^4*zb*G[2, 1, 0, 0, 1, zb])/3 + 
   (208*CA*CF^3*zb^2*G[2, 1, 0, 0, 1, zb])/9 - 
   (160*CF^4*zb^2*G[2, 1, 0, 0, 1, zb])/3 - 
   (368*CA*CF^3*G[2, 1, 0, 1, 0, zb])/9 - (64*CF^4*G[2, 1, 0, 1, 0, zb])/3 - 
   (208*CA*CF^3*G[2, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (160*CF^4*G[2, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (128*CA*CF^3*zb*G[2, 1, 0, 1, 0, zb])/9 + 
   (224*CF^4*zb*G[2, 1, 0, 1, 0, zb])/3 + 
   (208*CA*CF^3*zb^2*G[2, 1, 0, 1, 0, zb])/9 - 
   (160*CF^4*zb^2*G[2, 1, 0, 1, 0, zb])/3 + 
   (322*CA*CF^3*G[2, 1, 0, 1, 1, zb])/9 + (56*CF^4*G[2, 1, 0, 1, 1, zb])/3 + 
   (182*CA*CF^3*G[2, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (140*CF^4*G[2, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (112*CA*CF^3*zb*G[2, 1, 0, 1, 1, zb])/9 - 
   (196*CF^4*zb*G[2, 1, 0, 1, 1, zb])/3 - 
   (182*CA*CF^3*zb^2*G[2, 1, 0, 1, 1, zb])/9 + 
   (140*CF^4*zb^2*G[2, 1, 0, 1, 1, zb])/3 - 
   (529*CA*CF^3*G[2, 1, 1, 0, 0, zb])/9 - (92*CF^4*G[2, 1, 1, 0, 0, zb])/3 - 
   (299*CA*CF^3*G[2, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (230*CF^4*G[2, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (184*CA*CF^3*zb*G[2, 1, 1, 0, 0, zb])/9 + 
   (322*CF^4*zb*G[2, 1, 1, 0, 0, zb])/3 + 
   (299*CA*CF^3*zb^2*G[2, 1, 1, 0, 0, zb])/9 - 
   (230*CF^4*zb^2*G[2, 1, 1, 0, 0, zb])/3 + 
   (460*CA*CF^3*G[2, 1, 1, 0, 1, zb])/9 + (80*CF^4*G[2, 1, 1, 0, 1, zb])/3 + 
   (260*CA*CF^3*G[2, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (200*CF^4*G[2, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (160*CA*CF^3*zb*G[2, 1, 1, 0, 1, zb])/9 - 
   (280*CF^4*zb*G[2, 1, 1, 0, 1, zb])/3 - 
   (260*CA*CF^3*zb^2*G[2, 1, 1, 0, 1, zb])/9 + 
   (200*CF^4*zb^2*G[2, 1, 1, 0, 1, zb])/3 + 
   (161*CA*CF^3*G[2, 1, 1, 1, 0, zb])/3 + 28*CF^4*G[2, 1, 1, 1, 0, zb] + 
   (91*CA*CF^3*G[2, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (70*CF^4*G[2, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (56*CA*CF^3*zb*G[2, 1, 1, 1, 0, zb])/3 - 98*CF^4*zb*G[2, 1, 1, 1, 0, zb] - 
   (91*CA*CF^3*zb^2*G[2, 1, 1, 1, 0, zb])/3 + 
   70*CF^4*zb^2*G[2, 1, 1, 1, 0, zb] - 46*CA*CF^3*G[2, 1, 1, 1, 1, zb] - 
   24*CF^4*G[2, 1, 1, 1, 1, zb] - (26*CA*CF^3*G[2, 1, 1, 1, 1, zb])/
    (-1 + zb) + (60*CF^4*G[2, 1, 1, 1, 1, zb])/(-1 + zb) - 
   16*CA*CF^3*zb*G[2, 1, 1, 1, 1, zb] + 84*CF^4*zb*G[2, 1, 1, 1, 1, zb] + 
   26*CA*CF^3*zb^2*G[2, 1, 1, 1, 1, zb] - 60*CF^4*zb^2*G[2, 1, 1, 1, 1, zb] + 
   (979*CA^2*CF^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (3217*CA*CF^3*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (5674*CF^4*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (979*CA^2*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (3217*CA*CF^3*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (5674*CF^4*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (979*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (3217*CA*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (5674*CF^4*zb*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (979*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (3217*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (5674*CF^4*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (887*CA^2*CF^2*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   707*CA*CF^3*G[0, 0, 0, 0, 0, 1, zb] + (5450*CF^4*G[0, 0, 0, 0, 0, 1, zb])/
    3 - (887*CA^2*CF^2*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (707*CA*CF^3*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (5450*CF^4*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (887*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   707*CA*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb] + 
   (5450*CF^4*zb*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (887*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   707*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, 1, zb] + 
   (5450*CF^4*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
   (719*CA^2*CF^2*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   697*CA*CF^3*G[0, 0, 0, 0, 1, 0, zb] + (4892*CF^4*G[0, 0, 0, 0, 1, 0, zb])/
    3 - (719*CA^2*CF^2*G[0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (697*CA*CF^3*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (4892*CF^4*G[0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (719*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   697*CA*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb] + 
   (4892*CF^4*zb*G[0, 0, 0, 0, 1, 0, zb])/3 - 
   (719*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   697*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, 0, zb] + 
   (4892*CF^4*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   197*CA^2*CF^2*G[0, 0, 0, 0, 1, 1, zb] - 
   (1169*CA*CF^3*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (4688*CF^4*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (197*CA^2*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (1169*CA*CF^3*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (4688*CF^4*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   197*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb] - 
   (1169*CA*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (4688*CF^4*zb*G[0, 0, 0, 0, 1, 1, zb])/3 + 197*CA^2*CF^2*zb^2*
    G[0, 0, 0, 0, 1, 1, zb] - (1169*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (4688*CF^4*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (589*CA^2*CF^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (2099*CA*CF^3*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   1476*CF^4*G[0, 0, 0, 1, 0, 0, zb] - 
   (589*CA^2*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (2099*CA*CF^3*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (1476*CF^4*G[0, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (589*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (2099*CA*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   1476*CF^4*zb*G[0, 0, 0, 1, 0, 0, zb] - 
   (589*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (2099*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   1476*CF^4*zb^2*G[0, 0, 0, 1, 0, 0, zb] + 
   (515*CA^2*CF^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (1265*CA*CF^3*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   1418*CF^4*G[0, 0, 0, 1, 0, 1, zb] + 
   (515*CA^2*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (1265*CA*CF^3*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (1418*CF^4*G[0, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (515*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (1265*CA*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   1418*CF^4*zb*G[0, 0, 0, 1, 0, 1, zb] + 
   (515*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (1265*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   1418*CF^4*zb^2*G[0, 0, 0, 1, 0, 1, zb] + 
   (359*CA^2*CF^2*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   445*CA*CF^3*G[0, 0, 0, 1, 1, 0, zb] - 1172*CF^4*G[0, 0, 0, 1, 1, 0, zb] + 
   (359*CA^2*CF^2*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (445*CA*CF^3*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (1172*CF^4*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (359*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   445*CA*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb] - 
   1172*CF^4*zb*G[0, 0, 0, 1, 1, 0, zb] + 
   (359*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   445*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, 0, zb] - 
   1172*CF^4*zb^2*G[0, 0, 0, 1, 1, 0, zb] - 
   (268*CA^2*CF^2*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (647*CA*CF^3*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   1122*CF^4*G[0, 0, 0, 1, 1, 1, zb] - 
   (268*CA^2*CF^2*G[0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (647*CA*CF^3*G[0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (1122*CF^4*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (268*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (647*CA*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   1122*CF^4*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   (268*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (647*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   1122*CF^4*zb^2*G[0, 0, 0, 1, 1, 1, zb] - 
   (488*CA^2*CF^2*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   713*CA*CF^3*G[0, 0, 1, 0, 0, 0, zb] + (4040*CF^4*G[0, 0, 1, 0, 0, 0, zb])/
    3 - (488*CA^2*CF^2*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (713*CA*CF^3*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (4040*CF^4*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (488*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   713*CA*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   (4040*CF^4*zb*G[0, 0, 1, 0, 0, 0, zb])/3 - 
   (488*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   713*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, 0, zb] + 
   (4040*CF^4*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   152*CA^2*CF^2*G[0, 0, 1, 0, 0, 1, zb] - 
   (1369*CA*CF^3*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   1298*CF^4*G[0, 0, 1, 0, 0, 1, zb] + 
   (152*CA^2*CF^2*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (1369*CA*CF^3*G[0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (1298*CF^4*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   152*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb] - 
   (1369*CA*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   1298*CF^4*zb*G[0, 0, 1, 0, 0, 1, zb] + 152*CA^2*CF^2*zb^2*
    G[0, 0, 1, 0, 0, 1, zb] - (1369*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   1298*CF^4*zb^2*G[0, 0, 1, 0, 0, 1, zb] + 
   (368*CA^2*CF^2*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (1421*CA*CF^3*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (3496*CF^4*G[0, 0, 1, 0, 1, 0, zb])/3 + 
   (368*CA^2*CF^2*G[0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (1421*CA*CF^3*G[0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (3496*CF^4*G[0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (368*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (1421*CA*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (3496*CF^4*zb*G[0, 0, 1, 0, 1, 0, zb])/3 + 
   (368*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (1421*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (3496*CF^4*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (307*CA^2*CF^2*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (775*CA*CF^3*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   1124*CF^4*G[0, 0, 1, 0, 1, 1, zb] - 
   (307*CA^2*CF^2*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (775*CA*CF^3*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (1124*CF^4*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (307*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (775*CA*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   1124*CF^4*zb*G[0, 0, 1, 0, 1, 1, zb] - 
   (307*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (775*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   1124*CF^4*zb^2*G[0, 0, 1, 0, 1, 1, zb] + 
   (188*CA^2*CF^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (1447*CA*CF^3*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (2720*CF^4*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (188*CA^2*CF^2*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (1447*CA*CF^3*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (2720*CF^4*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (188*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (1447*CA*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (2720*CF^4*zb*G[0, 0, 1, 1, 0, 0, zb])/3 + 
   (188*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (1447*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (2720*CF^4*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (181*CA^2*CF^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   295*CA*CF^3*G[0, 0, 1, 1, 0, 1, zb] + (2642*CF^4*G[0, 0, 1, 1, 0, 1, zb])/
    3 - (181*CA^2*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (295*CA*CF^3*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (2642*CF^4*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (181*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   295*CA*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb] + 
   (2642*CF^4*zb*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (181*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   295*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, 1, zb] + 
   (2642*CF^4*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   35*CA^2*CF^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (1045*CA*CF^3*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (2032*CF^4*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (35*CA^2*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (1045*CA*CF^3*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (2032*CF^4*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   35*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb] + 
   (1045*CA*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (2032*CF^4*zb*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   35*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, 0, zb] + 
   (1045*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (2032*CF^4*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (161*CA^2*CF^2*G[0, 0, 1, 1, 1, 1, zb])/6 - 
   193*CA*CF^3*G[0, 0, 1, 1, 1, 1, zb] - (1982*CF^4*G[0, 0, 1, 1, 1, 1, zb])/
    3 + (161*CA^2*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (193*CA*CF^3*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (1982*CF^4*G[0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (161*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb])/6 - 
   193*CA*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   (1982*CF^4*zb*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (161*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/6 - 
   193*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, 1, zb] - 
   (1982*CF^4*zb^2*G[0, 0, 1, 1, 1, 1, zb])/3 - 
   136*CA^2*CF^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (2206*CA*CF^3*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   1238*CF^4*G[0, 1, 0, 0, 0, 0, zb] - 
   (136*CA^2*CF^2*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (2206*CA*CF^3*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1238*CF^4*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   136*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb] + 
   (2206*CA*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   1238*CF^4*zb*G[0, 1, 0, 0, 0, 0, zb] - 136*CA^2*CF^2*zb^2*
    G[0, 1, 0, 0, 0, 0, zb] + (2206*CA*CF^3*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   1238*CF^4*zb^2*G[0, 1, 0, 0, 0, 0, zb] + 
   (418*CA^2*CF^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (1462*CA*CF^3*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   1198*CF^4*G[0, 1, 0, 0, 0, 1, zb] + 
   (418*CA^2*CF^2*G[0, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (500*CA*CF^3*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (1198*CF^4*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (418*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (1519*CA*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   1198*CF^4*zb*G[0, 1, 0, 0, 0, 1, zb] + 
   (418*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   (1462*CA*CF^3*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   1198*CF^4*zb^2*G[0, 1, 0, 0, 0, 1, zb] + 
   106*CA^2*CF^2*G[0, 1, 0, 0, 1, 0, zb] - 
   492*CA*CF^3*G[0, 1, 0, 0, 1, 0, zb] - (3226*CF^4*G[0, 1, 0, 0, 1, 0, zb])/
    3 + (106*CA^2*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (1514*CA*CF^3*G[0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (3226*CF^4*G[0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   106*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   511*CA*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   (3226*CF^4*zb*G[0, 1, 0, 0, 1, 0, zb])/3 + 106*CA^2*CF^2*zb^2*
    G[0, 1, 0, 0, 1, 0, zb] - 492*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, 0, zb] - 
   (3226*CF^4*zb^2*G[0, 1, 0, 0, 1, 0, zb])/3 - 
   (287*CA^2*CF^2*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (844*CA*CF^3*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   1042*CF^4*G[0, 1, 0, 0, 1, 1, zb] - 
   (287*CA^2*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (910*CA*CF^3*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (1042*CF^4*G[0, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (287*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (943*CA*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   1042*CF^4*zb*G[0, 1, 0, 0, 1, 1, zb] - 
   (287*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (844*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   1042*CF^4*zb^2*G[0, 1, 0, 0, 1, 1, zb] + 
   79*CA^2*CF^2*G[0, 1, 0, 1, 0, 0, zb] - 
   (1504*CA*CF^3*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (2926*CF^4*G[0, 1, 0, 1, 0, 0, zb])/3 + 
   (79*CA^2*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (514*CA*CF^3*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (2926*CF^4*G[0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   79*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 
   (1561*CA*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (2926*CF^4*zb*G[0, 1, 0, 1, 0, 0, zb])/3 + 
   79*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 0, 0, zb] - 
   (1504*CA*CF^3*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (2926*CF^4*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (242*CA^2*CF^2*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   (928*CA*CF^3*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   (2846*CF^4*G[0, 1, 0, 1, 0, 1, zb])/3 - 
   (242*CA^2*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (994*CA*CF^3*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (2846*CF^4*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (242*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   (1027*CA*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   (2846*CF^4*zb*G[0, 1, 0, 1, 0, 1, zb])/3 - 
   (242*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   (928*CA*CF^3*zb^2*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   (2846*CF^4*zb^2*G[0, 1, 0, 1, 0, 1, zb])/3 - 
   (152*CA^2*CF^2*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (1000*CA*CF^3*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   790*CF^4*G[0, 1, 0, 1, 1, 0, zb] - (152*CA^2*CF^2*G[0, 1, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (1066*CA*CF^3*G[0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (790*CF^4*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (152*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (1099*CA*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   790*CF^4*zb*G[0, 1, 0, 1, 1, 0, zb] - 
   (152*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   (1000*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   790*CF^4*zb^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (87*CA^2*CF^2*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   (512*CA*CF^3*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   772*CF^4*G[0, 1, 0, 1, 1, 1, zb] + (87*CA^2*CF^2*G[0, 1, 0, 1, 1, 1, zb])/
    (2*(-1 + zb)) - (598*CA*CF^3*G[0, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (772*CF^4*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (87*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   (641*CA*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   772*CF^4*zb*G[0, 1, 0, 1, 1, 1, zb] + 
   (87*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   (512*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 - 
   772*CF^4*zb^2*G[0, 1, 0, 1, 1, 1, zb] + 
   (74*CA^2*CF^2*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   496*CA*CF^3*G[0, 1, 1, 0, 0, 0, zb] - 722*CF^4*G[0, 1, 1, 0, 0, 0, zb] + 
   (74*CA^2*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1564*CA*CF^3*G[0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (722*CF^4*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (74*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   534*CA*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb] - 
   722*CF^4*zb*G[0, 1, 1, 0, 0, 0, zb] + 
   (74*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   496*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, 0, zb] - 
   722*CF^4*zb^2*G[0, 1, 1, 0, 0, 0, zb] - 
   (133*CA^2*CF^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (1000*CA*CF^3*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (2138*CF^4*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (133*CA^2*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (368*CA*CF^3*G[0, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (2138*CF^4*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (133*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (1156*CA*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (2138*CF^4*zb*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (133*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (1000*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (2138*CF^4*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (74*CA^2*CF^2*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (1036*CA*CF^3*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (1894*CF^4*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (74*CA^2*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (380*CA*CF^3*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (1894*CF^4*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (74*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (1192*CA*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (1894*CF^4*zb*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (74*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (1036*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (1894*CF^4*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (63*CA^2*CF^2*G[0, 1, 1, 0, 1, 1, zb])/2 - 
   (614*CA*CF^3*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (1888*CF^4*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (63*CA^2*CF^2*G[0, 1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (246*CA*CF^3*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (1888*CF^4*G[0, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (63*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb])/2 - 
   (800*CA*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (1888*CF^4*zb*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (63*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/2 - 
   (614*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (1888*CF^4*zb^2*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (43*CA^2*CF^2*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   350*CA*CF^3*G[0, 1, 1, 1, 0, 0, zb] + (1348*CF^4*G[0, 1, 1, 1, 0, 0, zb])/
    3 + (43*CA^2*CF^2*G[0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (388*CA*CF^3*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (1348*CF^4*G[0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (43*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   407*CA*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   (1348*CF^4*zb*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   (43*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   350*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (1348*CF^4*zb^2*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   (9*CA^2*CF^2*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   (680*CA*CF^3*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   460*CF^4*G[0, 1, 1, 1, 0, 1, zb] + (9*CA^2*CF^2*G[0, 1, 1, 1, 0, 1, zb])/
    (2*(-1 + zb)) - (814*CA*CF^3*G[0, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (460*CF^4*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (9*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   (881*CA*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   460*CF^4*zb*G[0, 1, 1, 1, 0, 1, zb] + 
   (9*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   (680*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, 1, zb])/3 - 
   460*CF^4*zb^2*G[0, 1, 1, 1, 0, 1, zb] - 
   (77*CA^2*CF^2*G[0, 1, 1, 1, 1, 0, zb])/6 - 
   (754*CA*CF^3*G[0, 1, 1, 1, 1, 0, zb])/3 - 
   342*CF^4*G[0, 1, 1, 1, 1, 0, zb] - (77*CA^2*CF^2*G[0, 1, 1, 1, 1, 0, zb])/
    (6*(-1 + zb)) - (890*CA*CF^3*G[0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (342*CF^4*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (77*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb])/6 - 
   (958*CA*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb])/3 - 
   342*CF^4*zb*G[0, 1, 1, 1, 1, 0, zb] - 
   (77*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/6 - 
   (754*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 - 
   342*CF^4*zb^2*G[0, 1, 1, 1, 1, 0, zb] + 
   (47*CA^2*CF^2*G[0, 1, 1, 1, 1, 1, zb])/12 + 
   (425*CA*CF^3*G[0, 1, 1, 1, 1, 1, zb])/3 + 
   363*CF^4*G[0, 1, 1, 1, 1, 1, zb] + (47*CA^2*CF^2*G[0, 1, 1, 1, 1, 1, zb])/
    (12*(-1 + zb)) + (575*CA*CF^3*G[0, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (363*CF^4*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (47*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb])/12 + 
   (650*CA*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb])/3 + 
   363*CF^4*zb*G[0, 1, 1, 1, 1, 1, zb] + 
   (47*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/12 + 
   (425*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, 1, zb])/3 + 
   363*CF^4*zb^2*G[0, 1, 1, 1, 1, 1, zb] - 
   (8*CA^2*CF^2*G[0, 1, 2, 1, 0, 0, zb])/3 + 
   16*CA*CF^3*G[0, 1, 2, 1, 0, 0, zb] - 24*CF^4*G[0, 1, 2, 1, 0, 0, zb] - 
   (8*CA^2*CF^2*G[0, 1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (16*CA*CF^3*G[0, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
   (24*CF^4*G[0, 1, 2, 1, 0, 0, zb])/(-1 + zb) - 
   (8*CA^2*CF^2*zb*G[0, 1, 2, 1, 0, 0, zb])/3 + 
   16*CA*CF^3*zb*G[0, 1, 2, 1, 0, 0, zb] - 
   24*CF^4*zb*G[0, 1, 2, 1, 0, 0, zb] - 
   (8*CA^2*CF^2*zb^2*G[0, 1, 2, 1, 0, 0, zb])/3 + 
   16*CA*CF^3*zb^2*G[0, 1, 2, 1, 0, 0, zb] - 
   24*CF^4*zb^2*G[0, 1, 2, 1, 0, 0, zb] + 
   (8*CA^2*CF^2*G[0, 1, 2, 1, 0, 1, zb])/3 - 
   16*CA*CF^3*G[0, 1, 2, 1, 0, 1, zb] + 24*CF^4*G[0, 1, 2, 1, 0, 1, zb] + 
   (8*CA^2*CF^2*G[0, 1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (16*CA*CF^3*G[0, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   (24*CF^4*G[0, 1, 2, 1, 0, 1, zb])/(-1 + zb) + 
   (8*CA^2*CF^2*zb*G[0, 1, 2, 1, 0, 1, zb])/3 - 
   16*CA*CF^3*zb*G[0, 1, 2, 1, 0, 1, zb] + 
   24*CF^4*zb*G[0, 1, 2, 1, 0, 1, zb] + 
   (8*CA^2*CF^2*zb^2*G[0, 1, 2, 1, 0, 1, zb])/3 - 
   16*CA*CF^3*zb^2*G[0, 1, 2, 1, 0, 1, zb] + 
   24*CF^4*zb^2*G[0, 1, 2, 1, 0, 1, zb] + 
   4*CA^2*CF^2*G[0, 1, 2, 1, 1, 0, zb] - 24*CA*CF^3*G[0, 1, 2, 1, 1, 0, zb] + 
   36*CF^4*G[0, 1, 2, 1, 1, 0, zb] + (4*CA^2*CF^2*G[0, 1, 2, 1, 1, 0, zb])/
    (-1 + zb) - (24*CA*CF^3*G[0, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   (36*CF^4*G[0, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   4*CA^2*CF^2*zb*G[0, 1, 2, 1, 1, 0, zb] - 
   24*CA*CF^3*zb*G[0, 1, 2, 1, 1, 0, zb] + 
   36*CF^4*zb*G[0, 1, 2, 1, 1, 0, zb] + 4*CA^2*CF^2*zb^2*
    G[0, 1, 2, 1, 1, 0, zb] - 24*CA*CF^3*zb^2*G[0, 1, 2, 1, 1, 0, zb] + 
   36*CF^4*zb^2*G[0, 1, 2, 1, 1, 0, zb] - 
   4*CA^2*CF^2*G[0, 1, 2, 1, 1, 1, zb] + 24*CA*CF^3*G[0, 1, 2, 1, 1, 1, zb] - 
   36*CF^4*G[0, 1, 2, 1, 1, 1, zb] - (4*CA^2*CF^2*G[0, 1, 2, 1, 1, 1, zb])/
    (-1 + zb) + (24*CA*CF^3*G[0, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (36*CF^4*G[0, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   4*CA^2*CF^2*zb*G[0, 1, 2, 1, 1, 1, zb] + 
   24*CA*CF^3*zb*G[0, 1, 2, 1, 1, 1, zb] - 
   36*CF^4*zb*G[0, 1, 2, 1, 1, 1, zb] - 4*CA^2*CF^2*zb^2*
    G[0, 1, 2, 1, 1, 1, zb] + 24*CA*CF^3*zb^2*G[0, 1, 2, 1, 1, 1, zb] - 
   36*CF^4*zb^2*G[0, 1, 2, 1, 1, 1, zb] - 
   63*CA^2*CF^2*G[1, 0, 0, 0, 0, 0, zb] + 
   (2812*CA*CF^3*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (4400*CF^4*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   (63*CA^2*CF^2*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (737*CA*CF^3*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (826*CF^4*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   63*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   (3821*CA*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb])/6 + 
   (1517*CF^4*zb*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   63*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 0, 0, zb] + 
   (2812*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (4400*CF^4*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   95*CA^2*CF^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (1976*CA*CF^3*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   (4220*CF^4*G[1, 0, 0, 0, 0, 1, zb])/3 + 
   (95*CA^2*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (547*CA*CF^3*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (822*CF^4*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   95*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb] - 
   (2947*CA*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb])/6 - 
   (1589*CF^4*zb*G[1, 0, 0, 0, 0, 1, zb])/3 + 
   95*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (1976*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   (4220*CF^4*zb^2*G[1, 0, 0, 0, 0, 1, zb])/3 + 
   55*CA^2*CF^2*G[1, 0, 0, 0, 1, 0, zb] - 
   658*CA*CF^3*G[1, 0, 0, 0, 1, 0, zb] - 1272*CF^4*G[1, 0, 0, 0, 1, 0, zb] + 
   (55*CA^2*CF^2*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (523*CA*CF^3*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (728*CF^4*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   55*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb] - 
   (911*CA*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb])/2 - 
   456*CF^4*zb*G[1, 0, 0, 0, 1, 0, zb] + 55*CA^2*CF^2*zb^2*
    G[1, 0, 0, 0, 1, 0, zb] - 658*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, 0, zb] - 
   1272*CF^4*zb^2*G[1, 0, 0, 0, 1, 0, zb] - 
   66*CA^2*CF^2*G[1, 0, 0, 0, 1, 1, zb] + 
   422*CA*CF^3*G[1, 0, 0, 0, 1, 1, zb] + 1220*CF^4*G[1, 0, 0, 0, 1, 1, zb] - 
   (66*CA^2*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (353*CA*CF^3*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (728*CF^4*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   66*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   (637*CA*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb])/2 + 
   482*CF^4*zb*G[1, 0, 0, 0, 1, 1, zb] - 66*CA^2*CF^2*zb^2*
    G[1, 0, 0, 0, 1, 1, zb] + 422*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, 1, zb] + 
   1220*CF^4*zb^2*G[1, 0, 0, 0, 1, 1, zb] + 
   22*CA^2*CF^2*G[1, 0, 0, 1, 0, 0, zb] - 
   (1990*CA*CF^3*G[1, 0, 0, 1, 0, 0, zb])/3 - 
   (3484*CF^4*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   (22*CA^2*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (507*CA*CF^3*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (652*CF^4*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   22*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   (2573*CA*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb])/6 - 
   (1192*CF^4*zb*G[1, 0, 0, 1, 0, 0, zb])/3 + 
   22*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 0, 0, zb] - 
   (1990*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, 0, zb])/3 - 
   (3484*CF^4*zb^2*G[1, 0, 0, 1, 0, 0, zb])/3 - 
   45*CA^2*CF^2*G[1, 0, 0, 1, 0, 1, zb] + 
   (1336*CA*CF^3*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   (3352*CF^4*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   (45*CA^2*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (359*CA*CF^3*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (654*CF^4*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   45*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   (1895*CA*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb])/6 + 
   (1267*CF^4*zb*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   45*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 0, 1, zb] + 
   (1336*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   (3352*CF^4*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 - 
   7*CA^2*CF^2*G[1, 0, 0, 1, 1, 0, zb] + 
   462*CA*CF^3*G[1, 0, 0, 1, 1, 0, zb] + 944*CF^4*G[1, 0, 0, 1, 1, 0, zb] - 
   (7*CA^2*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (351*CA*CF^3*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (528*CF^4*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   7*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   (591*CA*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb])/2 + 
   320*CF^4*zb*G[1, 0, 0, 1, 1, 0, zb] - 7*CA^2*CF^2*zb^2*
    G[1, 0, 0, 1, 1, 0, zb] + 462*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, 0, zb] + 
   944*CF^4*zb^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (31*CA^2*CF^2*G[1, 0, 0, 1, 1, 1, zb])/2 - 
   278*CA*CF^3*G[1, 0, 0, 1, 1, 1, zb] - 910*CF^4*G[1, 0, 0, 1, 1, 1, zb] + 
   (31*CA^2*CF^2*G[1, 0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (219*CA*CF^3*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (536*CF^4*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (31*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb])/2 - 
   (379*CA*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb])/2 - 
   349*CF^4*zb*G[1, 0, 0, 1, 1, 1, zb] + 
   (31*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/2 - 
   278*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, 1, zb] - 
   910*CF^4*zb^2*G[1, 0, 0, 1, 1, 1, zb] - 
   6*CA^2*CF^2*G[1, 0, 1, 0, 0, 0, zb] - 
   (2023*CA*CF^3*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   1070*CF^4*G[1, 0, 1, 0, 0, 0, zb] - (6*CA^2*CF^2*G[1, 0, 1, 0, 0, 0, zb])/
    (-1 + zb) - (498*CA*CF^3*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (590*CF^4*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   6*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb] - 
   (2459*CA*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb])/6 - 
   350*CF^4*zb*G[1, 0, 1, 0, 0, 0, zb] - 6*CA^2*CF^2*zb^2*
    G[1, 0, 1, 0, 0, 0, zb] - (2023*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   1070*CF^4*zb^2*G[1, 0, 1, 0, 0, 0, zb] - 
   29*CA^2*CF^2*G[1, 0, 1, 0, 0, 1, zb] + 
   471*CA*CF^3*G[1, 0, 1, 0, 0, 1, zb] + (3100*CF^4*G[1, 0, 1, 0, 0, 1, zb])/
    3 - (29*CA^2*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (372*CA*CF^3*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (594*CF^4*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   29*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb] + 
   (645*CA*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb])/2 + 
   (1123*CF^4*zb*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   29*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 0, 1, zb] + 
   471*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, 1, zb] + 
   (3100*CF^4*zb^2*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   6*CA^2*CF^2*G[1, 0, 1, 0, 1, 0, zb] + 
   (1459*CA*CF^3*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (2810*CF^4*G[1, 0, 1, 0, 1, 0, zb])/3 - 
   (6*CA^2*CF^2*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (370*CA*CF^3*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (526*CF^4*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   6*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb] + 
   (1871*CA*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb])/6 + 
   (962*CF^4*zb*G[1, 0, 1, 0, 1, 0, zb])/3 - 6*CA^2*CF^2*zb^2*
    G[1, 0, 1, 0, 1, 0, zb] + (1459*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (2810*CF^4*zb^2*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (47*CA^2*CF^2*G[1, 0, 1, 0, 1, 1, zb])/2 - 
   (937*CA*CF^3*G[1, 0, 1, 0, 1, 1, zb])/3 - 
   (2728*CF^4*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   (47*CA^2*CF^2*G[1, 0, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (254*CA*CF^3*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (536*CF^4*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (47*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb])/2 - 
   (1349*CA*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb])/6 - 
   (1048*CF^4*zb*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   (47*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/2 - 
   (937*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, 1, zb])/3 - 
   (2728*CF^4*zb^2*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   35*CA^2*CF^2*G[1, 0, 1, 1, 0, 0, zb] + 
   491*CA*CF^3*G[1, 0, 1, 1, 0, 0, zb] + (2266*CF^4*G[1, 0, 1, 1, 0, 0, zb])/
    3 + (35*CA^2*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (352*CA*CF^3*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (398*CF^4*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   35*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb] + 
   (565*CA*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb])/2 + 
   (658*CF^4*zb*G[1, 0, 1, 1, 0, 0, zb])/3 + 35*CA^2*CF^2*zb^2*
    G[1, 0, 1, 1, 0, 0, zb] + 491*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, 0, zb] + 
   (2266*CF^4*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (11*CA^2*CF^2*G[1, 0, 1, 1, 0, 1, zb])/2 - 
   335*CA*CF^3*G[1, 0, 1, 1, 0, 1, zb] - (2218*CF^4*G[1, 0, 1, 1, 0, 1, zb])/
    3 - (11*CA^2*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (258*CA*CF^3*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (412*CF^4*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (11*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb])/2 - 
   (439*CA*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb])/2 - 
   (745*CF^4*zb*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (11*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/2 - 
   335*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, 1, zb] - 
   (2218*CF^4*zb^2*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (51*CA^2*CF^2*G[1, 0, 1, 1, 1, 0, zb])/2 - 
   369*CA*CF^3*G[1, 0, 1, 1, 1, 0, zb] - (1790*CF^4*G[1, 0, 1, 1, 1, 0, zb])/
    3 - (51*CA^2*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (274*CA*CF^3*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (306*CF^4*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (51*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb])/2 - 
   (453*CA*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb])/2 - 
   (482*CF^4*zb*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   (51*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/2 - 
   369*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, 0, zb] - 
   (1790*CF^4*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (37*CA^2*CF^2*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (700*CA*CF^3*G[1, 0, 1, 1, 1, 1, zb])/3 + 
   593*CF^4*G[1, 0, 1, 1, 1, 1, zb] + (37*CA^2*CF^2*G[1, 0, 1, 1, 1, 1, zb])/
    (4*(-1 + zb)) + (185*CA*CF^3*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (329*CF^4*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (37*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (965*CA*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb])/6 + 
   197*CF^4*zb*G[1, 0, 1, 1, 1, 1, zb] + 
   (37*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   (700*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, 1, zb])/3 + 
   593*CF^4*zb^2*G[1, 0, 1, 1, 1, 1, zb] - 
   69*CA^2*CF^2*G[1, 1, 0, 0, 0, 0, zb] - 
   (2164*CA*CF^3*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (2446*CF^4*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (69*CA^2*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (435*CA*CF^3*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (390*CF^4*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   69*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb] - 
   (1751*CA*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb])/6 - 
   (532*CF^4*zb*G[1, 1, 0, 0, 0, 0, zb])/3 - 69*CA^2*CF^2*zb^2*
    G[1, 1, 0, 0, 0, 0, zb] - (2164*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (2446*CF^4*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   12*CA^2*CF^2*G[1, 1, 0, 0, 0, 1, zb] + 
   (1598*CA*CF^3*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   (2410*CF^4*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   (12*CA^2*CF^2*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (351*CA*CF^3*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (402*CF^4*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   12*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb] + 
   (1561*CA*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb])/6 + 
   (604*CF^4*zb*G[1, 1, 0, 0, 0, 1, zb])/3 + 12*CA^2*CF^2*zb^2*
    G[1, 1, 0, 0, 0, 1, zb] + (1598*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   (2410*CF^4*zb^2*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   39*CA^2*CF^2*G[1, 1, 0, 0, 1, 0, zb] + 
   534*CA*CF^3*G[1, 1, 0, 0, 1, 0, zb] + (2162*CF^4*G[1, 1, 0, 0, 1, 0, zb])/
    3 + (39*CA^2*CF^2*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (333*CA*CF^3*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (348*CF^4*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   39*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb] + 
   (465*CA*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb])/2 + 
   (485*CF^4*zb*G[1, 1, 0, 0, 1, 0, zb])/3 + 39*CA^2*CF^2*zb^2*
    G[1, 1, 0, 0, 1, 0, zb] + 534*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, 0, zb] + 
   (2162*CF^4*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (9*CA^2*CF^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (1108*CA*CF^3*G[1, 1, 0, 0, 1, 1, zb])/3 - 
   716*CF^4*G[1, 1, 0, 0, 1, 1, zb] - (9*CA^2*CF^2*G[1, 1, 0, 0, 1, 1, zb])/
    (2*(-1 + zb)) - (249*CA*CF^3*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (366*CF^4*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (9*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (1133*CA*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb])/6 - 
   191*CF^4*zb*G[1, 1, 0, 0, 1, 1, zb] - 
   (9*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (1108*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, 1, zb])/3 - 
   716*CF^4*zb^2*G[1, 1, 0, 0, 1, 1, zb] + 
   63*CA^2*CF^2*G[1, 1, 0, 1, 0, 0, zb] + 
   (1613*CA*CF^3*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (1964*CF^4*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (63*CA^2*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (318*CA*CF^3*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (306*CF^4*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   63*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   (1249*CA*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb])/6 + 
   (395*CF^4*zb*G[1, 1, 0, 1, 0, 0, zb])/3 + 63*CA^2*CF^2*zb^2*
    G[1, 1, 0, 1, 0, 0, zb] + (1613*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (1964*CF^4*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 - 
   (39*CA^2*CF^2*G[1, 1, 0, 1, 0, 1, zb])/2 - 
   (1157*CA*CF^3*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (1964*CF^4*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (39*CA^2*CF^2*G[1, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (252*CA*CF^3*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (324*CF^4*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (39*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb])/2 - 
   (1111*CA*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb])/6 - 
   (476*CF^4*zb*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (39*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/2 - 
   (1157*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (1964*CF^4*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   (87*CA^2*CF^2*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (1189*CA*CF^3*G[1, 1, 0, 1, 1, 0, zb])/3 - 
   550*CF^4*G[1, 1, 0, 1, 1, 0, zb] - (87*CA^2*CF^2*G[1, 1, 0, 1, 1, 0, zb])/
    (2*(-1 + zb)) - (246*CA*CF^3*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (252*CF^4*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (87*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (1025*CA*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb])/6 - 
   103*CF^4*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   (87*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/2 - 
   (1189*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, 0, zb])/3 - 
   550*CF^4*zb^2*G[1, 1, 0, 1, 1, 0, zb] + 
   (69*CA^2*CF^2*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (782*CA*CF^3*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (1681*CF^4*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (69*CA^2*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (177*CA*CF^3*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (279*CF^4*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (69*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (811*CA*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb])/6 + 
   (415*CF^4*zb*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (69*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/4 + 
   (782*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   (1681*CF^4*zb^2*G[1, 1, 0, 1, 1, 1, zb])/3 + 
   108*CA^2*CF^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (1546*CA*CF^3*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   466*CF^4*G[1, 1, 1, 0, 0, 0, zb] + (108*CA^2*CF^2*G[1, 1, 1, 0, 0, 0, zb])/
    (-1 + zb) + (261*CA*CF^3*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (198*CF^4*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   108*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb] + 
   (803*CA*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb])/6 + 
   64*CF^4*zb*G[1, 1, 1, 0, 0, 0, zb] + 108*CA^2*CF^2*zb^2*
    G[1, 1, 1, 0, 0, 0, zb] + (1546*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   466*CF^4*zb^2*G[1, 1, 1, 0, 0, 0, zb] - 
   (99*CA^2*CF^2*G[1, 1, 1, 0, 0, 1, zb])/2 - 
   386*CA*CF^3*G[1, 1, 1, 0, 0, 1, zb] - 482*CF^4*G[1, 1, 1, 0, 0, 1, zb] - 
   (99*CA^2*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (225*CA*CF^3*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (216*CF^4*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (99*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb])/2 - 
   (289*CA*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb])/2 - 
   83*CF^4*zb*G[1, 1, 1, 0, 0, 1, zb] - 
   (99*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/2 - 
   386*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, 1, zb] - 
   482*CF^4*zb^2*G[1, 1, 1, 0, 0, 1, zb] - 
   (135*CA^2*CF^2*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   393*CA*CF^3*G[1, 1, 1, 0, 1, 0, zb] - (1280*CF^4*G[1, 1, 1, 0, 1, 0, zb])/
    3 - (135*CA^2*CF^2*G[1, 1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (216*CA*CF^3*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (180*CF^4*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (135*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (255*CA*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (170*CF^4*zb*G[1, 1, 1, 0, 1, 0, zb])/3 - 
   (135*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   393*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, 0, zb] - 
   (1280*CF^4*zb^2*G[1, 1, 1, 0, 1, 0, zb])/3 + 
   (117*CA^2*CF^2*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (826*CA*CF^3*G[1, 1, 1, 0, 1, 1, zb])/3 + 
   451*CF^4*G[1, 1, 1, 0, 1, 1, zb] + (117*CA^2*CF^2*G[1, 1, 1, 0, 1, 1, zb])/
    (4*(-1 + zb)) + (171*CA*CF^3*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (207*CF^4*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (117*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (713*CA*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb])/6 + 
   85*CF^4*zb*G[1, 1, 1, 0, 1, 1, zb] + 
   (117*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/4 + 
   (826*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, 1, zb])/3 + 
   451*CF^4*zb^2*G[1, 1, 1, 0, 1, 1, zb] - 
   (189*CA^2*CF^2*G[1, 1, 1, 1, 0, 0, zb])/2 - 
   (1150*CA*CF^3*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (926*CF^4*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (189*CA^2*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (189*CA*CF^3*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (108*CF^4*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (189*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb])/2 - 
   (551*CA*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb])/6 - 
   (23*CF^4*zb*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (189*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/2 - 
   (1150*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (926*CF^4*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 + 
   (189*CA^2*CF^2*G[1, 1, 1, 1, 0, 1, zb])/4 + 
   (839*CA*CF^3*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (1021*CF^4*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (189*CA^2*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (162*CA*CF^3*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (135*CF^4*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (189*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb])/4 + 
   (619*CA*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb])/6 + 
   (97*CF^4*zb*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (189*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/4 + 
   (839*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (1021*CF^4*zb^2*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (877*CA*CF^3*G[1, 1, 1, 1, 1, 0, zb])/3 + 
   261*CF^4*G[1, 1, 1, 1, 1, 0, zb] + (243*CA^2*CF^2*G[1, 1, 1, 1, 1, 0, zb])/
    (4*(-1 + zb)) + (162*CA*CF^3*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (81*CF^4*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (243*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (581*CA*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb])/6 - 
   9*CF^4*zb*G[1, 1, 1, 1, 1, 0, zb] + 
   (243*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (877*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, 0, zb])/3 + 
   261*CF^4*zb^2*G[1, 1, 1, 1, 1, 0, zb] - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (1151*CA*CF^3*G[1, 1, 1, 1, 1, 1, zb])/6 - 
   (611*CF^4*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (243*CA*CF^3*G[1, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (243*CF^4*G[1, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (243*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (259*CA*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb])/3 - 
   (59*CF^4*zb*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   (243*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (1151*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, 1, zb])/6 - 
   (611*CF^4*zb^2*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   (16*CA*CF^3*G[1, 1, 2, 1, 0, 0, zb])/3 + 12*CF^4*G[1, 1, 2, 1, 0, 0, zb] + 
   (12*CF^4*G[1, 1, 2, 1, 0, 0, zb])/(-1 + zb) + 
   (8*CA*CF^3*zb*G[1, 1, 2, 1, 0, 0, zb])/3 + 
   12*CF^4*zb*G[1, 1, 2, 1, 0, 0, zb] - 
   (16*CA*CF^3*zb^2*G[1, 1, 2, 1, 0, 0, zb])/3 + 
   12*CF^4*zb^2*G[1, 1, 2, 1, 0, 0, zb] + 
   (16*CA*CF^3*G[1, 1, 2, 1, 0, 1, zb])/3 - 12*CF^4*G[1, 1, 2, 1, 0, 1, zb] - 
   (12*CF^4*G[1, 1, 2, 1, 0, 1, zb])/(-1 + zb) - 
   (8*CA*CF^3*zb*G[1, 1, 2, 1, 0, 1, zb])/3 - 
   12*CF^4*zb*G[1, 1, 2, 1, 0, 1, zb] + 
   (16*CA*CF^3*zb^2*G[1, 1, 2, 1, 0, 1, zb])/3 - 
   12*CF^4*zb^2*G[1, 1, 2, 1, 0, 1, zb] + 8*CA*CF^3*G[1, 1, 2, 1, 1, 0, zb] - 
   18*CF^4*G[1, 1, 2, 1, 1, 0, zb] - (18*CF^4*G[1, 1, 2, 1, 1, 0, zb])/
    (-1 + zb) - 4*CA*CF^3*zb*G[1, 1, 2, 1, 1, 0, zb] - 
   18*CF^4*zb*G[1, 1, 2, 1, 1, 0, zb] + 8*CA*CF^3*zb^2*
    G[1, 1, 2, 1, 1, 0, zb] - 18*CF^4*zb^2*G[1, 1, 2, 1, 1, 0, zb] - 
   8*CA*CF^3*G[1, 1, 2, 1, 1, 1, zb] + 18*CF^4*G[1, 1, 2, 1, 1, 1, zb] + 
   (18*CF^4*G[1, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
   4*CA*CF^3*zb*G[1, 1, 2, 1, 1, 1, zb] + 
   18*CF^4*zb*G[1, 1, 2, 1, 1, 1, zb] - 8*CA*CF^3*zb^2*
    G[1, 1, 2, 1, 1, 1, zb] + 18*CF^4*zb^2*G[1, 1, 2, 1, 1, 1, zb] + 
   24*CA*CF^3*G[1, 2, 1, 0, 0, 0, zb] - 36*CF^4*G[1, 2, 1, 0, 0, 0, zb] - 
   (36*CF^4*G[1, 2, 1, 0, 0, 0, zb])/(-1 + zb) - 
   12*CA*CF^3*zb*G[1, 2, 1, 0, 0, 0, zb] - 
   36*CF^4*zb*G[1, 2, 1, 0, 0, 0, zb] + 24*CA*CF^3*zb^2*
    G[1, 2, 1, 0, 0, 0, zb] - 36*CF^4*zb^2*G[1, 2, 1, 0, 0, 0, zb] - 
   (64*CA*CF^3*G[1, 2, 1, 0, 0, 1, zb])/3 + 32*CF^4*G[1, 2, 1, 0, 0, 1, zb] + 
   (32*CF^4*G[1, 2, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (32*CA*CF^3*zb*G[1, 2, 1, 0, 0, 1, zb])/3 + 
   32*CF^4*zb*G[1, 2, 1, 0, 0, 1, zb] - 
   (64*CA*CF^3*zb^2*G[1, 2, 1, 0, 0, 1, zb])/3 + 
   32*CF^4*zb^2*G[1, 2, 1, 0, 0, 1, zb] - 
   (64*CA*CF^3*G[1, 2, 1, 0, 1, 0, zb])/3 + 32*CF^4*G[1, 2, 1, 0, 1, 0, zb] + 
   (32*CF^4*G[1, 2, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (32*CA*CF^3*zb*G[1, 2, 1, 0, 1, 0, zb])/3 + 
   32*CF^4*zb*G[1, 2, 1, 0, 1, 0, zb] - 
   (64*CA*CF^3*zb^2*G[1, 2, 1, 0, 1, 0, zb])/3 + 
   32*CF^4*zb^2*G[1, 2, 1, 0, 1, 0, zb] + 
   (56*CA*CF^3*G[1, 2, 1, 0, 1, 1, zb])/3 - 28*CF^4*G[1, 2, 1, 0, 1, 1, zb] - 
   (28*CF^4*G[1, 2, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (28*CA*CF^3*zb*G[1, 2, 1, 0, 1, 1, zb])/3 - 
   28*CF^4*zb*G[1, 2, 1, 0, 1, 1, zb] + 
   (56*CA*CF^3*zb^2*G[1, 2, 1, 0, 1, 1, zb])/3 - 
   28*CF^4*zb^2*G[1, 2, 1, 0, 1, 1, zb] - 
   (92*CA*CF^3*G[1, 2, 1, 1, 0, 0, zb])/3 + 46*CF^4*G[1, 2, 1, 1, 0, 0, zb] + 
   (46*CF^4*G[1, 2, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (46*CA*CF^3*zb*G[1, 2, 1, 1, 0, 0, zb])/3 + 
   46*CF^4*zb*G[1, 2, 1, 1, 0, 0, zb] - 
   (92*CA*CF^3*zb^2*G[1, 2, 1, 1, 0, 0, zb])/3 + 
   46*CF^4*zb^2*G[1, 2, 1, 1, 0, 0, zb] + 
   (80*CA*CF^3*G[1, 2, 1, 1, 0, 1, zb])/3 - 40*CF^4*G[1, 2, 1, 1, 0, 1, zb] - 
   (40*CF^4*G[1, 2, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (40*CA*CF^3*zb*G[1, 2, 1, 1, 0, 1, zb])/3 - 
   40*CF^4*zb*G[1, 2, 1, 1, 0, 1, zb] + 
   (80*CA*CF^3*zb^2*G[1, 2, 1, 1, 0, 1, zb])/3 - 
   40*CF^4*zb^2*G[1, 2, 1, 1, 0, 1, zb] + 
   28*CA*CF^3*G[1, 2, 1, 1, 1, 0, zb] - 42*CF^4*G[1, 2, 1, 1, 1, 0, zb] - 
   (42*CF^4*G[1, 2, 1, 1, 1, 0, zb])/(-1 + zb) - 
   14*CA*CF^3*zb*G[1, 2, 1, 1, 1, 0, zb] - 
   42*CF^4*zb*G[1, 2, 1, 1, 1, 0, zb] + 28*CA*CF^3*zb^2*
    G[1, 2, 1, 1, 1, 0, zb] - 42*CF^4*zb^2*G[1, 2, 1, 1, 1, 0, zb] - 
   24*CA*CF^3*G[1, 2, 1, 1, 1, 1, zb] + 36*CF^4*G[1, 2, 1, 1, 1, 1, zb] + 
   (36*CF^4*G[1, 2, 1, 1, 1, 1, zb])/(-1 + zb) + 
   12*CA*CF^3*zb*G[1, 2, 1, 1, 1, 1, zb] + 
   36*CF^4*zb*G[1, 2, 1, 1, 1, 1, zb] - 24*CA*CF^3*zb^2*
    G[1, 2, 1, 1, 1, 1, zb] + 36*CF^4*zb^2*G[1, 2, 1, 1, 1, 1, zb] - 
   (220*CF^4*G[2, 1, 0, 0, 0, 0, zb])/3 + (220*CF^4*G[2, 1, 0, 0, 0, 0, zb])/
    (3*(-1 + zb)) + (440*CF^4*zb*G[2, 1, 0, 0, 0, 0, zb])/3 - 
   (220*CF^4*zb^2*G[2, 1, 0, 0, 0, 0, zb])/3 + 
   (184*CF^4*G[2, 1, 0, 0, 0, 1, zb])/3 - (184*CF^4*G[2, 1, 0, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (368*CF^4*zb*G[2, 1, 0, 0, 0, 1, zb])/3 + 
   (184*CF^4*zb^2*G[2, 1, 0, 0, 0, 1, zb])/3 + 
   (184*CF^4*G[2, 1, 0, 0, 1, 0, zb])/3 - (184*CF^4*G[2, 1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (368*CF^4*zb*G[2, 1, 0, 0, 1, 0, zb])/3 + 
   (184*CF^4*zb^2*G[2, 1, 0, 0, 1, 0, zb])/3 - 
   (152*CF^4*G[2, 1, 0, 0, 1, 1, zb])/3 + (152*CF^4*G[2, 1, 0, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (304*CF^4*zb*G[2, 1, 0, 0, 1, 1, zb])/3 - 
   (152*CF^4*zb^2*G[2, 1, 0, 0, 1, 1, zb])/3 + 
   (184*CF^4*G[2, 1, 0, 1, 0, 0, zb])/3 - (184*CF^4*G[2, 1, 0, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (368*CF^4*zb*G[2, 1, 0, 1, 0, 0, zb])/3 + 
   (184*CF^4*zb^2*G[2, 1, 0, 1, 0, 0, zb])/3 - 
   (152*CF^4*G[2, 1, 0, 1, 0, 1, zb])/3 + (152*CF^4*G[2, 1, 0, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (304*CF^4*zb*G[2, 1, 0, 1, 0, 1, zb])/3 - 
   (152*CF^4*zb^2*G[2, 1, 0, 1, 0, 1, zb])/3 - 
   (152*CF^4*G[2, 1, 0, 1, 1, 0, zb])/3 + (152*CF^4*G[2, 1, 0, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (304*CF^4*zb*G[2, 1, 0, 1, 1, 0, zb])/3 - 
   (152*CF^4*zb^2*G[2, 1, 0, 1, 1, 0, zb])/3 + 
   (124*CF^4*G[2, 1, 0, 1, 1, 1, zb])/3 - (124*CF^4*G[2, 1, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (248*CF^4*zb*G[2, 1, 0, 1, 1, 1, zb])/3 + 
   (124*CF^4*zb^2*G[2, 1, 0, 1, 1, 1, zb])/3 + 
   86*CF^4*G[2, 1, 1, 0, 0, 0, zb] - (86*CF^4*G[2, 1, 1, 0, 0, 0, zb])/
    (-1 + zb) - 172*CF^4*zb*G[2, 1, 1, 0, 0, 0, zb] + 
   86*CF^4*zb^2*G[2, 1, 1, 0, 0, 0, zb] - (212*CF^4*G[2, 1, 1, 0, 0, 1, zb])/
    3 + (212*CF^4*G[2, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (424*CF^4*zb*G[2, 1, 1, 0, 0, 1, zb])/3 - 
   (212*CF^4*zb^2*G[2, 1, 1, 0, 0, 1, zb])/3 - 
   (212*CF^4*G[2, 1, 1, 0, 1, 0, zb])/3 + (212*CF^4*G[2, 1, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (424*CF^4*zb*G[2, 1, 1, 0, 1, 0, zb])/3 - 
   (212*CF^4*zb^2*G[2, 1, 1, 0, 1, 0, zb])/3 + 
   (172*CF^4*G[2, 1, 1, 0, 1, 1, zb])/3 - (172*CF^4*G[2, 1, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (344*CF^4*zb*G[2, 1, 1, 0, 1, 1, zb])/3 + 
   (172*CF^4*zb^2*G[2, 1, 1, 0, 1, 1, zb])/3 - 
   (226*CF^4*G[2, 1, 1, 1, 0, 0, zb])/3 + (226*CF^4*G[2, 1, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (452*CF^4*zb*G[2, 1, 1, 1, 0, 0, zb])/3 - 
   (226*CF^4*zb^2*G[2, 1, 1, 1, 0, 0, zb])/3 + 
   (184*CF^4*G[2, 1, 1, 1, 0, 1, zb])/3 - (184*CF^4*G[2, 1, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (368*CF^4*zb*G[2, 1, 1, 1, 0, 1, zb])/3 + 
   (184*CF^4*zb^2*G[2, 1, 1, 1, 0, 1, zb])/3 + 
   62*CF^4*G[2, 1, 1, 1, 1, 0, zb] - (62*CF^4*G[2, 1, 1, 1, 1, 0, zb])/
    (-1 + zb) - 124*CF^4*zb*G[2, 1, 1, 1, 1, 0, zb] + 
   62*CF^4*zb^2*G[2, 1, 1, 1, 1, 0, zb] - 50*CF^4*G[2, 1, 1, 1, 1, 1, zb] + 
   (50*CF^4*G[2, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   100*CF^4*zb*G[2, 1, 1, 1, 1, 1, zb] - 
   50*CF^4*zb^2*G[2, 1, 1, 1, 1, 1, zb] + (497897*CA^2*CF^2*Log[Q2dmu2])/
    15552 - (1885655*CA*CF^3*Log[Q2dmu2])/15552 + 
   (465547*CF^4*Log[Q2dmu2])/3888 - (36131*CA*CF^2*nf*Log[Q2dmu2])/3888 + 
   (130517*CF^3*nf*Log[Q2dmu2])/3888 + (490*CF^2*nf^2*Log[Q2dmu2])/243 + 
   (74335*CA^2*CF^2*Pi^2*Log[Q2dmu2])/5184 + (7831*CA*CF^3*Pi^2*Log[Q2dmu2])/
    576 - (116435*CF^4*Pi^2*Log[Q2dmu2])/1296 + 
   (1025*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/432 - (3653*CF^3*nf*Pi^2*Log[Q2dmu2])/
    432 - (5*CF^2*nf^2*Pi^2*Log[Q2dmu2])/54 + 
   (25033*CA^2*CF^2*Pi^4*Log[Q2dmu2])/34560 - (7277*CA*CF^3*Pi^4*Log[Q2dmu2])/
    1440 + (59099*CF^4*Pi^4*Log[Q2dmu2])/8640 - 
   (1007*CA*CF^2*nf*Pi^4*Log[Q2dmu2])/8640 + (1729*CF^3*nf*Pi^4*Log[Q2dmu2])/
    4320 + (497897*CA^2*CF^2*Log[Q2dmu2])/(15552*(-1 + zb)) - 
   (1854551*CA*CF^3*Log[Q2dmu2])/(15552*(-1 + zb)) + 
   (465547*CF^4*Log[Q2dmu2])/(3888*(-1 + zb)) - 
   (36131*CA*CF^2*nf*Log[Q2dmu2])/(3888*(-1 + zb)) + 
   (130517*CF^3*nf*Log[Q2dmu2])/(3888*(-1 + zb)) + 
   (490*CF^2*nf^2*Log[Q2dmu2])/(243*(-1 + zb)) + 
   (74335*CA^2*CF^2*Pi^2*Log[Q2dmu2])/(5184*(-1 + zb)) + 
   (7831*CA*CF^3*Pi^2*Log[Q2dmu2])/(576*(-1 + zb)) - 
   (116435*CF^4*Pi^2*Log[Q2dmu2])/(1296*(-1 + zb)) + 
   (1025*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (3653*CF^3*nf*Pi^2*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (5*CF^2*nf^2*Pi^2*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (25033*CA^2*CF^2*Pi^4*Log[Q2dmu2])/(34560*(-1 + zb)) - 
   (7277*CA*CF^3*Pi^4*Log[Q2dmu2])/(1440*(-1 + zb)) + 
   (59099*CF^4*Pi^4*Log[Q2dmu2])/(8640*(-1 + zb)) - 
   (1007*CA*CF^2*nf*Pi^4*Log[Q2dmu2])/(8640*(-1 + zb)) + 
   (1729*CF^3*nf*Pi^4*Log[Q2dmu2])/(4320*(-1 + zb)) + 
   (849545*CA^2*CF^2*zb*Log[Q2dmu2])/15552 + (2142313*CA*CF^3*zb*Log[Q2dmu2])/
    15552 + (2380135*CF^4*zb*Log[Q2dmu2])/3888 - 
   (26771*CA*CF^2*nf*zb*Log[Q2dmu2])/3888 + (270773*CF^3*nf*zb*Log[Q2dmu2])/
    3888 + (490*CF^2*nf^2*zb*Log[Q2dmu2])/243 + 
   (84067*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2])/5184 + 
   (22511*CA*CF^3*Pi^2*zb*Log[Q2dmu2])/576 - 
   (221441*CF^4*Pi^2*zb*Log[Q2dmu2])/1296 + 
   (35*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/16 - 
   (5213*CF^3*nf*Pi^2*zb*Log[Q2dmu2])/432 - (5*CF^2*nf^2*Pi^2*zb*Log[Q2dmu2])/
    54 + (25033*CA^2*CF^2*Pi^4*zb*Log[Q2dmu2])/34560 - 
   (2687*CA*CF^3*Pi^4*zb*Log[Q2dmu2])/480 + (50267*CF^4*Pi^4*zb*Log[Q2dmu2])/
    8640 - (1007*CA*CF^2*nf*Pi^4*zb*Log[Q2dmu2])/8640 + 
   (1729*CF^3*nf*Pi^4*zb*Log[Q2dmu2])/4320 + 
   (71839*CA^2*CF^2*zb^2*Log[Q2dmu2])/1944 - (52063*CA*CF^3*zb^2*Log[Q2dmu2])/
    1944 + (39454*CF^4*zb^2*Log[Q2dmu2])/243 - 
   (1615*CA*CF^2*nf*zb^2*Log[Q2dmu2])/486 + (17677*CF^3*nf*zb^2*Log[Q2dmu2])/
    486 + (490*CF^2*nf^2*zb^2*Log[Q2dmu2])/243 + 
   (41177*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2])/2592 + 
   (179*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2])/96 - 
   (110459*CF^4*Pi^2*zb^2*Log[Q2dmu2])/1296 + 
   (47*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/27 - 
   (1699*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2])/216 - 
   (5*CF^2*nf^2*Pi^2*zb^2*Log[Q2dmu2])/54 + 
   (25033*CA^2*CF^2*Pi^4*zb^2*Log[Q2dmu2])/34560 - 
   (7277*CA*CF^3*Pi^4*zb^2*Log[Q2dmu2])/1440 + 
   (59099*CF^4*Pi^4*zb^2*Log[Q2dmu2])/8640 - 
   (1007*CA*CF^2*nf*Pi^4*zb^2*Log[Q2dmu2])/8640 + 
   (1729*CF^3*nf*Pi^4*zb^2*Log[Q2dmu2])/4320 - 
   (377*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/96 + 
   (161885*CA*CF^3*G[0, zb]*Log[Q2dmu2])/2592 - 
   (63371*CF^4*G[0, zb]*Log[Q2dmu2])/648 + 
   (1225*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/648 - 
   (16595*CF^3*nf*G[0, zb]*Log[Q2dmu2])/648 - 
   (38*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (3257*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/288 - 
   (26897*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/864 + 
   (2731*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/24 - 
   (433*CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/216 + 
   (979*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/108 + 
   (5*CF^2*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/108 + 
   (73*CA^2*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/1152 + 
   (185*CA*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/48 - 
   (8273*CF^4*Pi^4*G[0, zb]*Log[Q2dmu2])/1440 - 
   (377*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (156701*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) - 
   (63371*CF^4*G[0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) + 
   (1225*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (16595*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (38*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (3257*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) - 
   (26897*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (2731*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (433*CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (979*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (5*CF^2*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (73*CA^2*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(1152*(-1 + zb)) + 
   (185*CA*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (8273*CF^4*Pi^4*G[0, zb]*Log[Q2dmu2])/(1440*(-1 + zb)) - 
   (8075*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2])/288 - 
   (504907*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2])/2592 - 
   (382955*CF^4*zb*G[0, zb]*Log[Q2dmu2])/648 - 
   (335*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/648 - 
   (39971*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/648 - 
   (38*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/27 - 
   (3427*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/288 - 
   (32777*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/864 + 
   (10661*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/72 - 
   (433*CA*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/216 + 
   (1153*CF^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/108 + 
   (5*CF^2*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/108 + 
   (73*CA^2*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/1152 + 
   (185*CA*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/48 - 
   (8273*CF^4*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/1440 - 
   (353*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (4465*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/162 - 
   (38989*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/324 - 
   (253*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/81 - 
   (2125*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/81 - 
   (38*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (385*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/36 - 
   (10285*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/432 + 
   (5017*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/48 - 
   (433*CA*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/216 + 
   (979*CF^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/108 + 
   (5*CF^2*nf^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/108 + 
   (73*CA^2*CF^2*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/1152 + 
   (185*CA*CF^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/48 - 
   (8273*CF^4*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/1440 + 
   (23767*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/864 - 
   (90221*CA*CF^3*G[1, zb]*Log[Q2dmu2])/864 + 
   (34039*CF^4*G[1, zb]*Log[Q2dmu2])/216 - 
   (1699*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/216 + 
   (8365*CF^3*nf*G[1, zb]*Log[Q2dmu2])/216 + 
   (19*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (10649*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/864 + 
   (4037*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/144 - 
   (100613*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/864 + 
   (145*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/432 - 
   (583*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (5*CF^2*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (389*CA^2*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/1280 - 
   (8813*CA*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/2880 + 
   (10259*CF^4*Pi^4*G[1, zb]*Log[Q2dmu2])/2880 + 
   (24415*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (90437*CA*CF^3*G[1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (34039*CF^4*G[1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (1699*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (8365*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (19*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (3179*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (449*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (20075*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (25*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (439*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (5*CF^2*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (389*CA^2*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(1280*(-1 + zb)) - 
   (161*CA*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (1467*CF^4*Pi^4*G[1, zb]*Log[Q2dmu2])/(320*(-1 + zb)) - 
   (2*CA*CF^3*G[1, zb]*Log[Q2dmu2])/zb + 
   (32803*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/864 + 
   (52603*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2])/864 + 
   (17581*CF^4*zb*G[1, zb]*Log[Q2dmu2])/27 - 
   (469*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/72 + 
   (16157*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/216 + 
   (19*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/9 + 
   (8909*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/864 + 
   (2891*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/144 - 
   (81653*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/864 + 
   (289*CA*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/432 - 
   (169*CF^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/24 - 
   (5*CF^2*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/72 - 
   (389*CA^2*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/1280 - 
   (6461*CA*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/2880 + 
   (2935*CF^4*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/576 + 
   (7363*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/216 - 
   (5369*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/216 + 
   (38989*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/216 - 
   (77*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (2125*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/54 + 
   (19*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (1427*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/216 + 
   (2525*CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/96 - 
   (76763*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/864 + 
   (433*CA*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/432 - 
   (583*CF^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (5*CF^2*nf^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (389*CA^2*CF^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/1280 - 
   (8813*CA*CF^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/2880 + 
   (10259*CF^4*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/2880 - 
   (21287*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (3133*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (2939*CF^4*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (25*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/108 + 
   (3389*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/108 + 
   (8*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (1613*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (1639*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (973*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (25*CA*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (167*CF^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (21287*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (3133*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (2939*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (25*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (3389*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (8*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1613*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (1639*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (973*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (25*CA*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (167*CF^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (10247*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/432 + 
   (37087*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (25915*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (125*CA*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/108 + 
   (6377*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/108 + 
   (8*CF^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (1613*CA^2*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (1453*CA*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (2111*CF^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (25*CA*CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (167*CF^3*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (1859*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/108 + 
   (500*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (1423*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/6 + 
   (181*CA*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/54 + 
   (800*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (8*CF^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (1613*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/144 + 
   (1639*CA*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (973*CF^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (25*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (167*CF^3*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (13963*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/432 + 
   (23459*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/432 - 
   (31001*CF^4*G[0, 1, zb]*Log[Q2dmu2])/108 + 
   (481*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/108 - 
   (4337*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/108 - 
   (4*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (149*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (713*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (1069*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/12 - 
   (5*CA*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (22*CF^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (13963*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (24323*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (31001*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (481*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (4337*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (4*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (149*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (713*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (1069*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (5*CA*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (22*CF^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/zb + 
   (8683*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/432 - 
   (54121*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/432 - 
   (82295*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2])/108 + 
   (367*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/108 - 
   (7325*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/108 - 
   (4*CF^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (343*CA^2*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (715*CA*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (1271*CF^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 - 
   (5*CA*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (22*CF^3*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (376*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (1819*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/108 - 
   (7541*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (47*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/54 - 
   (1037*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (4*CF^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (149*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (713*CA*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/24 + 
   (1069*CF^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 - 
   (5*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (22*CF^3*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (1447*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/144 + 
   (6187*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (3824*CF^4*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (335*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/108 - 
   (3833*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/108 - 
   (4*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (1219*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (1723*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/72 + 
   (3565*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/36 + 
   (CA*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (70*CF^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (485*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (2507*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (2167*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (25*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (325*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (4*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (63*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (349*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (887*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (CA*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (37*CF^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (4*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/zb - 
   (293*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (24925*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (62663*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2])/108 - 
   (191*CA*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/108 - 
   (5657*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/108 - 
   (4*CF^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (533*CA^2*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (140*CA*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (5849*CF^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/72 + 
   (CA*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (193*CF^3*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/36 + 
   (281*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (317*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (7541*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (32*CA*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (1037*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (4*CF^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (913*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (857*CA*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/36 + 
   (3115*CF^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/36 + 
   (CA*CF^2*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (70*CF^3*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (1901*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/144 - 
   (13811*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/144 + 
   (22121*CF^4*G[1, 1, zb]*Log[Q2dmu2])/108 - 
   (349*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/108 + 
   (5255*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/108 + 2*CF^2*nf^2*G[1, 1, zb]*
    Log[Q2dmu2] + (3221*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/288 + 
   (713*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/36 - 
   (6103*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (9*CA*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (227*CF^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/36 + 
   (631*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (3473*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (2203*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (17*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (161*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (2*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (299*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (3*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (367*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (9*CA*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (17*CF^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/zb + 
   (2201*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/144 + 
   (4753*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/144 + 
   (17372*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (547*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/108 + 
   (7079*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/108 + 
   2*CF^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2] + 
   (2267*CA^2*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/288 - 
   (5*CA*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (2003*CF^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/36 - 
   (9*CA*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (29*CF^3*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (203*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (1645*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (36989*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/108 - 
   (139*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
   (2785*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/54 + 
   2*CF^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2] + 
   (1313*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/288 + 
   (1921*CA*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (5827*CF^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (9*CA*CF^2*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (227*CF^3*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/36 + 
   (115*CA*CF^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/18 + 
   (10*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/3 + 
   (65*CA*CF^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (25*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (20*CA*CF^3*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/9 - 
   (35*CF^4*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/3 - 
   (65*CA*CF^3*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/18 + 
   (25*CF^4*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/3 + 
   (8521*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (4105*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (15409*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (43*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (335*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (4*CF^2*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (131*CA^2*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (177*CA*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (211*CF^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (8521*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (4105*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (15409*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (43*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (335*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (4*CF^2*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (131*CA^2*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (177*CA*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (211*CF^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (7051*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (25681*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (30985*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (43*CA*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (449*CF^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (4*CF^2*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (131*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (177*CA*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (211*CF^4*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (2375*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (3209*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (6989*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (43*CA*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (335*CF^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (4*CF^2*nf^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (131*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (177*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (211*CF^4*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (7087*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (347*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (5459*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (127*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (197*CA^2*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (29*CA*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (292*CF^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (7087*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (347*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (5459*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (127*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CF^2*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (197*CA^2*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (29*CA*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (292*CF^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (6253*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (14675*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (10603*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (CA*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   55*CF^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 
   (2*CF^2*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (197*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (29*CA*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (292*CF^4*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (2243*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (1519*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (1247*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (CA*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (127*CF^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*nf^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (197*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (29*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (292*CF^4*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (6253*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/72 + 
   (1649*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/72 + 
   (3362*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (17*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (109*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (67*CA^2*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (40*CA*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (263*CF^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (6199*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (1595*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (3362*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (17*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (109*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CF^2*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (67*CA^2*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (40*CA*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (263*CF^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (5413*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/72 + 
   (17183*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/72 + 
   (6995*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (17*CA*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   49*CF^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 
   (2*CF^2*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (67*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (40*CA*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (263*CF^4*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1781*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (1981*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (3074*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (17*CA*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (109*CF^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*nf^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (67*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/8 - 
   (40*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (263*CF^4*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (4523*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (2987*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (14909*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/36 + CA*CF^2*nf*G[0, 1, 1, zb]*
    Log[Q2dmu2] - 44*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   CF^2*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (211*CA^2*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (13*CA*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (959*CF^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (4469*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (3041*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (14909*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (44*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF^2*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (211*CA^2*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (19*CA*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (959*CF^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (4115*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (6499*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (29297*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/36 + 
   CA*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (170*CF^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   CF^2*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (211*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (35*CA*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (959*CF^4*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (1375*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/36 + 
   (46*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (13775*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/36 + 
   CA*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   44*CF^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] - CF^2*nf^2*zb^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (211*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (13*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (959*CF^4*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (3677*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (1597*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (9103*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (92*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (118*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (77*CA^2*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (143*CA*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (511*CF^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (1349*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (1021*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (2527*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (53*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (73*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (2*CF^2*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (77*CA^2*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (85*CA*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (76*CF^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3935*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (19099*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (21595*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (139*CA*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/18 + 
   32*CF^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (2*CF^2*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (77*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (479*CA*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (857*CF^4*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (544*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (1597*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (6815*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (47*CA*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (118*CF^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (2*CF^2*nf^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (77*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (143*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (511*CF^4*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (2861*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (719*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (5363*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/18 - 
   (115*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/18 - 
   47*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2] - CF^2*nf^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (73*CA^2*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (71*CA*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (949*CF^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (1037*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (755*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (5*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (32*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF^2*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (73*CA^2*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (15*CA*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (249*CF^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (2*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/zb^2 - 
   (3*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
   (3251*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (3359*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (5728*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (35*CA*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (119*CF^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   CF^2*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (73*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (199*CA*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (323*CF^4*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (460*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (343*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (15109*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/36 - 
   (25*CA*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/18 - 
   47*CF^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - CF^2*nf^2*zb^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (73*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (71*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (949*CF^4*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (241*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (253*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (2287*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (67*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   41*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2] - CF^2*nf^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (111*CA^2*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (121*CA*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (925*CF^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (265*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (325*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (130*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (19*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (23*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (CF^2*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (111*CA^2*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (18*CA*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (207*CF^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (4*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/zb^2 - 
   (6*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
   (815*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (14255*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (1929*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (49*CA*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (89*CF^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   CF^2*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (111*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (527*CA*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (469*CF^4*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (83*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1741*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/36 - 
   (4147*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (31*CA*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   41*CF^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - CF^2*nf^2*zb^2*G[1, 1, 0, zb]*
    Log[Q2dmu2] - (111*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/16 + 
   (121*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (925*CF^4*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (301*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (2689*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/36 + 
   (6149*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (65*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (105*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3*CF^2*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (279*CA^2*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (277*CA*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (1543*CF^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (111*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (21*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1533*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (15*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (69*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF^2*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (279*CA^2*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (189*CA*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (261*CF^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (6*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/zb^2 + 
   (9*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - 
   (125*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (2441*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/36 + 
   (4315*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (29*CA*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (247*CF^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (3*CF^2*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (279*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (89*CA*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (403*CF^4*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (139*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (2273*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (9773*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (7*CA*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (105*CF^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (3*CF^2*nf^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (279*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/32 - 
   (277*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (1543*CF^4*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (10*CA*CF^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/3 - 
   5*CF^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2] - 
   (5*CF^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5*CA*CF^3*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/3 - 
   5*CF^4*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2] + 
   (10*CA*CF^3*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/3 - 
   5*CF^4*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2] - 4*CF^4*Pi^2*G[2, 1, 0, zb]*
    Log[Q2dmu2] + (4*CF^4*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   8*CF^4*Pi^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2] - 
   4*CF^4*Pi^2*zb^2*G[2, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF^4*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CF^4*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^4*Pi^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CF^4*Pi^2*zb^2*G[2, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (543*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (955*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   566*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 6*CA*CF^2*nf*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 42*CF^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (543*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (955*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (566*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (6*CA*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (42*CF^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (543*CA^2*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (2161*CA*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   864*CF^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6*CA*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   42*CF^3*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (543*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (955*CA*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   566*CF^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6*CA*CF^2*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   42*CF^3*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (1433*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (153*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1742*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (14*CA*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (134*CF^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1433*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (153*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (1742*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (14*CA*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (134*CF^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1433*CA^2*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (419*CA*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (2600*CF^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (14*CA*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (134*CF^3*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1433*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (153*CA*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (1742*CF^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (14*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (134*CF^3*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (417*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (527*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (1504*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (22*CA*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (118*CF^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (417*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (527*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (1504*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (22*CA*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (118*CF^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (423*CA^2*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (694*CA*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (2308*CF^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (22*CA*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (118*CF^3*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (417*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (527*CA*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (1504*CF^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (22*CA*CF^2*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (118*CF^3*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1003*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (7*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1570*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CA*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (130*CF^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (1003*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (7*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1570*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (16*CA*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (130*CF^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1021*CA^2*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   93*CA*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (2338*CF^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CA*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (130*CF^3*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (1003*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (7*CA*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1570*CF^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CA*CF^2*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (130*CF^3*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (183*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   96*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1318*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (28*CA*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (106*CF^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (183*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (96*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1318*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (28*CA*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (106*CF^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (381*CA^2*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   250*CA*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (2074*CF^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (28*CA*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (106*CF^3*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (183*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   96*CA*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1318*CF^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (28*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (106*CF^3*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (481*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   20*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (1384*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (22*CA*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (118*CF^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (238*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (86*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1384*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (22*CA*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (118*CF^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (989*CA^2*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (259*CA*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (2110*CF^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (22*CA*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (118*CF^3*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (463*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   23*CA*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (1384*CF^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (22*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (118*CF^3*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (421*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (133*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1064*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CA*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (98*CF^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (137*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (185*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1064*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (32*CA*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (98*CF^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (869*CA^2*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (532*CA*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1724*CF^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CA*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (98*CF^3*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (385*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (151*CA*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1064*CF^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (98*CF^3*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (659*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   37*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1163*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (23*CA*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (116*CF^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (629*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (11*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1163*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (23*CA*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (116*CF^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (167*CA^2*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (127*CA*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1793*CF^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (23*CA*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (116*CF^3*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (551*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   28*CA*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (1163*CF^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (23*CA*CF^2*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (116*CF^3*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (215*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (1201*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (1238*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   14*CA*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (116*CF^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (225*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (203*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (278*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (14*CA*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (26*CF^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (871*CA^2*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (773*CA*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (2917*CF^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   14*CA*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (59*CF^3*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (328*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (434*CA*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1508*CF^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   14*CA*CF^2*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (116*CF^3*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (131*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (243*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (1328*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   12*CA*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (128*CF^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (233*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (125*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (300*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (12*CA*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (30*CF^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (839*CA^2*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   170*CA*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (2977*CF^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   12*CA*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (71*CF^3*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (577*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   66*CA*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (1574*CF^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   12*CA*CF^2*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (128*CF^3*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (403*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   138*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (1151*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   14*CA*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (116*CF^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (49*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (72*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (248*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (14*CA*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (26*CF^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (763*CA^2*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (373*CA*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (2593*CF^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   14*CA*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (59*CF^3*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1069*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (171*CA*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (1388*CF^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   14*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (116*CF^3*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (203*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   54*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (1274*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   11*CA*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (134*CF^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (177*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (22*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (281*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (11*CA*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (32*CF^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (329*CA^2*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (197*CA*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (2719*CF^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   11*CA*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (77*CF^3*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (214*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (3*CA*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (1487*CF^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   11*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (134*CF^3*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (34*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (467*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   295*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 18*CA*CF^2*nf*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + 34*CF^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (117*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (165*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (144*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (18*CA*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (18*CF^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (523*CA^2*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (626*CA*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   300*CF^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   18*CA*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   10*CF^3*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (455*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (323*CA*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   372*CF^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   18*CA*CF^2*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   34*CF^3*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (251*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (163*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   337*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 15*CA*CF^2*nf*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - 40*CF^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (33*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (99*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (177*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (15*CA*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (24*CF^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (128*CA^2*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (277*CA*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   323*CF^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   15*CA*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   16*CF^3*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (773*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   35*CA*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   405*CF^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   15*CA*CF^2*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   40*CF^3*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (169*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   110*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (737*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   18*CA*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (104*CF^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (27*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (153*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (99*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (18*CA*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (18*CF^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (112*CA^2*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (353*CA*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (1381*CF^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   18*CA*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (29*CF^3*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (727*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   77*CA*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (917*CF^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   18*CA*CF^2*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (104*CF^3*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (377*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   25*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (1825*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (27*CA*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (131*CF^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (189*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (297*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (27*CA*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (27*CF^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (719*CA^2*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (197*CA*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (809*CF^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (27*CA*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (56*CF^3*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (1061*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (13*CA*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (2131*CF^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (27*CA*CF^2*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (131*CF^3*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (46*CA*CF^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   8*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (26*CA*CF^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (20*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (16*CA*CF^3*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   28*CF^4*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (26*CA*CF^3*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   20*CF^4*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (46*CA*CF^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   8*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (26*CA*CF^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (20*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CA*CF^3*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   28*CF^4*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (26*CA*CF^3*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   20*CF^4*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 23*CA*CF^3*G[2, 1, 1, 0, zb]*
    Log[Q2dmu2] - 12*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (13*CA*CF^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (30*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CA*CF^3*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 42*CF^4*zb*G[2, 1, 1, 0, zb]*
    Log[Q2dmu2] + 13*CA*CF^3*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   30*CF^4*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 23*CA*CF^3*G[2, 1, 1, 1, zb]*
    Log[Q2dmu2] + 12*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (13*CA*CF^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (30*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   8*CA*CF^3*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 42*CF^4*zb*G[2, 1, 1, 1, zb]*
    Log[Q2dmu2] - 13*CA*CF^3*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   30*CF^4*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   63*CA^2*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   737*CA*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   826*CF^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (63*CA^2*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (737*CA*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (826*CF^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   63*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   737*CA*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   826*CF^4*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   63*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   737*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   826*CF^4*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   95*CA^2*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   547*CA*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   822*CF^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (95*CA^2*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (547*CA*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (822*CF^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   95*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   547*CA*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   822*CF^4*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   95*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   547*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   822*CF^4*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   55*CA^2*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   523*CA*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   728*CF^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (55*CA^2*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (523*CA*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (728*CF^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   55*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   523*CA*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   728*CF^4*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   55*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   523*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   728*CF^4*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   66*CA^2*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   353*CA*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   728*CF^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (66*CA^2*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (353*CA*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (728*CF^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   66*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   353*CA*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   728*CF^4*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   66*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   353*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   728*CF^4*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   22*CA^2*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   507*CA*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   652*CF^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (22*CA^2*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (507*CA*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (652*CF^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   22*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   507*CA*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   652*CF^4*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   22*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   507*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   652*CF^4*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   45*CA^2*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   359*CA*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   654*CF^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (45*CA^2*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (359*CA*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (654*CF^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   45*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   359*CA*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   654*CF^4*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   45*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   359*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   654*CF^4*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   7*CA^2*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   351*CA*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   528*CF^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7*CA^2*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (351*CA*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (528*CF^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   7*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   351*CA*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   528*CF^4*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   7*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   351*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   528*CF^4*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (31*CA^2*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   219*CA*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   536*CF^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (31*CA^2*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (219*CA*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (536*CF^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (31*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   219*CA*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   536*CF^4*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (31*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   219*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   536*CF^4*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   6*CA^2*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   498*CA*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   590*CF^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (6*CA^2*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (498*CA*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (590*CF^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   498*CA*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   590*CF^4*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   6*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   498*CA*CF^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   590*CF^4*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   29*CA^2*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   362*CA*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   594*CF^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (29*CA^2*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (372*CA*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (594*CF^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   29*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   377*CA*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   594*CF^4*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   29*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   362*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   594*CF^4*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   6*CA^2*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   360*CA*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   526*CF^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (6*CA^2*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (370*CA*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (526*CF^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   375*CA*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   526*CF^4*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   6*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   360*CA*CF^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   526*CF^4*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (47*CA^2*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   236*CA*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   536*CF^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (47*CA^2*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (254*CA*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (536*CF^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (47*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   263*CA*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   536*CF^4*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (47*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   236*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   536*CF^4*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   35*CA^2*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   332*CA*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   398*CF^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (35*CA^2*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (352*CA*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (398*CF^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   35*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   362*CA*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   398*CF^4*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   35*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   332*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   398*CF^4*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (11*CA^2*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   230*CA*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   412*CF^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (11*CA^2*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (258*CA*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (412*CF^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (11*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   272*CA*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   412*CF^4*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (11*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   230*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   412*CF^4*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (51*CA^2*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   244*CA*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   306*CF^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (51*CA^2*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (274*CA*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (306*CF^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (51*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   289*CA*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   306*CF^4*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (51*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   244*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   306*CF^4*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (37*CA^2*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   149*CA*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   329*CF^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (37*CA^2*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (185*CA*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (329*CF^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (37*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   203*CA*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   329*CF^4*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (37*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   149*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   329*CF^4*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   69*CA^2*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   636*CA*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   688*CF^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (69*CA^2*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (435*CA*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (390*CF^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   69*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (669*CA*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   241*CF^4*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   69*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   636*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   688*CF^4*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   12*CA^2*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   484*CA*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   688*CF^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (12*CA^2*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (351*CA*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (402*CF^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   12*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (569*CA*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   259*CF^4*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   12*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   484*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   688*CF^4*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   39*CA^2*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   478*CA*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   616*CF^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (39*CA^2*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (333*CA*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (348*CF^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   39*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (521*CA*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   214*CF^4*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   39*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   478*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   616*CF^4*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   340*CA*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   622*CF^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (249*CA*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (366*CF^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (9*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (407*CA*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   238*CF^4*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (9*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   340*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   622*CF^4*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   63*CA^2*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   475*CA*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   558*CF^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (63*CA^2*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (318*CA*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (306*CF^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   63*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (479*CA*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   180*CF^4*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   63*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   475*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   558*CF^4*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (39*CA^2*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   351*CA*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   566*CF^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (39*CA^2*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (252*CA*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (324*CF^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (39*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (405*CA*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   203*CF^4*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (39*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   351*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   566*CF^4*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (87*CA^2*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   355*CA*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   472*CF^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (87*CA^2*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (246*CA*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (252*CF^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (87*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (383*CA*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   142*CF^4*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (87*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   355*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   472*CF^4*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (69*CA^2*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   240*CA*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   489*CF^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (69*CA^2*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (177*CA*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (279*CF^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (69*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (291*CA*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   174*CF^4*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (69*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   240*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   489*CF^4*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   108*CA^2*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   472*CA*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   438*CF^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (108*CA^2*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (261*CA*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (198*CF^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   108*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (311*CA*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   78*CF^4*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   108*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   472*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   438*CF^4*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (99*CA^2*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   364*CA*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   452*CF^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (99*CA^2*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (225*CA*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (216*CF^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (99*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (311*CA*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   98*CF^4*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (99*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   364*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   452*CF^4*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (135*CA^2*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   367*CA*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   402*CF^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (135*CA^2*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (216*CA*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (180*CF^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (135*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (281*CA*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   69*CF^4*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (135*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   367*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   402*CF^4*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (117*CA^2*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   264*CA*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   425*CF^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (117*CA^2*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (171*CA*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (207*CF^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (117*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (249*CA*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   98*CF^4*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (117*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   264*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   425*CF^4*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (189*CA^2*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   356*CA*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   292*CF^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (189*CA^2*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (189*CA*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (108*CF^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (189*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (211*CA*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   16*CF^4*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (189*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   356*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   292*CF^4*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (189*CA^2*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   267*CA*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   321*CF^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (189*CA^2*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (162*CA*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (135*CF^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (189*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (219*CA*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   42*CF^4*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (189*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   267*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   321*CF^4*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   277*CA*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   247*CF^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (162*CA*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (81*CF^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (243*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (209*CA*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   2*CF^4*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (243*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   277*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   247*CF^4*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (373*CA*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (579*CF^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (243*CA*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (243*CF^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (243*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   89*CA*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (75*CF^4*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (243*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (373*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (579*CF^4*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   8*CA*CF^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 12*CF^4*G[1, 2, 1, 0, 0, zb]*
    Log[Q2dmu2] - (12*CF^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   4*CA*CF^3*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   12*CF^4*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
   8*CA*CF^3*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   12*CF^4*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] - 
   8*CA*CF^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 12*CF^4*G[1, 2, 1, 0, 1, zb]*
    Log[Q2dmu2] + (12*CF^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   4*CA*CF^3*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   12*CF^4*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   8*CA*CF^3*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] + 
   12*CF^4*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
   12*CA*CF^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 18*CF^4*G[1, 2, 1, 1, 0, zb]*
    Log[Q2dmu2] + (18*CF^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   6*CA*CF^3*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   18*CF^4*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
   12*CA*CF^3*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   18*CF^4*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   12*CA*CF^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 18*CF^4*G[1, 2, 1, 1, 1, zb]*
    Log[Q2dmu2] - (18*CF^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CA*CF^3*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   18*CF^4*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   12*CA*CF^3*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   18*CF^4*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   36*CF^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (36*CF^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   72*CF^4*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   36*CF^4*zb^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   32*CF^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (32*CF^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   64*CF^4*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   32*CF^4*zb^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   32*CF^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (32*CF^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   64*CF^4*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   32*CF^4*zb^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   28*CF^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (28*CF^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   56*CF^4*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   28*CF^4*zb^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   46*CF^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (46*CF^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   92*CF^4*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   46*CF^4*zb^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   40*CF^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (40*CF^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   80*CF^4*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   40*CF^4*zb^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   42*CF^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (42*CF^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   84*CF^4*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   42*CF^4*zb^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   36*CF^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (36*CF^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   72*CF^4*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   36*CF^4*zb^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (24415*CA^2*CF^2*Log[Q2dmu2]^2)/1728 + (90437*CA*CF^3*Log[Q2dmu2]^2)/
    1728 - (34039*CF^4*Log[Q2dmu2]^2)/432 + (1699*CA*CF^2*nf*Log[Q2dmu2]^2)/
    432 - (8365*CF^3*nf*Log[Q2dmu2]^2)/432 - (19*CF^2*nf^2*Log[Q2dmu2]^2)/
    18 - (3179*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/576 - 
   (449*CA*CF^3*Pi^2*Log[Q2dmu2]^2)/96 + (20075*CF^4*Pi^2*Log[Q2dmu2]^2)/
    576 - (25*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/96 + 
   (439*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/144 + (5*CF^2*nf^2*Pi^2*Log[Q2dmu2]^2)/
    144 + (389*CA^2*CF^2*Pi^4*Log[Q2dmu2]^2)/2560 + 
   (161*CA*CF^3*Pi^4*Log[Q2dmu2]^2)/128 - (1467*CF^4*Pi^4*Log[Q2dmu2]^2)/
    640 - (24415*CA^2*CF^2*Log[Q2dmu2]^2)/(1728*(-1 + zb)) + 
   (90437*CA*CF^3*Log[Q2dmu2]^2)/(1728*(-1 + zb)) - 
   (34039*CF^4*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
   (1699*CA*CF^2*nf*Log[Q2dmu2]^2)/(432*(-1 + zb)) - 
   (8365*CF^3*nf*Log[Q2dmu2]^2)/(432*(-1 + zb)) - 
   (19*CF^2*nf^2*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (3179*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (449*CA*CF^3*Pi^2*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (20075*CF^4*Pi^2*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (25*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (439*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
   (5*CF^2*nf^2*Pi^2*Log[Q2dmu2]^2)/(144*(-1 + zb)) + 
   (389*CA^2*CF^2*Pi^4*Log[Q2dmu2]^2)/(2560*(-1 + zb)) + 
   (161*CA*CF^3*Pi^4*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (1467*CF^4*Pi^4*Log[Q2dmu2]^2)/(640*(-1 + zb)) - 
   (34099*CA^2*CF^2*zb*Log[Q2dmu2]^2)/1728 - (52267*CA*CF^3*zb*Log[Q2dmu2]^2)/
    1728 - (12923*CF^4*zb*Log[Q2dmu2]^2)/54 + 
   (1519*CA*CF^2*nf*zb*Log[Q2dmu2]^2)/432 - (12469*CF^3*nf*zb*Log[Q2dmu2]^2)/
    432 - (19*CF^2*nf^2*zb*Log[Q2dmu2]^2)/18 - 
   (3599*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/576 - 
   (1337*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/96 + 
   (31115*CF^4*Pi^2*zb*Log[Q2dmu2]^2)/576 - 
   (25*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/96 + 
   (535*CF^3*nf*Pi^2*zb*Log[Q2dmu2]^2)/144 + 
   (5*CF^2*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/144 + 
   (389*CA^2*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/2560 + 
   (161*CA*CF^3*Pi^4*zb*Log[Q2dmu2]^2)/128 - 
   (1467*CF^4*Pi^4*zb*Log[Q2dmu2]^2)/640 - 
   (7249*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/432 + 
   (6299*CA*CF^3*zb^2*Log[Q2dmu2]^2)/432 - (38989*CF^4*zb^2*Log[Q2dmu2]^2)/
    432 + (46*CA*CF^2*nf*zb^2*Log[Q2dmu2]^2)/27 - 
   (2125*CF^3*nf*zb^2*Log[Q2dmu2]^2)/108 - (19*CF^2*nf^2*zb^2*Log[Q2dmu2]^2)/
    18 - (1621*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/288 - 
   (385*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/192 + 
   (18473*CF^4*Pi^2*zb^2*Log[Q2dmu2]^2)/576 - 
   (25*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/96 + 
   (439*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/144 + 
   (5*CF^2*nf^2*Pi^2*zb^2*Log[Q2dmu2]^2)/144 + 
   (389*CA^2*CF^2*Pi^4*zb^2*Log[Q2dmu2]^2)/2560 + 
   (161*CA*CF^3*Pi^4*zb^2*Log[Q2dmu2]^2)/128 - 
   (1467*CF^4*Pi^4*zb^2*Log[Q2dmu2]^2)/640 - 
   (485*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (2507*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/288 + 
   (2167*CF^4*G[0, zb]*Log[Q2dmu2]^2)/36 + 
   (25*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (325*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (2*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (63*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (349*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/48 - 
   (887*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/24 - 
   (CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/12 - 
   (37*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/12 - 
   (485*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (2507*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (2167*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
   (25*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (325*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (2*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (63*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (349*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (887*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (37*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
   (107*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/96 + 
   (20953*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/288 + 
   (3983*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/18 + 
   (35*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (553*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (2*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (63*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (451*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/48 - 
   (1001*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/24 - 
   (CA*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/12 - 
   (37*CF^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (115*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (179*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (2275*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/36 + 
   (29*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/12 + 
   (79*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (2*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (63*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (349*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/48 - 
   (887*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/24 - 
   (CA*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/12 - 
   (37*CF^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/12 - 
   (631*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (3473*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/96 - 
   (2203*CF^4*G[1, zb]*Log[Q2dmu2]^2)/24 + 
   (17*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (161*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/8 - CF^2*nf^2*G[1, zb]*
    Log[Q2dmu2]^2 - (1037*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/192 - 
   (27*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (1793*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/48 + 
   (9*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (67*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/24 - 
   (631*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (3473*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (2203*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (17*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (161*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (299*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (3*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (367*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (9*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (17*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (791*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/96 - 
   (549*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (2023*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (47*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/24 - 
   (237*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - CF^2*nf^2*zb*G[1, zb]*
    Log[Q2dmu2]^2 - (785*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/192 - 
   (15*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (1193*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/48 + 
   (9*CA*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (43*CF^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/24 - 
   (557*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/48 + 
   (439*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (2275*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/24 + 
   (3*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (79*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - CF^2*nf^2*zb^2*G[1, zb]*
    Log[Q2dmu2]^2 - (533*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/192 - 
   (33*CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 + 
   (1517*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/48 + 
   (9*CA*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (67*CF^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/24 + 
   (1349*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (1021*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (2527*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (53*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (73*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (77*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (85*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   38*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (1349*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (1021*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (2527*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (53*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (73*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (77*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (85*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (38*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (1079*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (5605*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (5599*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (53*CA*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (103*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (CF^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (77*CA^2*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (85*CA*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   38*CF^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (283*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (803*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (290*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (53*CA*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (73*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (CF^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (77*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (85*CA*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   38*CF^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (1037*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (755*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 16*CF^3*nf*G[0, 1, zb]*
    Log[Q2dmu2]^2 + (CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (73*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (249*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (1037*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (755*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (16*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (73*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (15*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (249*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (899*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (3239*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (1523*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (5*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   21*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (CF^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (73*CA^2*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CA*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (249*CF^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (253*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/24 + 
   (41*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (2813*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/24 + 
   (5*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   16*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (CF^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (73*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (15*CA*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (249*CF^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (769*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/48 + 
   (301*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/48 + 
   (1177*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (31*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   16*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (111*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (55*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (245*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (265*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (325*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (65*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (19*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (23*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (111*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (9*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (207*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (739*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/48 + 
   (4315*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/48 + 
   (2185*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (53*CA*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/12 + 
   15*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (CF^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (111*CA^2*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (161*CA*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (47*CF^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (299*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (289*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/12 + 
   (2813*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/24 + 
   (11*CA*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   16*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (CF^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (111*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (55*CA*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (245*CF^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (307*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (589*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (6187*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (55*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (87*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (279*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (83*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (449*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (111*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (21*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (1533*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (15*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (69*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (279*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (189*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (261*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (355*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (100*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (10219*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (37*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (83*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (279*CA^2*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (121*CA*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (167*CF^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (167*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/24 + 
   (269*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (7105*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/48 - 
   (19*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (87*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (3*CF^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (279*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (83*CA*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (449*CF^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (5*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (5*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   5*CF^4*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2 - 
   (5*CF^4*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (225*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (203*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   139*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 7*CA*CF^2*nf*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + 13*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (225*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (203*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (139*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (7*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (13*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (225*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (497*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   214*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 7*CA*CF^2*nf*zb*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + 13*CF^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (225*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (203*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   139*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   7*CA*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   13*CF^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (233*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (125*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   150*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 6*CA*CF^2*nf*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 15*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (233*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (125*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (150*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (6*CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (15*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (233*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (335*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   225*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 6*CA*CF^2*nf*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 - 15*CF^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (233*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (125*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   150*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   6*CA*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   15*CF^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (49*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 124*CF^4*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - 7*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   13*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (49*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (124*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (7*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (13*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (205*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (183*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   196*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 7*CA*CF^2*nf*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - 13*CF^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (49*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   36*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   124*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   7*CA*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   13*CF^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (177*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   11*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (281*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (11*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   16*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (177*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (11*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (281*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (11*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (16*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (93*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (97*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (425*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (11*CA*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   16*CF^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (177*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   11*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (281*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (11*CA*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   16*CF^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   9*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (253*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   125*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 9*CA*CF^2*nf*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - 14*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (117*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (165*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (72*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (9*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (9*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (153*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   97*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (503*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   9*CA*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (13*CF^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (117*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   52*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   137*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   9*CA*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   14*CF^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (97*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (153*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (283*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (15*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   17*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (33*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (99*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (177*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (15*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (12*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   20*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (129*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (569*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (15*CA*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (19*CF^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (223*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   27*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (307*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (15*CA*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   17*CF^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (73*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (97*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   114*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 9*CA*CF^2*nf*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 15*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (27*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (153*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (99*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (9*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (9*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   17*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (163*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   96*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 9*CA*CF^2*nf*zb*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 + 6*CF^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (199*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   35*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (255*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   9*CA*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   15*CF^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (139*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (61*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (555*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (39*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (189*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (27*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (297*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (27*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (27*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (229*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (175*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (483*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (21*CF^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (319*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (7*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (609*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (27*CA*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (39*CF^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (69*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (435*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   195*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (69*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (435*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (195*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (69*CA^2*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (435*CA*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   195*CF^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (69*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (435*CA*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   195*CF^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   6*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (351*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   201*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (6*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (351*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (201*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   6*CA^2*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (351*CA*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   201*CF^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   6*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (351*CA*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   201*CF^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (39*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (333*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   174*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (39*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (333*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (174*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (39*CA^2*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (333*CA*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   174*CF^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (39*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (333*CA*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   174*CF^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (9*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (249*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   183*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (9*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (249*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (183*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (9*CA^2*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (249*CA*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   183*CF^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (9*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (249*CA*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   183*CF^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (63*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   159*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 153*CF^4*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (63*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) + (159*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (153*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (63*CA^2*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   159*CA*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   153*CF^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (63*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   159*CA*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   153*CF^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (39*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   123*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 162*CF^4*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (39*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (126*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (162*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (39*CA^2*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (255*CA*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   162*CF^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (39*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   123*CA*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   162*CF^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (87*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   117*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 126*CF^4*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (87*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (123*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (126*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (87*CA^2*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   126*CA*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   126*CF^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (87*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   117*CA*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   126*CF^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (69*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (159*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (279*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (177*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (279*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (69*CA^2*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   93*CA*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (279*CF^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (159*CA*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (279*CF^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   54*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   204*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 174*CF^4*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (54*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (261*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (99*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   54*CA^2*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (375*CA*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (123*CF^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   54*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   204*CA*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   174*CF^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (99*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   165*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 183*CF^4*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (99*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (225*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) - (108*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (99*CA^2*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (345*CA*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (141*CF^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (99*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   165*CA*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   183*CF^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (135*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (327*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   162*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (135*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (108*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (90*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (135*CA^2*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (321*CA*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   54*CF^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (135*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (327*CA*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   162*CF^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (117*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   123*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (351*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (117*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (171*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (207*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (117*CA^2*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (267*CA*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (135*CF^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (117*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   123*CA*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (351*CF^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (189*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   159*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 132*CF^4*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (189*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (189*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) - (54*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (189*CA^2*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (249*CA*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   15*CF^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (189*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   159*CA*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   132*CF^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (189*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (249*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (291*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (189*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (135*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (189*CA^2*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (237*CA*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (57*CF^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (189*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (249*CA*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (291*CF^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (255*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (225*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (81*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (243*CA^2*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (231*CA*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (255*CA*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (225*CF^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (357*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (531*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (243*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (243*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (243*CA^2*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (93*CA*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (99*CF^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (357*CA*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (531*CF^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   6*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (6*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   12*CF^4*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 6*CF^4*zb^2*G[2, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + 6*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (6*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   12*CF^4*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 6*CF^4*zb^2*G[2, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 + 9*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (9*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   18*CF^4*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 9*CF^4*zb^2*G[2, 1, 1, 0, zb]*
    Log[Q2dmu2]^2 - 9*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (9*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   18*CF^4*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 9*CF^4*zb^2*G[2, 1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (631*CA^2*CF^2*Log[Q2dmu2]^3)/288 - 
   (3473*CA*CF^3*Log[Q2dmu2]^3)/288 + (2203*CF^4*Log[Q2dmu2]^3)/72 - 
   (17*CA*CF^2*nf*Log[Q2dmu2]^3)/24 + (161*CF^3*nf*Log[Q2dmu2]^3)/24 + 
   (CF^2*nf^2*Log[Q2dmu2]^3)/3 + (299*CA^2*CF^2*Pi^2*Log[Q2dmu2]^3)/192 - 
   (CA*CF^3*Pi^2*Log[Q2dmu2]^3)/8 - (367*CF^4*Pi^2*Log[Q2dmu2]^3)/48 - 
   (3*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/16 - (17*CF^3*nf*Pi^2*Log[Q2dmu2]^3)/
    24 + (631*CA^2*CF^2*Log[Q2dmu2]^3)/(288*(-1 + zb)) - 
   (3473*CA*CF^3*Log[Q2dmu2]^3)/(288*(-1 + zb)) + 
   (2203*CF^4*Log[Q2dmu2]^3)/(72*(-1 + zb)) - (17*CA*CF^2*nf*Log[Q2dmu2]^3)/
    (24*(-1 + zb)) + (161*CF^3*nf*Log[Q2dmu2]^3)/(24*(-1 + zb)) + 
   (CF^2*nf^2*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (299*CA^2*CF^2*Pi^2*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (CA*CF^3*Pi^2*Log[Q2dmu2]^3)/(8*(-1 + zb)) - (367*CF^4*Pi^2*Log[Q2dmu2]^3)/
    (48*(-1 + zb)) - (3*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (17*CF^3*nf*Pi^2*Log[Q2dmu2]^3)/(24*(-1 + zb)) + 
   (811*CA^2*CF^2*zb*Log[Q2dmu2]^3)/288 + (703*CA*CF^3*zb*Log[Q2dmu2]^3)/
    288 + (4219*CF^4*zb*Log[Q2dmu2]^3)/72 - (17*CA*CF^2*nf*zb*Log[Q2dmu2]^3)/
    24 + (185*CF^3*nf*zb*Log[Q2dmu2]^3)/24 + (CF^2*nf^2*zb*Log[Q2dmu2]^3)/3 + 
   (299*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/192 + 
   (13*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/8 - (463*CF^4*Pi^2*zb*Log[Q2dmu2]^3)/
    48 - (3*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/16 - 
   (17*CF^3*nf*Pi^2*zb*Log[Q2dmu2]^3)/24 + (527*CA^2*CF^2*zb^2*Log[Q2dmu2]^3)/
    144 - (553*CA*CF^3*zb^2*Log[Q2dmu2]^3)/144 + 
   (2275*CF^4*zb^2*Log[Q2dmu2]^3)/72 - (CA*CF^2*nf*zb^2*Log[Q2dmu2]^3)/3 + 
   (79*CF^3*nf*zb^2*Log[Q2dmu2]^3)/12 + (CF^2*nf^2*zb^2*Log[Q2dmu2]^3)/3 + 
   (299*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/192 - 
   (CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^3)/8 - (367*CF^4*Pi^2*zb^2*Log[Q2dmu2]^3)/
    48 - (3*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/16 - 
   (17*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/24 + 
   (265*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/48 - 
   (325*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/48 - (65*CF^4*G[0, zb]*Log[Q2dmu2]^3)/
    3 - (19*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/12 - 
   (23*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/6 - (CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^3)/
    6 - (37*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   3*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3 + 
   (69*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (265*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(48*(-1 + zb)) - 
   (325*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(48*(-1 + zb)) - 
   (65*CF^4*G[0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (19*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(12*(-1 + zb)) - 
   (23*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (37*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (3*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (69*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (235*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/48 - 
   (1021*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/48 - 
   (149*CF^4*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (19*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/12 - 
   (29*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (37*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   3*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3 + 
   (69*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (7*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (239*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/24 - 
   (493*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/24 - 
   (19*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/12 - 
   (23*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (37*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   3*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3 + 
   (69*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (37*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (7*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/2 + (511*CF^4*G[1, zb]*Log[Q2dmu2]^3)/
    16 + (5*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (23*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/4 + (CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^3)/
    4 + (93*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (35*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (119*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (37*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (7*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (511*CF^4*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (5*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (23*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (93*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) - 
   (63*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (87*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (33*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (29*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (959*CF^4*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (5*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (27*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (93*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (77*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (71*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (493*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (5*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (23*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (93*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (35*CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (119*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (39*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (55*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 24*CF^4*G[0, 0, zb]*
    Log[Q2dmu2]^3 + 3*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   3*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (39*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (55*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (24*CF^4*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (3*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (3*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (39*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (109*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   39*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + 3*CA*CF^2*nf*zb*G[0, 0, zb]*
    Log[Q2dmu2]^3 + 3*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (39*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/8 + 
   (55*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   24*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 + 3*CA*CF^2*nf*zb^2*G[0, 0, zb]*
    Log[Q2dmu2]^3 + 3*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   (11*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (33*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (59*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 4*CF^3*nf*G[0, 1, zb]*
    Log[Q2dmu2]^3 + (11*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (33*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (59*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (5*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (4*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (11*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (75*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (89*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (5*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   4*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3 + 
   (11*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (33*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   (59*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (5*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   4*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3 + 
   (31*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (55*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (59*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 3*CA*CF^2*nf*G[1, 0, zb]*
    Log[Q2dmu2]^3 - 4*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3 + 
   (9*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (51*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (33*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (3*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (3*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   5*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3 - 
   (47*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (109*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 3*CA*CF^2*nf*zb*G[1, 0, zb]*
    Log[Q2dmu2]^3 - (5*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (49*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (23*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (59*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 3*CA*CF^2*nf*zb^2*G[1, 0, zb]*
    Log[Q2dmu2]^3 - 4*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3 - 
   (53*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (11*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (151*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (9*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (11*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (63*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (9*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (99*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (9*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (9*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (71*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (49*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (71*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (9*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   4*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3 - 
   (89*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (13*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (151*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (9*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (11*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   18*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (87*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   33*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (18*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (87*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (33*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   18*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (87*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   33*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 18*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 - (87*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   33*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (33*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (75*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   36*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (33*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (75*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (36*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (33*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (75*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   36*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (33*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (75*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   36*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (45*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 30*CF^4*G[0, 1, 0, zb]*
    Log[Q2dmu2]^3 + (45*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) + (36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (30*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (45*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   36*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 30*CF^4*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^3 + (45*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   36*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   30*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (39*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (57*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (69*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (39*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (57*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (69*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (39*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (57*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (69*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (39*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (57*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (69*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (63*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   45*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 33*CF^4*G[1, 0, 0, zb]*
    Log[Q2dmu2]^3 + (63*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) + (63*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (18*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (63*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (99*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (63*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   45*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   33*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (63*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (75*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (63*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (27*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (45*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (63*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (87*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   15*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (63*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (75*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (81*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (63*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (81*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (27*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (27*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (87*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (9*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (81*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (63*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (81*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (111*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (153*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (81*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (33*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (45*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (111*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (153*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (37*CA^2*CF^2*Log[Q2dmu2]^4)/64 + (7*CA*CF^3*Log[Q2dmu2]^4)/8 - 
   (511*CF^4*Log[Q2dmu2]^4)/64 - (5*CA*CF^2*nf*Log[Q2dmu2]^4)/32 - 
   (23*CF^3*nf*Log[Q2dmu2]^4)/16 - (CF^2*nf^2*Log[Q2dmu2]^4)/16 - 
   (93*CA^2*CF^2*Pi^2*Log[Q2dmu2]^4)/256 + (63*CA*CF^3*Pi^2*Log[Q2dmu2]^4)/
    64 + (87*CF^4*Pi^2*Log[Q2dmu2]^4)/64 + (37*CA^2*CF^2*Log[Q2dmu2]^4)/
    (64*(-1 + zb)) + (7*CA*CF^3*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (511*CF^4*Log[Q2dmu2]^4)/(64*(-1 + zb)) - (5*CA*CF^2*nf*Log[Q2dmu2]^4)/
    (32*(-1 + zb)) - (23*CF^3*nf*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (CF^2*nf^2*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (93*CA^2*CF^2*Pi^2*Log[Q2dmu2]^4)/(256*(-1 + zb)) + 
   (63*CA*CF^3*Pi^2*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (87*CF^4*Pi^2*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (37*CA^2*CF^2*zb*Log[Q2dmu2]^4)/64 - (CA*CF^3*zb*Log[Q2dmu2]^4)/4 - 
   (655*CF^4*zb*Log[Q2dmu2]^4)/64 - (5*CA*CF^2*nf*zb*Log[Q2dmu2]^4)/32 - 
   (23*CF^3*nf*zb*Log[Q2dmu2]^4)/16 - (CF^2*nf^2*zb*Log[Q2dmu2]^4)/16 - 
   (93*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^4)/256 + 
   (63*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^4)/64 + (87*CF^4*Pi^2*zb*Log[Q2dmu2]^4)/
    64 + (5*CA^2*CF^2*zb^2*Log[Q2dmu2]^4)/32 + 
   (11*CA*CF^3*zb^2*Log[Q2dmu2]^4)/64 - (493*CF^4*zb^2*Log[Q2dmu2]^4)/64 - 
   (5*CA*CF^2*nf*zb^2*Log[Q2dmu2]^4)/32 - (23*CF^3*nf*zb^2*Log[Q2dmu2]^4)/
    16 - (CF^2*nf^2*zb^2*Log[Q2dmu2]^4)/16 - 
   (93*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^4)/256 + 
   (63*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^4)/64 + 
   (87*CF^4*Pi^2*zb^2*Log[Q2dmu2]^4)/64 - 
   (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (51*CA*CF^3*G[0, zb]*Log[Q2dmu2]^4)/16 + (33*CF^4*G[0, zb]*Log[Q2dmu2]^4)/
    8 + (3*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (3*CF^3*nf*G[0, zb]*Log[Q2dmu2]^4)/4 - 
   (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (51*CA*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (33*CF^4*G[0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (3*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (3*CF^3*nf*G[0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) - 
   (9*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (69*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/16 + 
   (51*CF^4*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (3*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (3*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/4 - 
   (9*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (51*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/16 + 
   (33*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (3*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (3*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (63*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^4)/8 - (99*CF^4*G[1, zb]*Log[Q2dmu2]^4)/
    16 - (9*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (9*CF^3*nf*G[1, zb]*Log[Q2dmu2]^4)/8 + 
   (63*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (99*CF^4*G[1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (9*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (9*CF^3*nf*G[1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (63*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/4 - 
   (135*CF^4*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (9*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (9*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/8 + 
   (63*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/8 - 
   (99*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (9*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (9*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/8 - 
   (63*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (63*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (9*CF^4*G[0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (63*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (63*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (9*CF^4*G[0, 0, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) - 
   (63*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (63*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (9*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (63*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (63*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (9*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (63*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (45*CF^4*G[0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (63*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (45*CF^4*G[0, 1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (63*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (45*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (63*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (45*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (81*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (63*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (45*CF^4*G[1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (81*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (27*CF^4*G[1, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (99*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (9*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (81*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (63*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (45*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (81*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (99*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (117*CF^4*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (81*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (81*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (81*CF^4*G[1, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/2 - 
   (63*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (81*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (99*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (117*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (63*CA^2*CF^2*Log[Q2dmu2]^5)/320 + (9*CA*CF^3*Log[Q2dmu2]^5)/40 + 
   (99*CF^4*Log[Q2dmu2]^5)/80 + (9*CA*CF^2*nf*Log[Q2dmu2]^5)/80 + 
   (9*CF^3*nf*Log[Q2dmu2]^5)/40 - (63*CA^2*CF^2*Log[Q2dmu2]^5)/
    (320*(-1 + zb)) + (9*CA*CF^3*Log[Q2dmu2]^5)/(40*(-1 + zb)) + 
   (99*CF^4*Log[Q2dmu2]^5)/(80*(-1 + zb)) + (9*CA*CF^2*nf*Log[Q2dmu2]^5)/
    (80*(-1 + zb)) + (9*CF^3*nf*Log[Q2dmu2]^5)/(40*(-1 + zb)) - 
   (63*CA^2*CF^2*zb*Log[Q2dmu2]^5)/320 + (9*CA*CF^3*zb*Log[Q2dmu2]^5)/40 + 
   (99*CF^4*zb*Log[Q2dmu2]^5)/80 + (9*CA*CF^2*nf*zb*Log[Q2dmu2]^5)/80 + 
   (9*CF^3*nf*zb*Log[Q2dmu2]^5)/40 - (63*CA^2*CF^2*zb^2*Log[Q2dmu2]^5)/320 + 
   (9*CA*CF^3*zb^2*Log[Q2dmu2]^5)/40 + (99*CF^4*zb^2*Log[Q2dmu2]^5)/80 + 
   (9*CA*CF^2*nf*zb^2*Log[Q2dmu2]^5)/80 + (9*CF^3*nf*zb^2*Log[Q2dmu2]^5)/40 - 
   (81*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (27*CA*CF^3*G[0, zb]*Log[Q2dmu2]^5)/20 - (27*CF^4*G[0, zb]*Log[Q2dmu2]^5)/
    40 - (81*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (27*CA*CF^3*G[0, zb]*Log[Q2dmu2]^5)/(20*(-1 + zb)) - 
   (27*CF^4*G[0, zb]*Log[Q2dmu2]^5)/(40*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (27*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^5)/20 - 
   (27*CF^4*zb*G[0, zb]*Log[Q2dmu2]^5)/40 - 
   (81*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (27*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^5)/20 - 
   (27*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^5)/40 + 
   (81*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CA*CF^3*G[1, zb]*Log[Q2dmu2]^5)/80 + (81*CF^4*G[1, zb]*Log[Q2dmu2]^5)/
    80 + (81*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (81*CA*CF^3*G[1, zb]*Log[Q2dmu2]^5)/(80*(-1 + zb)) + 
   (81*CF^4*G[1, zb]*Log[Q2dmu2]^5)/(80*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CF^4*zb*G[1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^5)/80 - (27*CA^2*CF^2*Log[Q2dmu2]^6)/
    640 - (27*CA*CF^3*Log[Q2dmu2]^6)/160 - (27*CF^4*Log[Q2dmu2]^6)/160 - 
   (27*CA^2*CF^2*Log[Q2dmu2]^6)/(640*(-1 + zb)) - 
   (27*CA*CF^3*Log[Q2dmu2]^6)/(160*(-1 + zb)) - (27*CF^4*Log[Q2dmu2]^6)/
    (160*(-1 + zb)) - (27*CA^2*CF^2*zb*Log[Q2dmu2]^6)/640 - 
   (27*CA*CF^3*zb*Log[Q2dmu2]^6)/160 - (27*CF^4*zb*Log[Q2dmu2]^6)/160 - 
   (27*CA^2*CF^2*zb^2*Log[Q2dmu2]^6)/640 - (27*CA*CF^3*zb^2*Log[Q2dmu2]^6)/
    160 - (27*CF^4*zb^2*Log[Q2dmu2]^6)/160 - (58747*CA^2*CF^2*Zeta[3])/1296 - 
   (5683*CA*CF^3*Zeta[3])/1296 + (64837*CF^4*Zeta[3])/324 - 
   (589*CA*CF^2*nf*Zeta[3])/108 + (2551*CF^3*nf*Zeta[3])/108 + 
   (14*CF^2*nf^2*Zeta[3])/27 + (5321*CA^2*CF^2*Pi^2*Zeta[3])/864 + 
   (1105*CA*CF^3*Pi^2*Zeta[3])/108 - (1253*CF^4*Pi^2*Zeta[3])/24 + 
   (191*CA*CF^2*nf*Pi^2*Zeta[3])/216 - (53*CF^3*nf*Pi^2*Zeta[3])/12 - 
   (58747*CA^2*CF^2*Zeta[3])/(1296*(-1 + zb)) - (5683*CA*CF^3*Zeta[3])/
    (1296*(-1 + zb)) + (64837*CF^4*Zeta[3])/(324*(-1 + zb)) - 
   (589*CA*CF^2*nf*Zeta[3])/(108*(-1 + zb)) + (2551*CF^3*nf*Zeta[3])/
    (108*(-1 + zb)) + (14*CF^2*nf^2*Zeta[3])/(27*(-1 + zb)) + 
   (5321*CA^2*CF^2*Pi^2*Zeta[3])/(864*(-1 + zb)) + 
   (1105*CA*CF^3*Pi^2*Zeta[3])/(108*(-1 + zb)) - 
   (1253*CF^4*Pi^2*Zeta[3])/(24*(-1 + zb)) + (191*CA*CF^2*nf*Pi^2*Zeta[3])/
    (216*(-1 + zb)) - (53*CF^3*nf*Pi^2*Zeta[3])/(12*(-1 + zb)) - 
   (49135*CA^2*CF^2*zb*Zeta[3])/1296 + (91517*CA*CF^3*zb*Zeta[3])/1296 + 
   (150793*CF^4*zb*Zeta[3])/324 - (61*CA*CF^2*nf*zb*Zeta[3])/12 + 
   (3439*CF^3*nf*zb*Zeta[3])/108 + (14*CF^2*nf^2*zb*Zeta[3])/27 + 
   (5321*CA^2*CF^2*Pi^2*zb*Zeta[3])/864 + (1081*CA*CF^3*Pi^2*zb*Zeta[3])/
    108 - (1373*CF^4*Pi^2*zb*Zeta[3])/24 + (191*CA*CF^2*nf*Pi^2*zb*Zeta[3])/
    216 - (53*CF^3*nf*Pi^2*zb*Zeta[3])/12 - (21809*CA^2*CF^2*zb^2*Zeta[3])/
    648 + (14695*CA*CF^3*zb^2*Zeta[3])/648 + (65467*CF^4*zb^2*Zeta[3])/324 - 
   (103*CA*CF^2*nf*zb^2*Zeta[3])/27 + (1205*CF^3*nf*zb^2*Zeta[3])/54 + 
   (14*CF^2*nf^2*zb^2*Zeta[3])/27 + (5321*CA^2*CF^2*Pi^2*zb^2*Zeta[3])/864 + 
   (1105*CA*CF^3*Pi^2*zb^2*Zeta[3])/108 - (1253*CF^4*Pi^2*zb^2*Zeta[3])/24 + 
   (191*CA*CF^2*nf*Pi^2*zb^2*Zeta[3])/216 - (53*CF^3*nf*Pi^2*zb^2*Zeta[3])/
    12 + (1739*CA^2*CF^2*G[0, zb]*Zeta[3])/24 - 
   (1133*CA*CF^3*G[0, zb]*Zeta[3])/72 - 289*CF^4*G[0, zb]*Zeta[3] + 
   (131*CA*CF^2*nf*G[0, zb]*Zeta[3])/54 - (593*CF^3*nf*G[0, zb]*Zeta[3])/27 - 
   (7*CF^2*nf^2*G[0, zb]*Zeta[3])/27 - (1895*CA^2*CF^2*Pi^2*G[0, zb]*Zeta[3])/
    144 + (196*CA*CF^3*Pi^2*G[0, zb]*Zeta[3])/9 + 
   (207*CF^4*Pi^2*G[0, zb]*Zeta[3])/4 + (1739*CA^2*CF^2*G[0, zb]*Zeta[3])/
    (24*(-1 + zb)) - (1133*CA*CF^3*G[0, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (289*CF^4*G[0, zb]*Zeta[3])/(-1 + zb) + (131*CA*CF^2*nf*G[0, zb]*Zeta[3])/
    (54*(-1 + zb)) - (593*CF^3*nf*G[0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (7*CF^2*nf^2*G[0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (1895*CA^2*CF^2*Pi^2*G[0, zb]*Zeta[3])/(144*(-1 + zb)) + 
   (196*CA*CF^3*Pi^2*G[0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (207*CF^4*Pi^2*G[0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (4787*CA^2*CF^2*zb*G[0, zb]*Zeta[3])/72 - 
   (2167*CA*CF^3*zb*G[0, zb]*Zeta[3])/24 - (4985*CF^4*zb*G[0, zb]*Zeta[3])/
    9 + (131*CA*CF^2*nf*zb*G[0, zb]*Zeta[3])/54 - 
   (707*CF^3*nf*zb*G[0, zb]*Zeta[3])/27 - (7*CF^2*nf^2*zb*G[0, zb]*Zeta[3])/
    27 - (1895*CA^2*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/144 + 
   (196*CA*CF^3*Pi^2*zb*G[0, zb]*Zeta[3])/9 + 
   (207*CF^4*Pi^2*zb*G[0, zb]*Zeta[3])/4 + 52*CA^2*CF^2*zb^2*G[0, zb]*
    Zeta[3] - (1051*CA*CF^3*zb^2*G[0, zb]*Zeta[3])/36 - 
   (3203*CF^4*zb^2*G[0, zb]*Zeta[3])/12 + 
   (131*CA*CF^2*nf*zb^2*G[0, zb]*Zeta[3])/54 - 
   (593*CF^3*nf*zb^2*G[0, zb]*Zeta[3])/27 - 
   (7*CF^2*nf^2*zb^2*G[0, zb]*Zeta[3])/27 - 
   (1895*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Zeta[3])/144 + 
   (196*CA*CF^3*Pi^2*zb^2*G[0, zb]*Zeta[3])/9 + 
   (207*CF^4*Pi^2*zb^2*G[0, zb]*Zeta[3])/4 - 
   (2519*CA^2*CF^2*G[1, zb]*Zeta[3])/72 + (65*CA*CF^3*G[1, zb]*Zeta[3])/12 + 
   (36559*CF^4*G[1, zb]*Zeta[3])/216 - (5*CA*CF^2*nf*G[1, zb]*Zeta[3])/108 + 
   (395*CF^3*nf*G[1, zb]*Zeta[3])/18 + (7*CF^2*nf^2*G[1, zb]*Zeta[3])/18 + 
   (207*CA^2*CF^2*Pi^2*G[1, zb]*Zeta[3])/32 - 
   (781*CA*CF^3*Pi^2*G[1, zb]*Zeta[3])/72 - (333*CF^4*Pi^2*G[1, zb]*Zeta[3])/
    8 - (2623*CA^2*CF^2*G[1, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (179*CA*CF^3*G[1, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (12157*CF^4*G[1, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (5*CA*CF^2*nf*G[1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (323*CF^3*nf*G[1, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (7*CF^2*nf^2*G[1, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (207*CA^2*CF^2*Pi^2*G[1, zb]*Zeta[3])/(32*(-1 + zb)) - 
   (85*CA*CF^3*Pi^2*G[1, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (293*CF^4*Pi^2*G[1, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (2531*CA^2*CF^2*zb*G[1, zb]*Zeta[3])/72 + 
   (2201*CA*CF^3*zb*G[1, zb]*Zeta[3])/36 + (84679*CF^4*zb*G[1, zb]*Zeta[3])/
    216 - (77*CA*CF^2*nf*zb*G[1, zb]*Zeta[3])/108 + 
   (125*CF^3*nf*zb*G[1, zb]*Zeta[3])/6 + (7*CF^2*nf^2*zb*G[1, zb]*Zeta[3])/
    18 + (207*CA^2*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/32 - 
   (757*CA*CF^3*Pi^2*zb*G[1, zb]*Zeta[3])/72 - 
   (273*CF^4*Pi^2*zb*G[1, zb]*Zeta[3])/8 - 
   (1243*CA^2*CF^2*zb^2*G[1, zb]*Zeta[3])/36 + 
   (57*CA*CF^3*zb^2*G[1, zb]*Zeta[3])/8 + (53101*CF^4*zb^2*G[1, zb]*Zeta[3])/
    216 - (149*CA*CF^2*nf*zb^2*G[1, zb]*Zeta[3])/108 + 
   (395*CF^3*nf*zb^2*G[1, zb]*Zeta[3])/18 + 
   (7*CF^2*nf^2*zb^2*G[1, zb]*Zeta[3])/18 + 
   (207*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/32 - 
   (781*CA*CF^3*Pi^2*zb^2*G[1, zb]*Zeta[3])/72 - 
   (333*CF^4*Pi^2*zb^2*G[1, zb]*Zeta[3])/8 - 
   (967*CA^2*CF^2*G[0, 0, zb]*Zeta[3])/12 + (725*CA*CF^3*G[0, 0, zb]*Zeta[3])/
    18 + (3392*CF^4*G[0, 0, zb]*Zeta[3])/9 + 
   (2*CA*CF^2*nf*G[0, 0, zb]*Zeta[3])/9 + (194*CF^3*nf*G[0, 0, zb]*Zeta[3])/
    9 - (967*CA^2*CF^2*G[0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (725*CA*CF^3*G[0, 0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (3392*CF^4*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (2*CA*CF^2*nf*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (194*CF^3*nf*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (967*CA^2*CF^2*zb*G[0, 0, zb]*Zeta[3])/12 + 
   (1559*CA*CF^3*zb*G[0, 0, zb]*Zeta[3])/18 + 
   (5018*CF^4*zb*G[0, 0, zb]*Zeta[3])/9 + 
   (2*CA*CF^2*nf*zb*G[0, 0, zb]*Zeta[3])/9 + 
   (194*CF^3*nf*zb*G[0, 0, zb]*Zeta[3])/9 - 
   (967*CA^2*CF^2*zb^2*G[0, 0, zb]*Zeta[3])/12 + 
   (725*CA*CF^3*zb^2*G[0, 0, zb]*Zeta[3])/18 + 
   (3392*CF^4*zb^2*G[0, 0, zb]*Zeta[3])/9 + 
   (2*CA*CF^2*nf*zb^2*G[0, 0, zb]*Zeta[3])/9 + 
   (194*CF^3*nf*zb^2*G[0, 0, zb]*Zeta[3])/9 + 
   (313*CA^2*CF^2*G[0, 1, zb]*Zeta[3])/6 - (361*CA*CF^3*G[0, 1, zb]*Zeta[3])/
    18 - (823*CF^4*G[0, 1, zb]*Zeta[3])/3 - 
   (5*CA*CF^2*nf*G[0, 1, zb]*Zeta[3])/3 - (56*CF^3*nf*G[0, 1, zb]*Zeta[3])/
    3 + (313*CA^2*CF^2*G[0, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (361*CA*CF^3*G[0, 1, zb]*Zeta[3])/(18*(-1 + zb)) - 
   (823*CF^4*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (5*CA*CF^2*nf*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (56*CF^3*nf*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (161*CA^2*CF^2*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (1075*CA*CF^3*zb*G[0, 1, zb]*Zeta[3])/18 - 
   (1241*CF^4*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (5*CA*CF^2*nf*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (56*CF^3*nf*zb*G[0, 1, zb]*Zeta[3])/3 + 
   (313*CA^2*CF^2*zb^2*G[0, 1, zb]*Zeta[3])/6 - 
   (361*CA*CF^3*zb^2*G[0, 1, zb]*Zeta[3])/18 - 
   (823*CF^4*zb^2*G[0, 1, zb]*Zeta[3])/3 - 
   (5*CA*CF^2*nf*zb^2*G[0, 1, zb]*Zeta[3])/3 - 
   (56*CF^3*nf*zb^2*G[0, 1, zb]*Zeta[3])/3 + 
   (1357*CA^2*CF^2*G[1, 0, zb]*Zeta[3])/36 - 
   (1333*CA*CF^3*G[1, 0, zb]*Zeta[3])/18 - (2417*CF^4*G[1, 0, zb]*Zeta[3])/
    9 - (10*CA*CF^2*nf*G[1, 0, zb]*Zeta[3])/3 - 
   (176*CF^3*nf*G[1, 0, zb]*Zeta[3])/9 + (131*CA^2*CF^2*G[1, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) - (275*CA*CF^3*G[1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (553*CF^4*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (10*CA*CF^2*nf*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (46*CF^3*nf*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (436*CA^2*CF^2*zb*G[1, 0, zb]*Zeta[3])/9 - 
   (773*CA*CF^3*zb*G[1, 0, zb]*Zeta[3])/9 - 
   (5383*CF^4*zb*G[1, 0, zb]*Zeta[3])/18 - 
   (10*CA*CF^2*nf*zb*G[1, 0, zb]*Zeta[3])/3 - 
   (119*CF^3*nf*zb*G[1, 0, zb]*Zeta[3])/9 + 
   (2131*CA^2*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/36 - 
   (257*CA*CF^3*zb^2*G[1, 0, zb]*Zeta[3])/9 - 
   (2873*CF^4*zb^2*G[1, 0, zb]*Zeta[3])/9 - 
   (10*CA*CF^2*nf*zb^2*G[1, 0, zb]*Zeta[3])/3 - 
   (176*CF^3*nf*zb^2*G[1, 0, zb]*Zeta[3])/9 - 
   (349*CA^2*CF^2*G[1, 1, zb]*Zeta[3])/24 + 56*CA*CF^3*G[1, 1, zb]*Zeta[3] + 
   (3161*CF^4*G[1, 1, zb]*Zeta[3])/18 + (9*CA*CF^2*nf*G[1, 1, zb]*Zeta[3])/
    2 + (163*CF^3*nf*G[1, 1, zb]*Zeta[3])/9 - 
   (173*CA^2*CF^2*G[1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (23*CA*CF^3*G[1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (233*CF^4*G[1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (9*CA*CF^2*nf*G[1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (13*CF^3*nf*G[1, 1, zb]*Zeta[3])/(-1 + zb) - 
   (655*CA^2*CF^2*zb*G[1, 1, zb]*Zeta[3])/24 + 
   (347*CA*CF^3*zb*G[1, 1, zb]*Zeta[3])/6 + 
   (1819*CF^4*zb*G[1, 1, zb]*Zeta[3])/9 + 
   (9*CA*CF^2*nf*zb*G[1, 1, zb]*Zeta[3])/2 + 
   (94*CF^3*nf*zb*G[1, 1, zb]*Zeta[3])/9 - 
   (961*CA^2*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/24 + 
   (63*CA*CF^3*zb^2*G[1, 1, zb]*Zeta[3])/2 + 
   (3773*CF^4*zb^2*G[1, 1, zb]*Zeta[3])/18 + 
   (9*CA*CF^2*nf*zb^2*G[1, 1, zb]*Zeta[3])/2 + 
   (163*CF^3*nf*zb^2*G[1, 1, zb]*Zeta[3])/9 + 
   (46*CA*CF^3*G[2, 1, zb]*Zeta[3])/3 + 8*CF^4*G[2, 1, zb]*Zeta[3] + 
   (26*CA*CF^3*G[2, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (20*CF^4*G[2, 1, zb]*Zeta[3])/(-1 + zb) + 
   (16*CA*CF^3*zb*G[2, 1, zb]*Zeta[3])/3 - 28*CF^4*zb*G[2, 1, zb]*Zeta[3] - 
   (26*CA*CF^3*zb^2*G[2, 1, zb]*Zeta[3])/3 + 20*CF^4*zb^2*G[2, 1, zb]*
    Zeta[3] + (244*CA^2*CF^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (871*CA*CF^3*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (1666*CF^4*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (244*CA^2*CF^2*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (871*CA*CF^3*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (1666*CF^4*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (244*CA^2*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (871*CA*CF^3*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (1666*CF^4*zb*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (244*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (871*CA*CF^3*zb^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (1666*CF^4*zb^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (263*CA^2*CF^2*G[0, 0, 1, zb]*Zeta[3])/6 + 201*CA*CF^3*G[0, 0, 1, zb]*
    Zeta[3] + (1204*CF^4*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (263*CA^2*CF^2*G[0, 0, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (201*CA*CF^3*G[0, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (1204*CF^4*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (263*CA^2*CF^2*zb*G[0, 0, 1, zb]*Zeta[3])/6 + 
   201*CA*CF^3*zb*G[0, 0, 1, zb]*Zeta[3] + 
   (1204*CF^4*zb*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (263*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/6 + 
   201*CA*CF^3*zb^2*G[0, 0, 1, zb]*Zeta[3] + 
   (1204*CF^4*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (211*CA^2*CF^2*G[0, 1, 0, zb]*Zeta[3])/6 + 208*CA*CF^3*G[0, 1, 0, zb]*
    Zeta[3] + (1100*CF^4*G[0, 1, 0, zb]*Zeta[3])/3 - 
   (211*CA^2*CF^2*G[0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (208*CA*CF^3*G[0, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (1100*CF^4*G[0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (211*CA^2*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/6 + 
   208*CA*CF^3*zb*G[0, 1, 0, zb]*Zeta[3] + 
   (1100*CF^4*zb*G[0, 1, 0, zb]*Zeta[3])/3 - 
   (211*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/6 + 
   208*CA*CF^3*zb^2*G[0, 1, 0, zb]*Zeta[3] + 
   (1100*CF^4*zb^2*G[0, 1, 0, zb]*Zeta[3])/3 + 
   (47*CA^2*CF^2*G[0, 1, 1, zb]*Zeta[3])/4 - 151*CA*CF^3*G[0, 1, 1, zb]*
    Zeta[3] - (685*CF^4*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (47*CA^2*CF^2*G[0, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (469*CA*CF^3*G[0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (685*CF^4*G[0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (47*CA^2*CF^2*zb*G[0, 1, 1, zb]*Zeta[3])/4 - 159*CA*CF^3*zb*G[0, 1, 1, zb]*
    Zeta[3] - (685*CF^4*zb*G[0, 1, 1, zb]*Zeta[3])/3 + 
   (47*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/4 - 
   151*CA*CF^3*zb^2*G[0, 1, 1, zb]*Zeta[3] - 
   (685*CF^4*zb^2*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (35*CA^2*CF^2*G[1, 0, 0, zb]*Zeta[3])/2 + 
   (778*CA*CF^3*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (1298*CF^4*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (35*CA^2*CF^2*G[1, 0, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (213*CA*CF^3*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) + 
   (252*CF^4*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (35*CA^2*CF^2*zb*G[1, 0, 0, zb]*Zeta[3])/2 + 
   (1139*CA*CF^3*zb*G[1, 0, 0, zb]*Zeta[3])/6 + 
   (485*CF^4*zb*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (35*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/2 + 
   (778*CA*CF^3*zb^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (1298*CF^4*zb^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (7*CA^2*CF^2*G[1, 0, 1, zb]*Zeta[3])/4 - 
   (569*CA*CF^3*G[1, 0, 1, zb]*Zeta[3])/3 - (979*CF^4*G[1, 0, 1, zb]*Zeta[3])/
    3 + (7*CA^2*CF^2*G[1, 0, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (148*CA*CF^3*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (187*CF^4*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (7*CA^2*CF^2*zb*G[1, 0, 1, zb]*Zeta[3])/4 - 
   (763*CA*CF^3*zb*G[1, 0, 1, zb]*Zeta[3])/6 - 
   (352*CF^4*zb*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (7*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/4 - 
   (569*CA*CF^3*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (979*CF^4*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (51*CA^2*CF^2*G[1, 1, 0, zb]*Zeta[3])/4 - 209*CA*CF^3*G[1, 1, 0, zb]*
    Zeta[3] - (743*CF^4*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (51*CA^2*CF^2*G[1, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (138*CA*CF^3*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (129*CF^4*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (51*CA^2*CF^2*zb*G[1, 1, 0, zb]*Zeta[3])/4 - 
   (205*CA*CF^3*zb*G[1, 1, 0, zb]*Zeta[3])/2 - 
   (209*CF^4*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (51*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/4 - 
   209*CA*CF^3*zb^2*G[1, 1, 0, zb]*Zeta[3] - 
   (743*CF^4*zb^2*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (171*CA^2*CF^2*G[1, 1, 1, zb]*Zeta[3])/8 + 
   (895*CA*CF^3*G[1, 1, 1, zb]*Zeta[3])/6 + (331*CF^4*G[1, 1, 1, zb]*Zeta[3])/
    2 + (171*CA^2*CF^2*G[1, 1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (171*CA*CF^3*G[1, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (171*CF^4*G[1, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (171*CA^2*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/8 + 
   (161*CA*CF^3*zb*G[1, 1, 1, zb]*Zeta[3])/3 + 
   (91*CF^4*zb*G[1, 1, 1, zb]*Zeta[3])/2 + 
   (171*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/8 + 
   (895*CA*CF^3*zb^2*G[1, 1, 1, zb]*Zeta[3])/6 + 
   (331*CF^4*zb^2*G[1, 1, 1, zb]*Zeta[3])/2 + 8*CA*CF^3*G[1, 2, 1, zb]*
    Zeta[3] - 12*CF^4*G[1, 2, 1, zb]*Zeta[3] - 
   (12*CF^4*G[1, 2, 1, zb]*Zeta[3])/(-1 + zb) - 4*CA*CF^3*zb*G[1, 2, 1, zb]*
    Zeta[3] - 12*CF^4*zb*G[1, 2, 1, zb]*Zeta[3] + 
   8*CA*CF^3*zb^2*G[1, 2, 1, zb]*Zeta[3] - 12*CF^4*zb^2*G[1, 2, 1, zb]*
    Zeta[3] - (64*CF^4*G[2, 1, 0, zb]*Zeta[3])/3 + 
   (64*CF^4*G[2, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (128*CF^4*zb*G[2, 1, 0, zb]*Zeta[3])/3 - 
   (64*CF^4*zb^2*G[2, 1, 0, zb]*Zeta[3])/3 + 24*CF^4*G[2, 1, 1, zb]*Zeta[3] - 
   (24*CF^4*G[2, 1, 1, zb]*Zeta[3])/(-1 + zb) - 48*CF^4*zb*G[2, 1, 1, zb]*
    Zeta[3] + 24*CF^4*zb^2*G[2, 1, 1, zb]*Zeta[3] + 
   (2623*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/72 - 
   (179*CA*CF^3*Log[Q2dmu2]*Zeta[3])/36 - (12157*CF^4*Log[Q2dmu2]*Zeta[3])/
    72 + (5*CA*CF^2*nf*Log[Q2dmu2]*Zeta[3])/12 - 
   (323*CF^3*nf*Log[Q2dmu2]*Zeta[3])/18 - (7*CF^2*nf^2*Log[Q2dmu2]*Zeta[3])/
    18 - (207*CA^2*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/32 + 
   (85*CA*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/8 + 
   (293*CF^4*Pi^2*Log[Q2dmu2]*Zeta[3])/8 + 
   (2623*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/(72*(-1 + zb)) - 
   (179*CA*CF^3*Log[Q2dmu2]*Zeta[3])/(36*(-1 + zb)) - 
   (12157*CF^4*Log[Q2dmu2]*Zeta[3])/(72*(-1 + zb)) + 
   (5*CA*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) - 
   (323*CF^3*nf*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
   (7*CF^2*nf^2*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
   (207*CA^2*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(32*(-1 + zb)) + 
   (85*CA*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
   (293*CF^4*Pi^2*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
   (2323*CA^2*CF^2*zb*Log[Q2dmu2]*Zeta[3])/72 - 
   (2447*CA*CF^3*zb*Log[Q2dmu2]*Zeta[3])/36 - 
   (20989*CF^4*zb*Log[Q2dmu2]*Zeta[3])/72 + 
   (5*CA*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/12 - 
   (371*CF^3*nf*zb*Log[Q2dmu2]*Zeta[3])/18 - 
   (7*CF^2*nf^2*zb*Log[Q2dmu2]*Zeta[3])/18 - 
   (207*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/32 + 
   (85*CA*CF^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/8 + 
   (293*CF^4*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/8 + 
   (415*CA^2*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/18 - 
   (925*CA*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/72 - 
   (11455*CF^4*zb^2*Log[Q2dmu2]*Zeta[3])/72 + 
   (5*CA*CF^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/12 - 
   (323*CF^3*nf*zb^2*Log[Q2dmu2]*Zeta[3])/18 - 
   (7*CF^2*nf^2*zb^2*Log[Q2dmu2]*Zeta[3])/18 - 
   (207*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/32 + 
   (85*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/8 + 
   (293*CF^4*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/8 - 
   (131*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (275*CA*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (553*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (10*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (46*CF^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (131*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (275*CA*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) + 
   (553*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (10*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (46*CF^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (131*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (533*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (811*CF^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (10*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (46*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (131*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (275*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (553*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (10*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (46*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (419*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   43*CA*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (919*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (9*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (47*CF^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (173*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (23*CA*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (233*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (9*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (13*CF^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (599*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   56*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1075*CF^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (9*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (35*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (779*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/24 - 
   28*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (1027*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (9*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (47*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (35*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   213*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   252*CF^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (35*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (213*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (252*CF^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (35*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   213*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   252*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (35*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   213*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   252*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (7*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   148*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   187*CF^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (7*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (148*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (187*CF^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (7*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   148*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   187*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (7*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   148*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   187*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (51*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   181*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   215*CF^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (51*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (138*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (129*CF^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (51*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (233*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   86*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (51*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   181*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   215*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (171*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (273*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (295*CF^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (171*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (171*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (171*CF^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (171*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   60*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (109*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (171*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (273*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (295*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   12*CF^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (12*CF^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   24*CF^4*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 12*CF^4*zb^2*G[2, 1, zb]*
    Log[Q2dmu2]*Zeta[3] - (173*CA^2*CF^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (23*CA*CF^3*Log[Q2dmu2]^2*Zeta[3])/2 + (233*CF^4*Log[Q2dmu2]^2*Zeta[3])/
    4 + (9*CA*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (13*CF^3*nf*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (173*CA^2*CF^2*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (23*CA*CF^3*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) + 
   (233*CF^4*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (9*CA*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (13*CF^3*nf*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) - 
   (173*CA^2*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (53*CA*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (305*CF^4*zb*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (9*CA*CF^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (13*CF^3*nf*zb*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (173*CA^2*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (23*CA*CF^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (233*CF^4*zb^2*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (9*CA*CF^2*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (13*CF^3*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (51*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   69*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (129*CF^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (51*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (69*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (129*CF^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) - 
   (51*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   69*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (129*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 - 
   (51*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/8 - 
   69*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] - 
   (129*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (171*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (231*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (243*CF^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (171*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (171*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (171*CF^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (171*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (141*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (135*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (171*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (231*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (243*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (57*CA^2*CF^2*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (57*CA*CF^3*Log[Q2dmu2]^3*Zeta[3])/4 - (57*CF^4*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (57*CA^2*CF^2*Log[Q2dmu2]^3*Zeta[3])/(16*(-1 + zb)) - 
   (57*CA*CF^3*Log[Q2dmu2]^3*Zeta[3])/(4*(-1 + zb)) - 
   (57*CF^4*Log[Q2dmu2]^3*Zeta[3])/(4*(-1 + zb)) - 
   (57*CA^2*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (57*CA*CF^3*zb*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (57*CF^4*zb*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (57*CA^2*CF^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/16 - 
   (57*CA*CF^3*zb^2*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (57*CF^4*zb^2*Log[Q2dmu2]^3*Zeta[3])/4 + (455*CA^2*CF^2*Zeta[3]^2)/48 - 
   (147*CA*CF^3*Zeta[3]^2)/4 - (1033*CF^4*Zeta[3]^2)/12 + 
   (455*CA^2*CF^2*Zeta[3]^2)/(48*(-1 + zb)) - (147*CA*CF^3*Zeta[3]^2)/
    (4*(-1 + zb)) - (1033*CF^4*Zeta[3]^2)/(12*(-1 + zb)) + 
   (455*CA^2*CF^2*zb*Zeta[3]^2)/48 - (147*CA*CF^3*zb*Zeta[3]^2)/4 - 
   (1033*CF^4*zb*Zeta[3]^2)/12 + (455*CA^2*CF^2*zb^2*Zeta[3]^2)/48 - 
   (147*CA*CF^3*zb^2*Zeta[3]^2)/4 - (1033*CF^4*zb^2*Zeta[3]^2)/12 - 
   (7157*CA^2*CF^2*Zeta[5])/120 + (491*CA*CF^3*Zeta[5])/15 + 
   (7681*CF^4*Zeta[5])/30 - (13*CA*CF^2*nf*Zeta[5])/10 + 
   (221*CF^3*nf*Zeta[5])/15 - (7157*CA^2*CF^2*Zeta[5])/(120*(-1 + zb)) + 
   (491*CA*CF^3*Zeta[5])/(15*(-1 + zb)) + (7681*CF^4*Zeta[5])/
    (30*(-1 + zb)) - (13*CA*CF^2*nf*Zeta[5])/(10*(-1 + zb)) + 
   (221*CF^3*nf*Zeta[5])/(15*(-1 + zb)) - (7157*CA^2*CF^2*zb*Zeta[5])/120 + 
   (881*CA*CF^3*zb*Zeta[5])/15 + (11401*CF^4*zb*Zeta[5])/30 - 
   (13*CA*CF^2*nf*zb*Zeta[5])/10 + (221*CF^3*nf*zb*Zeta[5])/15 - 
   (7157*CA^2*CF^2*zb^2*Zeta[5])/120 + (491*CA*CF^3*zb^2*Zeta[5])/15 + 
   (7681*CF^4*zb^2*Zeta[5])/30 - (13*CA*CF^2*nf*zb^2*Zeta[5])/10 + 
   (221*CF^3*nf*zb^2*Zeta[5])/15 + (1447*CA^2*CF^2*G[0, zb]*Zeta[5])/20 - 
   (1022*CA*CF^3*G[0, zb]*Zeta[5])/5 - (1891*CF^4*G[0, zb]*Zeta[5])/5 + 
   (1447*CA^2*CF^2*G[0, zb]*Zeta[5])/(20*(-1 + zb)) - 
   (1022*CA*CF^3*G[0, zb]*Zeta[5])/(5*(-1 + zb)) - 
   (1891*CF^4*G[0, zb]*Zeta[5])/(5*(-1 + zb)) + 
   (1447*CA^2*CF^2*zb*G[0, zb]*Zeta[5])/20 - 
   (1022*CA*CF^3*zb*G[0, zb]*Zeta[5])/5 - (1891*CF^4*zb*G[0, zb]*Zeta[5])/5 + 
   (1447*CA^2*CF^2*zb^2*G[0, zb]*Zeta[5])/20 - 
   (1022*CA*CF^3*zb^2*G[0, zb]*Zeta[5])/5 - (1891*CF^4*zb^2*G[0, zb]*Zeta[5])/
    5 - (927*CA^2*CF^2*G[1, zb]*Zeta[5])/40 + (1733*CA*CF^3*G[1, zb]*Zeta[5])/
    10 + (2953*CF^4*G[1, zb]*Zeta[5])/10 - (927*CA^2*CF^2*G[1, zb]*Zeta[5])/
    (40*(-1 + zb)) + (1473*CA*CF^3*G[1, zb]*Zeta[5])/(10*(-1 + zb)) + 
   (1713*CF^4*G[1, zb]*Zeta[5])/(10*(-1 + zb)) - 
   (927*CA^2*CF^2*zb*G[1, zb]*Zeta[5])/40 + 
   (1343*CA*CF^3*zb*G[1, zb]*Zeta[5])/10 + (1093*CF^4*zb*G[1, zb]*Zeta[5])/
    10 - (927*CA^2*CF^2*zb^2*G[1, zb]*Zeta[5])/40 + 
   (1733*CA*CF^3*zb^2*G[1, zb]*Zeta[5])/10 + 
   (2953*CF^4*zb^2*G[1, zb]*Zeta[5])/10 + (927*CA^2*CF^2*Log[Q2dmu2]*Zeta[5])/
    40 - (1473*CA*CF^3*Log[Q2dmu2]*Zeta[5])/10 - 
   (1713*CF^4*Log[Q2dmu2]*Zeta[5])/10 + (927*CA^2*CF^2*Log[Q2dmu2]*Zeta[5])/
    (40*(-1 + zb)) - (1473*CA*CF^3*Log[Q2dmu2]*Zeta[5])/(10*(-1 + zb)) - 
   (1713*CF^4*Log[Q2dmu2]*Zeta[5])/(10*(-1 + zb)) + 
   (927*CA^2*CF^2*zb*Log[Q2dmu2]*Zeta[5])/40 - 
   (1473*CA*CF^3*zb*Log[Q2dmu2]*Zeta[5])/10 - 
   (1713*CF^4*zb*Log[Q2dmu2]*Zeta[5])/10 + 
   (927*CA^2*CF^2*zb^2*Log[Q2dmu2]*Zeta[5])/40 - 
   (1473*CA*CF^3*zb^2*Log[Q2dmu2]*Zeta[5])/10 - 
   (1713*CF^4*zb^2*Log[Q2dmu2]*Zeta[5])/10)


==> anc/XS_Higgs_qqbar_RVV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-238357*CA^2*CF^2)/15552 + (8123*CA*CF^3)/216 - (217885*CF^4)/7776 + 
 (31829*CA*CF^2*nf)/7776 - (20593*CF^3*nf)/3888 - (38*CF^2*nf^2)/81 + 
 (1907*CA^2*CF^2*Pi^2)/1296 - (1919*CA*CF^3*Pi^2)/216 + 
 (26507*CF^4*Pi^2)/2592 - (563*CA*CF^2*nf*Pi^2)/432 + 
 (593*CF^3*nf*Pi^2)/216 + (29*CF^2*nf^2*Pi^2)/324 + 
 (2569*CA^2*CF^2*Pi^4)/11520 - (841*CA*CF^3*Pi^4)/2880 - 
 (937*CF^4*Pi^4)/8640 - (238357*CA^2*CF^2)/(15552*(-1 + zb)) + 
 (8123*CA*CF^3)/(216*(-1 + zb)) - (217885*CF^4)/(7776*(-1 + zb)) + 
 (31829*CA*CF^2*nf)/(7776*(-1 + zb)) - (20593*CF^3*nf)/(3888*(-1 + zb)) - 
 (38*CF^2*nf^2)/(81*(-1 + zb)) + (1907*CA^2*CF^2*Pi^2)/(1296*(-1 + zb)) - 
 (1919*CA*CF^3*Pi^2)/(216*(-1 + zb)) + (26507*CF^4*Pi^2)/(2592*(-1 + zb)) - 
 (563*CA*CF^2*nf*Pi^2)/(432*(-1 + zb)) + (593*CF^3*nf*Pi^2)/(216*(-1 + zb)) + 
 (29*CF^2*nf^2*Pi^2)/(324*(-1 + zb)) + (2569*CA^2*CF^2*Pi^4)/
  (11520*(-1 + zb)) - (841*CA*CF^3*Pi^4)/(2880*(-1 + zb)) - 
 (937*CF^4*Pi^4)/(8640*(-1 + zb)) - (226045*CA^2*CF^2*zb)/15552 + 
 (631*CA*CF^3*zb)/27 - (441805*CF^4*zb)/7776 + (35177*CA*CF^2*nf*zb)/7776 - 
 (40393*CF^3*nf*zb)/3888 - (38*CF^2*nf^2*zb)/81 + 
 (17*CA^2*CF^2*Pi^2*zb)/1296 - (535*CA*CF^3*Pi^2*zb)/216 + 
 (11435*CF^4*Pi^2*zb)/2592 - (563*CA*CF^2*nf*Pi^2*zb)/432 + 
 (497*CF^3*nf*Pi^2*zb)/216 + (29*CF^2*nf^2*Pi^2*zb)/324 + 
 (2569*CA^2*CF^2*Pi^4*zb)/11520 - (841*CA*CF^3*Pi^4*zb)/2880 - 
 (937*CF^4*Pi^4*zb)/8640 - (222859*CA^2*CF^2*zb^2)/15552 + 
 (15947*CA*CF^3*zb^2)/864 - (155551*CF^4*zb^2)/7776 + 
 (4171*CA*CF^2*nf*zb^2)/972 - (19981*CF^3*nf*zb^2)/3888 - 
 (38*CF^2*nf^2*zb^2)/81 + (6451*CA^2*CF^2*Pi^2*zb^2)/2592 - 
 (8507*CA*CF^3*Pi^2*zb^2)/864 + (25769*CF^4*Pi^2*zb^2)/2592 - 
 (563*CA*CF^2*nf*Pi^2*zb^2)/432 + (593*CF^3*nf*Pi^2*zb^2)/216 + 
 (29*CF^2*nf^2*Pi^2*zb^2)/324 + (2569*CA^2*CF^2*Pi^4*zb^2)/11520 - 
 (841*CA*CF^3*Pi^4*zb^2)/2880 - (937*CF^4*Pi^4*zb^2)/8640 + 
 (CA*CF^3*Pi^2*zb^3)/16 - (CF^4*Pi^2*zb^3)/8 + 
 (-1/24*(CA^2*CF^2) - (CA*CF^3)/6 - CF^4/6 - (CA^2*CF^2)/(24*(-1 + zb)) - 
   (CA*CF^3)/(6*(-1 + zb)) - CF^4/(6*(-1 + zb)) - (CA^2*CF^2*zb)/24 - 
   (CA*CF^3*zb)/6 - (CF^4*zb)/6 - (CA^2*CF^2*zb^2)/24 - (CA*CF^3*zb^2)/6 - 
   (CF^4*zb^2)/6)/ep^4 - (1927*CA^2*CF^2*G[0, zb])/864 - 
 (27857*CA*CF^3*G[0, zb])/1296 + (4075*CF^4*G[0, zb])/162 + 
 (235*CA*CF^2*nf*G[0, zb])/432 + (449*CF^3*nf*G[0, zb])/108 + 
 (8*CF^2*nf^2*G[0, zb])/27 + (2129*CA^2*CF^2*Pi^2*G[0, zb])/864 - 
 (869*CA*CF^3*Pi^2*G[0, zb])/432 - (26*CF^4*Pi^2*G[0, zb])/9 + 
 (85*CA*CF^2*nf*Pi^2*G[0, zb])/432 - (95*CF^3*nf*Pi^2*G[0, zb])/72 - 
 (1927*CA^2*CF^2*G[0, zb])/(864*(-1 + zb)) - (27857*CA*CF^3*G[0, zb])/
  (1296*(-1 + zb)) + (4075*CF^4*G[0, zb])/(162*(-1 + zb)) + 
 (235*CA*CF^2*nf*G[0, zb])/(432*(-1 + zb)) + 
 (449*CF^3*nf*G[0, zb])/(108*(-1 + zb)) + (8*CF^2*nf^2*G[0, zb])/
  (27*(-1 + zb)) + (2129*CA^2*CF^2*Pi^2*G[0, zb])/(864*(-1 + zb)) - 
 (869*CA*CF^3*Pi^2*G[0, zb])/(432*(-1 + zb)) - 
 (26*CF^4*Pi^2*G[0, zb])/(9*(-1 + zb)) + (85*CA*CF^2*nf*Pi^2*G[0, zb])/
  (432*(-1 + zb)) - (95*CF^3*nf*Pi^2*G[0, zb])/(72*(-1 + zb)) - 
 (2611*CA^2*CF^2*zb*G[0, zb])/864 - (9407*CA*CF^3*zb*G[0, zb])/1296 + 
 (4370*CF^4*zb*G[0, zb])/81 + (49*CA*CF^2*nf*zb*G[0, zb])/432 + 
 (37*CF^3*nf*zb*G[0, zb])/4 + (8*CF^2*nf^2*zb*G[0, zb])/27 + 
 (3137*CA^2*CF^2*Pi^2*zb*G[0, zb])/864 - (2177*CA*CF^3*Pi^2*zb*G[0, zb])/
  432 - (3*CF^4*Pi^2*zb*G[0, zb])/2 + (85*CA*CF^2*nf*Pi^2*zb*G[0, zb])/432 - 
 (95*CF^3*nf*Pi^2*zb*G[0, zb])/72 + (1601*CA^2*CF^2*zb^2*G[0, zb])/864 - 
 (1945*CA*CF^3*zb^2*G[0, zb])/648 + (8857*CF^4*zb^2*G[0, zb])/648 - 
 (83*CA*CF^2*nf*zb^2*G[0, zb])/108 + (425*CF^3*nf*zb^2*G[0, zb])/108 + 
 (8*CF^2*nf^2*zb^2*G[0, zb])/27 + (2201*CA^2*CF^2*Pi^2*zb^2*G[0, zb])/864 - 
 (977*CA*CF^3*Pi^2*zb^2*G[0, zb])/432 - (49*CF^4*Pi^2*zb^2*G[0, zb])/18 + 
 (85*CA*CF^2*nf*Pi^2*zb^2*G[0, zb])/432 - (95*CF^3*nf*Pi^2*zb^2*G[0, zb])/
  72 - (3379*CA^2*CF^2*G[1, zb])/432 + (4375*CA*CF^3*G[1, zb])/216 - 
 (8731*CF^4*G[1, zb])/432 + (239*CA*CF^2*nf*G[1, zb])/72 - 
 (437*CF^3*nf*G[1, zb])/72 - (4*CF^2*nf^2*G[1, zb])/9 + 
 (307*CA^2*CF^2*Pi^2*G[1, zb])/576 - (2609*CA*CF^3*Pi^2*G[1, zb])/864 + 
 (883*CF^4*Pi^2*G[1, zb])/216 - (115*CA*CF^2*nf*Pi^2*G[1, zb])/288 + 
 (173*CF^3*nf*Pi^2*G[1, zb])/144 - (3379*CA^2*CF^2*G[1, zb])/
  (432*(-1 + zb)) + (4375*CA*CF^3*G[1, zb])/(216*(-1 + zb)) - 
 (8731*CF^4*G[1, zb])/(432*(-1 + zb)) + (239*CA*CF^2*nf*G[1, zb])/
  (72*(-1 + zb)) - (437*CF^3*nf*G[1, zb])/(72*(-1 + zb)) - 
 (4*CF^2*nf^2*G[1, zb])/(9*(-1 + zb)) + (475*CA^2*CF^2*Pi^2*G[1, zb])/
  (576*(-1 + zb)) - (1843*CA*CF^3*Pi^2*G[1, zb])/(288*(-1 + zb)) + 
 (613*CF^4*Pi^2*G[1, zb])/(72*(-1 + zb)) - (115*CA*CF^2*nf*Pi^2*G[1, zb])/
  (288*(-1 + zb)) + (79*CF^3*nf*Pi^2*G[1, zb])/(48*(-1 + zb)) - 
 (1927*CA^2*CF^2*zb*G[1, zb])/432 + (1183*CA*CF^3*zb*G[1, zb])/54 - 
 (8537*CF^4*zb*G[1, zb])/144 + (20*CA*CF^2*nf*zb*G[1, zb])/9 - 
 (2279*CF^3*nf*zb*G[1, zb])/216 - (4*CF^2*nf^2*zb*G[1, zb])/9 + 
 (185*CA^2*CF^2*Pi^2*zb*G[1, zb])/192 - (6125*CA*CF^3*Pi^2*zb*G[1, zb])/864 + 
 (2101*CF^4*Pi^2*zb*G[1, zb])/216 - (115*CA*CF^2*nf*Pi^2*zb*G[1, zb])/288 + 
 (269*CF^3*nf*Pi^2*zb*G[1, zb])/144 - (5297*CA^2*CF^2*zb^2*G[1, zb])/864 + 
 (5777*CA*CF^3*zb^2*G[1, zb])/432 - (8911*CF^4*zb^2*G[1, zb])/432 + 
 (167*CA*CF^2*nf*zb^2*G[1, zb])/72 - (437*CF^3*nf*zb^2*G[1, zb])/72 - 
 (4*CF^2*nf^2*zb^2*G[1, zb])/9 - (461*CA^2*CF^2*Pi^2*zb^2*G[1, zb])/576 + 
 (19*CA*CF^3*Pi^2*zb^2*G[1, zb])/864 + (685*CF^4*Pi^2*zb^2*G[1, zb])/216 - 
 (115*CA*CF^2*nf*Pi^2*zb^2*G[1, zb])/288 + (173*CF^3*nf*Pi^2*zb^2*G[1, zb])/
  144 + (39*CA^2*CF^2*G[0, 0, zb])/4 + (365*CA*CF^3*G[0, 0, zb])/216 - 
 (2185*CF^4*G[0, 0, zb])/108 - (11*CA*CF^2*nf*G[0, 0, zb])/27 - 
 (46*CF^3*nf*G[0, 0, zb])/9 - (4*CF^2*nf^2*G[0, 0, zb])/27 - 
 (319*CA^2*CF^2*Pi^2*G[0, 0, zb])/72 + (145*CA*CF^3*Pi^2*G[0, 0, zb])/12 + 
 (7*CF^4*Pi^2*G[0, 0, zb])/9 + (39*CA^2*CF^2*G[0, 0, zb])/(4*(-1 + zb)) + 
 (365*CA*CF^3*G[0, 0, zb])/(216*(-1 + zb)) - (2185*CF^4*G[0, 0, zb])/
  (108*(-1 + zb)) - (11*CA*CF^2*nf*G[0, 0, zb])/(27*(-1 + zb)) - 
 (46*CF^3*nf*G[0, 0, zb])/(9*(-1 + zb)) - (4*CF^2*nf^2*G[0, 0, zb])/
  (27*(-1 + zb)) - (319*CA^2*CF^2*Pi^2*G[0, 0, zb])/(72*(-1 + zb)) + 
 (145*CA*CF^3*Pi^2*G[0, 0, zb])/(12*(-1 + zb)) + 
 (7*CF^4*Pi^2*G[0, 0, zb])/(9*(-1 + zb)) + (403*CA^2*CF^2*zb*G[0, 0, zb])/
  36 - (4225*CA*CF^3*zb*G[0, 0, zb])/216 - (4879*CF^4*zb*G[0, 0, zb])/108 - 
 (11*CA*CF^2*nf*zb*G[0, 0, zb])/27 - (68*CF^3*nf*zb*G[0, 0, zb])/9 - 
 (4*CF^2*nf^2*zb*G[0, 0, zb])/27 - (319*CA^2*CF^2*Pi^2*zb*G[0, 0, zb])/72 + 
 (145*CA*CF^3*Pi^2*zb*G[0, 0, zb])/12 + (7*CF^4*Pi^2*zb*G[0, 0, zb])/9 + 
 (13*CA^2*CF^2*zb^2*G[0, 0, zb])/3 + (383*CA*CF^3*zb^2*G[0, 0, zb])/216 - 
 (2041*CF^4*zb^2*G[0, 0, zb])/108 - (11*CA*CF^2*nf*zb^2*G[0, 0, zb])/27 - 
 (46*CF^3*nf*zb^2*G[0, 0, zb])/9 - (4*CF^2*nf^2*zb^2*G[0, 0, zb])/27 - 
 (319*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb])/72 + 
 (145*CA*CF^3*Pi^2*zb^2*G[0, 0, zb])/12 + (7*CF^4*Pi^2*zb^2*G[0, 0, zb])/9 - 
 (CA*CF^3*zb^3*G[0, 0, zb])/8 + (CF^4*zb^3*G[0, 0, zb])/4 - 
 (625*CA^2*CF^2*G[0, 1, zb])/108 - (1763*CA*CF^3*G[0, 1, zb])/216 + 
 (1339*CF^4*G[0, 1, zb])/54 - (17*CA*CF^2*nf*G[0, 1, zb])/27 + 
 (169*CF^3*nf*G[0, 1, zb])/27 + (2*CF^2*nf^2*G[0, 1, zb])/9 + 
 (427*CA^2*CF^2*Pi^2*G[0, 1, zb])/144 - (233*CA*CF^3*Pi^2*G[0, 1, zb])/36 - 
 (109*CF^4*Pi^2*G[0, 1, zb])/36 - (625*CA^2*CF^2*G[0, 1, zb])/
  (108*(-1 + zb)) - (1763*CA*CF^3*G[0, 1, zb])/(216*(-1 + zb)) + 
 (1339*CF^4*G[0, 1, zb])/(54*(-1 + zb)) - (17*CA*CF^2*nf*G[0, 1, zb])/
  (27*(-1 + zb)) + (169*CF^3*nf*G[0, 1, zb])/(27*(-1 + zb)) + 
 (2*CF^2*nf^2*G[0, 1, zb])/(9*(-1 + zb)) + (427*CA^2*CF^2*Pi^2*G[0, 1, zb])/
  (144*(-1 + zb)) - (233*CA*CF^3*Pi^2*G[0, 1, zb])/(36*(-1 + zb)) - 
 (109*CF^4*Pi^2*G[0, 1, zb])/(36*(-1 + zb)) - (1403*CA^2*CF^2*zb*G[0, 1, zb])/
  216 + (1219*CA*CF^3*zb*G[0, 1, zb])/216 + (1364*CF^4*zb*G[0, 1, zb])/27 - 
 (17*CA*CF^2*nf*zb*G[0, 1, zb])/27 + (223*CF^3*nf*zb*G[0, 1, zb])/27 + 
 (2*CF^2*nf^2*zb*G[0, 1, zb])/9 + (427*CA^2*CF^2*Pi^2*zb*G[0, 1, zb])/144 - 
 (233*CA*CF^3*Pi^2*zb*G[0, 1, zb])/36 - (109*CF^4*Pi^2*zb*G[0, 1, zb])/36 - 
 (727*CA^2*CF^2*zb^2*G[0, 1, zb])/432 - (1763*CA*CF^3*zb^2*G[0, 1, zb])/216 + 
 (1267*CF^4*zb^2*G[0, 1, zb])/54 - (17*CA*CF^2*nf*zb^2*G[0, 1, zb])/27 + 
 (169*CF^3*nf*zb^2*G[0, 1, zb])/27 + (2*CF^2*nf^2*zb^2*G[0, 1, zb])/9 + 
 (427*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb])/144 - 
 (233*CA*CF^3*Pi^2*zb^2*G[0, 1, zb])/36 - (109*CF^4*Pi^2*zb^2*G[0, 1, zb])/
  36 + (CA*CF^3*zb^3*G[0, 1, zb])/8 - (CF^4*zb^3*G[0, 1, zb])/4 - 
 (193*CA^2*CF^2*G[1, 0, zb])/36 - (139*CA*CF^3*G[1, 0, zb])/18 + 
 (494*CF^4*G[1, 0, zb])/27 + (25*CA*CF^2*nf*G[1, 0, zb])/72 + 
 (329*CF^3*nf*G[1, 0, zb])/54 + (2*CF^2*nf^2*G[1, 0, zb])/9 + 
 (41*CA^2*CF^2*Pi^2*G[1, 0, zb])/16 - (125*CA*CF^3*Pi^2*G[1, 0, zb])/18 - 
 (85*CF^4*Pi^2*G[1, 0, zb])/36 - (433*CA^2*CF^2*G[1, 0, zb])/(72*(-1 + zb)) - 
 (17*CA*CF^3*G[1, 0, zb])/(24*(-1 + zb)) + (130*CF^4*G[1, 0, zb])/
  (9*(-1 + zb)) + (7*CA*CF^2*nf*G[1, 0, zb])/(9*(-1 + zb)) + 
 (31*CF^3*nf*G[1, 0, zb])/(9*(-1 + zb)) + (2*CF^2*nf^2*G[1, 0, zb])/
  (9*(-1 + zb)) + (67*CA^2*CF^2*Pi^2*G[1, 0, zb])/(48*(-1 + zb)) - 
 (47*CA*CF^3*Pi^2*G[1, 0, zb])/(12*(-1 + zb)) - 
 (15*CF^4*Pi^2*G[1, 0, zb])/(4*(-1 + zb)) - (335*CA^2*CF^2*zb*G[1, 0, zb])/
  48 + (211*CA*CF^3*zb*G[1, 0, zb])/9 + (1813*CF^4*zb*G[1, 0, zb])/54 - 
 (5*CA*CF^2*nf*zb*G[1, 0, zb])/72 + (245*CF^3*nf*zb*G[1, 0, zb])/54 + 
 (2*CF^2*nf^2*zb*G[1, 0, zb])/9 + (43*CA^2*CF^2*Pi^2*zb*G[1, 0, zb])/48 - 
 (191*CA*CF^3*Pi^2*zb*G[1, 0, zb])/72 - (77*CF^4*Pi^2*zb*G[1, 0, zb])/18 - 
 (65*CA^2*CF^2*zb^2*G[1, 0, zb])/18 - (403*CA*CF^3*zb^2*G[1, 0, zb])/72 + 
 (1267*CF^4*zb^2*G[1, 0, zb])/54 - (CA*CF^2*nf*zb^2*G[1, 0, zb])/9 + 
 (169*CF^3*nf*zb^2*G[1, 0, zb])/27 + (2*CF^2*nf^2*zb^2*G[1, 0, zb])/9 + 
 (41*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb])/16 - 
 (125*CA*CF^3*Pi^2*zb^2*G[1, 0, zb])/18 - (85*CF^4*Pi^2*zb^2*G[1, 0, zb])/
  36 + (CA*CF^3*zb^3*G[1, 0, zb])/8 - (CF^4*zb^3*G[1, 0, zb])/4 + 
 (49*CA^2*CF^2*G[1, 1, zb])/72 + (1237*CA*CF^3*G[1, 1, zb])/72 - 
 (5431*CF^4*G[1, 1, zb])/216 + (73*CA*CF^2*nf*G[1, 1, zb])/72 - 
 (211*CF^3*nf*G[1, 1, zb])/27 - (CF^2*nf^2*G[1, 1, zb])/3 - 
 (305*CA^2*CF^2*Pi^2*G[1, 1, zb])/288 + (53*CA*CF^3*Pi^2*G[1, 1, zb])/36 + 
 (385*CF^4*Pi^2*G[1, 1, zb])/72 + (4*CA^2*CF^2*G[1, 1, zb])/(3*(-1 + zb)) + 
 (61*CA*CF^3*G[1, 1, zb])/(6*(-1 + zb)) - (511*CF^4*G[1, 1, zb])/
  (24*(-1 + zb)) + (7*CA*CF^2*nf*G[1, 1, zb])/(12*(-1 + zb)) - 
 (31*CF^3*nf*G[1, 1, zb])/(6*(-1 + zb)) - (CF^2*nf^2*G[1, 1, zb])/
  (3*(-1 + zb)) - (9*CA^2*CF^2*Pi^2*G[1, 1, zb])/(32*(-1 + zb)) - 
 (CA*CF^3*Pi^2*G[1, 1, zb])/(2*(-1 + zb)) + (53*CF^4*Pi^2*G[1, 1, zb])/
  (8*(-1 + zb)) + (21*CA^2*CF^2*zb*G[1, 1, zb])/16 - 
 (169*CA*CF^3*zb*G[1, 1, zb])/24 - (8899*CF^4*zb*G[1, 1, zb])/216 + 
 (103*CA*CF^2*nf*zb*G[1, 1, zb])/72 - (157*CF^3*nf*zb*G[1, 1, zb])/27 - 
 (CF^2*nf^2*zb*G[1, 1, zb])/3 + (31*CA^2*CF^2*Pi^2*zb*G[1, 1, zb])/288 - 
 (107*CA*CF^3*Pi^2*zb*G[1, 1, zb])/72 + (523*CF^4*Pi^2*zb*G[1, 1, zb])/72 - 
 (CA^2*CF^2*zb^2*G[1, 1, zb])/144 + (271*CA*CF^3*zb^2*G[1, 1, zb])/18 - 
 (6547*CF^4*zb^2*G[1, 1, zb])/216 + (53*CA*CF^2*nf*zb^2*G[1, 1, zb])/36 - 
 (431*CF^3*nf*zb^2*G[1, 1, zb])/54 - (CF^2*nf^2*zb^2*G[1, 1, zb])/3 - 
 (305*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb])/288 + 
 (53*CA*CF^3*Pi^2*zb^2*G[1, 1, zb])/36 + (385*CF^4*Pi^2*zb^2*G[1, 1, zb])/
  72 - (CA*CF^3*zb^3*G[1, 1, zb])/8 + (CF^4*zb^3*G[1, 1, zb])/4 - 
 (47*CA^2*CF^2*G[0, 0, 0, zb])/4 + (49*CA*CF^3*G[0, 0, 0, zb])/18 + 
 (245*CF^4*G[0, 0, 0, zb])/9 + (17*CA*CF^2*nf*G[0, 0, 0, zb])/9 + 
 (52*CF^3*nf*G[0, 0, 0, zb])/9 - (47*CA^2*CF^2*G[0, 0, 0, zb])/
  (4*(-1 + zb)) + (49*CA*CF^3*G[0, 0, 0, zb])/(18*(-1 + zb)) + 
 (245*CF^4*G[0, 0, 0, zb])/(9*(-1 + zb)) + (17*CA*CF^2*nf*G[0, 0, 0, zb])/
  (9*(-1 + zb)) + (52*CF^3*nf*G[0, 0, 0, zb])/(9*(-1 + zb)) - 
 (55*CA^2*CF^2*zb*G[0, 0, 0, zb])/4 + (451*CA*CF^3*zb*G[0, 0, 0, zb])/18 + 
 (359*CF^4*zb*G[0, 0, 0, zb])/9 + (17*CA*CF^2*nf*zb*G[0, 0, 0, zb])/9 + 
 (52*CF^3*nf*zb*G[0, 0, 0, zb])/9 - (47*CA^2*CF^2*zb^2*G[0, 0, 0, zb])/4 + 
 (49*CA*CF^3*zb^2*G[0, 0, 0, zb])/18 + (245*CF^4*zb^2*G[0, 0, 0, zb])/9 + 
 (17*CA*CF^2*nf*zb^2*G[0, 0, 0, zb])/9 + (52*CF^3*nf*zb^2*G[0, 0, 0, zb])/9 + 
 (175*CA^2*CF^2*G[0, 0, 1, zb])/18 + (13*CA*CF^3*G[0, 0, 1, zb])/9 - 
 (271*CF^4*G[0, 0, 1, zb])/9 - (25*CA*CF^2*nf*G[0, 0, 1, zb])/18 - 
 (53*CF^3*nf*G[0, 0, 1, zb])/9 + (175*CA^2*CF^2*G[0, 0, 1, zb])/
  (18*(-1 + zb)) + (13*CA*CF^3*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
 (271*CF^4*G[0, 0, 1, zb])/(9*(-1 + zb)) - (25*CA*CF^2*nf*G[0, 0, 1, zb])/
  (18*(-1 + zb)) - (53*CF^3*nf*G[0, 0, 1, zb])/(9*(-1 + zb)) + 
 (193*CA^2*CF^2*zb*G[0, 0, 1, zb])/18 - (125*CA*CF^3*zb*G[0, 0, 1, zb])/9 - 
 (397*CF^4*zb*G[0, 0, 1, zb])/9 - (25*CA*CF^2*nf*zb*G[0, 0, 1, zb])/18 - 
 (53*CF^3*nf*zb*G[0, 0, 1, zb])/9 + (83*CA^2*CF^2*zb^2*G[0, 0, 1, zb])/9 + 
 (53*CA*CF^3*zb^2*G[0, 0, 1, zb])/18 - (280*CF^4*zb^2*G[0, 0, 1, zb])/9 - 
 (25*CA*CF^2*nf*zb^2*G[0, 0, 1, zb])/18 - (53*CF^3*nf*zb^2*G[0, 0, 1, zb])/
  9 + (241*CA^2*CF^2*G[0, 1, 0, zb])/36 - (73*CA*CF^3*G[0, 1, 0, zb])/6 - 
 (46*CF^4*G[0, 1, 0, zb])/3 - (2*CA*CF^2*nf*G[0, 1, 0, zb])/9 - 
 (43*CF^3*nf*G[0, 1, 0, zb])/9 + (241*CA^2*CF^2*G[0, 1, 0, zb])/
  (36*(-1 + zb)) - (73*CA*CF^3*G[0, 1, 0, zb])/(6*(-1 + zb)) - 
 (46*CF^4*G[0, 1, 0, zb])/(3*(-1 + zb)) - (2*CA*CF^2*nf*G[0, 1, 0, zb])/
  (9*(-1 + zb)) - (43*CF^3*nf*G[0, 1, 0, zb])/(9*(-1 + zb)) + 
 (88*CA^2*CF^2*zb*G[0, 1, 0, zb])/9 - (71*CA*CF^3*zb*G[0, 1, 0, zb])/3 - 
 (98*CF^4*zb*G[0, 1, 0, zb])/3 - (11*CA*CF^2*nf*zb*G[0, 1, 0, zb])/9 - 
 (43*CF^3*nf*zb*G[0, 1, 0, zb])/9 + (295*CA^2*CF^2*zb^2*G[0, 1, 0, zb])/36 - 
 (11*CA*CF^3*zb^2*G[0, 1, 0, zb])/12 - (155*CF^4*zb^2*G[0, 1, 0, zb])/6 - 
 (31*CA*CF^2*nf*zb^2*G[0, 1, 0, zb])/18 - (43*CF^3*nf*zb^2*G[0, 1, 0, zb])/
  9 - (35*CA^2*CF^2*G[0, 1, 1, zb])/8 + (233*CA*CF^3*G[0, 1, 1, zb])/36 + 
 (175*CF^4*G[0, 1, 1, zb])/9 - (11*CA*CF^2*nf*G[0, 1, 1, zb])/36 + 
 (31*CF^3*nf*G[0, 1, 1, zb])/6 - (35*CA^2*CF^2*G[0, 1, 1, zb])/
  (8*(-1 + zb)) + (233*CA*CF^3*G[0, 1, 1, zb])/(36*(-1 + zb)) + 
 (175*CF^4*G[0, 1, 1, zb])/(9*(-1 + zb)) - (11*CA*CF^2*nf*G[0, 1, 1, zb])/
  (36*(-1 + zb)) + (31*CF^3*nf*G[0, 1, 1, zb])/(6*(-1 + zb)) - 
 (155*CA^2*CF^2*zb*G[0, 1, 1, zb])/24 + (419*CA*CF^3*zb*G[0, 1, 1, zb])/36 + 
 (343*CF^4*zb*G[0, 1, 1, zb])/9 + (25*CA*CF^2*nf*zb*G[0, 1, 1, zb])/36 + 
 (31*CF^3*nf*zb*G[0, 1, 1, zb])/6 - (43*CA^2*CF^2*zb^2*G[0, 1, 1, zb])/8 - 
 (113*CA*CF^3*zb^2*G[0, 1, 1, zb])/18 + (557*CF^4*zb^2*G[0, 1, 1, zb])/18 + 
 (43*CA*CF^2*nf*zb^2*G[0, 1, 1, zb])/36 + (31*CF^3*nf*zb^2*G[0, 1, 1, zb])/
  6 + (131*CA^2*CF^2*G[1, 0, 0, zb])/18 - (31*CA*CF^3*G[1, 0, 0, zb])/12 - 
 (509*CF^4*G[1, 0, 0, zb])/18 - (17*CA*CF^2*nf*G[1, 0, 0, zb])/6 - 
 (49*CF^3*nf*G[1, 0, 0, zb])/9 + (47*CA^2*CF^2*G[1, 0, 0, zb])/
  (6*(-1 + zb)) - (11*CA*CF^3*G[1, 0, 0, zb])/(3*(-1 + zb)) - 
 (16*CF^4*G[1, 0, 0, zb])/(-1 + zb) - (17*CA*CF^2*nf*G[1, 0, 0, zb])/
  (6*(-1 + zb)) - (3*CF^3*nf*G[1, 0, 0, zb])/(-1 + zb) + 
 (301*CA^2*CF^2*zb*G[1, 0, 0, zb])/36 - (233*CA*CF^3*zb*G[1, 0, 0, zb])/12 - 
 (235*CF^4*zb*G[1, 0, 0, zb])/9 - (17*CA*CF^2*nf*zb*G[1, 0, 0, zb])/6 - 
 (16*CF^3*nf*zb*G[1, 0, 0, zb])/9 + (487*CA^2*CF^2*zb^2*G[1, 0, 0, zb])/36 - 
 (13*CA*CF^3*zb^2*G[1, 0, 0, zb])/3 - (250*CF^4*zb^2*G[1, 0, 0, zb])/9 - 
 (17*CA*CF^2*nf*zb^2*G[1, 0, 0, zb])/6 - (49*CF^3*nf*zb^2*G[1, 0, 0, zb])/9 - 
 (16*CA^2*CF^2*G[1, 0, 1, zb])/3 - (19*CA*CF^3*G[1, 0, 1, zb])/9 + 
 (565*CF^4*G[1, 0, 1, zb])/18 + (25*CA*CF^2*nf*G[1, 0, 1, zb])/12 + 
 (35*CF^3*nf*G[1, 0, 1, zb])/6 - (143*CA^2*CF^2*G[1, 0, 1, zb])/
  (24*(-1 + zb)) - (11*CA*CF^3*G[1, 0, 1, zb])/(12*(-1 + zb)) + 
 (59*CF^4*G[1, 0, 1, zb])/(3*(-1 + zb)) + (25*CA*CF^2*nf*G[1, 0, 1, zb])/
  (12*(-1 + zb)) + (23*CF^3*nf*G[1, 0, 1, zb])/(6*(-1 + zb)) - 
 (13*CA^2*CF^2*zb*G[1, 0, 1, zb])/2 + (98*CA*CF^3*zb*G[1, 0, 1, zb])/9 + 
 (523*CF^4*zb*G[1, 0, 1, zb])/18 + (25*CA*CF^2*nf*zb*G[1, 0, 1, zb])/12 + 
 (17*CF^3*nf*zb*G[1, 0, 1, zb])/6 - (233*CA^2*CF^2*zb^2*G[1, 0, 1, zb])/24 - 
 (103*CA*CF^3*zb^2*G[1, 0, 1, zb])/36 + (296*CF^4*zb^2*G[1, 0, 1, zb])/9 + 
 (25*CA*CF^2*nf*zb^2*G[1, 0, 1, zb])/12 + (35*CF^3*nf*zb^2*G[1, 0, 1, zb])/
  6 - (469*CA^2*CF^2*G[1, 1, 0, zb])/72 + (143*CA*CF^3*G[1, 1, 0, zb])/36 + 
 (253*CF^4*G[1, 1, 0, zb])/9 + (11*CA*CF^2*nf*G[1, 1, 0, zb])/4 + 
 (85*CF^3*nf*G[1, 1, 0, zb])/18 - (57*CA^2*CF^2*G[1, 1, 0, zb])/
  (8*(-1 + zb)) + (23*CA*CF^3*G[1, 1, 0, zb])/(4*(-1 + zb)) + 
 (11*CF^4*G[1, 1, 0, zb])/(-1 + zb) + (11*CA*CF^2*nf*G[1, 1, 0, zb])/
  (4*(-1 + zb)) + (5*CF^3*nf*G[1, 1, 0, zb])/(2*(-1 + zb)) - 
 (571*CA^2*CF^2*zb*G[1, 1, 0, zb])/72 + (325*CA*CF^3*zb*G[1, 1, 0, zb])/18 + 
 (329*CF^4*zb*G[1, 1, 0, zb])/18 + (11*CA*CF^2*nf*zb*G[1, 1, 0, zb])/4 + 
 (25*CF^3*nf*zb*G[1, 1, 0, zb])/18 - (739*CA^2*CF^2*zb^2*G[1, 1, 0, zb])/72 + 
 (31*CA*CF^3*zb^2*G[1, 1, 0, zb])/18 + (497*CF^4*zb^2*G[1, 1, 0, zb])/18 + 
 (11*CA*CF^2*nf*zb^2*G[1, 1, 0, zb])/4 + (85*CF^3*nf*zb^2*G[1, 1, 0, zb])/
  18 + (577*CA^2*CF^2*G[1, 1, 1, zb])/144 + (217*CA*CF^3*G[1, 1, 1, zb])/72 - 
 (595*CF^4*G[1, 1, 1, zb])/18 - (15*CA*CF^2*nf*G[1, 1, 1, zb])/8 - 
 (199*CF^3*nf*G[1, 1, 1, zb])/36 + (75*CA^2*CF^2*G[1, 1, 1, zb])/
  (16*(-1 + zb)) + (9*CA*CF^3*G[1, 1, 1, zb])/(8*(-1 + zb)) - 
 (33*CF^4*G[1, 1, 1, zb])/(2*(-1 + zb)) - (15*CA*CF^2*nf*G[1, 1, 1, zb])/
  (8*(-1 + zb)) - (15*CF^3*nf*G[1, 1, 1, zb])/(4*(-1 + zb)) + 
 (793*CA^2*CF^2*zb*G[1, 1, 1, zb])/144 - (569*CA*CF^3*zb*G[1, 1, 1, zb])/72 - 
 (415*CF^4*zb*G[1, 1, 1, zb])/18 - (15*CA*CF^2*nf*zb*G[1, 1, 1, zb])/8 - 
 (103*CF^3*nf*zb*G[1, 1, 1, zb])/36 + (847*CA^2*CF^2*zb^2*G[1, 1, 1, zb])/
  144 + (559*CA*CF^3*zb^2*G[1, 1, 1, zb])/72 - 
 (311*CF^4*zb^2*G[1, 1, 1, zb])/9 - (15*CA*CF^2*nf*zb^2*G[1, 1, 1, zb])/8 - 
 (199*CF^3*nf*zb^2*G[1, 1, 1, zb])/36 - (11*CA^2*CF^2*G[0, 0, 0, 0, zb])/3 - 
 (175*CA*CF^3*G[0, 0, 0, 0, zb])/3 - (112*CF^4*G[0, 0, 0, 0, zb])/3 - 
 (11*CA^2*CF^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (175*CA*CF^3*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (112*CF^4*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (11*CA^2*CF^2*zb*G[0, 0, 0, 0, zb])/3 - (175*CA*CF^3*zb*G[0, 0, 0, 0, zb])/
  3 - (112*CF^4*zb*G[0, 0, 0, 0, zb])/3 - 
 (11*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb])/3 - 
 (175*CA*CF^3*zb^2*G[0, 0, 0, 0, zb])/3 - (112*CF^4*zb^2*G[0, 0, 0, 0, zb])/
  3 - (5*CA^2*CF^2*G[0, 0, 0, 1, zb])/3 + (136*CA*CF^3*G[0, 0, 0, 1, zb])/3 + 
 (124*CF^4*G[0, 0, 0, 1, zb])/3 - (5*CA^2*CF^2*G[0, 0, 0, 1, zb])/
  (3*(-1 + zb)) + (136*CA*CF^3*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (124*CF^4*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (5*CA^2*CF^2*zb*G[0, 0, 0, 1, zb])/3 + (136*CA*CF^3*zb*G[0, 0, 0, 1, zb])/
  3 + (124*CF^4*zb*G[0, 0, 0, 1, zb])/3 - 
 (5*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb])/3 + 
 (136*CA*CF^3*zb^2*G[0, 0, 0, 1, zb])/3 + (124*CF^4*zb^2*G[0, 0, 0, 1, zb])/
  3 + 2*CA^2*CF^2*G[0, 0, 1, 0, zb] + 44*CA*CF^3*G[0, 0, 1, 0, zb] + 
 (100*CF^4*G[0, 0, 1, 0, zb])/3 + (2*CA^2*CF^2*G[0, 0, 1, 0, zb])/(-1 + zb) + 
 (44*CA*CF^3*G[0, 0, 1, 0, zb])/(-1 + zb) + (100*CF^4*G[0, 0, 1, 0, zb])/
  (3*(-1 + zb)) + 2*CA^2*CF^2*zb*G[0, 0, 1, 0, zb] + 
 44*CA*CF^3*zb*G[0, 0, 1, 0, zb] + (100*CF^4*zb*G[0, 0, 1, 0, zb])/3 + 
 2*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb] + 44*CA*CF^3*zb^2*G[0, 0, 1, 0, zb] + 
 (100*CF^4*zb^2*G[0, 0, 1, 0, zb])/3 + (5*CA^2*CF^2*G[0, 0, 1, 1, zb])/6 - 
 31*CA*CF^3*G[0, 0, 1, 1, zb] - 38*CF^4*G[0, 0, 1, 1, zb] + 
 (5*CA^2*CF^2*G[0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
 (31*CA*CF^3*G[0, 0, 1, 1, zb])/(-1 + zb) - (38*CF^4*G[0, 0, 1, 1, zb])/
  (-1 + zb) + (5*CA^2*CF^2*zb*G[0, 0, 1, 1, zb])/6 - 
 31*CA*CF^3*zb*G[0, 0, 1, 1, zb] - 38*CF^4*zb*G[0, 0, 1, 1, zb] + 
 (5*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb])/6 - 31*CA*CF^3*zb^2*G[0, 0, 1, 1, zb] - 
 38*CF^4*zb^2*G[0, 0, 1, 1, zb] + (13*CA^2*CF^2*G[0, 1, 0, 0, zb])/3 + 
 (122*CA*CF^3*G[0, 1, 0, 0, zb])/3 + (92*CF^4*G[0, 1, 0, 0, zb])/3 + 
 (13*CA^2*CF^2*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (122*CA*CF^3*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (92*CF^4*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (13*CA^2*CF^2*zb*G[0, 1, 0, 0, zb])/3 + (122*CA*CF^3*zb*G[0, 1, 0, 0, zb])/
  3 + (92*CF^4*zb*G[0, 1, 0, 0, zb])/3 + 
 (13*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb])/3 + 
 (122*CA*CF^3*zb^2*G[0, 1, 0, 0, zb])/3 + (92*CF^4*zb^2*G[0, 1, 0, 0, zb])/
  3 - (CA^2*CF^2*G[0, 1, 0, 1, zb])/2 - (94*CA*CF^3*G[0, 1, 0, 1, zb])/3 - 
 (100*CF^4*G[0, 1, 0, 1, zb])/3 - (CA^2*CF^2*G[0, 1, 0, 1, zb])/
  (2*(-1 + zb)) - (94*CA*CF^3*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (100*CF^4*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (CA^2*CF^2*zb*G[0, 1, 0, 1, zb])/2 - (94*CA*CF^3*zb*G[0, 1, 0, 1, zb])/3 - 
 (100*CF^4*zb*G[0, 1, 0, 1, zb])/3 - (CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb])/2 - 
 (94*CA*CF^3*zb^2*G[0, 1, 0, 1, zb])/3 - (100*CF^4*zb^2*G[0, 1, 0, 1, zb])/
  3 - (23*CA^2*CF^2*G[0, 1, 1, 0, zb])/6 - 29*CA*CF^3*G[0, 1, 1, 0, zb] - 
 26*CF^4*G[0, 1, 1, 0, zb] - (23*CA^2*CF^2*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (29*CA*CF^3*G[0, 1, 1, 0, zb])/(-1 + zb) - (26*CF^4*G[0, 1, 1, 0, zb])/
  (-1 + zb) - (23*CA^2*CF^2*zb*G[0, 1, 1, 0, zb])/6 - 
 29*CA*CF^3*zb*G[0, 1, 1, 0, zb] - 26*CF^4*zb*G[0, 1, 1, 0, zb] - 
 (23*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb])/6 - 
 29*CA*CF^3*zb^2*G[0, 1, 1, 0, zb] - 26*CF^4*zb^2*G[0, 1, 1, 0, zb] + 
 (23*CA^2*CF^2*G[0, 1, 1, 1, zb])/12 + (58*CA*CF^3*G[0, 1, 1, 1, zb])/3 + 
 (89*CF^4*G[0, 1, 1, 1, zb])/3 + (23*CA^2*CF^2*G[0, 1, 1, 1, zb])/
  (12*(-1 + zb)) + (58*CA*CF^3*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (89*CF^4*G[0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (23*CA^2*CF^2*zb*G[0, 1, 1, 1, zb])/12 + (58*CA*CF^3*zb*G[0, 1, 1, 1, zb])/
  3 + (89*CF^4*zb*G[0, 1, 1, 1, zb])/3 + 
 (23*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb])/12 + 
 (58*CA*CF^3*zb^2*G[0, 1, 1, 1, zb])/3 + (89*CF^4*zb^2*G[0, 1, 1, 1, zb])/3 + 
 10*CA^2*CF^2*G[1, 0, 0, 0, zb] + (154*CA*CF^3*G[1, 0, 0, 0, zb])/3 + 
 (104*CF^4*G[1, 0, 0, 0, zb])/3 + (12*CA^2*CF^2*G[1, 0, 0, 0, zb])/
  (-1 + zb) + (29*CA*CF^3*G[1, 0, 0, 0, zb])/(-1 + zb) + 
 (22*CF^4*G[1, 0, 0, 0, zb])/(-1 + zb) + 13*CA^2*CF^2*zb*G[1, 0, 0, 0, zb] + 
 (107*CA*CF^3*zb*G[1, 0, 0, 0, zb])/6 + (47*CF^4*zb*G[1, 0, 0, 0, zb])/3 + 
 10*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb] + (154*CA*CF^3*zb^2*G[1, 0, 0, 0, zb])/
  3 + (104*CF^4*zb^2*G[1, 0, 0, 0, zb])/3 - (9*CA^2*CF^2*G[1, 0, 0, 1, zb])/
  2 - (121*CA*CF^3*G[1, 0, 0, 1, zb])/3 - 38*CF^4*G[1, 0, 0, 1, zb] - 
 (11*CA^2*CF^2*G[1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
 (25*CA*CF^3*G[1, 0, 0, 1, zb])/(-1 + zb) - (24*CF^4*G[1, 0, 0, 1, zb])/
  (-1 + zb) - (13*CA^2*CF^2*zb*G[1, 0, 0, 1, zb])/2 - 
 (95*CA*CF^3*zb*G[1, 0, 0, 1, zb])/6 - 18*CF^4*zb*G[1, 0, 0, 1, zb] - 
 (9*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb])/2 - 
 (121*CA*CF^3*zb^2*G[1, 0, 0, 1, zb])/3 - 38*CF^4*zb^2*G[1, 0, 0, 1, zb] - 
 (37*CA^2*CF^2*G[1, 0, 1, 0, zb])/6 - 41*CA*CF^3*G[1, 0, 1, 0, zb] - 
 (94*CF^4*G[1, 0, 1, 0, zb])/3 - (15*CA^2*CF^2*G[1, 0, 1, 0, zb])/
  (2*(-1 + zb)) - (24*CA*CF^3*G[1, 0, 1, 0, zb])/(-1 + zb) - 
 (20*CF^4*G[1, 0, 1, 0, zb])/(-1 + zb) - (49*CA^2*CF^2*zb*G[1, 0, 1, 0, zb])/
  6 - (31*CA*CF^3*zb*G[1, 0, 1, 0, zb])/2 - (43*CF^4*zb*G[1, 0, 1, 0, zb])/
  3 - (37*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb])/6 - 
 41*CA*CF^3*zb^2*G[1, 0, 1, 0, zb] - (94*CF^4*zb^2*G[1, 0, 1, 0, zb])/3 + 
 (35*CA^2*CF^2*G[1, 0, 1, 1, zb])/12 + (89*CA*CF^3*G[1, 0, 1, 1, zb])/3 + 
 (107*CF^4*G[1, 0, 1, 1, zb])/3 + (13*CA^2*CF^2*G[1, 0, 1, 1, zb])/
  (4*(-1 + zb)) + (19*CA*CF^3*G[1, 0, 1, 1, zb])/(-1 + zb) + 
 (23*CF^4*G[1, 0, 1, 1, zb])/(-1 + zb) + (47*CA^2*CF^2*zb*G[1, 0, 1, 1, zb])/
  12 + (73*CA*CF^3*zb*G[1, 0, 1, 1, zb])/6 + (53*CF^4*zb*G[1, 0, 1, 1, zb])/
  3 + (35*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb])/12 + 
 (89*CA*CF^3*zb^2*G[1, 0, 1, 1, zb])/3 + (107*CF^4*zb^2*G[1, 0, 1, 1, zb])/
  3 - (55*CA^2*CF^2*G[1, 1, 0, 0, zb])/6 - (110*CA*CF^3*G[1, 1, 0, 0, zb])/
  3 - (88*CF^4*G[1, 1, 0, 0, zb])/3 - (21*CA^2*CF^2*G[1, 1, 0, 0, zb])/
  (2*(-1 + zb)) - (21*CA*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) - 
 (12*CF^4*G[1, 1, 0, 0, zb])/(-1 + zb) - (67*CA^2*CF^2*zb*G[1, 1, 0, 0, zb])/
  6 - (79*CA*CF^3*zb*G[1, 1, 0, 0, zb])/6 - (10*CF^4*zb*G[1, 1, 0, 0, zb])/
  3 - (55*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb])/6 - 
 (110*CA*CF^3*zb^2*G[1, 1, 0, 0, zb])/3 - (88*CF^4*zb^2*G[1, 1, 0, 0, zb])/
  3 + (55*CA^2*CF^2*G[1, 1, 0, 1, zb])/12 + 29*CA*CF^3*G[1, 1, 0, 1, zb] + 
 (95*CF^4*G[1, 1, 0, 1, zb])/3 + (21*CA^2*CF^2*G[1, 1, 0, 1, zb])/
  (4*(-1 + zb)) + (18*CA*CF^3*G[1, 1, 0, 1, zb])/(-1 + zb) + 
 (15*CF^4*G[1, 1, 0, 1, zb])/(-1 + zb) + (67*CA^2*CF^2*zb*G[1, 1, 0, 1, zb])/
  12 + (25*CA*CF^3*zb*G[1, 1, 0, 1, zb])/2 + (20*CF^4*zb*G[1, 1, 0, 1, zb])/
  3 + (55*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb])/12 + 
 29*CA*CF^3*zb^2*G[1, 1, 0, 1, zb] + (95*CF^4*zb^2*G[1, 1, 0, 1, zb])/3 + 
 (73*CA^2*CF^2*G[1, 1, 1, 0, zb])/12 + 29*CA*CF^3*G[1, 1, 1, 0, zb] + 
 (77*CF^4*G[1, 1, 1, 0, zb])/3 + (27*CA^2*CF^2*G[1, 1, 1, 0, zb])/
  (4*(-1 + zb)) + (18*CA*CF^3*G[1, 1, 1, 0, zb])/(-1 + zb) + 
 (9*CF^4*G[1, 1, 1, 0, zb])/(-1 + zb) + (85*CA^2*CF^2*zb*G[1, 1, 1, 0, zb])/
  12 + (25*CA*CF^3*zb*G[1, 1, 1, 0, zb])/2 + (2*CF^4*zb*G[1, 1, 1, 0, zb])/
  3 + (73*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb])/12 + 
 29*CA*CF^3*zb^2*G[1, 1, 1, 0, zb] + (77*CF^4*zb^2*G[1, 1, 1, 0, zb])/3 - 
 (27*CA^2*CF^2*G[1, 1, 1, 1, zb])/8 - (41*CA*CF^3*G[1, 1, 1, 1, zb])/2 - 
 (59*CF^4*G[1, 1, 1, 1, zb])/2 - (27*CA^2*CF^2*G[1, 1, 1, 1, zb])/
  (8*(-1 + zb)) - (27*CA*CF^3*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (27*CF^4*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (27*CA^2*CF^2*zb*G[1, 1, 1, 1, zb])/8 - 10*CA*CF^3*zb*G[1, 1, 1, 1, zb] - 
 (11*CF^4*zb*G[1, 1, 1, 1, zb])/2 - (27*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb])/8 - 
 (41*CA*CF^3*zb^2*G[1, 1, 1, 1, zb])/2 - (59*CF^4*zb^2*G[1, 1, 1, 1, zb])/2 + 
 (3379*CA^2*CF^2*Log[Q2dmu2])/432 - (4375*CA*CF^3*Log[Q2dmu2])/216 + 
 (8731*CF^4*Log[Q2dmu2])/432 - (239*CA*CF^2*nf*Log[Q2dmu2])/72 + 
 (437*CF^3*nf*Log[Q2dmu2])/72 + (4*CF^2*nf^2*Log[Q2dmu2])/9 - 
 (475*CA^2*CF^2*Pi^2*Log[Q2dmu2])/576 + (1843*CA*CF^3*Pi^2*Log[Q2dmu2])/288 - 
 (613*CF^4*Pi^2*Log[Q2dmu2])/72 + (115*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/288 - 
 (79*CF^3*nf*Pi^2*Log[Q2dmu2])/48 + (3379*CA^2*CF^2*Log[Q2dmu2])/
  (432*(-1 + zb)) - (4375*CA*CF^3*Log[Q2dmu2])/(216*(-1 + zb)) + 
 (8731*CF^4*Log[Q2dmu2])/(432*(-1 + zb)) - (239*CA*CF^2*nf*Log[Q2dmu2])/
  (72*(-1 + zb)) + (437*CF^3*nf*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (4*CF^2*nf^2*Log[Q2dmu2])/(9*(-1 + zb)) - (475*CA^2*CF^2*Pi^2*Log[Q2dmu2])/
  (576*(-1 + zb)) + (1843*CA*CF^3*Pi^2*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (613*CF^4*Pi^2*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (115*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/(288*(-1 + zb)) - 
 (79*CF^3*nf*Pi^2*Log[Q2dmu2])/(48*(-1 + zb)) + 
 (3559*CA^2*CF^2*zb*Log[Q2dmu2])/432 - (3079*CA*CF^3*zb*Log[Q2dmu2])/216 + 
 (16795*CF^4*zb*Log[Q2dmu2])/432 - (239*CA*CF^2*nf*zb*Log[Q2dmu2])/72 + 
 (533*CF^3*nf*zb*Log[Q2dmu2])/72 + (4*CF^2*nf^2*zb*Log[Q2dmu2])/9 - 
 (475*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2])/576 + (1603*CA*CF^3*Pi^2*zb*Log[Q2dmu2])/
  288 - (421*CF^4*Pi^2*zb*Log[Q2dmu2])/72 + 
 (115*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/288 - (79*CF^3*nf*Pi^2*zb*Log[Q2dmu2])/
  48 + (401*CA^2*CF^2*zb^2*Log[Q2dmu2])/54 - (6185*CA*CF^3*zb^2*Log[Q2dmu2])/
  432 + (9019*CF^4*zb^2*Log[Q2dmu2])/432 - (203*CA*CF^2*nf*zb^2*Log[Q2dmu2])/
  72 + (425*CF^3*nf*zb^2*Log[Q2dmu2])/72 + (4*CF^2*nf^2*zb^2*Log[Q2dmu2])/9 - 
 (475*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2])/576 + 
 (1843*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2])/288 - (613*CF^4*Pi^2*zb^2*Log[Q2dmu2])/
  72 + (115*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/288 - 
 (79*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2])/48 + (433*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/
  72 + (17*CA*CF^3*G[0, zb]*Log[Q2dmu2])/24 - (130*CF^4*G[0, zb]*Log[Q2dmu2])/
  9 - (7*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/9 - 
 (31*CF^3*nf*G[0, zb]*Log[Q2dmu2])/9 - (2*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (67*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/48 + 
 (47*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/12 + 
 (15*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/4 + (433*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/
  (72*(-1 + zb)) + (17*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (130*CF^4*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (7*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (31*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (2*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (67*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
 (47*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (15*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (403*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2])/72 - 
 (127*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2])/24 - 
 (298*CF^4*zb*G[0, zb]*Log[Q2dmu2])/9 - 
 (7*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/9 - 
 (43*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/9 - 
 (2*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/9 - 
 (67*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/48 + 
 (47*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/12 + 
 (15*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/4 + 
 (35*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (17*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/12 - 
 (493*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/36 - 
 (7*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (31*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (2*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (67*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/48 + 
 (47*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/12 + 
 (15*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 - 
 (4*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/3 - (61*CA*CF^3*G[1, zb]*Log[Q2dmu2])/6 + 
 (511*CF^4*G[1, zb]*Log[Q2dmu2])/24 - (7*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/
  12 + (31*CF^3*nf*G[1, zb]*Log[Q2dmu2])/6 + (CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/
  3 + (9*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/32 - 
 (CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/3 - (95*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/
  24 - (4*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (61*CA*CF^3*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (511*CF^4*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
 (7*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (31*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (9*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
 (CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (53*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (7*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/6 - 
 (20*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2])/3 + (959*CF^4*zb*G[1, zb]*Log[Q2dmu2])/
  24 - (7*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/12 + 
 (13*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/2 + (CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/
  3 + (9*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/32 + 
 (11*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/12 - 
 (191*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/24 + 
 (CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/24 - 
 (187*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/24 + 
 (493*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/24 - 
 (7*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/12 + 
 (31*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/6 + 
 (CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 + 
 (9*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/32 - 
 (CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 - 
 (95*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/24 - 
 (47*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/6 + 
 (11*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/3 + 16*CF^4*G[0, 0, zb]*Log[Q2dmu2] + 
 (17*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/6 + 
 3*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2] - (47*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/
  (6*(-1 + zb)) + (11*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (16*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (17*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (3*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (47*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/6 + 
 (38*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/3 + 
 26*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2] + 
 (17*CA*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/6 + 
 3*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2] - 
 (47*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/6 + 
 (11*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 + 
 16*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2] + 
 (17*CA*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/6 + 
 3*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2] + 
 (143*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/24 + 
 (11*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/12 - (59*CF^4*G[0, 1, zb]*Log[Q2dmu2])/
  3 - (25*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/12 - 
 (23*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/6 + 
 (143*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (11*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (59*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (25*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (23*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (143*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/24 - 
 (73*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/12 - 
 (89*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (25*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/12 - 
 (23*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/6 + 
 (143*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/24 + 
 (11*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 - 
 (59*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (25*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 - 
 (23*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/6 + 
 (161*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
 (11*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/4 - (59*CF^4*G[1, 0, zb]*Log[Q2dmu2])/
  3 - (11*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/4 - 
 (23*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/6 + 
 (57*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
 (23*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (11*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (11*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (5*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (179*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/24 - 
 (59*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
 (109*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2])/6 - 
 (11*CA*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
 (11*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/6 + 
 (197*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
 (5*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
 (59*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
 (11*CA*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
 (23*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/6 - 
 (205*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/48 - 
 (33*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/8 + (151*CF^4*G[1, 1, zb]*Log[Q2dmu2])/
  6 + (15*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (61*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/12 - 
 (75*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (9*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (33*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (15*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (15*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (241*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/48 + 
 (47*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (71*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/3 + 
 (15*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (37*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/12 - 
 (277*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/48 - 
 (45*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (151*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 
 (15*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
 (61*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/12 - 
 12*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 29*CA*CF^3*G[0, 0, 0, zb]*
  Log[Q2dmu2] - 22*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2] - 
 (12*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (29*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (22*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 12*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 29*CA*CF^3*zb*G[0, 0, 0, zb]*
  Log[Q2dmu2] - 22*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2] - 
 12*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 
 29*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] - 22*CF^4*zb^2*G[0, 0, 0, zb]*
  Log[Q2dmu2] + (11*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 25*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2] + 24*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2] + 
 (11*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (25*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (24*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (11*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 25*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2] + 24*CF^4*zb*G[0, 0, 1, zb]*
  Log[Q2dmu2] + (11*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 25*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] + 24*CF^4*zb^2*G[0, 0, 1, zb]*
  Log[Q2dmu2] + (15*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 24*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2] + 20*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2] + 
 (15*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (24*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (20*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (15*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 24*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 20*CF^4*zb*G[0, 1, 0, zb]*
  Log[Q2dmu2] + (15*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 24*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] + 20*CF^4*zb^2*G[0, 1, 0, zb]*
  Log[Q2dmu2] - (13*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 19*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2] - 23*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2] - 
 (13*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (19*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (23*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (13*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 19*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 23*CF^4*zb*G[0, 1, 1, zb]*
  Log[Q2dmu2] - (13*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 19*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 23*CF^4*zb^2*G[0, 1, 1, zb]*
  Log[Q2dmu2] + (21*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 30*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2] + 22*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2] + 
 (21*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (21*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (12*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (21*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 (33*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 7*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
 (21*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
 30*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 22*CF^4*zb^2*G[1, 0, 0, zb]*
  Log[Q2dmu2] - (21*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 25*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2] - 25*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2] - 
 (21*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (18*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (15*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (21*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 (29*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 10*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
 (21*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
 25*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 25*CF^4*zb^2*G[1, 0, 1, zb]*
  Log[Q2dmu2] - (27*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 25*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2] - 21*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2] - 
 (27*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
 (18*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (9*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (27*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (29*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 3*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
 (27*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 25*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 21*CF^4*zb^2*G[1, 1, 0, zb]*
  Log[Q2dmu2] + (27*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (37*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (51*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (27*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
 (27*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (27*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (27*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 11*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
 (15*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (27*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
 (37*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (51*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (2*CA^2*CF^2*Log[Q2dmu2]^2)/3 + (61*CA*CF^3*Log[Q2dmu2]^2)/12 - 
 (511*CF^4*Log[Q2dmu2]^2)/48 + (7*CA*CF^2*nf*Log[Q2dmu2]^2)/24 - 
 (31*CF^3*nf*Log[Q2dmu2]^2)/12 - (CF^2*nf^2*Log[Q2dmu2]^2)/6 - 
 (9*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/64 - (CA*CF^3*Pi^2*Log[Q2dmu2]^2)/4 + 
 (53*CF^4*Pi^2*Log[Q2dmu2]^2)/16 + (2*CA^2*CF^2*Log[Q2dmu2]^2)/
  (3*(-1 + zb)) + (61*CA*CF^3*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (511*CF^4*Log[Q2dmu2]^2)/(48*(-1 + zb)) + (7*CA*CF^2*nf*Log[Q2dmu2]^2)/
  (24*(-1 + zb)) - (31*CF^3*nf*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
 (CF^2*nf^2*Log[Q2dmu2]^2)/(6*(-1 + zb)) - (9*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/
  (64*(-1 + zb)) - (CA*CF^3*Pi^2*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (53*CF^4*Pi^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (2*CA^2*CF^2*zb*Log[Q2dmu2]^2)/3 + (43*CA*CF^3*zb*Log[Q2dmu2]^2)/12 - 
 (655*CF^4*zb*Log[Q2dmu2]^2)/48 + (7*CA*CF^2*nf*zb*Log[Q2dmu2]^2)/24 - 
 (31*CF^3*nf*zb*Log[Q2dmu2]^2)/12 - (CF^2*nf^2*zb*Log[Q2dmu2]^2)/6 - 
 (9*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/64 - (CA*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/4 + 
 (53*CF^4*Pi^2*zb*Log[Q2dmu2]^2)/16 + (5*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/48 + 
 (199*CA*CF^3*zb^2*Log[Q2dmu2]^2)/48 - (493*CF^4*zb^2*Log[Q2dmu2]^2)/48 + 
 (7*CA*CF^2*nf*zb^2*Log[Q2dmu2]^2)/24 - (31*CF^3*nf*zb^2*Log[Q2dmu2]^2)/12 - 
 (CF^2*nf^2*zb^2*Log[Q2dmu2]^2)/6 - (9*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/
  64 - (CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/4 + 
 (53*CF^4*Pi^2*zb^2*Log[Q2dmu2]^2)/16 - (57*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/
  16 + (23*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (11*CF^4*G[0, zb]*Log[Q2dmu2]^2)/2 + (11*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/
  8 + (5*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/4 - 
 (57*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
 (23*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (11*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (11*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (5*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (57*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
 (35*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (17*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
 (11*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (5*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/4 - 
 (57*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/16 + 
 (23*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (11*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 + 
 (11*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
 (5*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
 (75*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
 (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/16 - (33*CF^4*G[1, zb]*Log[Q2dmu2]^2)/4 - 
 (15*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (15*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/8 + 
 (75*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
 (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (33*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (15*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (15*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (75*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
 (15*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (45*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
 (15*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (15*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
 (75*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
 (9*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (33*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
 (15*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
 (15*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
 (21*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (21*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 6*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2 - (21*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/
  (4*(-1 + zb)) - (21*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (6*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (21*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (21*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 6*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
 (21*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 (21*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 6*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
 (21*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 9*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2 + (15*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/
  2 + (21*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (9*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (15*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (21*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 9*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
 (15*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (21*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 9*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
 (15*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (27*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (21*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (15*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (27*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
 (9*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (9*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
 (27*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (33*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 3*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
 (27*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
 (21*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (15*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
 (27*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (33*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (39*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (27*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
 (27*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (27*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
 (27*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 6*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2 - 
 (21*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (27*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
 (33*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 (39*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - (25*CA^2*CF^2*Log[Q2dmu2]^3)/
  32 - (3*CA*CF^3*Log[Q2dmu2]^3)/16 + (11*CF^4*Log[Q2dmu2]^3)/4 + 
 (5*CA*CF^2*nf*Log[Q2dmu2]^3)/16 + (5*CF^3*nf*Log[Q2dmu2]^3)/8 - 
 (25*CA^2*CF^2*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
 (3*CA*CF^3*Log[Q2dmu2]^3)/(16*(-1 + zb)) + (11*CF^4*Log[Q2dmu2]^3)/
  (4*(-1 + zb)) + (5*CA*CF^2*nf*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (5*CF^3*nf*Log[Q2dmu2]^3)/(8*(-1 + zb)) - (25*CA^2*CF^2*zb*Log[Q2dmu2]^3)/
  32 - (3*CA*CF^3*zb*Log[Q2dmu2]^3)/16 + (11*CF^4*zb*Log[Q2dmu2]^3)/4 + 
 (5*CA*CF^2*nf*zb*Log[Q2dmu2]^3)/16 + (5*CF^3*nf*zb*Log[Q2dmu2]^3)/8 - 
 (25*CA^2*CF^2*zb^2*Log[Q2dmu2]^3)/32 - (3*CA*CF^3*zb^2*Log[Q2dmu2]^3)/16 + 
 (11*CF^4*zb^2*Log[Q2dmu2]^3)/4 + (5*CA*CF^2*nf*zb^2*Log[Q2dmu2]^3)/16 + 
 (5*CF^3*nf*zb^2*Log[Q2dmu2]^3)/8 - (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
 3*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3 - (3*CF^4*G[0, zb]*Log[Q2dmu2]^3)/2 - 
 (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
 (3*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (3*CF^4*G[0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
 (9*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 - 
 3*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3 - (3*CF^4*zb*G[0, zb]*Log[Q2dmu2]^3)/2 - 
 (9*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
 3*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3 - (3*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/
  2 + (9*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/4 + (9*CF^4*G[1, zb]*Log[Q2dmu2]^3)/4 + 
 (9*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
 (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (9*CF^4*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
 (9*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + (9*CF^4*zb*G[1, zb]*Log[Q2dmu2]^3)/
  4 + (9*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
 (9*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
 (9*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 - (9*CA^2*CF^2*Log[Q2dmu2]^4)/64 - 
 (9*CA*CF^3*Log[Q2dmu2]^4)/16 - (9*CF^4*Log[Q2dmu2]^4)/16 - 
 (9*CA^2*CF^2*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
 (9*CA*CF^3*Log[Q2dmu2]^4)/(16*(-1 + zb)) - (9*CF^4*Log[Q2dmu2]^4)/
  (16*(-1 + zb)) - (9*CA^2*CF^2*zb*Log[Q2dmu2]^4)/64 - 
 (9*CA*CF^3*zb*Log[Q2dmu2]^4)/16 - (9*CF^4*zb*Log[Q2dmu2]^4)/16 - 
 (9*CA^2*CF^2*zb^2*Log[Q2dmu2]^4)/64 - (9*CA*CF^3*zb^2*Log[Q2dmu2]^4)/16 - 
 (9*CF^4*zb^2*Log[Q2dmu2]^4)/16 + 
 ((25*CA^2*CF^2)/144 + (CA*CF^3)/24 - (11*CF^4)/18 - (5*CA*CF^2*nf)/72 - 
   (5*CF^3*nf)/36 + (25*CA^2*CF^2)/(144*(-1 + zb)) + 
   (CA*CF^3)/(24*(-1 + zb)) - (11*CF^4)/(18*(-1 + zb)) - 
   (5*CA*CF^2*nf)/(72*(-1 + zb)) - (5*CF^3*nf)/(36*(-1 + zb)) + 
   (25*CA^2*CF^2*zb)/144 + (CA*CF^3*zb)/24 - (11*CF^4*zb)/18 - 
   (5*CA*CF^2*nf*zb)/72 - (5*CF^3*nf*zb)/36 + (25*CA^2*CF^2*zb^2)/144 + 
   (CA*CF^3*zb^2)/24 - (11*CF^4*zb^2)/18 - (5*CA*CF^2*nf*zb^2)/72 - 
   (5*CF^3*nf*zb^2)/36 + (CA^2*CF^2*G[0, zb])/4 + (2*CA*CF^3*G[0, zb])/3 + 
   (CF^4*G[0, zb])/3 + (CA^2*CF^2*G[0, zb])/(4*(-1 + zb)) + 
   (2*CA*CF^3*G[0, zb])/(3*(-1 + zb)) + (CF^4*G[0, zb])/(3*(-1 + zb)) + 
   (CA^2*CF^2*zb*G[0, zb])/4 + (2*CA*CF^3*zb*G[0, zb])/3 + 
   (CF^4*zb*G[0, zb])/3 + (CA^2*CF^2*zb^2*G[0, zb])/4 + 
   (2*CA*CF^3*zb^2*G[0, zb])/3 + (CF^4*zb^2*G[0, zb])/3 - 
   (CA^2*CF^2*G[1, zb])/8 - (CA*CF^3*G[1, zb])/2 - (CF^4*G[1, zb])/2 - 
   (CA^2*CF^2*G[1, zb])/(8*(-1 + zb)) - (CA*CF^3*G[1, zb])/(2*(-1 + zb)) - 
   (CF^4*G[1, zb])/(2*(-1 + zb)) - (CA^2*CF^2*zb*G[1, zb])/8 - 
   (CA*CF^3*zb*G[1, zb])/2 - (CF^4*zb*G[1, zb])/2 - 
   (CA^2*CF^2*zb^2*G[1, zb])/8 - (CA*CF^3*zb^2*G[1, zb])/2 - 
   (CF^4*zb^2*G[1, zb])/2 + (CA^2*CF^2*Log[Q2dmu2])/8 + 
   (CA*CF^3*Log[Q2dmu2])/2 + (CF^4*Log[Q2dmu2])/2 + 
   (CA^2*CF^2*Log[Q2dmu2])/(8*(-1 + zb)) + (CA*CF^3*Log[Q2dmu2])/
    (2*(-1 + zb)) + (CF^4*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CA^2*CF^2*zb*Log[Q2dmu2])/8 + (CA*CF^3*zb*Log[Q2dmu2])/2 + 
   (CF^4*zb*Log[Q2dmu2])/2 + (CA^2*CF^2*zb^2*Log[Q2dmu2])/8 + 
   (CA*CF^3*zb^2*Log[Q2dmu2])/2 + (CF^4*zb^2*Log[Q2dmu2])/2)/ep^3 + 
 ((4*CA^2*CF^2)/27 + (61*CA*CF^3)/54 - (511*CF^4)/216 + (7*CA*CF^2*nf)/108 - 
   (31*CF^3*nf)/54 - (CF^2*nf^2)/27 - (CA^2*CF^2*Pi^2)/32 - 
   (CA*CF^3*Pi^2)/18 + (53*CF^4*Pi^2)/72 + (4*CA^2*CF^2)/(27*(-1 + zb)) + 
   (61*CA*CF^3)/(54*(-1 + zb)) - (511*CF^4)/(216*(-1 + zb)) + 
   (7*CA*CF^2*nf)/(108*(-1 + zb)) - (31*CF^3*nf)/(54*(-1 + zb)) - 
   (CF^2*nf^2)/(27*(-1 + zb)) - (CA^2*CF^2*Pi^2)/(32*(-1 + zb)) - 
   (CA*CF^3*Pi^2)/(18*(-1 + zb)) + (53*CF^4*Pi^2)/(72*(-1 + zb)) + 
   (4*CA^2*CF^2*zb)/27 + (43*CA*CF^3*zb)/54 - (655*CF^4*zb)/216 + 
   (7*CA*CF^2*nf*zb)/108 - (31*CF^3*nf*zb)/54 - (CF^2*nf^2*zb)/27 - 
   (CA^2*CF^2*Pi^2*zb)/32 - (CA*CF^3*Pi^2*zb)/18 + (53*CF^4*Pi^2*zb)/72 + 
   (5*CA^2*CF^2*zb^2)/216 + (199*CA*CF^3*zb^2)/216 - (493*CF^4*zb^2)/216 + 
   (7*CA*CF^2*nf*zb^2)/108 - (31*CF^3*nf*zb^2)/54 - (CF^2*nf^2*zb^2)/27 - 
   (CA^2*CF^2*Pi^2*zb^2)/32 - (CA*CF^3*Pi^2*zb^2)/18 + 
   (53*CF^4*Pi^2*zb^2)/72 - (19*CA^2*CF^2*G[0, zb])/24 + 
   (23*CA*CF^3*G[0, zb])/36 + (11*CF^4*G[0, zb])/9 + 
   (11*CA*CF^2*nf*G[0, zb])/36 + (5*CF^3*nf*G[0, zb])/18 - 
   (19*CA^2*CF^2*G[0, zb])/(24*(-1 + zb)) + (23*CA*CF^3*G[0, zb])/
    (36*(-1 + zb)) + (11*CF^4*G[0, zb])/(9*(-1 + zb)) + 
   (11*CA*CF^2*nf*G[0, zb])/(36*(-1 + zb)) + (5*CF^3*nf*G[0, zb])/
    (18*(-1 + zb)) - (19*CA^2*CF^2*zb*G[0, zb])/24 + 
   (35*CA*CF^3*zb*G[0, zb])/36 + (17*CF^4*zb*G[0, zb])/9 + 
   (11*CA*CF^2*nf*zb*G[0, zb])/36 + (5*CF^3*nf*zb*G[0, zb])/18 - 
   (19*CA^2*CF^2*zb^2*G[0, zb])/24 + (23*CA*CF^3*zb^2*G[0, zb])/36 + 
   (11*CF^4*zb^2*G[0, zb])/9 + (11*CA*CF^2*nf*zb^2*G[0, zb])/36 + 
   (5*CF^3*nf*zb^2*G[0, zb])/18 + (25*CA^2*CF^2*G[1, zb])/48 + 
   (CA*CF^3*G[1, zb])/8 - (11*CF^4*G[1, zb])/6 - (5*CA*CF^2*nf*G[1, zb])/24 - 
   (5*CF^3*nf*G[1, zb])/12 + (25*CA^2*CF^2*G[1, zb])/(48*(-1 + zb)) + 
   (CA*CF^3*G[1, zb])/(8*(-1 + zb)) - (11*CF^4*G[1, zb])/(6*(-1 + zb)) - 
   (5*CA*CF^2*nf*G[1, zb])/(24*(-1 + zb)) - (5*CF^3*nf*G[1, zb])/
    (12*(-1 + zb)) + (25*CA^2*CF^2*zb*G[1, zb])/48 - 
   (5*CA*CF^3*zb*G[1, zb])/24 - (5*CF^4*zb*G[1, zb])/2 - 
   (5*CA*CF^2*nf*zb*G[1, zb])/24 - (5*CF^3*nf*zb*G[1, zb])/12 + 
   (25*CA^2*CF^2*zb^2*G[1, zb])/48 + (CA*CF^3*zb^2*G[1, zb])/8 - 
   (11*CF^4*zb^2*G[1, zb])/6 - (5*CA*CF^2*nf*zb^2*G[1, zb])/24 - 
   (5*CF^3*nf*zb^2*G[1, zb])/12 - (7*CA^2*CF^2*G[0, 0, zb])/6 - 
   (7*CA*CF^3*G[0, 0, zb])/3 - (4*CF^4*G[0, 0, zb])/3 - 
   (7*CA^2*CF^2*G[0, 0, zb])/(6*(-1 + zb)) - (7*CA*CF^3*G[0, 0, zb])/
    (3*(-1 + zb)) - (4*CF^4*G[0, 0, zb])/(3*(-1 + zb)) - 
   (7*CA^2*CF^2*zb*G[0, 0, zb])/6 - (7*CA*CF^3*zb*G[0, 0, zb])/3 - 
   (4*CF^4*zb*G[0, 0, zb])/3 - (7*CA^2*CF^2*zb^2*G[0, 0, zb])/6 - 
   (7*CA*CF^3*zb^2*G[0, 0, zb])/3 - (4*CF^4*zb^2*G[0, 0, zb])/3 + 
   (7*CA^2*CF^2*G[0, 1, zb])/12 + 2*CA*CF^3*G[0, 1, zb] + 
   (5*CF^4*G[0, 1, zb])/3 + (7*CA^2*CF^2*G[0, 1, zb])/(12*(-1 + zb)) + 
   (2*CA*CF^3*G[0, 1, zb])/(-1 + zb) + (5*CF^4*G[0, 1, zb])/(3*(-1 + zb)) + 
   (7*CA^2*CF^2*zb*G[0, 1, zb])/12 + 2*CA*CF^3*zb*G[0, 1, zb] + 
   (5*CF^4*zb*G[0, 1, zb])/3 + (7*CA^2*CF^2*zb^2*G[0, 1, zb])/12 + 
   2*CA*CF^3*zb^2*G[0, 1, zb] + (5*CF^4*zb^2*G[0, 1, zb])/3 + 
   (3*CA^2*CF^2*G[1, 0, zb])/4 + (7*CA*CF^3*G[1, 0, zb])/3 + 
   (5*CF^4*G[1, 0, zb])/3 + (3*CA^2*CF^2*G[1, 0, zb])/(4*(-1 + zb)) + 
   (2*CA*CF^3*G[1, 0, zb])/(-1 + zb) + (CF^4*G[1, 0, zb])/(-1 + zb) + 
   (3*CA^2*CF^2*zb*G[1, 0, zb])/4 + (11*CA*CF^3*zb*G[1, 0, zb])/6 + 
   (2*CF^4*zb*G[1, 0, zb])/3 + (3*CA^2*CF^2*zb^2*G[1, 0, zb])/4 + 
   (7*CA*CF^3*zb^2*G[1, 0, zb])/3 + (5*CF^4*zb^2*G[1, 0, zb])/3 - 
   (3*CA^2*CF^2*G[1, 1, zb])/8 - (11*CA*CF^3*G[1, 1, zb])/6 - 
   (13*CF^4*G[1, 1, zb])/6 - (3*CA^2*CF^2*G[1, 1, zb])/(8*(-1 + zb)) - 
   (3*CA*CF^3*G[1, 1, zb])/(2*(-1 + zb)) - (3*CF^4*G[1, 1, zb])/
    (2*(-1 + zb)) - (3*CA^2*CF^2*zb*G[1, 1, zb])/8 - 
   (4*CA*CF^3*zb*G[1, 1, zb])/3 - (7*CF^4*zb*G[1, 1, zb])/6 - 
   (3*CA^2*CF^2*zb^2*G[1, 1, zb])/8 - (11*CA*CF^3*zb^2*G[1, 1, zb])/6 - 
   (13*CF^4*zb^2*G[1, 1, zb])/6 - (25*CA^2*CF^2*Log[Q2dmu2])/48 - 
   (CA*CF^3*Log[Q2dmu2])/8 + (11*CF^4*Log[Q2dmu2])/6 + 
   (5*CA*CF^2*nf*Log[Q2dmu2])/24 + (5*CF^3*nf*Log[Q2dmu2])/12 - 
   (25*CA^2*CF^2*Log[Q2dmu2])/(48*(-1 + zb)) - (CA*CF^3*Log[Q2dmu2])/
    (8*(-1 + zb)) + (11*CF^4*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (5*CA*CF^2*nf*Log[Q2dmu2])/(24*(-1 + zb)) + (5*CF^3*nf*Log[Q2dmu2])/
    (12*(-1 + zb)) - (25*CA^2*CF^2*zb*Log[Q2dmu2])/48 - 
   (CA*CF^3*zb*Log[Q2dmu2])/8 + (11*CF^4*zb*Log[Q2dmu2])/6 + 
   (5*CA*CF^2*nf*zb*Log[Q2dmu2])/24 + (5*CF^3*nf*zb*Log[Q2dmu2])/12 - 
   (25*CA^2*CF^2*zb^2*Log[Q2dmu2])/48 - (CA*CF^3*zb^2*Log[Q2dmu2])/8 + 
   (11*CF^4*zb^2*Log[Q2dmu2])/6 + (5*CA*CF^2*nf*zb^2*Log[Q2dmu2])/24 + 
   (5*CF^3*nf*zb^2*Log[Q2dmu2])/12 - (3*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/4 - 
   2*CA*CF^3*G[0, zb]*Log[Q2dmu2] - CF^4*G[0, zb]*Log[Q2dmu2] - 
   (3*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(-1 + zb) - (CF^4*G[0, zb]*Log[Q2dmu2])/
    (-1 + zb) - (3*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   2*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2] - CF^4*zb*G[0, zb]*Log[Q2dmu2] - 
   (3*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/4 - 2*CA*CF^3*zb^2*G[0, zb]*
    Log[Q2dmu2] - CF^4*zb^2*G[0, zb]*Log[Q2dmu2] + 
   (3*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/8 + (3*CA*CF^3*G[1, zb]*Log[Q2dmu2])/
    2 + (3*CF^4*G[1, zb]*Log[Q2dmu2])/2 + (3*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/
    (8*(-1 + zb)) + (3*CA*CF^3*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF^4*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (3*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2])/2 + (3*CF^4*zb*G[1, zb]*Log[Q2dmu2])/
    2 + (3*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (3*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/2 + 
   (3*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/2 - (3*CA^2*CF^2*Log[Q2dmu2]^2)/16 - 
   (3*CA*CF^3*Log[Q2dmu2]^2)/4 - (3*CF^4*Log[Q2dmu2]^2)/4 - 
   (3*CA^2*CF^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) - (3*CA*CF^3*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (3*CF^4*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CA^2*CF^2*zb*Log[Q2dmu2]^2)/16 - (3*CA*CF^3*zb*Log[Q2dmu2]^2)/4 - 
   (3*CF^4*zb*Log[Q2dmu2]^2)/4 - (3*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/16 - 
   (3*CA*CF^3*zb^2*Log[Q2dmu2]^2)/4 - (3*CF^4*zb^2*Log[Q2dmu2]^2)/4)/ep^2 + 
 (199*CA^2*CF^2*Zeta[3])/144 - (283*CA*CF^3*Zeta[3])/24 + 
 (53*CF^4*Zeta[3])/3 + (103*CA*CF^2*nf*Zeta[3])/72 + 
 (55*CF^3*nf*Zeta[3])/36 + (199*CA^2*CF^2*Zeta[3])/(144*(-1 + zb)) - 
 (283*CA*CF^3*Zeta[3])/(24*(-1 + zb)) + (53*CF^4*Zeta[3])/(3*(-1 + zb)) + 
 (103*CA*CF^2*nf*Zeta[3])/(72*(-1 + zb)) + (55*CF^3*nf*Zeta[3])/
  (36*(-1 + zb)) - (41*CA^2*CF^2*zb*Zeta[3])/144 - 
 (83*CA*CF^3*zb*Zeta[3])/24 + (55*CF^4*zb*Zeta[3])/3 + 
 (103*CA*CF^2*nf*zb*Zeta[3])/72 + (55*CF^3*nf*zb*Zeta[3])/36 - 
 (17*CA^2*CF^2*zb^2*Zeta[3])/144 - (175*CA*CF^3*zb^2*Zeta[3])/24 + 
 (44*CF^4*zb^2*Zeta[3])/3 + (103*CA*CF^2*nf*zb^2*Zeta[3])/72 + 
 (55*CF^3*nf*zb^2*Zeta[3])/36 + (7*CA^2*CF^2*G[0, zb]*Zeta[3])/6 - 
 (121*CA*CF^3*G[0, zb]*Zeta[3])/6 - (35*CF^4*G[0, zb]*Zeta[3])/3 + 
 (7*CA^2*CF^2*G[0, zb]*Zeta[3])/(6*(-1 + zb)) - 
 (121*CA*CF^3*G[0, zb]*Zeta[3])/(6*(-1 + zb)) - 
 (35*CF^4*G[0, zb]*Zeta[3])/(3*(-1 + zb)) + (7*CA^2*CF^2*zb*G[0, zb]*Zeta[3])/
  6 - (121*CA*CF^3*zb*G[0, zb]*Zeta[3])/6 - (35*CF^4*zb*G[0, zb]*Zeta[3])/3 + 
 (7*CA^2*CF^2*zb^2*G[0, zb]*Zeta[3])/6 - (121*CA*CF^3*zb^2*G[0, zb]*Zeta[3])/
  6 - (35*CF^4*zb^2*G[0, zb]*Zeta[3])/3 + (7*CA^2*CF^2*G[1, zb]*Zeta[3])/12 + 
 (175*CA*CF^3*G[1, zb]*Zeta[3])/12 + (79*CF^4*G[1, zb]*Zeta[3])/6 + 
 (9*CA^2*CF^2*G[1, zb]*Zeta[3])/(4*(-1 + zb)) + 
 (25*CA*CF^3*G[1, zb]*Zeta[3])/(4*(-1 + zb)) + 
 (25*CF^4*G[1, zb]*Zeta[3])/(2*(-1 + zb)) + 
 (19*CA^2*CF^2*zb*G[1, zb]*Zeta[3])/12 + (79*CA*CF^3*zb*G[1, zb]*Zeta[3])/
  12 + (55*CF^4*zb*G[1, zb]*Zeta[3])/6 + (7*CA^2*CF^2*zb^2*G[1, zb]*Zeta[3])/
  12 + (175*CA*CF^3*zb^2*G[1, zb]*Zeta[3])/12 + 
 (79*CF^4*zb^2*G[1, zb]*Zeta[3])/6 - (9*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/4 - 
 (25*CA*CF^3*Log[Q2dmu2]*Zeta[3])/4 - (25*CF^4*Log[Q2dmu2]*Zeta[3])/2 - 
 (9*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
 (25*CA*CF^3*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
 (25*CF^4*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
 (9*CA^2*CF^2*zb*Log[Q2dmu2]*Zeta[3])/4 - (25*CA*CF^3*zb*Log[Q2dmu2]*Zeta[3])/
  4 - (25*CF^4*zb*Log[Q2dmu2]*Zeta[3])/2 - 
 (9*CA^2*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/4 - 
 (25*CA*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/4 - (25*CF^4*zb^2*Log[Q2dmu2]*Zeta[3])/
  2 + ((-3379*CA^2*CF^2)/1296 + (4375*CA*CF^3)/648 - (8731*CF^4)/1296 + 
   (239*CA*CF^2*nf)/216 - (437*CF^3*nf)/216 - (4*CF^2*nf^2)/27 + 
   (475*CA^2*CF^2*Pi^2)/1728 - (1843*CA*CF^3*Pi^2)/864 + 
   (613*CF^4*Pi^2)/216 - (115*CA*CF^2*nf*Pi^2)/864 + (79*CF^3*nf*Pi^2)/144 - 
   (3379*CA^2*CF^2)/(1296*(-1 + zb)) + (4375*CA*CF^3)/(648*(-1 + zb)) - 
   (8731*CF^4)/(1296*(-1 + zb)) + (239*CA*CF^2*nf)/(216*(-1 + zb)) - 
   (437*CF^3*nf)/(216*(-1 + zb)) - (4*CF^2*nf^2)/(27*(-1 + zb)) + 
   (475*CA^2*CF^2*Pi^2)/(1728*(-1 + zb)) - (1843*CA*CF^3*Pi^2)/
    (864*(-1 + zb)) + (613*CF^4*Pi^2)/(216*(-1 + zb)) - 
   (115*CA*CF^2*nf*Pi^2)/(864*(-1 + zb)) + (79*CF^3*nf*Pi^2)/
    (144*(-1 + zb)) - (3559*CA^2*CF^2*zb)/1296 + (3079*CA*CF^3*zb)/648 - 
   (16795*CF^4*zb)/1296 + (239*CA*CF^2*nf*zb)/216 - (533*CF^3*nf*zb)/216 - 
   (4*CF^2*nf^2*zb)/27 + (475*CA^2*CF^2*Pi^2*zb)/1728 - 
   (1603*CA*CF^3*Pi^2*zb)/864 + (421*CF^4*Pi^2*zb)/216 - 
   (115*CA*CF^2*nf*Pi^2*zb)/864 + (79*CF^3*nf*Pi^2*zb)/144 - 
   (401*CA^2*CF^2*zb^2)/162 + (6185*CA*CF^3*zb^2)/1296 - 
   (9019*CF^4*zb^2)/1296 + (203*CA*CF^2*nf*zb^2)/216 - 
   (425*CF^3*nf*zb^2)/216 - (4*CF^2*nf^2*zb^2)/27 + 
   (475*CA^2*CF^2*Pi^2*zb^2)/1728 - (1843*CA*CF^3*Pi^2*zb^2)/864 + 
   (613*CF^4*Pi^2*zb^2)/216 - (115*CA*CF^2*nf*Pi^2*zb^2)/864 + 
   (79*CF^3*nf*Pi^2*zb^2)/144 - (433*CA^2*CF^2*G[0, zb])/216 - 
   (17*CA*CF^3*G[0, zb])/72 + (130*CF^4*G[0, zb])/27 + 
   (7*CA*CF^2*nf*G[0, zb])/27 + (31*CF^3*nf*G[0, zb])/27 + 
   (2*CF^2*nf^2*G[0, zb])/27 + (67*CA^2*CF^2*Pi^2*G[0, zb])/144 - 
   (47*CA*CF^3*Pi^2*G[0, zb])/36 - (5*CF^4*Pi^2*G[0, zb])/4 - 
   (433*CA^2*CF^2*G[0, zb])/(216*(-1 + zb)) - (17*CA*CF^3*G[0, zb])/
    (72*(-1 + zb)) + (130*CF^4*G[0, zb])/(27*(-1 + zb)) + 
   (7*CA*CF^2*nf*G[0, zb])/(27*(-1 + zb)) + (31*CF^3*nf*G[0, zb])/
    (27*(-1 + zb)) + (2*CF^2*nf^2*G[0, zb])/(27*(-1 + zb)) + 
   (67*CA^2*CF^2*Pi^2*G[0, zb])/(144*(-1 + zb)) - 
   (47*CA*CF^3*Pi^2*G[0, zb])/(36*(-1 + zb)) - (5*CF^4*Pi^2*G[0, zb])/
    (4*(-1 + zb)) - (403*CA^2*CF^2*zb*G[0, zb])/216 + 
   (127*CA*CF^3*zb*G[0, zb])/72 + (298*CF^4*zb*G[0, zb])/27 + 
   (7*CA*CF^2*nf*zb*G[0, zb])/27 + (43*CF^3*nf*zb*G[0, zb])/27 + 
   (2*CF^2*nf^2*zb*G[0, zb])/27 + (67*CA^2*CF^2*Pi^2*zb*G[0, zb])/144 - 
   (47*CA*CF^3*Pi^2*zb*G[0, zb])/36 - (5*CF^4*Pi^2*zb*G[0, zb])/4 - 
   (35*CA^2*CF^2*zb^2*G[0, zb])/27 + (17*CA*CF^3*zb^2*G[0, zb])/36 + 
   (493*CF^4*zb^2*G[0, zb])/108 + (7*CA*CF^2*nf*zb^2*G[0, zb])/27 + 
   (31*CF^3*nf*zb^2*G[0, zb])/27 + (2*CF^2*nf^2*zb^2*G[0, zb])/27 + 
   (67*CA^2*CF^2*Pi^2*zb^2*G[0, zb])/144 - (47*CA*CF^3*Pi^2*zb^2*G[0, zb])/
    36 - (5*CF^4*Pi^2*zb^2*G[0, zb])/4 + (4*CA^2*CF^2*G[1, zb])/9 + 
   (61*CA*CF^3*G[1, zb])/18 - (511*CF^4*G[1, zb])/72 + 
   (7*CA*CF^2*nf*G[1, zb])/36 - (31*CF^3*nf*G[1, zb])/18 - 
   (CF^2*nf^2*G[1, zb])/9 - (3*CA^2*CF^2*Pi^2*G[1, zb])/32 + 
   (CA*CF^3*Pi^2*G[1, zb])/9 + (95*CF^4*Pi^2*G[1, zb])/72 + 
   (4*CA^2*CF^2*G[1, zb])/(9*(-1 + zb)) + (61*CA*CF^3*G[1, zb])/
    (18*(-1 + zb)) - (511*CF^4*G[1, zb])/(72*(-1 + zb)) + 
   (7*CA*CF^2*nf*G[1, zb])/(36*(-1 + zb)) - (31*CF^3*nf*G[1, zb])/
    (18*(-1 + zb)) - (CF^2*nf^2*G[1, zb])/(9*(-1 + zb)) - 
   (3*CA^2*CF^2*Pi^2*G[1, zb])/(32*(-1 + zb)) - (CA*CF^3*Pi^2*G[1, zb])/
    (6*(-1 + zb)) + (53*CF^4*Pi^2*G[1, zb])/(24*(-1 + zb)) + 
   (7*CA^2*CF^2*zb*G[1, zb])/18 + (20*CA*CF^3*zb*G[1, zb])/9 - 
   (959*CF^4*zb*G[1, zb])/72 + (7*CA*CF^2*nf*zb*G[1, zb])/36 - 
   (13*CF^3*nf*zb*G[1, zb])/6 - (CF^2*nf^2*zb*G[1, zb])/9 - 
   (3*CA^2*CF^2*Pi^2*zb*G[1, zb])/32 - (11*CA*CF^3*Pi^2*zb*G[1, zb])/36 + 
   (191*CF^4*Pi^2*zb*G[1, zb])/72 - (CA^2*CF^2*zb^2*G[1, zb])/72 + 
   (187*CA*CF^3*zb^2*G[1, zb])/72 - (493*CF^4*zb^2*G[1, zb])/72 + 
   (7*CA*CF^2*nf*zb^2*G[1, zb])/36 - (31*CF^3*nf*zb^2*G[1, zb])/18 - 
   (CF^2*nf^2*zb^2*G[1, zb])/9 - (3*CA^2*CF^2*Pi^2*zb^2*G[1, zb])/32 + 
   (CA*CF^3*Pi^2*zb^2*G[1, zb])/9 + (95*CF^4*Pi^2*zb^2*G[1, zb])/72 + 
   (47*CA^2*CF^2*G[0, 0, zb])/18 - (11*CA*CF^3*G[0, 0, zb])/9 - 
   (16*CF^4*G[0, 0, zb])/3 - (17*CA*CF^2*nf*G[0, 0, zb])/18 - 
   CF^3*nf*G[0, 0, zb] + (47*CA^2*CF^2*G[0, 0, zb])/(18*(-1 + zb)) - 
   (11*CA*CF^3*G[0, 0, zb])/(9*(-1 + zb)) - (16*CF^4*G[0, 0, zb])/
    (3*(-1 + zb)) - (17*CA*CF^2*nf*G[0, 0, zb])/(18*(-1 + zb)) - 
   (CF^3*nf*G[0, 0, zb])/(-1 + zb) + (47*CA^2*CF^2*zb*G[0, 0, zb])/18 - 
   (38*CA*CF^3*zb*G[0, 0, zb])/9 - (26*CF^4*zb*G[0, 0, zb])/3 - 
   (17*CA*CF^2*nf*zb*G[0, 0, zb])/18 - CF^3*nf*zb*G[0, 0, zb] + 
   (47*CA^2*CF^2*zb^2*G[0, 0, zb])/18 - (11*CA*CF^3*zb^2*G[0, 0, zb])/9 - 
   (16*CF^4*zb^2*G[0, 0, zb])/3 - (17*CA*CF^2*nf*zb^2*G[0, 0, zb])/18 - 
   CF^3*nf*zb^2*G[0, 0, zb] - (143*CA^2*CF^2*G[0, 1, zb])/72 - 
   (11*CA*CF^3*G[0, 1, zb])/36 + (59*CF^4*G[0, 1, zb])/9 + 
   (25*CA*CF^2*nf*G[0, 1, zb])/36 + (23*CF^3*nf*G[0, 1, zb])/18 - 
   (143*CA^2*CF^2*G[0, 1, zb])/(72*(-1 + zb)) - (11*CA*CF^3*G[0, 1, zb])/
    (36*(-1 + zb)) + (59*CF^4*G[0, 1, zb])/(9*(-1 + zb)) + 
   (25*CA*CF^2*nf*G[0, 1, zb])/(36*(-1 + zb)) + (23*CF^3*nf*G[0, 1, zb])/
    (18*(-1 + zb)) - (143*CA^2*CF^2*zb*G[0, 1, zb])/72 + 
   (73*CA*CF^3*zb*G[0, 1, zb])/36 + (89*CF^4*zb*G[0, 1, zb])/9 + 
   (25*CA*CF^2*nf*zb*G[0, 1, zb])/36 + (23*CF^3*nf*zb*G[0, 1, zb])/18 - 
   (143*CA^2*CF^2*zb^2*G[0, 1, zb])/72 - (11*CA*CF^3*zb^2*G[0, 1, zb])/36 + 
   (59*CF^4*zb^2*G[0, 1, zb])/9 + (25*CA*CF^2*nf*zb^2*G[0, 1, zb])/36 + 
   (23*CF^3*nf*zb^2*G[0, 1, zb])/18 - (161*CA^2*CF^2*G[1, 0, zb])/72 + 
   (11*CA*CF^3*G[1, 0, zb])/12 + (59*CF^4*G[1, 0, zb])/9 + 
   (11*CA*CF^2*nf*G[1, 0, zb])/12 + (23*CF^3*nf*G[1, 0, zb])/18 - 
   (19*CA^2*CF^2*G[1, 0, zb])/(8*(-1 + zb)) + (23*CA*CF^3*G[1, 0, zb])/
    (12*(-1 + zb)) + (11*CF^4*G[1, 0, zb])/(3*(-1 + zb)) + 
   (11*CA*CF^2*nf*G[1, 0, zb])/(12*(-1 + zb)) + (5*CF^3*nf*G[1, 0, zb])/
    (6*(-1 + zb)) - (179*CA^2*CF^2*zb*G[1, 0, zb])/72 + 
   (59*CA*CF^3*zb*G[1, 0, zb])/12 + (109*CF^4*zb*G[1, 0, zb])/18 + 
   (11*CA*CF^2*nf*zb*G[1, 0, zb])/12 + (11*CF^3*nf*zb*G[1, 0, zb])/18 - 
   (197*CA^2*CF^2*zb^2*G[1, 0, zb])/72 + (5*CA*CF^3*zb^2*G[1, 0, zb])/12 + 
   (59*CF^4*zb^2*G[1, 0, zb])/9 + (11*CA*CF^2*nf*zb^2*G[1, 0, zb])/12 + 
   (23*CF^3*nf*zb^2*G[1, 0, zb])/18 + (205*CA^2*CF^2*G[1, 1, zb])/144 + 
   (11*CA*CF^3*G[1, 1, zb])/8 - (151*CF^4*G[1, 1, zb])/18 - 
   (5*CA*CF^2*nf*G[1, 1, zb])/8 - (61*CF^3*nf*G[1, 1, zb])/36 + 
   (25*CA^2*CF^2*G[1, 1, zb])/(16*(-1 + zb)) + (3*CA*CF^3*G[1, 1, zb])/
    (8*(-1 + zb)) - (11*CF^4*G[1, 1, zb])/(2*(-1 + zb)) - 
   (5*CA*CF^2*nf*G[1, 1, zb])/(8*(-1 + zb)) - (5*CF^3*nf*G[1, 1, zb])/
    (4*(-1 + zb)) + (241*CA^2*CF^2*zb*G[1, 1, zb])/144 - 
   (47*CA*CF^3*zb*G[1, 1, zb])/24 - (71*CF^4*zb*G[1, 1, zb])/9 - 
   (5*CA*CF^2*nf*zb*G[1, 1, zb])/8 - (37*CF^3*nf*zb*G[1, 1, zb])/36 + 
   (277*CA^2*CF^2*zb^2*G[1, 1, zb])/144 + (15*CA*CF^3*zb^2*G[1, 1, zb])/8 - 
   (151*CF^4*zb^2*G[1, 1, zb])/18 - (5*CA*CF^2*nf*zb^2*G[1, 1, zb])/8 - 
   (61*CF^3*nf*zb^2*G[1, 1, zb])/36 + 4*CA^2*CF^2*G[0, 0, 0, zb] + 
   (29*CA*CF^3*G[0, 0, 0, zb])/3 + (22*CF^4*G[0, 0, 0, zb])/3 + 
   (4*CA^2*CF^2*G[0, 0, 0, zb])/(-1 + zb) + (29*CA*CF^3*G[0, 0, 0, zb])/
    (3*(-1 + zb)) + (22*CF^4*G[0, 0, 0, zb])/(3*(-1 + zb)) + 
   4*CA^2*CF^2*zb*G[0, 0, 0, zb] + (29*CA*CF^3*zb*G[0, 0, 0, zb])/3 + 
   (22*CF^4*zb*G[0, 0, 0, zb])/3 + 4*CA^2*CF^2*zb^2*G[0, 0, 0, zb] + 
   (29*CA*CF^3*zb^2*G[0, 0, 0, zb])/3 + (22*CF^4*zb^2*G[0, 0, 0, zb])/3 - 
   (11*CA^2*CF^2*G[0, 0, 1, zb])/6 - (25*CA*CF^3*G[0, 0, 1, zb])/3 - 
   8*CF^4*G[0, 0, 1, zb] - (11*CA^2*CF^2*G[0, 0, 1, zb])/(6*(-1 + zb)) - 
   (25*CA*CF^3*G[0, 0, 1, zb])/(3*(-1 + zb)) - (8*CF^4*G[0, 0, 1, zb])/
    (-1 + zb) - (11*CA^2*CF^2*zb*G[0, 0, 1, zb])/6 - 
   (25*CA*CF^3*zb*G[0, 0, 1, zb])/3 - 8*CF^4*zb*G[0, 0, 1, zb] - 
   (11*CA^2*CF^2*zb^2*G[0, 0, 1, zb])/6 - (25*CA*CF^3*zb^2*G[0, 0, 1, zb])/
    3 - 8*CF^4*zb^2*G[0, 0, 1, zb] - (5*CA^2*CF^2*G[0, 1, 0, zb])/2 - 
   8*CA*CF^3*G[0, 1, 0, zb] - (20*CF^4*G[0, 1, 0, zb])/3 - 
   (5*CA^2*CF^2*G[0, 1, 0, zb])/(2*(-1 + zb)) - (8*CA*CF^3*G[0, 1, 0, zb])/
    (-1 + zb) - (20*CF^4*G[0, 1, 0, zb])/(3*(-1 + zb)) - 
   (5*CA^2*CF^2*zb*G[0, 1, 0, zb])/2 - 8*CA*CF^3*zb*G[0, 1, 0, zb] - 
   (20*CF^4*zb*G[0, 1, 0, zb])/3 - (5*CA^2*CF^2*zb^2*G[0, 1, 0, zb])/2 - 
   8*CA*CF^3*zb^2*G[0, 1, 0, zb] - (20*CF^4*zb^2*G[0, 1, 0, zb])/3 + 
   (13*CA^2*CF^2*G[0, 1, 1, zb])/12 + (19*CA*CF^3*G[0, 1, 1, zb])/3 + 
   (23*CF^4*G[0, 1, 1, zb])/3 + (13*CA^2*CF^2*G[0, 1, 1, zb])/
    (12*(-1 + zb)) + (19*CA*CF^3*G[0, 1, 1, zb])/(3*(-1 + zb)) + 
   (23*CF^4*G[0, 1, 1, zb])/(3*(-1 + zb)) + (13*CA^2*CF^2*zb*G[0, 1, 1, zb])/
    12 + (19*CA*CF^3*zb*G[0, 1, 1, zb])/3 + (23*CF^4*zb*G[0, 1, 1, zb])/3 + 
   (13*CA^2*CF^2*zb^2*G[0, 1, 1, zb])/12 + (19*CA*CF^3*zb^2*G[0, 1, 1, zb])/
    3 + (23*CF^4*zb^2*G[0, 1, 1, zb])/3 - (7*CA^2*CF^2*G[1, 0, 0, zb])/2 - 
   10*CA*CF^3*G[1, 0, 0, zb] - (22*CF^4*G[1, 0, 0, zb])/3 - 
   (7*CA^2*CF^2*G[1, 0, 0, zb])/(2*(-1 + zb)) - (7*CA*CF^3*G[1, 0, 0, zb])/
    (-1 + zb) - (4*CF^4*G[1, 0, 0, zb])/(-1 + zb) - 
   (7*CA^2*CF^2*zb*G[1, 0, 0, zb])/2 - (11*CA*CF^3*zb*G[1, 0, 0, zb])/2 - 
   (7*CF^4*zb*G[1, 0, 0, zb])/3 - (7*CA^2*CF^2*zb^2*G[1, 0, 0, zb])/2 - 
   10*CA*CF^3*zb^2*G[1, 0, 0, zb] - (22*CF^4*zb^2*G[1, 0, 0, zb])/3 + 
   (7*CA^2*CF^2*G[1, 0, 1, zb])/4 + (25*CA*CF^3*G[1, 0, 1, zb])/3 + 
   (25*CF^4*G[1, 0, 1, zb])/3 + (7*CA^2*CF^2*G[1, 0, 1, zb])/(4*(-1 + zb)) + 
   (6*CA*CF^3*G[1, 0, 1, zb])/(-1 + zb) + (5*CF^4*G[1, 0, 1, zb])/(-1 + zb) + 
   (7*CA^2*CF^2*zb*G[1, 0, 1, zb])/4 + (29*CA*CF^3*zb*G[1, 0, 1, zb])/6 + 
   (10*CF^4*zb*G[1, 0, 1, zb])/3 + (7*CA^2*CF^2*zb^2*G[1, 0, 1, zb])/4 + 
   (25*CA*CF^3*zb^2*G[1, 0, 1, zb])/3 + (25*CF^4*zb^2*G[1, 0, 1, zb])/3 + 
   (9*CA^2*CF^2*G[1, 1, 0, zb])/4 + (25*CA*CF^3*G[1, 1, 0, zb])/3 + 
   7*CF^4*G[1, 1, 0, zb] + (9*CA^2*CF^2*G[1, 1, 0, zb])/(4*(-1 + zb)) + 
   (6*CA*CF^3*G[1, 1, 0, zb])/(-1 + zb) + (3*CF^4*G[1, 1, 0, zb])/(-1 + zb) + 
   (9*CA^2*CF^2*zb*G[1, 1, 0, zb])/4 + (29*CA*CF^3*zb*G[1, 1, 0, zb])/6 + 
   CF^4*zb*G[1, 1, 0, zb] + (9*CA^2*CF^2*zb^2*G[1, 1, 0, zb])/4 + 
   (25*CA*CF^3*zb^2*G[1, 1, 0, zb])/3 + 7*CF^4*zb^2*G[1, 1, 0, zb] - 
   (9*CA^2*CF^2*G[1, 1, 1, zb])/8 - (37*CA*CF^3*G[1, 1, 1, zb])/6 - 
   (17*CF^4*G[1, 1, 1, zb])/2 - (9*CA^2*CF^2*G[1, 1, 1, zb])/(8*(-1 + zb)) - 
   (9*CA*CF^3*G[1, 1, 1, zb])/(2*(-1 + zb)) - (9*CF^4*G[1, 1, 1, zb])/
    (2*(-1 + zb)) - (9*CA^2*CF^2*zb*G[1, 1, 1, zb])/8 - 
   (11*CA*CF^3*zb*G[1, 1, 1, zb])/3 - (5*CF^4*zb*G[1, 1, 1, zb])/2 - 
   (9*CA^2*CF^2*zb^2*G[1, 1, 1, zb])/8 - (37*CA*CF^3*zb^2*G[1, 1, 1, zb])/6 - 
   (17*CF^4*zb^2*G[1, 1, 1, zb])/2 - (4*CA^2*CF^2*Log[Q2dmu2])/9 - 
   (61*CA*CF^3*Log[Q2dmu2])/18 + (511*CF^4*Log[Q2dmu2])/72 - 
   (7*CA*CF^2*nf*Log[Q2dmu2])/36 + (31*CF^3*nf*Log[Q2dmu2])/18 + 
   (CF^2*nf^2*Log[Q2dmu2])/9 + (3*CA^2*CF^2*Pi^2*Log[Q2dmu2])/32 + 
   (CA*CF^3*Pi^2*Log[Q2dmu2])/6 - (53*CF^4*Pi^2*Log[Q2dmu2])/24 - 
   (4*CA^2*CF^2*Log[Q2dmu2])/(9*(-1 + zb)) - (61*CA*CF^3*Log[Q2dmu2])/
    (18*(-1 + zb)) + (511*CF^4*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (7*CA*CF^2*nf*Log[Q2dmu2])/(36*(-1 + zb)) + (31*CF^3*nf*Log[Q2dmu2])/
    (18*(-1 + zb)) + (CF^2*nf^2*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (3*CA^2*CF^2*Pi^2*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (CA*CF^3*Pi^2*Log[Q2dmu2])/(6*(-1 + zb)) - (53*CF^4*Pi^2*Log[Q2dmu2])/
    (24*(-1 + zb)) - (4*CA^2*CF^2*zb*Log[Q2dmu2])/9 - 
   (43*CA*CF^3*zb*Log[Q2dmu2])/18 + (655*CF^4*zb*Log[Q2dmu2])/72 - 
   (7*CA*CF^2*nf*zb*Log[Q2dmu2])/36 + (31*CF^3*nf*zb*Log[Q2dmu2])/18 + 
   (CF^2*nf^2*zb*Log[Q2dmu2])/9 + (3*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2])/32 + 
   (CA*CF^3*Pi^2*zb*Log[Q2dmu2])/6 - (53*CF^4*Pi^2*zb*Log[Q2dmu2])/24 - 
   (5*CA^2*CF^2*zb^2*Log[Q2dmu2])/72 - (199*CA*CF^3*zb^2*Log[Q2dmu2])/72 + 
   (493*CF^4*zb^2*Log[Q2dmu2])/72 - (7*CA*CF^2*nf*zb^2*Log[Q2dmu2])/36 + 
   (31*CF^3*nf*zb^2*Log[Q2dmu2])/18 + (CF^2*nf^2*zb^2*Log[Q2dmu2])/9 + 
   (3*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2])/32 + (CA*CF^3*Pi^2*zb^2*Log[Q2dmu2])/
    6 - (53*CF^4*Pi^2*zb^2*Log[Q2dmu2])/24 + 
   (19*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/8 - (23*CA*CF^3*G[0, zb]*Log[Q2dmu2])/
    12 - (11*CF^4*G[0, zb]*Log[Q2dmu2])/3 - 
   (11*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/12 - (5*CF^3*nf*G[0, zb]*Log[Q2dmu2])/
    6 + (19*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (23*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (11*CF^4*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (11*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (5*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (19*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (35*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2])/12 - 
   (17*CF^4*zb*G[0, zb]*Log[Q2dmu2])/3 - 
   (11*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/12 - 
   (5*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/6 + 
   (19*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (23*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/12 - 
   (11*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (11*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/12 - 
   (5*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/6 - 
   (25*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/16 - (3*CA*CF^3*G[1, zb]*Log[Q2dmu2])/
    8 + (11*CF^4*G[1, zb]*Log[Q2dmu2])/2 + 
   (5*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/8 + (5*CF^3*nf*G[1, zb]*Log[Q2dmu2])/
    4 - (25*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (3*CA*CF^3*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (11*CF^4*G[1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (5*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (5*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (25*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/16 + 
   (5*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2])/8 + (15*CF^4*zb*G[1, zb]*Log[Q2dmu2])/
    2 + (5*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/8 + 
   (5*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/4 - 
   (25*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/16 - 
   (3*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (11*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/2 + 
   (5*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/8 + 
   (5*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/4 + 
   (7*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 7*CA*CF^3*G[0, 0, zb]*
    Log[Q2dmu2] + 4*CF^4*G[0, 0, zb]*Log[Q2dmu2] + 
   (7*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (7*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (7*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/2 + 7*CA*CF^3*zb*G[0, 0, zb]*
    Log[Q2dmu2] + 4*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2] + 
   (7*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   7*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2] + 4*CF^4*zb^2*G[0, 0, zb]*
    Log[Q2dmu2] - (7*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   6*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2] - 5*CF^4*G[0, 1, zb]*Log[Q2dmu2] - 
   (7*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 6*CA*CF^3*zb*G[0, 1, zb]*
    Log[Q2dmu2] - 5*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2] - 
   (7*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   6*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2] - 5*CF^4*zb^2*G[0, 1, zb]*
    Log[Q2dmu2] - (9*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   7*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2] - 5*CF^4*G[1, 0, zb]*Log[Q2dmu2] - 
   (9*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (6*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (3*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (9*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (11*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/2 - 2*CF^4*zb*G[1, 0, zb]*
    Log[Q2dmu2] - (9*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   7*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2] - 5*CF^4*zb^2*G[1, 0, zb]*
    Log[Q2dmu2] + (9*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (11*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/2 + (13*CF^4*G[1, 1, zb]*Log[Q2dmu2])/
    2 + (9*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (9*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 4*CA*CF^3*zb*G[1, 1, zb]*
    Log[Q2dmu2] + (7*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (9*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (11*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + 
   (13*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 + (25*CA^2*CF^2*Log[Q2dmu2]^2)/
    32 + (3*CA*CF^3*Log[Q2dmu2]^2)/16 - (11*CF^4*Log[Q2dmu2]^2)/4 - 
   (5*CA*CF^2*nf*Log[Q2dmu2]^2)/16 - (5*CF^3*nf*Log[Q2dmu2]^2)/8 + 
   (25*CA^2*CF^2*Log[Q2dmu2]^2)/(32*(-1 + zb)) + (3*CA*CF^3*Log[Q2dmu2]^2)/
    (16*(-1 + zb)) - (11*CF^4*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (5*CA*CF^2*nf*Log[Q2dmu2]^2)/(16*(-1 + zb)) - (5*CF^3*nf*Log[Q2dmu2]^2)/
    (8*(-1 + zb)) + (25*CA^2*CF^2*zb*Log[Q2dmu2]^2)/32 + 
   (3*CA*CF^3*zb*Log[Q2dmu2]^2)/16 - (11*CF^4*zb*Log[Q2dmu2]^2)/4 - 
   (5*CA*CF^2*nf*zb*Log[Q2dmu2]^2)/16 - (5*CF^3*nf*zb*Log[Q2dmu2]^2)/8 + 
   (25*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/32 + (3*CA*CF^3*zb^2*Log[Q2dmu2]^2)/16 - 
   (11*CF^4*zb^2*Log[Q2dmu2]^2)/4 - (5*CA*CF^2*nf*zb^2*Log[Q2dmu2]^2)/16 - 
   (5*CF^3*nf*zb^2*Log[Q2dmu2]^2)/8 + (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/
    8 + 3*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2 + (3*CF^4*G[0, zb]*Log[Q2dmu2]^2)/
    2 + (9*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (3*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (3*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (9*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 3*CA*CF^3*zb*G[0, zb]*
    Log[Q2dmu2]^2 + (3*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/2 + 
   (9*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   3*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2 + 
   (3*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/4 - (9*CF^4*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (9*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (9*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 + (3*CA^2*CF^2*Log[Q2dmu2]^3)/16 + 
   (3*CA*CF^3*Log[Q2dmu2]^3)/4 + (3*CF^4*Log[Q2dmu2]^3)/4 + 
   (3*CA^2*CF^2*Log[Q2dmu2]^3)/(16*(-1 + zb)) + (3*CA*CF^3*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) + (3*CF^4*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (3*CA^2*CF^2*zb*Log[Q2dmu2]^3)/16 + (3*CA*CF^3*zb*Log[Q2dmu2]^3)/4 + 
   (3*CF^4*zb*Log[Q2dmu2]^3)/4 + (3*CA^2*CF^2*zb^2*Log[Q2dmu2]^3)/16 + 
   (3*CA*CF^3*zb^2*Log[Q2dmu2]^3)/4 + (3*CF^4*zb^2*Log[Q2dmu2]^3)/4 + 
   (3*CA^2*CF^2*Zeta[3])/4 + (25*CA*CF^3*Zeta[3])/12 + (25*CF^4*Zeta[3])/6 + 
   (3*CA^2*CF^2*Zeta[3])/(4*(-1 + zb)) + (25*CA*CF^3*Zeta[3])/
    (12*(-1 + zb)) + (25*CF^4*Zeta[3])/(6*(-1 + zb)) + 
   (3*CA^2*CF^2*zb*Zeta[3])/4 + (25*CA*CF^3*zb*Zeta[3])/12 + 
   (25*CF^4*zb*Zeta[3])/6 + (3*CA^2*CF^2*zb^2*Zeta[3])/4 + 
   (25*CA*CF^3*zb^2*Zeta[3])/12 + (25*CF^4*zb^2*Zeta[3])/6)/ep + 
 ep*((-4899155*CA^2*CF^2)/93312 + (9379057*CA*CF^3)/46656 - 
   (7288135*CF^4)/46656 + (7933*CA*CF^2*nf)/1458 - (237485*CF^3*nf)/23328 - 
   (980*CF^2*nf^2)/729 + (6169*CA^2*CF^2*Pi^2)/1296 - 
   (6739*CA*CF^3*Pi^2)/972 + (162239*CF^4*Pi^2)/15552 - 
   (23951*CA*CF^2*nf*Pi^2)/2592 + (1223*CF^3*nf*Pi^2)/96 + 
   (29*CF^2*nf^2*Pi^2)/81 + (93457*CA^2*CF^2*Pi^4)/207360 - 
   (5243*CA*CF^3*Pi^4)/6912 - (3683*CF^4*Pi^4)/25920 + 
   (17851*CA*CF^2*nf*Pi^4)/103680 - (16229*CF^3*nf*Pi^4)/51840 - 
   (4899155*CA^2*CF^2)/(93312*(-1 + zb)) + (9379057*CA*CF^3)/
    (46656*(-1 + zb)) - (7288135*CF^4)/(46656*(-1 + zb)) + 
   (7933*CA*CF^2*nf)/(1458*(-1 + zb)) - (237485*CF^3*nf)/(23328*(-1 + zb)) - 
   (980*CF^2*nf^2)/(729*(-1 + zb)) + (6169*CA^2*CF^2*Pi^2)/(1296*(-1 + zb)) - 
   (6739*CA*CF^3*Pi^2)/(972*(-1 + zb)) + (162239*CF^4*Pi^2)/
    (15552*(-1 + zb)) - (23951*CA*CF^2*nf*Pi^2)/(2592*(-1 + zb)) + 
   (1223*CF^3*nf*Pi^2)/(96*(-1 + zb)) + (29*CF^2*nf^2*Pi^2)/(81*(-1 + zb)) + 
   (93457*CA^2*CF^2*Pi^4)/(207360*(-1 + zb)) - (5243*CA*CF^3*Pi^4)/
    (6912*(-1 + zb)) - (3683*CF^4*Pi^4)/(25920*(-1 + zb)) + 
   (17851*CA*CF^2*nf*Pi^4)/(103680*(-1 + zb)) - 
   (16229*CF^3*nf*Pi^4)/(51840*(-1 + zb)) - (4132823*CA^2*CF^2*zb)/93312 + 
   (5548909*CA*CF^3*zb)/46656 - (11538007*CF^4*zb)/46656 + 
   (64375*CA*CF^2*nf*zb)/5832 - (1077941*CF^3*nf*zb)/23328 - 
   (980*CF^2*nf^2*zb)/729 - (6517*CA^2*CF^2*Pi^2*zb)/2592 + 
   (93467*CA*CF^3*Pi^2*zb)/3888 - (44713*CF^4*Pi^2*zb)/15552 - 
   (23051*CA*CF^2*nf*Pi^2*zb)/2592 + (8263*CF^3*nf*Pi^2*zb)/864 + 
   (29*CF^2*nf^2*Pi^2*zb)/81 + (82513*CA^2*CF^2*Pi^4*zb)/207360 - 
   (7501*CA*CF^3*Pi^4*zb)/11520 + (14269*CF^4*Pi^4*zb)/25920 + 
   (17851*CA*CF^2*nf*Pi^4*zb)/103680 - (16229*CF^3*nf*Pi^4*zb)/51840 - 
   (2829391*CA^2*CF^2*zb^2)/46656 + (2913601*CA*CF^3*zb^2)/46656 - 
   (2547007*CF^4*zb^2)/46656 + (11783*CA*CF^2*nf*zb^2)/729 - 
   (260489*CF^3*nf*zb^2)/23328 - (980*CF^2*nf^2*zb^2)/729 + 
   (32669*CA^2*CF^2*Pi^2*zb^2)/2592 - (524065*CA*CF^3*Pi^2*zb^2)/15552 + 
   (430547*CF^4*Pi^2*zb^2)/15552 - (18911*CA*CF^2*nf*Pi^2*zb^2)/2592 + 
   (10475*CF^3*nf*Pi^2*zb^2)/864 + (29*CF^2*nf^2*Pi^2*zb^2)/81 + 
   (107857*CA^2*CF^2*Pi^4*zb^2)/207360 - (33127*CA*CF^3*Pi^4*zb^2)/34560 + 
   (349*CF^4*Pi^4*zb^2)/25920 + (17851*CA*CF^2*nf*Pi^4*zb^2)/103680 - 
   (16229*CF^3*nf*Pi^4*zb^2)/51840 + (CA^2*CF^2*Pi^2*zb^3)/72 + 
   (3*CA*CF^3*Pi^2*zb^3)/8 - (23*CF^4*Pi^2*zb^3)/24 - 
   (38333*CA^2*CF^2*G[0, zb])/5184 - (663161*CA*CF^3*G[0, zb])/3888 + 
   (616333*CF^4*G[0, zb])/3888 + (20555*CA*CF^2*nf*G[0, zb])/1944 + 
   (20557*CF^3*nf*G[0, zb])/1944 + (76*CF^2*nf^2*G[0, zb])/81 + 
   (42179*CA^2*CF^2*Pi^2*G[0, zb])/2592 - (7231*CA*CF^3*Pi^2*G[0, zb])/288 + 
   (122*CF^4*Pi^2*G[0, zb])/27 + (26*CA*CF^2*nf*Pi^2*G[0, zb])/9 - 
   (745*CF^3*nf*Pi^2*G[0, zb])/108 - (29*CF^2*nf^2*Pi^2*G[0, zb])/162 - 
   (7499*CA^2*CF^2*Pi^4*G[0, zb])/5760 + (451*CA*CF^3*Pi^4*G[0, zb])/180 - 
   (1237*CF^4*Pi^4*G[0, zb])/1440 - (38333*CA^2*CF^2*G[0, zb])/
    (5184*(-1 + zb)) - (663161*CA*CF^3*G[0, zb])/(3888*(-1 + zb)) + 
   (616333*CF^4*G[0, zb])/(3888*(-1 + zb)) + (20555*CA*CF^2*nf*G[0, zb])/
    (1944*(-1 + zb)) + (20557*CF^3*nf*G[0, zb])/(1944*(-1 + zb)) + 
   (76*CF^2*nf^2*G[0, zb])/(81*(-1 + zb)) + (42179*CA^2*CF^2*Pi^2*G[0, zb])/
    (2592*(-1 + zb)) - (7231*CA*CF^3*Pi^2*G[0, zb])/(288*(-1 + zb)) + 
   (122*CF^4*Pi^2*G[0, zb])/(27*(-1 + zb)) + (26*CA*CF^2*nf*Pi^2*G[0, zb])/
    (9*(-1 + zb)) - (745*CF^3*nf*Pi^2*G[0, zb])/(108*(-1 + zb)) - 
   (29*CF^2*nf^2*Pi^2*G[0, zb])/(162*(-1 + zb)) - 
   (7499*CA^2*CF^2*Pi^4*G[0, zb])/(5760*(-1 + zb)) + 
   (451*CA*CF^3*Pi^4*G[0, zb])/(180*(-1 + zb)) - (1237*CF^4*Pi^4*G[0, zb])/
    (1440*(-1 + zb)) - (26969*CA^2*CF^2*zb*G[0, zb])/1728 - 
   (171991*CA*CF^3*zb*G[0, zb])/1944 + (970489*CF^4*zb*G[0, zb])/3888 + 
   (4837*CA*CF^2*nf*zb*G[0, zb])/972 + (90595*CF^3*nf*zb*G[0, zb])/1944 + 
   (76*CF^2*nf^2*zb*G[0, zb])/81 + (83273*CA^2*CF^2*Pi^2*zb*G[0, zb])/2592 - 
   (52217*CA*CF^3*Pi^2*zb*G[0, zb])/864 + (1369*CF^4*Pi^2*zb*G[0, zb])/108 + 
   (26*CA*CF^2*nf*Pi^2*zb*G[0, zb])/9 - (697*CF^3*nf*Pi^2*zb*G[0, zb])/108 - 
   (29*CF^2*nf^2*Pi^2*zb*G[0, zb])/162 - (7499*CA^2*CF^2*Pi^4*zb*G[0, zb])/
    5760 + (451*CA*CF^3*Pi^4*zb*G[0, zb])/180 - (1237*CF^4*Pi^4*zb*G[0, zb])/
    1440 + (52907*CA^2*CF^2*zb^2*G[0, zb])/2592 - 
   (72293*CA*CF^3*zb^2*G[0, zb])/3888 + (149071*CF^4*zb^2*G[0, zb])/3888 - 
   (1322*CA*CF^2*nf*zb^2*G[0, zb])/243 + (19981*CF^3*nf*zb^2*G[0, zb])/1944 + 
   (76*CF^2*nf^2*zb^2*G[0, zb])/81 + (15091*CA^2*CF^2*Pi^2*zb^2*G[0, zb])/
    1296 - (149*CA*CF^3*Pi^2*zb^2*G[0, zb])/8 + 
   (2231*CF^4*Pi^2*zb^2*G[0, zb])/432 + (26*CA*CF^2*nf*Pi^2*zb^2*G[0, zb])/
    9 - (745*CF^3*nf*Pi^2*zb^2*G[0, zb])/108 - 
   (29*CF^2*nf^2*Pi^2*zb^2*G[0, zb])/162 - 
   (7499*CA^2*CF^2*Pi^4*zb^2*G[0, zb])/5760 + 
   (451*CA*CF^3*Pi^4*zb^2*G[0, zb])/180 - (1237*CF^4*Pi^4*zb^2*G[0, zb])/
    1440 - (13*CA*CF^3*Pi^2*zb^3*G[0, zb])/48 + (13*CF^4*Pi^2*zb^3*G[0, zb])/
    24 - (238357*CA^2*CF^2*G[1, zb])/5184 + (8123*CA*CF^3*G[1, zb])/72 - 
   (217885*CF^4*G[1, zb])/2592 + (31829*CA*CF^2*nf*G[1, zb])/2592 - 
   (20593*CF^3*nf*G[1, zb])/1296 - (38*CF^2*nf^2*G[1, zb])/27 + 
   (11227*CA^2*CF^2*Pi^2*G[1, zb])/864 - (40187*CA*CF^3*Pi^2*G[1, zb])/1296 + 
   (66173*CF^4*Pi^2*G[1, zb])/2592 - (57*CA*CF^2*nf*Pi^2*G[1, zb])/16 + 
   (1189*CF^3*nf*Pi^2*G[1, zb])/216 + (29*CF^2*nf^2*Pi^2*G[1, zb])/108 + 
   (20657*CA^2*CF^2*Pi^4*G[1, zb])/34560 - (2107*CA*CF^3*Pi^4*G[1, zb])/
    2880 + (3173*CF^4*Pi^4*G[1, zb])/8640 - (238357*CA^2*CF^2*G[1, zb])/
    (5184*(-1 + zb)) + (8123*CA*CF^3*G[1, zb])/(72*(-1 + zb)) - 
   (217885*CF^4*G[1, zb])/(2592*(-1 + zb)) + (31829*CA*CF^2*nf*G[1, zb])/
    (2592*(-1 + zb)) - (20593*CF^3*nf*G[1, zb])/(1296*(-1 + zb)) - 
   (38*CF^2*nf^2*G[1, zb])/(27*(-1 + zb)) + (1907*CA^2*CF^2*Pi^2*G[1, zb])/
    (432*(-1 + zb)) - (1919*CA*CF^3*Pi^2*G[1, zb])/(72*(-1 + zb)) + 
   (26507*CF^4*Pi^2*G[1, zb])/(864*(-1 + zb)) - 
   (563*CA*CF^2*nf*Pi^2*G[1, zb])/(144*(-1 + zb)) + 
   (593*CF^3*nf*Pi^2*G[1, zb])/(72*(-1 + zb)) + (29*CF^2*nf^2*Pi^2*G[1, zb])/
    (108*(-1 + zb)) + (22481*CA^2*CF^2*Pi^4*G[1, zb])/(34560*(-1 + zb)) - 
   (7249*CA*CF^3*Pi^4*G[1, zb])/(8640*(-1 + zb)) - 
   (937*CF^4*Pi^4*G[1, zb])/(2880*(-1 + zb)) - (9431*CA^2*CF^2*zb*G[1, zb])/
    576 + (167351*CA*CF^3*zb*G[1, zb])/1296 - (663365*CF^4*zb*G[1, zb])/
    2592 + (14129*CA*CF^2*nf*zb*G[1, zb])/2592 - (59569*CF^3*nf*zb*G[1, zb])/
    1296 - (38*CF^2*nf^2*zb*G[1, zb])/27 - (2687*CA^2*CF^2*Pi^2*zb*G[1, zb])/
    864 - (25349*CA*CF^3*Pi^2*zb*G[1, zb])/1296 + 
   (100517*CF^4*Pi^2*zb*G[1, zb])/2592 - (155*CA*CF^2*nf*Pi^2*zb*G[1, zb])/
    48 + (1961*CF^3*nf*Pi^2*zb*G[1, zb])/216 + 
   (29*CF^2*nf^2*Pi^2*zb*G[1, zb])/108 + (25793*CA^2*CF^2*Pi^4*zb*G[1, zb])/
    34560 - (1049*CA*CF^3*Pi^4*zb*G[1, zb])/960 - 
   (4459*CF^4*Pi^4*zb*G[1, zb])/8640 - (175087*CA^2*CF^2*zb^2*G[1, zb])/
    5184 + (44309*CA*CF^3*zb^2*G[1, zb])/864 - (151231*CF^4*zb^2*G[1, zb])/
    2592 + (3199*CA*CF^2*nf*zb^2*G[1, zb])/324 - 
   (22537*CF^3*nf*zb^2*G[1, zb])/1296 - (38*CF^2*nf^2*zb^2*G[1, zb])/27 - 
   (4907*CA^2*CF^2*Pi^2*zb^2*G[1, zb])/864 + 
   (27671*CA*CF^3*Pi^2*zb^2*G[1, zb])/2592 - (625*CF^4*Pi^2*zb^2*G[1, zb])/
    2592 - (145*CA*CF^2*nf*Pi^2*zb^2*G[1, zb])/48 + 
   (1171*CF^3*nf*Pi^2*zb^2*G[1, zb])/216 + (29*CF^2*nf^2*Pi^2*zb^2*G[1, zb])/
    108 + (20657*CA^2*CF^2*Pi^4*zb^2*G[1, zb])/34560 - 
   (2251*CA*CF^3*Pi^4*zb^2*G[1, zb])/2880 + (3173*CF^4*Pi^4*zb^2*G[1, zb])/
    8640 + (CA*CF^3*Pi^2*zb^3*G[1, zb])/12 - (CF^4*Pi^2*zb^3*G[1, zb])/6 + 
   (10681*CA^2*CF^2*G[0, 0, zb])/216 + (91829*CA*CF^3*G[0, 0, zb])/1296 - 
   (7967*CF^4*G[0, 0, zb])/72 - (775*CA*CF^2*nf*G[0, 0, zb])/216 - 
   (151*CF^3*nf*G[0, 0, zb])/6 - (16*CF^2*nf^2*G[0, 0, zb])/27 - 
   (1331*CA^2*CF^2*Pi^2*G[0, 0, zb])/54 + (5011*CA*CF^3*Pi^2*G[0, 0, zb])/
    108 - (703*CF^4*Pi^2*G[0, 0, zb])/54 - (127*CA*CF^2*nf*Pi^2*G[0, 0, zb])/
    216 + (151*CF^3*nf*Pi^2*G[0, 0, zb])/36 + (10681*CA^2*CF^2*G[0, 0, zb])/
    (216*(-1 + zb)) + (91829*CA*CF^3*G[0, 0, zb])/(1296*(-1 + zb)) - 
   (7967*CF^4*G[0, 0, zb])/(72*(-1 + zb)) - (775*CA*CF^2*nf*G[0, 0, zb])/
    (216*(-1 + zb)) - (151*CF^3*nf*G[0, 0, zb])/(6*(-1 + zb)) - 
   (16*CF^2*nf^2*G[0, 0, zb])/(27*(-1 + zb)) - 
   (1331*CA^2*CF^2*Pi^2*G[0, 0, zb])/(54*(-1 + zb)) + 
   (5011*CA*CF^3*Pi^2*G[0, 0, zb])/(108*(-1 + zb)) - 
   (703*CF^4*Pi^2*G[0, 0, zb])/(54*(-1 + zb)) - 
   (127*CA*CF^2*nf*Pi^2*G[0, 0, zb])/(216*(-1 + zb)) + 
   (151*CF^3*nf*Pi^2*G[0, 0, zb])/(36*(-1 + zb)) + 
   (7729*CA^2*CF^2*zb*G[0, 0, zb])/108 - (86791*CA*CF^3*zb*G[0, 0, zb])/
    1296 - (42761*CF^4*zb*G[0, 0, zb])/216 - (205*CA*CF^2*nf*zb*G[0, 0, zb])/
    216 - (1348*CF^3*nf*zb*G[0, 0, zb])/27 - (16*CF^2*nf^2*zb*G[0, 0, zb])/
    27 - (1841*CA^2*CF^2*Pi^2*zb*G[0, 0, zb])/54 + 
   (3623*CA*CF^3*Pi^2*zb*G[0, 0, zb])/54 - (413*CF^4*Pi^2*zb*G[0, 0, zb])/
    27 - (127*CA*CF^2*nf*Pi^2*zb*G[0, 0, zb])/216 + 
   (151*CF^3*nf*Pi^2*zb*G[0, 0, zb])/36 - (229*CA^2*CF^2*zb^2*G[0, 0, zb])/
    432 + (10459*CA*CF^3*zb^2*G[0, 0, zb])/648 - (463*CF^4*zb^2*G[0, 0, zb])/
    9 + (145*CA*CF^2*nf*zb^2*G[0, 0, zb])/27 - (415*CF^3*nf*zb^2*G[0, 0, zb])/
    18 - (16*CF^2*nf^2*zb^2*G[0, 0, zb])/27 - 
   (688*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb])/27 + 
   (1318*CA*CF^3*Pi^2*zb^2*G[0, 0, zb])/27 - (401*CF^4*Pi^2*zb^2*G[0, 0, zb])/
    27 - (127*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, zb])/216 + 
   (151*CF^3*nf*Pi^2*zb^2*G[0, 0, zb])/36 - (CA^2*CF^2*zb^3*G[0, 0, zb])/36 - 
   (3*CA*CF^3*zb^3*G[0, 0, zb])/4 + (23*CF^4*zb^3*G[0, 0, zb])/12 - 
   (60997*CA^2*CF^2*G[0, 1, zb])/2592 - (36365*CA*CF^3*G[0, 1, zb])/648 + 
   (57583*CF^4*G[0, 1, zb])/648 - (2743*CA*CF^2*nf*G[0, 1, zb])/432 + 
   (1561*CF^3*nf*G[0, 1, zb])/54 + (8*CF^2*nf^2*G[0, 1, zb])/9 + 
   (11735*CA^2*CF^2*Pi^2*G[0, 1, zb])/864 - (1661*CA*CF^3*Pi^2*G[0, 1, zb])/
    432 - (1711*CF^4*Pi^2*G[0, 1, zb])/108 - 
   (341*CA*CF^2*nf*Pi^2*G[0, 1, zb])/432 - (895*CF^3*nf*Pi^2*G[0, 1, zb])/
    216 - (60997*CA^2*CF^2*G[0, 1, zb])/(2592*(-1 + zb)) - 
   (36365*CA*CF^3*G[0, 1, zb])/(648*(-1 + zb)) + 
   (57583*CF^4*G[0, 1, zb])/(648*(-1 + zb)) - (2743*CA*CF^2*nf*G[0, 1, zb])/
    (432*(-1 + zb)) + (1561*CF^3*nf*G[0, 1, zb])/(54*(-1 + zb)) + 
   (8*CF^2*nf^2*G[0, 1, zb])/(9*(-1 + zb)) + 
   (11735*CA^2*CF^2*Pi^2*G[0, 1, zb])/(864*(-1 + zb)) - 
   (1661*CA*CF^3*Pi^2*G[0, 1, zb])/(432*(-1 + zb)) - 
   (1711*CF^4*Pi^2*G[0, 1, zb])/(108*(-1 + zb)) - 
   (341*CA*CF^2*nf*Pi^2*G[0, 1, zb])/(432*(-1 + zb)) - 
   (895*CF^3*nf*Pi^2*G[0, 1, zb])/(216*(-1 + zb)) - 
   (118759*CA^2*CF^2*zb*G[0, 1, zb])/2592 + (8861*CA*CF^3*zb*G[0, 1, zb])/
    324 + (131515*CF^4*zb*G[0, 1, zb])/648 - (2395*CA*CF^2*nf*zb*G[0, 1, zb])/
    432 + (2605*CF^3*nf*zb*G[0, 1, zb])/54 + (8*CF^2*nf^2*zb*G[0, 1, zb])/9 + 
   (14699*CA^2*CF^2*Pi^2*zb*G[0, 1, zb])/864 - 
   (10469*CA*CF^3*Pi^2*zb*G[0, 1, zb])/432 - (913*CF^4*Pi^2*zb*G[0, 1, zb])/
    108 + (19*CA*CF^2*nf*Pi^2*zb*G[0, 1, zb])/432 - 
   (895*CF^3*nf*Pi^2*zb*G[0, 1, zb])/216 + (13309*CA^2*CF^2*zb^2*G[0, 1, zb])/
    1296 - (25061*CA*CF^3*zb^2*G[0, 1, zb])/648 + 
   (42517*CF^4*zb^2*G[0, 1, zb])/648 - (479*CA*CF^2*nf*zb^2*G[0, 1, zb])/54 + 
   (2939*CF^3*nf*zb^2*G[0, 1, zb])/108 + (8*CF^2*nf^2*zb^2*G[0, 1, zb])/9 + 
   (12383*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb])/864 - 
   (8375*CA*CF^3*Pi^2*zb^2*G[0, 1, zb])/432 - 
   (185*CF^4*Pi^2*zb^2*G[0, 1, zb])/54 + 
   (199*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, zb])/432 - 
   (895*CF^3*nf*Pi^2*zb^2*G[0, 1, zb])/216 + (CA^2*CF^2*zb^3*G[0, 1, zb])/
    36 + (3*CA*CF^3*zb^3*G[0, 1, zb])/4 - (23*CF^4*zb^3*G[0, 1, zb])/12 + 
   (9347*CA^2*CF^2*G[1, 0, zb])/1296 - (77899*CA*CF^3*G[1, 0, zb])/648 + 
   (25673*CF^4*G[1, 0, zb])/324 - (191*CA*CF^2*nf*G[1, 0, zb])/144 + 
   (641*CF^3*nf*G[1, 0, zb])/27 + (8*CF^2*nf^2*G[1, 0, zb])/9 + 
   (1325*CA^2*CF^2*Pi^2*G[1, 0, zb])/96 - (8929*CA*CF^3*Pi^2*G[1, 0, zb])/
    432 - (301*CF^4*Pi^2*G[1, 0, zb])/108 + (85*CA*CF^2*nf*Pi^2*G[1, 0, zb])/
    144 - (253*CF^3*nf*Pi^2*G[1, 0, zb])/72 - (1927*CA^2*CF^2*G[1, 0, zb])/
    (288*(-1 + zb)) - (27857*CA*CF^3*G[1, 0, zb])/(432*(-1 + zb)) + 
   (4075*CF^4*G[1, 0, zb])/(54*(-1 + zb)) + (235*CA*CF^2*nf*G[1, 0, zb])/
    (144*(-1 + zb)) + (449*CF^3*nf*G[1, 0, zb])/(36*(-1 + zb)) + 
   (8*CF^2*nf^2*G[1, 0, zb])/(9*(-1 + zb)) + 
   (2129*CA^2*CF^2*Pi^2*G[1, 0, zb])/(288*(-1 + zb)) - 
   (869*CA*CF^3*Pi^2*G[1, 0, zb])/(144*(-1 + zb)) - 
   (26*CF^4*Pi^2*G[1, 0, zb])/(3*(-1 + zb)) + 
   (85*CA*CF^2*nf*Pi^2*G[1, 0, zb])/(144*(-1 + zb)) - 
   (95*CF^3*nf*Pi^2*G[1, 0, zb])/(24*(-1 + zb)) - 
   (31103*CA^2*CF^2*zb*G[1, 0, zb])/648 + (14945*CA*CF^3*zb*G[1, 0, zb])/
    162 + (25765*CF^4*zb*G[1, 0, zb])/162 - (257*CA*CF^2*nf*zb*G[1, 0, zb])/
    144 + (797*CF^3*nf*zb*G[1, 0, zb])/27 + (8*CF^2*nf^2*zb*G[1, 0, zb])/9 + 
   (719*CA^2*CF^2*Pi^2*zb*G[1, 0, zb])/96 - 
   (2659*CA*CF^3*Pi^2*zb*G[1, 0, zb])/432 - (2429*CF^4*Pi^2*zb*G[1, 0, zb])/
    216 + (85*CA*CF^2*nf*Pi^2*zb*G[1, 0, zb])/144 - 
   (301*CF^3*nf*Pi^2*zb*G[1, 0, zb])/72 + (10513*CA^2*CF^2*zb^2*G[1, 0, zb])/
    2592 - (20065*CA*CF^3*zb^2*G[1, 0, zb])/648 + 
   (43003*CF^4*zb^2*G[1, 0, zb])/648 - (265*CA*CF^2*nf*zb^2*G[1, 0, zb])/36 + 
   (2951*CF^3*nf*zb^2*G[1, 0, zb])/108 + (8*CF^2*nf^2*zb^2*G[1, 0, zb])/9 + 
   (1493*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb])/96 - 
   (12403*CA*CF^3*Pi^2*zb^2*G[1, 0, zb])/432 + 
   (275*CF^4*Pi^2*zb^2*G[1, 0, zb])/108 + 
   (85*CA*CF^2*nf*Pi^2*zb^2*G[1, 0, zb])/144 - 
   (253*CF^3*nf*Pi^2*zb^2*G[1, 0, zb])/72 + (CA^2*CF^2*zb^3*G[1, 0, zb])/36 + 
   (3*CA*CF^3*zb^3*G[1, 0, zb])/4 - (23*CF^4*zb^3*G[1, 0, zb])/12 - 
   (96859*CA^2*CF^2*G[1, 1, zb])/2592 + (150977*CA*CF^3*G[1, 1, zb])/1296 - 
   (83471*CF^4*G[1, 1, zb])/1296 + (155*CA*CF^2*nf*G[1, 1, zb])/12 - 
   (6367*CF^3*nf*G[1, 1, zb])/216 - (4*CF^2*nf^2*G[1, 1, zb])/3 - 
   (503*CA^2*CF^2*Pi^2*G[1, 1, zb])/576 - (10271*CA*CF^3*Pi^2*G[1, 1, zb])/
    864 + (1319*CF^4*Pi^2*G[1, 1, zb])/72 - (115*CA*CF^2*nf*Pi^2*G[1, 1, zb])/
    96 + (2021*CF^3*nf*Pi^2*G[1, 1, zb])/432 - (3379*CA^2*CF^2*G[1, 1, zb])/
    (144*(-1 + zb)) + (4375*CA*CF^3*G[1, 1, zb])/(72*(-1 + zb)) - 
   (8731*CF^4*G[1, 1, zb])/(144*(-1 + zb)) + (239*CA*CF^2*nf*G[1, 1, zb])/
    (24*(-1 + zb)) - (437*CF^3*nf*G[1, 1, zb])/(24*(-1 + zb)) - 
   (4*CF^2*nf^2*G[1, 1, zb])/(3*(-1 + zb)) + (475*CA^2*CF^2*Pi^2*G[1, 1, zb])/
    (192*(-1 + zb)) - (1843*CA*CF^3*Pi^2*G[1, 1, zb])/(96*(-1 + zb)) + 
   (613*CF^4*Pi^2*G[1, 1, zb])/(24*(-1 + zb)) - 
   (115*CA*CF^2*nf*Pi^2*G[1, 1, zb])/(96*(-1 + zb)) + 
   (79*CF^3*nf*Pi^2*G[1, 1, zb])/(16*(-1 + zb)) + 
   (42617*CA^2*CF^2*zb*G[1, 1, zb])/2592 - (58867*CA*CF^3*zb*G[1, 1, zb])/
    1296 - (221603*CF^4*zb*G[1, 1, zb])/1296 + 
   (719*CA*CF^2*nf*zb*G[1, 1, zb])/72 - (6491*CF^3*nf*zb*G[1, 1, zb])/216 - 
   (4*CF^2*nf^2*zb*G[1, 1, zb])/3 + (3229*CA^2*CF^2*Pi^2*zb*G[1, 1, zb])/
    576 - (18611*CA*CF^3*Pi^2*zb*G[1, 1, zb])/864 + 
   (359*CF^4*Pi^2*zb*G[1, 1, zb])/12 - (115*CA*CF^2*nf*Pi^2*zb*G[1, 1, zb])/
    96 + (2189*CF^3*nf*Pi^2*zb*G[1, 1, zb])/432 - 
   (48277*CA^2*CF^2*zb^2*G[1, 1, zb])/2592 + (82775*CA*CF^3*zb^2*G[1, 1, zb])/
    1296 - (113387*CF^4*zb^2*G[1, 1, zb])/1296 + 
   (895*CA*CF^2*nf*zb^2*G[1, 1, zb])/72 - (7225*CF^3*nf*zb^2*G[1, 1, zb])/
    216 - (4*CF^2*nf^2*zb^2*G[1, 1, zb])/3 - 
   (2627*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb])/576 - 
   (2027*CA*CF^3*Pi^2*zb^2*G[1, 1, zb])/864 + 
   (1157*CF^4*Pi^2*zb^2*G[1, 1, zb])/72 - 
   (115*CA*CF^2*nf*Pi^2*zb^2*G[1, 1, zb])/96 + 
   (2021*CF^3*nf*Pi^2*zb^2*G[1, 1, zb])/432 - (CA^2*CF^2*zb^3*G[1, 1, zb])/
    36 - (3*CA*CF^3*zb^3*G[1, 1, zb])/4 + (23*CF^4*zb^3*G[1, 1, zb])/12 - 
   (15835*CA^2*CF^2*G[0, 0, 0, zb])/216 + (346*CA*CF^3*G[0, 0, 0, zb])/9 + 
   (1942*CF^4*G[0, 0, 0, zb])/27 - (182*CA*CF^2*nf*G[0, 0, 0, zb])/27 + 
   (922*CF^3*nf*G[0, 0, 0, zb])/27 + (8*CF^2*nf^2*G[0, 0, 0, zb])/27 + 
   (322*CA^2*CF^2*Pi^2*G[0, 0, 0, zb])/9 - (3203*CA*CF^3*Pi^2*G[0, 0, 0, zb])/
    36 + (77*CF^4*Pi^2*G[0, 0, 0, zb])/6 - (15835*CA^2*CF^2*G[0, 0, 0, zb])/
    (216*(-1 + zb)) + (346*CA*CF^3*G[0, 0, 0, zb])/(9*(-1 + zb)) + 
   (1942*CF^4*G[0, 0, 0, zb])/(27*(-1 + zb)) - 
   (182*CA*CF^2*nf*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
   (922*CF^3*nf*G[0, 0, 0, zb])/(27*(-1 + zb)) + (8*CF^2*nf^2*G[0, 0, 0, zb])/
    (27*(-1 + zb)) + (322*CA^2*CF^2*Pi^2*G[0, 0, 0, zb])/(9*(-1 + zb)) - 
   (3203*CA*CF^3*Pi^2*G[0, 0, 0, zb])/(36*(-1 + zb)) + 
   (77*CF^4*Pi^2*G[0, 0, 0, zb])/(6*(-1 + zb)) - 
   (24787*CA^2*CF^2*zb*G[0, 0, 0, zb])/216 + (4145*CA*CF^3*zb*G[0, 0, 0, zb])/
    18 + (8063*CF^4*zb*G[0, 0, 0, zb])/54 - 
   (182*CA*CF^2*nf*zb*G[0, 0, 0, zb])/27 + (1204*CF^3*nf*zb*G[0, 0, 0, zb])/
    27 + (8*CF^2*nf^2*zb*G[0, 0, 0, zb])/27 + 
   (322*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, zb])/9 - 
   (3203*CA*CF^3*Pi^2*zb*G[0, 0, 0, zb])/36 + 
   (77*CF^4*Pi^2*zb*G[0, 0, 0, zb])/6 - (7015*CA^2*CF^2*zb^2*G[0, 0, 0, zb])/
    216 + (677*CA*CF^3*zb^2*G[0, 0, 0, zb])/72 + 
   (1807*CF^4*zb^2*G[0, 0, 0, zb])/27 - (182*CA*CF^2*nf*zb^2*G[0, 0, 0, zb])/
    27 + (922*CF^3*nf*zb^2*G[0, 0, 0, zb])/27 + 
   (8*CF^2*nf^2*zb^2*G[0, 0, 0, zb])/27 + 
   (322*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/9 - 
   (3203*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, zb])/36 + 
   (77*CF^4*Pi^2*zb^2*G[0, 0, 0, zb])/6 + (3*CA*CF^3*zb^3*G[0, 0, 0, zb])/2 - 
   3*CF^4*zb^3*G[0, 0, 0, zb] + (24503*CA^2*CF^2*G[0, 0, 1, zb])/432 - 
   (1289*CA*CF^3*G[0, 0, 1, zb])/108 - (1639*CF^4*G[0, 0, 1, zb])/18 + 
   (214*CA*CF^2*nf*G[0, 0, 1, zb])/27 - (908*CF^3*nf*G[0, 0, 1, zb])/27 - 
   (4*CF^2*nf^2*G[0, 0, 1, zb])/9 - (1615*CA^2*CF^2*Pi^2*G[0, 0, 1, zb])/72 + 
   (1907*CA*CF^3*Pi^2*G[0, 0, 1, zb])/36 - (CF^4*Pi^2*G[0, 0, 1, zb])/9 + 
   (24503*CA^2*CF^2*G[0, 0, 1, zb])/(432*(-1 + zb)) - 
   (1289*CA*CF^3*G[0, 0, 1, zb])/(108*(-1 + zb)) - 
   (1639*CF^4*G[0, 0, 1, zb])/(18*(-1 + zb)) + 
   (214*CA*CF^2*nf*G[0, 0, 1, zb])/(27*(-1 + zb)) - 
   (908*CF^3*nf*G[0, 0, 1, zb])/(27*(-1 + zb)) - (4*CF^2*nf^2*G[0, 0, 1, zb])/
    (9*(-1 + zb)) - (1615*CA^2*CF^2*Pi^2*G[0, 0, 1, zb])/(72*(-1 + zb)) + 
   (1907*CA*CF^3*Pi^2*G[0, 0, 1, zb])/(36*(-1 + zb)) - 
   (CF^4*Pi^2*G[0, 0, 1, zb])/(9*(-1 + zb)) + 
   (36131*CA^2*CF^2*zb*G[0, 0, 1, zb])/432 - 
   (15605*CA*CF^3*zb*G[0, 0, 1, zb])/108 - (3283*CF^4*zb*G[0, 0, 1, zb])/18 + 
   (214*CA*CF^2*nf*zb*G[0, 0, 1, zb])/27 - (1124*CF^3*nf*zb*G[0, 0, 1, zb])/
    27 - (4*CF^2*nf^2*zb*G[0, 0, 1, zb])/9 - 
   (1615*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, zb])/72 + 
   (1907*CA*CF^3*Pi^2*zb*G[0, 0, 1, zb])/36 - (CF^4*Pi^2*zb*G[0, 0, 1, zb])/
    9 + (7997*CA^2*CF^2*zb^2*G[0, 0, 1, zb])/432 + 
   (2815*CA*CF^3*zb^2*G[0, 0, 1, zb])/108 - (3413*CF^4*zb^2*G[0, 0, 1, zb])/
    36 + (214*CA*CF^2*nf*zb^2*G[0, 0, 1, zb])/27 - 
   (908*CF^3*nf*zb^2*G[0, 0, 1, zb])/27 - (4*CF^2*nf^2*zb^2*G[0, 0, 1, zb])/
    9 - (1615*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/72 + 
   (1907*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, zb])/36 - 
   (CF^4*Pi^2*zb^2*G[0, 0, 1, zb])/9 - (11*CA*CF^3*zb^3*G[0, 0, 1, zb])/8 + 
   (11*CF^4*zb^3*G[0, 0, 1, zb])/4 + (21245*CA^2*CF^2*G[0, 1, 0, zb])/432 - 
   (5717*CA*CF^3*G[0, 1, 0, zb])/108 - (5411*CF^4*G[0, 1, 0, zb])/108 + 
   (455*CA*CF^2*nf*G[0, 1, 0, zb])/54 - (718*CF^3*nf*G[0, 1, 0, zb])/27 - 
   (4*CF^2*nf^2*G[0, 1, 0, zb])/9 - (1475*CA^2*CF^2*Pi^2*G[0, 1, 0, zb])/72 + 
   (893*CA*CF^3*Pi^2*G[0, 1, 0, zb])/18 - (5*CF^4*Pi^2*G[0, 1, 0, zb])/9 + 
   (21245*CA^2*CF^2*G[0, 1, 0, zb])/(432*(-1 + zb)) - 
   (5717*CA*CF^3*G[0, 1, 0, zb])/(108*(-1 + zb)) - 
   (5411*CF^4*G[0, 1, 0, zb])/(108*(-1 + zb)) + 
   (455*CA*CF^2*nf*G[0, 1, 0, zb])/(54*(-1 + zb)) - 
   (718*CF^3*nf*G[0, 1, 0, zb])/(27*(-1 + zb)) - (4*CF^2*nf^2*G[0, 1, 0, zb])/
    (9*(-1 + zb)) - (1475*CA^2*CF^2*Pi^2*G[0, 1, 0, zb])/(72*(-1 + zb)) + 
   (893*CA*CF^3*Pi^2*G[0, 1, 0, zb])/(18*(-1 + zb)) - 
   (5*CF^4*Pi^2*G[0, 1, 0, zb])/(9*(-1 + zb)) + 
   (35465*CA^2*CF^2*zb*G[0, 1, 0, zb])/432 - 
   (17993*CA*CF^3*zb*G[0, 1, 0, zb])/108 - (15941*CF^4*zb*G[0, 1, 0, zb])/
    108 + (151*CA*CF^2*nf*zb*G[0, 1, 0, zb])/27 - 
   (946*CF^3*nf*zb*G[0, 1, 0, zb])/27 - (4*CF^2*nf^2*zb*G[0, 1, 0, zb])/9 - 
   (1475*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, zb])/72 + 
   (893*CA*CF^3*Pi^2*zb*G[0, 1, 0, zb])/18 - (5*CF^4*Pi^2*zb*G[0, 1, 0, zb])/
    9 + (7961*CA^2*CF^2*zb^2*G[0, 1, 0, zb])/432 + 
   (727*CA*CF^3*zb^2*G[0, 1, 0, zb])/108 - (4267*CF^4*zb^2*G[0, 1, 0, zb])/
    54 + (133*CA*CF^2*nf*zb^2*G[0, 1, 0, zb])/27 - 
   (718*CF^3*nf*zb^2*G[0, 1, 0, zb])/27 - (4*CF^2*nf^2*zb^2*G[0, 1, 0, zb])/
    9 - (1475*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/72 + 
   (893*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, zb])/18 - 
   (5*CF^4*Pi^2*zb^2*G[0, 1, 0, zb])/9 - CA*CF^3*zb^3*G[0, 1, 0, zb] + 
   2*CF^4*zb^3*G[0, 1, 0, zb] - (6911*CA^2*CF^2*G[0, 1, 1, zb])/216 + 
   (2227*CA*CF^3*G[0, 1, 1, zb])/108 + (3985*CF^4*G[0, 1, 1, zb])/54 - 
   (547*CA*CF^2*nf*G[0, 1, 1, zb])/54 + (245*CF^3*nf*G[0, 1, 1, zb])/9 + 
   (2*CF^2*nf^2*G[0, 1, 1, zb])/3 + (1289*CA^2*CF^2*Pi^2*G[0, 1, 1, zb])/
    144 - (160*CA*CF^3*Pi^2*G[0, 1, 1, zb])/9 - 
   (551*CF^4*Pi^2*G[0, 1, 1, zb])/36 - (6911*CA^2*CF^2*G[0, 1, 1, zb])/
    (216*(-1 + zb)) + (2227*CA*CF^3*G[0, 1, 1, zb])/(108*(-1 + zb)) + 
   (3985*CF^4*G[0, 1, 1, zb])/(54*(-1 + zb)) - 
   (547*CA*CF^2*nf*G[0, 1, 1, zb])/(54*(-1 + zb)) + 
   (245*CF^3*nf*G[0, 1, 1, zb])/(9*(-1 + zb)) + (2*CF^2*nf^2*G[0, 1, 1, zb])/
    (3*(-1 + zb)) + (1289*CA^2*CF^2*Pi^2*G[0, 1, 1, zb])/(144*(-1 + zb)) - 
   (160*CA*CF^3*Pi^2*G[0, 1, 1, zb])/(9*(-1 + zb)) - 
   (551*CF^4*Pi^2*G[0, 1, 1, zb])/(36*(-1 + zb)) - 
   (10679*CA^2*CF^2*zb*G[0, 1, 1, zb])/216 + (8587*CA*CF^3*zb*G[0, 1, 1, zb])/
    108 + (10003*CF^4*zb*G[0, 1, 1, zb])/54 - 
   (197*CA*CF^2*nf*zb*G[0, 1, 1, zb])/27 + (301*CF^3*nf*zb*G[0, 1, 1, zb])/
    9 + (2*CF^2*nf^2*zb*G[0, 1, 1, zb])/3 + 
   (1289*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, zb])/144 - 
   (160*CA*CF^3*Pi^2*zb*G[0, 1, 1, zb])/9 - (551*CF^4*Pi^2*zb*G[0, 1, 1, zb])/
    36 - (73*CA^2*CF^2*zb^2*G[0, 1, 1, zb])/27 - 
   (10441*CA*CF^3*zb^2*G[0, 1, 1, zb])/216 + (6019*CF^4*zb^2*G[0, 1, 1, zb])/
    54 - (179*CA*CF^2*nf*zb^2*G[0, 1, 1, zb])/27 + 
   (245*CF^3*nf*zb^2*G[0, 1, 1, zb])/9 + (2*CF^2*nf^2*zb^2*G[0, 1, 1, zb])/
    3 + (1289*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/144 - 
   (160*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, zb])/9 - 
   (551*CF^4*Pi^2*zb^2*G[0, 1, 1, zb])/36 + (7*CA*CF^3*zb^3*G[0, 1, 1, zb])/
    8 - (7*CF^4*zb^3*G[0, 1, 1, zb])/4 + (2143*CA^2*CF^2*G[1, 0, 0, zb])/
    216 + (12761*CA*CF^3*G[1, 0, 0, zb])/216 - (7627*CF^4*G[1, 0, 0, zb])/
    108 + (17*CA*CF^2*nf*G[1, 0, 0, zb])/12 - (1601*CF^3*nf*G[1, 0, 0, zb])/
    54 - (4*CF^2*nf^2*G[1, 0, 0, zb])/9 - (535*CA^2*CF^2*Pi^2*G[1, 0, 0, zb])/
    24 + (1009*CA*CF^3*Pi^2*G[1, 0, 0, zb])/18 + (CF^4*Pi^2*G[1, 0, 0, zb])/
    18 + (117*CA^2*CF^2*G[1, 0, 0, zb])/(4*(-1 + zb)) + 
   (365*CA*CF^3*G[1, 0, 0, zb])/(72*(-1 + zb)) - (2185*CF^4*G[1, 0, 0, zb])/
    (36*(-1 + zb)) - (11*CA*CF^2*nf*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (46*CF^3*nf*G[1, 0, 0, zb])/(3*(-1 + zb)) - (4*CF^2*nf^2*G[1, 0, 0, zb])/
    (9*(-1 + zb)) - (925*CA^2*CF^2*Pi^2*G[1, 0, 0, zb])/(72*(-1 + zb)) + 
   (1273*CA*CF^3*Pi^2*G[1, 0, 0, zb])/(36*(-1 + zb)) + 
   (7*CF^4*Pi^2*G[1, 0, 0, zb])/(3*(-1 + zb)) + 
   (10837*CA^2*CF^2*zb*G[1, 0, 0, zb])/216 - 
   (18191*CA*CF^3*zb*G[1, 0, 0, zb])/108 - (6671*CF^4*zb*G[1, 0, 0, zb])/54 + 
   (47*CA*CF^2*nf*zb*G[1, 0, 0, zb])/12 - (490*CF^3*nf*zb*G[1, 0, 0, zb])/
    27 - (4*CF^2*nf^2*zb*G[1, 0, 0, zb])/9 - 
   (215*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, zb])/24 + 
   (1975*CA*CF^3*Pi^2*zb*G[1, 0, 0, zb])/72 + 
   (59*CF^4*Pi^2*zb*G[1, 0, 0, zb])/36 + (1951*CA^2*CF^2*zb^2*G[1, 0, 0, zb])/
    54 - (1427*CA*CF^3*zb^2*G[1, 0, 0, zb])/108 - 
   (8185*CF^4*zb^2*G[1, 0, 0, zb])/108 + (11*CA*CF^2*nf*zb^2*G[1, 0, 0, zb])/
    3 - (832*CF^3*nf*zb^2*G[1, 0, 0, zb])/27 - 
   (4*CF^2*nf^2*zb^2*G[1, 0, 0, zb])/9 - 
   (535*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/24 + 
   (509*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, zb])/9 + (CF^4*Pi^2*zb^2*G[1, 0, 0, zb])/
    18 - (9*CA*CF^3*zb^3*G[1, 0, 0, zb])/8 + (9*CF^4*zb^3*G[1, 0, 0, zb])/4 - 
   (817*CA^2*CF^2*G[1, 0, 1, zb])/144 - (3061*CA*CF^3*G[1, 0, 1, zb])/54 + 
   (2110*CF^4*G[1, 0, 1, zb])/27 - (149*CA*CF^2*nf*G[1, 0, 1, zb])/36 + 
   (274*CF^3*nf*G[1, 0, 1, zb])/9 + (2*CF^2*nf^2*G[1, 0, 1, zb])/3 + 
   (225*CA^2*CF^2*Pi^2*G[1, 0, 1, zb])/16 - (313*CA*CF^3*Pi^2*G[1, 0, 1, zb])/
    9 - (241*CF^4*Pi^2*G[1, 0, 1, zb])/36 - (625*CA^2*CF^2*G[1, 0, 1, zb])/
    (36*(-1 + zb)) - (1763*CA*CF^3*G[1, 0, 1, zb])/(72*(-1 + zb)) + 
   (1339*CF^4*G[1, 0, 1, zb])/(18*(-1 + zb)) - (17*CA*CF^2*nf*G[1, 0, 1, zb])/
    (9*(-1 + zb)) + (169*CF^3*nf*G[1, 0, 1, zb])/(9*(-1 + zb)) + 
   (2*CF^2*nf^2*G[1, 0, 1, zb])/(3*(-1 + zb)) + 
   (1249*CA^2*CF^2*Pi^2*G[1, 0, 1, zb])/(144*(-1 + zb)) - 
   (683*CA*CF^3*Pi^2*G[1, 0, 1, zb])/(36*(-1 + zb)) - 
   (109*CF^4*Pi^2*G[1, 0, 1, zb])/(12*(-1 + zb)) - 
   (1093*CA^2*CF^2*zb*G[1, 0, 1, zb])/36 + (21113*CA*CF^3*zb*G[1, 0, 1, zb])/
    216 + (15565*CF^4*zb*G[1, 0, 1, zb])/108 - 
   (221*CA*CF^2*nf*zb*G[1, 0, 1, zb])/36 + (373*CF^3*nf*zb*G[1, 0, 1, zb])/
    18 + (2*CF^2*nf^2*zb*G[1, 0, 1, zb])/3 + 
   (383*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, zb])/48 - 
   (1241*CA*CF^3*Pi^2*zb*G[1, 0, 1, zb])/72 - 
   (119*CF^4*Pi^2*zb*G[1, 0, 1, zb])/18 - 
   (1313*CA^2*CF^2*zb^2*G[1, 0, 1, zb])/72 - 
   (6187*CA*CF^3*zb^2*G[1, 0, 1, zb])/216 + (11689*CF^4*zb^2*G[1, 0, 1, zb])/
    108 - (53*CA*CF^2*nf*zb^2*G[1, 0, 1, zb])/9 + 
   (283*CF^3*nf*zb^2*G[1, 0, 1, zb])/9 + (2*CF^2*nf^2*zb^2*G[1, 0, 1, zb])/
    3 + (225*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/16 - 
   (304*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, zb])/9 - 
   (241*CF^4*Pi^2*zb^2*G[1, 0, 1, zb])/36 + CA*CF^3*zb^3*G[1, 0, 1, zb] - 
   2*CF^4*zb^3*G[1, 0, 1, zb] - (2089*CA^2*CF^2*G[1, 1, 0, zb])/432 - 
   (4855*CA*CF^3*G[1, 1, 0, zb])/108 + (2617*CF^4*G[1, 1, 0, zb])/36 + 
   (5*CA*CF^2*nf*G[1, 1, 0, zb])/36 + (1273*CF^3*nf*G[1, 1, 0, zb])/54 + 
   (2*CF^2*nf^2*G[1, 1, 0, zb])/3 + (1571*CA^2*CF^2*Pi^2*G[1, 1, 0, zb])/
    144 - (221*CA*CF^3*Pi^2*G[1, 1, 0, zb])/9 - 
   (119*CF^4*Pi^2*G[1, 1, 0, zb])/12 - (433*CA^2*CF^2*G[1, 1, 0, zb])/
    (24*(-1 + zb)) - (17*CA*CF^3*G[1, 1, 0, zb])/(8*(-1 + zb)) + 
   (130*CF^4*G[1, 1, 0, zb])/(3*(-1 + zb)) + (7*CA*CF^2*nf*G[1, 1, 0, zb])/
    (3*(-1 + zb)) + (31*CF^3*nf*G[1, 1, 0, zb])/(3*(-1 + zb)) + 
   (2*CF^2*nf^2*G[1, 1, 0, zb])/(3*(-1 + zb)) + 
   (67*CA^2*CF^2*Pi^2*G[1, 1, 0, zb])/(16*(-1 + zb)) - 
   (47*CA*CF^3*Pi^2*G[1, 1, 0, zb])/(4*(-1 + zb)) - 
   (45*CF^4*Pi^2*G[1, 1, 0, zb])/(4*(-1 + zb)) - 
   (13111*CA^2*CF^2*zb*G[1, 1, 0, zb])/432 + (6331*CA*CF^3*zb*G[1, 1, 0, zb])/
    54 + (3757*CF^4*zb*G[1, 1, 0, zb])/36 - (67*CA*CF^2*nf*zb*G[1, 1, 0, zb])/
    36 + (661*CF^3*nf*zb*G[1, 1, 0, zb])/54 + (2*CF^2*nf^2*zb*G[1, 1, 0, zb])/
    3 + (179*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, zb])/144 - 
   (469*CA*CF^3*Pi^2*zb*G[1, 1, 0, zb])/72 - 
   (131*CF^4*Pi^2*zb*G[1, 1, 0, zb])/12 - 
   (9523*CA^2*CF^2*zb^2*G[1, 1, 0, zb])/432 - 
   (1457*CA*CF^3*zb^2*G[1, 1, 0, zb])/216 + (832*CF^4*zb^2*G[1, 1, 0, zb])/
    9 - (19*CA*CF^2*nf*zb^2*G[1, 1, 0, zb])/9 + 
   (659*CF^3*nf*zb^2*G[1, 1, 0, zb])/27 + (2*CF^2*nf^2*zb^2*G[1, 1, 0, zb])/
    3 + (1571*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/144 - 
   (451*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, zb])/18 - 
   (119*CF^4*Pi^2*zb^2*G[1, 1, 0, zb])/12 + (5*CA*CF^3*zb^3*G[1, 1, 0, zb])/
    8 - (5*CF^4*zb^3*G[1, 1, 0, zb])/4 - (169*CA^2*CF^2*G[1, 1, 1, zb])/108 + 
   (1391*CA*CF^3*G[1, 1, 1, zb])/27 - (6269*CF^4*G[1, 1, 1, zb])/72 + 
   (32*CA*CF^2*nf*G[1, 1, 1, zb])/9 - (1409*CF^3*nf*G[1, 1, 1, zb])/54 - 
   CF^2*nf^2*G[1, 1, 1, zb] - (691*CA^2*CF^2*Pi^2*G[1, 1, 1, zb])/288 + 
   (17*CA*CF^3*Pi^2*G[1, 1, 1, zb])/4 + (1423*CF^4*Pi^2*G[1, 1, 1, zb])/72 + 
   (4*CA^2*CF^2*G[1, 1, 1, zb])/(-1 + zb) + (61*CA*CF^3*G[1, 1, 1, zb])/
    (2*(-1 + zb)) - (511*CF^4*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
   (7*CA*CF^2*nf*G[1, 1, 1, zb])/(4*(-1 + zb)) - (31*CF^3*nf*G[1, 1, 1, zb])/
    (2*(-1 + zb)) - (CF^2*nf^2*G[1, 1, 1, zb])/(-1 + zb) - 
   (27*CA^2*CF^2*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) - 
   (3*CA*CF^3*Pi^2*G[1, 1, 1, zb])/(2*(-1 + zb)) + 
   (159*CF^4*Pi^2*G[1, 1, 1, zb])/(8*(-1 + zb)) + 
   (3251*CA^2*CF^2*zb*G[1, 1, 1, zb])/432 - (1114*CA*CF^3*zb*G[1, 1, 1, zb])/
    27 - (3163*CF^4*zb*G[1, 1, 1, zb])/24 + (91*CA*CF^2*nf*zb*G[1, 1, 1, zb])/
    18 - (905*CF^3*nf*zb*G[1, 1, 1, zb])/54 - CF^2*nf^2*zb*G[1, 1, 1, zb] - 
   (19*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, zb])/288 - 
   (101*CA*CF^3*Pi^2*zb*G[1, 1, 1, zb])/24 + 
   (1459*CF^4*Pi^2*zb*G[1, 1, 1, zb])/72 + 
   (467*CA^2*CF^2*zb^2*G[1, 1, 1, zb])/432 + 
   (12487*CA*CF^3*zb^2*G[1, 1, 1, zb])/216 - (9485*CF^4*zb^2*G[1, 1, 1, zb])/
    72 + (191*CA*CF^2*nf*zb^2*G[1, 1, 1, zb])/36 - 
   (1445*CF^3*nf*zb^2*G[1, 1, 1, zb])/54 - CF^2*nf^2*zb^2*G[1, 1, 1, zb] - 
   (691*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/288 + 
   (13*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, zb])/4 + 
   (1423*CF^4*Pi^2*zb^2*G[1, 1, 1, zb])/72 - (CA*CF^3*zb^3*G[1, 1, 1, zb])/
    2 + CF^4*zb^3*G[1, 1, 1, zb] + (3379*CA^2*CF^2*G[0, 0, 0, 0, zb])/36 - 
   (1543*CA*CF^3*G[0, 0, 0, 0, zb])/18 - (304*CF^4*G[0, 0, 0, 0, zb])/3 + 
   (17*CA*CF^2*nf*G[0, 0, 0, 0, zb])/9 - 36*CF^3*nf*G[0, 0, 0, 0, zb] + 
   (3379*CA^2*CF^2*G[0, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (1543*CA*CF^3*G[0, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (304*CF^4*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (17*CA*CF^2*nf*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (36*CF^3*nf*G[0, 0, 0, 0, zb])/(-1 + zb) + 
   (4531*CA^2*CF^2*zb*G[0, 0, 0, 0, zb])/36 - 
   (4369*CA*CF^3*zb*G[0, 0, 0, 0, zb])/18 - (434*CF^4*zb*G[0, 0, 0, 0, zb])/
    3 + (17*CA*CF^2*nf*zb*G[0, 0, 0, 0, zb])/9 - 
   36*CF^3*nf*zb*G[0, 0, 0, 0, zb] + (3379*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb])/
    36 - (1543*CA*CF^3*zb^2*G[0, 0, 0, 0, zb])/18 - 
   (304*CF^4*zb^2*G[0, 0, 0, 0, zb])/3 + 
   (17*CA*CF^2*nf*zb^2*G[0, 0, 0, 0, zb])/9 - 
   36*CF^3*nf*zb^2*G[0, 0, 0, 0, zb] - (230*CA^2*CF^2*G[0, 0, 0, 1, zb])/3 + 
   (557*CA*CF^3*G[0, 0, 0, 1, zb])/12 + (743*CF^4*G[0, 0, 0, 1, zb])/6 - 
   (17*CA*CF^2*nf*G[0, 0, 0, 1, zb])/9 + (292*CF^3*nf*G[0, 0, 0, 1, zb])/9 - 
   (230*CA^2*CF^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (557*CA*CF^3*G[0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (743*CF^4*G[0, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (17*CA*CF^2*nf*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (292*CF^3*nf*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   97*CA^2*CF^2*zb*G[0, 0, 0, 1, zb] + (1817*CA*CF^3*zb*G[0, 0, 0, 1, zb])/
    12 + (361*CF^4*zb*G[0, 0, 0, 1, zb])/2 - 
   (17*CA*CF^2*nf*zb*G[0, 0, 0, 1, zb])/9 + 
   (292*CF^3*nf*zb*G[0, 0, 0, 1, zb])/9 - 
   (212*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb])/3 + 
   (341*CA*CF^3*zb^2*G[0, 0, 0, 1, zb])/12 + 
   (815*CF^4*zb^2*G[0, 0, 0, 1, zb])/6 - 
   (17*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (292*CF^3*nf*zb^2*G[0, 0, 0, 1, zb])/9 - (563*CA^2*CF^2*G[0, 0, 1, 0, zb])/
    9 + (2639*CA*CF^3*G[0, 0, 1, 0, zb])/36 + (1513*CF^4*G[0, 0, 1, 0, zb])/
    18 - (26*CA*CF^2*nf*G[0, 0, 1, 0, zb])/9 + (82*CF^3*nf*G[0, 0, 1, 0, zb])/
    3 - (563*CA^2*CF^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (2639*CA*CF^3*G[0, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (1513*CF^4*G[0, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (26*CA*CF^2*nf*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (82*CF^3*nf*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (1555*CA^2*CF^2*zb*G[0, 0, 1, 0, zb])/18 + 
   (6107*CA*CF^3*zb*G[0, 0, 1, 0, zb])/36 + (2509*CF^4*zb*G[0, 0, 1, 0, zb])/
    18 - (8*CA*CF^2*nf*zb*G[0, 0, 1, 0, zb])/9 + 
   (82*CF^3*nf*zb*G[0, 0, 1, 0, zb])/3 - 
   (581*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (1703*CA*CF^3*zb^2*G[0, 0, 1, 0, zb])/36 + 
   (1909*CF^4*zb^2*G[0, 0, 1, 0, zb])/18 + 
   (CA*CF^2*nf*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (82*CF^3*nf*zb^2*G[0, 0, 1, 0, zb])/3 + (409*CA^2*CF^2*G[0, 0, 1, 1, zb])/
    9 - (569*CA*CF^3*G[0, 0, 1, 1, zb])/18 - 109*CF^4*G[0, 0, 1, 1, zb] + 
   (17*CA*CF^2*nf*G[0, 0, 1, 1, zb])/6 - (221*CF^3*nf*G[0, 0, 1, 1, zb])/9 + 
   (409*CA^2*CF^2*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (569*CA*CF^3*G[0, 0, 1, 1, zb])/(18*(-1 + zb)) - 
   (109*CF^4*G[0, 0, 1, 1, zb])/(-1 + zb) + (17*CA*CF^2*nf*G[0, 0, 1, 1, zb])/
    (6*(-1 + zb)) - (221*CF^3*nf*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (1037*CA^2*CF^2*zb*G[0, 0, 1, 1, zb])/18 - 
   (1451*CA*CF^3*zb*G[0, 0, 1, 1, zb])/18 - (533*CF^4*zb*G[0, 0, 1, 1, zb])/
    3 + (5*CA*CF^2*nf*zb*G[0, 0, 1, 1, zb])/6 - 
   (221*CF^3*nf*zb*G[0, 0, 1, 1, zb])/9 + 
   (373*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb])/9 + 
   (223*CA*CF^3*zb^2*G[0, 0, 1, 1, zb])/18 - 
   143*CF^4*zb^2*G[0, 0, 1, 1, zb] - (CA*CF^2*nf*zb^2*G[0, 0, 1, 1, zb])/6 - 
   (221*CF^3*nf*zb^2*G[0, 0, 1, 1, zb])/9 - (391*CA^2*CF^2*G[0, 1, 0, 0, zb])/
    9 + 100*CA*CF^3*G[0, 1, 0, 0, zb] + (412*CF^4*G[0, 1, 0, 0, zb])/9 - 
   (71*CA*CF^2*nf*G[0, 1, 0, 0, zb])/9 + 24*CF^3*nf*G[0, 1, 0, 0, zb] - 
   (391*CA^2*CF^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (100*CA*CF^3*G[0, 1, 0, 0, zb])/(-1 + zb) + (412*CF^4*G[0, 1, 0, 0, zb])/
    (9*(-1 + zb)) - (71*CA*CF^2*nf*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (24*CF^3*nf*G[0, 1, 0, 0, zb])/(-1 + zb) - 
   (1313*CA^2*CF^2*zb*G[0, 1, 0, 0, zb])/18 + 
   188*CA*CF^3*zb*G[0, 1, 0, 0, zb] + (1012*CF^4*zb*G[0, 1, 0, 0, zb])/9 - 
   (17*CA*CF^2*nf*zb*G[0, 1, 0, 0, zb])/9 + 24*CF^3*nf*zb*G[0, 1, 0, 0, zb] - 
   (499*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb])/9 + 
   42*CA*CF^3*zb^2*G[0, 1, 0, 0, zb] + (934*CF^4*zb^2*G[0, 1, 0, 0, zb])/9 + 
   (10*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, zb])/9 + 
   24*CF^3*nf*zb^2*G[0, 1, 0, 0, zb] + (1159*CA^2*CF^2*G[0, 1, 0, 1, zb])/
    36 - (547*CA*CF^3*G[0, 1, 0, 1, zb])/9 - (209*CF^4*G[0, 1, 0, 1, zb])/3 + 
   (62*CA*CF^2*nf*G[0, 1, 0, 1, zb])/9 - (205*CF^3*nf*G[0, 1, 0, 1, zb])/9 + 
   (1159*CA^2*CF^2*G[0, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (547*CA*CF^3*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (209*CF^4*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (62*CA*CF^2*nf*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (205*CF^3*nf*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (478*CA^2*CF^2*zb*G[0, 1, 0, 1, zb])/9 - 
   (2087*CA*CF^3*zb*G[0, 1, 0, 1, zb])/18 - (421*CF^4*zb*G[0, 1, 0, 1, zb])/
    3 + (17*CA*CF^2*nf*zb*G[0, 1, 0, 1, zb])/9 - 
   (205*CF^3*nf*zb*G[0, 1, 0, 1, zb])/9 + 
   (1393*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb])/36 - 
   (73*CA*CF^3*zb^2*G[0, 1, 0, 1, zb])/36 - (751*CF^4*zb^2*G[0, 1, 0, 1, zb])/
    6 - (11*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, zb])/18 - 
   (205*CF^3*nf*zb^2*G[0, 1, 0, 1, zb])/9 + (475*CA^2*CF^2*G[0, 1, 1, 0, zb])/
    18 - (811*CA*CF^3*G[0, 1, 1, 0, zb])/12 - (305*CF^4*G[0, 1, 1, 0, zb])/
    6 + (37*CA*CF^2*nf*G[0, 1, 1, 0, zb])/9 - 17*CF^3*nf*G[0, 1, 1, 0, zb] + 
   (475*CA^2*CF^2*G[0, 1, 1, 0, zb])/(18*(-1 + zb)) - 
   (811*CA*CF^3*G[0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
   (305*CF^4*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (37*CA*CF^2*nf*G[0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (17*CF^3*nf*G[0, 1, 1, 0, zb])/(-1 + zb) + 
   (1637*CA^2*CF^2*zb*G[0, 1, 1, 0, zb])/36 - 
   (1381*CA*CF^3*zb*G[0, 1, 1, 0, zb])/12 - (231*CF^4*zb*G[0, 1, 1, 0, zb])/
    2 - (8*CA*CF^2*nf*zb*G[0, 1, 1, 0, zb])/9 - 
   17*CF^3*nf*zb*G[0, 1, 1, 0, zb] + (323*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb])/
    9 - (52*CA*CF^3*zb^2*G[0, 1, 1, 0, zb])/3 - 
   (298*CF^4*zb^2*G[0, 1, 1, 0, zb])/3 - 
   (61*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, zb])/18 - 
   17*CF^3*nf*zb^2*G[0, 1, 1, 0, zb] - (1051*CA^2*CF^2*G[0, 1, 1, 1, zb])/
    72 + (220*CA*CF^3*G[0, 1, 1, 1, zb])/9 + (1411*CF^4*G[0, 1, 1, 1, zb])/
    18 - (119*CA*CF^2*nf*G[0, 1, 1, 1, zb])/36 + 
   (101*CF^3*nf*G[0, 1, 1, 1, zb])/6 - (1051*CA^2*CF^2*G[0, 1, 1, 1, zb])/
    (72*(-1 + zb)) + (220*CA*CF^3*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (1411*CF^4*G[0, 1, 1, 1, zb])/(18*(-1 + zb)) - 
   (119*CA*CF^2*nf*G[0, 1, 1, 1, zb])/(36*(-1 + zb)) + 
   (101*CF^3*nf*G[0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (1807*CA^2*CF^2*zb*G[0, 1, 1, 1, zb])/72 + 
   (388*CA*CF^3*zb*G[0, 1, 1, 1, zb])/9 + (2647*CF^4*zb*G[0, 1, 1, 1, zb])/
    18 + (25*CA*CF^2*nf*zb*G[0, 1, 1, 1, zb])/36 + 
   (101*CF^3*nf*zb*G[0, 1, 1, 1, zb])/6 - 
   (1339*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb])/72 - 
   (239*CA*CF^3*zb^2*G[0, 1, 1, 1, zb])/9 + 
   (2239*CF^4*zb^2*G[0, 1, 1, 1, zb])/18 + 
   (97*CA*CF^2*nf*zb^2*G[0, 1, 1, 1, zb])/36 + 
   (101*CF^3*nf*zb^2*G[0, 1, 1, 1, zb])/6 - 
   (1609*CA^2*CF^2*G[1, 0, 0, 0, zb])/36 + 43*CA*CF^3*G[1, 0, 0, 0, zb] + 
   (2083*CF^4*G[1, 0, 0, 0, zb])/18 + (17*CA*CF^2*nf*G[1, 0, 0, 0, zb])/3 + 
   (250*CF^3*nf*G[1, 0, 0, 0, zb])/9 - (141*CA^2*CF^2*G[1, 0, 0, 0, zb])/
    (4*(-1 + zb)) + (49*CA*CF^3*G[1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (245*CF^4*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (17*CA*CF^2*nf*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (52*CF^3*nf*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (328*CA^2*CF^2*zb*G[1, 0, 0, 0, zb])/9 + 
   (309*CA*CF^3*zb*G[1, 0, 0, 0, zb])/4 + (1154*CF^4*zb*G[1, 0, 0, 0, zb])/
    9 + (17*CA*CF^2*nf*zb*G[1, 0, 0, 0, zb])/3 + 
   (109*CF^3*nf*zb*G[1, 0, 0, 0, zb])/9 - 
   (778*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb])/9 + 
   74*CA*CF^3*zb^2*G[1, 0, 0, 0, zb] + (974*CF^4*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (17*CA*CF^2*nf*zb^2*G[1, 0, 0, 0, zb])/3 + 
   (250*CF^3*nf*zb^2*G[1, 0, 0, 0, zb])/9 + (413*CA^2*CF^2*G[1, 0, 0, 1, zb])/
    12 - (215*CA*CF^3*G[1, 0, 0, 1, zb])/9 - 125*CF^4*G[1, 0, 0, 1, zb] - 
   (25*CA*CF^2*nf*G[1, 0, 0, 1, zb])/6 - (77*CF^3*nf*G[1, 0, 0, 1, zb])/3 + 
   (175*CA^2*CF^2*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (13*CA*CF^3*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (271*CF^4*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (25*CA*CF^2*nf*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (53*CF^3*nf*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (325*CA^2*CF^2*zb*G[1, 0, 0, 1, zb])/12 - 
   (1331*CA*CF^3*zb*G[1, 0, 0, 1, zb])/36 - (415*CF^4*zb*G[1, 0, 0, 1, zb])/
    3 - (25*CA*CF^2*nf*zb*G[1, 0, 0, 1, zb])/6 - 
   (41*CF^3*nf*zb*G[1, 0, 0, 1, zb])/3 + 
   (373*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb])/6 - 
   (905*CA*CF^3*zb^2*G[1, 0, 0, 1, zb])/36 - 
   (271*CF^4*zb^2*G[1, 0, 0, 1, zb])/2 - 
   (25*CA*CF^2*nf*zb^2*G[1, 0, 0, 1, zb])/6 - 
   (77*CF^3*nf*zb^2*G[1, 0, 0, 1, zb])/3 + (305*CA^2*CF^2*G[1, 0, 1, 0, zb])/
    12 - (365*CA*CF^3*G[1, 0, 1, 0, zb])/6 - (161*CF^4*G[1, 0, 1, 0, zb])/2 - 
   (2*CA*CF^2*nf*G[1, 0, 1, 0, zb])/3 - (205*CF^3*nf*G[1, 0, 1, 0, zb])/9 + 
   (241*CA^2*CF^2*G[1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (73*CA*CF^3*G[1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (46*CF^4*G[1, 0, 1, 0, zb])/(-1 + zb) - (2*CA*CF^2*nf*G[1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (43*CF^3*nf*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (325*CA^2*CF^2*zb*G[1, 0, 1, 0, zb])/12 - 
   (851*CA*CF^3*zb*G[1, 0, 1, 0, zb])/12 - (205*CF^4*zb*G[1, 0, 1, 0, zb])/
    2 - (11*CA*CF^2*nf*zb*G[1, 0, 1, 0, zb])/3 - 
   (91*CF^3*nf*zb*G[1, 0, 1, 0, zb])/9 + 
   (355*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb])/6 - 
   (523*CA*CF^3*zb^2*G[1, 0, 1, 0, zb])/12 - 
   (215*CF^4*zb^2*G[1, 0, 1, 0, zb])/2 - 
   (31*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, zb])/6 - 
   (205*CF^3*nf*zb^2*G[1, 0, 1, 0, zb])/9 - 
   (1007*CA^2*CF^2*G[1, 0, 1, 1, zb])/72 + (1343*CA*CF^3*G[1, 0, 1, 1, zb])/
    36 + (841*CF^4*G[1, 0, 1, 1, zb])/9 - (11*CA*CF^2*nf*G[1, 0, 1, 1, zb])/
    12 + (391*CF^3*nf*G[1, 0, 1, 1, zb])/18 - 
   (105*CA^2*CF^2*G[1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (233*CA*CF^3*G[1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (175*CF^4*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (11*CA*CF^2*nf*G[1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (31*CF^3*nf*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (1229*CA^2*CF^2*zb*G[1, 0, 1, 1, zb])/72 + 
   (1097*CA*CF^3*zb*G[1, 0, 1, 1, zb])/36 + (2093*CF^4*zb*G[1, 0, 1, 1, zb])/
    18 + (25*CA*CF^2*nf*zb*G[1, 0, 1, 1, zb])/12 + 
   (223*CF^3*nf*zb*G[1, 0, 1, 1, zb])/18 - 
   (2501*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb])/72 - 
   (331*CA*CF^3*zb^2*G[1, 0, 1, 1, zb])/36 + 
   (1246*CF^4*zb^2*G[1, 0, 1, 1, zb])/9 + 
   (43*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, zb])/12 + 
   (391*CF^3*nf*zb^2*G[1, 0, 1, 1, zb])/18 + 
   (325*CA^2*CF^2*G[1, 1, 0, 0, zb])/12 - (235*CA*CF^3*G[1, 1, 0, 0, zb])/9 - 
   115*CF^4*G[1, 1, 0, 0, zb] - (17*CA*CF^2*nf*G[1, 1, 0, 0, zb])/2 - 
   (163*CF^3*nf*G[1, 1, 0, 0, zb])/9 + (47*CA^2*CF^2*G[1, 1, 0, 0, zb])/
    (2*(-1 + zb)) - (11*CA*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) - 
   (48*CF^4*G[1, 1, 0, 0, zb])/(-1 + zb) - (17*CA*CF^2*nf*G[1, 1, 0, 0, zb])/
    (2*(-1 + zb)) - (9*CF^3*nf*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   (133*CA^2*CF^2*zb*G[1, 1, 0, 0, zb])/6 - 
   (2311*CA*CF^3*zb*G[1, 1, 0, 0, zb])/36 - (221*CF^4*zb*G[1, 1, 0, 0, zb])/
    3 - (17*CA*CF^2*nf*zb*G[1, 1, 0, 0, zb])/2 - 
   (40*CF^3*nf*zb*G[1, 1, 0, 0, zb])/9 + 
   (643*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb])/12 - 
   (298*CA*CF^3*zb^2*G[1, 1, 0, 0, zb])/9 - 111*CF^4*zb^2*G[1, 1, 0, 0, zb] - 
   (17*CA*CF^2*nf*zb^2*G[1, 1, 0, 0, zb])/2 - 
   (163*CF^3*nf*zb^2*G[1, 1, 0, 0, zb])/9 - (77*CA^2*CF^2*G[1, 1, 0, 1, zb])/
    4 + (68*CA*CF^3*G[1, 1, 0, 1, zb])/9 + (2167*CF^4*G[1, 1, 0, 1, zb])/18 + 
   (25*CA*CF^2*nf*G[1, 1, 0, 1, zb])/4 + (335*CF^3*nf*G[1, 1, 0, 1, zb])/18 - 
   (143*CA^2*CF^2*G[1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (11*CA*CF^3*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (59*CF^4*G[1, 1, 0, 1, zb])/(-1 + zb) + (25*CA*CF^2*nf*G[1, 1, 0, 1, zb])/
    (4*(-1 + zb)) + (23*CF^3*nf*G[1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (227*CA^2*CF^2*zb*G[1, 1, 0, 1, zb])/12 + 
   (1355*CA*CF^3*zb*G[1, 1, 0, 1, zb])/36 + (1471*CF^4*zb*G[1, 1, 0, 1, zb])/
    18 + (25*CA*CF^2*nf*zb*G[1, 1, 0, 1, zb])/4 + 
   (143*CF^3*nf*zb*G[1, 1, 0, 1, zb])/18 - 
   (281*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb])/8 + 
   (CA*CF^3*zb^2*G[1, 1, 0, 1, zb])/18 + (2275*CF^4*zb^2*G[1, 1, 0, 1, zb])/
    18 + (25*CA*CF^2*nf*zb^2*G[1, 1, 0, 1, zb])/4 + 
   (335*CF^3*nf*zb^2*G[1, 1, 0, 1, zb])/18 - 
   (1471*CA^2*CF^2*G[1, 1, 1, 0, zb])/72 + (403*CA*CF^3*G[1, 1, 1, 0, zb])/
    18 + (310*CF^4*G[1, 1, 1, 0, zb])/3 + (33*CA*CF^2*nf*G[1, 1, 1, 0, zb])/
    4 + (271*CF^3*nf*G[1, 1, 1, 0, zb])/18 - 
   (171*CA^2*CF^2*G[1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (69*CA*CF^3*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (33*CF^4*G[1, 1, 1, 0, zb])/(-1 + zb) + (33*CA*CF^2*nf*G[1, 1, 1, 0, zb])/
    (4*(-1 + zb)) + (15*CF^3*nf*G[1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1717*CA^2*CF^2*zb*G[1, 1, 1, 0, zb])/72 + 
   (506*CA*CF^3*zb*G[1, 1, 1, 0, zb])/9 + (161*CF^4*zb*G[1, 1, 1, 0, zb])/3 + 
   (33*CA*CF^2*nf*zb*G[1, 1, 1, 0, zb])/4 + (67*CF^3*nf*zb*G[1, 1, 1, 0, zb])/
    18 - (2605*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb])/72 + 
   (563*CA*CF^3*zb^2*G[1, 1, 1, 0, zb])/36 + 
   (307*CF^4*zb^2*G[1, 1, 1, 0, zb])/3 + 
   (33*CA*CF^2*nf*zb^2*G[1, 1, 1, 0, zb])/4 + 
   (271*CF^3*nf*zb^2*G[1, 1, 1, 0, zb])/18 + 
   (1531*CA^2*CF^2*G[1, 1, 1, 1, zb])/144 + (23*CA*CF^3*G[1, 1, 1, 1, zb])/
    8 - (1028*CF^4*G[1, 1, 1, 1, zb])/9 - (45*CA*CF^2*nf*G[1, 1, 1, 1, zb])/
    8 - (613*CF^3*nf*G[1, 1, 1, 1, zb])/36 + 
   (225*CA^2*CF^2*G[1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (99*CF^4*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (45*CA*CF^2*nf*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (45*CF^3*nf*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (2755*CA^2*CF^2*zb*G[1, 1, 1, 1, zb])/144 - 
   (637*CA*CF^3*zb*G[1, 1, 1, 1, zb])/24 - (605*CF^4*zb*G[1, 1, 1, 1, zb])/
    9 - (45*CA*CF^2*nf*zb*G[1, 1, 1, 1, zb])/8 - 
   (301*CF^3*nf*zb*G[1, 1, 1, 1, zb])/36 + 
   (2413*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb])/144 + 
   (189*CA*CF^3*zb^2*G[1, 1, 1, 1, zb])/8 - 
   (1109*CF^4*zb^2*G[1, 1, 1, 1, zb])/9 - 
   (45*CA*CF^2*nf*zb^2*G[1, 1, 1, 1, zb])/8 - 
   (613*CF^3*nf*zb^2*G[1, 1, 1, 1, zb])/36 - 
   101*CA^2*CF^2*G[0, 0, 0, 0, 0, zb] + (1337*CA*CF^3*G[0, 0, 0, 0, 0, zb])/
    3 + (466*CF^4*G[0, 0, 0, 0, 0, zb])/3 - 
   (101*CA^2*CF^2*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (1337*CA*CF^3*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (466*CF^4*G[0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   101*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, zb] + 
   (1337*CA*CF^3*zb*G[0, 0, 0, 0, 0, zb])/3 + 
   (466*CF^4*zb*G[0, 0, 0, 0, 0, zb])/3 - 101*CA^2*CF^2*zb^2*
    G[0, 0, 0, 0, 0, zb] + (1337*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (466*CF^4*zb^2*G[0, 0, 0, 0, 0, zb])/3 + 
   (278*CA^2*CF^2*G[0, 0, 0, 0, 1, zb])/3 - 
   (956*CA*CF^3*G[0, 0, 0, 0, 1, zb])/3 - (596*CF^4*G[0, 0, 0, 0, 1, zb])/3 + 
   (278*CA^2*CF^2*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (956*CA*CF^3*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (596*CF^4*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (278*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (956*CA*CF^3*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (596*CF^4*zb*G[0, 0, 0, 0, 1, zb])/3 + 
   (278*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 1, zb])/3 - 
   (956*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, zb])/3 - 
   (596*CF^4*zb^2*G[0, 0, 0, 0, 1, zb])/3 + 
   71*CA^2*CF^2*G[0, 0, 0, 1, 0, zb] - (943*CA*CF^3*G[0, 0, 0, 1, 0, zb])/3 - 
   150*CF^4*G[0, 0, 0, 1, 0, zb] + (71*CA^2*CF^2*G[0, 0, 0, 1, 0, zb])/
    (-1 + zb) - (943*CA*CF^3*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (150*CF^4*G[0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   71*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, zb] - 
   (943*CA*CF^3*zb*G[0, 0, 0, 1, 0, zb])/3 - 
   150*CF^4*zb*G[0, 0, 0, 1, 0, zb] + 71*CA^2*CF^2*zb^2*
    G[0, 0, 0, 1, 0, zb] - (943*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, zb])/3 - 
   150*CF^4*zb^2*G[0, 0, 0, 1, 0, zb] - (167*CA^2*CF^2*G[0, 0, 0, 1, 1, zb])/
    3 + 194*CA*CF^3*G[0, 0, 0, 1, 1, zb] + (584*CF^4*G[0, 0, 0, 1, 1, zb])/
    3 - (167*CA^2*CF^2*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (194*CA*CF^3*G[0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (584*CF^4*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (167*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, zb])/3 + 
   194*CA*CF^3*zb*G[0, 0, 0, 1, 1, zb] + (584*CF^4*zb*G[0, 0, 0, 1, 1, zb])/
    3 - (167*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 1, zb])/3 + 
   194*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, zb] + 
   (584*CF^4*zb^2*G[0, 0, 0, 1, 1, zb])/3 + 
   (163*CA^2*CF^2*G[0, 0, 1, 0, 0, zb])/3 - 
   (886*CA*CF^3*G[0, 0, 1, 0, 0, zb])/3 - 132*CF^4*G[0, 0, 1, 0, 0, zb] + 
   (163*CA^2*CF^2*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (886*CA*CF^3*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (132*CF^4*G[0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (163*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, zb])/3 - 
   (886*CA*CF^3*zb*G[0, 0, 1, 0, 0, zb])/3 - 
   132*CF^4*zb*G[0, 0, 1, 0, 0, zb] + 
   (163*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 0, zb])/3 - 
   (886*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, zb])/3 - 
   132*CF^4*zb^2*G[0, 0, 1, 0, 0, zb] - (148*CA^2*CF^2*G[0, 0, 1, 0, 1, zb])/
    3 + 209*CA*CF^3*G[0, 0, 1, 0, 1, zb] + (470*CF^4*G[0, 0, 1, 0, 1, zb])/
    3 - (148*CA^2*CF^2*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (209*CA*CF^3*G[0, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (470*CF^4*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (148*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, zb])/3 + 
   209*CA*CF^3*zb*G[0, 0, 1, 0, 1, zb] + (470*CF^4*zb*G[0, 0, 1, 0, 1, zb])/
    3 - (148*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 1, zb])/3 + 
   209*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, zb] + 
   (470*CF^4*zb^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (79*CA^2*CF^2*G[0, 0, 1, 1, 0, zb])/3 + (559*CA*CF^3*G[0, 0, 1, 1, 0, zb])/
    3 + (368*CF^4*G[0, 0, 1, 1, 0, zb])/3 - 
   (79*CA^2*CF^2*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (559*CA*CF^3*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (368*CF^4*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (79*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, zb])/3 + 
   (559*CA*CF^3*zb*G[0, 0, 1, 1, 0, zb])/3 + 
   (368*CF^4*zb*G[0, 0, 1, 1, 0, zb])/3 - 
   (79*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, zb])/3 + 
   (559*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, zb])/3 + 
   (368*CF^4*zb^2*G[0, 0, 1, 1, 0, zb])/3 + 
   (33*CA^2*CF^2*G[0, 0, 1, 1, 1, zb])/2 - (316*CA*CF^3*G[0, 0, 1, 1, 1, zb])/
    3 - (448*CF^4*G[0, 0, 1, 1, 1, zb])/3 + 
   (33*CA^2*CF^2*G[0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (316*CA*CF^3*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (448*CF^4*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (33*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, zb])/2 - 
   (316*CA*CF^3*zb*G[0, 0, 1, 1, 1, zb])/3 - 
   (448*CF^4*zb*G[0, 0, 1, 1, 1, zb])/3 + 
   (33*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, zb])/2 - 
   (316*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, zb])/3 - 
   (448*CF^4*zb^2*G[0, 0, 1, 1, 1, zb])/3 + 
   44*CA^2*CF^2*G[0, 1, 0, 0, 0, zb] - 269*CA*CF^3*G[0, 1, 0, 0, 0, zb] - 
   (398*CF^4*G[0, 1, 0, 0, 0, zb])/3 + (44*CA^2*CF^2*G[0, 1, 0, 0, 0, zb])/
    (-1 + zb) - (269*CA*CF^3*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (398*CF^4*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   44*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, zb] - 269*CA*CF^3*zb*
    G[0, 1, 0, 0, 0, zb] - (398*CF^4*zb*G[0, 1, 0, 0, 0, zb])/3 + 
   44*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 0, zb] - 269*CA*CF^3*zb^2*
    G[0, 1, 0, 0, 0, zb] - (398*CF^4*zb^2*G[0, 1, 0, 0, 0, zb])/3 - 
   44*CA^2*CF^2*G[0, 1, 0, 0, 1, zb] + (583*CA*CF^3*G[0, 1, 0, 0, 1, zb])/3 + 
   (460*CF^4*G[0, 1, 0, 0, 1, zb])/3 - (44*CA^2*CF^2*G[0, 1, 0, 0, 1, zb])/
    (-1 + zb) + (583*CA*CF^3*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (460*CF^4*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   44*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, zb] + 
   (583*CA*CF^3*zb*G[0, 1, 0, 0, 1, zb])/3 + 
   (460*CF^4*zb*G[0, 1, 0, 0, 1, zb])/3 - 44*CA^2*CF^2*zb^2*
    G[0, 1, 0, 0, 1, zb] + (583*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, zb])/3 + 
   (460*CF^4*zb^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (98*CA^2*CF^2*G[0, 1, 0, 1, 0, zb])/3 + (589*CA*CF^3*G[0, 1, 0, 1, 0, zb])/
    3 + 122*CF^4*G[0, 1, 0, 1, 0, zb] - (98*CA^2*CF^2*G[0, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (589*CA*CF^3*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (122*CF^4*G[0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (98*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   (589*CA*CF^3*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   122*CF^4*zb*G[0, 1, 0, 1, 0, zb] - 
   (98*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 0, zb])/3 + 
   (589*CA*CF^3*zb^2*G[0, 1, 0, 1, 0, zb])/3 + 
   122*CF^4*zb^2*G[0, 1, 0, 1, 0, zb] + (161*CA^2*CF^2*G[0, 1, 0, 1, 1, zb])/
    6 - (376*CA*CF^3*G[0, 1, 0, 1, 1, zb])/3 - 
   (434*CF^4*G[0, 1, 0, 1, 1, zb])/3 + (161*CA^2*CF^2*G[0, 1, 0, 1, 1, zb])/
    (6*(-1 + zb)) - (376*CA*CF^3*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (434*CF^4*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (161*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, zb])/6 - 
   (376*CA*CF^3*zb*G[0, 1, 0, 1, 1, zb])/3 - 
   (434*CF^4*zb*G[0, 1, 0, 1, 1, zb])/3 + 
   (161*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, zb])/6 - 
   (376*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, zb])/3 - 
   (434*CF^4*zb^2*G[0, 1, 0, 1, 1, zb])/3 - 
   (13*CA^2*CF^2*G[0, 1, 1, 0, 0, zb])/3 + (455*CA*CF^3*G[0, 1, 1, 0, 0, zb])/
    3 + (320*CF^4*G[0, 1, 1, 0, 0, zb])/3 - 
   (13*CA^2*CF^2*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (455*CA*CF^3*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (320*CF^4*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (13*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (455*CA*CF^3*zb*G[0, 1, 1, 0, 0, zb])/3 + 
   (320*CF^4*zb*G[0, 1, 1, 0, 0, zb])/3 - 
   (13*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (455*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (320*CF^4*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (55*CA^2*CF^2*G[0, 1, 1, 0, 1, zb])/6 - (332*CA*CF^3*G[0, 1, 1, 0, 1, zb])/
    3 - 114*CF^4*G[0, 1, 1, 0, 1, zb] + (55*CA^2*CF^2*G[0, 1, 1, 0, 1, zb])/
    (6*(-1 + zb)) - (332*CA*CF^3*G[0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (114*CF^4*G[0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (55*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, zb])/6 - 
   (332*CA*CF^3*zb*G[0, 1, 1, 0, 1, zb])/3 - 
   114*CF^4*zb*G[0, 1, 1, 0, 1, zb] + 
   (55*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/6 - 
   (332*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, zb])/3 - 
   114*CF^4*zb^2*G[0, 1, 1, 0, 1, zb] - (23*CA^2*CF^2*G[0, 1, 1, 1, 0, zb])/
    6 - (296*CA*CF^3*G[0, 1, 1, 1, 0, zb])/3 - 
   (274*CF^4*G[0, 1, 1, 1, 0, zb])/3 - (23*CA^2*CF^2*G[0, 1, 1, 1, 0, zb])/
    (6*(-1 + zb)) - (296*CA*CF^3*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (274*CF^4*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (23*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, zb])/6 - 
   (296*CA*CF^3*zb*G[0, 1, 1, 1, 0, zb])/3 - 
   (274*CF^4*zb*G[0, 1, 1, 1, 0, zb])/3 - 
   (23*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/6 - 
   (296*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, zb])/3 - 
   (274*CF^4*zb^2*G[0, 1, 1, 1, 0, zb])/3 + 
   (41*CA^2*CF^2*G[0, 1, 1, 1, 1, zb])/12 + 
   (179*CA*CF^3*G[0, 1, 1, 1, 1, zb])/3 + (305*CF^4*G[0, 1, 1, 1, 1, zb])/3 + 
   (41*CA^2*CF^2*G[0, 1, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (179*CA*CF^3*G[0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (305*CF^4*G[0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (41*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, zb])/12 + 
   (179*CA*CF^3*zb*G[0, 1, 1, 1, 1, zb])/3 + 
   (305*CF^4*zb*G[0, 1, 1, 1, 1, zb])/3 + 
   (41*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, zb])/12 + 
   (179*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, zb])/3 + 
   (305*CF^4*zb^2*G[0, 1, 1, 1, 1, zb])/3 + 
   20*CA^2*CF^2*G[1, 0, 0, 0, 0, zb] - 330*CA*CF^3*G[1, 0, 0, 0, 0, zb] - 
   (466*CF^4*G[1, 0, 0, 0, 0, zb])/3 - (12*CA^2*CF^2*G[1, 0, 0, 0, 0, zb])/
    (-1 + zb) - (173*CA*CF^3*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (112*CF^4*G[1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   28*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, zb] - 
   (189*CA*CF^3*zb*G[1, 0, 0, 0, 0, zb])/2 - 
   (271*CF^4*zb*G[1, 0, 0, 0, 0, zb])/3 + 20*CA^2*CF^2*zb^2*
    G[1, 0, 0, 0, 0, zb] - 330*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, zb] - 
   (466*CF^4*zb^2*G[1, 0, 0, 0, 0, zb])/3 - 
   (73*CA^2*CF^2*G[1, 0, 0, 0, 1, zb])/3 + 239*CA*CF^3*G[1, 0, 0, 0, 1, zb] + 
   (542*CF^4*G[1, 0, 0, 0, 1, zb])/3 - (4*CA^2*CF^2*G[1, 0, 0, 0, 1, zb])/
    (-1 + zb) + (134*CA*CF^3*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (124*CF^4*G[1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (73*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, zb])/6 + 
   (127*CA*CF^3*zb*G[1, 0, 0, 0, 1, zb])/2 + 
   (323*CF^4*zb*G[1, 0, 0, 0, 1, zb])/3 - 
   (73*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 1, zb])/3 + 
   239*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, zb] + 
   (542*CF^4*zb^2*G[1, 0, 0, 0, 1, zb])/3 - 
   (41*CA^2*CF^2*G[1, 0, 0, 1, 0, zb])/3 + 238*CA*CF^3*G[1, 0, 0, 1, 0, zb] + 
   (430*CF^4*G[1, 0, 0, 1, 0, zb])/3 + (20*CA^2*CF^2*G[1, 0, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (392*CA*CF^3*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (100*CF^4*G[1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (107*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, zb])/6 + 
   (147*CA*CF^3*zb*G[1, 0, 0, 1, 0, zb])/2 + 
   (238*CF^4*zb*G[1, 0, 0, 1, 0, zb])/3 - 
   (41*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 0, zb])/3 + 
   241*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, zb] + 
   (430*CF^4*zb^2*G[1, 0, 0, 1, 0, zb])/3 + 
   (21*CA^2*CF^2*G[1, 0, 0, 1, 1, zb])/2 - (455*CA*CF^3*G[1, 0, 0, 1, 1, zb])/
    3 - (512*CF^4*G[1, 0, 0, 1, 1, zb])/3 + 
   (11*CA^2*CF^2*G[1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (275*CA*CF^3*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (114*CF^4*G[1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (19*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, zb])/2 - 
   (241*CA*CF^3*zb*G[1, 0, 0, 1, 1, zb])/6 - 
   (296*CF^4*zb*G[1, 0, 0, 1, 1, zb])/3 + 
   (21*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 1, zb])/2 - 
   (464*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, zb])/3 - 
   (512*CF^4*zb^2*G[1, 0, 0, 1, 1, zb])/3 - 
   (19*CA^2*CF^2*G[1, 0, 1, 0, 0, zb])/3 + (725*CA*CF^3*G[1, 0, 1, 0, 0, zb])/
    3 + (368*CF^4*G[1, 0, 1, 0, 0, zb])/3 + 
   (41*CA^2*CF^2*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (362*CA*CF^3*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (92*CF^4*G[1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   (62*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, zb])/3 + 
   (209*CA*CF^3*zb*G[1, 0, 1, 0, 0, zb])/3 + 
   (215*CF^4*zb*G[1, 0, 1, 0, 0, zb])/3 - 
   (19*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (716*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (368*CF^4*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (21*CA^2*CF^2*G[1, 0, 1, 0, 1, zb])/2 - (526*CA*CF^3*G[1, 0, 1, 0, 1, zb])/
    3 - (422*CF^4*G[1, 0, 1, 0, 1, zb])/3 - 
   (13*CA^2*CF^2*G[1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (278*CA*CF^3*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (100*CF^4*G[1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (19*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, zb])/2 - 
   (293*CA*CF^3*zb*G[1, 0, 1, 0, 1, zb])/6 - 
   (248*CF^4*zb*G[1, 0, 1, 0, 1, zb])/3 + 
   (21*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/2 - 
   (517*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, zb])/3 - 
   (422*CF^4*zb^2*G[1, 0, 1, 0, 1, zb])/3 - 
   (7*CA^2*CF^2*G[1, 0, 1, 1, 0, zb])/6 - 162*CA*CF^3*G[1, 0, 1, 1, 0, zb] - 
   (338*CF^4*G[1, 0, 1, 1, 0, zb])/3 - (23*CA^2*CF^2*G[1, 0, 1, 1, 0, zb])/
    (2*(-1 + zb)) - (87*CA*CF^3*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (78*CF^4*G[1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (44*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, zb])/3 - 
   (111*CA*CF^3*zb*G[1, 0, 1, 1, 0, zb])/2 - 
   (170*CF^4*zb*G[1, 0, 1, 1, 0, zb])/3 - 
   (7*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/6 - 
   162*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, zb] - 
   (338*CF^4*zb^2*G[1, 0, 1, 1, 0, zb])/3 + 
   (11*CA^2*CF^2*G[1, 0, 1, 1, 1, zb])/4 + (296*CA*CF^3*G[1, 0, 1, 1, 1, zb])/
    3 + (401*CF^4*G[1, 0, 1, 1, 1, zb])/3 + 
   (23*CA^2*CF^2*G[1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (58*CA*CF^3*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (89*CF^4*G[1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (37*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, zb])/4 + 
   (95*CA*CF^3*zb*G[1, 0, 1, 1, 1, zb])/3 + 
   (212*CF^4*zb*G[1, 0, 1, 1, 1, zb])/3 + 
   (11*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, zb])/4 + 
   (296*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, zb])/3 + 
   (401*CF^4*zb^2*G[1, 0, 1, 1, 1, zb])/3 + 
   14*CA^2*CF^2*G[1, 1, 0, 0, 0, zb] + (571*CA*CF^3*G[1, 1, 0, 0, 0, zb])/3 + 
   134*CF^4*G[1, 1, 0, 0, 0, zb] + (36*CA^2*CF^2*G[1, 1, 0, 0, 0, zb])/
    (-1 + zb) + (87*CA*CF^3*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (66*CF^4*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   47*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, zb] + 
   (106*CA*CF^3*zb*G[1, 1, 0, 0, 0, zb])/3 + 
   32*CF^4*zb*G[1, 1, 0, 0, 0, zb] + 14*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 0, zb] + 
   (571*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, zb])/3 + 
   134*CF^4*zb^2*G[1, 1, 0, 0, 0, zb] - (13*CA^2*CF^2*G[1, 1, 0, 0, 1, zb])/
    6 - (433*CA*CF^3*G[1, 1, 0, 0, 1, zb])/3 - 
   (424*CF^4*G[1, 1, 0, 0, 1, zb])/3 - (33*CA^2*CF^2*G[1, 1, 0, 0, 1, zb])/
    (2*(-1 + zb)) - (75*CA*CF^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (72*CF^4*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (157*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, zb])/6 - 
   (197*CA*CF^3*zb*G[1, 1, 0, 0, 1, zb])/6 - 
   (127*CF^4*zb*G[1, 1, 0, 0, 1, zb])/3 - 
   (13*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 1, zb])/6 - 
   (433*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, zb])/3 - 
   (424*CF^4*zb^2*G[1, 1, 0, 0, 1, zb])/3 - 
   (47*CA^2*CF^2*G[1, 1, 0, 1, 0, zb])/6 - (433*CA*CF^3*G[1, 1, 0, 1, 0, zb])/
    3 - 120*CF^4*G[1, 1, 0, 1, 0, zb] - (45*CA^2*CF^2*G[1, 1, 0, 1, 0, zb])/
    (2*(-1 + zb)) - (72*CA*CF^3*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (60*CF^4*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (179*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, zb])/6 - 
   (106*CA*CF^3*zb*G[1, 1, 0, 1, 0, zb])/3 - 
   29*CF^4*zb*G[1, 1, 0, 1, 0, zb] - (47*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/
    6 - (442*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, zb])/3 - 
   120*CF^4*zb^2*G[1, 1, 0, 1, 0, zb] + (11*CA^2*CF^2*G[1, 1, 0, 1, 1, zb])/
    4 + (299*CA*CF^3*G[1, 1, 0, 1, 1, zb])/3 + 
   (391*CF^4*G[1, 1, 0, 1, 1, zb])/3 + (39*CA^2*CF^2*G[1, 1, 0, 1, 1, zb])/
    (4*(-1 + zb)) + (57*CA*CF^3*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (69*CF^4*G[1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (63*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, zb])/4 + 
   (83*CA*CF^3*zb*G[1, 1, 0, 1, 1, zb])/3 + 
   (127*CF^4*zb*G[1, 1, 0, 1, 1, zb])/3 + 
   (11*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, zb])/4 + 
   (308*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, zb])/3 + 
   (391*CF^4*zb^2*G[1, 1, 0, 1, 1, zb])/3 - 
   (47*CA^2*CF^2*G[1, 1, 1, 0, 0, zb])/2 - (394*CA*CF^3*G[1, 1, 1, 0, 0, zb])/
    3 - (296*CF^4*G[1, 1, 1, 0, 0, zb])/3 - 
   (63*CA^2*CF^2*G[1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (63*CA*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (36*CF^4*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (71*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, zb])/2 - 
   (88*CA*CF^3*zb*G[1, 1, 1, 0, 0, zb])/3 - (17*CF^4*zb*G[1, 1, 1, 0, 0, zb])/
    3 - (47*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 0, zb])/2 - 
   (385*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, zb])/3 - 
   (296*CF^4*zb^2*G[1, 1, 1, 0, 0, zb])/3 + 
   (125*CA^2*CF^2*G[1, 1, 1, 0, 1, zb])/12 + 
   (308*CA*CF^3*G[1, 1, 1, 0, 1, zb])/3 + (313*CF^4*G[1, 1, 1, 0, 1, zb])/3 + 
   (63*CA^2*CF^2*G[1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (54*CA*CF^3*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (45*CF^4*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (221*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, zb])/12 + 
   (181*CA*CF^3*zb*G[1, 1, 1, 0, 1, zb])/6 + 
   (49*CF^4*zb*G[1, 1, 1, 0, 1, zb])/3 + 
   (125*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, zb])/12 + 
   (299*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, zb])/3 + 
   (313*CF^4*zb^2*G[1, 1, 1, 0, 1, zb])/3 + 
   (211*CA^2*CF^2*G[1, 1, 1, 1, 0, zb])/12 + 
   95*CA*CF^3*G[1, 1, 1, 1, 0, zb] + (259*CF^4*G[1, 1, 1, 1, 0, zb])/3 + 
   (81*CA^2*CF^2*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (54*CA*CF^3*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (27*CF^4*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (259*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, zb])/12 + 
   (67*CA*CF^3*zb*G[1, 1, 1, 1, 0, zb])/2 - (8*CF^4*zb*G[1, 1, 1, 1, 0, zb])/
    3 + (211*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/12 + 
   95*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, zb] + 
   (259*CF^4*zb^2*G[1, 1, 1, 1, 0, zb])/3 - 
   (81*CA^2*CF^2*G[1, 1, 1, 1, 1, zb])/8 - (131*CA*CF^3*G[1, 1, 1, 1, 1, zb])/
    2 - (193*CF^4*G[1, 1, 1, 1, 1, zb])/2 - 
   (81*CA^2*CF^2*G[1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (81*CA*CF^3*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (81*CF^4*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, zb])/8 - 
   28*CA*CF^3*zb*G[1, 1, 1, 1, 1, zb] - (25*CF^4*zb*G[1, 1, 1, 1, 1, zb])/2 - 
   (81*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/8 - 
   (131*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, zb])/2 - 
   (193*CF^4*zb^2*G[1, 1, 1, 1, 1, zb])/2 + (238357*CA^2*CF^2*Log[Q2dmu2])/
    5184 - (8123*CA*CF^3*Log[Q2dmu2])/72 + (217885*CF^4*Log[Q2dmu2])/2592 - 
   (31829*CA*CF^2*nf*Log[Q2dmu2])/2592 + (20593*CF^3*nf*Log[Q2dmu2])/1296 + 
   (38*CF^2*nf^2*Log[Q2dmu2])/27 - (1907*CA^2*CF^2*Pi^2*Log[Q2dmu2])/432 + 
   (1919*CA*CF^3*Pi^2*Log[Q2dmu2])/72 - (26507*CF^4*Pi^2*Log[Q2dmu2])/864 + 
   (563*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/144 - (593*CF^3*nf*Pi^2*Log[Q2dmu2])/
    72 - (29*CF^2*nf^2*Pi^2*Log[Q2dmu2])/108 - 
   (2569*CA^2*CF^2*Pi^4*Log[Q2dmu2])/3840 + (841*CA*CF^3*Pi^4*Log[Q2dmu2])/
    960 + (937*CF^4*Pi^4*Log[Q2dmu2])/2880 + (238357*CA^2*CF^2*Log[Q2dmu2])/
    (5184*(-1 + zb)) - (8123*CA*CF^3*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (217885*CF^4*Log[Q2dmu2])/(2592*(-1 + zb)) - 
   (31829*CA*CF^2*nf*Log[Q2dmu2])/(2592*(-1 + zb)) + 
   (20593*CF^3*nf*Log[Q2dmu2])/(1296*(-1 + zb)) + 
   (38*CF^2*nf^2*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (1907*CA^2*CF^2*Pi^2*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (1919*CA*CF^3*Pi^2*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (26507*CF^4*Pi^2*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (563*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (593*CF^3*nf*Pi^2*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (29*CF^2*nf^2*Pi^2*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (2569*CA^2*CF^2*Pi^4*Log[Q2dmu2])/(3840*(-1 + zb)) + 
   (841*CA*CF^3*Pi^4*Log[Q2dmu2])/(960*(-1 + zb)) + 
   (937*CF^4*Pi^4*Log[Q2dmu2])/(2880*(-1 + zb)) + 
   (226045*CA^2*CF^2*zb*Log[Q2dmu2])/5184 - (631*CA*CF^3*zb*Log[Q2dmu2])/9 + 
   (441805*CF^4*zb*Log[Q2dmu2])/2592 - (35177*CA*CF^2*nf*zb*Log[Q2dmu2])/
    2592 + (40393*CF^3*nf*zb*Log[Q2dmu2])/1296 + 
   (38*CF^2*nf^2*zb*Log[Q2dmu2])/27 - (17*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2])/
    432 + (535*CA*CF^3*Pi^2*zb*Log[Q2dmu2])/72 - 
   (11435*CF^4*Pi^2*zb*Log[Q2dmu2])/864 + 
   (563*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/144 - 
   (497*CF^3*nf*Pi^2*zb*Log[Q2dmu2])/72 - (29*CF^2*nf^2*Pi^2*zb*Log[Q2dmu2])/
    108 - (2569*CA^2*CF^2*Pi^4*zb*Log[Q2dmu2])/3840 + 
   (841*CA*CF^3*Pi^4*zb*Log[Q2dmu2])/960 + (937*CF^4*Pi^4*zb*Log[Q2dmu2])/
    2880 + (222859*CA^2*CF^2*zb^2*Log[Q2dmu2])/5184 - 
   (15947*CA*CF^3*zb^2*Log[Q2dmu2])/288 + (155551*CF^4*zb^2*Log[Q2dmu2])/
    2592 - (4171*CA*CF^2*nf*zb^2*Log[Q2dmu2])/324 + 
   (19981*CF^3*nf*zb^2*Log[Q2dmu2])/1296 + (38*CF^2*nf^2*zb^2*Log[Q2dmu2])/
    27 - (6451*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2])/864 + 
   (8507*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2])/288 - 
   (25769*CF^4*Pi^2*zb^2*Log[Q2dmu2])/864 + 
   (563*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/144 - 
   (593*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2])/72 - 
   (29*CF^2*nf^2*Pi^2*zb^2*Log[Q2dmu2])/108 - 
   (2569*CA^2*CF^2*Pi^4*zb^2*Log[Q2dmu2])/3840 + 
   (841*CA*CF^3*Pi^4*zb^2*Log[Q2dmu2])/960 + (937*CF^4*Pi^4*zb^2*Log[Q2dmu2])/
    2880 - (3*CA*CF^3*Pi^2*zb^3*Log[Q2dmu2])/16 + 
   (3*CF^4*Pi^2*zb^3*Log[Q2dmu2])/8 + (1927*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/
    288 + (27857*CA*CF^3*G[0, zb]*Log[Q2dmu2])/432 - 
   (4075*CF^4*G[0, zb]*Log[Q2dmu2])/54 - 
   (235*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/144 - 
   (449*CF^3*nf*G[0, zb]*Log[Q2dmu2])/36 - (8*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/
    9 - (2129*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/288 + 
   (869*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (26*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (85*CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (95*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/24 + 
   (1927*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (27857*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (4075*CF^4*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (235*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (449*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (8*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (2129*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (869*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (26*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (85*CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (95*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (2611*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2])/288 + 
   (9407*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2])/432 - 
   (4370*CF^4*zb*G[0, zb]*Log[Q2dmu2])/27 - 
   (49*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/144 - 
   (111*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/4 - 
   (8*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/9 - 
   (3137*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/288 + 
   (2177*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/144 + 
   (9*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/2 - 
   (85*CA*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/144 + 
   (95*CF^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/24 - 
   (1601*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/288 + 
   (1945*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/216 - 
   (8857*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/216 + 
   (83*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/36 - 
   (425*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/36 - 
   (8*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
   (2201*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/288 + 
   (977*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (49*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/6 - 
   (85*CA*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (95*CF^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/24 + 
   (3379*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/144 - 
   (4375*CA*CF^3*G[1, zb]*Log[Q2dmu2])/72 + (8731*CF^4*G[1, zb]*Log[Q2dmu2])/
    144 - (239*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/24 + 
   (437*CF^3*nf*G[1, zb]*Log[Q2dmu2])/24 + (4*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/
    3 - (307*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/192 + 
   (2609*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/288 - 
   (883*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/72 + 
   (115*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/96 - 
   (173*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/48 + 
   (3379*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (4375*CA*CF^3*G[1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (8731*CF^4*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (239*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (437*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (4*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (475*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(192*(-1 + zb)) + 
   (1843*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (613*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (115*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (79*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (1927*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/144 - 
   (1183*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2])/18 + 
   (8537*CF^4*zb*G[1, zb]*Log[Q2dmu2])/48 - 
   (20*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/3 + 
   (2279*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/72 + 
   (4*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/3 - 
   (185*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/64 + 
   (6125*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/288 - 
   (2101*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/72 + 
   (115*CA*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/96 - 
   (269*CF^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/48 + 
   (5297*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/288 - 
   (5777*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/144 + 
   (8911*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/144 - 
   (167*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/24 + 
   (437*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/24 + 
   (4*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 + 
   (461*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/192 - 
   (19*CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/288 - 
   (685*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/72 + 
   (115*CA*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/96 - 
   (173*CF^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/48 - 
   (117*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (365*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (2185*CF^4*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (11*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (46*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (4*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (319*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (145*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (7*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (117*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (365*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (2185*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (11*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (46*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (4*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (319*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (145*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (7*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (403*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (4225*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (4879*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (11*CA*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (68*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (4*CF^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (319*CA^2*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (145*CA*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (7*CF^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 13*CA^2*CF^2*zb^2*G[0, 0, zb]*
    Log[Q2dmu2] - (383*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (2041*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (11*CA*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (46*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (4*CF^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (319*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   (145*CA*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (7*CF^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (3*CA*CF^3*zb^3*G[0, 0, zb]*Log[Q2dmu2])/8 - 
   (3*CF^4*zb^3*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (625*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (1763*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (1339*CF^4*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (17*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (169*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (2*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (427*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (233*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (109*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (625*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (1763*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (1339*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (17*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (169*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (2*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (427*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (233*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (109*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (1403*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (1219*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (1364*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (17*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (223*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (2*CF^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (427*CA^2*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (233*CA*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (109*CF^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (727*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (1763*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (1267*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (17*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (169*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (2*CF^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (427*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/48 + 
   (233*CA*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (109*CF^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 - 
   (3*CA*CF^3*zb^3*G[0, 1, zb]*Log[Q2dmu2])/8 + 
   (3*CF^4*zb^3*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (193*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (139*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/6 - 
   (494*CF^4*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (25*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (329*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (2*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (123*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (125*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (85*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (433*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (17*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (130*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (7*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (31*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (67*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (47*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (45*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (335*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 - 
   (211*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (1813*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (5*CA*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (245*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (2*CF^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (43*CA^2*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (191*CA*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (77*CF^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (65*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (403*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (1267*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (CA*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (169*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (2*CF^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (123*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/16 + 
   (125*CA*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/6 + 
   (85*CF^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (3*CA*CF^3*zb^3*G[1, 0, zb]*Log[Q2dmu2])/8 + 
   (3*CF^4*zb^3*G[1, 0, zb]*Log[Q2dmu2])/4 - 
   (49*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (1237*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (5431*CF^4*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (73*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (211*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/9 + CF^2*nf^2*G[1, 1, zb]*
    Log[Q2dmu2] + (305*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/96 - 
   (53*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (385*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (4*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (61*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (511*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (7*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (31*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (27*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (3*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (159*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (63*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/16 + 
   (169*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (8899*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (103*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (157*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/9 + CF^2*nf^2*zb*G[1, 1, zb]*
    Log[Q2dmu2] - (31*CA^2*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/96 + 
   (107*CA*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (523*CF^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/48 - 
   (271*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (6547*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 - 
   (53*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (431*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/18 + 
   CF^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2] + 
   (305*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/96 - 
   (53*CA*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (385*CF^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (3*CA*CF^3*zb^3*G[1, 1, zb]*Log[Q2dmu2])/8 - 
   (3*CF^4*zb^3*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (141*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (49*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (245*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (17*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (52*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (141*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (49*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (245*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (17*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (52*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (165*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (451*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (359*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (17*CA*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (52*CF^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (141*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (49*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (245*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (17*CA*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (52*CF^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (175*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (13*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (271*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (25*CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (53*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (175*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (13*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (271*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (25*CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (53*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (193*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (125*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (397*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (25*CA*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (53*CF^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (83*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (53*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (280*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (25*CA*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (53*CF^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (241*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (73*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 46*CF^4*G[0, 1, 0, zb]*
    Log[Q2dmu2] + (2*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (43*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (241*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (73*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (46*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (43*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (88*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   71*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2] + 98*CF^4*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] + (11*CA*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (43*CF^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (295*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (11*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (155*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (31*CA*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (43*CF^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (105*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (233*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (175*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (11*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (31*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (105*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (233*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (175*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (11*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (31*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (155*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (419*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (343*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (25*CA*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (31*CF^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (129*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (113*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (557*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (43*CA*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (31*CF^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (131*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (31*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (509*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (17*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (49*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (47*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (11*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (48*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (17*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (301*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (233*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (235*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (17*CA*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (16*CF^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (487*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   13*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (250*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (17*CA*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (49*CF^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   16*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (19*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (565*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (25*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (35*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (143*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (11*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (59*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (25*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (23*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (39*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (98*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (523*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (25*CA*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (17*CF^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (233*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/8 + 
   (103*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (296*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (25*CA*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (35*CF^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (469*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (143*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (253*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (33*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (85*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (171*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (69*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (33*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (33*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (15*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (571*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (325*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (329*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (33*CA*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (25*CF^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (739*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (31*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (497*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (33*CA*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (85*CF^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (577*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (217*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (595*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (45*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (199*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (225*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (27*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (99*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (45*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (45*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (793*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (569*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (415*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (45*CA*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (103*CF^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (847*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (559*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (311*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (45*CA*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (199*CF^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   11*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 175*CA*CF^3*G[0, 0, 0, 0, zb]*
    Log[Q2dmu2] + 112*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (11*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (175*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (112*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   11*CA^2*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   175*CA*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   112*CF^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   11*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   175*CA*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   112*CF^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   5*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 136*CA*CF^3*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2] - 124*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (5*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (136*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (124*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   5*CA^2*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   136*CA*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   124*CF^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   5*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   136*CA*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   124*CF^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   6*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 132*CA*CF^3*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2] - 100*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (6*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (132*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (100*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   6*CA^2*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   132*CA*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   100*CF^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   6*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   132*CA*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   100*CF^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (5*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   93*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 114*CF^4*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (5*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (93*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (114*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (5*CA^2*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   93*CA*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   114*CF^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (5*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   93*CA*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   114*CF^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   13*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 122*CA*CF^3*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2] - 92*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (13*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (122*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (92*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   13*CA^2*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   122*CA*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   92*CF^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   13*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   122*CA*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   92*CF^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (3*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   94*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 100*CF^4*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2] + (3*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (94*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (100*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (3*CA^2*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   94*CA*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   100*CF^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (3*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   94*CA*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   100*CF^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (23*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   87*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 78*CF^4*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (23*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (87*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (78*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (23*CA^2*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   87*CA*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 78*CF^4*zb*G[0, 1, 1, 0, zb]*
    Log[Q2dmu2] + (23*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   87*CA*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   78*CF^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (23*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   58*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 89*CF^4*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (23*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (58*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (89*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (23*CA^2*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   58*CA*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 89*CF^4*zb*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] - (23*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   58*CA*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   89*CF^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   30*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 154*CA*CF^3*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2] - 104*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (36*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (87*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (66*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   39*CA^2*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (107*CA*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   47*CF^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   30*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   154*CA*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   104*CF^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (27*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   121*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 114*CF^4*G[1, 0, 0, 1, zb]*
    Log[Q2dmu2] + (33*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (75*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (72*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (39*CA^2*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (95*CA*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   54*CF^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (27*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   121*CA*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   114*CF^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (37*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   123*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 94*CF^4*G[1, 0, 1, 0, zb]*
    Log[Q2dmu2] + (45*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (72*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (60*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (49*CA^2*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (93*CA*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   43*CF^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (37*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   123*CA*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   94*CF^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (35*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   89*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 107*CF^4*G[1, 0, 1, 1, zb]*
    Log[Q2dmu2] - (39*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (57*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (69*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (47*CA^2*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (73*CA*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 - 
   53*CF^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (35*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   89*CA*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   107*CF^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (55*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   110*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 88*CF^4*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2] + (63*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/
    (2*(-1 + zb)) + (63*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (36*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (67*CA^2*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (79*CA*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   10*CF^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (55*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   110*CA*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   88*CF^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (55*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   87*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 95*CF^4*G[1, 1, 0, 1, zb]*
    Log[Q2dmu2] - (63*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (54*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (45*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (67*CA^2*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (75*CA*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   20*CF^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (55*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   87*CA*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   95*CF^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (73*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   87*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 77*CF^4*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] - (81*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/
    (4*(-1 + zb)) - (54*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (27*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (85*CA^2*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (75*CA*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   2*CF^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (73*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   87*CA*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   77*CF^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (81*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (123*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (177*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (81*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (81*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   30*CA*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (33*CF^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (81*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (123*CA*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (177*CF^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (3379*CA^2*CF^2*Log[Q2dmu2]^2)/288 + (4375*CA*CF^3*Log[Q2dmu2]^2)/144 - 
   (8731*CF^4*Log[Q2dmu2]^2)/288 + (239*CA*CF^2*nf*Log[Q2dmu2]^2)/48 - 
   (437*CF^3*nf*Log[Q2dmu2]^2)/48 - (2*CF^2*nf^2*Log[Q2dmu2]^2)/3 + 
   (475*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/384 - (1843*CA*CF^3*Pi^2*Log[Q2dmu2]^2)/
    192 + (613*CF^4*Pi^2*Log[Q2dmu2]^2)/48 - 
   (115*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/192 + (79*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/
    32 - (3379*CA^2*CF^2*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (4375*CA*CF^3*Log[Q2dmu2]^2)/(144*(-1 + zb)) - 
   (8731*CF^4*Log[Q2dmu2]^2)/(288*(-1 + zb)) + (239*CA*CF^2*nf*Log[Q2dmu2]^2)/
    (48*(-1 + zb)) - (437*CF^3*nf*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (2*CF^2*nf^2*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (475*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/(384*(-1 + zb)) - 
   (1843*CA*CF^3*Pi^2*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (613*CF^4*Pi^2*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (115*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(192*(-1 + zb)) + 
   (79*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (3559*CA^2*CF^2*zb*Log[Q2dmu2]^2)/288 + (3079*CA*CF^3*zb*Log[Q2dmu2]^2)/
    144 - (16795*CF^4*zb*Log[Q2dmu2]^2)/288 + 
   (239*CA*CF^2*nf*zb*Log[Q2dmu2]^2)/48 - (533*CF^3*nf*zb*Log[Q2dmu2]^2)/48 - 
   (2*CF^2*nf^2*zb*Log[Q2dmu2]^2)/3 + (475*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/
    384 - (1603*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/192 + 
   (421*CF^4*Pi^2*zb*Log[Q2dmu2]^2)/48 - 
   (115*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/192 + 
   (79*CF^3*nf*Pi^2*zb*Log[Q2dmu2]^2)/32 - (401*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/
    36 + (6185*CA*CF^3*zb^2*Log[Q2dmu2]^2)/288 - 
   (9019*CF^4*zb^2*Log[Q2dmu2]^2)/288 + (203*CA*CF^2*nf*zb^2*Log[Q2dmu2]^2)/
    48 - (425*CF^3*nf*zb^2*Log[Q2dmu2]^2)/48 - 
   (2*CF^2*nf^2*zb^2*Log[Q2dmu2]^2)/3 + 
   (475*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/384 - 
   (1843*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/192 + 
   (613*CF^4*Pi^2*zb^2*Log[Q2dmu2]^2)/48 - 
   (115*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/192 + 
   (79*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/32 - 
   (433*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/48 - 
   (17*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/16 + (65*CF^4*G[0, zb]*Log[Q2dmu2]^2)/
    3 + (7*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (31*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/6 + (CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/
    3 + (67*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (47*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (45*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (433*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (17*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (65*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (7*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (31*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (67*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (47*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (45*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (403*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/48 + 
   (127*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (149*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (7*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (43*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (67*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (47*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (45*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (35*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (17*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (493*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (7*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (31*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/6 + 
   (CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (67*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/32 - 
   (47*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 - 
   (45*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   2*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2 + (61*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/
    4 - (511*CF^4*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (7*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (31*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/4 - (CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/
    2 - (27*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/2 + 
   (95*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (2*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (61*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (511*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (7*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (31*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (27*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (3*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (159*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (7*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/4 + 10*CA*CF^3*zb*G[1, zb]*
    Log[Q2dmu2]^2 - (959*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (7*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (39*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (27*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 - 
   (11*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/8 + 
   (191*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (187*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (493*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (7*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
   (31*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/4 - 
   (CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/2 - 
   (27*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/2 + 
   (95*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 + 
   (47*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (11*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 24*CF^4*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (17*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (47*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (11*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (24*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (17*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (9*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (47*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   19*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 39*CF^4*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 - (17*CA*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (47*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (11*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   24*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (17*CA*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (9*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (143*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (11*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (59*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (25*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (23*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (143*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (11*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (59*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (25*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (23*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (143*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (73*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (89*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (25*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (23*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (143*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (11*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (59*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (25*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (23*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (161*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (33*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (59*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (33*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (23*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (171*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (69*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (33*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (33*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (15*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (179*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (177*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (109*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (33*CA*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (11*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (197*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (15*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (59*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (33*CA*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (23*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (205*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (99*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (151*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (61*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (225*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (99*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (45*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (45*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (241*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (141*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (71*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (45*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (37*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (277*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (135*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (151*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (45*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (61*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   18*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (87*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   33*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (18*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (87*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (33*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   18*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (87*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   33*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 18*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (87*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   33*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (33*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (75*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   36*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (33*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (75*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (36*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (33*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (75*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   36*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (33*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (75*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   36*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (45*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 30*CF^4*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (45*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (30*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (45*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   36*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 30*CF^4*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (45*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   36*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   30*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (39*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (57*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (39*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (57*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (69*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (39*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (57*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (39*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (57*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (63*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   45*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 33*CF^4*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (63*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (63*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (18*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (63*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (99*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (21*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (63*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   45*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   33*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (63*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (75*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (63*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (45*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (63*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (87*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   15*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (63*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (75*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (81*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (63*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (81*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (27*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (87*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (9*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (81*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (75*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (63*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (81*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (111*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (153*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (81*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (81*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (81*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (33*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (45*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (81*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (111*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (153*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (2*CA^2*CF^2*Log[Q2dmu2]^3)/3 - (61*CA*CF^3*Log[Q2dmu2]^3)/12 + 
   (511*CF^4*Log[Q2dmu2]^3)/48 - (7*CA*CF^2*nf*Log[Q2dmu2]^3)/24 + 
   (31*CF^3*nf*Log[Q2dmu2]^3)/12 + (CF^2*nf^2*Log[Q2dmu2]^3)/6 + 
   (9*CA^2*CF^2*Pi^2*Log[Q2dmu2]^3)/64 + (CA*CF^3*Pi^2*Log[Q2dmu2]^3)/4 - 
   (53*CF^4*Pi^2*Log[Q2dmu2]^3)/16 - (2*CA^2*CF^2*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (61*CA*CF^3*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (511*CF^4*Log[Q2dmu2]^3)/(48*(-1 + zb)) - (7*CA*CF^2*nf*Log[Q2dmu2]^3)/
    (24*(-1 + zb)) + (31*CF^3*nf*Log[Q2dmu2]^3)/(12*(-1 + zb)) + 
   (CF^2*nf^2*Log[Q2dmu2]^3)/(6*(-1 + zb)) + (9*CA^2*CF^2*Pi^2*Log[Q2dmu2]^3)/
    (64*(-1 + zb)) + (CA*CF^3*Pi^2*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (53*CF^4*Pi^2*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (2*CA^2*CF^2*zb*Log[Q2dmu2]^3)/3 - (43*CA*CF^3*zb*Log[Q2dmu2]^3)/12 + 
   (655*CF^4*zb*Log[Q2dmu2]^3)/48 - (7*CA*CF^2*nf*zb*Log[Q2dmu2]^3)/24 + 
   (31*CF^3*nf*zb*Log[Q2dmu2]^3)/12 + (CF^2*nf^2*zb*Log[Q2dmu2]^3)/6 + 
   (9*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/64 + (CA*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/
    4 - (53*CF^4*Pi^2*zb*Log[Q2dmu2]^3)/16 - (5*CA^2*CF^2*zb^2*Log[Q2dmu2]^3)/
    48 - (199*CA*CF^3*zb^2*Log[Q2dmu2]^3)/48 + (493*CF^4*zb^2*Log[Q2dmu2]^3)/
    48 - (7*CA*CF^2*nf*zb^2*Log[Q2dmu2]^3)/24 + 
   (31*CF^3*nf*zb^2*Log[Q2dmu2]^3)/12 + (CF^2*nf^2*zb^2*Log[Q2dmu2]^3)/6 + 
   (9*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/64 + 
   (CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^3)/4 - (53*CF^4*Pi^2*zb^2*Log[Q2dmu2]^3)/
    16 + (57*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (23*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/8 - (11*CF^4*G[0, zb]*Log[Q2dmu2]^3)/
    2 - (11*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (5*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (57*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (23*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (11*CF^4*G[0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (11*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (5*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (57*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (35*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (17*CF^4*zb*G[0, zb]*Log[Q2dmu2]^3)/2 - 
   (11*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (5*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/4 + 
   (57*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (23*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (11*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/2 - 
   (11*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (5*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/4 - 
   (75*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/16 + (33*CF^4*G[1, zb]*Log[Q2dmu2]^3)/
    4 + (15*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (15*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (9*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (33*CF^4*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (15*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (15*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (75*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/32 + 
   (15*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (45*CF^4*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (15*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (15*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/32 - 
   (9*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (33*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (15*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (15*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (21*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 6*CF^4*G[0, 0, zb]*
    Log[Q2dmu2]^3 + (21*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (21*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (6*CF^4*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (21*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   6*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   (21*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   6*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (21*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 9*CA*CF^3*G[0, 1, zb]*
    Log[Q2dmu2]^3 - (15*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (21*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (9*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (15*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (21*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   9*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3 - 
   (15*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (21*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   9*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3 - 
   (15*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (27*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (21*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (15*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (27*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (9*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (9*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (27*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (33*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   3*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^3 - 
   (27*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (21*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (15*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (27*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (33*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (39*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (27*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (27*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (27*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   6*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3 + 
   (21*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (27*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (33*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (39*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + (75*CA^2*CF^2*Log[Q2dmu2]^4)/
    128 + (9*CA*CF^3*Log[Q2dmu2]^4)/64 - (33*CF^4*Log[Q2dmu2]^4)/16 - 
   (15*CA*CF^2*nf*Log[Q2dmu2]^4)/64 - (15*CF^3*nf*Log[Q2dmu2]^4)/32 + 
   (75*CA^2*CF^2*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (9*CA*CF^3*Log[Q2dmu2]^4)/(64*(-1 + zb)) - (33*CF^4*Log[Q2dmu2]^4)/
    (16*(-1 + zb)) - (15*CA*CF^2*nf*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (15*CF^3*nf*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (75*CA^2*CF^2*zb*Log[Q2dmu2]^4)/128 + (9*CA*CF^3*zb*Log[Q2dmu2]^4)/64 - 
   (33*CF^4*zb*Log[Q2dmu2]^4)/16 - (15*CA*CF^2*nf*zb*Log[Q2dmu2]^4)/64 - 
   (15*CF^3*nf*zb*Log[Q2dmu2]^4)/32 + (75*CA^2*CF^2*zb^2*Log[Q2dmu2]^4)/128 + 
   (9*CA*CF^3*zb^2*Log[Q2dmu2]^4)/64 - (33*CF^4*zb^2*Log[Q2dmu2]^4)/16 - 
   (15*CA*CF^2*nf*zb^2*Log[Q2dmu2]^4)/64 - (15*CF^3*nf*zb^2*Log[Q2dmu2]^4)/
    32 + (27*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (9*CA*CF^3*G[0, zb]*Log[Q2dmu2]^4)/4 + (9*CF^4*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (27*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (9*CA*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (9*CF^4*G[0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (27*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (9*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (9*CF^4*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (27*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (9*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/4 + 
   (9*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^4)/8 - 
   (27*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA*CF^3*G[1, zb]*Log[Q2dmu2]^4)/16 - (27*CF^4*G[1, zb]*Log[Q2dmu2]^4)/
    16 - (27*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (27*CA*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (27*CF^4*G[1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (27*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CF^4*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (27*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (27*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^4)/16 + (27*CA^2*CF^2*Log[Q2dmu2]^5)/
    320 + (27*CA*CF^3*Log[Q2dmu2]^5)/80 + (27*CF^4*Log[Q2dmu2]^5)/80 + 
   (27*CA^2*CF^2*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (27*CA*CF^3*Log[Q2dmu2]^5)/(80*(-1 + zb)) + (27*CF^4*Log[Q2dmu2]^5)/
    (80*(-1 + zb)) + (27*CA^2*CF^2*zb*Log[Q2dmu2]^5)/320 + 
   (27*CA*CF^3*zb*Log[Q2dmu2]^5)/80 + (27*CF^4*zb*Log[Q2dmu2]^5)/80 + 
   (27*CA^2*CF^2*zb^2*Log[Q2dmu2]^5)/320 + (27*CA*CF^3*zb^2*Log[Q2dmu2]^5)/
    80 + (27*CF^4*zb^2*Log[Q2dmu2]^5)/80 + (7013*CA^2*CF^2*Zeta[3])/432 - 
   (13831*CA*CF^3*Zeta[3])/216 + (16429*CF^4*Zeta[3])/216 - 
   (13*CA*CF^2*nf*Zeta[3])/9 + (557*CF^3*nf*Zeta[3])/54 + 
   (7*CF^2*nf^2*Zeta[3])/27 + (143*CA^2*CF^2*Pi^2*Zeta[3])/12 - 
   (4087*CA*CF^3*Pi^2*Zeta[3])/144 + (27*CF^4*Pi^2*Zeta[3])/8 + 
   (7013*CA^2*CF^2*Zeta[3])/(432*(-1 + zb)) - (13831*CA*CF^3*Zeta[3])/
    (216*(-1 + zb)) + (16429*CF^4*Zeta[3])/(216*(-1 + zb)) - 
   (13*CA*CF^2*nf*Zeta[3])/(9*(-1 + zb)) + (557*CF^3*nf*Zeta[3])/
    (54*(-1 + zb)) + (7*CF^2*nf^2*Zeta[3])/(27*(-1 + zb)) + 
   (143*CA^2*CF^2*Pi^2*Zeta[3])/(12*(-1 + zb)) - (4087*CA*CF^3*Pi^2*Zeta[3])/
    (144*(-1 + zb)) + (27*CF^4*Pi^2*Zeta[3])/(8*(-1 + zb)) - 
   (5329*CA^2*CF^2*zb*Zeta[3])/432 - (1375*CA*CF^3*zb*Zeta[3])/216 + 
   (19273*CF^4*zb*Zeta[3])/216 - (13*CA*CF^2*nf*zb*Zeta[3])/9 + 
   (713*CF^3*nf*zb*Zeta[3])/54 + (7*CF^2*nf^2*zb*Zeta[3])/27 + 
   (143*CA^2*CF^2*Pi^2*zb*Zeta[3])/12 - (4087*CA*CF^3*Pi^2*zb*Zeta[3])/144 + 
   (27*CF^4*Pi^2*zb*Zeta[3])/8 + (2971*CA^2*CF^2*zb^2*Zeta[3])/216 - 
   (10051*CA*CF^3*zb^2*Zeta[3])/216 + (10147*CF^4*zb^2*Zeta[3])/216 - 
   (13*CA*CF^2*nf*zb^2*Zeta[3])/9 + (557*CF^3*nf*zb^2*Zeta[3])/54 + 
   (7*CF^2*nf^2*zb^2*Zeta[3])/27 + (143*CA^2*CF^2*Pi^2*zb^2*Zeta[3])/12 - 
   (4087*CA*CF^3*Pi^2*zb^2*Zeta[3])/144 + (27*CF^4*Pi^2*zb^2*Zeta[3])/8 + 
   (CA*CF^3*zb^3*Zeta[3])/2 - CF^4*zb^3*Zeta[3] + 
   (1363*CA^2*CF^2*G[0, zb]*Zeta[3])/72 - (119*CA*CF^3*G[0, zb]*Zeta[3])/12 - 
   (347*CF^4*G[0, zb]*Zeta[3])/9 - (85*CA*CF^2*nf*G[0, zb]*Zeta[3])/36 - 
   (179*CF^3*nf*G[0, zb]*Zeta[3])/18 + (1363*CA^2*CF^2*G[0, zb]*Zeta[3])/
    (72*(-1 + zb)) - (119*CA*CF^3*G[0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (347*CF^4*G[0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (85*CA*CF^2*nf*G[0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (179*CF^3*nf*G[0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (2731*CA^2*CF^2*zb*G[0, zb]*Zeta[3])/72 - 
   (743*CA*CF^3*zb*G[0, zb]*Zeta[3])/12 - (371*CF^4*zb*G[0, zb]*Zeta[3])/9 - 
   (85*CA*CF^2*nf*zb*G[0, zb]*Zeta[3])/36 - (179*CF^3*nf*zb*G[0, zb]*Zeta[3])/
    18 + (1939*CA^2*CF^2*zb^2*G[0, zb]*Zeta[3])/72 - 
   (389*CA*CF^3*zb^2*G[0, zb]*Zeta[3])/12 - (176*CF^4*zb^2*G[0, zb]*Zeta[3])/
    9 - (85*CA*CF^2*nf*zb^2*G[0, zb]*Zeta[3])/36 - 
   (179*CF^3*nf*zb^2*G[0, zb]*Zeta[3])/18 - (781*CA^2*CF^2*G[1, zb]*Zeta[3])/
    144 - (713*CA*CF^3*G[1, zb]*Zeta[3])/24 + (127*CF^4*G[1, zb]*Zeta[3])/2 + 
   (103*CA*CF^2*nf*G[1, zb]*Zeta[3])/24 + (269*CF^3*nf*G[1, zb]*Zeta[3])/36 + 
   (199*CA^2*CF^2*G[1, zb]*Zeta[3])/(48*(-1 + zb)) - 
   (283*CA*CF^3*G[1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (53*CF^4*G[1, zb]*Zeta[3])/(-1 + zb) + (103*CA*CF^2*nf*G[1, zb]*Zeta[3])/
    (24*(-1 + zb)) + (55*CF^3*nf*G[1, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (757*CA^2*CF^2*zb*G[1, zb]*Zeta[3])/144 - (71*CA*CF^3*zb*G[1, zb]*Zeta[3])/
    8 + (152*CF^4*zb*G[1, zb]*Zeta[3])/3 + 
   (103*CA*CF^2*nf*zb*G[1, zb]*Zeta[3])/24 + 
   (113*CF^3*nf*zb*G[1, zb]*Zeta[3])/36 - 
   (2959*CA^2*CF^2*zb^2*G[1, zb]*Zeta[3])/144 + 
   (379*CA*CF^3*zb^2*G[1, zb]*Zeta[3])/24 + 31*CF^4*zb^2*G[1, zb]*Zeta[3] + 
   (103*CA*CF^2*nf*zb^2*G[1, zb]*Zeta[3])/24 + 
   (269*CF^3*nf*zb^2*G[1, zb]*Zeta[3])/36 - 
   (130*CA^2*CF^2*G[0, 0, zb]*Zeta[3])/3 + (514*CA*CF^3*G[0, 0, zb]*Zeta[3])/
    3 + (58*CF^4*G[0, 0, zb]*Zeta[3])/3 - (130*CA^2*CF^2*G[0, 0, zb]*Zeta[3])/
    (3*(-1 + zb)) + (514*CA*CF^3*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (58*CF^4*G[0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (130*CA^2*CF^2*zb*G[0, 0, zb]*Zeta[3])/3 + 
   (514*CA*CF^3*zb*G[0, 0, zb]*Zeta[3])/3 + (58*CF^4*zb*G[0, 0, zb]*Zeta[3])/
    3 - (130*CA^2*CF^2*zb^2*G[0, 0, zb]*Zeta[3])/3 + 
   (514*CA*CF^3*zb^2*G[0, 0, zb]*Zeta[3])/3 + 
   (58*CF^4*zb^2*G[0, 0, zb]*Zeta[3])/3 + 21*CA^2*CF^2*G[0, 1, zb]*Zeta[3] - 
   (593*CA*CF^3*G[0, 1, zb]*Zeta[3])/6 - (89*CF^4*G[0, 1, zb]*Zeta[3])/3 + 
   (21*CA^2*CF^2*G[0, 1, zb]*Zeta[3])/(-1 + zb) - 
   (593*CA*CF^3*G[0, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (89*CF^4*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 21*CA^2*CF^2*zb*G[0, 1, zb]*
    Zeta[3] - (593*CA*CF^3*zb*G[0, 1, zb]*Zeta[3])/6 - 
   (89*CF^4*zb*G[0, 1, zb]*Zeta[3])/3 + 21*CA^2*CF^2*zb^2*G[0, 1, zb]*
    Zeta[3] - (593*CA*CF^3*zb^2*G[0, 1, zb]*Zeta[3])/6 - 
   (89*CF^4*zb^2*G[0, 1, zb]*Zeta[3])/3 + (131*CA^2*CF^2*G[1, 0, zb]*Zeta[3])/
    6 - (667*CA*CF^3*G[1, 0, zb]*Zeta[3])/6 - (113*CF^4*G[1, 0, zb]*Zeta[3])/
    3 + (17*CA^2*CF^2*G[1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (355*CA*CF^3*G[1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (35*CF^4*G[1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (4*CA^2*CF^2*zb*G[1, 0, zb]*Zeta[3])/3 - 
   (167*CA*CF^3*zb*G[1, 0, zb]*Zeta[3])/3 - (44*CF^4*zb*G[1, 0, zb]*Zeta[3])/
    3 + (131*CA^2*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/6 - 
   (721*CA*CF^3*zb^2*G[1, 0, zb]*Zeta[3])/6 - 
   (113*CF^4*zb^2*G[1, 0, zb]*Zeta[3])/3 - (83*CA^2*CF^2*G[1, 1, zb]*Zeta[3])/
    12 + (605*CA*CF^3*G[1, 1, zb]*Zeta[3])/12 + 
   (289*CF^4*G[1, 1, zb]*Zeta[3])/6 + (27*CA^2*CF^2*G[1, 1, zb]*Zeta[3])/
    (4*(-1 + zb)) + (75*CA*CF^3*G[1, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (75*CF^4*G[1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (73*CA^2*CF^2*zb*G[1, 1, zb]*Zeta[3])/12 + 
   (287*CA*CF^3*zb*G[1, 1, zb]*Zeta[3])/12 + (85*CF^4*zb*G[1, 1, zb]*Zeta[3])/
    6 - (83*CA^2*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/12 + 
   (713*CA*CF^3*zb^2*G[1, 1, zb]*Zeta[3])/12 + 
   (289*CF^4*zb^2*G[1, 1, zb]*Zeta[3])/6 - 
   (199*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/48 + (283*CA*CF^3*Log[Q2dmu2]*Zeta[3])/
    8 - 53*CF^4*Log[Q2dmu2]*Zeta[3] - (103*CA*CF^2*nf*Log[Q2dmu2]*Zeta[3])/
    24 - (55*CF^3*nf*Log[Q2dmu2]*Zeta[3])/12 - 
   (199*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) + 
   (283*CA*CF^3*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (53*CF^4*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (103*CA*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) - 
   (55*CF^3*nf*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (41*CA^2*CF^2*zb*Log[Q2dmu2]*Zeta[3])/48 + 
   (83*CA*CF^3*zb*Log[Q2dmu2]*Zeta[3])/8 - 55*CF^4*zb*Log[Q2dmu2]*Zeta[3] - 
   (103*CA*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/24 - 
   (55*CF^3*nf*zb*Log[Q2dmu2]*Zeta[3])/12 + 
   (17*CA^2*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/48 + 
   (175*CA*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/8 - 44*CF^4*zb^2*Log[Q2dmu2]*
    Zeta[3] - (103*CA*CF^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/24 - 
   (55*CF^3*nf*zb^2*Log[Q2dmu2]*Zeta[3])/12 - 
   (7*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (121*CA*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   35*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (7*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (121*CA*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (35*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (7*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (121*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   35*CF^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (7*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (121*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   35*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (7*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (175*CA*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (79*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (27*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (75*CA*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (75*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (19*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (79*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (55*CF^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (7*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (175*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (79*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (27*CA^2*CF^2*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (75*CA*CF^3*Log[Q2dmu2]^2*Zeta[3])/8 + (75*CF^4*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (27*CA^2*CF^2*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (75*CA*CF^3*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (75*CF^4*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (27*CA^2*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (75*CA*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (75*CF^4*zb*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (27*CA^2*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (75*CA*CF^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (75*CF^4*zb^2*Log[Q2dmu2]^2*Zeta[3])/4 - (687*CA^2*CF^2*Zeta[5])/20 + 
   (2667*CA*CF^3*Zeta[5])/20 - (67*CF^4*Zeta[5])/30 - 
   (687*CA^2*CF^2*Zeta[5])/(20*(-1 + zb)) + (2667*CA*CF^3*Zeta[5])/
    (20*(-1 + zb)) - (67*CF^4*Zeta[5])/(30*(-1 + zb)) - 
   (687*CA^2*CF^2*zb*Zeta[5])/20 + (2667*CA*CF^3*zb*Zeta[5])/20 - 
   (67*CF^4*zb*Zeta[5])/30 - (687*CA^2*CF^2*zb^2*Zeta[5])/20 + 
   (2667*CA*CF^3*zb^2*Zeta[5])/20 - (67*CF^4*zb^2*Zeta[5])/30) + 
 ep^2*((-57026639*CA^2*CF^2)/559872 + (286020905*CA*CF^3)/279936 - 
   (249822199*CF^4)/279936 - (974477*CA*CF^2*nf)/23328 - 
   (92429*CF^3*nf)/15552 - (881*CF^2*nf^2)/243 - 
   (5916847*CA^2*CF^2*Pi^2)/186624 + (2024573*CA*CF^3*Pi^2)/11664 - 
   (11743555*CF^4*Pi^2)/93312 - (4422761*CA*CF^2*nf*Pi^2)/93312 + 
   (874883*CF^3*nf*Pi^2)/15552 + (551*CF^2*nf^2*Pi^2)/486 + 
   (26903*CA^2*CF^2*Pi^4)/8640 - (569183*CA*CF^3*Pi^4)/77760 + 
   (160861*CF^4*Pi^4)/62208 + (149171*CA*CF^2*nf*Pi^4)/155520 - 
   (23435*CF^3*nf*Pi^4)/15552 - (707*CF^2*nf^2*Pi^4)/12960 + 
   (558071*CA^2*CF^2*Pi^6)/2903040 - (348511*CA*CF^3*Pi^6)/1088640 + 
   (52667*CF^4*Pi^6)/241920 - (57026639*CA^2*CF^2)/(559872*(-1 + zb)) + 
   (286020905*CA*CF^3)/(279936*(-1 + zb)) - (249822199*CF^4)/
    (279936*(-1 + zb)) - (974477*CA*CF^2*nf)/(23328*(-1 + zb)) - 
   (92429*CF^3*nf)/(15552*(-1 + zb)) - (881*CF^2*nf^2)/(243*(-1 + zb)) - 
   (5916847*CA^2*CF^2*Pi^2)/(186624*(-1 + zb)) + 
   (2024573*CA*CF^3*Pi^2)/(11664*(-1 + zb)) - (11743555*CF^4*Pi^2)/
    (93312*(-1 + zb)) - (4422761*CA*CF^2*nf*Pi^2)/(93312*(-1 + zb)) + 
   (874883*CF^3*nf*Pi^2)/(15552*(-1 + zb)) + (551*CF^2*nf^2*Pi^2)/
    (486*(-1 + zb)) + (26903*CA^2*CF^2*Pi^4)/(8640*(-1 + zb)) - 
   (569183*CA*CF^3*Pi^4)/(77760*(-1 + zb)) + (160861*CF^4*Pi^4)/
    (62208*(-1 + zb)) + (149171*CA*CF^2*nf*Pi^4)/(155520*(-1 + zb)) - 
   (23435*CF^3*nf*Pi^4)/(15552*(-1 + zb)) - (707*CF^2*nf^2*Pi^4)/
    (12960*(-1 + zb)) + (558071*CA^2*CF^2*Pi^6)/(2903040*(-1 + zb)) - 
   (348511*CA*CF^3*Pi^6)/(1088640*(-1 + zb)) + 
   (52667*CF^4*Pi^6)/(241920*(-1 + zb)) - (33899303*CA^2*CF^2*zb)/559872 + 
   (164945849*CA*CF^3*zb)/279936 - (293666239*CF^4*zb)/279936 + 
   (47527*CA*CF^2*nf*zb)/23328 - (3289717*CF^3*nf*zb)/15552 - 
   (881*CF^2*nf^2*zb)/243 - (15526075*CA^2*CF^2*Pi^2*zb)/186624 + 
   (1932625*CA*CF^3*Pi^2*zb)/5832 - (12056923*CF^4*Pi^2*zb)/93312 - 
   (4159997*CA*CF^2*nf*Pi^2*zb)/93312 + (656435*CF^3*nf*Pi^2*zb)/15552 + 
   (551*CF^2*nf^2*Pi^2*zb)/486 + (91253*CA^2*CF^2*Pi^4*zb)/25920 - 
   (847997*CA*CF^3*Pi^4*zb)/77760 + (2258753*CF^4*Pi^4*zb)/311040 + 
   (149171*CA*CF^2*nf*Pi^4*zb)/155520 - (16379*CF^3*nf*Pi^4*zb)/15552 - 
   (707*CF^2*nf^2*Pi^4*zb)/12960 + (558071*CA^2*CF^2*Pi^6*zb)/2903040 - 
   (348511*CA*CF^3*Pi^6*zb)/1088640 + (52667*CF^4*Pi^6*zb)/241920 - 
   (128240111*CA^2*CF^2*zb^2)/559872 + (55604219*CA*CF^3*zb^2)/279936 - 
   (40248343*CF^4*zb^2)/279936 + (329053*CA*CF^2*nf*zb^2)/5832 - 
   (293257*CF^3*nf*zb^2)/15552 - (881*CF^2*nf^2*zb^2)/243 + 
   (10544063*CA^2*CF^2*Pi^2*zb^2)/186624 - (9934367*CA*CF^3*Pi^2*zb^2)/
    93312 + (5063207*CF^4*Pi^2*zb^2)/93312 - (391591*CA*CF^2*nf*Pi^2*zb^2)/
    11664 + (796487*CF^3*nf*Pi^2*zb^2)/15552 + (551*CF^2*nf^2*Pi^2*zb^2)/
    486 + (23611*CA^2*CF^2*Pi^4*zb^2)/11520 - (1955333*CA*CF^3*Pi^4*zb^2)/
    311040 + (145471*CF^4*Pi^4*zb^2)/62208 + (149171*CA*CF^2*nf*Pi^4*zb^2)/
    155520 - (23435*CF^3*nf*Pi^4*zb^2)/15552 - (707*CF^2*nf^2*Pi^4*zb^2)/
    12960 + (558071*CA^2*CF^2*Pi^6*zb^2)/2903040 - 
   (348511*CA*CF^3*Pi^6*zb^2)/1088640 + (52667*CF^4*Pi^6*zb^2)/241920 + 
   (7*CA^2*CF^2*Pi^2*zb^3)/72 + (109*CA*CF^3*Pi^2*zb^3)/48 - 
   (149*CF^4*Pi^2*zb^3)/24 - (13*CA*CF^3*Pi^4*zb^3)/360 + 
   (13*CF^4*Pi^4*zb^3)/180 - (8718455*CA^2*CF^2*G[0, zb])/93312 - 
   (7644875*CA*CF^3*G[0, zb])/7776 + (21609457*CF^4*G[0, zb])/23328 + 
   (1113761*CA*CF^2*nf*G[0, zb])/11664 + (194393*CF^3*nf*G[0, zb])/11664 + 
   (1960*CF^2*nf^2*G[0, zb])/729 + (3536611*CA^2*CF^2*Pi^2*G[0, zb])/31104 - 
   (4183429*CA*CF^3*Pi^2*G[0, zb])/15552 + (105259*CF^4*Pi^2*G[0, zb])/648 + 
   (104969*CA*CF^2*nf*Pi^2*G[0, zb])/5184 - (14491*CF^3*nf*Pi^2*G[0, zb])/
    432 - (58*CF^2*nf^2*Pi^2*G[0, zb])/81 - (499561*CA^2*CF^2*Pi^4*G[0, zb])/
    103680 + (588823*CA*CF^3*Pi^4*G[0, zb])/51840 - 
   (26167*CF^4*Pi^4*G[0, zb])/4320 - (14437*CA*CF^2*nf*Pi^4*G[0, zb])/51840 + 
   (13493*CF^3*nf*Pi^4*G[0, zb])/25920 - (8718455*CA^2*CF^2*G[0, zb])/
    (93312*(-1 + zb)) - (7644875*CA*CF^3*G[0, zb])/(7776*(-1 + zb)) + 
   (21609457*CF^4*G[0, zb])/(23328*(-1 + zb)) + (1113761*CA*CF^2*nf*G[0, zb])/
    (11664*(-1 + zb)) + (194393*CF^3*nf*G[0, zb])/(11664*(-1 + zb)) + 
   (1960*CF^2*nf^2*G[0, zb])/(729*(-1 + zb)) + 
   (3536611*CA^2*CF^2*Pi^2*G[0, zb])/(31104*(-1 + zb)) - 
   (4183429*CA*CF^3*Pi^2*G[0, zb])/(15552*(-1 + zb)) + 
   (105259*CF^4*Pi^2*G[0, zb])/(648*(-1 + zb)) + 
   (104969*CA*CF^2*nf*Pi^2*G[0, zb])/(5184*(-1 + zb)) - 
   (14491*CF^3*nf*Pi^2*G[0, zb])/(432*(-1 + zb)) - 
   (58*CF^2*nf^2*Pi^2*G[0, zb])/(81*(-1 + zb)) - 
   (499561*CA^2*CF^2*Pi^4*G[0, zb])/(103680*(-1 + zb)) + 
   (588823*CA*CF^3*Pi^4*G[0, zb])/(51840*(-1 + zb)) - 
   (26167*CF^4*Pi^4*G[0, zb])/(4320*(-1 + zb)) - 
   (14437*CA*CF^2*nf*Pi^4*G[0, zb])/(51840*(-1 + zb)) + 
   (13493*CF^3*nf*Pi^4*G[0, zb])/(25920*(-1 + zb)) - 
   (12573011*CA^2*CF^2*zb*G[0, zb])/93312 - (4281679*CA*CF^3*zb*G[0, zb])/
    7776 + (25263127*CF^4*zb*G[0, zb])/23328 + 
   (602759*CA*CF^2*nf*zb*G[0, zb])/11664 + (2592359*CF^3*nf*zb*G[0, zb])/
    11664 + (1960*CF^2*nf^2*zb*G[0, zb])/729 + 
   (6509251*CA^2*CF^2*Pi^2*zb*G[0, zb])/31104 - 
   (6952867*CA*CF^3*Pi^2*zb*G[0, zb])/15552 + (26597*CF^4*Pi^2*zb*G[0, zb])/
    162 + (102827*CA*CF^2*nf*Pi^2*zb*G[0, zb])/5184 - 
   (4531*CF^3*nf*Pi^2*zb*G[0, zb])/144 - (58*CF^2*nf^2*Pi^2*zb*G[0, zb])/81 - 
   (122165*CA^2*CF^2*Pi^4*zb*G[0, zb])/20736 + 
   (724819*CA*CF^3*Pi^4*zb*G[0, zb])/51840 - (34189*CF^4*Pi^4*zb*G[0, zb])/
    4320 - (14437*CA*CF^2*nf*Pi^4*zb*G[0, zb])/51840 + 
   (13493*CF^3*nf*Pi^4*zb*G[0, zb])/25920 + (9449467*CA^2*CF^2*zb^2*G[0, zb])/
    93312 - (144071*CA*CF^3*zb^2*G[0, zb])/1944 + 
   (2366215*CF^4*zb^2*G[0, zb])/23328 - (17470*CA*CF^2*nf*zb^2*G[0, zb])/
    729 + (260489*CF^3*nf*zb^2*G[0, zb])/11664 + 
   (1960*CF^2*nf^2*zb^2*G[0, zb])/729 + 
   (1921525*CA^2*CF^2*Pi^2*zb^2*G[0, zb])/31104 - 
   (1169453*CA*CF^3*Pi^2*zb^2*G[0, zb])/7776 + 
   (293437*CF^4*Pi^2*zb^2*G[0, zb])/2592 + 
   (22307*CA*CF^2*nf*Pi^2*zb^2*G[0, zb])/1296 - 
   (4585*CF^3*nf*Pi^2*zb^2*G[0, zb])/144 - (58*CF^2*nf^2*Pi^2*zb^2*G[0, zb])/
    81 - (109013*CA^2*CF^2*Pi^4*zb^2*G[0, zb])/20736 + 
   (132611*CA*CF^3*Pi^4*zb^2*G[0, zb])/10368 - 
   (28963*CF^4*Pi^4*zb^2*G[0, zb])/4320 - 
   (14437*CA*CF^2*nf*Pi^4*zb^2*G[0, zb])/51840 + 
   (13493*CF^3*nf*Pi^4*zb^2*G[0, zb])/25920 - 
   (5*CA^2*CF^2*Pi^2*zb^3*G[0, zb])/72 - (13*CA*CF^3*Pi^2*zb^3*G[0, zb])/8 + 
   (299*CF^4*Pi^2*zb^3*G[0, zb])/72 - (4899155*CA^2*CF^2*G[1, zb])/31104 + 
   (9379057*CA*CF^3*G[1, zb])/15552 - (7288135*CF^4*G[1, zb])/15552 + 
   (7933*CA*CF^2*nf*G[1, zb])/486 - (237485*CF^3*nf*G[1, zb])/7776 - 
   (980*CF^2*nf^2*G[1, zb])/243 + (302545*CA^2*CF^2*Pi^2*G[1, zb])/5184 - 
   (319337*CA*CF^3*Pi^2*G[1, zb])/7776 + (461585*CF^4*Pi^2*G[1, zb])/15552 - 
   (21875*CA*CF^2*nf*Pi^2*G[1, zb])/864 + (22681*CF^3*nf*Pi^2*G[1, zb])/864 + 
   (29*CF^2*nf^2*Pi^2*G[1, zb])/27 + (26263*CA^2*CF^2*Pi^4*G[1, zb])/41472 - 
   (64963*CA*CF^3*Pi^4*G[1, zb])/20736 + (62023*CF^4*Pi^4*G[1, zb])/25920 + 
   (17851*CA*CF^2*nf*Pi^4*G[1, zb])/34560 - (8389*CF^3*nf*Pi^4*G[1, zb])/
    17280 - (4899155*CA^2*CF^2*G[1, zb])/(31104*(-1 + zb)) + 
   (9379057*CA*CF^3*G[1, zb])/(15552*(-1 + zb)) - 
   (7288135*CF^4*G[1, zb])/(15552*(-1 + zb)) + (7933*CA*CF^2*nf*G[1, zb])/
    (486*(-1 + zb)) - (237485*CF^3*nf*G[1, zb])/(7776*(-1 + zb)) - 
   (980*CF^2*nf^2*G[1, zb])/(243*(-1 + zb)) + (6169*CA^2*CF^2*Pi^2*G[1, zb])/
    (432*(-1 + zb)) - (6739*CA*CF^3*Pi^2*G[1, zb])/(324*(-1 + zb)) + 
   (162239*CF^4*Pi^2*G[1, zb])/(5184*(-1 + zb)) - 
   (23951*CA*CF^2*nf*Pi^2*G[1, zb])/(864*(-1 + zb)) + 
   (1223*CF^3*nf*Pi^2*G[1, zb])/(32*(-1 + zb)) + (29*CF^2*nf^2*Pi^2*G[1, zb])/
    (27*(-1 + zb)) + (269491*CA^2*CF^2*Pi^4*G[1, zb])/(207360*(-1 + zb)) - 
   (45011*CA*CF^3*Pi^4*G[1, zb])/(20736*(-1 + zb)) - 
   (3683*CF^4*Pi^4*G[1, zb])/(8640*(-1 + zb)) + 
   (17851*CA*CF^2*nf*Pi^4*G[1, zb])/(34560*(-1 + zb)) - 
   (16229*CF^3*nf*Pi^4*G[1, zb])/(17280*(-1 + zb)) + 
   (148921*CA^2*CF^2*zb*G[1, zb])/31104 + (9790637*CA*CF^3*zb*G[1, zb])/
    15552 - (5488681*CF^4*zb*G[1, zb])/5184 - (7075*CA*CF^2*nf*zb*G[1, zb])/
    972 - (511663*CF^3*nf*zb*G[1, zb])/2592 - (980*CF^2*nf^2*zb*G[1, zb])/
    243 - (67201*CA^2*CF^2*Pi^2*zb*G[1, zb])/5184 - 
   (218479*CA*CF^3*Pi^2*zb*G[1, zb])/3888 + (2177513*CF^4*Pi^2*zb*G[1, zb])/
    15552 - (1477*CA*CF^2*nf*Pi^2*zb*G[1, zb])/72 + 
   (105787*CF^3*nf*Pi^2*zb*G[1, zb])/2592 + (29*CF^2*nf^2*Pi^2*zb*G[1, zb])/
    27 + (207443*CA^2*CF^2*Pi^4*zb*G[1, zb])/207360 - 
   (35299*CA*CF^3*Pi^4*zb*G[1, zb])/20736 - (19061*CF^4*Pi^4*zb*G[1, zb])/
    25920 + (17851*CA*CF^2*nf*Pi^4*zb*G[1, zb])/34560 - 
   (20149*CF^3*nf*Pi^4*zb*G[1, zb])/17280 - (4443299*CA^2*CF^2*zb^2*G[1, zb])/
    31104 + (2678275*CA*CF^3*zb^2*G[1, zb])/15552 - 
   (2426479*CF^4*zb^2*G[1, zb])/15552 + (34559*CA*CF^2*nf*zb^2*G[1, zb])/
    972 - (344981*CF^3*nf*zb^2*G[1, zb])/7776 - (980*CF^2*nf^2*zb^2*G[1, zb])/
    243 - (460291*CA^2*CF^2*Pi^2*zb^2*G[1, zb])/10368 + 
   (1812089*CA*CF^3*Pi^2*zb^2*G[1, zb])/15552 - 
   (1220083*CF^4*Pi^2*zb^2*G[1, zb])/15552 - 
   (12611*CA*CF^2*nf*Pi^2*zb^2*G[1, zb])/864 + 
   (18653*CF^3*nf*Pi^2*zb^2*G[1, zb])/864 + (29*CF^2*nf^2*Pi^2*zb^2*G[1, zb])/
    27 + (514931*CA^2*CF^2*Pi^4*zb^2*G[1, zb])/207360 - 
   (734423*CA*CF^3*Pi^4*zb^2*G[1, zb])/103680 + 
   (111379*CF^4*Pi^4*zb^2*G[1, zb])/25920 + 
   (17851*CA*CF^2*nf*Pi^4*zb^2*G[1, zb])/34560 - 
   (8389*CF^3*nf*Pi^4*zb^2*G[1, zb])/17280 + (CA^2*CF^2*Pi^2*zb^3*G[1, zb])/
    18 + (CA*CF^3*Pi^2*zb^3*G[1, zb])/2 - (23*CF^4*Pi^2*zb^3*G[1, zb])/18 + 
   (478987*CA^2*CF^2*G[0, 0, zb])/1296 + (466003*CA*CF^3*G[0, 0, zb])/1296 - 
   (1049909*CF^4*G[0, 0, zb])/1944 - (12842*CA*CF^2*nf*G[0, 0, zb])/243 - 
   (11941*CF^3*nf*G[0, 0, zb])/108 - (152*CF^2*nf^2*G[0, 0, zb])/81 - 
   (23165*CA^2*CF^2*Pi^2*G[0, 0, zb])/144 + (891169*CA*CF^3*Pi^2*G[0, 0, zb])/
    2592 - (226901*CF^4*Pi^2*G[0, 0, zb])/1296 - 
   (1009*CA*CF^2*nf*Pi^2*G[0, 0, zb])/108 + (1277*CF^3*nf*Pi^2*G[0, 0, zb])/
    54 + (29*CF^2*nf^2*Pi^2*G[0, 0, zb])/81 + 
   (64901*CA^2*CF^2*Pi^4*G[0, 0, zb])/8640 - (70171*CA*CF^3*Pi^4*G[0, 0, zb])/
    4320 + (2819*CF^4*Pi^4*G[0, 0, zb])/360 + (478987*CA^2*CF^2*G[0, 0, zb])/
    (1296*(-1 + zb)) + (466003*CA*CF^3*G[0, 0, zb])/(1296*(-1 + zb)) - 
   (1049909*CF^4*G[0, 0, zb])/(1944*(-1 + zb)) - 
   (12842*CA*CF^2*nf*G[0, 0, zb])/(243*(-1 + zb)) - 
   (11941*CF^3*nf*G[0, 0, zb])/(108*(-1 + zb)) - (152*CF^2*nf^2*G[0, 0, zb])/
    (81*(-1 + zb)) - (23165*CA^2*CF^2*Pi^2*G[0, 0, zb])/(144*(-1 + zb)) + 
   (891169*CA*CF^3*Pi^2*G[0, 0, zb])/(2592*(-1 + zb)) - 
   (226901*CF^4*Pi^2*G[0, 0, zb])/(1296*(-1 + zb)) - 
   (1009*CA*CF^2*nf*Pi^2*G[0, 0, zb])/(108*(-1 + zb)) + 
   (1277*CF^3*nf*Pi^2*G[0, 0, zb])/(54*(-1 + zb)) + 
   (29*CF^2*nf^2*Pi^2*G[0, 0, zb])/(81*(-1 + zb)) + 
   (64901*CA^2*CF^2*Pi^4*G[0, 0, zb])/(8640*(-1 + zb)) - 
   (70171*CA*CF^3*Pi^4*G[0, 0, zb])/(4320*(-1 + zb)) + 
   (2819*CF^4*Pi^4*G[0, 0, zb])/(360*(-1 + zb)) + 
   (12539*CA^2*CF^2*zb*G[0, 0, zb])/24 - (160841*CA*CF^3*zb*G[0, 0, zb])/
    432 - (1406765*CF^4*zb*G[0, 0, zb])/1944 - 
   (21695*CA*CF^2*nf*zb*G[0, 0, zb])/972 - (14663*CF^3*nf*zb*G[0, 0, zb])/
    54 - (152*CF^2*nf^2*zb*G[0, 0, zb])/81 - 
   (118171*CA^2*CF^2*Pi^2*zb*G[0, 0, zb])/432 + 
   (1439755*CA*CF^3*Pi^2*zb*G[0, 0, zb])/2592 - 
   (244499*CF^4*Pi^2*zb*G[0, 0, zb])/1296 - 
   (1009*CA*CF^2*nf*Pi^2*zb*G[0, 0, zb])/108 + 
   (655*CF^3*nf*Pi^2*zb*G[0, 0, zb])/27 + (29*CF^2*nf^2*Pi^2*zb*G[0, 0, zb])/
    81 + (64901*CA^2*CF^2*Pi^4*zb*G[0, 0, zb])/8640 - 
   (70171*CA*CF^3*Pi^4*zb*G[0, 0, zb])/4320 + (2819*CF^4*Pi^4*zb*G[0, 0, zb])/
    360 - (54611*CA^2*CF^2*zb^2*G[0, 0, zb])/1296 + 
   (89011*CA*CF^3*zb^2*G[0, 0, zb])/1296 - (181031*CF^4*zb^2*G[0, 0, zb])/
    1944 + (19325*CA*CF^2*nf*zb^2*G[0, 0, zb])/486 - 
   (3595*CF^3*nf*zb^2*G[0, 0, zb])/36 - (152*CF^2*nf^2*zb^2*G[0, 0, zb])/81 - 
   (19111*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb])/144 + 
   (768787*CA*CF^3*Pi^2*zb^2*G[0, 0, zb])/2592 - 
   (229619*CF^4*Pi^2*zb^2*G[0, 0, zb])/1296 - 
   (1009*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, zb])/108 + 
   (1277*CF^3*nf*Pi^2*zb^2*G[0, 0, zb])/54 + 
   (29*CF^2*nf^2*Pi^2*zb^2*G[0, 0, zb])/81 + 
   (64901*CA^2*CF^2*Pi^4*zb^2*G[0, 0, zb])/8640 - 
   (70171*CA*CF^3*Pi^4*zb^2*G[0, 0, zb])/4320 + 
   (2819*CF^4*Pi^4*zb^2*G[0, 0, zb])/360 - (7*CA^2*CF^2*zb^3*G[0, 0, zb])/
    36 - (109*CA*CF^3*zb^3*G[0, 0, zb])/24 + (149*CF^4*zb^3*G[0, 0, zb])/12 + 
   (145*CA*CF^3*Pi^2*zb^3*G[0, 0, zb])/96 - (145*CF^4*Pi^2*zb^3*G[0, 0, zb])/
    48 - (1178353*CA^2*CF^2*G[0, 1, zb])/5184 - (541091*CA*CF^3*G[0, 1, zb])/
    3888 + (1111973*CF^4*G[0, 1, zb])/3888 - (20441*CA*CF^2*nf*G[0, 1, zb])/
    1944 + (29438*CF^3*nf*G[0, 1, zb])/243 + (76*CF^2*nf^2*G[0, 1, zb])/27 + 
   (10055*CA^2*CF^2*Pi^2*G[0, 1, zb])/144 - (67957*CA*CF^3*Pi^2*G[0, 1, zb])/
    864 - (2381*CF^4*Pi^2*G[0, 1, zb])/648 + 
   (1885*CA*CF^2*nf*Pi^2*G[0, 1, zb])/324 - (7085*CF^3*nf*Pi^2*G[0, 1, zb])/
    324 - (29*CF^2*nf^2*Pi^2*G[0, 1, zb])/54 - 
   (87461*CA^2*CF^2*Pi^4*G[0, 1, zb])/17280 + (9907*CA*CF^3*Pi^4*G[0, 1, zb])/
    1080 - (5489*CF^4*Pi^4*G[0, 1, zb])/1440 - 
   (1178353*CA^2*CF^2*G[0, 1, zb])/(5184*(-1 + zb)) - 
   (541091*CA*CF^3*G[0, 1, zb])/(3888*(-1 + zb)) + 
   (1111973*CF^4*G[0, 1, zb])/(3888*(-1 + zb)) - 
   (20441*CA*CF^2*nf*G[0, 1, zb])/(1944*(-1 + zb)) + 
   (29438*CF^3*nf*G[0, 1, zb])/(243*(-1 + zb)) + (76*CF^2*nf^2*G[0, 1, zb])/
    (27*(-1 + zb)) + (10055*CA^2*CF^2*Pi^2*G[0, 1, zb])/(144*(-1 + zb)) - 
   (67957*CA*CF^3*Pi^2*G[0, 1, zb])/(864*(-1 + zb)) - 
   (2381*CF^4*Pi^2*G[0, 1, zb])/(648*(-1 + zb)) + 
   (1885*CA*CF^2*nf*Pi^2*G[0, 1, zb])/(324*(-1 + zb)) - 
   (7085*CF^3*nf*Pi^2*G[0, 1, zb])/(324*(-1 + zb)) - 
   (29*CF^2*nf^2*Pi^2*G[0, 1, zb])/(54*(-1 + zb)) - 
   (87461*CA^2*CF^2*Pi^4*G[0, 1, zb])/(17280*(-1 + zb)) + 
   (9907*CA*CF^3*Pi^4*G[0, 1, zb])/(1080*(-1 + zb)) - 
   (5489*CF^4*Pi^4*G[0, 1, zb])/(1440*(-1 + zb)) - 
   (2096335*CA^2*CF^2*zb*G[0, 1, zb])/5184 + (296119*CA*CF^3*zb*G[0, 1, zb])/
    972 + (2655857*CF^4*zb*G[0, 1, zb])/3888 - 
   (11323*CA*CF^2*nf*zb*G[0, 1, zb])/972 + (59381*CF^3*nf*zb*G[0, 1, zb])/
    243 + (76*CF^2*nf^2*zb*G[0, 1, zb])/27 + 
   (33715*CA^2*CF^2*Pi^2*zb*G[0, 1, zb])/288 - 
   (193735*CA*CF^3*Pi^2*zb*G[0, 1, zb])/864 + (6341*CF^4*Pi^2*zb*G[0, 1, zb])/
    324 + (1325*CA*CF^2*nf*Pi^2*zb*G[0, 1, zb])/162 - 
   (7259*CF^3*nf*Pi^2*zb*G[0, 1, zb])/324 - 
   (29*CF^2*nf^2*Pi^2*zb*G[0, 1, zb])/54 - 
   (87461*CA^2*CF^2*Pi^4*zb*G[0, 1, zb])/17280 + 
   (9907*CA*CF^3*Pi^4*zb*G[0, 1, zb])/1080 - (5489*CF^4*Pi^4*zb*G[0, 1, zb])/
    1440 + (377885*CA^2*CF^2*zb^2*G[0, 1, zb])/5184 - 
   (547823*CA*CF^3*zb^2*G[0, 1, zb])/3888 + (524093*CF^4*zb^2*G[0, 1, zb])/
    3888 - (12085*CA*CF^2*nf*zb^2*G[0, 1, zb])/243 + 
   (221563*CF^3*nf*zb^2*G[0, 1, zb])/1944 + (76*CF^2*nf^2*zb^2*G[0, 1, zb])/
    27 + (38995*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb])/576 - 
   (105673*CA*CF^3*Pi^2*zb^2*G[0, 1, zb])/864 + 
   (3857*CF^4*Pi^2*zb^2*G[0, 1, zb])/81 + 
   (1415*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, zb])/162 - 
   (7085*CF^3*nf*Pi^2*zb^2*G[0, 1, zb])/324 - 
   (29*CF^2*nf^2*Pi^2*zb^2*G[0, 1, zb])/54 - 
   (87461*CA^2*CF^2*Pi^4*zb^2*G[0, 1, zb])/17280 + 
   (9907*CA*CF^3*Pi^4*zb^2*G[0, 1, zb])/1080 - 
   (5489*CF^4*Pi^4*zb^2*G[0, 1, zb])/1440 + (7*CA^2*CF^2*zb^3*G[0, 1, zb])/
    36 + (109*CA*CF^3*zb^3*G[0, 1, zb])/24 - (149*CF^4*zb^3*G[0, 1, zb])/12 - 
   (77*CA*CF^3*Pi^2*zb^3*G[0, 1, zb])/96 + (77*CF^4*Pi^2*zb^3*G[0, 1, zb])/
    48 + (154445*CA^2*CF^2*G[1, 0, zb])/1728 - (3153463*CA*CF^3*G[1, 0, zb])/
    3888 + (218029*CF^4*G[1, 0, zb])/486 + (2987*CA*CF^2*nf*G[1, 0, zb])/
    162 + (74201*CF^3*nf*G[1, 0, zb])/972 + (76*CF^2*nf^2*G[1, 0, zb])/27 + 
   (82201*CA^2*CF^2*Pi^2*G[1, 0, zb])/2592 - (3382*CA*CF^3*Pi^2*G[1, 0, zb])/
    81 + (557*CF^4*Pi^2*G[1, 0, zb])/324 + (2377*CA*CF^2*nf*Pi^2*G[1, 0, zb])/
    288 - (3889*CF^3*nf*Pi^2*G[1, 0, zb])/216 - 
   (29*CF^2*nf^2*Pi^2*G[1, 0, zb])/54 - (81491*CA^2*CF^2*Pi^4*G[1, 0, zb])/
    17280 + (41533*CA*CF^3*Pi^4*G[1, 0, zb])/4320 - 
   (1277*CF^4*Pi^4*G[1, 0, zb])/288 - (38333*CA^2*CF^2*G[1, 0, zb])/
    (1728*(-1 + zb)) - (663161*CA*CF^3*G[1, 0, zb])/(1296*(-1 + zb)) + 
   (616333*CF^4*G[1, 0, zb])/(1296*(-1 + zb)) + 
   (20555*CA*CF^2*nf*G[1, 0, zb])/(648*(-1 + zb)) + 
   (20557*CF^3*nf*G[1, 0, zb])/(648*(-1 + zb)) + (76*CF^2*nf^2*G[1, 0, zb])/
    (27*(-1 + zb)) + (42179*CA^2*CF^2*Pi^2*G[1, 0, zb])/(864*(-1 + zb)) - 
   (7231*CA*CF^3*Pi^2*G[1, 0, zb])/(96*(-1 + zb)) + 
   (122*CF^4*Pi^2*G[1, 0, zb])/(9*(-1 + zb)) + 
   (26*CA*CF^2*nf*Pi^2*G[1, 0, zb])/(3*(-1 + zb)) - 
   (745*CF^3*nf*Pi^2*G[1, 0, zb])/(36*(-1 + zb)) - 
   (29*CF^2*nf^2*Pi^2*G[1, 0, zb])/(54*(-1 + zb)) - 
   (62947*CA^2*CF^2*Pi^4*G[1, 0, zb])/(17280*(-1 + zb)) + 
   (755*CA*CF^3*Pi^4*G[1, 0, zb])/(108*(-1 + zb)) - 
   (1237*CF^4*Pi^4*G[1, 0, zb])/(480*(-1 + zb)) - 
   (1086671*CA^2*CF^2*zb*G[1, 0, zb])/2592 + (1997243*CA*CF^3*zb*G[1, 0, zb])/
    3888 + (1203259*CF^4*zb*G[1, 0, zb])/1944 + 
   (9221*CA*CF^2*nf*zb*G[1, 0, zb])/648 + (149249*CF^3*nf*zb*G[1, 0, zb])/
    972 + (76*CF^2*nf^2*zb*G[1, 0, zb])/27 + 
   (489893*CA^2*CF^2*Pi^2*zb*G[1, 0, zb])/5184 - 
   (191935*CA*CF^3*Pi^2*zb*G[1, 0, zb])/1296 - (922*CF^4*Pi^2*zb*G[1, 0, zb])/
    81 + (761*CA*CF^2*nf*Pi^2*zb*G[1, 0, zb])/96 - 
   (181*CF^3*nf*Pi^2*zb*G[1, 0, zb])/8 - (29*CF^2*nf^2*Pi^2*zb*G[1, 0, zb])/
    54 - (61259*CA^2*CF^2*Pi^4*zb*G[1, 0, zb])/17280 + 
   (61439*CA*CF^3*Pi^4*zb*G[1, 0, zb])/8640 - (551*CF^4*Pi^4*zb*G[1, 0, zb])/
    240 + (48115*CA^2*CF^2*zb^2*G[1, 0, zb])/864 - 
   (116995*CA*CF^3*zb^2*G[1, 0, zb])/972 + (555197*CF^4*zb^2*G[1, 0, zb])/
    3888 - (7369*CA*CF^2*nf*zb^2*G[1, 0, zb])/162 + 
   (221779*CF^3*nf*zb^2*G[1, 0, zb])/1944 + (76*CF^2*nf^2*zb^2*G[1, 0, zb])/
    27 + (110675*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb])/1296 - 
   (491039*CA*CF^3*Pi^2*zb^2*G[1, 0, zb])/2592 + 
   (14683*CF^4*Pi^2*zb^2*G[1, 0, zb])/162 + 
   (70*CA*CF^2*nf*Pi^2*zb^2*G[1, 0, zb])/9 - 
   (1931*CF^3*nf*Pi^2*zb^2*G[1, 0, zb])/108 - 
   (29*CF^2*nf^2*Pi^2*zb^2*G[1, 0, zb])/54 - 
   (81491*CA^2*CF^2*Pi^4*zb^2*G[1, 0, zb])/17280 + 
   (7709*CA*CF^3*Pi^4*zb^2*G[1, 0, zb])/864 - 
   (1277*CF^4*Pi^4*zb^2*G[1, 0, zb])/288 + (7*CA^2*CF^2*zb^3*G[1, 0, zb])/
    36 + (109*CA*CF^3*zb^3*G[1, 0, zb])/24 - (149*CF^4*zb^3*G[1, 0, zb])/12 - 
   (67*CA*CF^3*Pi^2*zb^3*G[1, 0, zb])/96 + (67*CF^4*Pi^2*zb^3*G[1, 0, zb])/
    48 - (431135*CA^2*CF^2*G[1, 1, zb])/1728 + (1239953*CA*CF^3*G[1, 1, zb])/
    1944 - (1751431*CF^4*G[1, 1, zb])/7776 + (14435*CA*CF^2*nf*G[1, 1, zb])/
    288 - (358799*CF^3*nf*G[1, 1, zb])/3888 - (38*CF^2*nf^2*G[1, 1, zb])/9 + 
   (1921*CA^2*CF^2*Pi^2*G[1, 1, zb])/81 - (89119*CA*CF^3*Pi^2*G[1, 1, zb])/
    864 + (218527*CF^4*Pi^2*G[1, 1, zb])/2592 - 
   (10097*CA*CF^2*nf*Pi^2*G[1, 1, zb])/864 + (1856*CF^3*nf*Pi^2*G[1, 1, zb])/
    81 + (29*CF^2*nf^2*Pi^2*G[1, 1, zb])/36 + 
   (90323*CA^2*CF^2*Pi^4*G[1, 1, zb])/34560 - 
   (35309*CA*CF^3*Pi^4*G[1, 1, zb])/8640 + (6539*CF^4*Pi^4*G[1, 1, zb])/
    8640 - (238357*CA^2*CF^2*G[1, 1, zb])/(1728*(-1 + zb)) + 
   (8123*CA*CF^3*G[1, 1, zb])/(24*(-1 + zb)) - (217885*CF^4*G[1, 1, zb])/
    (864*(-1 + zb)) + (31829*CA*CF^2*nf*G[1, 1, zb])/(864*(-1 + zb)) - 
   (20593*CF^3*nf*G[1, 1, zb])/(432*(-1 + zb)) - (38*CF^2*nf^2*G[1, 1, zb])/
    (9*(-1 + zb)) + (1907*CA^2*CF^2*Pi^2*G[1, 1, zb])/(144*(-1 + zb)) - 
   (1919*CA*CF^3*Pi^2*G[1, 1, zb])/(24*(-1 + zb)) + 
   (26507*CF^4*Pi^2*G[1, 1, zb])/(288*(-1 + zb)) - 
   (563*CA*CF^2*nf*Pi^2*G[1, 1, zb])/(48*(-1 + zb)) + 
   (593*CF^3*nf*Pi^2*G[1, 1, zb])/(24*(-1 + zb)) + 
   (29*CF^2*nf^2*Pi^2*G[1, 1, zb])/(36*(-1 + zb)) + 
   (66163*CA^2*CF^2*Pi^4*G[1, 1, zb])/(34560*(-1 + zb)) - 
   (21107*CA*CF^3*Pi^4*G[1, 1, zb])/(8640*(-1 + zb)) - 
   (937*CF^4*Pi^4*G[1, 1, zb])/(960*(-1 + zb)) + 
   (721213*CA^2*CF^2*zb*G[1, 1, zb])/2592 - (1649627*CA*CF^3*zb*G[1, 1, zb])/
    3888 - (4681915*CF^4*zb*G[1, 1, zb])/7776 + 
   (22301*CA*CF^2*nf*zb*G[1, 1, zb])/864 - (523811*CF^3*nf*zb*G[1, 1, zb])/
    3888 - (38*CF^2*nf^2*zb*G[1, 1, zb])/9 + 
   (40147*CA^2*CF^2*Pi^2*zb*G[1, 1, zb])/5184 - 
   (44269*CA*CF^3*Pi^2*zb*G[1, 1, zb])/864 + 
   (309655*CF^4*Pi^2*zb*G[1, 1, zb])/2592 - 
   (10175*CA*CF^2*nf*Pi^2*zb*G[1, 1, zb])/864 + 
   (2072*CF^3*nf*Pi^2*zb*G[1, 1, zb])/81 + (29*CF^2*nf^2*Pi^2*zb*G[1, 1, zb])/
    36 + (66083*CA^2*CF^2*Pi^4*zb*G[1, 1, zb])/34560 - 
   (12109*CA*CF^3*Pi^4*zb*G[1, 1, zb])/4320 - 
   (12343*CF^4*Pi^4*zb*G[1, 1, zb])/8640 - (45925*CA^2*CF^2*zb^2*G[1, 1, zb])/
    432 + (1751735*CA*CF^3*zb^2*G[1, 1, zb])/7776 - 
   (1590007*CF^4*zb^2*G[1, 1, zb])/7776 + (2209*CA*CF^2*nf*zb^2*G[1, 1, zb])/
    36 - (518405*CF^3*nf*zb^2*G[1, 1, zb])/3888 - 
   (38*CF^2*nf^2*zb^2*G[1, 1, zb])/9 - 
   (90437*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb])/5184 + 
   (4447*CA*CF^3*Pi^2*zb^2*G[1, 1, zb])/432 + 
   (71791*CF^4*Pi^2*zb^2*G[1, 1, zb])/2592 - 
   (4843*CA*CF^2*nf*Pi^2*zb^2*G[1, 1, zb])/432 + 
   (14947*CF^3*nf*Pi^2*zb^2*G[1, 1, zb])/648 + 
   (29*CF^2*nf^2*Pi^2*zb^2*G[1, 1, zb])/36 + 
   (90323*CA^2*CF^2*Pi^4*zb^2*G[1, 1, zb])/34560 - 
   (28037*CA*CF^3*Pi^4*zb^2*G[1, 1, zb])/8640 + 
   (6539*CF^4*Pi^4*zb^2*G[1, 1, zb])/8640 - (7*CA^2*CF^2*zb^3*G[1, 1, zb])/
    36 - (109*CA*CF^3*zb^3*G[1, 1, zb])/24 + (149*CF^4*zb^3*G[1, 1, zb])/12 + 
   (53*CA*CF^3*Pi^2*zb^3*G[1, 1, zb])/96 - (53*CF^4*Pi^2*zb^3*G[1, 1, zb])/
    48 - (20269*CA^2*CF^2*G[0, 0, 0, zb])/36 + 
   (417811*CA*CF^3*G[0, 0, 0, zb])/1296 + (93547*CF^4*G[0, 0, 0, zb])/648 - 
   (2219*CA*CF^2*nf*G[0, 0, 0, zb])/108 + (10327*CF^3*nf*G[0, 0, 0, zb])/54 + 
   (32*CF^2*nf^2*G[0, 0, 0, zb])/27 + (79465*CA^2*CF^2*Pi^2*G[0, 0, 0, zb])/
    432 - (84223*CA*CF^3*Pi^2*G[0, 0, 0, zb])/216 + 
   (5887*CF^4*Pi^2*G[0, 0, 0, zb])/36 + (421*CA*CF^2*nf*Pi^2*G[0, 0, 0, zb])/
    108 - (53*CF^3*nf*Pi^2*G[0, 0, 0, zb])/3 - 
   (20269*CA^2*CF^2*G[0, 0, 0, zb])/(36*(-1 + zb)) + 
   (417811*CA*CF^3*G[0, 0, 0, zb])/(1296*(-1 + zb)) + 
   (93547*CF^4*G[0, 0, 0, zb])/(648*(-1 + zb)) - 
   (2219*CA*CF^2*nf*G[0, 0, 0, zb])/(108*(-1 + zb)) + 
   (10327*CF^3*nf*G[0, 0, 0, zb])/(54*(-1 + zb)) + 
   (32*CF^2*nf^2*G[0, 0, 0, zb])/(27*(-1 + zb)) + 
   (79465*CA^2*CF^2*Pi^2*G[0, 0, 0, zb])/(432*(-1 + zb)) - 
   (84223*CA*CF^3*Pi^2*G[0, 0, 0, zb])/(216*(-1 + zb)) + 
   (5887*CF^4*Pi^2*G[0, 0, 0, zb])/(36*(-1 + zb)) + 
   (421*CA*CF^2*nf*Pi^2*G[0, 0, 0, zb])/(108*(-1 + zb)) - 
   (53*CF^3*nf*Pi^2*G[0, 0, 0, zb])/(3*(-1 + zb)) - 
   (64561*CA^2*CF^2*zb*G[0, 0, 0, zb])/72 + 
   (1909255*CA*CF^3*zb*G[0, 0, 0, zb])/1296 + (224419*CF^4*zb*G[0, 0, 0, zb])/
    648 - (3575*CA*CF^2*nf*zb*G[0, 0, 0, zb])/108 + 
   (877*CF^3*nf*zb*G[0, 0, 0, zb])/3 + (32*CF^2*nf^2*zb*G[0, 0, 0, zb])/27 + 
   (107617*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, zb])/432 - 
   (112921*CA*CF^3*Pi^2*zb*G[0, 0, 0, zb])/216 + 
   (2047*CF^4*Pi^2*zb*G[0, 0, 0, zb])/12 + 
   (421*CA*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb])/108 - 
   (53*CF^3*nf*Pi^2*zb*G[0, 0, 0, zb])/3 - 
   (18895*CA^2*CF^2*zb^2*G[0, 0, 0, zb])/144 + 
   (235633*CA*CF^3*zb^2*G[0, 0, 0, zb])/1296 - 
   (1829*CF^4*zb^2*G[0, 0, 0, zb])/162 - 
   (1682*CA*CF^2*nf*zb^2*G[0, 0, 0, zb])/27 + 
   (4730*CF^3*nf*zb^2*G[0, 0, 0, zb])/27 + (32*CF^2*nf^2*zb^2*G[0, 0, 0, zb])/
    27 + (82201*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/432 - 
   (88165*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, zb])/216 + 
   (6397*CF^4*Pi^2*zb^2*G[0, 0, 0, zb])/36 + 
   (421*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, 0, zb])/108 - 
   (53*CF^3*nf*Pi^2*zb^2*G[0, 0, 0, zb])/3 + (CA^2*CF^2*zb^3*G[0, 0, 0, zb])/
    3 + 9*CA*CF^3*zb^3*G[0, 0, 0, zb] - 23*CF^4*zb^3*G[0, 0, 0, zb] + 
   (566471*CA^2*CF^2*G[0, 0, 1, zb])/1296 - (179981*CA*CF^3*G[0, 0, 1, zb])/
    648 - (50005*CF^4*G[0, 0, 1, zb])/324 + (8917*CA*CF^2*nf*G[0, 0, 1, zb])/
    216 - (19651*CF^3*nf*G[0, 0, 1, zb])/108 - (16*CF^2*nf^2*G[0, 0, 1, zb])/
    9 - (21829*CA^2*CF^2*Pi^2*G[0, 0, 1, zb])/216 + 
   (34489*CA*CF^3*Pi^2*G[0, 0, 1, zb])/216 - (419*CF^4*Pi^2*G[0, 0, 1, zb])/
    18 - (19*CA*CF^2*nf*Pi^2*G[0, 0, 1, zb])/216 + 
   (1661*CF^3*nf*Pi^2*G[0, 0, 1, zb])/108 + (566471*CA^2*CF^2*G[0, 0, 1, zb])/
    (1296*(-1 + zb)) - (179981*CA*CF^3*G[0, 0, 1, zb])/(648*(-1 + zb)) - 
   (50005*CF^4*G[0, 0, 1, zb])/(324*(-1 + zb)) + 
   (8917*CA*CF^2*nf*G[0, 0, 1, zb])/(216*(-1 + zb)) - 
   (19651*CF^3*nf*G[0, 0, 1, zb])/(108*(-1 + zb)) - 
   (16*CF^2*nf^2*G[0, 0, 1, zb])/(9*(-1 + zb)) - 
   (21829*CA^2*CF^2*Pi^2*G[0, 0, 1, zb])/(216*(-1 + zb)) + 
   (34489*CA*CF^3*Pi^2*G[0, 0, 1, zb])/(216*(-1 + zb)) - 
   (419*CF^4*Pi^2*G[0, 0, 1, zb])/(18*(-1 + zb)) - 
   (19*CA*CF^2*nf*Pi^2*G[0, 0, 1, zb])/(216*(-1 + zb)) + 
   (1661*CF^3*nf*Pi^2*G[0, 0, 1, zb])/(108*(-1 + zb)) + 
   (903881*CA^2*CF^2*zb*G[0, 0, 1, zb])/1296 - 
   (353023*CA*CF^3*zb*G[0, 0, 1, zb])/324 - (158491*CF^4*zb*G[0, 0, 1, zb])/
    324 + (1223*CA*CF^2*nf*zb*G[0, 0, 1, zb])/27 - 
   (27823*CF^3*nf*zb*G[0, 0, 1, zb])/108 - (16*CF^2*nf^2*zb*G[0, 0, 1, zb])/
    9 - (28825*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, zb])/216 + 
   (57553*CA*CF^3*Pi^2*zb*G[0, 0, 1, zb])/216 - 
   (394*CF^4*Pi^2*zb*G[0, 0, 1, zb])/9 - 
   (379*CA*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb])/216 + 
   (1661*CF^3*nf*Pi^2*zb*G[0, 0, 1, zb])/108 + 
   (128515*CA^2*CF^2*zb^2*G[0, 0, 1, zb])/2592 + 
   (39557*CA*CF^3*zb^2*G[0, 0, 1, zb])/1296 - 
   (53623*CF^4*zb^2*G[0, 0, 1, zb])/324 + 
   (6839*CA*CF^2*nf*zb^2*G[0, 0, 1, zb])/108 - 
   (9071*CF^3*nf*zb^2*G[0, 0, 1, zb])/54 - (16*CF^2*nf^2*zb^2*G[0, 0, 1, zb])/
    9 - (11945*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/108 + 
   (23297*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, zb])/108 - 
   (2251*CF^4*Pi^2*zb^2*G[0, 0, 1, zb])/36 - 
   (559*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, 1, zb])/216 + 
   (1661*CF^3*nf*Pi^2*zb^2*G[0, 0, 1, zb])/108 - 
   (5*CA^2*CF^2*zb^3*G[0, 0, 1, zb])/18 - (33*CA*CF^3*zb^3*G[0, 0, 1, zb])/
    4 + (253*CF^4*zb^3*G[0, 0, 1, zb])/12 + (976519*CA^2*CF^2*G[0, 1, 0, zb])/
    2592 - (203819*CA*CF^3*G[0, 1, 0, zb])/648 - (23183*CF^4*G[0, 1, 0, zb])/
    216 + (6607*CA*CF^2*nf*G[0, 1, 0, zb])/216 - 
   (3806*CF^3*nf*G[0, 1, 0, zb])/27 - (16*CF^2*nf^2*G[0, 1, 0, zb])/9 - 
   (41129*CA^2*CF^2*Pi^2*G[0, 1, 0, zb])/432 + 
   (35681*CA*CF^3*Pi^2*G[0, 1, 0, zb])/216 - (322*CF^4*Pi^2*G[0, 1, 0, zb])/
    9 - (43*CA*CF^2*nf*Pi^2*G[0, 1, 0, zb])/54 + 
   (1495*CF^3*nf*Pi^2*G[0, 1, 0, zb])/108 + (976519*CA^2*CF^2*G[0, 1, 0, zb])/
    (2592*(-1 + zb)) - (203819*CA*CF^3*G[0, 1, 0, zb])/(648*(-1 + zb)) - 
   (23183*CF^4*G[0, 1, 0, zb])/(216*(-1 + zb)) + 
   (6607*CA*CF^2*nf*G[0, 1, 0, zb])/(216*(-1 + zb)) - 
   (3806*CF^3*nf*G[0, 1, 0, zb])/(27*(-1 + zb)) - 
   (16*CF^2*nf^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (41129*CA^2*CF^2*Pi^2*G[0, 1, 0, zb])/(432*(-1 + zb)) + 
   (35681*CA*CF^3*Pi^2*G[0, 1, 0, zb])/(216*(-1 + zb)) - 
   (322*CF^4*Pi^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (43*CA*CF^2*nf*Pi^2*G[0, 1, 0, zb])/(54*(-1 + zb)) + 
   (1495*CF^3*nf*Pi^2*G[0, 1, 0, zb])/(108*(-1 + zb)) + 
   (1618885*CA^2*CF^2*zb*G[0, 1, 0, zb])/2592 - 
   (323869*CA*CF^3*zb*G[0, 1, 0, zb])/324 - (97057*CF^4*zb*G[0, 1, 0, zb])/
    216 + (5899*CA*CF^2*nf*zb*G[0, 1, 0, zb])/216 - 
   (1990*CF^3*nf*zb*G[0, 1, 0, zb])/9 - (16*CF^2*nf^2*zb*G[0, 1, 0, zb])/9 - 
   (3455*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, zb])/27 + 
   (13979*CA*CF^3*Pi^2*zb*G[0, 1, 0, zb])/54 - 
   (152*CF^4*Pi^2*zb*G[0, 1, 0, zb])/3 - 
   (185*CA*CF^2*nf*Pi^2*zb*G[0, 1, 0, zb])/108 + 
   (1495*CF^3*nf*Pi^2*zb*G[0, 1, 0, zb])/108 + 
   (76145*CA^2*CF^2*zb^2*G[0, 1, 0, zb])/1296 - 
   (25961*CA*CF^3*zb^2*G[0, 1, 0, zb])/648 - (3688*CF^4*zb^2*G[0, 1, 0, zb])/
    27 + (1241*CA*CF^2*nf*zb^2*G[0, 1, 0, zb])/27 - 
   (7039*CF^3*nf*zb^2*G[0, 1, 0, zb])/54 - (16*CF^2*nf^2*zb^2*G[0, 1, 0, zb])/
    9 - (44891*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/432 + 
   (88705*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, zb])/432 - 
   (4781*CF^4*Pi^2*zb^2*G[0, 1, 0, zb])/72 - 
   (469*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, 0, zb])/216 + 
   (1495*CF^3*nf*Pi^2*zb^2*G[0, 1, 0, zb])/108 - 
   (2*CA^2*CF^2*zb^3*G[0, 1, 0, zb])/9 - 6*CA*CF^3*zb^3*G[0, 1, 0, zb] + 
   (46*CF^4*zb^3*G[0, 1, 0, zb])/3 - (321589*CA^2*CF^2*G[0, 1, 1, zb])/1296 + 
   (76337*CA*CF^3*G[0, 1, 1, zb])/324 + (11593*CF^4*G[0, 1, 1, zb])/81 - 
   (22645*CA*CF^2*nf*G[0, 1, 1, zb])/432 + (543*CF^3*nf*G[0, 1, 1, zb])/4 + 
   (8*CF^2*nf^2*G[0, 1, 1, zb])/3 + (26515*CA^2*CF^2*Pi^2*G[0, 1, 1, zb])/
    864 - (291*CA*CF^3*Pi^2*G[0, 1, 1, zb])/16 - 
   (4663*CF^4*Pi^2*G[0, 1, 1, zb])/108 + 
   (1471*CA*CF^2*nf*Pi^2*G[0, 1, 1, zb])/432 - 
   (1127*CF^3*nf*Pi^2*G[0, 1, 1, zb])/72 - (321589*CA^2*CF^2*G[0, 1, 1, zb])/
    (1296*(-1 + zb)) + (76337*CA*CF^3*G[0, 1, 1, zb])/(324*(-1 + zb)) + 
   (11593*CF^4*G[0, 1, 1, zb])/(81*(-1 + zb)) - 
   (22645*CA*CF^2*nf*G[0, 1, 1, zb])/(432*(-1 + zb)) + 
   (543*CF^3*nf*G[0, 1, 1, zb])/(4*(-1 + zb)) + (8*CF^2*nf^2*G[0, 1, 1, zb])/
    (3*(-1 + zb)) + (26515*CA^2*CF^2*Pi^2*G[0, 1, 1, zb])/(864*(-1 + zb)) - 
   (291*CA*CF^3*Pi^2*G[0, 1, 1, zb])/(16*(-1 + zb)) - 
   (4663*CF^4*Pi^2*G[0, 1, 1, zb])/(108*(-1 + zb)) + 
   (1471*CA*CF^2*nf*Pi^2*G[0, 1, 1, zb])/(432*(-1 + zb)) - 
   (1127*CF^3*nf*Pi^2*G[0, 1, 1, zb])/(72*(-1 + zb)) - 
   (135727*CA^2*CF^2*zb*G[0, 1, 1, zb])/324 + 
   (394897*CA*CF^3*zb*G[0, 1, 1, zb])/648 + (197965*CF^4*zb*G[0, 1, 1, zb])/
    324 - (17813*CA*CF^2*nf*zb*G[0, 1, 1, zb])/432 + 
   (20893*CF^3*nf*zb*G[0, 1, 1, zb])/108 + (8*CF^2*nf^2*zb*G[0, 1, 1, zb])/
    3 + (36397*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, zb])/864 - 
   (10109*CA*CF^3*Pi^2*zb*G[0, 1, 1, zb])/144 - 
   (4735*CF^4*Pi^2*zb*G[0, 1, 1, zb])/108 + 
   (1507*CA*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb])/432 - 
   (1127*CF^3*nf*Pi^2*zb*G[0, 1, 1, zb])/72 + 
   (2597*CA^2*CF^2*zb^2*G[0, 1, 1, zb])/81 - 
   (124805*CA*CF^3*zb^2*G[0, 1, 1, zb])/648 + 
   (211931*CF^4*zb^2*G[0, 1, 1, zb])/648 - 
   (1342*CA*CF^2*nf*zb^2*G[0, 1, 1, zb])/27 + 
   (1525*CF^3*nf*zb^2*G[0, 1, 1, zb])/12 + (8*CF^2*nf^2*zb^2*G[0, 1, 1, zb])/
    3 + (28603*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/864 - 
   (113*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, zb])/4 - 
   (8687*CF^4*Pi^2*zb^2*G[0, 1, 1, zb])/216 + 
   (1525*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, 1, zb])/432 - 
   (1127*CF^3*nf*Pi^2*zb^2*G[0, 1, 1, zb])/72 + 
   (CA^2*CF^2*zb^3*G[0, 1, 1, zb])/6 + (21*CA*CF^3*zb^3*G[0, 1, 1, zb])/4 - 
   (161*CF^4*zb^3*G[0, 1, 1, zb])/12 - (42037*CA^2*CF^2*G[1, 0, 0, zb])/
    1296 + (818405*CA*CF^3*G[1, 0, 0, zb])/1296 - 
   (203189*CF^4*G[1, 0, 0, zb])/648 + (173*CA*CF^2*nf*G[1, 0, 0, zb])/24 - 
   (14621*CF^3*nf*G[1, 0, 0, zb])/108 - (16*CF^2*nf^2*G[1, 0, 0, zb])/9 - 
   (4327*CA^2*CF^2*Pi^2*G[1, 0, 0, zb])/36 + 
   (93079*CA*CF^3*Pi^2*G[1, 0, 0, zb])/432 - (9845*CF^4*Pi^2*G[1, 0, 0, zb])/
    216 - (127*CA*CF^2*nf*Pi^2*G[1, 0, 0, zb])/72 + 
   (475*CF^3*nf*Pi^2*G[1, 0, 0, zb])/36 + (10681*CA^2*CF^2*G[1, 0, 0, zb])/
    (72*(-1 + zb)) + (91829*CA*CF^3*G[1, 0, 0, zb])/(432*(-1 + zb)) - 
   (7967*CF^4*G[1, 0, 0, zb])/(24*(-1 + zb)) - 
   (775*CA*CF^2*nf*G[1, 0, 0, zb])/(72*(-1 + zb)) - 
   (151*CF^3*nf*G[1, 0, 0, zb])/(2*(-1 + zb)) - (16*CF^2*nf^2*G[1, 0, 0, zb])/
    (9*(-1 + zb)) - (3925*CA^2*CF^2*Pi^2*G[1, 0, 0, zb])/(54*(-1 + zb)) + 
   (14761*CA*CF^3*Pi^2*G[1, 0, 0, zb])/(108*(-1 + zb)) - 
   (703*CF^4*Pi^2*G[1, 0, 0, zb])/(18*(-1 + zb)) - 
   (127*CA*CF^2*nf*Pi^2*G[1, 0, 0, zb])/(72*(-1 + zb)) + 
   (151*CF^3*nf*Pi^2*G[1, 0, 0, zb])/(12*(-1 + zb)) + 
   (147893*CA^2*CF^2*zb*G[1, 0, 0, zb])/324 - 
   (300391*CA*CF^3*zb*G[1, 0, 0, zb])/324 - (87989*CF^4*zb*G[1, 0, 0, zb])/
    162 + (1361*CA*CF^2*nf*zb*G[1, 0, 0, zb])/72 - 
   (7421*CF^3*nf*zb*G[1, 0, 0, zb])/54 - (16*CF^2*nf^2*zb*G[1, 0, 0, zb])/9 - 
   (10667*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, zb])/144 + 
   (61423*CA*CF^3*Pi^2*zb*G[1, 0, 0, zb])/432 - 
   (3553*CF^4*Pi^2*zb*G[1, 0, 0, zb])/108 - 
   (127*CA*CF^2*nf*Pi^2*zb*G[1, 0, 0, zb])/72 + 
   (221*CF^3*nf*Pi^2*zb*G[1, 0, 0, zb])/18 + 
   (44717*CA^2*CF^2*zb^2*G[1, 0, 0, zb])/324 - 
   (214093*CA*CF^3*zb^2*G[1, 0, 0, zb])/1296 - 
   (10349*CF^4*zb^2*G[1, 0, 0, zb])/162 + 
   (142*CA*CF^2*nf*zb^2*G[1, 0, 0, zb])/3 - 
   (8281*CF^3*nf*zb^2*G[1, 0, 0, zb])/54 - (16*CF^2*nf^2*zb^2*G[1, 0, 0, zb])/
    9 - (17653*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/144 + 
   (13769*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, zb])/54 - 
   (4187*CF^4*Pi^2*zb^2*G[1, 0, 0, zb])/54 - 
   (127*CA*CF^2*nf*Pi^2*zb^2*G[1, 0, 0, zb])/72 + 
   (475*CF^3*nf*Pi^2*zb^2*G[1, 0, 0, zb])/36 - 
   (11*CA^2*CF^2*zb^3*G[1, 0, 0, zb])/36 - (27*CA*CF^3*zb^3*G[1, 0, 0, zb])/
    4 + (69*CF^4*zb^3*G[1, 0, 0, zb])/4 + (24371*CA^2*CF^2*G[1, 0, 1, zb])/
    432 - (580963*CA*CF^3*G[1, 0, 1, zb])/1296 + (143107*CF^4*G[1, 0, 1, zb])/
    648 - (4915*CA*CF^2*nf*G[1, 0, 1, zb])/144 + (406*CF^3*nf*G[1, 0, 1, zb])/
    3 + (8*CF^2*nf^2*G[1, 0, 1, zb])/3 + (1552*CA^2*CF^2*Pi^2*G[1, 0, 1, zb])/
    27 - (4841*CA*CF^3*Pi^2*G[1, 0, 1, zb])/108 - 
   (10813*CF^4*Pi^2*G[1, 0, 1, zb])/216 - 
   (341*CA*CF^2*nf*Pi^2*G[1, 0, 1, zb])/144 - 
   (2801*CF^3*nf*Pi^2*G[1, 0, 1, zb])/216 - (60997*CA^2*CF^2*G[1, 0, 1, zb])/
    (864*(-1 + zb)) - (36365*CA*CF^3*G[1, 0, 1, zb])/(216*(-1 + zb)) + 
   (57583*CF^4*G[1, 0, 1, zb])/(216*(-1 + zb)) - 
   (2743*CA*CF^2*nf*G[1, 0, 1, zb])/(144*(-1 + zb)) + 
   (1561*CF^3*nf*G[1, 0, 1, zb])/(18*(-1 + zb)) + 
   (8*CF^2*nf^2*G[1, 0, 1, zb])/(3*(-1 + zb)) + 
   (34661*CA^2*CF^2*Pi^2*G[1, 0, 1, zb])/(864*(-1 + zb)) - 
   (4439*CA*CF^3*Pi^2*G[1, 0, 1, zb])/(432*(-1 + zb)) - 
   (1711*CF^4*Pi^2*G[1, 0, 1, zb])/(36*(-1 + zb)) - 
   (341*CA*CF^2*nf*Pi^2*G[1, 0, 1, zb])/(144*(-1 + zb)) - 
   (895*CF^3*nf*Pi^2*G[1, 0, 1, zb])/(72*(-1 + zb)) - 
   (140129*CA^2*CF^2*zb*G[1, 0, 1, zb])/432 + 
   (54023*CA*CF^3*zb*G[1, 0, 1, zb])/81 + (45575*CF^4*zb*G[1, 0, 1, zb])/81 - 
   (15659*CA*CF^2*nf*zb*G[1, 0, 1, zb])/432 + 
   (14237*CF^3*nf*zb*G[1, 0, 1, zb])/108 + (8*CF^2*nf^2*zb*G[1, 0, 1, zb])/
    3 + (9521*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, zb])/216 - 
   (11575*CA*CF^3*Pi^2*zb*G[1, 0, 1, zb])/216 - 
   (5329*CF^4*Pi^2*zb*G[1, 0, 1, zb])/216 + 
   (19*CA*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb])/144 - 
   (2627*CF^3*nf*Pi^2*zb*G[1, 0, 1, zb])/216 - 
   (35195*CA^2*CF^2*zb^2*G[1, 0, 1, zb])/864 - 
   (89491*CA*CF^3*zb^2*G[1, 0, 1, zb])/1296 + 
   (164329*CF^4*zb^2*G[1, 0, 1, zb])/648 - 
   (1895*CA*CF^2*nf*zb^2*G[1, 0, 1, zb])/36 + 
   (5407*CF^3*nf*zb^2*G[1, 0, 1, zb])/36 + (8*CF^2*nf^2*zb^2*G[1, 0, 1, zb])/
    3 + (62687*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/864 - 
   (56939*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, zb])/432 + 
   (1465*CF^4*Pi^2*zb^2*G[1, 0, 1, zb])/108 + 
   (199*CA*CF^2*nf*Pi^2*zb^2*G[1, 0, 1, zb])/144 - 
   (2801*CF^3*nf*Pi^2*zb^2*G[1, 0, 1, zb])/216 + 
   (CA^2*CF^2*zb^3*G[1, 0, 1, zb])/4 + 6*CA*CF^3*zb^3*G[1, 0, 1, zb] - 
   (46*CF^4*zb^3*G[1, 0, 1, zb])/3 + (70621*CA^2*CF^2*G[1, 1, 0, zb])/648 - 
   (173909*CA*CF^3*G[1, 1, 0, zb])/324 + (187517*CF^4*G[1, 1, 0, zb])/648 - 
   (1435*CA*CF^2*nf*G[1, 1, 0, zb])/144 + (5063*CF^3*nf*G[1, 1, 0, zb])/54 + 
   (8*CF^2*nf^2*G[1, 1, 0, zb])/3 + (45791*CA^2*CF^2*Pi^2*G[1, 1, 0, zb])/
    864 - (8437*CA*CF^3*Pi^2*G[1, 1, 0, zb])/144 - 
   (2267*CF^4*Pi^2*G[1, 1, 0, zb])/108 + (85*CA*CF^2*nf*Pi^2*G[1, 1, 0, zb])/
    48 - (2741*CF^3*nf*Pi^2*G[1, 1, 0, zb])/216 - 
   (1927*CA^2*CF^2*G[1, 1, 0, zb])/(96*(-1 + zb)) - 
   (27857*CA*CF^3*G[1, 1, 0, zb])/(144*(-1 + zb)) + 
   (4075*CF^4*G[1, 1, 0, zb])/(18*(-1 + zb)) + 
   (235*CA*CF^2*nf*G[1, 1, 0, zb])/(48*(-1 + zb)) + 
   (449*CF^3*nf*G[1, 1, 0, zb])/(12*(-1 + zb)) + (8*CF^2*nf^2*G[1, 1, 0, zb])/
    (3*(-1 + zb)) + (2129*CA^2*CF^2*Pi^2*G[1, 1, 0, zb])/(96*(-1 + zb)) - 
   (869*CA*CF^3*Pi^2*G[1, 1, 0, zb])/(48*(-1 + zb)) - 
   (26*CF^4*Pi^2*G[1, 1, 0, zb])/(-1 + zb) + 
   (85*CA*CF^2*nf*Pi^2*G[1, 1, 0, zb])/(48*(-1 + zb)) - 
   (95*CF^3*nf*Pi^2*G[1, 1, 0, zb])/(8*(-1 + zb)) - 
   (334357*CA^2*CF^2*zb*G[1, 1, 0, zb])/1296 + 
   (95231*CA*CF^3*zb*G[1, 1, 0, zb])/162 + (321575*CF^4*zb*G[1, 1, 0, zb])/
    648 - (1717*CA*CF^2*nf*zb*G[1, 1, 0, zb])/144 + 
   (4609*CF^3*nf*zb*G[1, 1, 0, zb])/54 + (8*CF^2*nf^2*zb*G[1, 1, 0, zb])/3 + 
   (10529*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, zb])/864 - 
   (1009*CA*CF^3*Pi^2*zb*G[1, 1, 0, zb])/72 - 
   (7675*CF^4*Pi^2*zb*G[1, 1, 0, zb])/216 + 
   (85*CA*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb])/48 - 
   (2477*CF^3*nf*Pi^2*zb*G[1, 1, 0, zb])/216 - 
   (157913*CA^2*CF^2*zb^2*G[1, 1, 0, zb])/2592 + 
   (6233*CA*CF^3*zb^2*G[1, 1, 0, zb])/648 + (145595*CF^4*zb^2*G[1, 1, 0, zb])/
    648 - (1189*CA*CF^2*nf*zb^2*G[1, 1, 0, zb])/36 + 
   (12145*CF^3*nf*zb^2*G[1, 1, 0, zb])/108 + 
   (8*CF^2*nf^2*zb^2*G[1, 1, 0, zb])/3 + 
   (46835*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/864 - 
   (6377*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, zb])/72 - 
   (817*CF^4*Pi^2*zb^2*G[1, 1, 0, zb])/216 + 
   (85*CA*CF^2*nf*Pi^2*zb^2*G[1, 1, 0, zb])/48 - 
   (2741*CF^3*nf*Pi^2*zb^2*G[1, 1, 0, zb])/216 + 
   (7*CA^2*CF^2*zb^3*G[1, 1, 0, zb])/36 + (15*CA*CF^3*zb^3*G[1, 1, 0, zb])/
    4 - (115*CF^4*zb^3*G[1, 1, 0, zb])/12 - (188803*CA^2*CF^2*G[1, 1, 1, zb])/
    1296 + (125257*CA*CF^3*G[1, 1, 1, zb])/324 - (281927*CF^4*G[1, 1, 1, zb])/
    1296 + (3013*CA*CF^2*nf*G[1, 1, 1, zb])/72 - 
   (21535*CF^3*nf*G[1, 1, 1, zb])/216 - 4*CF^2*nf^2*G[1, 1, 1, zb] - 
   (1925*CA^2*CF^2*Pi^2*G[1, 1, 1, zb])/1728 - 
   (11531*CA*CF^3*Pi^2*G[1, 1, 1, zb])/288 + (15325*CF^4*Pi^2*G[1, 1, 1, zb])/
    216 - (115*CA*CF^2*nf*Pi^2*G[1, 1, 1, zb])/32 + 
   (6527*CF^3*nf*Pi^2*G[1, 1, 1, zb])/432 - (3379*CA^2*CF^2*G[1, 1, 1, zb])/
    (48*(-1 + zb)) + (4375*CA*CF^3*G[1, 1, 1, zb])/(24*(-1 + zb)) - 
   (8731*CF^4*G[1, 1, 1, zb])/(48*(-1 + zb)) + 
   (239*CA*CF^2*nf*G[1, 1, 1, zb])/(8*(-1 + zb)) - 
   (437*CF^3*nf*G[1, 1, 1, zb])/(8*(-1 + zb)) - (4*CF^2*nf^2*G[1, 1, 1, zb])/
    (-1 + zb) + (475*CA^2*CF^2*Pi^2*G[1, 1, 1, zb])/(64*(-1 + zb)) - 
   (1843*CA*CF^3*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) + 
   (613*CF^4*Pi^2*G[1, 1, 1, zb])/(8*(-1 + zb)) - 
   (115*CA*CF^2*nf*Pi^2*G[1, 1, 1, zb])/(32*(-1 + zb)) + 
   (237*CF^3*nf*Pi^2*G[1, 1, 1, zb])/(16*(-1 + zb)) + 
   (145157*CA^2*CF^2*zb*G[1, 1, 1, zb])/1296 - 
   (99287*CA*CF^3*zb*G[1, 1, 1, zb])/324 - (699743*CF^4*zb*G[1, 1, 1, zb])/
    1296 + (100*CA*CF^2*nf*zb*G[1, 1, 1, zb])/3 - 
   (19031*CF^3*nf*zb*G[1, 1, 1, zb])/216 - 4*CF^2*nf^2*zb*G[1, 1, 1, zb] + 
   (24811*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, zb])/1728 - 
   (5267*CA*CF^3*Pi^2*zb*G[1, 1, 1, zb])/96 + 
   (18595*CF^4*Pi^2*zb*G[1, 1, 1, zb])/216 - 
   (115*CA*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb])/32 + 
   (6335*CF^3*nf*Pi^2*zb*G[1, 1, 1, zb])/432 - 
   (129125*CA^2*CF^2*zb^2*G[1, 1, 1, zb])/2592 + 
   (330901*CA*CF^3*zb^2*G[1, 1, 1, zb])/1296 - 
   (563789*CF^4*zb^2*G[1, 1, 1, zb])/1296 + 
   (3067*CA*CF^2*nf*zb^2*G[1, 1, 1, zb])/72 - 
   (24919*CF^3*nf*zb^2*G[1, 1, 1, zb])/216 - 4*CF^2*nf^2*zb^2*
    G[1, 1, 1, zb] - (13787*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/1728 - 
   (8057*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, zb])/288 + 
   (7415*CF^4*Pi^2*zb^2*G[1, 1, 1, zb])/108 - 
   (115*CA*CF^2*nf*Pi^2*zb^2*G[1, 1, 1, zb])/32 + 
   (6527*CF^3*nf*Pi^2*zb^2*G[1, 1, 1, zb])/432 - 
   (5*CA^2*CF^2*zb^3*G[1, 1, 1, zb])/36 - 3*CA*CF^3*zb^3*G[1, 1, 1, zb] + 
   (23*CF^4*zb^3*G[1, 1, 1, zb])/3 + (2122*CA^2*CF^2*G[0, 0, 0, 0, zb])/3 - 
   (51553*CA*CF^3*G[0, 0, 0, 0, zb])/54 + (4681*CF^4*G[0, 0, 0, 0, zb])/54 + 
   (2041*CA*CF^2*nf*G[0, 0, 0, 0, zb])/27 - (2008*CF^3*nf*G[0, 0, 0, 0, zb])/
    9 - (16*CF^2*nf^2*G[0, 0, 0, 0, zb])/27 - 
   (9527*CA^2*CF^2*Pi^2*G[0, 0, 0, 0, zb])/36 + 
   (2469*CA*CF^3*Pi^2*G[0, 0, 0, 0, zb])/4 - 
   (1250*CF^4*Pi^2*G[0, 0, 0, 0, zb])/9 + (2122*CA^2*CF^2*G[0, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (51553*CA*CF^3*G[0, 0, 0, 0, zb])/(54*(-1 + zb)) + 
   (4681*CF^4*G[0, 0, 0, 0, zb])/(54*(-1 + zb)) + 
   (2041*CA*CF^2*nf*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (2008*CF^3*nf*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (16*CF^2*nf^2*G[0, 0, 0, 0, zb])/(27*(-1 + zb)) - 
   (9527*CA^2*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (2469*CA*CF^3*Pi^2*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (1250*CF^4*Pi^2*G[0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (21743*CA^2*CF^2*zb*G[0, 0, 0, 0, zb])/18 - 
   (265907*CA*CF^3*zb*G[0, 0, 0, 0, zb])/108 - 
   (2770*CF^4*zb*G[0, 0, 0, 0, zb])/27 + 
   (2041*CA*CF^2*nf*zb*G[0, 0, 0, 0, zb])/27 - 
   (2378*CF^3*nf*zb*G[0, 0, 0, 0, zb])/9 - 
   (16*CF^2*nf^2*zb*G[0, 0, 0, 0, zb])/27 - 
   (9527*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/36 + 
   (2469*CA*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb])/4 - 
   (1250*CF^4*Pi^2*zb*G[0, 0, 0, 0, zb])/9 + 
   (2485*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb])/6 - 
   (16466*CA*CF^3*zb^2*G[0, 0, 0, 0, zb])/27 + 
   (2255*CF^4*zb^2*G[0, 0, 0, 0, zb])/27 + 
   (2041*CA*CF^2*nf*zb^2*G[0, 0, 0, 0, zb])/27 - 
   (2008*CF^3*nf*zb^2*G[0, 0, 0, 0, zb])/9 - 
   (16*CF^2*nf^2*zb^2*G[0, 0, 0, 0, zb])/27 - 
   (9527*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, 0, zb])/36 + 
   (2469*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, 0, zb])/4 - 
   (1250*CF^4*Pi^2*zb^2*G[0, 0, 0, 0, zb])/9 - 
   (25*CA*CF^3*zb^3*G[0, 0, 0, 0, zb])/2 + 25*CF^4*zb^3*G[0, 0, 0, 0, zb] - 
   (20393*CA^2*CF^2*G[0, 0, 0, 1, zb])/36 + (47255*CA*CF^3*G[0, 0, 0, 1, zb])/
    72 + (3208*CF^4*G[0, 0, 0, 1, zb])/27 - 
   (1838*CA*CF^2*nf*G[0, 0, 0, 1, zb])/27 + (5350*CF^3*nf*G[0, 0, 0, 1, zb])/
    27 + (8*CF^2*nf^2*G[0, 0, 0, 1, zb])/9 + 
   (5755*CA^2*CF^2*Pi^2*G[0, 0, 0, 1, zb])/36 - 
   (1118*CA*CF^3*Pi^2*G[0, 0, 0, 1, zb])/3 + 
   (175*CF^4*Pi^2*G[0, 0, 0, 1, zb])/3 - (20393*CA^2*CF^2*G[0, 0, 0, 1, zb])/
    (36*(-1 + zb)) + (47255*CA*CF^3*G[0, 0, 0, 1, zb])/(72*(-1 + zb)) + 
   (3208*CF^4*G[0, 0, 0, 1, zb])/(27*(-1 + zb)) - 
   (1838*CA*CF^2*nf*G[0, 0, 0, 1, zb])/(27*(-1 + zb)) + 
   (5350*CF^3*nf*G[0, 0, 0, 1, zb])/(27*(-1 + zb)) + 
   (8*CF^2*nf^2*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (5755*CA^2*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (1118*CA*CF^3*Pi^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (175*CF^4*Pi^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (67069*CA^2*CF^2*zb*G[0, 0, 0, 1, zb])/72 + 
   (126197*CA*CF^3*zb*G[0, 0, 0, 1, zb])/72 + 
   (11266*CF^4*zb*G[0, 0, 0, 1, zb])/27 - 
   (1838*CA*CF^2*nf*zb*G[0, 0, 0, 1, zb])/27 + 
   (6178*CF^3*nf*zb*G[0, 0, 0, 1, zb])/27 + 
   (8*CF^2*nf^2*zb*G[0, 0, 0, 1, zb])/9 + 
   (5755*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/36 - 
   (1118*CA*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb])/3 + 
   (175*CF^4*Pi^2*zb*G[0, 0, 0, 1, zb])/3 - 
   (38723*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb])/144 + 
   (8017*CA*CF^3*zb^2*G[0, 0, 0, 1, zb])/36 + 
   (22975*CF^4*zb^2*G[0, 0, 0, 1, zb])/108 - 
   (1838*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, zb])/27 + 
   (5350*CF^3*nf*zb^2*G[0, 0, 0, 1, zb])/27 + 
   (8*CF^2*nf^2*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (5755*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, 1, zb])/36 - 
   (1118*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, 1, zb])/3 + 
   (175*CF^4*Pi^2*zb^2*G[0, 0, 0, 1, zb])/3 + 
   11*CA*CF^3*zb^3*G[0, 0, 0, 1, zb] - 22*CF^4*zb^3*G[0, 0, 0, 1, zb] - 
   (104903*CA^2*CF^2*G[0, 0, 1, 0, zb])/216 + 
   (6040*CA*CF^3*G[0, 0, 1, 0, zb])/9 + (5077*CF^4*G[0, 0, 1, 0, zb])/108 - 
   (1625*CA*CF^2*nf*G[0, 0, 1, 0, zb])/27 + (1492*CF^3*nf*G[0, 0, 1, 0, zb])/
    9 + (8*CF^2*nf^2*G[0, 0, 1, 0, zb])/9 + 
   (2719*CA^2*CF^2*Pi^2*G[0, 0, 1, 0, zb])/18 - 
   (6451*CA*CF^3*Pi^2*G[0, 0, 1, 0, zb])/18 + 
   (542*CF^4*Pi^2*G[0, 0, 1, 0, zb])/9 - (104903*CA^2*CF^2*G[0, 0, 1, 0, zb])/
    (216*(-1 + zb)) + (6040*CA*CF^3*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (5077*CF^4*G[0, 0, 1, 0, zb])/(108*(-1 + zb)) - 
   (1625*CA*CF^2*nf*G[0, 0, 1, 0, zb])/(27*(-1 + zb)) + 
   (1492*CF^3*nf*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (8*CF^2*nf^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (2719*CA^2*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (6451*CA*CF^3*Pi^2*G[0, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (542*CF^4*Pi^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (178541*CA^2*CF^2*zb*G[0, 0, 1, 0, zb])/216 + 
   (14777*CA*CF^3*zb*G[0, 0, 1, 0, zb])/9 + (33583*CF^4*zb*G[0, 0, 1, 0, zb])/
    108 - (1472*CA*CF^2*nf*zb*G[0, 0, 1, 0, zb])/27 + 
   (1780*CF^3*nf*zb*G[0, 0, 1, 0, zb])/9 + (8*CF^2*nf^2*zb*G[0, 0, 1, 0, zb])/
    9 + (2719*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/18 - 
   (6451*CA*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb])/18 + 
   (542*CF^4*Pi^2*zb*G[0, 0, 1, 0, zb])/9 - 
   (57059*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb])/216 + 
   (23375*CA*CF^3*zb^2*G[0, 0, 1, 0, zb])/72 + 
   (12799*CF^4*zb^2*G[0, 0, 1, 0, zb])/108 - 
   (1436*CA*CF^2*nf*zb^2*G[0, 0, 1, 0, zb])/27 + 
   (1492*CF^3*nf*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (8*CF^2*nf^2*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (2719*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, 0, zb])/18 - 
   (6451*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, 0, zb])/18 + 
   (542*CF^4*Pi^2*zb^2*G[0, 0, 1, 0, zb])/9 + 
   (35*CA*CF^3*zb^3*G[0, 0, 1, 0, zb])/4 - (35*CF^4*zb^3*G[0, 0, 1, 0, zb])/
    2 + (25213*CA^2*CF^2*G[0, 0, 1, 1, zb])/72 - 
   (79423*CA*CF^3*G[0, 0, 1, 1, zb])/216 - (9311*CF^4*G[0, 0, 1, 1, zb])/36 + 
   (2921*CA*CF^2*nf*G[0, 0, 1, 1, zb])/54 - (3913*CF^3*nf*G[0, 0, 1, 1, zb])/
    27 - (4*CF^2*nf^2*G[0, 0, 1, 1, zb])/3 - 
   (4915*CA^2*CF^2*Pi^2*G[0, 0, 1, 1, zb])/72 + 
   (1747*CA*CF^3*Pi^2*G[0, 0, 1, 1, zb])/12 + 
   (665*CF^4*Pi^2*G[0, 0, 1, 1, zb])/18 + (25213*CA^2*CF^2*G[0, 0, 1, 1, zb])/
    (72*(-1 + zb)) - (79423*CA*CF^3*G[0, 0, 1, 1, zb])/(216*(-1 + zb)) - 
   (9311*CF^4*G[0, 0, 1, 1, zb])/(36*(-1 + zb)) + 
   (2921*CA*CF^2*nf*G[0, 0, 1, 1, zb])/(54*(-1 + zb)) - 
   (3913*CF^3*nf*G[0, 0, 1, 1, zb])/(27*(-1 + zb)) - 
   (4*CF^2*nf^2*G[0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (4915*CA^2*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (1747*CA*CF^3*Pi^2*G[0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (665*CF^4*Pi^2*G[0, 0, 1, 1, zb])/(18*(-1 + zb)) + 
   (9977*CA^2*CF^2*zb*G[0, 0, 1, 1, zb])/18 - 
   (207409*CA*CF^3*zb*G[0, 0, 1, 1, zb])/216 - 
   (7555*CF^4*zb*G[0, 0, 1, 1, zb])/12 + 
   (2615*CA*CF^2*nf*zb*G[0, 0, 1, 1, zb])/54 - 
   (4531*CF^3*nf*zb*G[0, 0, 1, 1, zb])/27 - 
   (4*CF^2*nf^2*zb*G[0, 0, 1, 1, zb])/3 - 
   (4915*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/72 + 
   (1747*CA*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb])/12 + 
   (665*CF^4*Pi^2*zb*G[0, 0, 1, 1, zb])/18 + 
   (16859*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb])/144 + 
   (3893*CA*CF^3*zb^2*G[0, 0, 1, 1, zb])/54 - 
   (15167*CF^4*zb^2*G[0, 0, 1, 1, zb])/36 + 
   (2543*CA*CF^2*nf*zb^2*G[0, 0, 1, 1, zb])/54 - 
   (3913*CF^3*nf*zb^2*G[0, 0, 1, 1, zb])/27 - 
   (4*CF^2*nf^2*zb^2*G[0, 0, 1, 1, zb])/3 - 
   (4915*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/72 + 
   (1747*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, 1, zb])/12 + 
   (665*CF^4*Pi^2*zb^2*G[0, 0, 1, 1, zb])/18 - 
   (59*CA*CF^3*zb^3*G[0, 0, 1, 1, zb])/8 + (59*CF^4*zb^3*G[0, 0, 1, 1, zb])/
    4 - (87893*CA^2*CF^2*G[0, 1, 0, 0, zb])/216 + 
   (141541*CA*CF^3*G[0, 1, 0, 0, zb])/216 + (1253*CF^4*G[0, 1, 0, 0, zb])/
    108 - (1760*CA*CF^2*nf*G[0, 1, 0, 0, zb])/27 + 
   (434*CF^3*nf*G[0, 1, 0, 0, zb])/3 + (8*CF^2*nf^2*G[0, 1, 0, 0, zb])/9 + 
   (5269*CA^2*CF^2*Pi^2*G[0, 1, 0, 0, zb])/36 - 
   (3085*CA*CF^3*Pi^2*G[0, 1, 0, 0, zb])/9 + 
   (515*CF^4*Pi^2*G[0, 1, 0, 0, zb])/9 - (87893*CA^2*CF^2*G[0, 1, 0, 0, zb])/
    (216*(-1 + zb)) + (141541*CA*CF^3*G[0, 1, 0, 0, zb])/(216*(-1 + zb)) + 
   (1253*CF^4*G[0, 1, 0, 0, zb])/(108*(-1 + zb)) - 
   (1760*CA*CF^2*nf*G[0, 1, 0, 0, zb])/(27*(-1 + zb)) + 
   (434*CF^3*nf*G[0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (8*CF^2*nf^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (5269*CA^2*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (3085*CA*CF^3*Pi^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (515*CF^4*Pi^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (158765*CA^2*CF^2*zb*G[0, 1, 0, 0, zb])/216 + 
   (340621*CA*CF^3*zb*G[0, 1, 0, 0, zb])/216 + 
   (33437*CF^4*zb*G[0, 1, 0, 0, zb])/108 - 
   (1301*CA*CF^2*nf*zb*G[0, 1, 0, 0, zb])/27 + 
   (1598*CF^3*nf*zb*G[0, 1, 0, 0, zb])/9 + (8*CF^2*nf^2*zb*G[0, 1, 0, 0, zb])/
    9 + (5269*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/36 - 
   (3085*CA*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb])/9 + 
   (515*CF^4*Pi^2*zb*G[0, 1, 0, 0, zb])/9 - 
   (24565*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb])/108 + 
   (57949*CA*CF^3*zb^2*G[0, 1, 0, 0, zb])/216 + 
   (8965*CF^4*zb^2*G[0, 1, 0, 0, zb])/54 - 
   (1193*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, zb])/27 + 
   (434*CF^3*nf*zb^2*G[0, 1, 0, 0, zb])/3 + 
   (8*CF^2*nf^2*zb^2*G[0, 1, 0, 0, zb])/9 + 
   (5269*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/36 - 
   (3085*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, 0, zb])/9 + 
   (515*CF^4*Pi^2*zb^2*G[0, 1, 0, 0, zb])/9 + 
   (29*CA*CF^3*zb^3*G[0, 1, 0, 0, zb])/4 - (29*CF^4*zb^3*G[0, 1, 0, 0, zb])/
    2 + (130267*CA^2*CF^2*G[0, 1, 0, 1, zb])/432 - 
   (89461*CA*CF^3*G[0, 1, 0, 1, zb])/216 - (8735*CF^4*G[0, 1, 0, 1, zb])/54 + 
   (1609*CA*CF^2*nf*G[0, 1, 0, 1, zb])/27 - (3587*CF^3*nf*G[0, 1, 0, 1, zb])/
    27 - (4*CF^2*nf^2*G[0, 1, 0, 1, zb])/3 - 
   (6511*CA^2*CF^2*Pi^2*G[0, 1, 0, 1, zb])/72 + 
   (3713*CA*CF^3*Pi^2*G[0, 1, 0, 1, zb])/18 - 
   13*CF^4*Pi^2*G[0, 1, 0, 1, zb] + (130267*CA^2*CF^2*G[0, 1, 0, 1, zb])/
    (432*(-1 + zb)) - (89461*CA*CF^3*G[0, 1, 0, 1, zb])/(216*(-1 + zb)) - 
   (8735*CF^4*G[0, 1, 0, 1, zb])/(54*(-1 + zb)) + 
   (1609*CA*CF^2*nf*G[0, 1, 0, 1, zb])/(27*(-1 + zb)) - 
   (3587*CF^3*nf*G[0, 1, 0, 1, zb])/(27*(-1 + zb)) - 
   (4*CF^2*nf^2*G[0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (6511*CA^2*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(72*(-1 + zb)) + 
   (3713*CA*CF^3*Pi^2*G[0, 1, 0, 1, zb])/(18*(-1 + zb)) - 
   (13*CF^4*Pi^2*G[0, 1, 0, 1, zb])/(-1 + zb) + 
   (232207*CA^2*CF^2*zb*G[0, 1, 0, 1, zb])/432 - 
   (227251*CA*CF^3*zb*G[0, 1, 0, 1, zb])/216 - 
   (28175*CF^4*zb*G[0, 1, 0, 1, zb])/54 + 
   (2453*CA*CF^2*nf*zb*G[0, 1, 0, 1, zb])/54 - 
   (4253*CF^3*nf*zb*G[0, 1, 0, 1, zb])/27 - 
   (4*CF^2*nf^2*zb*G[0, 1, 0, 1, zb])/3 - 
   (6511*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/72 + 
   (3713*CA*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb])/18 - 
   13*CF^4*Pi^2*zb*G[0, 1, 0, 1, zb] + 
   (55027*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb])/432 - 
   (3025*CA*CF^3*zb^2*G[0, 1, 0, 1, zb])/216 - 
   (9214*CF^4*zb^2*G[0, 1, 0, 1, zb])/27 + 
   (2273*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, zb])/54 - 
   (3587*CF^3*nf*zb^2*G[0, 1, 0, 1, zb])/27 - 
   (4*CF^2*nf^2*zb^2*G[0, 1, 0, 1, zb])/3 - 
   (6511*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, 1, zb])/72 + 
   (3713*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, 1, zb])/18 - 
   13*CF^4*Pi^2*zb^2*G[0, 1, 0, 1, zb] - (25*CA*CF^3*zb^3*G[0, 1, 0, 1, zb])/
    4 + (25*CF^4*zb^3*G[0, 1, 0, 1, zb])/2 + 
   (33799*CA^2*CF^2*G[0, 1, 1, 0, zb])/144 - 
   (25477*CA*CF^3*G[0, 1, 1, 0, zb])/72 - (5921*CF^4*G[0, 1, 1, 0, zb])/36 + 
   (2255*CA*CF^2*nf*G[0, 1, 1, 0, zb])/54 - (290*CF^3*nf*G[0, 1, 1, 0, zb])/
    3 - (4*CF^2*nf^2*G[0, 1, 1, 0, zb])/3 - 
   (1565*CA^2*CF^2*Pi^2*G[0, 1, 1, 0, zb])/24 + 
   (5491*CA*CF^3*Pi^2*G[0, 1, 1, 0, zb])/36 + 
   (181*CF^4*Pi^2*G[0, 1, 1, 0, zb])/18 + (33799*CA^2*CF^2*G[0, 1, 1, 0, zb])/
    (144*(-1 + zb)) - (25477*CA*CF^3*G[0, 1, 1, 0, zb])/(72*(-1 + zb)) - 
   (5921*CF^4*G[0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (2255*CA*CF^2*nf*G[0, 1, 1, 0, zb])/(54*(-1 + zb)) - 
   (290*CF^3*nf*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (4*CF^2*nf^2*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (1565*CA^2*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (5491*CA*CF^3*Pi^2*G[0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (181*CF^4*Pi^2*G[0, 1, 1, 0, zb])/(18*(-1 + zb)) + 
   (59297*CA^2*CF^2*zb*G[0, 1, 1, 0, zb])/144 - 
   (20269*CA*CF^3*zb*G[0, 1, 1, 0, zb])/24 - 
   (17705*CF^4*zb*G[0, 1, 1, 0, zb])/36 + 
   (745*CA*CF^2*nf*zb*G[0, 1, 1, 0, zb])/27 - 
   (1102*CF^3*nf*zb*G[0, 1, 1, 0, zb])/9 - (4*CF^2*nf^2*zb*G[0, 1, 1, 0, zb])/
    3 - (1565*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/24 + 
   (5491*CA*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb])/36 + 
   (181*CF^4*Pi^2*zb*G[0, 1, 1, 0, zb])/18 + 
   (1135*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb])/9 - 
   (6667*CA*CF^3*zb^2*G[0, 1, 1, 0, zb])/72 - 
   (10229*CF^4*zb^2*G[0, 1, 1, 0, zb])/36 + 
   (655*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, zb])/27 - 
   (290*CF^3*nf*zb^2*G[0, 1, 1, 0, zb])/3 - 
   (4*CF^2*nf^2*zb^2*G[0, 1, 1, 0, zb])/3 - 
   (1565*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, 0, zb])/24 + 
   (5491*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, 0, zb])/36 + 
   (181*CF^4*Pi^2*zb^2*G[0, 1, 1, 0, zb])/18 - 
   4*CA*CF^3*zb^3*G[0, 1, 1, 0, zb] + 8*CF^4*zb^3*G[0, 1, 1, 0, zb] - 
   (9415*CA^2*CF^2*G[0, 1, 1, 1, zb])/72 + (21863*CA*CF^3*G[0, 1, 1, 1, zb])/
    216 + (35135*CF^4*G[0, 1, 1, 1, zb])/108 - 
   (1043*CA*CF^2*nf*G[0, 1, 1, 1, zb])/27 + (811*CF^3*nf*G[0, 1, 1, 1, zb])/
    9 + 2*CF^2*nf^2*G[0, 1, 1, 1, zb] + 
   (3707*CA^2*CF^2*Pi^2*G[0, 1, 1, 1, zb])/144 - 
   (551*CA*CF^3*Pi^2*G[0, 1, 1, 1, zb])/12 - 
   (2113*CF^4*Pi^2*G[0, 1, 1, 1, zb])/36 - (9415*CA^2*CF^2*G[0, 1, 1, 1, zb])/
    (72*(-1 + zb)) + (21863*CA*CF^3*G[0, 1, 1, 1, zb])/(216*(-1 + zb)) + 
   (35135*CF^4*G[0, 1, 1, 1, zb])/(108*(-1 + zb)) - 
   (1043*CA*CF^2*nf*G[0, 1, 1, 1, zb])/(27*(-1 + zb)) + 
   (811*CF^3*nf*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (2*CF^2*nf^2*G[0, 1, 1, 1, zb])/(-1 + zb) + 
   (3707*CA^2*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) - 
   (551*CA*CF^3*Pi^2*G[0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (2113*CF^4*Pi^2*G[0, 1, 1, 1, zb])/(36*(-1 + zb)) - 
   (5129*CA^2*CF^2*zb*G[0, 1, 1, 1, zb])/24 + 
   (72029*CA*CF^3*zb*G[0, 1, 1, 1, zb])/216 + 
   (77033*CF^4*zb*G[0, 1, 1, 1, zb])/108 - 
   (737*CA*CF^2*nf*zb*G[0, 1, 1, 1, zb])/27 + 
   (977*CF^3*nf*zb*G[0, 1, 1, 1, zb])/9 + 2*CF^2*nf^2*zb*G[0, 1, 1, 1, zb] + 
   (3707*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/144 - 
   (551*CA*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb])/12 - 
   (2113*CF^4*Pi^2*zb*G[0, 1, 1, 1, zb])/36 - 
   (194*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb])/9 - 
   (19187*CA*CF^3*zb^2*G[0, 1, 1, 1, zb])/108 + 
   (50813*CF^4*zb^2*G[0, 1, 1, 1, zb])/108 - 
   (665*CA*CF^2*nf*zb^2*G[0, 1, 1, 1, zb])/27 + 
   (811*CF^3*nf*zb^2*G[0, 1, 1, 1, zb])/9 + 2*CF^2*nf^2*zb^2*
    G[0, 1, 1, 1, zb] + (3707*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, 1, zb])/144 - 
   (551*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, 1, zb])/12 - 
   (2113*CF^4*Pi^2*zb^2*G[0, 1, 1, 1, zb])/36 + 
   (25*CA*CF^3*zb^3*G[0, 1, 1, 1, zb])/8 - (25*CF^4*zb^3*G[0, 1, 1, 1, zb])/
    4 - (1907*CA^2*CF^2*G[1, 0, 0, 0, zb])/36 - 
   (4343*CA*CF^3*G[1, 0, 0, 0, zb])/18 + (12337*CF^4*G[1, 0, 0, 0, zb])/54 - 
   (295*CA*CF^2*nf*G[1, 0, 0, 0, zb])/9 + (8771*CF^3*nf*G[1, 0, 0, 0, zb])/
    54 + (8*CF^2*nf^2*G[1, 0, 0, 0, zb])/9 + 
   (500*CA^2*CF^2*Pi^2*G[1, 0, 0, 0, zb])/3 - 
   (3493*CA*CF^3*Pi^2*G[1, 0, 0, 0, zb])/9 + 
   (410*CF^4*Pi^2*G[1, 0, 0, 0, zb])/9 - (15835*CA^2*CF^2*G[1, 0, 0, 0, zb])/
    (72*(-1 + zb)) + (346*CA*CF^3*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1942*CF^4*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (182*CA*CF^2*nf*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (922*CF^3*nf*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (8*CF^2*nf^2*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (203*CA^2*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (1021*CA*CF^3*Pi^2*G[1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (77*CF^4*Pi^2*G[1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (31859*CA^2*CF^2*zb*G[1, 0, 0, 0, zb])/72 + 
   (84589*CA*CF^3*zb*G[1, 0, 0, 0, zb])/72 + 
   (49121*CF^4*zb*G[1, 0, 0, 0, zb])/108 - 
   (400*CA*CF^2*nf*zb*G[1, 0, 0, 0, zb])/9 + 
   (2971*CF^3*nf*zb*G[1, 0, 0, 0, zb])/27 + 
   (8*CF^2*nf^2*zb*G[1, 0, 0, 0, zb])/9 + 
   (301*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/4 - 
   (14909*CA*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb])/72 + 
   (1769*CF^4*Pi^2*zb*G[1, 0, 0, 0, zb])/36 - 
   (13193*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb])/36 + 
   (18215*CA*CF^3*zb^2*G[1, 0, 0, 0, zb])/36 + 
   (1853*CF^4*zb^2*G[1, 0, 0, 0, zb])/27 - 
   (370*CA*CF^2*nf*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (4552*CF^3*nf*zb^2*G[1, 0, 0, 0, zb])/27 + 
   (8*CF^2*nf^2*zb^2*G[1, 0, 0, 0, zb])/9 + 
   (500*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/3 - 
   (7067*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, 0, zb])/18 + 
   (410*CF^4*Pi^2*zb^2*G[1, 0, 0, 0, zb])/9 + 
   8*CA*CF^3*zb^3*G[1, 0, 0, 0, zb] - 16*CF^4*zb^3*G[1, 0, 0, 0, zb] + 
   (7139*CA^2*CF^2*G[1, 0, 0, 1, zb])/144 + (46441*CA*CF^3*G[1, 0, 0, 1, zb])/
    216 - (2444*CF^4*G[1, 0, 0, 1, zb])/9 + 
   (2441*CA*CF^2*nf*G[1, 0, 0, 1, zb])/72 - (1319*CF^3*nf*G[1, 0, 0, 1, zb])/
    9 - (4*CF^2*nf^2*G[1, 0, 0, 1, zb])/3 - 
   (803*CA^2*CF^2*Pi^2*G[1, 0, 0, 1, zb])/8 + 
   (3001*CA*CF^3*Pi^2*G[1, 0, 0, 1, zb])/12 - 
   (65*CF^4*Pi^2*G[1, 0, 0, 1, zb])/6 + (24503*CA^2*CF^2*G[1, 0, 0, 1, zb])/
    (144*(-1 + zb)) - (1289*CA*CF^3*G[1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (1639*CF^4*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (214*CA*CF^2*nf*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (908*CF^3*nf*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (4*CF^2*nf^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (4613*CA^2*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(72*(-1 + zb)) + 
   (5489*CA*CF^3*Pi^2*G[1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (CF^4*Pi^2*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (15355*CA^2*CF^2*zb*G[1, 0, 0, 1, zb])/48 - 
   (84133*CA*CF^3*zb*G[1, 0, 0, 1, zb])/108 - 
   (20617*CF^4*zb*G[1, 0, 0, 1, zb])/36 + 
   (3071*CA*CF^2*nf*zb*G[1, 0, 0, 1, zb])/72 - 
   (961*CF^3*nf*zb*G[1, 0, 0, 1, zb])/9 - (4*CF^2*nf^2*zb*G[1, 0, 0, 1, zb])/
    3 - (1391*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/24 + 
   (3383*CA*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb])/24 - 
   (101*CF^4*Pi^2*zb*G[1, 0, 0, 1, zb])/6 + 
   (16837*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb])/72 - 
   (38735*CA*CF^3*zb^2*G[1, 0, 0, 1, zb])/216 - 
   (2744*CF^4*zb^2*G[1, 0, 0, 1, zb])/9 + 
   (358*CA*CF^2*nf*zb^2*G[1, 0, 0, 1, zb])/9 - 
   (1364*CF^3*nf*zb^2*G[1, 0, 0, 1, zb])/9 - 
   (4*CF^2*nf^2*zb^2*G[1, 0, 0, 1, zb])/3 - 
   (803*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, 1, zb])/8 + 
   (2917*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, 1, zb])/12 - 
   (65*CF^4*Pi^2*zb^2*G[1, 0, 0, 1, zb])/6 - 
   (55*CA*CF^3*zb^3*G[1, 0, 0, 1, zb])/8 + (55*CF^4*zb^3*G[1, 0, 0, 1, zb])/
    4 + (2309*CA^2*CF^2*G[1, 0, 1, 0, zb])/72 + 
   (16553*CA*CF^3*G[1, 0, 1, 0, zb])/216 - (4708*CF^4*G[1, 0, 1, 0, zb])/27 + 
   (211*CA*CF^2*nf*G[1, 0, 1, 0, zb])/6 - (3472*CF^3*nf*G[1, 0, 1, 0, zb])/
    27 - (4*CF^2*nf^2*G[1, 0, 1, 0, zb])/3 - 
   (2267*CA^2*CF^2*Pi^2*G[1, 0, 1, 0, zb])/24 + 
   (2767*CA*CF^3*Pi^2*G[1, 0, 1, 0, zb])/12 - 
   (199*CF^4*Pi^2*G[1, 0, 1, 0, zb])/18 + (21245*CA^2*CF^2*G[1, 0, 1, 0, zb])/
    (144*(-1 + zb)) - (5717*CA*CF^3*G[1, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (5411*CF^4*G[1, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (455*CA*CF^2*nf*G[1, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (718*CF^3*nf*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (4*CF^2*nf^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (4177*CA^2*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(72*(-1 + zb)) + 
   (2555*CA*CF^3*Pi^2*G[1, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (5*CF^4*Pi^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (14947*CA^2*CF^2*zb*G[1, 0, 1, 0, zb])/48 - 
   (44653*CA*CF^3*zb*G[1, 0, 1, 0, zb])/54 - 
   (47719*CF^4*zb*G[1, 0, 1, 0, zb])/108 + 
   (107*CA*CF^2*nf*zb*G[1, 0, 1, 0, zb])/3 - 
   (2305*CF^3*nf*zb*G[1, 0, 1, 0, zb])/27 - 
   (4*CF^2*nf^2*zb*G[1, 0, 1, 0, zb])/3 - 
   (399*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/8 + 
   (3059*CA*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb])/24 - 
   (647*CF^4*Pi^2*zb*G[1, 0, 1, 0, zb])/36 + 
   (33259*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb])/144 - 
   (59335*CA*CF^3*zb^2*G[1, 0, 1, 0, zb])/216 - 
   (21253*CF^4*zb^2*G[1, 0, 1, 0, zb])/108 + 
   (95*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, zb])/3 - 
   (3598*CF^3*nf*zb^2*G[1, 0, 1, 0, zb])/27 - 
   (4*CF^2*nf^2*zb^2*G[1, 0, 1, 0, zb])/3 - 
   (2267*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, 0, zb])/24 + 
   (2797*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, 0, zb])/12 - 
   (199*CF^4*Pi^2*zb^2*G[1, 0, 1, 0, zb])/18 - 
   (23*CA*CF^3*zb^3*G[1, 0, 1, 0, zb])/4 + (23*CF^4*zb^3*G[1, 0, 1, 0, zb])/
    2 - (3757*CA^2*CF^2*G[1, 0, 1, 1, zb])/144 - 
   (15427*CA*CF^3*G[1, 0, 1, 1, zb])/216 + (24443*CF^4*G[1, 0, 1, 1, zb])/
    108 - (1036*CA*CF^2*nf*G[1, 0, 1, 1, zb])/27 + 
   (3181*CF^3*nf*G[1, 0, 1, 1, zb])/27 + 2*CF^2*nf^2*G[1, 0, 1, 1, zb] + 
   (5495*CA^2*CF^2*Pi^2*G[1, 0, 1, 1, zb])/144 - 
   (304*CA*CF^3*Pi^2*G[1, 0, 1, 1, zb])/3 - (565*CF^4*Pi^2*G[1, 0, 1, 1, zb])/
    12 - (6911*CA^2*CF^2*G[1, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (2227*CA*CF^3*G[1, 0, 1, 1, zb])/(36*(-1 + zb)) + 
   (3985*CF^4*G[1, 0, 1, 1, zb])/(18*(-1 + zb)) - 
   (547*CA*CF^2*nf*G[1, 0, 1, 1, zb])/(18*(-1 + zb)) + 
   (245*CF^3*nf*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (2*CF^2*nf^2*G[1, 0, 1, 1, zb])/(-1 + zb) + 
   (3611*CA^2*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(144*(-1 + zb)) - 
   (448*CA*CF^3*Pi^2*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (551*CF^4*Pi^2*G[1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
   (26755*CA^2*CF^2*zb*G[1, 0, 1, 1, zb])/144 + 
   (48529*CA*CF^3*zb*G[1, 0, 1, 1, zb])/108 + 
   (30673*CF^4*zb*G[1, 0, 1, 1, zb])/54 - 
   (1955*CA*CF^2*nf*zb*G[1, 0, 1, 1, zb])/54 + 
   (4637*CF^3*nf*zb*G[1, 0, 1, 1, zb])/54 + 
   2*CF^2*nf^2*zb*G[1, 0, 1, 1, zb] + 
   (3035*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/144 - 
   (265*CA*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb])/8 - 
   (173*CF^4*Pi^2*zb*G[1, 0, 1, 1, zb])/4 - 
   (13639*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb])/144 - 
   (14617*CA*CF^3*zb^2*G[1, 0, 1, 1, zb])/216 + 
   (47969*CF^4*zb^2*G[1, 0, 1, 1, zb])/108 - 
   (1757*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, zb])/54 + 
   (3280*CF^3*nf*zb^2*G[1, 0, 1, 1, zb])/27 + 
   2*CF^2*nf^2*zb^2*G[1, 0, 1, 1, zb] + 
   (5495*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, 1, zb])/144 - 
   (277*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, 1, zb])/3 - 
   (565*CF^4*Pi^2*zb^2*G[1, 0, 1, 1, zb])/12 + 
   (19*CA*CF^3*zb^3*G[1, 0, 1, 1, zb])/4 - (19*CF^4*zb^3*G[1, 0, 1, 1, zb])/
    2 - (251*CA^2*CF^2*G[1, 1, 0, 0, zb])/12 + 
   (28703*CA*CF^3*G[1, 1, 0, 0, zb])/108 - (8095*CF^4*G[1, 1, 0, 0, zb])/27 + 
   (56*CA*CF^2*nf*G[1, 1, 0, 0, zb])/9 - (5375*CF^3*nf*G[1, 1, 0, 0, zb])/
    54 - (4*CF^2*nf^2*G[1, 1, 0, 0, zb])/3 - 
   (671*CA^2*CF^2*Pi^2*G[1, 1, 0, 0, zb])/8 + 
   (369*CA*CF^3*Pi^2*G[1, 1, 0, 0, zb])/2 + (50*CF^4*Pi^2*G[1, 1, 0, 0, zb])/
    9 + (351*CA^2*CF^2*G[1, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (365*CA*CF^3*G[1, 1, 0, 0, zb])/(24*(-1 + zb)) - 
   (2185*CF^4*G[1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (11*CA*CF^2*nf*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (46*CF^3*nf*G[1, 1, 0, 0, zb])/(-1 + zb) - (4*CF^2*nf^2*G[1, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (2711*CA^2*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(72*(-1 + zb)) + 
   (3755*CA*CF^3*Pi^2*G[1, 1, 0, 0, zb])/(36*(-1 + zb)) + 
   (7*CF^4*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   (13733*CA^2*CF^2*zb*G[1, 1, 0, 0, zb])/72 - 
   (146453*CA*CF^3*zb*G[1, 1, 0, 0, zb])/216 - 
   (41563*CF^4*zb*G[1, 1, 0, 0, zb])/108 + 
   (134*CA*CF^2*nf*zb*G[1, 1, 0, 0, zb])/9 - 
   (1396*CF^3*nf*zb*G[1, 1, 0, 0, zb])/27 - 
   (4*CF^2*nf^2*zb*G[1, 1, 0, 0, zb])/3 - 
   (449*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/24 + 
   (1829*CA*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb])/24 - 
   (29*CF^4*Pi^2*zb*G[1, 1, 0, 0, zb])/18 + 
   (1515*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb])/8 - 
   (18835*CA*CF^3*zb^2*G[1, 1, 0, 0, zb])/108 - 
   (31831*CF^4*zb^2*G[1, 1, 0, 0, zb])/108 + 
   (131*CA*CF^2*nf*zb^2*G[1, 1, 0, 0, zb])/9 - 
   (2800*CF^3*nf*zb^2*G[1, 1, 0, 0, zb])/27 - 
   (4*CF^2*nf^2*zb^2*G[1, 1, 0, 0, zb])/3 - 
   (671*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/8 + 
   (375*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, 0, zb])/2 + 
   (50*CF^4*Pi^2*zb^2*G[1, 1, 0, 0, zb])/9 - 
   (31*CA*CF^3*zb^3*G[1, 1, 0, 0, zb])/8 + (31*CF^4*zb^3*G[1, 1, 0, 0, zb])/
    4 + (4723*CA^2*CF^2*G[1, 1, 0, 1, zb])/216 - 
   (12229*CA*CF^3*G[1, 1, 0, 1, zb])/54 + (32549*CF^4*G[1, 1, 0, 1, zb])/
    108 - (2911*CA*CF^2*nf*G[1, 1, 0, 1, zb])/216 + 
   (2636*CF^3*nf*G[1, 1, 0, 1, zb])/27 + 2*CF^2*nf^2*G[1, 1, 0, 1, zb] + 
   (7507*CA^2*CF^2*Pi^2*G[1, 1, 0, 1, zb])/144 - 
   (2117*CA*CF^3*Pi^2*G[1, 1, 0, 1, zb])/18 - 
   (811*CF^4*Pi^2*G[1, 1, 0, 1, zb])/36 - (625*CA^2*CF^2*G[1, 1, 0, 1, zb])/
    (12*(-1 + zb)) - (1763*CA*CF^3*G[1, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (1339*CF^4*G[1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (17*CA*CF^2*nf*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (169*CF^3*nf*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (2*CF^2*nf^2*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (3683*CA^2*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(144*(-1 + zb)) - 
   (2017*CA*CF^3*Pi^2*G[1, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (109*CF^4*Pi^2*G[1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
   (3343*CA^2*CF^2*zb*G[1, 1, 0, 1, zb])/27 + 
   (88505*CA*CF^3*zb*G[1, 1, 0, 1, zb])/216 + 
   (12332*CF^4*zb*G[1, 1, 0, 1, zb])/27 - 
   (4297*CA*CF^2*nf*zb*G[1, 1, 0, 1, zb])/216 + 
   (3289*CF^3*nf*zb*G[1, 1, 0, 1, zb])/54 + 
   2*CF^2*nf^2*zb*G[1, 1, 0, 1, zb] + 
   (3211*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/144 - 
   (4025*CA*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb])/72 - 
   (197*CF^4*Pi^2*zb*G[1, 1, 0, 1, zb])/18 - 
   (43105*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb])/432 - 
   (5563*CA*CF^3*zb^2*G[1, 1, 0, 1, zb])/216 + 
   (44771*CF^4*zb^2*G[1, 1, 0, 1, zb])/108 - 
   (1063*CA*CF^2*nf*zb^2*G[1, 1, 0, 1, zb])/54 + 
   (2726*CF^3*nf*zb^2*G[1, 1, 0, 1, zb])/27 + 
   2*CF^2*nf^2*zb^2*G[1, 1, 0, 1, zb] + 
   (7507*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/144 - 
   (2045*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, 1, zb])/18 - 
   (811*CF^4*Pi^2*zb^2*G[1, 1, 0, 1, zb])/36 + 
   (13*CA*CF^3*zb^3*G[1, 1, 0, 1, zb])/4 - (13*CF^4*zb^3*G[1, 1, 0, 1, zb])/
    2 + (1577*CA^2*CF^2*G[1, 1, 1, 0, zb])/432 - 
   (3650*CA*CF^3*G[1, 1, 1, 0, zb])/27 + (7100*CF^4*G[1, 1, 1, 0, zb])/27 - 
   (47*CA*CF^2*nf*G[1, 1, 1, 0, zb])/72 + (4105*CF^3*nf*G[1, 1, 1, 0, zb])/
    54 + 2*CF^2*nf^2*G[1, 1, 1, 0, zb] + 
   (4609*CA^2*CF^2*Pi^2*G[1, 1, 1, 0, zb])/144 - 
   (667*CA*CF^3*Pi^2*G[1, 1, 1, 0, zb])/9 - (451*CF^4*Pi^2*G[1, 1, 1, 0, zb])/
    12 - (433*CA^2*CF^2*G[1, 1, 1, 0, zb])/(8*(-1 + zb)) - 
   (51*CA*CF^3*G[1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (130*CF^4*G[1, 1, 1, 0, zb])/(-1 + zb) + (7*CA*CF^2*nf*G[1, 1, 1, 0, zb])/
    (-1 + zb) + (31*CF^3*nf*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (2*CF^2*nf^2*G[1, 1, 1, 0, zb])/(-1 + zb) + 
   (201*CA^2*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(16*(-1 + zb)) - 
   (141*CA*CF^3*Pi^2*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (135*CF^4*Pi^2*G[1, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (46861*CA^2*CF^2*zb*G[1, 1, 1, 0, zb])/432 + 
   (88043*CA*CF^3*zb*G[1, 1, 1, 0, zb])/216 + 
   (36083*CF^4*zb*G[1, 1, 1, 0, zb])/108 - 
   (509*CA*CF^2*nf*zb*G[1, 1, 1, 0, zb])/72 + 
   (1909*CF^3*nf*zb*G[1, 1, 1, 0, zb])/54 + 
   2*CF^2*nf^2*zb*G[1, 1, 1, 0, zb] + 
   (637*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/144 - 
   (1469*CA*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb])/72 - 
   (85*CF^4*Pi^2*zb*G[1, 1, 1, 0, zb])/3 - 
   (43981*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb])/432 + 
   (1318*CA*CF^3*zb^2*G[1, 1, 1, 0, zb])/27 + 
   (37103*CF^4*zb^2*G[1, 1, 1, 0, zb])/108 - 
   (73*CA*CF^2*nf*zb^2*G[1, 1, 1, 0, zb])/9 + 
   (2129*CF^3*nf*zb^2*G[1, 1, 1, 0, zb])/27 + 
   2*CF^2*nf^2*zb^2*G[1, 1, 1, 0, zb] + 
   (4609*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, 0, zb])/144 - 
   (676*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, 0, zb])/9 - 
   (451*CF^4*Pi^2*zb^2*G[1, 1, 1, 0, zb])/12 + 
   (17*CA*CF^3*zb^3*G[1, 1, 1, 0, zb])/8 - (17*CF^4*zb^3*G[1, 1, 1, 0, zb])/
    4 - (5125*CA^2*CF^2*G[1, 1, 1, 1, zb])/432 + 
   (13651*CA*CF^3*G[1, 1, 1, 1, zb])/108 - (20177*CF^4*G[1, 1, 1, 1, zb])/
    72 + (817*CA*CF^2*nf*G[1, 1, 1, 1, zb])/72 - 
   (2185*CF^3*nf*G[1, 1, 1, 1, zb])/27 - 3*CF^2*nf^2*G[1, 1, 1, 1, zb] - 
   (2297*CA^2*CF^2*Pi^2*G[1, 1, 1, 1, zb])/288 + 
   (73*CA*CF^3*Pi^2*G[1, 1, 1, 1, zb])/4 + (4789*CF^4*Pi^2*G[1, 1, 1, 1, zb])/
    72 + (12*CA^2*CF^2*G[1, 1, 1, 1, zb])/(-1 + zb) + 
   (183*CA*CF^3*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (1533*CF^4*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (21*CA*CF^2*nf*G[1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (93*CF^3*nf*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (3*CF^2*nf^2*G[1, 1, 1, 1, zb])/(-1 + zb) - 
   (81*CA^2*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(32*(-1 + zb)) - 
   (9*CA*CF^3*Pi^2*G[1, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (477*CF^4*Pi^2*G[1, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (3551*CA^2*CF^2*zb*G[1, 1, 1, 1, zb])/108 - 
   (30499*CA*CF^3*zb*G[1, 1, 1, 1, zb])/216 - 
   (30379*CF^4*zb*G[1, 1, 1, 1, zb])/72 + 
   (1135*CA*CF^2*nf*zb*G[1, 1, 1, 1, zb])/72 - 
   (1339*CF^3*nf*zb*G[1, 1, 1, 1, zb])/27 - 
   3*CF^2*nf^2*zb*G[1, 1, 1, 1, zb] + 
   (55*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb])/288 - 
   (119*CA*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb])/8 + 
   (4189*CF^4*Pi^2*zb*G[1, 1, 1, 1, zb])/72 + 
   (2147*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb])/432 + 
   (38129*CA*CF^3*zb^2*G[1, 1, 1, 1, zb])/216 - 
   (34655*CF^4*zb^2*G[1, 1, 1, 1, zb])/72 + 
   (605*CA*CF^2*nf*zb^2*G[1, 1, 1, 1, zb])/36 - 
   (4487*CF^3*nf*zb^2*G[1, 1, 1, 1, zb])/54 - 
   3*CF^2*nf^2*zb^2*G[1, 1, 1, 1, zb] - 
   (2297*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/288 + 
   (49*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, 1, zb])/4 + 
   (4789*CF^4*Pi^2*zb^2*G[1, 1, 1, 1, zb])/72 - 
   (13*CA*CF^3*zb^3*G[1, 1, 1, 1, zb])/8 + (13*CF^4*zb^3*G[1, 1, 1, 1, zb])/
    4 - (10427*CA^2*CF^2*G[0, 0, 0, 0, 0, zb])/12 + 
   (23479*CA*CF^3*G[0, 0, 0, 0, 0, zb])/18 + (581*CF^4*G[0, 0, 0, 0, 0, zb])/
    9 - (466*CA*CF^2*nf*G[0, 0, 0, 0, 0, zb])/9 + 
   (1930*CF^3*nf*G[0, 0, 0, 0, 0, zb])/9 - 
   (10427*CA^2*CF^2*G[0, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (23479*CA*CF^3*G[0, 0, 0, 0, 0, zb])/(18*(-1 + zb)) + 
   (581*CF^4*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (466*CA*CF^2*nf*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (1930*CF^3*nf*G[0, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (14387*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, zb])/12 + 
   (42745*CA*CF^3*zb*G[0, 0, 0, 0, 0, zb])/18 + 
   (1847*CF^4*zb*G[0, 0, 0, 0, 0, zb])/9 - 
   (466*CA*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb])/9 + 
   (1930*CF^3*nf*zb*G[0, 0, 0, 0, 0, zb])/9 - 
   (10427*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 0, zb])/12 + 
   (23479*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, zb])/18 + 
   (581*CF^4*zb^2*G[0, 0, 0, 0, 0, zb])/9 - 
   (466*CA*CF^2*nf*zb^2*G[0, 0, 0, 0, 0, zb])/9 + 
   (1930*CF^3*nf*zb^2*G[0, 0, 0, 0, 0, zb])/9 + 
   (12437*CA^2*CF^2*G[0, 0, 0, 0, 1, zb])/18 - 
   (31165*CA*CF^3*G[0, 0, 0, 0, 1, zb])/36 - (5599*CF^4*G[0, 0, 0, 0, 1, zb])/
    18 + (388*CA*CF^2*nf*G[0, 0, 0, 0, 1, zb])/9 - 
   (1646*CF^3*nf*G[0, 0, 0, 0, 1, zb])/9 + 
   (12437*CA^2*CF^2*G[0, 0, 0, 0, 1, zb])/(18*(-1 + zb)) - 
   (31165*CA*CF^3*G[0, 0, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (5599*CF^4*G[0, 0, 0, 0, 1, zb])/(18*(-1 + zb)) + 
   (388*CA*CF^2*nf*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (1646*CF^3*nf*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (16619*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, zb])/18 - 
   (57337*CA*CF^3*zb*G[0, 0, 0, 0, 1, zb])/36 - 
   (9835*CF^4*zb*G[0, 0, 0, 0, 1, zb])/18 + 
   (388*CA*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb])/9 - 
   (1646*CF^3*nf*zb*G[0, 0, 0, 0, 1, zb])/9 + 
   (11537*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 1, zb])/18 - 
   (25765*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, zb])/36 - 
   (7399*CF^4*zb^2*G[0, 0, 0, 0, 1, zb])/18 + 
   (388*CA*CF^2*nf*zb^2*G[0, 0, 0, 0, 1, zb])/9 - 
   (1646*CF^3*nf*zb^2*G[0, 0, 0, 0, 1, zb])/9 + 
   (2389*CA^2*CF^2*G[0, 0, 0, 1, 0, zb])/4 - 
   (10561*CA*CF^3*G[0, 0, 0, 1, 0, zb])/12 - (3547*CF^4*G[0, 0, 0, 1, 0, zb])/
    18 + (346*CA*CF^2*nf*G[0, 0, 0, 1, 0, zb])/9 - 
   (476*CF^3*nf*G[0, 0, 0, 1, 0, zb])/3 + 
   (2389*CA^2*CF^2*G[0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (10561*CA*CF^3*G[0, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (3547*CF^4*G[0, 0, 0, 1, 0, zb])/(18*(-1 + zb)) + 
   (346*CA*CF^2*nf*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (476*CF^3*nf*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (9851*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, zb])/12 - 
   (6279*CA*CF^3*zb*G[0, 0, 0, 1, 0, zb])/4 - 
   (6847*CF^4*zb*G[0, 0, 0, 1, 0, zb])/18 + 
   (310*CA*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb])/9 - 
   (476*CF^3*nf*zb*G[0, 0, 0, 1, 0, zb])/3 + 
   (2379*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 0, zb])/4 - 
   (9667*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, zb])/12 - 
   (4465*CF^4*zb^2*G[0, 0, 0, 1, 0, zb])/18 + 
   (292*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, 0, zb])/9 - 
   (476*CF^3*nf*zb^2*G[0, 0, 0, 1, 0, zb])/3 - 
   (3850*CA^2*CF^2*G[0, 0, 0, 1, 1, zb])/9 + 
   (8111*CA*CF^3*G[0, 0, 0, 1, 1, zb])/18 + (4003*CF^4*G[0, 0, 0, 1, 1, zb])/
    9 - (269*CA*CF^2*nf*G[0, 0, 0, 1, 1, zb])/9 + 
   (1178*CF^3*nf*G[0, 0, 0, 1, 1, zb])/9 - 
   (3850*CA^2*CF^2*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (8111*CA*CF^3*G[0, 0, 0, 1, 1, zb])/(18*(-1 + zb)) + 
   (4003*CF^4*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (269*CA*CF^2*nf*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (1178*CF^3*nf*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (5002*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, zb])/9 + 
   (14861*CA*CF^3*zb*G[0, 0, 0, 1, 1, zb])/18 + 
   (6505*CF^4*zb*G[0, 0, 0, 1, 1, zb])/9 - 
   (233*CA*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb])/9 + 
   (1178*CF^3*nf*zb*G[0, 0, 0, 1, 1, zb])/9 - 
   (6755*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 1, zb])/18 + 
   (2035*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, zb])/9 + 
   (5362*CF^4*zb^2*G[0, 0, 0, 1, 1, zb])/9 - 
   (215*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, 1, zb])/9 + 
   (1178*CF^3*nf*zb^2*G[0, 0, 0, 1, 1, zb])/9 + 
   (9071*CA^2*CF^2*G[0, 0, 1, 0, 0, zb])/18 - 
   (7657*CA*CF^3*G[0, 0, 1, 0, 0, zb])/9 - (1226*CF^4*G[0, 0, 1, 0, 0, zb])/
    9 + (397*CA*CF^2*nf*G[0, 0, 1, 0, 0, zb])/9 - 
   (1286*CF^3*nf*G[0, 0, 1, 0, 0, zb])/9 + 
   (9071*CA^2*CF^2*G[0, 0, 1, 0, 0, zb])/(18*(-1 + zb)) - 
   (7657*CA*CF^3*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (1226*CF^4*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (397*CA*CF^2*nf*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (1286*CF^3*nf*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (13121*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, zb])/18 - 
   (13849*CA*CF^3*zb*G[0, 0, 1, 0, 0, zb])/9 - 
   (2780*CF^4*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (289*CA*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb])/9 - 
   (1286*CF^3*nf*zb*G[0, 0, 1, 0, 0, zb])/9 + 
   (9701*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 0, zb])/18 - 
   (6901*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
   (2054*CF^4*zb^2*G[0, 0, 1, 0, 0, zb])/9 + 
   (235*CA*CF^2*nf*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
   (1286*CF^3*nf*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
   (4577*CA^2*CF^2*G[0, 0, 1, 0, 1, zb])/12 + 
   (19211*CA*CF^3*G[0, 0, 1, 0, 1, zb])/36 + (5459*CF^4*G[0, 0, 1, 0, 1, zb])/
    18 - (325*CA*CF^2*nf*G[0, 0, 1, 0, 1, zb])/9 + 
   (370*CF^3*nf*G[0, 0, 1, 0, 1, zb])/3 - 
   (4577*CA^2*CF^2*G[0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) + 
   (19211*CA*CF^3*G[0, 0, 1, 0, 1, zb])/(36*(-1 + zb)) + 
   (5459*CF^4*G[0, 0, 1, 0, 1, zb])/(18*(-1 + zb)) - 
   (325*CA*CF^2*nf*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (370*CF^3*nf*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (6443*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, zb])/12 + 
   (35507*CA*CF^3*zb*G[0, 0, 1, 0, 1, zb])/36 + 
   (9599*CF^4*zb*G[0, 0, 1, 0, 1, zb])/18 - 
   (235*CA*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb])/9 + 
   (370*CF^3*nf*zb*G[0, 0, 1, 0, 1, zb])/3 - 
   (4553*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 1, zb])/12 + 
   (13343*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, zb])/36 + 
   (7979*CF^4*zb^2*G[0, 0, 1, 0, 1, zb])/18 - 
   (190*CA*CF^2*nf*zb^2*G[0, 0, 1, 0, 1, zb])/9 + 
   (370*CF^3*nf*zb^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (10591*CA^2*CF^2*G[0, 0, 1, 1, 0, zb])/36 + 
   (1334*CA*CF^3*G[0, 0, 1, 1, 0, zb])/3 + (866*CF^4*G[0, 0, 1, 1, 0, zb])/
    3 - (68*CA*CF^2*nf*G[0, 0, 1, 1, 0, zb])/3 + 
   (862*CF^3*nf*G[0, 0, 1, 1, 0, zb])/9 - 
   (10591*CA^2*CF^2*G[0, 0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (1334*CA*CF^3*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (866*CF^4*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (68*CA*CF^2*nf*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (862*CF^3*nf*G[0, 0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (15133*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, zb])/36 + 
   830*CA*CF^3*zb*G[0, 0, 1, 1, 0, zb] + 470*CF^4*zb*G[0, 0, 1, 1, 0, zb] - 
   (38*CA*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb])/3 + 
   (862*CF^3*nf*zb*G[0, 0, 1, 1, 0, zb])/9 - 
   (11599*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, zb])/36 + 
   (2203*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, zb])/6 + 
   (1079*CF^4*zb^2*G[0, 0, 1, 1, 0, zb])/3 - 
   (23*CA*CF^2*nf*zb^2*G[0, 0, 1, 1, 0, zb])/3 + 
   (862*CF^3*nf*zb^2*G[0, 0, 1, 1, 0, zb])/9 + 
   (6413*CA^2*CF^2*G[0, 0, 1, 1, 1, zb])/36 - 
   (1591*CA*CF^3*G[0, 0, 1, 1, 1, zb])/12 - (2759*CF^4*G[0, 0, 1, 1, 1, zb])/
    6 + (275*CA*CF^2*nf*G[0, 0, 1, 1, 1, zb])/18 - 
   (721*CF^3*nf*G[0, 0, 1, 1, 1, zb])/9 + 
   (6413*CA^2*CF^2*G[0, 0, 1, 1, 1, zb])/(36*(-1 + zb)) - 
   (1591*CA*CF^3*G[0, 0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (2759*CF^4*G[0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (275*CA*CF^2*nf*G[0, 0, 1, 1, 1, zb])/(18*(-1 + zb)) - 
   (721*CF^3*nf*G[0, 0, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (8489*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, zb])/36 - 
   (1217*CA*CF^3*zb*G[0, 0, 1, 1, 1, zb])/4 - 
   (4199*CF^4*zb*G[0, 0, 1, 1, 1, zb])/6 + 
   (131*CA*CF^2*nf*zb*G[0, 0, 1, 1, 1, zb])/18 - 
   (721*CF^3*nf*zb*G[0, 0, 1, 1, 1, zb])/9 + 
   (6071*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, zb])/36 + 
   (305*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, zb])/12 - 
   (3479*CF^4*zb^2*G[0, 0, 1, 1, 1, zb])/6 + 
   (59*CA*CF^2*nf*zb^2*G[0, 0, 1, 1, 1, zb])/18 - 
   (721*CF^3*nf*zb^2*G[0, 0, 1, 1, 1, zb])/9 + 
   (14281*CA^2*CF^2*G[0, 1, 0, 0, 0, zb])/36 - 
   848*CA*CF^3*G[0, 1, 0, 0, 0, zb] - (179*CF^4*G[0, 1, 0, 0, 0, zb])/3 + 
   (586*CA*CF^2*nf*G[0, 1, 0, 0, 0, zb])/9 - 
   (1192*CF^3*nf*G[0, 1, 0, 0, 0, zb])/9 + 
   (14281*CA^2*CF^2*G[0, 1, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (848*CA*CF^3*G[0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (179*CF^4*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (586*CA*CF^2*nf*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (1192*CF^3*nf*G[0, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (22717*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, zb])/36 - 
   1506*CA*CF^3*zb*G[0, 1, 0, 0, 0, zb] - 277*CF^4*zb*G[0, 1, 0, 0, 0, zb] + 
   (334*CA*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb])/9 - 
   (1192*CF^3*nf*zb*G[0, 1, 0, 0, 0, zb])/9 + 
   (17089*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 0, zb])/36 - 
   (1291*CA*CF^3*zb^2*G[0, 1, 0, 0, 0, zb])/2 - 
   (872*CF^4*zb^2*G[0, 1, 0, 0, 0, zb])/3 + 
   (208*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, 0, zb])/9 - 
   (1192*CF^3*nf*zb^2*G[0, 1, 0, 0, 0, zb])/9 - 
   (10969*CA^2*CF^2*G[0, 1, 0, 0, 1, zb])/36 + 
   (19499*CA*CF^3*G[0, 1, 0, 0, 1, zb])/36 + (4213*CF^4*G[0, 1, 0, 0, 1, zb])/
    18 - (469*CA*CF^2*nf*G[0, 1, 0, 0, 1, zb])/9 + 
   (1046*CF^3*nf*G[0, 1, 0, 0, 1, zb])/9 - 
   (10969*CA^2*CF^2*G[0, 1, 0, 0, 1, zb])/(36*(-1 + zb)) + 
   (19499*CA*CF^3*G[0, 1, 0, 0, 1, zb])/(36*(-1 + zb)) + 
   (4213*CF^4*G[0, 1, 0, 0, 1, zb])/(18*(-1 + zb)) - 
   (469*CA*CF^2*nf*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (1046*CF^3*nf*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (17005*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, zb])/36 + 
   (35699*CA*CF^3*zb*G[0, 1, 0, 0, 1, zb])/36 + 
   (8737*CF^4*zb*G[0, 1, 0, 0, 1, zb])/18 - 
   (271*CA*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb])/9 + 
   (1046*CF^3*nf*zb*G[0, 1, 0, 0, 1, zb])/9 - 
   (12283*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 1, zb])/36 + 
   (11111*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, zb])/36 + 
   (8389*CF^4*zb^2*G[0, 1, 0, 0, 1, zb])/18 - 
   (172*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, 1, zb])/9 + 
   (1046*CF^3*nf*zb^2*G[0, 1, 0, 0, 1, zb])/9 - 
   (1051*CA^2*CF^2*G[0, 1, 0, 1, 0, zb])/4 + 
   (23513*CA*CF^3*G[0, 1, 0, 1, 0, zb])/36 + (491*CF^4*G[0, 1, 0, 1, 0, zb])/
    6 - (499*CA*CF^2*nf*G[0, 1, 0, 1, 0, zb])/9 + 
   (910*CF^3*nf*G[0, 1, 0, 1, 0, zb])/9 - 
   (1051*CA^2*CF^2*G[0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
   (23513*CA*CF^3*G[0, 1, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (491*CF^4*G[0, 1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (499*CA*CF^2*nf*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (910*CF^3*nf*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
   (1729*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, zb])/4 + 
   (37457*CA*CF^3*zb*G[0, 1, 0, 1, 0, zb])/36 + 
   (669*CF^4*zb*G[0, 1, 0, 1, 0, zb])/2 - 
   (247*CA*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb])/9 + 
   (910*CF^3*nf*zb*G[0, 1, 0, 1, 0, zb])/9 - 
   (1291*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 0, zb])/4 + 
   (14117*CA*CF^3*zb^2*G[0, 1, 0, 1, 0, zb])/36 + 
   (2039*CF^4*zb^2*G[0, 1, 0, 1, 0, zb])/6 - 
   (121*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, 0, zb])/9 + 
   (910*CF^3*nf*zb^2*G[0, 1, 0, 1, 0, zb])/9 + 
   (691*CA^2*CF^2*G[0, 1, 0, 1, 1, zb])/4 - 
   (1079*CA*CF^3*G[0, 1, 0, 1, 1, zb])/3 - (754*CF^4*G[0, 1, 0, 1, 1, zb])/
    3 + (400*CA*CF^2*nf*G[0, 1, 0, 1, 1, zb])/9 - 
   (793*CF^3*nf*G[0, 1, 0, 1, 1, zb])/9 + 
   (691*CA^2*CF^2*G[0, 1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (1079*CA*CF^3*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (754*CF^4*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (400*CA*CF^2*nf*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (793*CF^3*nf*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (836*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, zb])/3 - 
   (3341*CA*CF^3*zb*G[0, 1, 0, 1, 1, zb])/6 - 
   (1628*CF^4*zb*G[0, 1, 0, 1, 1, zb])/3 + 
   (193*CA*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb])/9 - 
   (793*CF^3*nf*zb*G[0, 1, 0, 1, 1, zb])/9 + 
   (771*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, zb])/4 - 
   (683*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, zb])/12 - 
   (3125*CF^4*zb^2*G[0, 1, 0, 1, 1, zb])/6 + 
   (179*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, 1, zb])/18 - 
   (793*CF^3*nf*zb^2*G[0, 1, 0, 1, 1, zb])/9 - 
   (6559*CA^2*CF^2*G[0, 1, 1, 0, 0, zb])/36 + 
   (7685*CA*CF^3*G[0, 1, 1, 0, 0, zb])/18 + (1505*CF^4*G[0, 1, 1, 0, 0, zb])/
    9 - (299*CA*CF^2*nf*G[0, 1, 1, 0, 0, zb])/9 + 
   (232*CF^3*nf*G[0, 1, 1, 0, 0, zb])/3 - 
   (6559*CA^2*CF^2*G[0, 1, 1, 0, 0, zb])/(36*(-1 + zb)) + 
   (7685*CA*CF^3*G[0, 1, 1, 0, 0, zb])/(18*(-1 + zb)) + 
   (1505*CF^4*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (299*CA*CF^2*nf*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (232*CF^3*nf*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (11371*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, zb])/36 + 
   (14627*CA*CF^3*zb*G[0, 1, 1, 0, 0, zb])/18 + 
   (3317*CF^4*zb*G[0, 1, 1, 0, 0, zb])/9 - 
   (101*CA*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb])/9 + 
   (232*CF^3*nf*zb*G[0, 1, 1, 0, 0, zb])/3 - 
   (8683*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/36 + 
   (4715*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, zb])/18 + 
   (3197*CF^4*zb^2*G[0, 1, 1, 0, 0, zb])/9 - 
   (2*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, 0, zb])/9 + 
   (232*CF^3*nf*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (4661*CA^2*CF^2*G[0, 1, 1, 0, 1, zb])/36 - 
   (8705*CA*CF^3*G[0, 1, 1, 0, 1, zb])/36 - (519*CF^4*G[0, 1, 1, 0, 1, zb])/
    2 + (233*CA*CF^2*nf*G[0, 1, 1, 0, 1, zb])/9 - 
   (647*CF^3*nf*G[0, 1, 1, 0, 1, zb])/9 + 
   (4661*CA^2*CF^2*G[0, 1, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (8705*CA*CF^3*G[0, 1, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (519*CF^4*G[0, 1, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (233*CA*CF^2*nf*G[0, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (647*CF^3*nf*G[0, 1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
   (2006*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, zb])/9 - 
   (18023*CA*CF^3*zb*G[0, 1, 1, 0, 1, zb])/36 - 
   (2849*CF^4*zb*G[0, 1, 1, 0, 1, zb])/6 + 
   (80*CA*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb])/9 - 
   (647*CF^3*nf*zb*G[0, 1, 1, 0, 1, zb])/9 + 
   (5867*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/36 - 
   (1423*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, zb])/18 - 
   431*CF^4*zb^2*G[0, 1, 1, 0, 1, zb] + 
   (7*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, 1, zb])/18 - 
   (647*CF^3*nf*zb^2*G[0, 1, 1, 0, 1, zb])/9 + 
   (3715*CA^2*CF^2*G[0, 1, 1, 1, 0, zb])/36 - 
   (4591*CA*CF^3*G[0, 1, 1, 1, 0, zb])/18 - (1777*CF^4*G[0, 1, 1, 1, 0, zb])/
    9 + (154*CA*CF^2*nf*G[0, 1, 1, 1, 0, zb])/9 - 
   (161*CF^3*nf*G[0, 1, 1, 1, 0, zb])/3 + 
   (3715*CA^2*CF^2*G[0, 1, 1, 1, 0, zb])/(36*(-1 + zb)) - 
   (4591*CA*CF^3*G[0, 1, 1, 1, 0, zb])/(18*(-1 + zb)) - 
   (1777*CF^4*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (154*CA*CF^2*nf*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (161*CF^3*nf*G[0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (3251*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, zb])/18 - 
   (3932*CA*CF^3*zb*G[0, 1, 1, 1, 0, zb])/9 - 
   (3643*CF^4*zb*G[0, 1, 1, 1, 0, zb])/9 + 
   (CA*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb])/9 - 
   (161*CF^3*nf*zb*G[0, 1, 1, 1, 0, zb])/3 + 
   (5083*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/36 - 
   (3647*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, zb])/36 - 
   (6317*CF^4*zb^2*G[0, 1, 1, 1, 0, zb])/18 - 
   (151*CA*CF^2*nf*zb^2*G[0, 1, 1, 1, 0, zb])/18 - 
   (161*CF^3*nf*zb^2*G[0, 1, 1, 1, 0, zb])/3 - 
   (3611*CA^2*CF^2*G[0, 1, 1, 1, 1, zb])/72 + 
   (694*CA*CF^3*G[0, 1, 1, 1, 1, zb])/9 + (5201*CF^4*G[0, 1, 1, 1, 1, zb])/
    18 - (443*CA*CF^2*nf*G[0, 1, 1, 1, 1, zb])/36 + 
   (311*CF^3*nf*G[0, 1, 1, 1, 1, zb])/6 - 
   (3611*CA^2*CF^2*G[0, 1, 1, 1, 1, zb])/(72*(-1 + zb)) + 
   (694*CA*CF^3*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (5201*CF^4*G[0, 1, 1, 1, 1, zb])/(18*(-1 + zb)) - 
   (443*CA*CF^2*nf*G[0, 1, 1, 1, 1, zb])/(36*(-1 + zb)) + 
   (311*CF^3*nf*G[0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (6437*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, zb])/72 + 
   (2585*CA*CF^3*zb*G[0, 1, 1, 1, 1, zb])/18 + 
   (9293*CF^4*zb*G[0, 1, 1, 1, 1, zb])/18 + 
   (25*CA*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb])/36 + 
   (311*CF^3*nf*zb*G[0, 1, 1, 1, 1, zb])/6 - 
   (4583*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, zb])/72 - 
   (3137*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, zb])/36 + 
   (3937*CF^4*zb^2*G[0, 1, 1, 1, 1, zb])/9 + 
   (259*CA*CF^2*nf*zb^2*G[0, 1, 1, 1, 1, zb])/36 + 
   (311*CF^3*nf*zb^2*G[0, 1, 1, 1, 1, zb])/6 + 
   (16177*CA^2*CF^2*G[1, 0, 0, 0, 0, zb])/36 - 
   (8263*CA*CF^3*G[1, 0, 0, 0, 0, zb])/12 - (6347*CF^4*G[1, 0, 0, 0, 0, zb])/
    18 + (17*CA*CF^2*nf*G[1, 0, 0, 0, 0, zb])/3 - 
   (1342*CF^3*nf*G[1, 0, 0, 0, 0, zb])/9 + 
   (1115*CA^2*CF^2*G[1, 0, 0, 0, 0, zb])/(4*(-1 + zb)) - 
   (503*CA*CF^3*G[1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (304*CF^4*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (17*CA*CF^2*nf*G[1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (108*CF^3*nf*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (4913*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, zb])/18 - 
   (6167*CA*CF^3*zb*G[1, 0, 0, 0, 0, zb])/12 - 
   (4747*CF^4*zb*G[1, 0, 0, 0, 0, zb])/9 + 
   (17*CA*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb])/3 - 
   (787*CF^3*nf*zb*G[1, 0, 0, 0, 0, zb])/9 + 
   (11873*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 0, zb])/18 - 
   (2764*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, zb])/3 - 
   (2521*CF^4*zb^2*G[1, 0, 0, 0, 0, zb])/9 + 
   (17*CA*CF^2*nf*zb^2*G[1, 0, 0, 0, 0, zb])/3 - 
   (1342*CF^3*nf*zb^2*G[1, 0, 0, 0, 0, zb])/9 - 
   (8509*CA^2*CF^2*G[1, 0, 0, 0, 1, zb])/24 + 
   (1513*CA*CF^3*G[1, 0, 0, 0, 1, zb])/3 + (7823*CF^4*G[1, 0, 0, 0, 1, zb])/
    18 - (17*CA*CF^2*nf*G[1, 0, 0, 0, 1, zb])/3 + 
   128*CF^3*nf*G[1, 0, 0, 0, 1, zb] - (1363*CA^2*CF^2*G[1, 0, 0, 0, 1, zb])/
    (6*(-1 + zb)) + (1603*CA*CF^3*G[1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (743*CF^4*G[1, 0, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (17*CA*CF^2*nf*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (292*CF^3*nf*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (4469*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, zb])/24 + 
   (1301*CA*CF^3*zb*G[1, 0, 0, 0, 1, zb])/6 + 
   (5731*CF^4*zb*G[1, 0, 0, 0, 1, zb])/9 - 
   (17*CA*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb])/3 + 
   82*CF^3*nf*zb*G[1, 0, 0, 0, 1, zb] - 
   (5711*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 1, zb])/12 + 
   (5947*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, zb])/12 + 
   (8993*CF^4*zb^2*G[1, 0, 0, 0, 1, zb])/18 - 
   (17*CA*CF^2*nf*zb^2*G[1, 0, 0, 0, 1, zb])/3 + 
   128*CF^3*nf*zb^2*G[1, 0, 0, 0, 1, zb] - 
   (10579*CA^2*CF^2*G[1, 0, 0, 1, 0, zb])/36 + 
   (2045*CA*CF^3*G[1, 0, 0, 1, 0, zb])/4 + (2857*CF^4*G[1, 0, 0, 1, 0, zb])/
    9 - (26*CA*CF^2*nf*G[1, 0, 0, 1, 0, zb])/3 + 
   114*CF^3*nf*G[1, 0, 0, 1, 0, zb] - (1672*CA^2*CF^2*G[1, 0, 0, 1, 0, zb])/
    (9*(-1 + zb)) + (7781*CA*CF^3*G[1, 0, 0, 1, 0, zb])/(36*(-1 + zb)) + 
   (1513*CF^4*G[1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (26*CA*CF^2*nf*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (82*CF^3*nf*G[1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (3395*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, zb])/18 + 
   (4199*CA*CF^3*zb*G[1, 0, 0, 1, 0, zb])/12 + 
   (4381*CF^4*zb*G[1, 0, 0, 1, 0, zb])/9 - 
   (8*CA*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb])/3 + 
   66*CF^3*nf*zb*G[1, 0, 0, 1, 0, zb] - 
   (16213*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 0, zb])/36 + 
   (2299*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, zb])/4 + 
   (6443*CF^4*zb^2*G[1, 0, 0, 1, 0, zb])/18 + 
   (CA*CF^2*nf*zb^2*G[1, 0, 0, 1, 0, zb])/3 + 
   114*CF^3*nf*zb^2*G[1, 0, 0, 1, 0, zb] + 
   (4753*CA^2*CF^2*G[1, 0, 0, 1, 1, zb])/24 - 
   (3895*CA*CF^3*G[1, 0, 0, 1, 1, zb])/12 - (7283*CF^4*G[1, 0, 0, 1, 1, zb])/
    18 + (17*CA*CF^2*nf*G[1, 0, 0, 1, 1, zb])/2 - 
   (869*CF^3*nf*G[1, 0, 0, 1, 1, zb])/9 + 
   (1210*CA^2*CF^2*G[1, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (1639*CA*CF^3*G[1, 0, 0, 1, 1, zb])/(18*(-1 + zb)) - 
   (327*CF^4*G[1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (17*CA*CF^2*nf*G[1, 0, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (221*CF^3*nf*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (2477*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, zb])/24 - 
   (133*CA*CF^3*zb*G[1, 0, 0, 1, 1, zb])/2 - 
   (10901*CF^4*zb*G[1, 0, 0, 1, 1, zb])/18 + 
   (5*CA*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb])/2 - 
   (560*CF^3*nf*zb*G[1, 0, 0, 1, 1, zb])/9 + 
   (3293*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 1, zb])/12 - 
   (460*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, zb])/3 - 
   (5239*CF^4*zb^2*G[1, 0, 0, 1, 1, zb])/9 - 
   (CA*CF^2*nf*zb^2*G[1, 0, 0, 1, 1, zb])/2 - 
   (869*CF^3*nf*zb^2*G[1, 0, 0, 1, 1, zb])/9 - 
   (1922*CA^2*CF^2*G[1, 0, 1, 0, 0, zb])/9 + 
   (5135*CA*CF^3*G[1, 0, 1, 0, 0, zb])/9 + 214*CF^4*G[1, 0, 1, 0, 0, zb] - 
   (71*CA*CF^2*nf*G[1, 0, 1, 0, 0, zb])/3 + 
   (944*CF^3*nf*G[1, 0, 1, 0, 0, zb])/9 - 
   (1156*CA^2*CF^2*G[1, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (2666*CA*CF^3*G[1, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (412*CF^4*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (71*CA*CF^2*nf*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (72*CF^3*nf*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (1586*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, zb])/9 + 
   (7993*CA*CF^3*zb*G[1, 0, 1, 0, 0, zb])/18 + 
   (2287*CF^4*zb*G[1, 0, 1, 0, 0, zb])/6 - 
   (17*CA*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb])/3 + 
   (500*CF^3*nf*zb*G[1, 0, 1, 0, 0, zb])/9 - 
   (7579*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 0, zb])/18 + 
   (5324*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, zb])/9 + 
   296*CF^4*zb^2*G[1, 0, 1, 0, 0, zb] + 
   (10*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (944*CF^3*nf*zb^2*G[1, 0, 1, 0, 0, zb])/9 + 
   (1883*CA^2*CF^2*G[1, 0, 1, 0, 1, zb])/12 - 
   (14477*CA*CF^3*G[1, 0, 1, 0, 1, zb])/36 - 298*CF^4*G[1, 0, 1, 0, 1, zb] + 
   (62*CA*CF^2*nf*G[1, 0, 1, 0, 1, zb])/3 - 93*CF^3*nf*G[1, 0, 1, 0, 1, zb] + 
   (3409*CA^2*CF^2*G[1, 0, 1, 0, 1, zb])/(36*(-1 + zb)) - 
   (1607*CA*CF^3*G[1, 0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (209*CF^4*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (62*CA*CF^2*nf*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (205*CF^3*nf*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (459*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, zb])/4 - 
   (7871*CA*CF^3*zb*G[1, 0, 1, 0, 1, zb])/36 - 
   457*CF^4*zb*G[1, 0, 1, 0, 1, zb] + (17*CA*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb])/
    3 - 56*CF^3*nf*zb*G[1, 0, 1, 0, 1, zb] + 
   (1717*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/6 - 
   (10211*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, zb])/36 - 
   (901*CF^4*zb^2*G[1, 0, 1, 0, 1, zb])/2 - 
   (11*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, 1, zb])/6 - 
   93*CF^3*nf*zb^2*G[1, 0, 1, 0, 1, zb] + 
   (7955*CA^2*CF^2*G[1, 0, 1, 1, 0, zb])/72 - 
   (3064*CA*CF^3*G[1, 0, 1, 1, 0, zb])/9 - (523*CF^4*G[1, 0, 1, 1, 0, zb])/
    2 + (37*CA*CF^2*nf*G[1, 0, 1, 1, 0, zb])/3 - 
   (691*CF^3*nf*G[1, 0, 1, 1, 0, zb])/9 + 
   (475*CA^2*CF^2*G[1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (811*CA*CF^3*G[1, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (305*CF^4*G[1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (37*CA*CF^2*nf*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (51*CF^3*nf*G[1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (8693*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, zb])/72 - 
   (10453*CA*CF^3*zb*G[1, 0, 1, 1, 0, zb])/36 - 
   362*CF^4*zb*G[1, 0, 1, 1, 0, zb] - (8*CA*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb])/
    3 - (343*CF^3*nf*zb*G[1, 0, 1, 1, 0, zb])/9 + 
   (9211*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/36 - 
   (5291*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, zb])/18 - 
   363*CF^4*zb^2*G[1, 0, 1, 1, 0, zb] - 
   (61*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, 0, zb])/6 - 
   (691*CF^3*nf*zb^2*G[1, 0, 1, 1, 0, zb])/9 - 
   (3665*CA^2*CF^2*G[1, 0, 1, 1, 1, zb])/72 + 
   (1979*CA*CF^3*G[1, 0, 1, 1, 1, zb])/12 + (3184*CF^4*G[1, 0, 1, 1, 1, zb])/
    9 - (119*CA*CF^2*nf*G[1, 0, 1, 1, 1, zb])/12 + 
   (1241*CF^3*nf*G[1, 0, 1, 1, 1, zb])/18 - 
   (1051*CA^2*CF^2*G[1, 0, 1, 1, 1, zb])/(24*(-1 + zb)) + 
   (220*CA*CF^3*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (1411*CF^4*G[1, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (119*CA*CF^2*nf*G[1, 0, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (101*CF^3*nf*G[1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (4229*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, zb])/72 + 
   (841*CA*CF^3*zb*G[1, 0, 1, 1, 1, zb])/12 + 
   (8105*CF^4*zb*G[1, 0, 1, 1, 1, zb])/18 + 
   (25*CA*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb])/12 + 
   (743*CF^3*nf*zb*G[1, 0, 1, 1, 1, zb])/18 - 
   (8993*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, zb])/72 - 
   (101*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, zb])/6 + 
   (9491*CF^4*zb^2*G[1, 0, 1, 1, 1, zb])/18 + 
   (97*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, 1, zb])/12 + 
   (1241*CF^3*nf*zb^2*G[1, 0, 1, 1, 1, zb])/18 - 
   (3571*CA^2*CF^2*G[1, 1, 0, 0, 0, zb])/18 + 
   (8717*CA*CF^3*G[1, 1, 0, 0, 0, zb])/36 + (4216*CF^4*G[1, 1, 0, 0, 0, zb])/
    9 + 17*CA*CF^2*nf*G[1, 1, 0, 0, 0, zb] + 
   (782*CF^3*nf*G[1, 1, 0, 0, 0, zb])/9 - 
   (423*CA^2*CF^2*G[1, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (49*CA*CF^3*G[1, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (245*CF^4*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (17*CA*CF^2*nf*G[1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (52*CF^3*nf*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (1081*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, zb])/18 + 
   (7883*CA*CF^3*zb*G[1, 1, 0, 0, 0, zb])/36 + 
   (3142*CF^4*zb*G[1, 1, 0, 0, 0, zb])/9 + 17*CA*CF^2*nf*zb*
    G[1, 1, 0, 0, 0, zb] + (311*CF^3*nf*zb*G[1, 1, 0, 0, 0, zb])/9 - 
   (12083*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 0, zb])/36 + 
   (6505*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, zb])/18 + 
   (3928*CF^4*zb^2*G[1, 1, 0, 0, 0, zb])/9 + 17*CA*CF^2*nf*zb^2*
    G[1, 1, 0, 0, 0, zb] + (782*CF^3*nf*zb^2*G[1, 1, 0, 0, 0, zb])/9 + 
   (5459*CA^2*CF^2*G[1, 1, 0, 0, 1, zb])/36 - 
   (1448*CA*CF^3*G[1, 1, 0, 0, 1, zb])/9 - (4274*CF^4*G[1, 1, 0, 0, 1, zb])/
    9 - (25*CA*CF^2*nf*G[1, 1, 0, 0, 1, zb])/2 - 
   (719*CF^3*nf*G[1, 1, 0, 0, 1, zb])/9 + 
   (175*CA^2*CF^2*G[1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) + 
   (13*CA*CF^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (271*CF^4*G[1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (25*CA*CF^2*nf*G[1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (53*CF^3*nf*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (1535*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, zb])/36 - 
   (1657*CA*CF^3*zb*G[1, 1, 0, 0, 1, zb])/18 - 
   (7003*CF^4*zb*G[1, 1, 0, 0, 1, zb])/18 - 
   (25*CA*CF^2*nf*zb*G[1, 1, 0, 0, 1, zb])/2 - 
   (356*CF^3*nf*zb*G[1, 1, 0, 0, 1, zb])/9 + 
   (4183*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 1, zb])/18 - 
   (5549*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, zb])/36 - 
   (9277*CF^4*zb^2*G[1, 1, 0, 0, 1, zb])/18 - 
   (25*CA*CF^2*nf*zb^2*G[1, 1, 0, 0, 1, zb])/2 - 
   (719*CF^3*nf*zb^2*G[1, 1, 0, 0, 1, zb])/9 + 
   (8651*CA^2*CF^2*G[1, 1, 0, 1, 0, zb])/72 - 
   (4667*CA*CF^3*G[1, 1, 0, 1, 0, zb])/18 - (3026*CF^4*G[1, 1, 0, 1, 0, zb])/
    9 - 2*CA*CF^2*nf*G[1, 1, 0, 1, 0, zb] - 
   (635*CF^3*nf*G[1, 1, 0, 1, 0, zb])/9 + 
   (241*CA^2*CF^2*G[1, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (219*CA*CF^3*G[1, 1, 0, 1, 0, zb])/(2*(-1 + zb)) - 
   (138*CF^4*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (2*CA*CF^2*nf*G[1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (43*CF^3*nf*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (3443*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, zb])/72 - 
   (7117*CA*CF^3*zb*G[1, 1, 0, 1, 0, zb])/36 - 
   (5071*CF^4*zb*G[1, 1, 0, 1, 0, zb])/18 - 11*CA*CF^2*nf*zb*
    G[1, 1, 0, 1, 0, zb] - (263*CF^3*nf*zb*G[1, 1, 0, 1, 0, zb])/9 + 
   (8101*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/36 - 
   (7831*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, zb])/36 - 
   (7591*CF^4*zb^2*G[1, 1, 0, 1, 0, zb])/18 - 
   (31*CA*CF^2*nf*zb^2*G[1, 1, 0, 1, 0, zb])/2 - 
   (635*CF^3*nf*zb^2*G[1, 1, 0, 1, 0, zb])/9 - 
   (208*CA^2*CF^2*G[1, 1, 0, 1, 1, zb])/3 + 
   (339*CA*CF^3*G[1, 1, 0, 1, 1, zb])/2 + (3181*CF^4*G[1, 1, 0, 1, 1, zb])/
    9 - (11*CA*CF^2*nf*G[1, 1, 0, 1, 1, zb])/4 + 
   (1205*CF^3*nf*G[1, 1, 0, 1, 1, zb])/18 - 
   (315*CA^2*CF^2*G[1, 1, 0, 1, 1, zb])/(8*(-1 + zb)) + 
   (233*CA*CF^3*G[1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (175*CF^4*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (11*CA*CF^2*nf*G[1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
   (93*CF^3*nf*G[1, 1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (117*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, zb])/4 + 
   (445*CA*CF^3*zb*G[1, 1, 0, 1, 1, zb])/6 + 
   (5993*CF^4*zb*G[1, 1, 0, 1, 1, zb])/18 + 
   (25*CA*CF^2*nf*zb*G[1, 1, 0, 1, 1, zb])/4 + 
   (653*CF^3*nf*zb*G[1, 1, 0, 1, 1, zb])/18 - 
   (2987*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, zb])/24 + 
   (11*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, zb])/2 + 
   (9197*CF^4*zb^2*G[1, 1, 0, 1, 1, zb])/18 + 
   (43*CA*CF^2*nf*zb^2*G[1, 1, 0, 1, 1, zb])/4 + 
   (1205*CF^3*nf*zb^2*G[1, 1, 0, 1, 1, zb])/18 + 
   (3259*CA^2*CF^2*G[1, 1, 1, 0, 0, zb])/36 - 
   (4807*CA*CF^3*G[1, 1, 1, 0, 0, zb])/36 - (3571*CF^4*G[1, 1, 1, 0, 0, zb])/
    9 - (51*CA*CF^2*nf*G[1, 1, 1, 0, 0, zb])/2 - 
   (505*CF^3*nf*G[1, 1, 1, 0, 0, zb])/9 + 
   (141*CA^2*CF^2*G[1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (33*CA*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (144*CF^4*G[1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (51*CA*CF^2*nf*G[1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (27*CF^3*nf*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (2275*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, zb])/36 - 
   (7051*CA*CF^3*zb*G[1, 1, 1, 0, 0, zb])/36 - 
   (3815*CF^4*zb*G[1, 1, 1, 0, 0, zb])/18 - 
   (51*CA*CF^2*nf*zb*G[1, 1, 1, 0, 0, zb])/2 - 
   (112*CF^3*nf*zb*G[1, 1, 1, 0, 0, zb])/9 + 
   (1699*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 
   (3137*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, zb])/18 - 
   (3346*CF^4*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 
   (51*CA*CF^2*nf*zb^2*G[1, 1, 1, 0, 0, zb])/2 - 
   (505*CF^3*nf*zb^2*G[1, 1, 1, 0, 0, zb])/9 - 
   (2393*CA^2*CF^2*G[1, 1, 1, 0, 1, zb])/36 + 
   63*CA*CF^3*G[1, 1, 1, 0, 1, zb] + (7313*CF^4*G[1, 1, 1, 0, 1, zb])/18 + 
   (75*CA*CF^2*nf*G[1, 1, 1, 0, 1, zb])/4 + 
   (1033*CF^3*nf*G[1, 1, 1, 0, 1, zb])/18 - 
   (429*CA^2*CF^2*G[1, 1, 1, 0, 1, zb])/(8*(-1 + zb)) - 
   (33*CA*CF^3*G[1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (177*CF^4*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (75*CA*CF^2*nf*G[1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (69*CF^3*nf*G[1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (1967*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, zb])/36 + 
   (231*CA*CF^3*zb*G[1, 1, 1, 0, 1, zb])/2 + 
   (2110*CF^4*zb*G[1, 1, 1, 0, 1, zb])/9 + 
   (75*CA*CF^2*nf*zb*G[1, 1, 1, 0, 1, zb])/4 + 
   (415*CF^3*nf*zb*G[1, 1, 1, 0, 1, zb])/18 - 
   (8647*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, zb])/72 + 
   (179*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, zb])/4 + 
   (3769*CF^4*zb^2*G[1, 1, 1, 0, 1, zb])/9 + 
   (75*CA*CF^2*nf*zb^2*G[1, 1, 1, 0, 1, zb])/4 + 
   (1033*CF^3*nf*zb^2*G[1, 1, 1, 0, 1, zb])/18 - 
   (1429*CA^2*CF^2*G[1, 1, 1, 1, 0, zb])/24 + 
   (829*CA*CF^3*G[1, 1, 1, 1, 0, zb])/9 + (6247*CF^4*G[1, 1, 1, 1, 0, zb])/
    18 + (99*CA*CF^2*nf*G[1, 1, 1, 1, 0, zb])/4 + 
   (829*CF^3*nf*G[1, 1, 1, 1, 0, zb])/18 - 
   (513*CA^2*CF^2*G[1, 1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
   (207*CA*CF^3*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (99*CF^4*G[1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (99*CA*CF^2*nf*G[1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (45*CF^3*nf*G[1, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (1819*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, zb])/24 + 
   (6247*CA*CF^3*zb*G[1, 1, 1, 1, 0, zb])/36 + 
   (1424*CF^4*zb*G[1, 1, 1, 1, 0, zb])/9 + 
   (99*CA*CF^2*nf*zb*G[1, 1, 1, 1, 0, zb])/4 + 
   (193*CF^3*nf*zb*G[1, 1, 1, 1, 0, zb])/18 - 
   (2809*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/24 + 
   (649*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, zb])/9 + 
   (6229*CF^4*zb^2*G[1, 1, 1, 1, 0, zb])/18 + 
   (99*CA*CF^2*nf*zb^2*G[1, 1, 1, 1, 0, zb])/4 + 
   (829*CF^3*nf*zb^2*G[1, 1, 1, 1, 0, zb])/18 + 
   (4163*CA^2*CF^2*G[1, 1, 1, 1, 1, zb])/144 - 
   (437*CA*CF^3*G[1, 1, 1, 1, 1, zb])/72 - (6701*CF^4*G[1, 1, 1, 1, 1, zb])/
    18 - (135*CA*CF^2*nf*G[1, 1, 1, 1, 1, zb])/8 - 
   (1855*CF^3*nf*G[1, 1, 1, 1, 1, zb])/36 + 
   (675*CA^2*CF^2*G[1, 1, 1, 1, 1, zb])/(16*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (297*CF^4*G[1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (135*CA*CF^2*nf*G[1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (135*CF^3*nf*G[1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (9167*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, zb])/144 - 
   (6221*CA*CF^3*zb*G[1, 1, 1, 1, 1, zb])/72 - 
   (1771*CF^4*zb*G[1, 1, 1, 1, 1, zb])/9 - 
   (135*CA*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb])/8 - 
   (895*CF^3*nf*zb*G[1, 1, 1, 1, 1, zb])/36 + 
   (6719*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/144 + 
   (5161*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, zb])/72 - 
   (7385*CF^4*zb^2*G[1, 1, 1, 1, 1, zb])/18 - 
   (135*CA*CF^2*nf*zb^2*G[1, 1, 1, 1, 1, zb])/8 - 
   (1855*CF^3*nf*zb^2*G[1, 1, 1, 1, 1, zb])/36 + 
   (3919*CA^2*CF^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (10567*CA*CF^3*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (1264*CF^4*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (3919*CA^2*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (10567*CA*CF^3*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (1264*CF^4*G[0, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (3919*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (10567*CA*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (1264*CF^4*zb*G[0, 0, 0, 0, 0, 0, zb])/3 + 
   (3919*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (10567*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (1264*CF^4*zb^2*G[0, 0, 0, 0, 0, 0, zb])/3 - 
   (3152*CA^2*CF^2*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (7352*CA*CF^3*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   828*CF^4*G[0, 0, 0, 0, 0, 1, zb] - 
   (3152*CA^2*CF^2*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (7352*CA*CF^3*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (828*CF^4*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (3152*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (7352*CA*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   828*CF^4*zb*G[0, 0, 0, 0, 0, 1, zb] - 
   (3152*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   (7352*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 + 
   828*CF^4*zb^2*G[0, 0, 0, 0, 0, 1, zb] - 
   912*CA^2*CF^2*G[0, 0, 0, 0, 1, 0, zb] + 
   (7276*CA*CF^3*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   536*CF^4*G[0, 0, 0, 0, 1, 0, zb] - (912*CA^2*CF^2*G[0, 0, 0, 0, 1, 0, zb])/
    (-1 + zb) + (7276*CA*CF^3*G[0, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (536*CF^4*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   912*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb] + 
   (7276*CA*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   536*CF^4*zb*G[0, 0, 0, 0, 1, 0, zb] - 912*CA^2*CF^2*zb^2*
    G[0, 0, 0, 0, 1, 0, zb] + (7276*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, 0, zb])/3 + 
   536*CF^4*zb^2*G[0, 0, 0, 0, 1, 0, zb] + 
   (1945*CA^2*CF^2*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (4265*CA*CF^3*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (2830*CF^4*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (1945*CA^2*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (4265*CA*CF^3*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (2830*CF^4*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (1945*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (4265*CA*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (2830*CF^4*zb*G[0, 0, 0, 0, 1, 1, zb])/3 + 
   (1945*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (4265*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (2830*CF^4*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 - 
   (2402*CA^2*CF^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (6950*CA*CF^3*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (1258*CF^4*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (2402*CA^2*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (6950*CA*CF^3*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (1258*CF^4*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (2402*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (6950*CA*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (1258*CF^4*zb*G[0, 0, 0, 1, 0, 0, zb])/3 - 
   (2402*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (6950*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (1258*CF^4*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 + 
   (1870*CA^2*CF^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (4742*CA*CF^3*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (2002*CF^4*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (1870*CA^2*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (4742*CA*CF^3*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (2002*CF^4*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (1870*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (4742*CA*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (2002*CF^4*zb*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (1870*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (4742*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
   (2002*CF^4*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 + 
   (1372*CA^2*CF^2*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (4178*CA*CF^3*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (1504*CF^4*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (1372*CA^2*CF^2*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (4178*CA*CF^3*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (1504*CF^4*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (1372*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (4178*CA*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (1504*CF^4*zb*G[0, 0, 0, 1, 1, 0, zb])/3 + 
   (1372*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (4178*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (1504*CF^4*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 - 
   (832*CA^2*CF^2*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (2135*CA*CF^3*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   754*CF^4*G[0, 0, 0, 1, 1, 1, zb] - (832*CA^2*CF^2*G[0, 0, 0, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (2135*CA*CF^3*G[0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (754*CF^4*G[0, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (832*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (2135*CA*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   754*CF^4*zb*G[0, 0, 0, 1, 1, 1, zb] - 
   (832*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   (2135*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 + 
   754*CF^4*zb^2*G[0, 0, 0, 1, 1, 1, zb] - 
   717*CA^2*CF^2*G[0, 0, 1, 0, 0, 0, zb] + 
   2164*CA*CF^3*G[0, 0, 1, 0, 0, 0, zb] + (1234*CF^4*G[0, 0, 1, 0, 0, 0, zb])/
    3 - (717*CA^2*CF^2*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (2164*CA*CF^3*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (1234*CF^4*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   717*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   2164*CA*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb] + 
   (1234*CF^4*zb*G[0, 0, 1, 0, 0, 0, zb])/3 - 717*CA^2*CF^2*zb^2*
    G[0, 0, 1, 0, 0, 0, zb] + 2164*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, 0, zb] + 
   (1234*CF^4*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 + 
   (1729*CA^2*CF^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (4535*CA*CF^3*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   628*CF^4*G[0, 0, 1, 0, 0, 1, zb] + 
   (1729*CA^2*CF^2*G[0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (4535*CA*CF^3*G[0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (628*CF^4*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (1729*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (4535*CA*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   628*CF^4*zb*G[0, 0, 1, 0, 0, 1, zb] + 
   (1729*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   (4535*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 - 
   628*CF^4*zb^2*G[0, 0, 1, 0, 0, 1, zb] + 
   (1513*CA^2*CF^2*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (4523*CA*CF^3*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (1364*CF^4*G[0, 0, 1, 0, 1, 0, zb])/3 + 
   (1513*CA^2*CF^2*G[0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (4523*CA*CF^3*G[0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (1364*CF^4*G[0, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (1513*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (4523*CA*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (1364*CF^4*zb*G[0, 0, 1, 0, 1, 0, zb])/3 + 
   (1513*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (4523*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   (1364*CF^4*zb^2*G[0, 0, 1, 0, 1, 0, zb])/3 - 
   356*CA^2*CF^2*G[0, 0, 1, 0, 1, 1, zb] + 
   (2711*CA*CF^3*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (2020*CF^4*G[0, 0, 1, 0, 1, 1, zb])/3 - 
   (356*CA^2*CF^2*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (2711*CA*CF^3*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (2020*CF^4*G[0, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   356*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb] + 
   (2711*CA*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (2020*CF^4*zb*G[0, 0, 1, 0, 1, 1, zb])/3 - 356*CA^2*CF^2*zb^2*
    G[0, 0, 1, 0, 1, 1, zb] + (2711*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (2020*CF^4*zb^2*G[0, 0, 1, 0, 1, 1, zb])/3 + 
   (931*CA^2*CF^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (3548*CA*CF^3*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   412*CF^4*G[0, 0, 1, 1, 0, 0, zb] + (931*CA^2*CF^2*G[0, 0, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (3548*CA*CF^3*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (412*CF^4*G[0, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (931*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (3548*CA*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   412*CF^4*zb*G[0, 0, 1, 1, 0, 0, zb] + 
   (931*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   (3548*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 - 
   412*CF^4*zb^2*G[0, 0, 1, 1, 0, 0, zb] - 
   (731*CA^2*CF^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (2438*CA*CF^3*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (1510*CF^4*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (731*CA^2*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (2438*CA*CF^3*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (1510*CF^4*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (731*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (2438*CA*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (1510*CF^4*zb*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (731*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (2438*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
   (1510*CF^4*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 - 
   (445*CA^2*CF^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (2039*CA*CF^3*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (1256*CF^4*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (445*CA^2*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (2039*CA*CF^3*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (1256*CF^4*G[0, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (445*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (2039*CA*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (1256*CF^4*zb*G[0, 0, 1, 1, 1, 0, zb])/3 - 
   (445*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (2039*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (1256*CF^4*zb^2*G[0, 0, 1, 1, 1, 0, zb])/3 + 
   (461*CA^2*CF^2*G[0, 0, 1, 1, 1, 1, zb])/6 - 
   345*CA*CF^3*G[0, 0, 1, 1, 1, 1, zb] - (1550*CF^4*G[0, 0, 1, 1, 1, 1, zb])/
    3 + (461*CA^2*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (345*CA*CF^3*G[0, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (1550*CF^4*G[0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (461*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb])/6 - 
   345*CA*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb] - 
   (1550*CF^4*zb*G[0, 0, 1, 1, 1, 1, zb])/3 + 
   (461*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/6 - 
   345*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, 1, zb] - 
   (1550*CF^4*zb^2*G[0, 0, 1, 1, 1, 1, zb])/3 - 
   (2003*CA^2*CF^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (5960*CA*CF^3*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (1400*CF^4*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (2003*CA^2*CF^2*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (5960*CA*CF^3*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (1400*CF^4*G[0, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (2003*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (5960*CA*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (1400*CF^4*zb*G[0, 1, 0, 0, 0, 0, zb])/3 - 
   (2003*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (5960*CA*CF^3*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   (1400*CF^4*zb^2*G[0, 1, 0, 0, 0, 0, zb])/3 + 
   548*CA^2*CF^2*G[0, 1, 0, 0, 0, 1, zb] - 
   (4145*CA*CF^3*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   668*CF^4*G[0, 1, 0, 0, 0, 1, zb] + (548*CA^2*CF^2*G[0, 1, 0, 0, 0, 1, zb])/
    (-1 + zb) - (4145*CA*CF^3*G[0, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (668*CF^4*G[0, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   548*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb] - 
   (4145*CA*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   668*CF^4*zb*G[0, 1, 0, 0, 0, 1, zb] + 548*CA^2*CF^2*zb^2*
    G[0, 1, 0, 0, 0, 1, zb] - (4145*CA*CF^3*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
   668*CF^4*zb^2*G[0, 1, 0, 0, 0, 1, zb] + 
   468*CA^2*CF^2*G[0, 1, 0, 0, 1, 0, zb] - 
   (4141*CA*CF^3*G[0, 1, 0, 0, 1, 0, zb])/3 - 
   (1460*CF^4*G[0, 1, 0, 0, 1, 0, zb])/3 + 
   (468*CA^2*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (4141*CA*CF^3*G[0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (1460*CF^4*G[0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   468*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb] - 
   (4141*CA*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb])/3 - 
   (1460*CF^4*zb*G[0, 1, 0, 0, 1, 0, zb])/3 + 468*CA^2*CF^2*zb^2*
    G[0, 1, 0, 0, 1, 0, zb] - (4141*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, 0, zb])/3 - 
   (1460*CF^4*zb^2*G[0, 1, 0, 0, 1, 0, zb])/3 - 
   (1012*CA^2*CF^2*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (2449*CA*CF^3*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (2074*CF^4*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   (1012*CA^2*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (2449*CA*CF^3*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (2074*CF^4*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (1012*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (2449*CA*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (2074*CF^4*zb*G[0, 1, 0, 0, 1, 1, zb])/3 - 
   (1012*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (2449*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   (2074*CF^4*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 + 
   417*CA^2*CF^2*G[0, 1, 0, 1, 0, 0, zb] - 
   (4052*CA*CF^3*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (1196*CF^4*G[0, 1, 0, 1, 0, 0, zb])/3 + 
   (417*CA^2*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (4052*CA*CF^3*G[0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (1196*CF^4*G[0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   417*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb] - 
   (4052*CA*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (1196*CF^4*zb*G[0, 1, 0, 1, 0, 0, zb])/3 + 417*CA^2*CF^2*zb^2*
    G[0, 1, 0, 1, 0, 0, zb] - (4052*CA*CF^3*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (1196*CF^4*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 - 
   (985*CA^2*CF^2*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   924*CA*CF^3*G[0, 1, 0, 1, 0, 1, zb] + 524*CF^4*G[0, 1, 0, 1, 0, 1, zb] - 
   (985*CA^2*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (924*CA*CF^3*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (524*CF^4*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (985*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   924*CA*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb] + 
   524*CF^4*zb*G[0, 1, 0, 1, 0, 1, zb] - 
   (985*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/3 + 
   924*CA*CF^3*zb^2*G[0, 1, 0, 1, 0, 1, zb] + 
   524*CF^4*zb^2*G[0, 1, 0, 1, 0, 1, zb] - 
   (706*CA^2*CF^2*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   830*CA*CF^3*G[0, 1, 0, 1, 1, 0, zb] + 418*CF^4*G[0, 1, 0, 1, 1, 0, zb] - 
   (706*CA^2*CF^2*G[0, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (830*CA*CF^3*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
   (418*CF^4*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (706*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   830*CA*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb] + 
   418*CF^4*zb*G[0, 1, 0, 1, 1, 0, zb] - 
   (706*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/3 + 
   830*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, 0, zb] + 
   418*CF^4*zb^2*G[0, 1, 0, 1, 1, 0, zb] + 
   (279*CA^2*CF^2*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   435*CA*CF^3*G[0, 1, 0, 1, 1, 1, zb] - (1648*CF^4*G[0, 1, 0, 1, 1, 1, zb])/
    3 + (279*CA^2*CF^2*G[0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (435*CA*CF^3*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (1648*CF^4*G[0, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (279*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   435*CA*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb] - 
   (1648*CF^4*zb*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (279*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/2 - 
   435*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, 1, zb] - 
   (1648*CF^4*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 + 
   (632*CA^2*CF^2*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   956*CA*CF^3*G[0, 1, 1, 0, 0, 0, zb] - 438*CF^4*G[0, 1, 1, 0, 0, 0, zb] + 
   (632*CA^2*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (956*CA*CF^3*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (438*CF^4*G[0, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (632*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   956*CA*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb] - 
   438*CF^4*zb*G[0, 1, 1, 0, 0, 0, zb] + 
   (632*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/3 - 
   956*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, 0, zb] - 
   438*CF^4*zb^2*G[0, 1, 1, 0, 0, 0, zb] - 
   (557*CA^2*CF^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (2033*CA*CF^3*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (1504*CF^4*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (557*CA^2*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (2033*CA*CF^3*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (1504*CF^4*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (557*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (2033*CA*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (1504*CF^4*zb*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (557*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (2033*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
   (1504*CF^4*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 - 
   (454*CA^2*CF^2*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (2053*CA*CF^3*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (1214*CF^4*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (454*CA^2*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (2053*CA*CF^3*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (1214*CF^4*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (454*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (2053*CA*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (1214*CF^4*zb*G[0, 1, 1, 0, 1, 0, zb])/3 - 
   (454*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (2053*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (1214*CF^4*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 + 
   (685*CA^2*CF^2*G[0, 1, 1, 0, 1, 1, zb])/6 - 
   (1286*CA*CF^3*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (1420*CF^4*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (685*CA^2*CF^2*G[0, 1, 1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (1286*CA*CF^3*G[0, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (1420*CF^4*G[0, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (685*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb])/6 - 
   (1286*CA*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (1420*CF^4*zb*G[0, 1, 1, 0, 1, 1, zb])/3 + 
   (685*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/6 - 
   (1286*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (1420*CF^4*zb^2*G[0, 1, 1, 0, 1, 1, zb])/3 - 
   (143*CA^2*CF^2*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   526*CA*CF^3*G[0, 1, 1, 1, 0, 0, zb] + 338*CF^4*G[0, 1, 1, 1, 0, 0, zb] - 
   (143*CA^2*CF^2*G[0, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (526*CA*CF^3*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (338*CF^4*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (143*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   526*CA*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb] + 
   338*CF^4*zb*G[0, 1, 1, 1, 0, 0, zb] - 
   (143*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/3 + 
   526*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, 0, zb] + 
   338*CF^4*zb^2*G[0, 1, 1, 1, 0, 0, zb] + 
   (95*CA^2*CF^2*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   374*CA*CF^3*G[0, 1, 1, 1, 0, 1, zb] - 360*CF^4*G[0, 1, 1, 1, 0, 1, zb] + 
   (95*CA^2*CF^2*G[0, 1, 1, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (374*CA*CF^3*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (360*CF^4*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (95*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   374*CA*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb] - 
   360*CF^4*zb*G[0, 1, 1, 1, 0, 1, zb] + 
   (95*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/2 - 
   374*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, 1, zb] - 
   360*CF^4*zb^2*G[0, 1, 1, 1, 0, 1, zb] + 
   (25*CA^2*CF^2*G[0, 1, 1, 1, 1, 0, zb])/6 - 
   321*CA*CF^3*G[0, 1, 1, 1, 1, 0, zb] - (898*CF^4*G[0, 1, 1, 1, 1, 0, zb])/
    3 + (25*CA^2*CF^2*G[0, 1, 1, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (321*CA*CF^3*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (898*CF^4*G[0, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (25*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb])/6 - 
   321*CA*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb] - 
   (898*CF^4*zb*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (25*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/6 - 
   321*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, 0, zb] - 
   (898*CF^4*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 + 
   (25*CA^2*CF^2*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   182*CA*CF^3*G[0, 1, 1, 1, 1, 1, zb] + (991*CF^4*G[0, 1, 1, 1, 1, 1, zb])/
    3 + (25*CA^2*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (182*CA*CF^3*G[0, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (991*CF^4*G[0, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (25*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   182*CA*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb] + 
   (991*CF^4*zb*G[0, 1, 1, 1, 1, 1, zb])/3 + 
   (25*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/4 + 
   182*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, 1, zb] + 
   (991*CF^4*zb^2*G[0, 1, 1, 1, 1, 1, zb])/3 - 
   613*CA^2*CF^2*G[1, 0, 0, 0, 0, 0, zb] + 
   (7102*CA*CF^3*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (1820*CF^4*G[1, 0, 0, 0, 0, 0, zb])/3 - 
   (283*CA^2*CF^2*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (1297*CA*CF^3*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (466*CF^4*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   118*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb] + 
   (4571*CA*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb])/6 + 
   (1187*CF^4*zb*G[1, 0, 0, 0, 0, 0, zb])/3 - 613*CA^2*CF^2*zb^2*
    G[1, 0, 0, 0, 0, 0, zb] + (7102*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (1820*CF^4*zb^2*G[1, 0, 0, 0, 0, 0, zb])/3 + 
   (1474*CA^2*CF^2*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   1645*CA*CF^3*G[1, 0, 0, 0, 0, 1, zb] - (2494*CF^4*G[1, 0, 0, 0, 0, 1, zb])/
    3 + (259*CA^2*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (918*CA*CF^3*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (596*CF^4*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (557*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb])/6 - 
   (809*CA*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb])/2 - 
   (1735*CF^4*zb*G[1, 0, 0, 0, 0, 1, zb])/3 + 
   (1474*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/3 - 
   1645*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, 1, zb] - 
   (2494*CF^4*zb^2*G[1, 0, 0, 0, 0, 1, zb])/3 + 
   (1247*CA^2*CF^2*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (4880*CA*CF^3*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (1828*CF^4*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (199*CA^2*CF^2*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (915*CA*CF^3*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (450*CF^4*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (493*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb])/6 - 
   (1589*CA*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (1138*CF^4*zb*G[1, 0, 0, 0, 1, 0, zb])/3 + 
   (1247*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (4952*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   (1828*CF^4*zb^2*G[1, 0, 0, 0, 1, 0, zb])/3 - 
   275*CA^2*CF^2*G[1, 0, 0, 0, 1, 1, zb] + 
   953*CA*CF^3*G[1, 0, 0, 0, 1, 1, zb] + 838*CF^4*G[1, 0, 0, 0, 1, 1, zb] - 
   (154*CA^2*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (556*CA*CF^3*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (584*CF^4*G[1, 0, 0, 0, 1, 1, zb])/(-1 + zb) - 
   35*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   178*CA*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb] + 
   566*CF^4*zb*G[1, 0, 0, 0, 1, 1, zb] - 275*CA^2*CF^2*zb^2*
    G[1, 0, 0, 0, 1, 1, zb] + 977*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, 1, zb] + 
   838*CF^4*zb^2*G[1, 0, 0, 0, 1, 1, zb] + 
   356*CA^2*CF^2*G[1, 0, 0, 1, 0, 0, zb] - 
   1614*CA*CF^3*G[1, 0, 0, 1, 0, 0, zb] - (1490*CF^4*G[1, 0, 0, 1, 0, 0, zb])/
    3 + (150*CA^2*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (860*CA*CF^3*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (396*CF^4*G[1, 0, 0, 1, 0, 0, zb])/(-1 + zb) + 
   64*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   534*CA*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb] - 
   (935*CF^4*zb*G[1, 0, 0, 1, 0, 0, zb])/3 + 356*CA^2*CF^2*zb^2*
    G[1, 0, 0, 1, 0, 0, zb] - 1614*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, 0, zb] - 
   (1490*CF^4*zb^2*G[1, 0, 0, 1, 0, 0, zb])/3 - 
   (824*CA^2*CF^2*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   1110*CA*CF^3*G[1, 0, 0, 1, 0, 1, zb] + 640*CF^4*G[1, 0, 0, 1, 0, 1, zb] - 
   (407*CA^2*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (1807*CA*CF^3*G[1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (470*CF^4*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (295*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb])/6 + 
   298*CA*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb] + 
   420*CF^4*zb*G[1, 0, 0, 1, 0, 1, zb] - 
   (824*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 + 
   1107*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, 1, zb] + 
   640*CF^4*zb^2*G[1, 0, 0, 1, 0, 1, zb] - 
   183*CA^2*CF^2*G[1, 0, 0, 1, 1, 0, zb] + 
   990*CA*CF^3*G[1, 0, 0, 1, 1, 0, zb] + (1468*CF^4*G[1, 0, 0, 1, 1, 0, zb])/
    3 - (223*CA^2*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (1649*CA*CF^3*G[1, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (368*CF^4*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
   33*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb] + 
   (729*CA*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb])/2 + 
   (820*CF^4*zb*G[1, 0, 0, 1, 1, 0, zb])/3 - 183*CA^2*CF^2*zb^2*
    G[1, 0, 0, 1, 1, 0, zb] + 1014*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, 0, zb] + 
   (1468*CF^4*zb^2*G[1, 0, 0, 1, 1, 0, zb])/3 + 
   (529*CA^2*CF^2*G[1, 0, 0, 1, 1, 1, zb])/6 - 
   (1571*CA*CF^3*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   640*CF^4*G[1, 0, 0, 1, 1, 1, zb] + (91*CA^2*CF^2*G[1, 0, 0, 1, 1, 1, zb])/
    (2*(-1 + zb)) - (308*CA*CF^3*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (448*CF^4*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (8*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   (793*CA*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb])/6 - 
   388*CF^4*zb*G[1, 0, 0, 1, 1, 1, zb] + 
   (529*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/6 - 
   (1634*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, 1, zb])/3 - 
   640*CF^4*zb^2*G[1, 0, 0, 1, 1, 1, zb] + 
   (949*CA^2*CF^2*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   1593*CA*CF^3*G[1, 0, 1, 0, 0, 0, zb] - (1342*CF^4*G[1, 0, 1, 0, 0, 0, zb])/
    3 + (119*CA^2*CF^2*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (781*CA*CF^3*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (398*CF^4*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (169*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   (975*CA*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb])/2 - 
   (931*CF^4*zb*G[1, 0, 1, 0, 0, 0, zb])/3 + 
   (949*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   1566*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, 0, zb] - 
   (1342*CF^4*zb^2*G[1, 0, 1, 0, 0, 0, zb])/3 - 
   (775*CA^2*CF^2*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (3388*CA*CF^3*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (1738*CF^4*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   (359*CA^2*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (1675*CA*CF^3*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (460*CF^4*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (323*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb])/6 + 
   (862*CA*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (1204*CF^4*zb*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   (775*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (3316*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, 1, zb])/3 + 
   (1738*CF^4*zb^2*G[1, 0, 1, 0, 0, 1, zb])/3 - 
   217*CA^2*CF^2*G[1, 0, 1, 0, 1, 0, zb] + 
   (3331*CA*CF^3*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (1352*CF^4*G[1, 0, 1, 0, 1, 0, zb])/3 - 
   (88*CA^2*CF^2*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (569*CA*CF^3*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (366*CF^4*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (83*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb])/2 + 
   (1057*CA*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (863*CF^4*zb*G[1, 0, 1, 0, 1, 0, zb])/3 - 217*CA^2*CF^2*zb^2*
    G[1, 0, 1, 0, 1, 0, zb] + (3331*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (1352*CF^4*zb^2*G[1, 0, 1, 0, 1, 0, zb])/3 + 
   (857*CA^2*CF^2*G[1, 0, 1, 0, 1, 1, zb])/6 - 
   681*CA*CF^3*G[1, 0, 1, 0, 1, 1, zb] - (1762*CF^4*G[1, 0, 1, 0, 1, 1, zb])/
    3 + (427*CA^2*CF^2*G[1, 0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (1072*CA*CF^3*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (434*CF^4*G[1, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (125*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb])/6 - 
   (303*CA*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb])/2 - 
   (1156*CF^4*zb*G[1, 0, 1, 0, 1, 1, zb])/3 + 
   (857*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/6 - 
   684*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, 1, zb] - 
   (1762*CF^4*zb^2*G[1, 0, 1, 0, 1, 1, zb])/3 - 
   (319*CA^2*CF^2*G[1, 0, 1, 1, 0, 0, zb])/3 + 
   951*CA*CF^3*G[1, 0, 1, 1, 0, 0, zb] + (1168*CF^4*G[1, 0, 1, 1, 0, 0, zb])/
    3 - (23*CA^2*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (1333*CA*CF^3*G[1, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (320*CF^4*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (47*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb])/3 + 
   (547*CA*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb])/2 + 
   (727*CF^4*zb*G[1, 0, 1, 1, 0, 0, zb])/3 - 
   (319*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 + 
   924*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, 0, zb] + 
   (1168*CF^4*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 + 
   (527*CA^2*CF^2*G[1, 0, 1, 1, 0, 1, zb])/6 - 
   (2021*CA*CF^3*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (1366*CF^4*G[1, 0, 1, 1, 0, 1, zb])/3 + 
   (133*CA^2*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) - 
   (964*CA*CF^3*G[1, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (342*CF^4*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (8*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (521*CA*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (835*CF^4*zb*G[1, 0, 1, 1, 0, 1, zb])/3 + 
   (527*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/6 - 
   (1940*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, 1, zb])/3 - 
   (1366*CF^4*zb^2*G[1, 0, 1, 1, 0, 1, zb])/3 + 
   (205*CA^2*CF^2*G[1, 0, 1, 1, 1, 0, zb])/6 - 
   (1714*CA*CF^3*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   (1138*CF^4*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   (23*CA^2*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (296*CA*CF^3*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (274*CF^4*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (131*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb])/6 - 
   (1175*CA*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb])/6 - 
   (589*CF^4*zb*G[1, 0, 1, 1, 1, 0, zb])/3 + 
   (205*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/6 - 
   (1714*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   (1138*CF^4*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 - 
   (11*CA^2*CF^2*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   317*CA*CF^3*G[1, 0, 1, 1, 1, 1, zb] + (1363*CF^4*G[1, 0, 1, 1, 1, 1, zb])/
    3 + (41*CA^2*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (179*CA*CF^3*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (305*CF^4*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (91*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   92*CA*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb] + 
   (727*CF^4*zb*G[1, 0, 1, 1, 1, 1, zb])/3 - 
   (11*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/4 + 
   317*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, 1, zb] + 
   (1363*CF^4*zb^2*G[1, 0, 1, 1, 1, 1, zb])/3 + 
   (574*CA^2*CF^2*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (3560*CA*CF^3*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (1780*CF^4*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (38*CA^2*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (515*CA*CF^3*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (336*CF^4*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (458*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (1075*CA*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb])/6 - 
   (622*CF^4*zb*G[1, 1, 0, 0, 0, 0, zb])/3 + 
   (574*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (3560*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (1780*CF^4*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 - 
   (521*CA^2*CF^2*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   841*CA*CF^3*G[1, 1, 0, 0, 0, 1, zb] + (2000*CF^4*G[1, 1, 0, 0, 0, 1, zb])/
    3 - (10*CA^2*CF^2*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (398*CA*CF^3*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (372*CF^4*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
   (611*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb])/6 + 
   (173*CA*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb])/2 + 
   (854*CF^4*zb*G[1, 1, 0, 0, 0, 1, zb])/3 - 
   (521*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/3 + 
   841*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, 1, zb] + 
   (2000*CF^4*zb^2*G[1, 1, 0, 0, 0, 1, zb])/3 - 
   (391*CA^2*CF^2*G[1, 1, 0, 0, 1, 0, zb])/3 + 
   (2512*CA*CF^3*G[1, 1, 0, 0, 1, 0, zb])/3 + 
   (1612*CF^4*G[1, 1, 0, 0, 1, 0, zb])/3 + 
   (64*CA^2*CF^2*G[1, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (1168*CA*CF^3*G[1, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (300*CF^4*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
   (613*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb])/6 + 
   (887*CA*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb])/6 + 
   (559*CF^4*zb*G[1, 1, 0, 0, 1, 0, zb])/3 - 
   (391*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 + 
   (2557*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 + 
   (1612*CF^4*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 + 
   (183*CA^2*CF^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (1546*CA*CF^3*G[1, 1, 0, 0, 1, 1, zb])/3 - 
   618*CF^4*G[1, 1, 0, 0, 1, 1, zb] + (25*CA^2*CF^2*G[1, 1, 0, 0, 1, 1, zb])/
    (6*(-1 + zb)) - (817*CA*CF^3*G[1, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (342*CF^4*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
   (149*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (130*CA*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb])/3 - 
   269*CF^4*zb*G[1, 1, 0, 0, 1, 1, zb] + 
   (183*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/2 - 
   (1591*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, 1, zb])/3 - 
   618*CF^4*zb^2*G[1, 1, 0, 0, 1, 1, zb] - 
   107*CA^2*CF^2*G[1, 1, 0, 1, 0, 0, zb] + 
   (2539*CA*CF^3*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (1400*CF^4*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (127*CA^2*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (1078*CA*CF^3*G[1, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (276*CF^4*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) + 
   102*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb] + 
   (478*CA*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (443*CF^4*zb*G[1, 1, 0, 1, 0, 0, zb])/3 - 107*CA^2*CF^2*zb^2*
    G[1, 1, 0, 1, 0, 0, zb] + (2566*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (1400*CF^4*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 + 
   (569*CA^2*CF^2*G[1, 1, 0, 1, 0, 1, zb])/6 - 
   (1795*CA*CF^3*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   514*CF^4*G[1, 1, 0, 1, 0, 1, zb] - (47*CA^2*CF^2*G[1, 1, 0, 1, 0, 1, zb])/
    (6*(-1 + zb)) - (826*CA*CF^3*G[1, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (300*CF^4*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
   (385*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb])/6 - 
   (587*CA*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb])/6 - 
   201*CF^4*zb*G[1, 1, 0, 1, 0, 1, zb] + 
   (569*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/6 - 
   (1813*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 - 
   514*CF^4*zb^2*G[1, 1, 0, 1, 0, 1, zb] + 
   (263*CA^2*CF^2*G[1, 1, 0, 1, 1, 0, zb])/6 - 
   547*CA*CF^3*G[1, 1, 0, 1, 1, 0, zb] - 420*CF^4*G[1, 1, 0, 1, 1, 0, zb] - 
   (69*CA^2*CF^2*G[1, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
   (261*CA*CF^3*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (234*CF^4*G[1, 1, 0, 1, 1, 0, zb])/(-1 + zb) - 
   (191*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb])/3 - 
   144*CA*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb] - 
   113*CF^4*zb*G[1, 1, 0, 1, 1, 0, zb] + 
   (263*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/6 - 
   571*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, 0, zb] - 
   420*CF^4*zb^2*G[1, 1, 0, 1, 1, 0, zb] - 
   (181*CA^2*CF^2*G[1, 1, 0, 1, 1, 1, zb])/12 + 
   315*CA*CF^3*G[1, 1, 0, 1, 1, 1, zb] + 477*CF^4*G[1, 1, 0, 1, 1, 1, zb] + 
   (69*CA^2*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (174*CA*CF^3*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (267*CF^4*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) + 
   (521*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb])/12 + 
   70*CA*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb] + 
   175*CF^4*zb*G[1, 1, 0, 1, 1, 1, zb] - 
   (181*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/12 + 
   336*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, 1, zb] + 
   477*CF^4*zb^2*G[1, 1, 0, 1, 1, 1, zb] + 
   (70*CA^2*CF^2*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   673*CA*CF^3*G[1, 1, 1, 0, 0, 0, zb] + (1274*CF^4*G[1, 1, 1, 0, 0, 0, zb])/
    3 + (108*CA^2*CF^2*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (261*CA*CF^3*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (198*CF^4*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (451*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   (119*CA*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb])/2 + 
   (281*CF^4*zb*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   (70*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   646*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, 0, zb] + 
   (1274*CF^4*zb^2*G[1, 1, 1, 0, 0, 0, zb])/3 + 
   (61*CA^2*CF^2*G[1, 1, 1, 0, 0, 1, zb])/6 - 
   (1522*CA*CF^3*G[1, 1, 1, 0, 0, 1, zb])/3 - 
   (1346*CF^4*G[1, 1, 1, 0, 0, 1, zb])/3 - 
   (99*CA^2*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(2*(-1 + zb)) - 
   (225*CA*CF^3*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (216*CF^4*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (533*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb])/6 - 
   (178*CA*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb])/3 - 
   (380*CF^4*zb*G[1, 1, 1, 0, 0, 1, zb])/3 + 
   (61*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/6 - 
   (1450*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, 1, zb])/3 - 
   (1346*CF^4*zb^2*G[1, 1, 1, 0, 0, 1, zb])/3 - 
   (19*CA^2*CF^2*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (1505*CA*CF^3*G[1, 1, 1, 0, 1, 0, zb])/3 - 
   380*CF^4*G[1, 1, 1, 0, 1, 0, zb] - (135*CA^2*CF^2*G[1, 1, 1, 0, 1, 0, zb])/
    (2*(-1 + zb)) - (216*CA*CF^3*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (180*CF^4*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (193*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (224*CA*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb])/3 - 
   83*CF^4*zb*G[1, 1, 1, 0, 1, 0, zb] - 
   (19*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/2 - 
   (1478*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, 0, zb])/3 - 
   380*CF^4*zb^2*G[1, 1, 1, 0, 1, 0, zb] - 
   (53*CA^2*CF^2*G[1, 1, 1, 0, 1, 1, zb])/12 + 
   (1039*CA*CF^3*G[1, 1, 1, 0, 1, 1, zb])/3 + 
   413*CF^4*G[1, 1, 1, 0, 1, 1, zb] + (117*CA^2*CF^2*G[1, 1, 1, 0, 1, 1, zb])/
    (4*(-1 + zb)) + (171*CA*CF^3*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (207*CF^4*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (667*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb])/12 + 
   (335*CA*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb])/6 + 
   125*CF^4*zb*G[1, 1, 1, 0, 1, 1, zb] - 
   (53*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/12 + 
   (1021*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, 1, zb])/3 + 
   413*CF^4*zb^2*G[1, 1, 1, 0, 1, 1, zb] - 
   (383*CA^2*CF^2*G[1, 1, 1, 1, 0, 0, zb])/6 - 
   (1310*CA*CF^3*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (950*CF^4*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (189*CA^2*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (189*CA*CF^3*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (108*CF^4*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (659*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb])/6 - 
   (409*CA*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb])/6 - 
   (29*CF^4*zb*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (383*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/6 - 
   (1256*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 - 
   (950*CF^4*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 + 
   (319*CA^2*CF^2*G[1, 1, 1, 1, 0, 1, zb])/12 + 
   (1013*CA*CF^3*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (995*CF^4*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (189*CA^2*CF^2*G[1, 1, 1, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (162*CA*CF^3*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (135*CF^4*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (691*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb])/12 + 
   (463*CA*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb])/6 + 
   (128*CF^4*zb*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (319*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/12 + 
   (959*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (995*CF^4*zb^2*G[1, 1, 1, 1, 0, 1, zb])/3 + 
   (203*CA^2*CF^2*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (907*CA*CF^3*G[1, 1, 1, 1, 1, 0, zb])/3 + 
   (833*CF^4*G[1, 1, 1, 1, 1, 0, zb])/3 + 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, 0, zb])/(4*(-1 + zb)) + 
   (162*CA*CF^3*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (81*CF^4*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (263*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (551*CA*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb])/6 - 
   (52*CF^4*zb*G[1, 1, 1, 1, 1, 0, zb])/3 + 
   (203*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/4 + 
   (907*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, 0, zb])/3 + 
   (833*CF^4*zb^2*G[1, 1, 1, 1, 1, 0, zb])/3 - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (1231*CA*CF^3*G[1, 1, 1, 1, 1, 1, zb])/6 - 
   (611*CF^4*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (243*CA*CF^3*G[1, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (243*CF^4*G[1, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (243*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (239*CA*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb])/3 - 
   (59*CF^4*zb*G[1, 1, 1, 1, 1, 1, zb])/2 - 
   (243*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/8 - 
   (1231*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, 1, zb])/6 - 
   (611*CF^4*zb^2*G[1, 1, 1, 1, 1, 1, zb])/2 + 
   (4899155*CA^2*CF^2*Log[Q2dmu2])/31104 - (9379057*CA*CF^3*Log[Q2dmu2])/
    15552 + (7288135*CF^4*Log[Q2dmu2])/15552 - (7933*CA*CF^2*nf*Log[Q2dmu2])/
    486 + (237485*CF^3*nf*Log[Q2dmu2])/7776 + (980*CF^2*nf^2*Log[Q2dmu2])/
    243 - (6169*CA^2*CF^2*Pi^2*Log[Q2dmu2])/432 + 
   (6739*CA*CF^3*Pi^2*Log[Q2dmu2])/324 - (162239*CF^4*Pi^2*Log[Q2dmu2])/
    5184 + (23951*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/864 - 
   (1223*CF^3*nf*Pi^2*Log[Q2dmu2])/32 - (29*CF^2*nf^2*Pi^2*Log[Q2dmu2])/27 - 
   (93457*CA^2*CF^2*Pi^4*Log[Q2dmu2])/69120 + (5243*CA*CF^3*Pi^4*Log[Q2dmu2])/
    2304 + (3683*CF^4*Pi^4*Log[Q2dmu2])/8640 - 
   (17851*CA*CF^2*nf*Pi^4*Log[Q2dmu2])/34560 + 
   (16229*CF^3*nf*Pi^4*Log[Q2dmu2])/17280 + (4899155*CA^2*CF^2*Log[Q2dmu2])/
    (31104*(-1 + zb)) - (9379057*CA*CF^3*Log[Q2dmu2])/(15552*(-1 + zb)) + 
   (7288135*CF^4*Log[Q2dmu2])/(15552*(-1 + zb)) - 
   (7933*CA*CF^2*nf*Log[Q2dmu2])/(486*(-1 + zb)) + 
   (237485*CF^3*nf*Log[Q2dmu2])/(7776*(-1 + zb)) + 
   (980*CF^2*nf^2*Log[Q2dmu2])/(243*(-1 + zb)) - 
   (6169*CA^2*CF^2*Pi^2*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (6739*CA*CF^3*Pi^2*Log[Q2dmu2])/(324*(-1 + zb)) - 
   (162239*CF^4*Pi^2*Log[Q2dmu2])/(5184*(-1 + zb)) + 
   (23951*CA*CF^2*nf*Pi^2*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (1223*CF^3*nf*Pi^2*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (29*CF^2*nf^2*Pi^2*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (93457*CA^2*CF^2*Pi^4*Log[Q2dmu2])/(69120*(-1 + zb)) + 
   (5243*CA*CF^3*Pi^4*Log[Q2dmu2])/(2304*(-1 + zb)) + 
   (3683*CF^4*Pi^4*Log[Q2dmu2])/(8640*(-1 + zb)) - 
   (17851*CA*CF^2*nf*Pi^4*Log[Q2dmu2])/(34560*(-1 + zb)) + 
   (16229*CF^3*nf*Pi^4*Log[Q2dmu2])/(17280*(-1 + zb)) + 
   (4132823*CA^2*CF^2*zb*Log[Q2dmu2])/31104 - 
   (5548909*CA*CF^3*zb*Log[Q2dmu2])/15552 + (11538007*CF^4*zb*Log[Q2dmu2])/
    15552 - (64375*CA*CF^2*nf*zb*Log[Q2dmu2])/1944 + 
   (1077941*CF^3*nf*zb*Log[Q2dmu2])/7776 + (980*CF^2*nf^2*zb*Log[Q2dmu2])/
    243 + (6517*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2])/864 - 
   (93467*CA*CF^3*Pi^2*zb*Log[Q2dmu2])/1296 + 
   (44713*CF^4*Pi^2*zb*Log[Q2dmu2])/5184 + 
   (23051*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/864 - 
   (8263*CF^3*nf*Pi^2*zb*Log[Q2dmu2])/288 - 
   (29*CF^2*nf^2*Pi^2*zb*Log[Q2dmu2])/27 - 
   (82513*CA^2*CF^2*Pi^4*zb*Log[Q2dmu2])/69120 + 
   (7501*CA*CF^3*Pi^4*zb*Log[Q2dmu2])/3840 - (14269*CF^4*Pi^4*zb*Log[Q2dmu2])/
    8640 - (17851*CA*CF^2*nf*Pi^4*zb*Log[Q2dmu2])/34560 + 
   (16229*CF^3*nf*Pi^4*zb*Log[Q2dmu2])/17280 + 
   (2829391*CA^2*CF^2*zb^2*Log[Q2dmu2])/15552 - 
   (2913601*CA*CF^3*zb^2*Log[Q2dmu2])/15552 + (2547007*CF^4*zb^2*Log[Q2dmu2])/
    15552 - (11783*CA*CF^2*nf*zb^2*Log[Q2dmu2])/243 + 
   (260489*CF^3*nf*zb^2*Log[Q2dmu2])/7776 + (980*CF^2*nf^2*zb^2*Log[Q2dmu2])/
    243 - (32669*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2])/864 + 
   (524065*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2])/5184 - 
   (430547*CF^4*Pi^2*zb^2*Log[Q2dmu2])/5184 + 
   (18911*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/864 - 
   (10475*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2])/288 - 
   (29*CF^2*nf^2*Pi^2*zb^2*Log[Q2dmu2])/27 - 
   (107857*CA^2*CF^2*Pi^4*zb^2*Log[Q2dmu2])/69120 + 
   (33127*CA*CF^3*Pi^4*zb^2*Log[Q2dmu2])/11520 - 
   (349*CF^4*Pi^4*zb^2*Log[Q2dmu2])/8640 - 
   (17851*CA*CF^2*nf*Pi^4*zb^2*Log[Q2dmu2])/34560 + 
   (16229*CF^3*nf*Pi^4*zb^2*Log[Q2dmu2])/17280 - 
   (CA^2*CF^2*Pi^2*zb^3*Log[Q2dmu2])/24 - (9*CA*CF^3*Pi^2*zb^3*Log[Q2dmu2])/
    8 + (23*CF^4*Pi^2*zb^3*Log[Q2dmu2])/8 + 
   (38333*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/1728 + 
   (663161*CA*CF^3*G[0, zb]*Log[Q2dmu2])/1296 - 
   (616333*CF^4*G[0, zb]*Log[Q2dmu2])/1296 - 
   (20555*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/648 - 
   (20557*CF^3*nf*G[0, zb]*Log[Q2dmu2])/648 - 
   (76*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (42179*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/864 + 
   (7231*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/96 - 
   (122*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/9 - 
   (26*CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (745*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/36 + 
   (29*CF^2*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/54 + 
   (7499*CA^2*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/1920 - 
   (451*CA*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/60 + 
   (1237*CF^4*Pi^4*G[0, zb]*Log[Q2dmu2])/480 + 
   (38333*CA^2*CF^2*G[0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) + 
   (663161*CA*CF^3*G[0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
   (616333*CF^4*G[0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
   (20555*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (20557*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (76*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (42179*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (7231*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) - 
   (122*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (26*CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (745*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (29*CF^2*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (7499*CA^2*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(1920*(-1 + zb)) - 
   (451*CA*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(60*(-1 + zb)) + 
   (1237*CF^4*Pi^4*G[0, zb]*Log[Q2dmu2])/(480*(-1 + zb)) + 
   (26969*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2])/576 + 
   (171991*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2])/648 - 
   (970489*CF^4*zb*G[0, zb]*Log[Q2dmu2])/1296 - 
   (4837*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/324 - 
   (90595*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/648 - 
   (76*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/27 - 
   (83273*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/864 + 
   (52217*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/288 - 
   (1369*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/36 - 
   (26*CA*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   (697*CF^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/36 + 
   (29*CF^2*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/54 + 
   (7499*CA^2*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/1920 - 
   (451*CA*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/60 + 
   (1237*CF^4*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/480 - 
   (52907*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/864 + 
   (72293*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/1296 - 
   (149071*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/1296 + 
   (1322*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/81 - 
   (19981*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/648 - 
   (76*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (15091*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/432 + 
   (447*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/8 - 
   (2231*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/144 - 
   (26*CA*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (745*CF^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/36 + 
   (29*CF^2*nf^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/54 + 
   (7499*CA^2*CF^2*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/1920 - 
   (451*CA*CF^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/60 + 
   (1237*CF^4*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/480 + 
   (13*CA*CF^3*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/16 - 
   (13*CF^4*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/8 + 
   (238357*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/1728 - 
   (8123*CA*CF^3*G[1, zb]*Log[Q2dmu2])/24 + 
   (217885*CF^4*G[1, zb]*Log[Q2dmu2])/864 - 
   (31829*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/864 + 
   (20593*CF^3*nf*G[1, zb]*Log[Q2dmu2])/432 + 
   (38*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (11227*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (40187*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/432 - 
   (66173*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/864 + 
   (171*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/16 - 
   (1189*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (29*CF^2*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/36 - 
   (20657*CA^2*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/11520 + 
   (2107*CA*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/960 - 
   (3173*CF^4*Pi^4*G[1, zb]*Log[Q2dmu2])/2880 + 
   (238357*CA^2*CF^2*G[1, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
   (8123*CA*CF^3*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (217885*CF^4*G[1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (31829*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (20593*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (38*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (1907*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (1919*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (26507*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (563*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (593*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (29*CF^2*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (22481*CA^2*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(11520*(-1 + zb)) + 
   (7249*CA*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(2880*(-1 + zb)) + 
   (937*CF^4*Pi^4*G[1, zb]*Log[Q2dmu2])/(960*(-1 + zb)) + 
   (9431*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2])/192 - 
   (167351*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2])/432 + 
   (663365*CF^4*zb*G[1, zb]*Log[Q2dmu2])/864 - 
   (14129*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/864 + 
   (59569*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/432 + 
   (38*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/9 + 
   (2687*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/288 + 
   (25349*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/432 - 
   (100517*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/864 + 
   (155*CA*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/16 - 
   (1961*CF^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/72 - 
   (29*CF^2*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/36 - 
   (25793*CA^2*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/11520 + 
   (1049*CA*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/320 + 
   (4459*CF^4*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/2880 + 
   (175087*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/1728 - 
   (44309*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/288 + 
   (151231*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/864 - 
   (3199*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/108 + 
   (22537*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/432 + 
   (38*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (4907*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/288 - 
   (27671*CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/864 + 
   (625*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/864 + 
   (145*CA*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/16 - 
   (1171*CF^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/72 - 
   (29*CF^2*nf^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/36 - 
   (20657*CA^2*CF^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/11520 + 
   (2251*CA*CF^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/960 - 
   (3173*CF^4*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/2880 - 
   (CA*CF^3*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/4 + 
   (CF^4*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/2 - 
   (10681*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (91829*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/432 + 
   (7967*CF^4*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (775*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (151*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/2 + 
   (16*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (1331*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (5011*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (703*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (127*CA*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (151*CF^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/12 - 
   (10681*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (91829*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (7967*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (775*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (151*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (16*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1331*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (5011*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (703*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (127*CA*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (151*CF^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (7729*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (86791*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/432 + 
   (42761*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (205*CA*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/72 + 
   (1348*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (16*CF^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (1841*CA^2*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (3623*CA*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (413*CF^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (127*CA*CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (151*CF^3*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (229*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/144 - 
   (10459*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/216 + 
   (463*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (145*CA*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (415*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/6 + 
   (16*CF^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (688*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (1318*CA*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (401*CF^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (127*CA*CF^2*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/72 - 
   (151*CF^3*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (CA^2*CF^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/12 + 
   (9*CA*CF^3*zb^3*G[0, 0, zb]*Log[Q2dmu2])/4 - 
   (23*CF^4*zb^3*G[0, 0, zb]*Log[Q2dmu2])/4 + 
   (60997*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/864 + 
   (36365*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/216 - 
   (57583*CF^4*G[0, 1, zb]*Log[Q2dmu2])/216 + 
   (2743*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (1561*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (8*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (11735*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/288 + 
   (1661*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (1711*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (341*CA*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (895*CF^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/72 + 
   (60997*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
   (36365*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (57583*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (2743*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (1561*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (8*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (11735*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (1661*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (1711*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (341*CA*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (895*CF^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (118759*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/864 - 
   (8861*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/108 - 
   (131515*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2])/216 + 
   (2395*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (2605*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (8*CF^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (14699*CA^2*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/288 + 
   (10469*CA*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (913*CF^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (19*CA*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (895*CF^3*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (13309*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/432 + 
   (25061*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/216 - 
   (42517*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/216 + 
   (479*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (2939*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 - 
   (8*CF^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
   (12383*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/288 + 
   (8375*CA*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (185*CF^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (199*CA*CF^2*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/144 + 
   (895*CF^3*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (CA^2*CF^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/12 - 
   (9*CA*CF^3*zb^3*G[0, 1, zb]*Log[Q2dmu2])/4 + 
   (23*CF^4*zb^3*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (9347*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/432 + 
   (77899*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/216 - 
   (25673*CF^4*G[1, 0, zb]*Log[Q2dmu2])/108 + 
   (191*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/48 - 
   (641*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (1325*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (8929*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/144 + 
   (301*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (85*CA*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (253*CF^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/24 + 
   (1927*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (27857*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (4075*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (235*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (449*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (8*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2129*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(96*(-1 + zb)) + 
   (869*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (26*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (85*CA*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (95*CF^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (31103*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/216 - 
   (14945*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/54 - 
   (25765*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2])/54 + 
   (257*CA*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/48 - 
   (797*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (719*CA^2*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (2659*CA*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/144 + 
   (2429*CF^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (85*CA*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (301*CF^3*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (10513*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/864 + 
   (20065*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/216 - 
   (43003*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/216 + 
   (265*CA*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (2951*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (8*CF^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (1493*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/32 + 
   (12403*CA*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/144 - 
   (275*CF^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (85*CA*CF^2*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/48 + 
   (253*CF^3*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (CA^2*CF^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (9*CA*CF^3*zb^3*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (23*CF^4*zb^3*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   (96859*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/864 - 
   (150977*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/432 + 
   (83471*CF^4*G[1, 1, zb]*Log[Q2dmu2])/432 - 
   (155*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (6367*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/72 + 4*CF^2*nf^2*G[1, 1, zb]*
    Log[Q2dmu2] + (503*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (10271*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/288 - 
   (1319*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (115*CA*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (2021*CF^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/144 + 
   (3379*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (4375*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (8731*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (239*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (437*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (4*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (475*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(64*(-1 + zb)) + 
   (1843*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (613*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (115*CA*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) - 
   (237*CF^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (42617*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/864 + 
   (58867*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/432 + 
   (221603*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/432 - 
   (719*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (6491*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   4*CF^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2] - 
   (3229*CA^2*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (18611*CA*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/288 - 
   (359*CF^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (115*CA*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (2189*CF^3*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/144 + 
   (48277*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/864 - 
   (82775*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/432 + 
   (113387*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/432 - 
   (895*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (7225*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   4*CF^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2] + 
   (2627*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/192 + 
   (2027*CA*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/288 - 
   (1157*CF^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (115*CA*CF^2*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/32 - 
   (2021*CF^3*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/144 + 
   (CA^2*CF^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (9*CA*CF^3*zb^3*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (23*CF^4*zb^3*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (15835*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (346*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1942*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (182*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (922*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (322*CA^2*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (3203*CA*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (77*CF^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (15835*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (346*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1942*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (182*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (922*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (322*CA^2*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (3203*CA*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (77*CF^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (24787*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (4145*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (8063*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (182*CA*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (1204*CF^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (322*CA^2*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (3203*CA*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (77*CF^4*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (7015*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (677*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (1807*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (182*CA*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (922*CF^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*nf^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (322*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (3203*CA*CF^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (77*CF^4*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   (9*CA*CF^3*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   9*CF^4*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2] - 
   (24503*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (1289*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (1639*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (214*CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (908*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1615*CA^2*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (1907*CA*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (CF^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (24503*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (1289*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (1639*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (214*CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (908*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (4*CF^2*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1615*CA^2*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1907*CA*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (CF^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (36131*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
   (15605*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (3283*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (214*CA*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (1124*CF^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1615*CA^2*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (1907*CA*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (CF^4*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (7997*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/144 - 
   (2815*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (3413*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (214*CA*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (908*CF^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*nf^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (1615*CA^2*CF^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/24 - 
   (1907*CA*CF^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (CF^4*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (33*CA*CF^3*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (33*CF^4*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (21245*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (5717*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (5411*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/36 - 
   (455*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/18 + 
   (718*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1475*CA^2*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (893*CA*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (5*CF^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (21245*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (5717*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (5411*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (455*CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (718*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (4*CF^2*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1475*CA^2*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (893*CA*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (5*CF^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (35465*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (17993*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (15941*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/36 - 
   (151*CA*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (946*CF^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1475*CA^2*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (893*CA*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (5*CF^4*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (7961*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (727*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (4267*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/18 - 
   (133*CA*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (718*CF^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*nf^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1475*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (893*CA*CF^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (5*CF^4*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   3*CA*CF^3*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2] - 6*CF^4*zb^3*G[0, 1, 0, zb]*
    Log[Q2dmu2] + (6911*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (2227*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/36 - 
   (3985*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/18 + 
   (547*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/18 - 
   (245*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 2*CF^2*nf^2*G[0, 1, 1, zb]*
    Log[Q2dmu2] - (1289*CA^2*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (160*CA*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (551*CF^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (6911*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (2227*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (3985*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (547*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (245*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2*CF^2*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1289*CA^2*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (160*CA*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (551*CF^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (10679*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (8587*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/36 - 
   (10003*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/18 + 
   (197*CA*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (301*CF^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   2*CF^2*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (1289*CA^2*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (160*CA*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (551*CF^4*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (73*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (10441*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (6019*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/18 + 
   (179*CA*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (245*CF^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   2*CF^2*nf^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] - 
   (1289*CA^2*CF^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (160*CA*CF^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (551*CF^4*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (21*CA*CF^3*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (21*CF^4*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (2143*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (12761*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (7627*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (17*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (1601*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (4*CF^2*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (535*CA^2*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1009*CA*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (CF^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (351*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (365*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (2185*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (11*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (46*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (4*CF^2*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (925*CA^2*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1273*CA*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (7*CF^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (10837*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (18191*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (6671*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (47*CA*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (490*CF^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (215*CA^2*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (1975*CA*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/24 - 
   (59*CF^4*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/12 - 
   (1951*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (1427*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/36 + 
   (8185*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
   11*CA*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] + 
   (832*CF^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*nf^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (535*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (509*CA*CF^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (CF^4*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (27*CA*CF^3*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/8 - 
   (27*CF^4*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (817*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/48 + 
   (3061*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/18 - 
   (2110*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (149*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (274*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 2*CF^2*nf^2*G[1, 0, 1, zb]*
    Log[Q2dmu2] - (675*CA^2*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (313*CA*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (241*CF^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (625*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (1763*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1339*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (17*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (169*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2*CF^2*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1249*CA^2*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (683*CA*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (109*CF^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (1093*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (21113*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (15565*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (221*CA*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (373*CF^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   2*CF^2*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (383*CA^2*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (1241*CA*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (119*CF^4*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (1313*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/24 + 
   (6187*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (11689*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (53*CA*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (283*CF^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   2*CF^2*nf^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] - 
   (675*CA^2*CF^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/16 + 
   (304*CA*CF^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (241*CF^4*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   3*CA*CF^3*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2] + 6*CF^4*zb^3*G[1, 0, 1, zb]*
    Log[Q2dmu2] + (2089*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (4855*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/36 - 
   (2617*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (5*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (1273*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/18 - 
   2*CF^2*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (1571*CA^2*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (221*CA*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (119*CF^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (433*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (51*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (130*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (7*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (31*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CF^2*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (201*CA^2*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
   (141*CA*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (135*CF^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (13111*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/144 - 
   (6331*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/18 - 
   (3757*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (67*CA*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (661*CF^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/18 - 
   2*CF^2*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (179*CA^2*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (469*CA*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/24 + 
   (131*CF^4*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (9523*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/144 + 
   (1457*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/72 - 
   (832*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (19*CA*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (659*CF^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
   2*CF^2*nf^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] - 
   (1571*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/48 + 
   (451*CA*CF^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (119*CF^4*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (15*CA*CF^3*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/8 + 
   (15*CF^4*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (169*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/36 - 
   (1391*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (6269*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (32*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1409*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/18 + 
   3*CF^2*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (691*CA^2*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (51*CA*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1423*CF^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (12*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (183*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1533*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (21*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (93*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (3*CF^2*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (81*CA^2*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(32*(-1 + zb)) + 
   (9*CA*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (477*CF^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (3251*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/144 + 
   (1114*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (3163*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (91*CA*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (905*CF^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/18 + 
   3*CF^2*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (19*CA^2*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/96 + 
   (101*CA*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/8 - 
   (1459*CF^4*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (467*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/144 - 
   (12487*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/72 + 
   (9485*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (191*CA*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (1445*CF^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/18 + 
   3*CF^2*nf^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] + 
   (691*CA^2*CF^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/96 - 
   (39*CA*CF^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (1423*CF^4*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (3*CA*CF^3*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   3*CF^4*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (3379*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (1543*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   304*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (17*CA*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   108*CF^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (3379*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (1543*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (304*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (17*CA*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (108*CF^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (4531*CA^2*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (4369*CA*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   434*CF^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (17*CA*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   108*CF^3*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (3379*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
   (1543*CA*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   304*CF^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (17*CA*CF^2*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   108*CF^3*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   230*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (557*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (743*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (17*CA*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (292*CF^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (230*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (557*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (743*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (17*CA*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (292*CF^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   291*CA^2*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (1817*CA*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1083*CF^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (17*CA*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (292*CF^3*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   212*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (341*CA*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (815*CF^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (17*CA*CF^2*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (292*CF^3*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (563*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (2639*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (1513*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (26*CA*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   82*CF^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (563*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2639*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (1513*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (26*CA*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (82*CF^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1555*CA^2*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (6107*CA*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (2509*CF^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (8*CA*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   82*CF^3*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (581*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1703*CA*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (1909*CF^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (CA*CF^2*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   82*CF^3*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (409*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (569*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   327*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (17*CA*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (221*CF^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (409*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (569*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (327*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (17*CA*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (221*CF^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1037*CA^2*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (1451*CA*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   533*CF^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (5*CA*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (221*CF^3*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (373*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (223*CA*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   429*CF^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (CA*CF^2*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (221*CF^3*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (391*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   300*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (412*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (71*CA*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   72*CF^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (391*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (300*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (412*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (71*CA*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (72*CF^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (1313*CA^2*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
   564*CA*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1012*CF^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (17*CA*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   72*CF^3*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (499*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   126*CA*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (934*CF^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (10*CA*CF^2*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   72*CF^3*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (1159*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (547*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   209*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (62*CA*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (205*CF^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (1159*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (547*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (209*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (62*CA*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (205*CF^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (478*CA^2*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (2087*CA*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   421*CF^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (17*CA*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (205*CF^3*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (1393*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (73*CA*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (751*CF^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (11*CA*CF^2*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (205*CF^3*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (475*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (811*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (305*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (37*CA*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   51*CF^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (475*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (811*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (305*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (37*CA*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (51*CF^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1637*CA^2*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (1381*CA*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (693*CF^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (8*CA*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   51*CF^3*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (323*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   52*CA*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   298*CF^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (61*CA*CF^2*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   51*CF^3*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (1051*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (220*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (1411*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (119*CA*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (101*CF^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1051*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (220*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1411*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (119*CA*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (101*CF^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1807*CA^2*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (388*CA*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (2647*CF^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (25*CA*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (101*CF^3*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1339*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (239*CA*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (2239*CF^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (97*CA*CF^2*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (101*CF^3*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (1609*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/12 - 
   129*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (2083*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   17*CA*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (250*CF^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (423*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (49*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (245*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (17*CA*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (52*CF^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (328*CA^2*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (927*CA*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
   (1154*CF^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   17*CA*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (109*CF^3*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (778*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   222*CA*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (974*CF^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   17*CA*CF^2*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (250*CF^3*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (413*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (215*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   375*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (25*CA*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   77*CF^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (175*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (13*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (271*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (25*CA*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (53*CF^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (325*CA^2*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/4 + 
   (1331*CA*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   415*CF^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (25*CA*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   41*CF^3*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (373*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (905*CA*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
   (813*CF^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (25*CA*CF^2*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   77*CF^3*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (305*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (365*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (483*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   2*CA*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (205*CF^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (241*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (219*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (138*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (2*CA*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (43*CF^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (325*CA^2*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (851*CA*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (615*CF^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   11*CA*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (91*CF^3*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (355*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (523*CA*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/4 + 
   (645*CF^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (31*CA*CF^2*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   (205*CF^3*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1007*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (1343*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (841*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (11*CA*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (391*CF^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (315*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (233*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (175*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (11*CA*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (93*CF^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1229*CA^2*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/24 - 
   (1097*CA*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (2093*CF^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (25*CA*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (223*CF^3*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (2501*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (331*CA*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (1246*CF^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (43*CA*CF^2*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (391*CF^3*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (325*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (235*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   345*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (51*CA*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (163*CF^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (141*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (33*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (144*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (51*CA*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (27*CF^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (133*CA^2*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (2311*CA*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
   221*CF^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (51*CA*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (40*CF^3*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (643*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
   (298*CA*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   333*CF^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (51*CA*CF^2*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   (163*CF^3*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (231*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (68*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (2167*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (75*CA*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (335*CF^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (429*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (33*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (177*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (75*CA*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (69*CF^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (227*CA^2*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (1355*CA*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/12 - 
   (1471*CF^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (75*CA*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (143*CF^3*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (843*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/8 - 
   (CA*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (2275*CF^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (75*CA*CF^2*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (335*CF^3*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (1471*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (403*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   310*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (99*CA*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (271*CF^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (513*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (207*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (99*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (99*CA*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (45*CF^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (1717*CA^2*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (506*CA*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   161*CF^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (99*CA*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (67*CF^3*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   (2605*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/24 - 
   (563*CA*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/12 - 
   307*CF^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (99*CA*CF^2*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (271*CF^3*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (1531*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (69*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1028*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (135*CA*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (613*CF^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (675*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
   (81*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (297*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (135*CA*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (135*CF^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (2755*CA^2*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/48 + 
   (637*CA*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (605*CF^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (135*CA*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (301*CF^3*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (2413*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/48 - 
   (567*CA*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (1109*CF^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (135*CA*CF^2*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (613*CF^3*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   303*CA^2*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1337*CA*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   466*CF^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (303*CA^2*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1337*CA*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (466*CF^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   303*CA^2*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1337*CA*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   466*CF^4*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   303*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   1337*CA*CF^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   466*CF^4*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   278*CA^2*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   956*CA*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   596*CF^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (278*CA^2*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (956*CA*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (596*CF^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   278*CA^2*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   956*CA*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   596*CF^4*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   278*CA^2*CF^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   956*CA*CF^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   596*CF^4*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   213*CA^2*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   943*CA*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   450*CF^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (213*CA^2*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (943*CA*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (450*CF^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   213*CA^2*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   943*CA*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   450*CF^4*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   213*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   943*CA*CF^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   450*CF^4*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   167*CA^2*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   582*CA*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   584*CF^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (167*CA^2*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (582*CA*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (584*CF^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   167*CA^2*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   582*CA*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   584*CF^4*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   167*CA^2*CF^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   582*CA*CF^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   584*CF^4*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   163*CA^2*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   886*CA*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   396*CF^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (163*CA^2*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (886*CA*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (396*CF^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   163*CA^2*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   886*CA*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   396*CF^4*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   163*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   886*CA*CF^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   396*CF^4*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   148*CA^2*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   627*CA*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   470*CF^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (148*CA^2*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (627*CA*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (470*CF^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   148*CA^2*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   627*CA*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   470*CF^4*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   148*CA^2*CF^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   627*CA*CF^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   470*CF^4*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   79*CA^2*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   559*CA*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   368*CF^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (79*CA^2*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (559*CA*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (368*CF^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   79*CA^2*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   559*CA*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   368*CF^4*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   79*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   559*CA*CF^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   368*CF^4*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (99*CA^2*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   316*CA*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   448*CF^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (99*CA^2*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (316*CA*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (448*CF^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (99*CA^2*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   316*CA*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   448*CF^4*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (99*CA^2*CF^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   316*CA*CF^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   448*CF^4*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   132*CA^2*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   807*CA*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   398*CF^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (132*CA^2*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (807*CA*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (398*CF^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   132*CA^2*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   807*CA*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   398*CF^4*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   132*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   807*CA*CF^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   398*CF^4*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   132*CA^2*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   583*CA*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   460*CF^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (132*CA^2*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (583*CA*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (460*CF^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   132*CA^2*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   583*CA*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   460*CF^4*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   132*CA^2*CF^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   583*CA*CF^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   460*CF^4*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   98*CA^2*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   589*CA*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   366*CF^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (98*CA^2*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (589*CA*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (366*CF^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   98*CA^2*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   589*CA*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   366*CF^4*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   98*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   589*CA*CF^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   366*CF^4*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (161*CA^2*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   376*CA*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   434*CF^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (161*CA^2*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (376*CA*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (434*CF^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (161*CA^2*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   376*CA*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   434*CF^4*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (161*CA^2*CF^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   376*CA*CF^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   434*CF^4*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   13*CA^2*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   455*CA*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   320*CF^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (13*CA^2*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (455*CA*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (320*CF^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   13*CA^2*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   455*CA*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   320*CF^4*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   13*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   455*CA*CF^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   320*CF^4*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (55*CA^2*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   332*CA*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   342*CF^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (55*CA^2*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (332*CA*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (342*CF^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (55*CA^2*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   332*CA*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   342*CF^4*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (55*CA^2*CF^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   332*CA*CF^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   342*CF^4*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (23*CA^2*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   296*CA*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   274*CF^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (23*CA^2*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (296*CA*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (274*CF^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (23*CA^2*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   296*CA*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   274*CF^4*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (23*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   296*CA*CF^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   274*CF^4*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (41*CA^2*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   179*CA*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   305*CF^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (41*CA^2*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (179*CA*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (305*CF^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (41*CA^2*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   179*CA*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   305*CF^4*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (41*CA^2*CF^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   179*CA*CF^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   305*CF^4*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
   60*CA^2*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   990*CA*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   466*CF^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (36*CA^2*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (519*CA*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (336*CF^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   84*CA^2*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (567*CA*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   271*CF^4*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   60*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   990*CA*CF^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   466*CF^4*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
   73*CA^2*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   717*CA*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   542*CF^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (12*CA^2*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (402*CA*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (372*CF^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (73*CA^2*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (381*CA*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 - 
   323*CF^4*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   73*CA^2*CF^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   717*CA*CF^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
   542*CF^4*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   41*CA^2*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   714*CA*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   430*CF^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (20*CA^2*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (392*CA*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (300*CF^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (107*CA^2*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (441*CA*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
   238*CF^4*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   41*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   723*CA*CF^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   430*CF^4*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (63*CA^2*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   455*CA*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   512*CF^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (11*CA^2*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (275*CA*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (342*CF^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (57*CA^2*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (241*CA*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   296*CF^4*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (63*CA^2*CF^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   464*CA*CF^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   512*CF^4*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   19*CA^2*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   725*CA*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   368*CF^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (41*CA^2*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (362*CA*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (276*CF^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   62*CA^2*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   209*CA*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   215*CF^4*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   19*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   716*CA*CF^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   368*CF^4*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (63*CA^2*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   526*CA*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   422*CF^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (13*CA^2*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (278*CA*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (300*CF^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (57*CA^2*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (293*CA*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   248*CF^4*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (63*CA^2*CF^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   517*CA*CF^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   422*CF^4*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (7*CA^2*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   486*CA*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   338*CF^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (69*CA^2*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (261*CA*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (234*CF^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   44*CA^2*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (333*CA*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   170*CF^4*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (7*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   486*CA*CF^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
   338*CF^4*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (33*CA^2*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   296*CA*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   401*CF^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (69*CA^2*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (174*CA*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (267*CF^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (111*CA^2*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   95*CA*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   212*CF^4*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   (33*CA^2*CF^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   296*CA*CF^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   401*CF^4*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
   42*CA^2*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   571*CA*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   402*CF^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (108*CA^2*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (261*CA*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (198*CF^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   141*CA^2*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   106*CA*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   96*CF^4*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   42*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   571*CA*CF^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
   402*CF^4*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (13*CA^2*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   433*CA*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   424*CF^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (99*CA^2*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (225*CA*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (216*CF^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (157*CA^2*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   (197*CA*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   127*CF^4*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (13*CA^2*CF^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
   433*CA*CF^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   424*CF^4*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (47*CA^2*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   433*CA*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   360*CF^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (135*CA^2*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (216*CA*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (180*CF^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (179*CA^2*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   106*CA*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   87*CF^4*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (47*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
   442*CA*CF^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   360*CF^4*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (33*CA^2*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   299*CA*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   391*CF^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (117*CA^2*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (171*CA*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (207*CF^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (189*CA^2*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   83*CA*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   127*CF^4*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (33*CA^2*CF^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   308*CA*CF^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   391*CF^4*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (141*CA^2*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   394*CA*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   296*CF^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (189*CA^2*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (189*CA*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (108*CF^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (213*CA^2*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   88*CA*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   17*CF^4*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (141*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/2 + 
   385*CA*CF^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
   296*CF^4*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (125*CA^2*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   308*CA*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   313*CF^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (189*CA^2*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (162*CA*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (135*CF^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (221*CA^2*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   (181*CA*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   49*CF^4*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (125*CA^2*CF^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/4 - 
   299*CA*CF^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   313*CF^4*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (211*CA^2*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   285*CA*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   259*CF^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (162*CA*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (81*CF^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (259*CA^2*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (201*CA*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   8*CF^4*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (211*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   285*CA*CF^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   259*CF^4*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (393*CA*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (579*CF^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (243*CA^2*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) + 
   (243*CA*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (243*CF^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (243*CA^2*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   84*CA*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (75*CF^4*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (243*CA^2*CF^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/8 + 
   (393*CA*CF^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
   (579*CF^4*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (238357*CA^2*CF^2*Log[Q2dmu2]^2)/3456 + (8123*CA*CF^3*Log[Q2dmu2]^2)/48 - 
   (217885*CF^4*Log[Q2dmu2]^2)/1728 + (31829*CA*CF^2*nf*Log[Q2dmu2]^2)/1728 - 
   (20593*CF^3*nf*Log[Q2dmu2]^2)/864 - (19*CF^2*nf^2*Log[Q2dmu2]^2)/9 + 
   (1907*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/288 - 
   (1919*CA*CF^3*Pi^2*Log[Q2dmu2]^2)/48 + (26507*CF^4*Pi^2*Log[Q2dmu2]^2)/
    576 - (563*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/96 + 
   (593*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/48 + (29*CF^2*nf^2*Pi^2*Log[Q2dmu2]^2)/
    72 + (2569*CA^2*CF^2*Pi^4*Log[Q2dmu2]^2)/2560 - 
   (841*CA*CF^3*Pi^4*Log[Q2dmu2]^2)/640 - (937*CF^4*Pi^4*Log[Q2dmu2]^2)/
    1920 - (238357*CA^2*CF^2*Log[Q2dmu2]^2)/(3456*(-1 + zb)) + 
   (8123*CA*CF^3*Log[Q2dmu2]^2)/(48*(-1 + zb)) - (217885*CF^4*Log[Q2dmu2]^2)/
    (1728*(-1 + zb)) + (31829*CA*CF^2*nf*Log[Q2dmu2]^2)/(1728*(-1 + zb)) - 
   (20593*CF^3*nf*Log[Q2dmu2]^2)/(864*(-1 + zb)) - 
   (19*CF^2*nf^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (1907*CA^2*CF^2*Pi^2*Log[Q2dmu2]^2)/(288*(-1 + zb)) - 
   (1919*CA*CF^3*Pi^2*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (26507*CF^4*Pi^2*Log[Q2dmu2]^2)/(576*(-1 + zb)) - 
   (563*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (593*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (29*CF^2*nf^2*Pi^2*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
   (2569*CA^2*CF^2*Pi^4*Log[Q2dmu2]^2)/(2560*(-1 + zb)) - 
   (841*CA*CF^3*Pi^4*Log[Q2dmu2]^2)/(640*(-1 + zb)) - 
   (937*CF^4*Pi^4*Log[Q2dmu2]^2)/(1920*(-1 + zb)) - 
   (226045*CA^2*CF^2*zb*Log[Q2dmu2]^2)/3456 + (631*CA*CF^3*zb*Log[Q2dmu2]^2)/
    6 - (441805*CF^4*zb*Log[Q2dmu2]^2)/1728 + 
   (35177*CA*CF^2*nf*zb*Log[Q2dmu2]^2)/1728 - 
   (40393*CF^3*nf*zb*Log[Q2dmu2]^2)/864 - (19*CF^2*nf^2*zb*Log[Q2dmu2]^2)/9 + 
   (17*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/288 - 
   (535*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/48 + 
   (11435*CF^4*Pi^2*zb*Log[Q2dmu2]^2)/576 - 
   (563*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/96 + 
   (497*CF^3*nf*Pi^2*zb*Log[Q2dmu2]^2)/48 + 
   (29*CF^2*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/72 + 
   (2569*CA^2*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/2560 - 
   (841*CA*CF^3*Pi^4*zb*Log[Q2dmu2]^2)/640 - (937*CF^4*Pi^4*zb*Log[Q2dmu2]^2)/
    1920 - (222859*CA^2*CF^2*zb^2*Log[Q2dmu2]^2)/3456 + 
   (15947*CA*CF^3*zb^2*Log[Q2dmu2]^2)/192 - (155551*CF^4*zb^2*Log[Q2dmu2]^2)/
    1728 + (4171*CA*CF^2*nf*zb^2*Log[Q2dmu2]^2)/216 - 
   (19981*CF^3*nf*zb^2*Log[Q2dmu2]^2)/864 - (19*CF^2*nf^2*zb^2*Log[Q2dmu2]^2)/
    9 + (6451*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/576 - 
   (8507*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/192 + 
   (25769*CF^4*Pi^2*zb^2*Log[Q2dmu2]^2)/576 - 
   (563*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/96 + 
   (593*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/48 + 
   (29*CF^2*nf^2*Pi^2*zb^2*Log[Q2dmu2]^2)/72 + 
   (2569*CA^2*CF^2*Pi^4*zb^2*Log[Q2dmu2]^2)/2560 - 
   (841*CA*CF^3*Pi^4*zb^2*Log[Q2dmu2]^2)/640 - 
   (937*CF^4*Pi^4*zb^2*Log[Q2dmu2]^2)/1920 + 
   (9*CA*CF^3*Pi^2*zb^3*Log[Q2dmu2]^2)/32 - (9*CF^4*Pi^2*zb^3*Log[Q2dmu2]^2)/
    16 - (1927*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (27857*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/288 + 
   (4075*CF^4*G[0, zb]*Log[Q2dmu2]^2)/36 + 
   (235*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/96 + 
   (449*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (4*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (2129*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (869*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   13*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2 + 
   (85*CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (95*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (1927*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (27857*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(288*(-1 + zb)) + 
   (4075*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
   (235*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (449*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
   (4*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (2129*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(192*(-1 + zb)) - 
   (869*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (13*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (85*CA*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) - 
   (95*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (2611*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (9407*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/288 + 
   (2185*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (49*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/96 + 
   (333*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/8 + 
   (4*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (3137*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (2177*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (27*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (85*CA*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (95*CF^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/16 + 
   (1601*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (1945*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/144 + 
   (8857*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/144 - 
   (83*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (425*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/24 + 
   (4*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (2201*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/192 - 
   (977*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (49*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/4 + 
   (85*CA*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/96 - 
   (95*CF^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/16 - 
   (3379*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (4375*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (8731*CF^4*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (239*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (437*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/16 - 2*CF^2*nf^2*G[1, zb]*
    Log[Q2dmu2]^2 + (307*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (2609*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/192 + 
   (883*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (115*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (173*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (3379*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (4375*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (8731*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(96*(-1 + zb)) + 
   (239*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (437*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (2*CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (475*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(128*(-1 + zb)) - 
   (1843*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (613*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (115*CA*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) + 
   (237*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (1927*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (1183*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/12 - 
   (8537*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/32 + 10*CA*CF^2*nf*zb*G[1, zb]*
    Log[Q2dmu2]^2 - (2279*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   2*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2 + 
   (555*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/128 - 
   (6125*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/192 + 
   (2101*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (115*CA*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (269*CF^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/32 - 
   (5297*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/192 + 
   (5777*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/96 - 
   (8911*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/96 + 
   (167*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   (437*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/16 - 
   2*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^2 - 
   (461*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/128 + 
   (19*CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/192 + 
   (685*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/48 - 
   (115*CA*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/64 + 
   (173*CF^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/32 + 
   (351*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (365*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (2185*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (11*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/6 - 
   23*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (2*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (319*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (435*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (351*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (365*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) - 
   (2185*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (11*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (23*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (2*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (319*CA^2*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (435*CA*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (7*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (403*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (4225*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (4879*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (11*CA*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/6 - 
   34*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (2*CF^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (319*CA^2*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (435*CA*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*CF^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (39*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (383*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/48 - 
   (2041*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/24 - 
   (11*CA*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/6 - 
   23*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 - 
   (2*CF^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (319*CA^2*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (435*CA*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (7*CF^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (9*CA*CF^3*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^4*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (625*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/24 - 
   (1763*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (1339*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (17*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (169*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + CF^2*nf^2*G[0, 1, zb]*
    Log[Q2dmu2]^2 + (427*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (233*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (109*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (625*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
   (1763*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(48*(-1 + zb)) + 
   (1339*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (17*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (169*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) + 
   (CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (427*CA^2*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (233*CA*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (109*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (1403*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (1219*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (682*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (17*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (223*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   CF^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (427*CA^2*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (233*CA*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (109*CF^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (727*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/96 - 
   (1763*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (1267*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (17*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   (169*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 + 
   CF^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (427*CA^2*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (233*CA*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (109*CF^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CA*CF^3*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^4*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (193*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (139*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (247*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (25*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (329*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/12 + CF^2*nf^2*G[1, 0, zb]*
    Log[Q2dmu2]^2 + (369*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (125*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (85*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (433*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (51*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (65*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (7*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (31*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (201*CA^2*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) - 
   (141*CA*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (135*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (1005*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 + 
   (211*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (1813*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (5*CA*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (245*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/12 + 
   CF^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (129*CA^2*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (191*CA*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (77*CF^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (65*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (403*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (1267*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/12 - 
   (CA*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (169*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 
   CF^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (369*CA^2*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/32 - 
   (125*CA*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (85*CF^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (9*CA*CF^3*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CF^4*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (49*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (1237*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (5431*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (73*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (211*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (3*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (305*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (53*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (385*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (6*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (183*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (1533*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (21*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (93*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (3*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (81*CA^2*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(64*(-1 + zb)) - 
   (9*CA*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (477*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (189*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (507*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (8899*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (103*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (157*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   (3*CF^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (31*CA^2*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/64 - 
   (107*CA*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (523*CF^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (271*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (6547*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/48 + 
   (53*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (431*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/12 - 
   (3*CF^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (305*CA^2*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/64 + 
   (53*CA*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (385*CF^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (9*CA*CF^3*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (9*CF^4*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (423*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (49*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (245*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (17*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   26*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (423*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (49*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (245*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (17*CA*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (26*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (495*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (451*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (359*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (17*CA*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   26*CF^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (423*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (49*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (245*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (17*CA*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   26*CF^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (175*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (13*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (271*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (25*CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (53*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (175*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
   (13*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (271*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (25*CA*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (53*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (193*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (125*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (397*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (25*CA*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (53*CF^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (83*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (53*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   140*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (25*CA*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (53*CF^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (241*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (219*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   69*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - CA*CF^2*nf*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 - (43*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (241*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) - 
   (219*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (69*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (CA*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (43*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   44*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (213*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   147*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (11*CA*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (43*CF^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (295*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (33*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (465*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (31*CA*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (43*CF^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (315*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (233*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (175*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (11*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (93*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (315*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (233*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (175*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (11*CA*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (93*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (465*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 + 
   (419*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (343*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (25*CA*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (93*CF^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (387*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (113*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (557*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (43*CA*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (93*CF^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (131*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (93*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (509*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (51*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (49*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (141*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (33*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (72*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (51*CA*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (27*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (301*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (699*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (235*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (51*CA*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   8*CF^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (487*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/8 - 
   (39*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   125*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (51*CA*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (49*CF^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   24*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (19*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (565*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (75*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (105*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (429*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (33*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (177*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (75*CA*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (69*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (117*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   49*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (523*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (75*CA*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (51*CF^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (699*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (103*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   148*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (75*CA*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (105*CF^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (469*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (143*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (253*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (99*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (85*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (513*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (207*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (99*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (99*CA*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (45*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (571*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (325*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (329*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (99*CA*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (25*CF^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (739*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/16 + 
   (31*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (497*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (99*CA*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (85*CF^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (577*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (217*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (595*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (135*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (199*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (675*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(32*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (297*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (135*CA*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (135*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (793*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 - 
   (569*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (415*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (135*CA*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (103*CF^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (847*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/32 + 
   (559*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (311*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (135*CA*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (199*CF^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/8 - 
   (33*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (525*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   168*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (33*CA^2*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (525*CA*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (168*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (33*CA^2*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (525*CA*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   168*CF^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (33*CA^2*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (525*CA*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
   168*CF^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (15*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   204*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 186*CF^4*G[0, 0, 0, 1, zb]*
    Log[Q2dmu2]^2 - (15*CA^2*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) + (204*CA*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (186*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (15*CA^2*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   204*CA*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   186*CF^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (15*CA^2*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   204*CA*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   186*CF^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   9*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   198*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 150*CF^4*G[0, 0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (9*CA^2*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (198*CA*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (150*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   9*CA^2*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   198*CA*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   150*CF^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   9*CA^2*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   198*CA*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   150*CF^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (15*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (279*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   171*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (15*CA^2*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (279*CA*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (171*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (15*CA^2*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (279*CA*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   171*CF^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (15*CA^2*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (279*CA*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   171*CF^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (39*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   183*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 138*CF^4*G[0, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (39*CA^2*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) + (183*CA*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (138*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (39*CA^2*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   183*CA*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   138*CF^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (39*CA^2*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   183*CA*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   138*CF^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (9*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   141*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 150*CF^4*G[0, 1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (9*CA^2*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (141*CA*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (150*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (9*CA^2*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   141*CA*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   150*CF^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (9*CA^2*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   141*CA*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   150*CF^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (69*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (261*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   117*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (69*CA^2*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (261*CA*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (117*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (69*CA^2*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (261*CA*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   117*CF^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (69*CA^2*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (261*CA*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   117*CF^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (69*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   87*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (267*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CA^2*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (87*CA*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (267*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (69*CA^2*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   87*CA*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (267*CF^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (69*CA^2*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   87*CA*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (267*CF^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   45*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   231*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 156*CF^4*G[1, 0, 0, 0, zb]*
    Log[Q2dmu2]^2 + (54*CA^2*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/
    (-1 + zb) + (261*CA*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (99*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (117*CA^2*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (321*CA*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/4 + 
   (141*CF^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   45*CA^2*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   231*CA*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
   156*CF^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (81*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (363*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   171*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (99*CA^2*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (225*CA*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
   (108*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (117*CA^2*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (285*CA*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   81*CF^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (81*CA^2*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (363*CA*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/2 - 
   171*CF^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (111*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (369*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   141*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (135*CA^2*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (108*CA*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (90*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (147*CA^2*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (279*CA*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (129*CF^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (111*CA^2*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (369*CA*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   141*CF^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (105*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (267*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (321*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (117*CA^2*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (171*CA*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (207*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (141*CA^2*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (219*CA*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (159*CF^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (105*CA^2*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (267*CA*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (321*CF^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
   (165*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   165*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 132*CF^4*G[1, 1, 0, 0, zb]*
    Log[Q2dmu2]^2 - (189*CA^2*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (4*(-1 + zb)) - (189*CA*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) - (54*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (201*CA^2*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   (237*CA*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   15*CF^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (165*CA^2*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/4 - 
   165*CA*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
   132*CF^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (165*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (261*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (285*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (189*CA^2*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (135*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (201*CA^2*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (225*CA*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/4 + 
   30*CF^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (165*CA^2*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/8 + 
   (261*CA*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (285*CF^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (219*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (261*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (231*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (243*CA^2*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(8*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (81*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (255*CA^2*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (225*CA*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/4 + 
   3*CF^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (219*CA^2*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/8 + 
   (261*CA*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
   (231*CF^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (369*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (531*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(16*(-1 + zb)) - 
   (243*CA*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (243*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) - 
   (243*CA^2*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   45*CA*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (99*CF^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (243*CA^2*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/16 - 
   (369*CA*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 - 
   (531*CF^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/4 + 
   (3379*CA^2*CF^2*Log[Q2dmu2]^3)/288 - (4375*CA*CF^3*Log[Q2dmu2]^3)/144 + 
   (8731*CF^4*Log[Q2dmu2]^3)/288 - (239*CA*CF^2*nf*Log[Q2dmu2]^3)/48 + 
   (437*CF^3*nf*Log[Q2dmu2]^3)/48 + (2*CF^2*nf^2*Log[Q2dmu2]^3)/3 - 
   (475*CA^2*CF^2*Pi^2*Log[Q2dmu2]^3)/384 + (1843*CA*CF^3*Pi^2*Log[Q2dmu2]^3)/
    192 - (613*CF^4*Pi^2*Log[Q2dmu2]^3)/48 + 
   (115*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/192 - (79*CF^3*nf*Pi^2*Log[Q2dmu2]^3)/
    32 + (3379*CA^2*CF^2*Log[Q2dmu2]^3)/(288*(-1 + zb)) - 
   (4375*CA*CF^3*Log[Q2dmu2]^3)/(144*(-1 + zb)) + 
   (8731*CF^4*Log[Q2dmu2]^3)/(288*(-1 + zb)) - (239*CA*CF^2*nf*Log[Q2dmu2]^3)/
    (48*(-1 + zb)) + (437*CF^3*nf*Log[Q2dmu2]^3)/(48*(-1 + zb)) + 
   (2*CF^2*nf^2*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (475*CA^2*CF^2*Pi^2*Log[Q2dmu2]^3)/(384*(-1 + zb)) + 
   (1843*CA*CF^3*Pi^2*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (613*CF^4*Pi^2*Log[Q2dmu2]^3)/(48*(-1 + zb)) + 
   (115*CA*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/(192*(-1 + zb)) - 
   (79*CF^3*nf*Pi^2*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (3559*CA^2*CF^2*zb*Log[Q2dmu2]^3)/288 - (3079*CA*CF^3*zb*Log[Q2dmu2]^3)/
    144 + (16795*CF^4*zb*Log[Q2dmu2]^3)/288 - 
   (239*CA*CF^2*nf*zb*Log[Q2dmu2]^3)/48 + (533*CF^3*nf*zb*Log[Q2dmu2]^3)/48 + 
   (2*CF^2*nf^2*zb*Log[Q2dmu2]^3)/3 - (475*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/
    384 + (1603*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/192 - 
   (421*CF^4*Pi^2*zb*Log[Q2dmu2]^3)/48 + 
   (115*CA*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/192 - 
   (79*CF^3*nf*Pi^2*zb*Log[Q2dmu2]^3)/32 + (401*CA^2*CF^2*zb^2*Log[Q2dmu2]^3)/
    36 - (6185*CA*CF^3*zb^2*Log[Q2dmu2]^3)/288 + 
   (9019*CF^4*zb^2*Log[Q2dmu2]^3)/288 - (203*CA*CF^2*nf*zb^2*Log[Q2dmu2]^3)/
    48 + (425*CF^3*nf*zb^2*Log[Q2dmu2]^3)/48 + 
   (2*CF^2*nf^2*zb^2*Log[Q2dmu2]^3)/3 - 
   (475*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/384 + 
   (1843*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^3)/192 - 
   (613*CF^4*Pi^2*zb^2*Log[Q2dmu2]^3)/48 + 
   (115*CA*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/192 - 
   (79*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/32 + 
   (433*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/48 + 
   (17*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/16 - (65*CF^4*G[0, zb]*Log[Q2dmu2]^3)/
    3 - (7*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (31*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/6 - (CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^3)/
    3 - (67*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (47*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (45*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (433*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(48*(-1 + zb)) + 
   (17*CA*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (65*CF^4*G[0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (7*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (31*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/(6*(-1 + zb)) - 
   (CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (67*CA^2*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) + 
   (47*CA*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (45*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (403*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/48 - 
   (127*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/16 - 
   (149*CF^4*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (7*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (43*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (67*CA^2*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (47*CA*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (45*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (35*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (17*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   (493*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/24 - 
   (7*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (31*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/6 - 
   (CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 - 
   (67*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/32 + 
   (47*CA*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 + 
   (45*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/8 - 
   2*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3 - (61*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/
    4 + (511*CF^4*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (7*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (31*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/4 + (CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^3)/
    2 + (27*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/2 - 
   (95*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (2*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (61*CA*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (511*CF^4*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (7*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) + 
   (31*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (27*CA^2*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(64*(-1 + zb)) + 
   (3*CA*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
   (159*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (7*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/4 - 10*CA*CF^3*zb*G[1, zb]*
    Log[Q2dmu2]^3 + (959*CF^4*zb*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (7*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (39*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (27*CA^2*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/64 + 
   (11*CA*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/8 - 
   (191*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (187*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 + 
   (493*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (7*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/8 + 
   (31*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/4 + 
   (CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/2 + 
   (27*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/64 - 
   (CA*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/2 - 
   (95*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/16 - 
   (47*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (11*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 24*CF^4*G[0, 0, zb]*
    Log[Q2dmu2]^3 + (17*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (9*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (47*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (11*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (24*CF^4*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (17*CA*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (9*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (47*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   19*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3 + 39*CF^4*zb*G[0, 0, zb]*
    Log[Q2dmu2]^3 + (17*CA*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (9*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (47*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (11*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   24*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 + 
   (17*CA*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (9*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (143*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (11*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (59*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (25*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (23*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (143*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (11*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (59*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (25*CA*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (23*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (143*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/16 - 
   (73*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (89*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (25*CA*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (23*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (143*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (11*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (59*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (25*CA*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (23*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (161*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (33*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (59*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (33*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (23*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (171*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) - 
   (69*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (33*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (33*CA*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (15*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (179*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (177*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (109*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (33*CA*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (11*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (197*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/16 - 
   (15*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (59*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (33*CA*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (23*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (205*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (99*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (151*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (45*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (61*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (225*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(32*(-1 + zb)) - 
   (27*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (99*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (45*CA*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (45*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (241*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/32 + 
   (141*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (71*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (45*CA*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (37*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (277*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/32 - 
   (135*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (151*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (45*CA*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (61*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   18*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (87*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   33*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (18*CA^2*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (87*CA*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (33*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   18*CA^2*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (87*CA*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   33*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 - 18*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*
    Log[Q2dmu2]^3 - (87*CA*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/2 - 
   33*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
   (33*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (75*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   36*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (33*CA^2*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (75*CA*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (36*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (33*CA^2*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (75*CA*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   36*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (33*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (75*CA*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/2 + 
   36*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 + 
   (45*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 30*CF^4*G[0, 1, 0, zb]*
    Log[Q2dmu2]^3 + (45*CA^2*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) + (36*CA*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (30*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (45*CA^2*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   36*CA*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 30*CF^4*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2]^3 + (45*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/4 + 
   36*CA*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 + 
   30*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
   (39*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (57*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (69*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (39*CA^2*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (57*CA*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (69*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (39*CA^2*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (57*CA*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (69*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (39*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (57*CA*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (69*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (63*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   45*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 33*CF^4*G[1, 0, 0, zb]*
    Log[Q2dmu2]^3 + (63*CA^2*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/
    (4*(-1 + zb)) + (63*CA*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) + 
   (18*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (63*CA^2*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (99*CA*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   (21*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (63*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/4 + 
   45*CA*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3 + 
   33*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3 - 
   (63*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (75*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (63*CA^2*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (27*CA*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (45*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (63*CA^2*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (87*CA*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/4 - 
   15*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3 - 
   (63*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (75*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/2 - 
   (81*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (63*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (81*CA^2*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(8*(-1 + zb)) - 
   (27*CA*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (27*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(2*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (87*CA*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/4 - 
   (9*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (81*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/8 - 
   (75*CA*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 - 
   (63*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/2 + 
   (81*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (111*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (153*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^2*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(16*(-1 + zb)) + 
   (81*CA*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (81*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(4*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (33*CA*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/2 + 
   (45*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (81*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/16 + 
   (111*CA*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (153*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/4 + 
   (CA^2*CF^2*Log[Q2dmu2]^4)/2 + (61*CA*CF^3*Log[Q2dmu2]^4)/16 - 
   (511*CF^4*Log[Q2dmu2]^4)/64 + (7*CA*CF^2*nf*Log[Q2dmu2]^4)/32 - 
   (31*CF^3*nf*Log[Q2dmu2]^4)/16 - (CF^2*nf^2*Log[Q2dmu2]^4)/8 - 
   (27*CA^2*CF^2*Pi^2*Log[Q2dmu2]^4)/256 - (3*CA*CF^3*Pi^2*Log[Q2dmu2]^4)/
    16 + (159*CF^4*Pi^2*Log[Q2dmu2]^4)/64 + (CA^2*CF^2*Log[Q2dmu2]^4)/
    (2*(-1 + zb)) + (61*CA*CF^3*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (511*CF^4*Log[Q2dmu2]^4)/(64*(-1 + zb)) + (7*CA*CF^2*nf*Log[Q2dmu2]^4)/
    (32*(-1 + zb)) - (31*CF^3*nf*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (CF^2*nf^2*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (27*CA^2*CF^2*Pi^2*Log[Q2dmu2]^4)/(256*(-1 + zb)) - 
   (3*CA*CF^3*Pi^2*Log[Q2dmu2]^4)/(16*(-1 + zb)) + 
   (159*CF^4*Pi^2*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (CA^2*CF^2*zb*Log[Q2dmu2]^4)/2 + (43*CA*CF^3*zb*Log[Q2dmu2]^4)/16 - 
   (655*CF^4*zb*Log[Q2dmu2]^4)/64 + (7*CA*CF^2*nf*zb*Log[Q2dmu2]^4)/32 - 
   (31*CF^3*nf*zb*Log[Q2dmu2]^4)/16 - (CF^2*nf^2*zb*Log[Q2dmu2]^4)/8 - 
   (27*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]^4)/256 - 
   (3*CA*CF^3*Pi^2*zb*Log[Q2dmu2]^4)/16 + (159*CF^4*Pi^2*zb*Log[Q2dmu2]^4)/
    64 + (5*CA^2*CF^2*zb^2*Log[Q2dmu2]^4)/64 + 
   (199*CA*CF^3*zb^2*Log[Q2dmu2]^4)/64 - (493*CF^4*zb^2*Log[Q2dmu2]^4)/64 + 
   (7*CA*CF^2*nf*zb^2*Log[Q2dmu2]^4)/32 - (31*CF^3*nf*zb^2*Log[Q2dmu2]^4)/
    16 - (CF^2*nf^2*zb^2*Log[Q2dmu2]^4)/8 - 
   (27*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]^4)/256 - 
   (3*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]^4)/16 + 
   (159*CF^4*Pi^2*zb^2*Log[Q2dmu2]^4)/64 - 
   (171*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (69*CA*CF^3*G[0, zb]*Log[Q2dmu2]^4)/32 + (33*CF^4*G[0, zb]*Log[Q2dmu2]^4)/
    8 + (33*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (15*CF^3*nf*G[0, zb]*Log[Q2dmu2]^4)/16 - 
   (171*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) + 
   (69*CA*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (33*CF^4*G[0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (33*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (15*CF^3*nf*G[0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (171*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (105*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (51*CF^4*zb*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (33*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (15*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/16 - 
   (171*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/64 + 
   (69*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (33*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^4)/8 + 
   (33*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/32 + 
   (15*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/16 + 
   (225*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (27*CA*CF^3*G[1, zb]*Log[Q2dmu2]^4)/64 - (99*CF^4*G[1, zb]*Log[Q2dmu2]^4)/
    16 - (45*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (45*CF^3*nf*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (225*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(128*(-1 + zb)) + 
   (27*CA*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (99*CF^4*G[1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (45*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (45*CF^3*nf*G[1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (225*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/128 - 
   (45*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (135*CF^4*zb*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (45*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (45*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/32 + 
   (225*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/128 + 
   (27*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (99*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^4)/16 - 
   (45*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/64 - 
   (45*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/32 - 
   (63*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (63*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (9*CF^4*G[0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (63*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (63*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) - 
   (9*CF^4*G[0, 0, zb]*Log[Q2dmu2]^4)/(2*(-1 + zb)) - 
   (63*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (63*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (9*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/2 - 
   (63*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/16 - 
   (63*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (9*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/2 + 
   (63*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (45*CF^4*G[0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (63*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (45*CF^4*G[0, 1, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (63*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (45*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (63*CA^2*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/32 + 
   (27*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/4 + 
   (45*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/8 + 
   (81*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (63*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (45*CF^4*G[1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (81*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(32*(-1 + zb)) + 
   (27*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(4*(-1 + zb)) + 
   (27*CF^4*G[1, 0, zb]*Log[Q2dmu2]^4)/(8*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (99*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/16 + 
   (9*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/4 + 
   (81*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/32 + 
   (63*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/8 + 
   (45*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/8 - 
   (81*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (99*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (117*CF^4*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (81*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(64*(-1 + zb)) - 
   (81*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (81*CF^4*G[1, 1, zb]*Log[Q2dmu2]^4)/(16*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (9*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/2 - 
   (63*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (81*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/64 - 
   (99*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (117*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/16 - 
   (45*CA^2*CF^2*Log[Q2dmu2]^5)/128 - (27*CA*CF^3*Log[Q2dmu2]^5)/320 + 
   (99*CF^4*Log[Q2dmu2]^5)/80 + (9*CA*CF^2*nf*Log[Q2dmu2]^5)/64 + 
   (9*CF^3*nf*Log[Q2dmu2]^5)/32 - (45*CA^2*CF^2*Log[Q2dmu2]^5)/
    (128*(-1 + zb)) - (27*CA*CF^3*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (99*CF^4*Log[Q2dmu2]^5)/(80*(-1 + zb)) + (9*CA*CF^2*nf*Log[Q2dmu2]^5)/
    (64*(-1 + zb)) + (9*CF^3*nf*Log[Q2dmu2]^5)/(32*(-1 + zb)) - 
   (45*CA^2*CF^2*zb*Log[Q2dmu2]^5)/128 - (27*CA*CF^3*zb*Log[Q2dmu2]^5)/320 + 
   (99*CF^4*zb*Log[Q2dmu2]^5)/80 + (9*CA*CF^2*nf*zb*Log[Q2dmu2]^5)/64 + 
   (9*CF^3*nf*zb*Log[Q2dmu2]^5)/32 - (45*CA^2*CF^2*zb^2*Log[Q2dmu2]^5)/128 - 
   (27*CA*CF^3*zb^2*Log[Q2dmu2]^5)/320 + (99*CF^4*zb^2*Log[Q2dmu2]^5)/80 + 
   (9*CA*CF^2*nf*zb^2*Log[Q2dmu2]^5)/64 + (9*CF^3*nf*zb^2*Log[Q2dmu2]^5)/32 - 
   (81*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (27*CA*CF^3*G[0, zb]*Log[Q2dmu2]^5)/20 - (27*CF^4*G[0, zb]*Log[Q2dmu2]^5)/
    40 - (81*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(160*(-1 + zb)) - 
   (27*CA*CF^3*G[0, zb]*Log[Q2dmu2]^5)/(20*(-1 + zb)) - 
   (27*CF^4*G[0, zb]*Log[Q2dmu2]^5)/(40*(-1 + zb)) - 
   (81*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (27*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^5)/20 - 
   (27*CF^4*zb*G[0, zb]*Log[Q2dmu2]^5)/40 - 
   (81*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/160 - 
   (27*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^5)/20 - 
   (27*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^5)/40 + 
   (81*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CA*CF^3*G[1, zb]*Log[Q2dmu2]^5)/80 + (81*CF^4*G[1, zb]*Log[Q2dmu2]^5)/
    80 + (81*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(320*(-1 + zb)) + 
   (81*CA*CF^3*G[1, zb]*Log[Q2dmu2]^5)/(80*(-1 + zb)) + 
   (81*CF^4*G[1, zb]*Log[Q2dmu2]^5)/(80*(-1 + zb)) + 
   (81*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CF^4*zb*G[1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/320 + 
   (81*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^5)/80 + 
   (81*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^5)/80 - (27*CA^2*CF^2*Log[Q2dmu2]^6)/
    640 - (27*CA*CF^3*Log[Q2dmu2]^6)/160 - (27*CF^4*Log[Q2dmu2]^6)/160 - 
   (27*CA^2*CF^2*Log[Q2dmu2]^6)/(640*(-1 + zb)) - 
   (27*CA*CF^3*Log[Q2dmu2]^6)/(160*(-1 + zb)) - (27*CF^4*Log[Q2dmu2]^6)/
    (160*(-1 + zb)) - (27*CA^2*CF^2*zb*Log[Q2dmu2]^6)/640 - 
   (27*CA*CF^3*zb*Log[Q2dmu2]^6)/160 - (27*CF^4*zb*Log[Q2dmu2]^6)/160 - 
   (27*CA^2*CF^2*zb^2*Log[Q2dmu2]^6)/640 - (27*CA*CF^3*zb^2*Log[Q2dmu2]^6)/
    160 - (27*CF^4*zb^2*Log[Q2dmu2]^6)/160 + (117161*CA^2*CF^2*Zeta[3])/
    2592 - (43645*CA*CF^3*Zeta[3])/216 + (110059*CF^4*Zeta[3])/432 - 
   (529*CA*CF^2*nf*Zeta[3])/27 + (1447*CF^3*nf*Zeta[3])/24 + 
   (28*CF^2*nf^2*Zeta[3])/27 + (26303*CA^2*CF^2*Pi^2*Zeta[3])/576 - 
   (30361*CA*CF^3*Pi^2*Zeta[3])/288 + (5057*CF^4*Pi^2*Zeta[3])/108 + 
   (785*CA*CF^2*nf*Pi^2*Zeta[3])/864 - (2591*CF^3*nf*Pi^2*Zeta[3])/432 + 
   (117161*CA^2*CF^2*Zeta[3])/(2592*(-1 + zb)) - 
   (43645*CA*CF^3*Zeta[3])/(216*(-1 + zb)) + (110059*CF^4*Zeta[3])/
    (432*(-1 + zb)) - (529*CA*CF^2*nf*Zeta[3])/(27*(-1 + zb)) + 
   (1447*CF^3*nf*Zeta[3])/(24*(-1 + zb)) + (28*CF^2*nf^2*Zeta[3])/
    (27*(-1 + zb)) + (26303*CA^2*CF^2*Pi^2*Zeta[3])/(576*(-1 + zb)) - 
   (30361*CA*CF^3*Pi^2*Zeta[3])/(288*(-1 + zb)) + 
   (5057*CF^4*Pi^2*Zeta[3])/(108*(-1 + zb)) + (785*CA*CF^2*nf*Pi^2*Zeta[3])/
    (864*(-1 + zb)) - (2591*CF^3*nf*Pi^2*Zeta[3])/(432*(-1 + zb)) - 
   (294403*CA^2*CF^2*zb*Zeta[3])/2592 + (4175*CA*CF^3*zb*Zeta[3])/72 + 
   (42109*CF^4*zb*Zeta[3])/144 - (1151*CA*CF^2*nf*zb*Zeta[3])/54 + 
   (19231*CF^3*nf*zb*Zeta[3])/216 + (28*CF^2*nf^2*zb*Zeta[3])/27 + 
   (35183*CA^2*CF^2*Pi^2*zb*Zeta[3])/576 - (42433*CA*CF^3*Pi^2*zb*Zeta[3])/
    288 + (6167*CF^4*Pi^2*zb*Zeta[3])/108 + (785*CA*CF^2*nf*Pi^2*zb*Zeta[3])/
    864 - (2591*CF^3*nf*Pi^2*zb*Zeta[3])/432 + 
   (115393*CA^2*CF^2*zb^2*Zeta[3])/1296 - (75821*CA*CF^3*zb^2*Zeta[3])/432 + 
   (39547*CF^4*zb^2*Zeta[3])/432 - (5303*CA*CF^2*nf*zb^2*Zeta[3])/216 + 
   (3985*CF^3*nf*zb^2*Zeta[3])/72 + (28*CF^2*nf^2*zb^2*Zeta[3])/27 + 
   (29351*CA^2*CF^2*Pi^2*zb^2*Zeta[3])/576 - 
   (35053*CA*CF^3*Pi^2*zb^2*Zeta[3])/288 + (3055*CF^4*Pi^2*zb^2*Zeta[3])/54 + 
   (785*CA*CF^2*nf*Pi^2*zb^2*Zeta[3])/864 - (2591*CF^3*nf*Pi^2*zb^2*Zeta[3])/
    432 + (5*CA^2*CF^2*zb^3*Zeta[3])/36 + 3*CA*CF^3*zb^3*Zeta[3] - 
   (23*CF^4*zb^3*Zeta[3])/3 + (18593*CA^2*CF^2*G[0, zb]*Zeta[3])/144 - 
   (1141*CA*CF^3*G[0, zb]*Zeta[3])/6 - (2309*CF^4*G[0, zb]*Zeta[3])/108 + 
   (107*CA*CF^2*nf*G[0, zb]*Zeta[3])/6 - (1735*CF^3*nf*G[0, zb]*Zeta[3])/27 - 
   (14*CF^2*nf^2*G[0, zb]*Zeta[3])/27 - 
   (3139*CA^2*CF^2*Pi^2*G[0, zb]*Zeta[3])/36 + 
   (15151*CA*CF^3*Pi^2*G[0, zb]*Zeta[3])/72 - 
   (241*CF^4*Pi^2*G[0, zb]*Zeta[3])/4 + (18593*CA^2*CF^2*G[0, zb]*Zeta[3])/
    (144*(-1 + zb)) - (1141*CA*CF^3*G[0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (2309*CF^4*G[0, zb]*Zeta[3])/(108*(-1 + zb)) + 
   (107*CA*CF^2*nf*G[0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (1735*CF^3*nf*G[0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (14*CF^2*nf^2*G[0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (3139*CA^2*CF^2*Pi^2*G[0, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (15151*CA*CF^3*Pi^2*G[0, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (241*CF^4*Pi^2*G[0, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (52495*CA^2*CF^2*zb*G[0, zb]*Zeta[3])/144 - 
   (5408*CA*CF^3*zb*G[0, zb]*Zeta[3])/9 - (4511*CF^4*zb*G[0, zb]*Zeta[3])/
    108 + (107*CA*CF^2*nf*zb*G[0, zb]*Zeta[3])/6 - 
   (2119*CF^3*nf*zb*G[0, zb]*Zeta[3])/27 - (14*CF^2*nf^2*zb*G[0, zb]*Zeta[3])/
    27 - (3139*CA^2*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/36 + 
   (15151*CA*CF^3*Pi^2*zb*G[0, zb]*Zeta[3])/72 - 
   (241*CF^4*Pi^2*zb*G[0, zb]*Zeta[3])/4 + 
   (8125*CA^2*CF^2*zb^2*G[0, zb]*Zeta[3])/72 - 
   (5129*CA*CF^3*zb^2*G[0, zb]*Zeta[3])/24 + 
   (12577*CF^4*zb^2*G[0, zb]*Zeta[3])/108 + 
   (107*CA*CF^2*nf*zb^2*G[0, zb]*Zeta[3])/6 - 
   (1735*CF^3*nf*zb^2*G[0, zb]*Zeta[3])/27 - 
   (14*CF^2*nf^2*zb^2*G[0, zb]*Zeta[3])/27 - 
   (3139*CA^2*CF^2*Pi^2*zb^2*G[0, zb]*Zeta[3])/36 + 
   (15151*CA*CF^3*Pi^2*zb^2*G[0, zb]*Zeta[3])/72 - 
   (241*CF^4*Pi^2*zb^2*G[0, zb]*Zeta[3])/4 - 
   (29*CA*CF^3*zb^3*G[0, zb]*Zeta[3])/8 + (29*CF^4*zb^3*G[0, zb]*Zeta[3])/4 + 
   (54151*CA^2*CF^2*G[1, zb]*Zeta[3])/432 - (74039*CA*CF^3*G[1, zb]*Zeta[3])/
    216 + (53017*CF^4*G[1, zb]*Zeta[3])/216 - 
   (109*CA*CF^2*nf*G[1, zb]*Zeta[3])/18 + (2455*CF^3*nf*G[1, zb]*Zeta[3])/
    54 + (7*CF^2*nf^2*G[1, zb]*Zeta[3])/9 + 
   (887*CA^2*CF^2*Pi^2*G[1, zb]*Zeta[3])/18 - 
   (17753*CA*CF^3*Pi^2*G[1, zb]*Zeta[3])/144 + 
   (1469*CF^4*Pi^2*G[1, zb]*Zeta[3])/72 + (7013*CA^2*CF^2*G[1, zb]*Zeta[3])/
    (144*(-1 + zb)) - (13831*CA*CF^3*G[1, zb]*Zeta[3])/(72*(-1 + zb)) + 
   (16429*CF^4*G[1, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (13*CA*CF^2*nf*G[1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (557*CF^3*nf*G[1, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (7*CF^2*nf^2*G[1, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (1219*CA^2*CF^2*Pi^2*G[1, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (11717*CA*CF^3*Pi^2*G[1, zb]*Zeta[3])/(144*(-1 + zb)) + 
   (81*CF^4*Pi^2*G[1, zb]*Zeta[3])/(8*(-1 + zb)) - 
   (38447*CA^2*CF^2*zb*G[1, zb]*Zeta[3])/432 + 
   (12205*CA*CF^3*zb*G[1, zb]*Zeta[3])/216 + (57397*CF^4*zb*G[1, zb]*Zeta[3])/
    216 - (83*CA*CF^2*nf*zb*G[1, zb]*Zeta[3])/9 + 
   (1022*CF^3*nf*zb*G[1, zb]*Zeta[3])/27 + (7*CF^2*nf^2*zb*G[1, zb]*Zeta[3])/
    9 + (283*CA^2*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/9 - 
   (11045*CA*CF^3*Pi^2*zb*G[1, zb]*Zeta[3])/144 + 
   (1061*CF^4*Pi^2*zb*G[1, zb]*Zeta[3])/72 - 
   (17281*CA^2*CF^2*zb^2*G[1, zb]*Zeta[3])/216 + 
   (3083*CA*CF^3*zb^2*G[1, zb]*Zeta[3])/27 - 
   (3827*CF^4*zb^2*G[1, zb]*Zeta[3])/216 - 
   (80*CA*CF^2*nf*zb^2*G[1, zb]*Zeta[3])/9 + 
   (2527*CF^3*nf*zb^2*G[1, zb]*Zeta[3])/54 + 
   (7*CF^2*nf^2*zb^2*G[1, zb]*Zeta[3])/9 + 
   (887*CA^2*CF^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/18 - 
   (17393*CA*CF^3*Pi^2*zb^2*G[1, zb]*Zeta[3])/144 + 
   (1469*CF^4*Pi^2*zb^2*G[1, zb]*Zeta[3])/72 + 
   (17*CA*CF^3*zb^3*G[1, zb]*Zeta[3])/8 - (17*CF^4*zb^3*G[1, zb]*Zeta[3])/4 - 
   (4537*CA^2*CF^2*G[0, 0, zb]*Zeta[3])/18 + 
   (4099*CA*CF^3*G[0, 0, zb]*Zeta[3])/9 - (599*CF^4*G[0, 0, zb]*Zeta[3])/9 - 
   (119*CA*CF^2*nf*G[0, 0, zb]*Zeta[3])/18 + 
   (565*CF^3*nf*G[0, 0, zb]*Zeta[3])/9 - (4537*CA^2*CF^2*G[0, 0, zb]*Zeta[3])/
    (18*(-1 + zb)) + (4099*CA*CF^3*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (599*CF^4*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (119*CA*CF^2*nf*G[0, 0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (565*CF^3*nf*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (7177*CA^2*CF^2*zb*G[0, 0, zb]*Zeta[3])/18 + 
   (7096*CA*CF^3*zb*G[0, 0, zb]*Zeta[3])/9 - 
   (641*CF^4*zb*G[0, 0, zb]*Zeta[3])/9 - 
   (119*CA*CF^2*nf*zb*G[0, 0, zb]*Zeta[3])/18 + 
   (565*CF^3*nf*zb*G[0, 0, zb]*Zeta[3])/9 - 
   (5329*CA^2*CF^2*zb^2*G[0, 0, zb]*Zeta[3])/18 + 
   (5188*CA*CF^3*zb^2*G[0, 0, zb]*Zeta[3])/9 - 
   (1589*CF^4*zb^2*G[0, 0, zb]*Zeta[3])/9 - 
   (119*CA*CF^2*nf*zb^2*G[0, 0, zb]*Zeta[3])/18 + 
   (565*CF^3*nf*zb^2*G[0, 0, zb]*Zeta[3])/9 + 
   (7327*CA^2*CF^2*G[0, 1, zb]*Zeta[3])/72 - 
   (1225*CA*CF^3*G[0, 1, zb]*Zeta[3])/6 - (211*CF^4*G[0, 1, zb]*Zeta[3])/6 + 
   (227*CA*CF^2*nf*G[0, 1, zb]*Zeta[3])/36 - 
   (721*CF^3*nf*G[0, 1, zb]*Zeta[3])/18 + 
   (7327*CA^2*CF^2*G[0, 1, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (1225*CA*CF^3*G[0, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (211*CF^4*G[0, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
   (227*CA*CF^2*nf*G[0, 1, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (721*CF^3*nf*G[0, 1, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (14209*CA^2*CF^2*zb*G[0, 1, zb]*Zeta[3])/72 - 
   (1222*CA*CF^3*zb*G[0, 1, zb]*Zeta[3])/3 - 
   (335*CF^4*zb*G[0, 1, zb]*Zeta[3])/6 + 
   (47*CA*CF^2*nf*zb*G[0, 1, zb]*Zeta[3])/36 - 
   (721*CF^3*nf*zb*G[0, 1, zb]*Zeta[3])/18 + 
   (10999*CA^2*CF^2*zb^2*G[0, 1, zb]*Zeta[3])/72 - 
   (3251*CA*CF^3*zb^2*G[0, 1, zb]*Zeta[3])/12 + 
   (43*CF^4*zb^2*G[0, 1, zb]*Zeta[3])/3 - 
   (43*CA*CF^2*nf*zb^2*G[0, 1, zb]*Zeta[3])/36 - 
   (721*CF^3*nf*zb^2*G[0, 1, zb]*Zeta[3])/18 + 
   (431*CA^2*CF^2*G[1, 0, zb]*Zeta[3])/3 - (3733*CA*CF^3*G[1, 0, zb]*Zeta[3])/
    36 - (2533*CF^4*G[1, 0, zb]*Zeta[3])/18 - 
   (85*CA*CF^2*nf*G[1, 0, zb]*Zeta[3])/12 - (793*CF^3*nf*G[1, 0, zb]*Zeta[3])/
    18 + (3953*CA^2*CF^2*G[1, 0, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (935*CA*CF^3*G[1, 0, zb]*Zeta[3])/(36*(-1 + zb)) - 
   (347*CF^4*G[1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (85*CA*CF^2*nf*G[1, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (179*CF^3*nf*G[1, 0, zb]*Zeta[3])/(6*(-1 + zb)) + 
   96*CA^2*CF^2*zb*G[1, 0, zb]*Zeta[3] - 
   (1399*CA*CF^3*zb*G[1, 0, zb]*Zeta[3])/9 - 
   (914*CF^4*zb*G[1, 0, zb]*Zeta[3])/9 - 
   (85*CA*CF^2*nf*zb*G[1, 0, zb]*Zeta[3])/12 - 
   (409*CF^3*nf*zb*G[1, 0, zb]*Zeta[3])/18 + 
   (5149*CA^2*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/24 - 
   (13453*CA*CF^3*zb^2*G[1, 0, zb]*Zeta[3])/36 + 
   (160*CF^4*zb^2*G[1, 0, zb]*Zeta[3])/9 - 
   (85*CA*CF^2*nf*zb^2*G[1, 0, zb]*Zeta[3])/12 - 
   (793*CF^3*nf*zb^2*G[1, 0, zb]*Zeta[3])/18 - 
   (773*CA^2*CF^2*G[1, 1, zb]*Zeta[3])/16 - 
   (8461*CA*CF^3*G[1, 1, zb]*Zeta[3])/72 + (4139*CF^4*G[1, 1, zb]*Zeta[3])/
    18 + (103*CA*CF^2*nf*G[1, 1, zb]*Zeta[3])/8 + 
   (1015*CF^3*nf*G[1, 1, zb]*Zeta[3])/36 + 
   (199*CA^2*CF^2*G[1, 1, zb]*Zeta[3])/(16*(-1 + zb)) - 
   (849*CA*CF^3*G[1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (159*CF^4*G[1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (103*CA*CF^2*nf*G[1, 1, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (55*CF^3*nf*G[1, 1, zb]*Zeta[3])/(4*(-1 + zb)) - 
   (223*CA^2*CF^2*zb*G[1, 1, zb]*Zeta[3])/48 - 
   (211*CA*CF^3*zb*G[1, 1, zb]*Zeta[3])/72 + 
   (1171*CF^4*zb*G[1, 1, zb]*Zeta[3])/9 + 
   (103*CA*CF^2*nf*zb*G[1, 1, zb]*Zeta[3])/8 + 
   (235*CF^3*nf*zb*G[1, 1, zb]*Zeta[3])/36 - 
   (1457*CA^2*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/16 + 
   (6983*CA*CF^3*zb^2*G[1, 1, zb]*Zeta[3])/72 + 
   (1057*CF^4*zb^2*G[1, 1, zb]*Zeta[3])/9 + 
   (103*CA*CF^2*nf*zb^2*G[1, 1, zb]*Zeta[3])/8 + 
   (1015*CF^3*nf*zb^2*G[1, 1, zb]*Zeta[3])/36 + 
   (1421*CA^2*CF^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (4073*CA*CF^3*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (388*CF^4*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (1421*CA^2*CF^2*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (4073*CA*CF^3*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (388*CF^4*G[0, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (1421*CA^2*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (4073*CA*CF^3*zb*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (388*CF^4*zb*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (1421*CA^2*CF^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (4073*CA*CF^3*zb^2*G[0, 0, 0, zb]*Zeta[3])/3 + 
   (388*CF^4*zb^2*G[0, 0, 0, zb]*Zeta[3])/3 - 
   (793*CA^2*CF^2*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (2468*CA*CF^3*G[0, 0, 1, zb]*Zeta[3])/3 - (58*CF^4*G[0, 0, 1, zb]*Zeta[3])/
    3 - (793*CA^2*CF^2*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (2468*CA*CF^3*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (58*CF^4*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (793*CA^2*CF^2*zb*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (2468*CA*CF^3*zb*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (58*CF^4*zb*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (793*CA^2*CF^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 + 
   (2468*CA*CF^3*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (58*CF^4*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
   (728*CA^2*CF^2*G[0, 1, 0, zb]*Zeta[3])/3 + 766*CA*CF^3*G[0, 1, 0, zb]*
    Zeta[3] - 4*CF^4*G[0, 1, 0, zb]*Zeta[3] - 
   (728*CA^2*CF^2*G[0, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (766*CA*CF^3*G[0, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (4*CF^4*G[0, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (728*CA^2*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/3 + 
   766*CA*CF^3*zb*G[0, 1, 0, zb]*Zeta[3] - 4*CF^4*zb*G[0, 1, 0, zb]*Zeta[3] - 
   (728*CA^2*CF^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/3 + 
   766*CA*CF^3*zb^2*G[0, 1, 0, zb]*Zeta[3] - 4*CF^4*zb^2*G[0, 1, 0, zb]*
    Zeta[3] + (239*CA^2*CF^2*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (2083*CA*CF^3*G[0, 1, 1, zb]*Zeta[3])/6 - 91*CF^4*G[0, 1, 1, zb]*Zeta[3] + 
   (239*CA^2*CF^2*G[0, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (2083*CA*CF^3*G[0, 1, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (91*CF^4*G[0, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
   (239*CA^2*CF^2*zb*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (2083*CA*CF^3*zb*G[0, 1, 1, zb]*Zeta[3])/6 - 91*CF^4*zb*G[0, 1, 1, zb]*
    Zeta[3] + (239*CA^2*CF^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/3 - 
   (2083*CA*CF^3*zb^2*G[0, 1, 1, zb]*Zeta[3])/6 - 
   91*CF^4*zb^2*G[0, 1, 1, zb]*Zeta[3] - 
   (805*CA^2*CF^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (2491*CA*CF^3*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (160*CF^4*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (365*CA^2*CF^2*G[1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (1492*CA*CF^3*G[1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (58*CF^4*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
   (277*CA^2*CF^2*zb*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (2711*CA*CF^3*zb*G[1, 0, 0, zb]*Zeta[3])/6 - 
   (149*CF^4*zb*G[1, 0, 0, zb]*Zeta[3])/3 - 
   (805*CA^2*CF^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (2689*CA*CF^3*zb^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (160*CF^4*zb^2*G[1, 0, 0, zb]*Zeta[3])/3 + 
   (452*CA^2*CF^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (3131*CA*CF^3*G[1, 0, 1, zb]*Zeta[3])/6 - 
   (239*CF^4*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (181*CA^2*CF^2*G[1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (1747*CA*CF^3*G[1, 0, 1, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (89*CF^4*G[1, 0, 1, zb]*Zeta[3])/(-1 + zb) + 
   (176*CA^2*CF^2*zb*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (1793*CA*CF^3*zb*G[1, 0, 1, zb]*Zeta[3])/6 + 
   (25*CF^4*zb*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (452*CA^2*CF^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 - 
   (3401*CA*CF^3*zb^2*G[1, 0, 1, zb]*Zeta[3])/6 - 
   (239*CF^4*zb^2*G[1, 0, 1, zb]*Zeta[3])/3 + 
   (689*CA^2*CF^2*G[1, 1, 0, zb]*Zeta[3])/6 - 
   (2431*CA*CF^3*G[1, 1, 0, zb]*Zeta[3])/6 - 
   (379*CF^4*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (43*CA^2*CF^2*G[1, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (1049*CA*CF^3*G[1, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
   (105*CF^4*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
   (20*CA^2*CF^2*zb*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (1039*CA*CF^3*zb*G[1, 1, 0, zb]*Zeta[3])/6 - 
   (4*CF^4*zb*G[1, 1, 0, zb]*Zeta[3])/3 + 
   (689*CA^2*CF^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/6 - 
   (2665*CA*CF^3*zb^2*G[1, 1, 0, zb]*Zeta[3])/6 - 
   (379*CF^4*zb^2*G[1, 1, 0, zb]*Zeta[3])/3 - 
   (99*CA^2*CF^2*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (733*CA*CF^3*G[1, 1, 1, zb]*Zeta[3])/4 + (883*CF^4*G[1, 1, 1, zb]*Zeta[3])/
    6 + (81*CA^2*CF^2*G[1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (225*CA*CF^3*G[1, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
   (225*CF^4*G[1, 1, 1, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (57*CA^2*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (301*CA*CF^3*zb*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (193*CF^4*zb*G[1, 1, 1, zb]*Zeta[3])/6 - 
   (99*CA^2*CF^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (805*CA*CF^3*zb^2*G[1, 1, 1, zb]*Zeta[3])/4 + 
   (883*CF^4*zb^2*G[1, 1, 1, zb]*Zeta[3])/6 - 
   (7013*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/144 + 
   (13831*CA*CF^3*Log[Q2dmu2]*Zeta[3])/72 - (16429*CF^4*Log[Q2dmu2]*Zeta[3])/
    72 + (13*CA*CF^2*nf*Log[Q2dmu2]*Zeta[3])/3 - 
   (557*CF^3*nf*Log[Q2dmu2]*Zeta[3])/18 - (7*CF^2*nf^2*Log[Q2dmu2]*Zeta[3])/
    9 - (143*CA^2*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/4 + 
   (4087*CA*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/48 - 
   (81*CF^4*Pi^2*Log[Q2dmu2]*Zeta[3])/8 - 
   (7013*CA^2*CF^2*Log[Q2dmu2]*Zeta[3])/(144*(-1 + zb)) + 
   (13831*CA*CF^3*Log[Q2dmu2]*Zeta[3])/(72*(-1 + zb)) - 
   (16429*CF^4*Log[Q2dmu2]*Zeta[3])/(72*(-1 + zb)) + 
   (13*CA*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (557*CF^3*nf*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) - 
   (7*CF^2*nf^2*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (143*CA^2*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (4087*CA*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(48*(-1 + zb)) - 
   (81*CF^4*Pi^2*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) + 
   (5329*CA^2*CF^2*zb*Log[Q2dmu2]*Zeta[3])/144 + 
   (1375*CA*CF^3*zb*Log[Q2dmu2]*Zeta[3])/72 - 
   (19273*CF^4*zb*Log[Q2dmu2]*Zeta[3])/72 + 
   (13*CA*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/3 - 
   (713*CF^3*nf*zb*Log[Q2dmu2]*Zeta[3])/18 - 
   (7*CF^2*nf^2*zb*Log[Q2dmu2]*Zeta[3])/9 - 
   (143*CA^2*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/4 + 
   (4087*CA*CF^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/48 - 
   (81*CF^4*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/8 - 
   (2971*CA^2*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/72 + 
   (10051*CA*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/72 - 
   (10147*CF^4*zb^2*Log[Q2dmu2]*Zeta[3])/72 + 
   (13*CA*CF^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/3 - 
   (557*CF^3*nf*zb^2*Log[Q2dmu2]*Zeta[3])/18 - 
   (7*CF^2*nf^2*zb^2*Log[Q2dmu2]*Zeta[3])/9 - 
   (143*CA^2*CF^2*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/4 + 
   (4087*CA*CF^3*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/48 - 
   (81*CF^4*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/8 - 
   (3*CA*CF^3*zb^3*Log[Q2dmu2]*Zeta[3])/2 + 3*CF^4*zb^3*Log[Q2dmu2]*Zeta[3] - 
   (1363*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (119*CA*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (347*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (85*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (179*CF^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (1363*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(24*(-1 + zb)) + 
   (119*CA*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (347*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (85*CA*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(12*(-1 + zb)) + 
   (179*CF^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) - 
   (2731*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (743*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (371*CF^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (85*CA*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (179*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
   (1939*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/24 + 
   (389*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
   (176*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (85*CA*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (179*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (781*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (713*CA*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (381*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (103*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (269*CF^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
   (199*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(16*(-1 + zb)) + 
   (849*CA*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (159*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (103*CA*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(8*(-1 + zb)) - 
   (55*CF^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) + 
   (757*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 + 
   (213*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   152*CF^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (103*CA*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (113*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   (2959*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/48 - 
   (379*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   93*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (103*CA*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/8 - 
   (269*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/12 + 
   130*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   514*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   58*CF^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (130*CA^2*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (514*CA*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   (58*CF^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   130*CA^2*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   514*CA*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   58*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   130*CA^2*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   514*CA*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   58*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   63*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (593*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   89*CF^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (63*CA^2*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (593*CA*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (89*CF^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   63*CA^2*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
   (593*CA*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   89*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 63*CA^2*CF^2*zb^2*G[0, 1, zb]*
    Log[Q2dmu2]*Zeta[3] + (593*CA*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/
    2 + 89*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
   (131*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (667*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   113*CF^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (17*CA^2*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (355*CA*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (105*CF^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
   4*CA^2*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   167*CA*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   44*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] - 
   (131*CA^2*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (721*CA*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   113*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3] + 
   (83*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (605*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (289*CF^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (81*CA^2*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (225*CA*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(4*(-1 + zb)) - 
   (225*CF^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (73*CA^2*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (287*CA*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (85*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (83*CA^2*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (713*CA*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 - 
   (289*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
   (199*CA^2*CF^2*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (849*CA*CF^3*Log[Q2dmu2]^2*Zeta[3])/16 + (159*CF^4*Log[Q2dmu2]^2*Zeta[3])/
    2 + (103*CA*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (55*CF^3*nf*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (199*CA^2*CF^2*Log[Q2dmu2]^2*Zeta[3])/(32*(-1 + zb)) - 
   (849*CA*CF^3*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (159*CF^4*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) + 
   (103*CA*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/(16*(-1 + zb)) + 
   (55*CF^3*nf*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) - 
   (41*CA^2*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (249*CA*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (165*CF^4*zb*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (103*CA*CF^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (55*CF^3*nf*zb*Log[Q2dmu2]^2*Zeta[3])/8 - 
   (17*CA^2*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/32 - 
   (525*CA*CF^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 + 66*CF^4*zb^2*Log[Q2dmu2]^2*
    Zeta[3] + (103*CA*CF^2*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/16 + 
   (55*CF^3*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (21*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (363*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (105*CF^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (21*CA^2*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) - 
   (363*CA*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) - 
   (105*CF^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(2*(-1 + zb)) + 
   (21*CA^2*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (363*CA*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (105*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (21*CA^2*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (363*CA*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (105*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/2 + 
   (21*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (525*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (237*CF^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (81*CA^2*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (225*CA*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(8*(-1 + zb)) + 
   (225*CF^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(4*(-1 + zb)) + 
   (57*CA^2*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (237*CA*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (165*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 + 
   (21*CA^2*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (525*CA*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/8 + 
   (237*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/4 - 
   (27*CA^2*CF^2*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (75*CA*CF^3*Log[Q2dmu2]^3*Zeta[3])/8 - (75*CF^4*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (27*CA^2*CF^2*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) - 
   (75*CA*CF^3*Log[Q2dmu2]^3*Zeta[3])/(8*(-1 + zb)) - 
   (75*CF^4*Log[Q2dmu2]^3*Zeta[3])/(4*(-1 + zb)) - 
   (27*CA^2*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (75*CA*CF^3*zb*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (75*CF^4*zb*Log[Q2dmu2]^3*Zeta[3])/4 - 
   (27*CA^2*CF^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (75*CA*CF^3*zb^2*Log[Q2dmu2]^3*Zeta[3])/8 - 
   (75*CF^4*zb^2*Log[Q2dmu2]^3*Zeta[3])/4 + (3575*CA^2*CF^2*Zeta[3]^2)/48 - 
   (2365*CA*CF^3*Zeta[3]^2)/12 + (79*CF^4*Zeta[3]^2)/12 + 
   (3575*CA^2*CF^2*Zeta[3]^2)/(48*(-1 + zb)) - (2365*CA*CF^3*Zeta[3]^2)/
    (12*(-1 + zb)) + (79*CF^4*Zeta[3]^2)/(12*(-1 + zb)) + 
   (3575*CA^2*CF^2*zb*Zeta[3]^2)/48 - (2365*CA*CF^3*zb*Zeta[3]^2)/12 + 
   (79*CF^4*zb*Zeta[3]^2)/12 + (3575*CA^2*CF^2*zb^2*Zeta[3]^2)/48 - 
   (2365*CA*CF^3*zb^2*Zeta[3]^2)/12 + (79*CF^4*zb^2*Zeta[3]^2)/12 - 
   (29137*CA^2*CF^2*Zeta[5])/144 + (13193*CA*CF^3*Zeta[5])/30 - 
   (26929*CF^4*Zeta[5])/180 - (23*CA*CF^2*nf*Zeta[5])/8 + 
   (443*CF^3*nf*Zeta[5])/12 - (29137*CA^2*CF^2*Zeta[5])/(144*(-1 + zb)) + 
   (13193*CA*CF^3*Zeta[5])/(30*(-1 + zb)) - (26929*CF^4*Zeta[5])/
    (180*(-1 + zb)) - (23*CA*CF^2*nf*Zeta[5])/(8*(-1 + zb)) + 
   (443*CF^3*nf*Zeta[5])/(12*(-1 + zb)) - (42049*CA^2*CF^2*zb*Zeta[5])/144 + 
   (9839*CA*CF^3*zb*Zeta[5])/15 - (22429*CF^4*zb*Zeta[5])/180 - 
   (23*CA*CF^2*nf*zb*Zeta[5])/8 + (443*CF^3*nf*zb*Zeta[5])/12 - 
   (30613*CA^2*CF^2*zb^2*Zeta[5])/144 + (27871*CA*CF^3*zb^2*Zeta[5])/60 - 
   (32779*CF^4*zb^2*Zeta[5])/180 - (23*CA*CF^2*nf*zb^2*Zeta[5])/8 + 
   (443*CF^3*nf*zb^2*Zeta[5])/12 + (3411*CA^2*CF^2*G[0, zb]*Zeta[5])/10 - 
   (29297*CA*CF^3*G[0, zb]*Zeta[5])/30 + (1837*CF^4*G[0, zb]*Zeta[5])/15 + 
   (3411*CA^2*CF^2*G[0, zb]*Zeta[5])/(10*(-1 + zb)) - 
   (29297*CA*CF^3*G[0, zb]*Zeta[5])/(30*(-1 + zb)) + 
   (1837*CF^4*G[0, zb]*Zeta[5])/(15*(-1 + zb)) + 
   (3411*CA^2*CF^2*zb*G[0, zb]*Zeta[5])/10 - 
   (29297*CA*CF^3*zb*G[0, zb]*Zeta[5])/30 + (1837*CF^4*zb*G[0, zb]*Zeta[5])/
    15 + (3411*CA^2*CF^2*zb^2*G[0, zb]*Zeta[5])/10 - 
   (29297*CA*CF^3*zb^2*G[0, zb]*Zeta[5])/30 + 
   (1837*CF^4*zb^2*G[0, zb]*Zeta[5])/15 - (11263*CA^2*CF^2*G[1, zb]*Zeta[5])/
    60 + (36373*CA*CF^3*G[1, zb]*Zeta[5])/60 + (183*CF^4*G[1, zb]*Zeta[5])/
    10 - (1961*CA^2*CF^2*G[1, zb]*Zeta[5])/(20*(-1 + zb)) + 
   (7801*CA*CF^3*G[1, zb]*Zeta[5])/(20*(-1 + zb)) - 
   (67*CF^4*G[1, zb]*Zeta[5])/(10*(-1 + zb)) - 
   (952*CA^2*CF^2*zb*G[1, zb]*Zeta[5])/15 + 
   (18403*CA*CF^3*zb*G[1, zb]*Zeta[5])/60 - (517*CF^4*zb*G[1, zb]*Zeta[5])/
    10 - (11263*CA^2*CF^2*zb^2*G[1, zb]*Zeta[5])/60 + 
   (38533*CA*CF^3*zb^2*G[1, zb]*Zeta[5])/60 + 
   (183*CF^4*zb^2*G[1, zb]*Zeta[5])/10 + (2061*CA^2*CF^2*Log[Q2dmu2]*Zeta[5])/
    20 - (8001*CA*CF^3*Log[Q2dmu2]*Zeta[5])/20 + 
   (67*CF^4*Log[Q2dmu2]*Zeta[5])/10 + (2061*CA^2*CF^2*Log[Q2dmu2]*Zeta[5])/
    (20*(-1 + zb)) - (8001*CA*CF^3*Log[Q2dmu2]*Zeta[5])/(20*(-1 + zb)) + 
   (67*CF^4*Log[Q2dmu2]*Zeta[5])/(10*(-1 + zb)) + 
   (2061*CA^2*CF^2*zb*Log[Q2dmu2]*Zeta[5])/20 - 
   (8001*CA*CF^3*zb*Log[Q2dmu2]*Zeta[5])/20 + 
   (67*CF^4*zb*Log[Q2dmu2]*Zeta[5])/10 + 
   (2061*CA^2*CF^2*zb^2*Log[Q2dmu2]*Zeta[5])/20 - 
   (8001*CA*CF^3*zb^2*Log[Q2dmu2]*Zeta[5])/20 + 
   (67*CF^4*zb^2*Log[Q2dmu2]*Zeta[5])/10)


==> anc/XS_Higgs_qqbar_RVVxV.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-19020227*CA^3*CF^2)/248832 - (15544661*CA^2*CF^3)/373248 - 
 (76541527*CA*CF^4)/124416 + (185219933*CF^5)/279936 + 
 (71228195*CA^2*CF^2*nf)/1119744 - (8585557*CA*CF^3*nf)/124416 + 
 (4627681*CF^4*nf)/62208 - (451531*CA*CF^2*nf^2)/139968 + 
 (49583*CF^3*nf^2)/5184 + (1025*CF^2*nf^3)/2187 + 
 (1044893*CA^3*CF^2*Pi^2)/62208 - (15949145*CA^2*CF^3*Pi^2)/373248 + 
 (473767*CA*CF^4*Pi^2)/20736 - (748453*CF^5*Pi^2)/15552 + 
 (1580885*CA^2*CF^2*nf*Pi^2)/93312 + (524897*CA*CF^3*nf*Pi^2)/46656 - 
 (2417639*CF^4*nf*Pi^2)/46656 + (845*CA*CF^2*nf^2*Pi^2)/864 - 
 (27*CF^3*nf^2*Pi^2)/8 - (17*CF^2*nf^3*Pi^2)/486 + 
 (34493*CA^3*CF^2*Pi^4)/51840 - (36973*CA^2*CF^3*Pi^4)/6480 + 
 (161857*CA*CF^4*Pi^4)/25920 + (64787*CF^5*Pi^4)/15552 - 
 (44023*CA^2*CF^2*nf*Pi^4)/155520 - (88549*CA*CF^3*nf*Pi^4)/77760 + 
 (997*CF^4*nf*Pi^4)/360 - (223*CA*CF^2*nf^2*Pi^4)/9720 + 
 (1081*CF^3*nf^2*Pi^4)/9720 - (13645*CA^3*CF^2*Pi^6)/72576 + 
 (20017*CA^2*CF^3*Pi^6)/68040 - (427*CA*CF^4*Pi^6)/3888 - 
 (1054*CF^5*Pi^6)/2835 - (18985667*CA^3*CF^2)/(248832*(-1 + zb)) - 
 (14259029*CA^2*CF^3)/(373248*(-1 + zb)) - 
 (75518551*CA*CF^4)/(124416*(-1 + zb)) + 
 (185219933*CF^5)/(279936*(-1 + zb)) + (71228195*CA^2*CF^2*nf)/
  (1119744*(-1 + zb)) - (8564821*CA*CF^3*nf)/(124416*(-1 + zb)) + 
 (4617313*CF^4*nf)/(62208*(-1 + zb)) - (451531*CA*CF^2*nf^2)/
  (139968*(-1 + zb)) + (49583*CF^3*nf^2)/(5184*(-1 + zb)) + 
 (1025*CF^2*nf^3)/(2187*(-1 + zb)) + (1044893*CA^3*CF^2*Pi^2)/
  (62208*(-1 + zb)) - (16052825*CA^2*CF^3*Pi^2)/(373248*(-1 + zb)) + 
 (464551*CA*CF^4*Pi^2)/(20736*(-1 + zb)) - 
 (748453*CF^5*Pi^2)/(15552*(-1 + zb)) + (1580885*CA^2*CF^2*nf*Pi^2)/
  (93312*(-1 + zb)) + (524897*CA*CF^3*nf*Pi^2)/(46656*(-1 + zb)) - 
 (2417639*CF^4*nf*Pi^2)/(46656*(-1 + zb)) + (845*CA*CF^2*nf^2*Pi^2)/
  (864*(-1 + zb)) - (27*CF^3*nf^2*Pi^2)/(8*(-1 + zb)) - 
 (17*CF^2*nf^3*Pi^2)/(486*(-1 + zb)) + (34493*CA^3*CF^2*Pi^4)/
  (51840*(-1 + zb)) - (36973*CA^2*CF^3*Pi^4)/(6480*(-1 + zb)) + 
 (161857*CA*CF^4*Pi^4)/(25920*(-1 + zb)) + 
 (64787*CF^5*Pi^4)/(15552*(-1 + zb)) - (44023*CA^2*CF^2*nf*Pi^4)/
  (155520*(-1 + zb)) - (88549*CA*CF^3*nf*Pi^4)/(77760*(-1 + zb)) + 
 (997*CF^4*nf*Pi^4)/(360*(-1 + zb)) - (223*CA*CF^2*nf^2*Pi^4)/
  (9720*(-1 + zb)) + (1081*CF^3*nf^2*Pi^4)/(9720*(-1 + zb)) - 
 (13645*CA^3*CF^2*Pi^6)/(72576*(-1 + zb)) + (20017*CA^2*CF^3*Pi^6)/
  (68040*(-1 + zb)) - (427*CA*CF^4*Pi^6)/(3888*(-1 + zb)) - 
 (1054*CF^5*Pi^6)/(2835*(-1 + zb)) - (22321579*CA^3*CF^2*zb)/248832 + 
 (119736703*CA^2*CF^3*zb)/373248 - (3281615*CA*CF^4*zb)/124416 + 
 (327300521*CF^5*zb)/279936 + (53019755*CA^2*CF^2*nf*zb)/1119744 + 
 (1131851*CA*CF^3*nf*zb)/124416 + (18405137*CF^4*nf*zb)/62208 - 
 (576523*CA*CF^2*nf^2*zb)/139968 + (309797*CF^3*nf^2*zb)/15552 + 
 (1025*CF^2*nf^3*zb)/2187 + (1971251*CA^3*CF^2*Pi^2*zb)/62208 - 
 (15151745*CA^2*CF^3*Pi^2*zb)/373248 - (5733847*CA*CF^4*Pi^2*zb)/62208 - 
 (981385*CF^5*Pi^2*zb)/5184 + (1615013*CA^2*CF^2*nf*Pi^2*zb)/93312 + 
 (395449*CA*CF^3*nf*Pi^2*zb)/23328 - (3472595*CF^4*nf*Pi^2*zb)/46656 + 
 (7513*CA*CF^2*nf^2*Pi^2*zb)/7776 - (3931*CF^3*nf^2*Pi^2*zb)/972 - 
 (17*CF^2*nf^3*Pi^2*zb)/486 + (479*CA^3*CF^2*Pi^4*zb)/270 - 
 (558991*CA^2*CF^3*Pi^4*zb)/51840 + (15893*CA*CF^4*Pi^4*zb)/1440 + 
 (54403*CF^5*Pi^4*zb)/77760 - (11123*CA^2*CF^2*nf*Pi^4*zb)/31104 - 
 (87409*CA*CF^3*nf*Pi^4*zb)/77760 + (661*CF^4*nf*Pi^4*zb)/270 - 
 (223*CA*CF^2*nf^2*Pi^4*zb)/9720 + (1081*CF^3*nf^2*Pi^4*zb)/9720 - 
 (13645*CA^3*CF^2*Pi^6*zb)/72576 + (20017*CA^2*CF^3*Pi^6*zb)/68040 - 
 (427*CA*CF^4*Pi^6*zb)/3888 - (1054*CF^5*Pi^6*zb)/2835 + 
 (5392847*CA^3*CF^2*zb^2)/248832 + (100737847*CA^2*CF^3*zb^2)/373248 - 
 (13334665*CA*CF^4*zb^2)/62208 + (59919359*CF^5*zb^2)/279936 + 
 (793123*CA^2*CF^2*nf*zb^2)/34992 - (1191137*CA*CF^3*nf*zb^2)/15552 + 
 (2029087*CF^4*nf*zb^2)/31104 - (78191*CA*CF^2*nf^2*zb^2)/17496 + 
 (152675*CF^3*nf^2*zb^2)/15552 + (1025*CF^2*nf^3*zb^2)/2187 - 
 (111565*CA^3*CF^2*Pi^2*zb^2)/62208 - (899447*CA^2*CF^3*Pi^2*zb^2)/93312 + 
 (188077*CA*CF^4*Pi^2*zb^2)/5184 - (374917*CF^5*Pi^2*zb^2)/3888 + 
 (405589*CA^2*CF^2*nf*Pi^2*zb^2)/46656 + (158681*CA*CF^3*nf*Pi^2*zb^2)/
  11664 - (577547*CF^4*nf*Pi^2*zb^2)/11664 + (73*CA*CF^2*nf^2*Pi^2*zb^2)/81 - 
 (697*CF^3*nf^2*Pi^2*zb^2)/216 - (17*CF^2*nf^3*Pi^2*zb^2)/486 + 
 (16033*CA^3*CF^2*Pi^4*zb^2)/25920 - (518479*CA^2*CF^3*Pi^4*zb^2)/103680 + 
 (329357*CA*CF^4*Pi^4*zb^2)/51840 + (110951*CF^5*Pi^4*zb^2)/38880 - 
 (47983*CA^2*CF^2*nf*Pi^4*zb^2)/155520 - (82717*CA*CF^3*nf*Pi^4*zb^2)/77760 + 
 (2933*CF^4*nf*Pi^4*zb^2)/1080 - (223*CA*CF^2*nf^2*Pi^4*zb^2)/9720 + 
 (1081*CF^3*nf^2*Pi^4*zb^2)/9720 - (13645*CA^3*CF^2*Pi^6*zb^2)/72576 + 
 (20017*CA^2*CF^3*Pi^6*zb^2)/68040 - (427*CA*CF^4*Pi^6*zb^2)/3888 - 
 (1054*CF^5*Pi^6*zb^2)/2835 - (37*CA^3*CF^2*Pi^2*zb^3)/432 - 
 (29*CA^2*CF^3*Pi^2*zb^3)/64 - (127*CA*CF^4*Pi^2*zb^3)/288 + 
 (391*CF^5*Pi^2*zb^3)/96 - (CA^2*CF^2*nf*Pi^2*zb^3)/432 - 
 (23*CA*CF^3*nf*Pi^2*zb^3)/288 + (7*CF^4*nf*Pi^2*zb^3)/36 - 
 (61*CA^2*CF^3*Pi^4*zb^3)/5760 + (7*CA*CF^4*Pi^4*zb^3)/80 - 
 (191*CF^5*Pi^4*zb^3)/1440 + ((CA^3*CF^2)/96 + (CA^2*CF^3)/16 + (CA*CF^4)/8 + 
   CF^5/12 + (CA^3*CF^2)/(96*(-1 + zb)) + (CA^2*CF^3)/(16*(-1 + zb)) + 
   (CA*CF^4)/(8*(-1 + zb)) + CF^5/(12*(-1 + zb)) + (CA^3*CF^2*zb)/96 + 
   (CA^2*CF^3*zb)/16 + (CA*CF^4*zb)/8 + (CF^5*zb)/12 + (CA^3*CF^2*zb^2)/96 + 
   (CA^2*CF^3*zb^2)/16 + (CA*CF^4*zb^2)/8 + (CF^5*zb^2)/12)/ep^6 + 
 (3174149*CA^3*CF^2*G[0, zb])/373248 + (66574079*CA^2*CF^3*G[0, zb])/186624 + 
 (84438761*CA*CF^4*G[0, zb])/186624 - (61231109*CF^5*G[0, zb])/93312 - 
 (1677331*CA^2*CF^2*nf*G[0, zb])/62208 - (3109769*CA*CF^3*nf*G[0, zb])/
  186624 - (6347587*CF^4*nf*G[0, zb])/93312 - (63541*CA*CF^2*nf^2*G[0, zb])/
  23328 - (2177*CF^3*nf^2*G[0, zb])/324 - (202*CF^2*nf^3*G[0, zb])/729 - 
 (555769*CA^3*CF^2*Pi^2*G[0, zb])/15552 - (65251*CA^2*CF^3*Pi^2*G[0, zb])/
  62208 + (93301*CA*CF^4*Pi^2*G[0, zb])/1152 + 
 (81509*CF^5*Pi^2*G[0, zb])/3888 - (14869*CA^2*CF^2*nf*Pi^2*G[0, zb])/1296 - 
 (129341*CA*CF^3*nf*Pi^2*G[0, zb])/15552 + (383765*CF^4*nf*Pi^2*G[0, zb])/
  7776 - (1111*CA*CF^2*nf^2*Pi^2*G[0, zb])/1944 + 
 (673*CF^3*nf^2*Pi^2*G[0, zb])/243 + (CF^2*nf^3*Pi^2*G[0, zb])/81 - 
 (5651*CA^3*CF^2*Pi^4*G[0, zb])/6480 + (84571*CA^2*CF^3*Pi^4*G[0, zb])/
  10368 - (140501*CA*CF^4*Pi^4*G[0, zb])/12960 - 
 (3983*CF^5*Pi^4*G[0, zb])/12960 + (6413*CA^2*CF^2*nf*Pi^4*G[0, zb])/12960 - 
 (83*CA*CF^3*nf*Pi^4*G[0, zb])/432 - (1193*CF^4*nf*Pi^4*G[0, zb])/810 + 
 (3122309*CA^3*CF^2*G[0, zb])/(373248*(-1 + zb)) + 
 (65931263*CA^2*CF^3*G[0, zb])/(186624*(-1 + zb)) + 
 (82904297*CA*CF^4*G[0, zb])/(186624*(-1 + zb)) - 
 (61231109*CF^5*G[0, zb])/(93312*(-1 + zb)) - (1677331*CA^2*CF^2*nf*G[0, zb])/
  (62208*(-1 + zb)) - (3140873*CA*CF^3*nf*G[0, zb])/(186624*(-1 + zb)) - 
 (6332035*CF^4*nf*G[0, zb])/(93312*(-1 + zb)) - 
 (63541*CA*CF^2*nf^2*G[0, zb])/(23328*(-1 + zb)) - 
 (2177*CF^3*nf^2*G[0, zb])/(324*(-1 + zb)) - (202*CF^2*nf^3*G[0, zb])/
  (729*(-1 + zb)) - (555769*CA^3*CF^2*Pi^2*G[0, zb])/(15552*(-1 + zb)) - 
 (65251*CA^2*CF^3*Pi^2*G[0, zb])/(62208*(-1 + zb)) + 
 (93301*CA*CF^4*Pi^2*G[0, zb])/(1152*(-1 + zb)) + 
 (81509*CF^5*Pi^2*G[0, zb])/(3888*(-1 + zb)) - 
 (14869*CA^2*CF^2*nf*Pi^2*G[0, zb])/(1296*(-1 + zb)) - 
 (129341*CA*CF^3*nf*Pi^2*G[0, zb])/(15552*(-1 + zb)) + 
 (383765*CF^4*nf*Pi^2*G[0, zb])/(7776*(-1 + zb)) - 
 (1111*CA*CF^2*nf^2*Pi^2*G[0, zb])/(1944*(-1 + zb)) + 
 (673*CF^3*nf^2*Pi^2*G[0, zb])/(243*(-1 + zb)) + 
 (CF^2*nf^3*Pi^2*G[0, zb])/(81*(-1 + zb)) - (5651*CA^3*CF^2*Pi^4*G[0, zb])/
  (6480*(-1 + zb)) + (84571*CA^2*CF^3*Pi^4*G[0, zb])/(10368*(-1 + zb)) - 
 (140501*CA*CF^4*Pi^4*G[0, zb])/(12960*(-1 + zb)) - 
 (3983*CF^5*Pi^4*G[0, zb])/(12960*(-1 + zb)) + 
 (6413*CA^2*CF^2*nf*Pi^4*G[0, zb])/(12960*(-1 + zb)) - 
 (83*CA*CF^3*nf*Pi^4*G[0, zb])/(432*(-1 + zb)) - 
 (1193*CF^4*nf*Pi^4*G[0, zb])/(810*(-1 + zb)) + 
 (9249809*CA^3*CF^2*zb*G[0, zb])/373248 - (2686603*CA^2*CF^3*zb*G[0, zb])/
  186624 - (24337195*CA*CF^4*zb*G[0, zb])/186624 - 
 (108760433*CF^5*zb*G[0, zb])/93312 - (233437*CA^2*CF^2*nf*zb*G[0, zb])/
  20736 - (17497961*CA*CF^3*nf*zb*G[0, zb])/186624 - 
 (27055891*CF^4*nf*zb*G[0, zb])/93312 - (42709*CA*CF^2*nf^2*zb*G[0, zb])/
  23328 - (33193*CF^3*nf^2*zb*G[0, zb])/1944 - 
 (202*CF^2*nf^3*zb*G[0, zb])/729 - (1838507*CA^3*CF^2*Pi^2*zb*G[0, zb])/
  31104 - (2838979*CA^2*CF^3*Pi^2*zb*G[0, zb])/62208 + 
 (2893721*CA*CF^4*Pi^2*zb*G[0, zb])/10368 + (304745*CF^5*Pi^2*zb*G[0, zb])/
  3888 - (18641*CA^2*CF^2*nf*Pi^2*zb*G[0, zb])/1296 - 
 (16931*CA*CF^3*nf*Pi^2*zb*G[0, zb])/15552 + 
 (449621*CF^4*nf*Pi^2*zb*G[0, zb])/7776 - 
 (1111*CA*CF^2*nf^2*Pi^2*zb*G[0, zb])/1944 + 
 (1493*CF^3*nf^2*Pi^2*zb*G[0, zb])/486 + (CF^2*nf^3*Pi^2*zb*G[0, zb])/81 - 
 (1637*CA^3*CF^2*Pi^4*zb*G[0, zb])/1620 + (514331*CA^2*CF^3*Pi^4*zb*G[0, zb])/
  51840 - (148853*CA*CF^4*Pi^4*zb*G[0, zb])/12960 + 
 (31969*CF^5*Pi^4*zb*G[0, zb])/12960 + (6413*CA^2*CF^2*nf*Pi^4*zb*G[0, zb])/
  12960 - (83*CA*CF^3*nf*Pi^4*zb*G[0, zb])/432 - 
 (1193*CF^4*nf*Pi^4*zb*G[0, zb])/810 - (23467651*CA^3*CF^2*zb^2*G[0, zb])/
  373248 - (12500821*CA^2*CF^3*zb^2*G[0, zb])/186624 + 
 (1153771*CA*CF^4*zb^2*G[0, zb])/93312 - (3270095*CF^5*zb^2*G[0, zb])/23328 + 
 (23377*CA^2*CF^2*nf*zb^2*G[0, zb])/7776 + (562957*CA*CF^3*nf*zb^2*G[0, zb])/
  46656 - (1120231*CF^4*nf*zb^2*G[0, zb])/23328 - 
 (313*CA*CF^2*nf^2*zb^2*G[0, zb])/5832 - (8579*CF^3*nf^2*zb^2*G[0, zb])/
  1296 - (202*CF^2*nf^3*zb^2*G[0, zb])/729 - 
 (425539*CA^3*CF^2*Pi^2*zb^2*G[0, zb])/15552 + 
 (348961*CA^2*CF^3*Pi^2*zb^2*G[0, zb])/31104 + 
 (76595*CA*CF^4*Pi^2*zb^2*G[0, zb])/1728 + (285859*CF^5*Pi^2*zb^2*G[0, zb])/
  7776 - (10897*CA^2*CF^2*nf*Pi^2*zb^2*G[0, zb])/1296 - 
 (67789*CA*CF^3*nf*Pi^2*zb^2*G[0, zb])/7776 + 
 (181123*CF^4*nf*Pi^2*zb^2*G[0, zb])/3888 - 
 (1111*CA*CF^2*nf^2*Pi^2*zb^2*G[0, zb])/1944 + 
 (673*CF^3*nf^2*Pi^2*zb^2*G[0, zb])/243 + (CF^2*nf^3*Pi^2*zb^2*G[0, zb])/81 - 
 (4177*CA^3*CF^2*Pi^4*zb^2*G[0, zb])/5184 + 
 (434159*CA^2*CF^3*Pi^4*zb^2*G[0, zb])/51840 - 
 (31585*CA*CF^4*Pi^4*zb^2*G[0, zb])/2592 + (7501*CF^5*Pi^4*zb^2*G[0, zb])/
  12960 + (6413*CA^2*CF^2*nf*Pi^4*zb^2*G[0, zb])/12960 - 
 (83*CA*CF^3*nf*Pi^4*zb^2*G[0, zb])/432 - (1193*CF^4*nf*Pi^4*zb^2*G[0, zb])/
  810 + (CA^3*CF^2*Pi^2*zb^3*G[0, zb])/54 + (83*CA^2*CF^3*Pi^2*zb^3*G[0, zb])/
  288 + (439*CA*CF^4*Pi^2*zb^3*G[0, zb])/576 - 
 (1045*CF^5*Pi^2*zb^3*G[0, zb])/288 + (19*CA*CF^3*nf*Pi^2*zb^3*G[0, zb])/
  288 - (19*CF^4*nf*Pi^2*zb^3*G[0, zb])/144 + 
 (58007*CA^3*CF^2*G[1, zb])/93312 + (4724387*CA^2*CF^3*G[1, zb])/46656 - 
 (25473943*CA*CF^4*G[1, zb])/46656 + (11726269*CF^5*G[1, zb])/23328 + 
 (1597553*CA^2*CF^2*nf*G[1, zb])/46656 - (3996071*CA*CF^3*nf*G[1, zb])/
  46656 + (2303561*CF^4*nf*G[1, zb])/23328 - (49549*CA*CF^2*nf^2*G[1, zb])/
  11664 + (8677*CF^3*nf^2*G[1, zb])/648 + (404*CF^2*nf^3*G[1, zb])/729 - 
 (92909*CA^3*CF^2*Pi^2*G[1, zb])/7776 - (383231*CA^2*CF^3*Pi^2*G[1, zb])/
  7776 + (2141203*CA*CF^4*Pi^2*G[1, zb])/15552 - 
 (1522141*CF^5*Pi^2*G[1, zb])/7776 + (24317*CA^2*CF^2*nf*Pi^2*G[1, zb])/
  2592 + (354905*CA*CF^3*nf*Pi^2*G[1, zb])/15552 - 
 (232255*CF^4*nf*Pi^2*G[1, zb])/3888 + (487*CA*CF^2*nf^2*Pi^2*G[1, zb])/
  1944 - (5657*CF^3*nf^2*Pi^2*G[1, zb])/1944 - 
 (2*CF^2*nf^3*Pi^2*G[1, zb])/81 + (10777*CA^3*CF^2*Pi^4*G[1, zb])/5760 - 
 (45311*CA^2*CF^3*Pi^4*G[1, zb])/5760 + (10567*CA*CF^4*Pi^4*G[1, zb])/1728 + 
 (11357*CF^5*Pi^4*G[1, zb])/2160 - (3041*CA^2*CF^2*nf*Pi^4*G[1, zb])/6480 - 
 (83*CA*CF^3*nf*Pi^4*G[1, zb])/1296 + (4241*CF^4*nf*Pi^4*G[1, zb])/3240 + 
 (CA^2*CF^3*Pi^4*G[1, zb])/(24*(-2 + zb)) - (CA*CF^4*Pi^4*G[1, zb])/
  (8*(-2 + zb)) + (CF^5*Pi^4*G[1, zb])/(12*(-2 + zb)) + 
 (81659*CA^3*CF^2*G[1, zb])/(93312*(-1 + zb)) + 
 (4750955*CA^2*CF^3*G[1, zb])/(46656*(-1 + zb)) - 
 (25502941*CA*CF^4*G[1, zb])/(46656*(-1 + zb)) + 
 (11733559*CF^5*G[1, zb])/(23328*(-1 + zb)) + (1597553*CA^2*CF^2*nf*G[1, zb])/
  (46656*(-1 + zb)) - (3981491*CA*CF^3*nf*G[1, zb])/(46656*(-1 + zb)) + 
 (2307935*CF^4*nf*G[1, zb])/(23328*(-1 + zb)) - 
 (49549*CA*CF^2*nf^2*G[1, zb])/(11664*(-1 + zb)) + 
 (8677*CF^3*nf^2*G[1, zb])/(648*(-1 + zb)) + (404*CF^2*nf^3*G[1, zb])/
  (729*(-1 + zb)) - (50035*CA^3*CF^2*Pi^2*G[1, zb])/(15552*(-1 + zb)) - 
 (106039*CA^2*CF^3*Pi^2*G[1, zb])/(15552*(-1 + zb)) + 
 (209057*CA*CF^4*Pi^2*G[1, zb])/(3888*(-1 + zb)) - 
 (144911*CF^5*Pi^2*G[1, zb])/(1296*(-1 + zb)) + 
 (30913*CA^2*CF^2*nf*Pi^2*G[1, zb])/(2592*(-1 + zb)) + 
 (4273*CA*CF^3*nf*Pi^2*G[1, zb])/(432*(-1 + zb)) - 
 (29545*CF^4*nf*Pi^2*G[1, zb])/(648*(-1 + zb)) + 
 (85*CA*CF^2*nf^2*Pi^2*G[1, zb])/(324*(-1 + zb)) - 
 (206*CF^3*nf^2*Pi^2*G[1, zb])/(81*(-1 + zb)) - 
 (2*CF^2*nf^3*Pi^2*G[1, zb])/(81*(-1 + zb)) + (23347*CA^3*CF^2*Pi^4*G[1, zb])/
  (25920*(-1 + zb)) - (59287*CA^2*CF^3*Pi^4*G[1, zb])/(12960*(-1 + zb)) + 
 (13153*CA*CF^4*Pi^4*G[1, zb])/(6480*(-1 + zb)) + 
 (709*CF^5*Pi^4*G[1, zb])/(120*(-1 + zb)) - (1279*CA^2*CF^2*nf*Pi^4*G[1, zb])/
  (3240*(-1 + zb)) - (17*CA*CF^3*nf*Pi^4*G[1, zb])/(216*(-1 + zb)) + 
 (2641*CF^4*nf*Pi^4*G[1, zb])/(1620*(-1 + zb)) - 
 (5*CA^3*CF^2*G[1, zb])/(36*zb) - (31*CA^2*CF^3*G[1, zb])/(9*zb) - 
 (74*CA*CF^4*G[1, zb])/(9*zb) - (CA*CF^3*nf*G[1, zb])/(6*zb) + 
 (CF^4*nf*G[1, zb])/(6*zb) + (5*CA^2*CF^3*Pi^2*G[1, zb])/(9*zb) + 
 (8*CA*CF^4*Pi^2*G[1, zb])/(9*zb) - (3500785*CA^3*CF^2*zb*G[1, zb])/93312 + 
 (22579753*CA^2*CF^3*zb*G[1, zb])/93312 - (10438477*CA*CF^4*zb*G[1, zb])/
  46656 + (16968311*CF^5*zb*G[1, zb])/11664 + 
 (76205*CA^2*CF^2*nf*zb*G[1, zb])/2916 - (396431*CA*CF^3*nf*zb*G[1, zb])/
  46656 + (8226557*CF^4*nf*zb*G[1, zb])/23328 - 
 (8095*CA*CF^2*nf^2*zb*G[1, zb])/2916 + (46597*CF^3*nf^2*zb*G[1, zb])/1944 + 
 (404*CF^2*nf^3*zb*G[1, zb])/729 + (15235*CA^3*CF^2*Pi^2*zb*G[1, zb])/31104 + 
 (2170321*CA^2*CF^3*Pi^2*zb*G[1, zb])/31104 - 
 (1332821*CA*CF^4*Pi^2*zb*G[1, zb])/15552 - (809117*CF^5*Pi^2*zb*G[1, zb])/
  3888 + (17237*CA^2*CF^2*nf*Pi^2*zb*G[1, zb])/1728 + 
 (109499*CA*CF^3*nf*Pi^2*zb*G[1, zb])/15552 - 
 (53371*CF^4*nf*Pi^2*zb*G[1, zb])/972 + (151*CA*CF^2*nf^2*Pi^2*zb*G[1, zb])/
  486 - (5351*CF^3*nf^2*Pi^2*zb*G[1, zb])/1944 - 
 (2*CF^2*nf^3*Pi^2*zb*G[1, zb])/81 + (6553*CA^3*CF^2*Pi^4*zb*G[1, zb])/5760 - 
 (89951*CA^2*CF^3*Pi^4*zb*G[1, zb])/17280 - (4681*CA*CF^4*Pi^4*zb*G[1, zb])/
  8640 + (19883*CF^5*Pi^4*zb*G[1, zb])/4320 - 
 (4963*CA^2*CF^2*nf*Pi^4*zb*G[1, zb])/12960 - 
 (143*CA*CF^3*nf*Pi^4*zb*G[1, zb])/12960 + (11257*CF^4*nf*Pi^4*zb*G[1, zb])/
  6480 + (11996531*CA^3*CF^2*zb^2*G[1, zb])/373248 + 
 (42402281*CA^2*CF^3*zb^2*G[1, zb])/186624 - (5097101*CA*CF^4*zb^2*G[1, zb])/
  23328 + (3335705*CF^5*zb^2*G[1, zb])/11664 + 
 (774989*CA^2*CF^2*nf*zb^2*G[1, zb])/46656 - 
 (1460029*CA*CF^3*nf*zb^2*G[1, zb])/23328 + (1208791*CF^4*nf*zb^2*G[1, zb])/
  11664 - (9001*CA*CF^2*nf^2*zb^2*G[1, zb])/2916 + 
 (4411*CF^3*nf^2*zb^2*G[1, zb])/324 + (404*CF^2*nf^3*zb^2*G[1, zb])/729 + 
 (529657*CA^3*CF^2*Pi^2*zb^2*G[1, zb])/31104 - 
 (406271*CA^2*CF^3*Pi^2*zb^2*G[1, zb])/31104 - 
 (203237*CA*CF^4*Pi^2*zb^2*G[1, zb])/15552 - (538423*CF^5*Pi^2*zb^2*G[1, zb])/
  7776 + (8971*CA^2*CF^2*nf*Pi^2*zb^2*G[1, zb])/1296 + 
 (107713*CA*CF^3*nf*Pi^2*zb^2*G[1, zb])/7776 - 
 (180829*CF^4*nf*Pi^2*zb^2*G[1, zb])/3888 + 
 (80*CA*CF^2*nf^2*Pi^2*zb^2*G[1, zb])/243 - 
 (1421*CF^3*nf^2*Pi^2*zb^2*G[1, zb])/486 - (2*CF^2*nf^3*Pi^2*zb^2*G[1, zb])/
  81 + (1393*CA^3*CF^2*Pi^4*zb^2*G[1, zb])/960 - 
 (57083*CA^2*CF^3*Pi^4*zb^2*G[1, zb])/8640 + 
 (30107*CA*CF^4*Pi^4*zb^2*G[1, zb])/4320 + (509*CF^5*Pi^4*zb^2*G[1, zb])/
  432 - (3041*CA^2*CF^2*nf*Pi^4*zb^2*G[1, zb])/6480 - 
 (361*CA*CF^3*nf*Pi^4*zb^2*G[1, zb])/6480 + (4241*CF^4*nf*Pi^4*zb^2*G[1, zb])/
  3240 - (5*CA^3*CF^2*Pi^2*zb^3*G[1, zb])/432 + 
 (7*CA^2*CF^3*Pi^2*zb^3*G[1, zb])/288 - (649*CA*CF^4*Pi^2*zb^3*G[1, zb])/
  576 + (715*CF^5*Pi^2*zb^3*G[1, zb])/288 - 
 (13*CA*CF^3*nf*Pi^2*zb^3*G[1, zb])/288 + (13*CF^4*nf*Pi^2*zb^3*G[1, zb])/
  144 - (261461*CA^3*CF^2*G[0, 0, zb])/2592 - (4774195*CA^2*CF^3*G[0, 0, zb])/
  10368 - (310715*CA*CF^4*G[0, 0, zb])/10368 + 
 (252611*CF^5*G[0, 0, zb])/486 + (69443*CA^2*CF^2*nf*G[0, 0, zb])/10368 + 
 (1314611*CA*CF^3*nf*G[0, 0, zb])/31104 + (2111711*CF^4*nf*G[0, 0, zb])/
  15552 + (2341*CA*CF^2*nf^2*G[0, 0, zb])/1296 + 
 (17443*CF^3*nf^2*G[0, 0, zb])/1944 + (34*CF^2*nf^3*G[0, 0, zb])/243 + 
 (518587*CA^3*CF^2*Pi^2*G[0, 0, zb])/10368 + 
 (54937*CA^2*CF^3*Pi^2*G[0, 0, zb])/1152 - (335405*CA*CF^4*Pi^2*G[0, 0, zb])/
  1728 - (1705*CF^5*Pi^2*G[0, 0, zb])/648 + 
 (6755*CA^2*CF^2*nf*Pi^2*G[0, 0, zb])/648 - 
 (7879*CA*CF^3*nf*Pi^2*G[0, 0, zb])/1296 - (26093*CF^4*nf*Pi^2*G[0, 0, zb])/
  648 + (8*CA*CF^2*nf^2*Pi^2*G[0, 0, zb])/27 - 
 (313*CF^3*nf^2*Pi^2*G[0, 0, zb])/162 - (2437*CA^3*CF^2*Pi^4*G[0, 0, zb])/
  1440 - (6607*CA^2*CF^3*Pi^4*G[0, 0, zb])/864 + 
 (8501*CA*CF^4*Pi^4*G[0, 0, zb])/540 - (337*CF^5*Pi^4*G[0, 0, zb])/120 - 
 (261461*CA^3*CF^2*G[0, 0, zb])/(2592*(-1 + zb)) - 
 (4743091*CA^2*CF^3*G[0, 0, zb])/(10368*(-1 + zb)) - 
 (276155*CA*CF^4*G[0, 0, zb])/(10368*(-1 + zb)) + 
 (252611*CF^5*G[0, 0, zb])/(486*(-1 + zb)) + (69443*CA^2*CF^2*nf*G[0, 0, zb])/
  (10368*(-1 + zb)) + (1314611*CA*CF^3*nf*G[0, 0, zb])/(31104*(-1 + zb)) + 
 (2111711*CF^4*nf*G[0, 0, zb])/(15552*(-1 + zb)) + 
 (2341*CA*CF^2*nf^2*G[0, 0, zb])/(1296*(-1 + zb)) + 
 (17443*CF^3*nf^2*G[0, 0, zb])/(1944*(-1 + zb)) + 
 (34*CF^2*nf^3*G[0, 0, zb])/(243*(-1 + zb)) + 
 (518587*CA^3*CF^2*Pi^2*G[0, 0, zb])/(10368*(-1 + zb)) + 
 (54937*CA^2*CF^3*Pi^2*G[0, 0, zb])/(1152*(-1 + zb)) - 
 (335405*CA*CF^4*Pi^2*G[0, 0, zb])/(1728*(-1 + zb)) - 
 (1705*CF^5*Pi^2*G[0, 0, zb])/(648*(-1 + zb)) + 
 (6755*CA^2*CF^2*nf*Pi^2*G[0, 0, zb])/(648*(-1 + zb)) - 
 (7879*CA*CF^3*nf*Pi^2*G[0, 0, zb])/(1296*(-1 + zb)) - 
 (26093*CF^4*nf*Pi^2*G[0, 0, zb])/(648*(-1 + zb)) + 
 (8*CA*CF^2*nf^2*Pi^2*G[0, 0, zb])/(27*(-1 + zb)) - 
 (313*CF^3*nf^2*Pi^2*G[0, 0, zb])/(162*(-1 + zb)) - 
 (2437*CA^3*CF^2*Pi^4*G[0, 0, zb])/(1440*(-1 + zb)) - 
 (6607*CA^2*CF^3*Pi^4*G[0, 0, zb])/(864*(-1 + zb)) + 
 (8501*CA*CF^4*Pi^4*G[0, 0, zb])/(540*(-1 + zb)) - 
 (337*CF^5*Pi^4*G[0, 0, zb])/(120*(-1 + zb)) - 
 (796295*CA^3*CF^2*zb*G[0, 0, zb])/5184 - (1613455*CA^2*CF^3*zb*G[0, 0, zb])/
  10368 + (982193*CA*CF^4*zb*G[0, 0, zb])/1152 + 
 (4387789*CF^5*zb*G[0, 0, zb])/3888 - (92045*CA^2*CF^2*nf*zb*G[0, 0, zb])/
  10368 + (4614347*CA*CF^3*nf*zb*G[0, 0, zb])/31104 + 
 (4988975*CF^4*nf*zb*G[0, 0, zb])/15552 + (1871*CA*CF^2*nf^2*zb*G[0, 0, zb])/
  1296 + (30373*CF^3*nf^2*zb*G[0, 0, zb])/1944 + 
 (34*CF^2*nf^3*zb*G[0, 0, zb])/243 + (884593*CA^3*CF^2*Pi^2*zb*G[0, 0, zb])/
  10368 + (240407*CA^2*CF^3*Pi^2*zb*G[0, 0, zb])/3456 - 
 (691853*CA*CF^4*Pi^2*zb*G[0, 0, zb])/1728 - (10507*CF^5*Pi^2*zb*G[0, 0, zb])/
  648 + (7991*CA^2*CF^2*nf*Pi^2*zb*G[0, 0, zb])/648 - 
 (16627*CA*CF^3*nf*Pi^2*zb*G[0, 0, zb])/1296 - 
 (27611*CF^4*nf*Pi^2*zb*G[0, 0, zb])/648 + 
 (8*CA*CF^2*nf^2*Pi^2*zb*G[0, 0, zb])/27 - 
 (313*CF^3*nf^2*Pi^2*zb*G[0, 0, zb])/162 - 
 (2437*CA^3*CF^2*Pi^4*zb*G[0, 0, zb])/1440 - 
 (6607*CA^2*CF^3*Pi^4*zb*G[0, 0, zb])/864 + 
 (8501*CA*CF^4*Pi^4*zb*G[0, 0, zb])/540 - (337*CF^5*Pi^4*zb*G[0, 0, zb])/
  120 + (19075*CA^3*CF^2*zb^2*G[0, 0, zb])/648 + 
 (47615*CA^2*CF^3*zb^2*G[0, 0, zb])/2592 + (225725*CA*CF^4*zb^2*G[0, 0, zb])/
  5184 + (958663*CF^5*zb^2*G[0, 0, zb])/3888 - 
 (48625*CA^2*CF^2*nf*zb^2*G[0, 0, zb])/2592 + 
 (38801*CA*CF^3*nf*zb^2*G[0, 0, zb])/7776 + (114005*CF^4*nf*zb^2*G[0, 0, zb])/
  972 + (83*CA*CF^2*nf^2*zb^2*G[0, 0, zb])/162 + 
 (8285*CF^3*nf^2*zb^2*G[0, 0, zb])/972 + (34*CF^2*nf^3*zb^2*G[0, 0, zb])/
  243 + (108841*CA^3*CF^2*Pi^2*zb^2*G[0, 0, zb])/2592 + 
 (9229*CA^2*CF^3*Pi^2*zb^2*G[0, 0, zb])/288 - 
 (34879*CA*CF^4*Pi^2*zb^2*G[0, 0, zb])/216 + 
 (1663*CF^5*Pi^2*zb^2*G[0, 0, zb])/324 + 
 (6845*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 0, zb])/648 - 
 (8401*CA*CF^3*nf*Pi^2*zb^2*G[0, 0, zb])/1296 - 
 (25895*CF^4*nf*Pi^2*zb^2*G[0, 0, zb])/648 + 
 (8*CA*CF^2*nf^2*Pi^2*zb^2*G[0, 0, zb])/27 - 
 (313*CF^3*nf^2*Pi^2*zb^2*G[0, 0, zb])/162 - 
 (2437*CA^3*CF^2*Pi^4*zb^2*G[0, 0, zb])/1440 - 
 (6607*CA^2*CF^3*Pi^4*zb^2*G[0, 0, zb])/864 + 
 (8501*CA*CF^4*Pi^4*zb^2*G[0, 0, zb])/540 - (337*CF^5*Pi^4*zb^2*G[0, 0, zb])/
  120 + (37*CA^3*CF^2*zb^3*G[0, 0, zb])/216 + (29*CA^2*CF^3*zb^3*G[0, 0, zb])/
  32 + (127*CA*CF^4*zb^3*G[0, 0, zb])/144 - (391*CF^5*zb^3*G[0, 0, zb])/48 + 
 (CA^2*CF^2*nf*zb^3*G[0, 0, zb])/216 + (23*CA*CF^3*nf*zb^3*G[0, 0, zb])/144 - 
 (7*CF^4*nf*zb^3*G[0, 0, zb])/18 - (13*CA^2*CF^3*Pi^2*zb^3*G[0, 0, zb])/24 - 
 (5*CA*CF^4*Pi^2*zb^3*G[0, 0, zb])/48 + (19*CF^5*Pi^2*zb^3*G[0, 0, zb])/8 + 
 (714883*CA^3*CF^2*G[0, 1, zb])/15552 + (3078773*CA^2*CF^3*G[0, 1, zb])/
  15552 + (2844799*CA*CF^4*G[0, 1, zb])/15552 - 
 (3942541*CF^5*G[0, 1, zb])/7776 + (197393*CA^2*CF^2*nf*G[0, 1, zb])/15552 - 
 (389*CA*CF^3*nf*G[0, 1, zb])/2592 - (35389*CF^4*nf*G[0, 1, zb])/216 + 
 (205*CA*CF^2*nf^2*G[0, 1, zb])/1944 - (25093*CF^3*nf^2*G[0, 1, zb])/1944 - 
 (68*CF^2*nf^3*G[0, 1, zb])/243 - (196405*CA^3*CF^2*Pi^2*G[0, 1, zb])/10368 - 
 (349951*CA^2*CF^3*Pi^2*G[0, 1, zb])/5184 + (200737*CA*CF^4*Pi^2*G[0, 1, zb])/
  2592 + (68605*CF^5*Pi^2*G[0, 1, zb])/648 - 
 (2795*CA^2*CF^2*nf*Pi^2*G[0, 1, zb])/576 - (413*CA*CF^3*nf*Pi^2*G[0, 1, zb])/
  144 + (27365*CF^4*nf*Pi^2*G[0, 1, zb])/648 - 
 (71*CA*CF^2*nf^2*Pi^2*G[0, 1, zb])/648 + (149*CF^3*nf^2*Pi^2*G[0, 1, zb])/
  81 + (5207*CA^3*CF^2*Pi^4*G[0, 1, zb])/8640 + 
 (17063*CA^2*CF^3*Pi^4*G[0, 1, zb])/2160 - (22397*CA*CF^4*Pi^4*G[0, 1, zb])/
  2160 - (61*CF^5*Pi^4*G[0, 1, zb])/108 - (5*CA^2*CF^3*Pi^2*G[0, 1, zb])/
  (32*(-1 + zb)^2) - (15*CA*CF^4*Pi^2*G[0, 1, zb])/(32*(-1 + zb)^2) + 
 (25*CF^5*Pi^2*G[0, 1, zb])/(48*(-1 + zb)^2) + 
 (5*CA*CF^3*nf*Pi^2*G[0, 1, zb])/(48*(-1 + zb)^2) + 
 (706027*CA^3*CF^2*G[0, 1, zb])/(15552*(-1 + zb)) + 
 (3100589*CA^2*CF^3*G[0, 1, zb])/(15552*(-1 + zb)) + 
 (2924719*CA*CF^4*G[0, 1, zb])/(15552*(-1 + zb)) - 
 (3942541*CF^5*G[0, 1, zb])/(7776*(-1 + zb)) + 
 (197393*CA^2*CF^2*nf*G[0, 1, zb])/(15552*(-1 + zb)) - 
 (821*CA*CF^3*nf*G[0, 1, zb])/(2592*(-1 + zb)) - 
 (35461*CF^4*nf*G[0, 1, zb])/(216*(-1 + zb)) + 
 (205*CA*CF^2*nf^2*G[0, 1, zb])/(1944*(-1 + zb)) - 
 (25093*CF^3*nf^2*G[0, 1, zb])/(1944*(-1 + zb)) - 
 (68*CF^2*nf^3*G[0, 1, zb])/(243*(-1 + zb)) - 
 (197701*CA^3*CF^2*Pi^2*G[0, 1, zb])/(10368*(-1 + zb)) - 
 (351409*CA^2*CF^3*Pi^2*G[0, 1, zb])/(5184*(-1 + zb)) + 
 (100679*CA*CF^4*Pi^2*G[0, 1, zb])/(1296*(-1 + zb)) + 
 (137777*CF^5*Pi^2*G[0, 1, zb])/(1296*(-1 + zb)) - 
 (2795*CA^2*CF^2*nf*Pi^2*G[0, 1, zb])/(576*(-1 + zb)) - 
 (199*CA*CF^3*nf*Pi^2*G[0, 1, zb])/(72*(-1 + zb)) + 
 (27365*CF^4*nf*Pi^2*G[0, 1, zb])/(648*(-1 + zb)) - 
 (71*CA*CF^2*nf^2*Pi^2*G[0, 1, zb])/(648*(-1 + zb)) + 
 (149*CF^3*nf^2*Pi^2*G[0, 1, zb])/(81*(-1 + zb)) + 
 (5207*CA^3*CF^2*Pi^4*G[0, 1, zb])/(8640*(-1 + zb)) + 
 (17063*CA^2*CF^3*Pi^4*G[0, 1, zb])/(2160*(-1 + zb)) - 
 (22397*CA*CF^4*Pi^4*G[0, 1, zb])/(2160*(-1 + zb)) - 
 (61*CF^5*Pi^4*G[0, 1, zb])/(108*(-1 + zb)) + 
 (5*CA^3*CF^2*G[0, 1, zb])/(36*zb) + (31*CA^2*CF^3*G[0, 1, zb])/(9*zb) + 
 (74*CA*CF^4*G[0, 1, zb])/(9*zb) + (CA*CF^3*nf*G[0, 1, zb])/(6*zb) - 
 (CF^4*nf*G[0, 1, zb])/(6*zb) + (28312*CA^3*CF^2*zb*G[0, 1, zb])/243 + 
 (527671*CA^2*CF^3*zb*G[0, 1, zb])/7776 - (8558405*CA*CF^4*zb*G[0, 1, zb])/
  15552 - (10792723*CF^5*zb*G[0, 1, zb])/7776 + 
 (237527*CA^2*CF^2*nf*zb*G[0, 1, zb])/15552 - 
 (17969*CA*CF^3*nf*zb*G[0, 1, zb])/216 - (239939*CF^4*nf*zb*G[0, 1, zb])/
  648 - (121*CA*CF^2*nf^2*zb*G[0, 1, zb])/3888 - 
 (38719*CF^3*nf^2*zb*G[0, 1, zb])/1944 - (68*CF^2*nf^3*zb*G[0, 1, zb])/243 - 
 (323971*CA^3*CF^2*Pi^2*zb*G[0, 1, zb])/10368 - 
 (488791*CA^2*CF^3*Pi^2*zb*G[0, 1, zb])/5184 + 
 (614665*CA*CF^4*Pi^2*zb*G[0, 1, zb])/2592 + (46091*CF^5*Pi^2*zb*G[0, 1, zb])/
  324 - (13045*CA^2*CF^2*nf*Pi^2*zb*G[0, 1, zb])/1728 + 
 (1031*CA*CF^3*nf*Pi^2*zb*G[0, 1, zb])/432 + 
 (30509*CF^4*nf*Pi^2*zb*G[0, 1, zb])/648 - 
 (53*CA*CF^2*nf^2*Pi^2*zb*G[0, 1, zb])/648 + 
 (149*CF^3*nf^2*Pi^2*zb*G[0, 1, zb])/81 + 
 (5207*CA^3*CF^2*Pi^4*zb*G[0, 1, zb])/8640 + 
 (17063*CA^2*CF^3*Pi^4*zb*G[0, 1, zb])/2160 - 
 (22397*CA*CF^4*Pi^4*zb*G[0, 1, zb])/2160 - (61*CF^5*Pi^4*zb*G[0, 1, zb])/
  108 - (2107793*CA^3*CF^2*zb^2*G[0, 1, zb])/62208 - 
 (867763*CA^2*CF^3*zb^2*G[0, 1, zb])/15552 + 
 (341099*CA*CF^4*zb^2*G[0, 1, zb])/7776 - (1325129*CF^5*zb^2*G[0, 1, zb])/
  3888 + (248225*CA^2*CF^2*nf*zb^2*G[0, 1, zb])/15552 + 
 (18407*CA*CF^3*nf*zb^2*G[0, 1, zb])/1296 - (10907*CF^4*nf*zb^2*G[0, 1, zb])/
  72 + (961*CA*CF^2*nf^2*zb^2*G[0, 1, zb])/1944 - 
 (3032*CF^3*nf^2*zb^2*G[0, 1, zb])/243 - (68*CF^2*nf^3*zb^2*G[0, 1, zb])/
  243 - (105641*CA^3*CF^2*Pi^2*zb^2*G[0, 1, zb])/5184 - 
 (77627*CA^2*CF^3*Pi^2*zb^2*G[0, 1, zb])/2592 + 
 (150949*CA*CF^4*Pi^2*zb^2*G[0, 1, zb])/2592 + 
 (6878*CF^5*Pi^2*zb^2*G[0, 1, zb])/81 - 
 (109*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 1, zb])/16 - 
 (173*CA*CF^3*nf*Pi^2*zb^2*G[0, 1, zb])/72 + 
 (6785*CF^4*nf*Pi^2*zb^2*G[0, 1, zb])/162 - 
 (11*CA*CF^2*nf^2*Pi^2*zb^2*G[0, 1, zb])/162 + 
 (149*CF^3*nf^2*Pi^2*zb^2*G[0, 1, zb])/81 + 
 (5207*CA^3*CF^2*Pi^4*zb^2*G[0, 1, zb])/8640 + 
 (17063*CA^2*CF^3*Pi^4*zb^2*G[0, 1, zb])/2160 - 
 (22397*CA*CF^4*Pi^4*zb^2*G[0, 1, zb])/2160 - (61*CF^5*Pi^4*zb^2*G[0, 1, zb])/
  108 - (37*CA^3*CF^2*zb^3*G[0, 1, zb])/216 - (29*CA^2*CF^3*zb^3*G[0, 1, zb])/
  32 - (127*CA*CF^4*zb^3*G[0, 1, zb])/144 + (391*CF^5*zb^3*G[0, 1, zb])/48 - 
 (CA^2*CF^2*nf*zb^3*G[0, 1, zb])/216 - (23*CA*CF^3*nf*zb^3*G[0, 1, zb])/144 + 
 (7*CF^4*nf*zb^3*G[0, 1, zb])/18 + (CA^3*CF^2*Pi^2*zb^3*G[0, 1, zb])/24 + 
 (7*CA^2*CF^3*Pi^2*zb^3*G[0, 1, zb])/32 + (43*CA*CF^4*Pi^2*zb^3*G[0, 1, zb])/
  96 - (85*CF^5*Pi^2*zb^3*G[0, 1, zb])/48 - (2619887*CA^3*CF^2*G[1, 0, zb])/
  31104 + (5524961*CA^2*CF^3*G[1, 0, zb])/31104 + 
 (8922757*CA*CF^4*G[1, 0, zb])/15552 - (2787283*CF^5*G[1, 0, zb])/7776 + 
 (1069*CA^2*CF^2*nf*G[1, 0, zb])/15552 + (62753*CA*CF^3*nf*G[1, 0, zb])/
  7776 - (47729*CF^4*nf*G[1, 0, zb])/432 - (1711*CA*CF^2*nf^2*G[1, 0, zb])/
  972 - (22825*CF^3*nf^2*G[1, 0, zb])/1944 - (68*CF^2*nf^3*G[1, 0, zb])/243 - 
 (45461*CA^3*CF^2*Pi^2*G[1, 0, zb])/10368 - 
 (17857*CA^2*CF^3*Pi^2*G[1, 0, zb])/324 + (4199*CA*CF^4*Pi^2*G[1, 0, zb])/
  162 + (61315*CF^5*Pi^2*G[1, 0, zb])/432 - 
 (194*CA^2*CF^2*nf*Pi^2*G[1, 0, zb])/27 - (2249*CA*CF^3*nf*Pi^2*G[1, 0, zb])/
  2592 + (4703*CF^4*nf*Pi^2*G[1, 0, zb])/108 + 
 (4*CA*CF^2*nf^2*Pi^2*G[1, 0, zb])/81 + (103*CF^3*nf^2*Pi^2*G[1, 0, zb])/54 + 
 (1573*CA^3*CF^2*Pi^4*G[1, 0, zb])/2160 + (2249*CA^2*CF^3*Pi^4*G[1, 0, zb])/
  288 - (143*CA*CF^4*Pi^4*G[1, 0, zb])/15 + (2*CF^5*Pi^4*G[1, 0, zb])/5 - 
 (85025*CA^3*CF^2*G[1, 0, zb])/(1728*(-1 + zb)) + 
 (1955137*CA^2*CF^3*G[1, 0, zb])/(7776*(-1 + zb)) + 
 (2087509*CA*CF^4*G[1, 0, zb])/(7776*(-1 + zb)) - 
 (883759*CF^5*G[1, 0, zb])/(1944*(-1 + zb)) + (361*CA^2*CF^2*nf*G[1, 0, zb])/
  (864*(-1 + zb)) - (173851*CA*CF^3*nf*G[1, 0, zb])/(7776*(-1 + zb)) - 
 (284249*CF^4*nf*G[1, 0, zb])/(3888*(-1 + zb)) - 
 (4453*CA*CF^2*nf^2*G[1, 0, zb])/(1944*(-1 + zb)) - 
 (217*CF^3*nf^2*G[1, 0, zb])/(27*(-1 + zb)) - 
 (68*CF^2*nf^3*G[1, 0, zb])/(243*(-1 + zb)) - 
 (21143*CA^3*CF^2*Pi^2*G[1, 0, zb])/(1296*(-1 + zb)) - 
 (83981*CA^2*CF^3*Pi^2*G[1, 0, zb])/(2592*(-1 + zb)) + 
 (9817*CA*CF^4*Pi^2*G[1, 0, zb])/(288*(-1 + zb)) + 
 (42379*CF^5*Pi^2*G[1, 0, zb])/(432*(-1 + zb)) - 
 (2003*CA^2*CF^2*nf*Pi^2*G[1, 0, zb])/(324*(-1 + zb)) - 
 (109*CA*CF^3*nf*Pi^2*G[1, 0, zb])/(81*(-1 + zb)) + 
 (3031*CF^4*nf*Pi^2*G[1, 0, zb])/(81*(-1 + zb)) + 
 (4*CA*CF^2*nf^2*Pi^2*G[1, 0, zb])/(81*(-1 + zb)) + 
 (130*CF^3*nf^2*Pi^2*G[1, 0, zb])/(81*(-1 + zb)) + 
 (13*CA^3*CF^2*Pi^4*G[1, 0, zb])/(15*(-1 + zb)) + 
 (272*CA^2*CF^3*Pi^4*G[1, 0, zb])/(45*(-1 + zb)) - 
 (80*CA*CF^4*Pi^4*G[1, 0, zb])/(9*(-1 + zb)) - 
 (641*CF^5*Pi^4*G[1, 0, zb])/(270*(-1 + zb)) + 
 (5*CA^3*CF^2*G[1, 0, zb])/(18*zb) + (35*CA^2*CF^3*G[1, 0, zb])/(9*zb) + 
 (118*CA*CF^4*G[1, 0, zb])/(9*zb) + (CA*CF^3*nf*G[1, 0, zb])/(3*zb) - 
 (CF^4*nf*G[1, 0, zb])/(3*zb) + (5389613*CA^3*CF^2*zb*G[1, 0, zb])/62208 + 
 (1797091*CA^2*CF^3*zb*G[1, 0, zb])/15552 - (12566219*CA*CF^4*zb*G[1, 0, zb])/
  15552 - (18001079*CF^5*zb*G[1, 0, zb])/15552 + 
 (98545*CA^2*CF^2*nf*zb*G[1, 0, zb])/15552 - 
 (912085*CA*CF^3*nf*zb*G[1, 0, zb])/7776 - (683131*CF^4*nf*zb*G[1, 0, zb])/
  2592 - (2705*CA*CF^2*nf^2*zb*G[1, 0, zb])/1944 - 
 (27247*CF^3*nf^2*zb*G[1, 0, zb])/1944 - (68*CF^2*nf^3*zb*G[1, 0, zb])/243 - 
 (361223*CA^3*CF^2*Pi^2*zb*G[1, 0, zb])/10368 - 
 (277237*CA^2*CF^3*Pi^2*zb*G[1, 0, zb])/5184 + 
 (98951*CA*CF^4*Pi^2*zb*G[1, 0, zb])/648 + (20555*CF^5*Pi^2*zb*G[1, 0, zb])/
  144 - (91*CA^2*CF^2*nf*Pi^2*zb*G[1, 0, zb])/16 + 
 (1135*CA*CF^3*nf*Pi^2*zb*G[1, 0, zb])/2592 + 
 (2177*CF^4*nf*Pi^2*zb*G[1, 0, zb])/54 + (4*CA*CF^2*nf^2*Pi^2*zb*G[1, 0, zb])/
  81 + (157*CF^3*nf^2*Pi^2*zb*G[1, 0, zb])/108 + 
 (8659*CA^3*CF^2*Pi^4*zb*G[1, 0, zb])/8640 + 
 (1033*CA^2*CF^3*Pi^4*zb*G[1, 0, zb])/192 - (446*CA*CF^4*Pi^4*zb*G[1, 0, zb])/
  45 - (23*CF^5*Pi^4*zb*G[1, 0, zb])/8 - (342125*CA^3*CF^2*zb^2*G[1, 0, zb])/
  7776 - (446681*CA^2*CF^3*zb^2*G[1, 0, zb])/15552 + 
 (53383*CA*CF^4*zb^2*G[1, 0, zb])/15552 - (335717*CF^5*zb^2*G[1, 0, zb])/
  972 + (77233*CA^2*CF^2*nf*zb^2*G[1, 0, zb])/3888 + 
 (27293*CA*CF^3*nf*zb^2*G[1, 0, zb])/7776 - (607*CF^4*nf*zb^2*G[1, 0, zb])/
  4 - (253*CA*CF^2*nf^2*zb^2*G[1, 0, zb])/972 - 
 (6073*CF^3*nf^2*zb^2*G[1, 0, zb])/486 - (68*CF^2*nf^3*zb^2*G[1, 0, zb])/
  243 - (131203*CA^3*CF^2*Pi^2*zb^2*G[1, 0, zb])/5184 - 
 (20873*CA^2*CF^3*Pi^2*zb^2*G[1, 0, zb])/648 + 
 (288551*CA*CF^4*Pi^2*zb^2*G[1, 0, zb])/2592 + 
 (20321*CF^5*Pi^2*zb^2*G[1, 0, zb])/432 - 
 (3485*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 0, zb])/432 + 
 (889*CA*CF^3*nf*Pi^2*zb^2*G[1, 0, zb])/648 + 
 (119*CF^4*nf*Pi^2*zb^2*G[1, 0, zb])/3 + 
 (4*CA*CF^2*nf^2*Pi^2*zb^2*G[1, 0, zb])/81 + 
 (103*CF^3*nf^2*Pi^2*zb^2*G[1, 0, zb])/54 + 
 (1573*CA^3*CF^2*Pi^4*zb^2*G[1, 0, zb])/2160 + 
 (1451*CA^2*CF^3*Pi^4*zb^2*G[1, 0, zb])/180 - 
 (151*CA*CF^4*Pi^4*zb^2*G[1, 0, zb])/16 + (2*CF^5*Pi^4*zb^2*G[1, 0, zb])/5 - 
 (37*CA^3*CF^2*zb^3*G[1, 0, zb])/216 - (29*CA^2*CF^3*zb^3*G[1, 0, zb])/32 - 
 (127*CA*CF^4*zb^3*G[1, 0, zb])/144 + (391*CF^5*zb^3*G[1, 0, zb])/48 - 
 (CA^2*CF^2*nf*zb^3*G[1, 0, zb])/216 - (23*CA*CF^3*nf*zb^3*G[1, 0, zb])/144 + 
 (7*CF^4*nf*zb^3*G[1, 0, zb])/18 + (19*CA^2*CF^3*Pi^2*zb^3*G[1, 0, zb])/96 + 
 (19*CA*CF^4*Pi^2*zb^3*G[1, 0, zb])/48 - (19*CF^5*Pi^2*zb^3*G[1, 0, zb])/12 + 
 (2914757*CA^3*CF^2*G[1, 1, zb])/31104 + (2047697*CA^2*CF^3*G[1, 1, zb])/
  10368 - (1274699*CA*CF^4*G[1, 1, zb])/1728 + 
 (2615111*CF^5*G[1, 1, zb])/7776 + (69797*CA^2*CF^2*nf*G[1, 1, zb])/15552 - 
 (101633*CA*CF^3*nf*G[1, 1, zb])/972 + (162329*CF^4*nf*G[1, 1, zb])/972 - 
 (1909*CA*CF^2*nf^2*G[1, 1, zb])/648 + (38089*CF^3*nf^2*G[1, 1, zb])/1944 + 
 (136*CF^2*nf^3*G[1, 1, zb])/243 - (129353*CA^3*CF^2*Pi^2*G[1, 1, zb])/
  10368 + (14105*CA^2*CF^3*Pi^2*G[1, 1, zb])/648 + 
 (38353*CA*CF^4*Pi^2*G[1, 1, zb])/324 - (11023*CF^5*Pi^2*G[1, 1, zb])/48 + 
 (35473*CA^2*CF^2*nf*Pi^2*G[1, 1, zb])/5184 + 
 (18019*CA*CF^3*nf*Pi^2*G[1, 1, zb])/2592 - (15895*CF^4*nf*Pi^2*G[1, 1, zb])/
  324 - (26*CA*CF^2*nf^2*Pi^2*G[1, 1, zb])/81 - 
 (163*CF^3*nf^2*Pi^2*G[1, 1, zb])/81 - (31*CA^3*CF^2*Pi^4*G[1, 1, zb])/216 - 
 (18017*CA^2*CF^3*Pi^4*G[1, 1, zb])/2160 + (14183*CA*CF^4*Pi^4*G[1, 1, zb])/
  2160 + (493*CF^5*Pi^4*G[1, 1, zb])/135 + (76739*CA^3*CF^2*G[1, 1, zb])/
  (1296*(-1 + zb)) + (235879*CA^2*CF^3*G[1, 1, zb])/(1944*(-1 + zb)) - 
 (858497*CA*CF^4*G[1, 1, zb])/(1944*(-1 + zb)) + 
 (210179*CF^5*G[1, 1, zb])/(486*(-1 + zb)) + (149*CA^2*CF^2*nf*G[1, 1, zb])/
  (36*(-1 + zb)) - (143791*CA*CF^3*nf*G[1, 1, zb])/(1944*(-1 + zb)) + 
 (126325*CF^4*nf*G[1, 1, zb])/(972*(-1 + zb)) - 
 (587*CA*CF^2*nf^2*G[1, 1, zb])/(243*(-1 + zb)) + 
 (143*CF^3*nf^2*G[1, 1, zb])/(9*(-1 + zb)) + (136*CF^2*nf^3*G[1, 1, zb])/
  (243*(-1 + zb)) - (3565*CA^3*CF^2*Pi^2*G[1, 1, zb])/(648*(-1 + zb)) + 
 (7955*CA^2*CF^3*Pi^2*G[1, 1, zb])/(216*(-1 + zb)) + 
 (9281*CA*CF^4*Pi^2*G[1, 1, zb])/(324*(-1 + zb)) - 
 (3709*CF^5*Pi^2*G[1, 1, zb])/(27*(-1 + zb)) + 
 (77*CA^2*CF^2*nf*Pi^2*G[1, 1, zb])/(12*(-1 + zb)) + 
 (26*CA*CF^3*nf*Pi^2*G[1, 1, zb])/(81*(-1 + zb)) - 
 (2767*CF^4*nf*Pi^2*G[1, 1, zb])/(81*(-1 + zb)) - 
 (26*CA*CF^2*nf^2*Pi^2*G[1, 1, zb])/(81*(-1 + zb)) - 
 (124*CF^3*nf^2*Pi^2*G[1, 1, zb])/(81*(-1 + zb)) - 
 (397*CA^3*CF^2*Pi^4*G[1, 1, zb])/(540*(-1 + zb)) - 
 (25*CA^2*CF^3*Pi^4*G[1, 1, zb])/(6*(-1 + zb)) + 
 (664*CA*CF^4*Pi^4*G[1, 1, zb])/(135*(-1 + zb)) + 
 (662*CF^5*Pi^4*G[1, 1, zb])/(135*(-1 + zb)) + 
 (5*CA^2*CF^3*Pi^2*G[1, 1, zb])/(9*zb^2) + (8*CA*CF^4*Pi^2*G[1, 1, zb])/
  (9*zb^2) - (CA^3*CF^2*G[1, 1, zb])/(12*zb) - 
 (17*CA^2*CF^3*G[1, 1, zb])/(3*zb) - (22*CA*CF^4*G[1, 1, zb])/zb - 
 (CA*CF^3*nf*G[1, 1, zb])/(2*zb) + (CF^4*nf*G[1, 1, zb])/(2*zb) + 
 (CA^3*CF^2*Pi^2*G[1, 1, zb])/(8*zb) - (7*CA^2*CF^3*Pi^2*G[1, 1, zb])/
  (12*zb) - (4*CA*CF^4*Pi^2*G[1, 1, zb])/(3*zb) - 
 (4923137*CA^3*CF^2*zb*G[1, 1, zb])/62208 + (104371*CA^2*CF^3*zb*G[1, 1, zb])/
  864 + (1702975*CA*CF^4*zb*G[1, 1, zb])/5184 + 
 (23834143*CF^5*zb*G[1, 1, zb])/15552 + (51335*CA^2*CF^2*nf*zb*G[1, 1, zb])/
  15552 + (67445*CA*CF^3*nf*zb*G[1, 1, zb])/7776 + 
 (2685739*CF^4*nf*zb*G[1, 1, zb])/7776 - (3037*CA*CF^2*nf^2*zb*G[1, 1, zb])/
  1296 + (43099*CF^3*nf^2*zb*G[1, 1, zb])/1944 + 
 (136*CF^2*nf^3*zb*G[1, 1, zb])/243 + (647*CA^3*CF^2*Pi^2*zb*G[1, 1, zb])/
  5184 + (5464*CA^2*CF^3*Pi^2*zb*G[1, 1, zb])/81 - 
 (86795*CA*CF^4*Pi^2*zb*G[1, 1, zb])/1296 - (88285*CF^5*Pi^2*zb*G[1, 1, zb])/
  432 + (24355*CA^2*CF^2*nf*Pi^2*zb*G[1, 1, zb])/5184 - 
 (2651*CA*CF^3*nf*Pi^2*zb*G[1, 1, zb])/2592 - 
 (2965*CF^4*nf*Pi^2*zb*G[1, 1, zb])/81 - 
 (26*CA*CF^2*nf^2*Pi^2*zb*G[1, 1, zb])/81 - 
 (209*CF^3*nf^2*Pi^2*zb*G[1, 1, zb])/162 - 
 (2137*CA^3*CF^2*Pi^4*zb*G[1, 1, zb])/2160 - 
 (23291*CA^2*CF^3*Pi^4*zb*G[1, 1, zb])/8640 + 
 (25591*CA*CF^4*Pi^4*zb*G[1, 1, zb])/4320 + (9691*CF^5*Pi^4*zb*G[1, 1, zb])/
  2160 + (1658923*CA^3*CF^2*zb^2*G[1, 1, zb])/62208 + 
 (920839*CA^2*CF^3*zb^2*G[1, 1, zb])/5184 - (416581*CA*CF^4*zb^2*G[1, 1, zb])/
  1728 + (259475*CF^5*zb^2*G[1, 1, zb])/486 - 
 (86047*CA^2*CF^2*nf*zb^2*G[1, 1, zb])/15552 - 
 (461911*CA*CF^3*nf*zb^2*G[1, 1, zb])/7776 + 
 (214115*CF^4*nf*zb^2*G[1, 1, zb])/972 - (1759*CA*CF^2*nf^2*zb^2*G[1, 1, zb])/
  648 + (9925*CF^3*nf^2*zb^2*G[1, 1, zb])/486 + 
 (136*CF^2*nf^3*zb^2*G[1, 1, zb])/243 + (659*CA^3*CF^2*Pi^2*zb^2*G[1, 1, zb])/
  5184 + (24005*CA^2*CF^3*Pi^2*zb^2*G[1, 1, zb])/648 + 
 (7039*CA*CF^4*Pi^2*zb^2*G[1, 1, zb])/1296 - 
 (67601*CF^5*Pi^2*zb^2*G[1, 1, zb])/432 + 
 (9181*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 1, zb])/1296 + 
 (8015*CA*CF^3*nf*Pi^2*zb^2*G[1, 1, zb])/1296 - 
 (30671*CF^4*nf*Pi^2*zb^2*G[1, 1, zb])/648 - 
 (26*CA*CF^2*nf^2*Pi^2*zb^2*G[1, 1, zb])/81 - 
 (163*CF^3*nf^2*Pi^2*zb^2*G[1, 1, zb])/81 - 
 (31*CA^3*CF^2*Pi^4*zb^2*G[1, 1, zb])/216 - 
 (37339*CA^2*CF^3*Pi^4*zb^2*G[1, 1, zb])/4320 + 
 (6961*CA*CF^4*Pi^4*zb^2*G[1, 1, zb])/1080 + (493*CF^5*Pi^4*zb^2*G[1, 1, zb])/
  135 + (37*CA^3*CF^2*zb^3*G[1, 1, zb])/216 + (29*CA^2*CF^3*zb^3*G[1, 1, zb])/
  32 + (127*CA*CF^4*zb^3*G[1, 1, zb])/144 - (391*CF^5*zb^3*G[1, 1, zb])/48 + 
 (CA^2*CF^2*nf*zb^3*G[1, 1, zb])/216 + (23*CA*CF^3*nf*zb^3*G[1, 1, zb])/144 - 
 (7*CF^4*nf*zb^3*G[1, 1, zb])/18 - (CA^3*CF^2*Pi^2*zb^3*G[1, 1, zb])/24 - 
 (3*CA^2*CF^3*Pi^2*zb^3*G[1, 1, zb])/32 - (17*CA*CF^4*Pi^2*zb^3*G[1, 1, zb])/
  32 + (23*CF^5*Pi^2*zb^3*G[1, 1, zb])/16 - (815*CA^3*CF^2*Pi^2*G[2, 1, zb])/
  648 + (4165*CA^2*CF^3*Pi^2*G[2, 1, zb])/2592 + 
 (175*CA*CF^4*Pi^2*G[2, 1, zb])/324 - (1865*CF^5*Pi^2*G[2, 1, zb])/216 + 
 (1445*CA*CF^3*nf*Pi^2*G[2, 1, zb])/1296 + (185*CF^4*nf*Pi^2*G[2, 1, zb])/
  108 + (53*CA^2*CF^3*Pi^4*G[2, 1, zb])/135 - (1411*CA*CF^4*Pi^4*G[2, 1, zb])/
  1080 - (61*CF^5*Pi^4*G[2, 1, zb])/108 - (5*CA^2*CF^3*Pi^2*G[2, 1, zb])/
  (16*(-1 + zb)^2) - (15*CA*CF^4*Pi^2*G[2, 1, zb])/(16*(-1 + zb)^2) + 
 (25*CF^5*Pi^2*G[2, 1, zb])/(24*(-1 + zb)^2) + 
 (5*CA*CF^3*nf*Pi^2*G[2, 1, zb])/(24*(-1 + zb)^2) - 
 (355*CA^3*CF^2*Pi^2*G[2, 1, zb])/(648*(-1 + zb)) + 
 (155*CA^2*CF^3*Pi^2*G[2, 1, zb])/(2592*(-1 + zb)) + 
 (2855*CA*CF^4*Pi^2*G[2, 1, zb])/(1296*(-1 + zb)) - 
 (985*CF^5*Pi^2*G[2, 1, zb])/(72*(-1 + zb)) + 
 (3415*CA*CF^3*nf*Pi^2*G[2, 1, zb])/(1296*(-1 + zb)) - 
 (85*CF^4*nf*Pi^2*G[2, 1, zb])/(27*(-1 + zb)) - 
 (53*CA^2*CF^3*Pi^4*G[2, 1, zb])/(135*(-1 + zb)) + 
 (1411*CA*CF^4*Pi^4*G[2, 1, zb])/(1080*(-1 + zb)) + 
 (61*CF^5*Pi^4*G[2, 1, zb])/(108*(-1 + zb)) - 
 (125*CA^3*CF^2*Pi^2*zb*G[2, 1, zb])/648 + 
 (7915*CA^2*CF^3*Pi^2*zb*G[2, 1, zb])/2592 + 
 (25735*CA*CF^4*Pi^2*zb*G[2, 1, zb])/1296 - (6185*CF^5*Pi^2*zb*G[2, 1, zb])/
  216 + (395*CA*CF^3*nf*Pi^2*zb*G[2, 1, zb])/1296 - 
 (275*CF^4*nf*Pi^2*zb*G[2, 1, zb])/54 - (379*CA^2*CF^3*Pi^4*zb*G[2, 1, zb])/
  540 + (319*CA*CF^4*Pi^4*zb*G[2, 1, zb])/135 + 
 (35*CF^5*Pi^4*zb*G[2, 1, zb])/27 + (355*CA^3*CF^2*Pi^2*zb^2*G[2, 1, zb])/
  648 - (4835*CA^2*CF^3*Pi^2*zb^2*G[2, 1, zb])/2592 - 
 (14915*CA*CF^4*Pi^2*zb^2*G[2, 1, zb])/1296 + 
 (475*CF^5*Pi^2*zb^2*G[2, 1, zb])/24 - (185*CA*CF^3*nf*Pi^2*zb^2*G[2, 1, zb])/
  162 + (85*CF^4*nf*Pi^2*zb^2*G[2, 1, zb])/27 + 
 (53*CA^2*CF^3*Pi^4*zb^2*G[2, 1, zb])/135 - 
 (1411*CA*CF^4*Pi^4*zb^2*G[2, 1, zb])/1080 - (61*CF^5*Pi^4*zb^2*G[2, 1, zb])/
  108 + (5*CA*CF^4*Pi^2*zb^3*G[2, 1, zb])/48 - 
 (5*CF^5*Pi^2*zb^3*G[2, 1, zb])/24 + (38605*CA^3*CF^2*G[0, 0, 0, zb])/162 + 
 (664391*CA^2*CF^3*G[0, 0, 0, zb])/1728 - (622571*CA*CF^4*G[0, 0, 0, zb])/
  1728 - (1157303*CF^5*G[0, 0, 0, zb])/2592 + 
 (121813*CA^2*CF^2*nf*G[0, 0, 0, zb])/5184 - 
 (124879*CA*CF^3*nf*G[0, 0, 0, zb])/1728 - (57083*CF^4*nf*G[0, 0, 0, zb])/
  288 + (11*CA*CF^2*nf^2*G[0, 0, 0, zb])/324 - 
 (61*CF^3*nf^2*G[0, 0, 0, zb])/6 - (4*CF^2*nf^3*G[0, 0, 0, zb])/81 - 
 (32873*CA^3*CF^2*Pi^2*G[0, 0, 0, zb])/576 - 
 (12035*CA^2*CF^3*Pi^2*G[0, 0, 0, zb])/144 + 
 (43481*CA*CF^4*Pi^2*G[0, 0, 0, zb])/144 - (1405*CF^5*Pi^2*G[0, 0, 0, zb])/
  108 - (1381*CA^2*CF^2*nf*Pi^2*G[0, 0, 0, zb])/108 + 
 (1657*CA*CF^3*nf*Pi^2*G[0, 0, 0, zb])/54 + 
 (2903*CF^4*nf*Pi^2*G[0, 0, 0, zb])/108 + (38605*CA^3*CF^2*G[0, 0, 0, zb])/
  (162*(-1 + zb)) + (664391*CA^2*CF^3*G[0, 0, 0, zb])/(1728*(-1 + zb)) - 
 (622571*CA*CF^4*G[0, 0, 0, zb])/(1728*(-1 + zb)) - 
 (1157303*CF^5*G[0, 0, 0, zb])/(2592*(-1 + zb)) + 
 (121813*CA^2*CF^2*nf*G[0, 0, 0, zb])/(5184*(-1 + zb)) - 
 (124879*CA*CF^3*nf*G[0, 0, 0, zb])/(1728*(-1 + zb)) - 
 (57083*CF^4*nf*G[0, 0, 0, zb])/(288*(-1 + zb)) + 
 (11*CA*CF^2*nf^2*G[0, 0, 0, zb])/(324*(-1 + zb)) - 
 (61*CF^3*nf^2*G[0, 0, 0, zb])/(6*(-1 + zb)) - 
 (4*CF^2*nf^3*G[0, 0, 0, zb])/(81*(-1 + zb)) - 
 (32873*CA^3*CF^2*Pi^2*G[0, 0, 0, zb])/(576*(-1 + zb)) - 
 (12035*CA^2*CF^3*Pi^2*G[0, 0, 0, zb])/(144*(-1 + zb)) + 
 (43481*CA*CF^4*Pi^2*G[0, 0, 0, zb])/(144*(-1 + zb)) - 
 (1405*CF^5*Pi^2*G[0, 0, 0, zb])/(108*(-1 + zb)) - 
 (1381*CA^2*CF^2*nf*Pi^2*G[0, 0, 0, zb])/(108*(-1 + zb)) + 
 (1657*CA*CF^3*nf*Pi^2*G[0, 0, 0, zb])/(54*(-1 + zb)) + 
 (2903*CF^4*nf*Pi^2*G[0, 0, 0, zb])/(108*(-1 + zb)) + 
 (1799747*CA^3*CF^2*zb*G[0, 0, 0, zb])/5184 + 
 (133283*CA^2*CF^3*zb*G[0, 0, 0, zb])/1728 - 
 (2810479*CA*CF^4*zb*G[0, 0, 0, zb])/1728 - (3122183*CF^5*zb*G[0, 0, 0, zb])/
  2592 + (189043*CA^2*CF^2*nf*zb*G[0, 0, 0, zb])/5184 - 
 (321335*CA*CF^3*nf*zb*G[0, 0, 0, zb])/1728 - 
 (293605*CF^4*nf*zb*G[0, 0, 0, zb])/864 + (11*CA*CF^2*nf^2*zb*G[0, 0, 0, zb])/
  324 - (227*CF^3*nf^2*zb*G[0, 0, 0, zb])/18 - 
 (4*CF^2*nf^3*zb*G[0, 0, 0, zb])/81 - 
 (49049*CA^3*CF^2*Pi^2*zb*G[0, 0, 0, zb])/576 - 
 (133*CA^2*CF^3*Pi^2*zb*G[0, 0, 0, zb])/2 + 
 (60263*CA*CF^4*Pi^2*zb*G[0, 0, 0, zb])/144 - 
 (817*CF^5*Pi^2*zb*G[0, 0, 0, zb])/108 - 
 (1381*CA^2*CF^2*nf*Pi^2*zb*G[0, 0, 0, zb])/108 + 
 (1657*CA*CF^3*nf*Pi^2*zb*G[0, 0, 0, zb])/54 + 
 (2903*CF^4*nf*Pi^2*zb*G[0, 0, 0, zb])/108 + 
 (333605*CA^3*CF^2*zb^2*G[0, 0, 0, zb])/5184 + 
 (22243*CA^2*CF^3*zb^2*G[0, 0, 0, zb])/864 - 
 (28919*CA*CF^4*zb^2*G[0, 0, 0, zb])/108 - (52307*CF^5*zb^2*G[0, 0, 0, zb])/
  162 + (23843*CA^2*CF^2*nf*zb^2*G[0, 0, 0, zb])/648 - 
 (4231*CA*CF^3*nf*zb^2*G[0, 0, 0, zb])/108 - 
 (2225*CF^4*nf*zb^2*G[0, 0, 0, zb])/12 + 
 (11*CA*CF^2*nf^2*zb^2*G[0, 0, 0, zb])/324 - 
 (61*CF^3*nf^2*zb^2*G[0, 0, 0, zb])/6 - (4*CF^2*nf^3*zb^2*G[0, 0, 0, zb])/
  81 - (34505*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/576 - 
 (2837*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 0, zb])/36 + 
 (43997*CA*CF^4*Pi^2*zb^2*G[0, 0, 0, zb])/144 - 
 (556*CF^5*Pi^2*zb^2*G[0, 0, 0, zb])/27 - 
 (1381*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 0, 0, zb])/108 + 
 (1657*CA*CF^3*nf*Pi^2*zb^2*G[0, 0, 0, zb])/54 + 
 (2903*CF^4*nf*Pi^2*zb^2*G[0, 0, 0, zb])/108 - 
 (CA^3*CF^2*zb^3*G[0, 0, 0, zb])/8 - (67*CA^2*CF^3*zb^3*G[0, 0, 0, zb])/24 + 
 (3*CA*CF^4*zb^3*G[0, 0, 0, zb])/2 + (55*CF^5*zb^3*G[0, 0, 0, zb])/4 - 
 (CA*CF^3*nf*zb^3*G[0, 0, 0, zb])/4 + (CF^4*nf*zb^3*G[0, 0, 0, zb])/2 - 
 (51193*CA^3*CF^2*G[0, 0, 1, zb])/324 - (1543531*CA^2*CF^3*G[0, 0, 1, zb])/
  5184 + (267433*CA*CF^4*G[0, 0, 1, zb])/1296 + 
 (740917*CF^5*G[0, 0, 1, zb])/1296 - (24167*CA^2*CF^2*nf*G[0, 0, 1, zb])/
  648 + (9589*CA*CF^3*nf*G[0, 0, 1, zb])/216 + 
 (146567*CF^4*nf*G[0, 0, 1, zb])/648 + (17*CA*CF^2*nf^2*G[0, 0, 1, zb])/162 + 
 (995*CF^3*nf^2*G[0, 0, 1, zb])/81 + (8*CF^2*nf^3*G[0, 0, 1, zb])/81 + 
 (41605*CA^3*CF^2*Pi^2*G[0, 0, 1, zb])/1728 + 
 (92309*CA^2*CF^3*Pi^2*G[0, 0, 1, zb])/864 - 
 (76487*CA*CF^4*Pi^2*G[0, 0, 1, zb])/432 - (357*CF^5*Pi^2*G[0, 0, 1, zb])/4 + 
 (1351*CA^2*CF^2*nf*Pi^2*G[0, 0, 1, zb])/216 - 
 (4157*CA*CF^3*nf*Pi^2*G[0, 0, 1, zb])/216 - (61*CF^4*nf*Pi^2*G[0, 0, 1, zb])/
  2 - (51193*CA^3*CF^2*G[0, 0, 1, zb])/(324*(-1 + zb)) - 
 (1559083*CA^2*CF^3*G[0, 0, 1, zb])/(5184*(-1 + zb)) + 
 (263113*CA*CF^4*G[0, 0, 1, zb])/(1296*(-1 + zb)) + 
 (740917*CF^5*G[0, 0, 1, zb])/(1296*(-1 + zb)) - 
 (24167*CA^2*CF^2*nf*G[0, 0, 1, zb])/(648*(-1 + zb)) + 
 (9589*CA*CF^3*nf*G[0, 0, 1, zb])/(216*(-1 + zb)) + 
 (146567*CF^4*nf*G[0, 0, 1, zb])/(648*(-1 + zb)) + 
 (17*CA*CF^2*nf^2*G[0, 0, 1, zb])/(162*(-1 + zb)) + 
 (995*CF^3*nf^2*G[0, 0, 1, zb])/(81*(-1 + zb)) + 
 (8*CF^2*nf^3*G[0, 0, 1, zb])/(81*(-1 + zb)) + 
 (41605*CA^3*CF^2*Pi^2*G[0, 0, 1, zb])/(1728*(-1 + zb)) + 
 (92309*CA^2*CF^3*Pi^2*G[0, 0, 1, zb])/(864*(-1 + zb)) - 
 (76487*CA*CF^4*Pi^2*G[0, 0, 1, zb])/(432*(-1 + zb)) - 
 (357*CF^5*Pi^2*G[0, 0, 1, zb])/(4*(-1 + zb)) + 
 (1351*CA^2*CF^2*nf*Pi^2*G[0, 0, 1, zb])/(216*(-1 + zb)) - 
 (4157*CA*CF^3*nf*Pi^2*G[0, 0, 1, zb])/(216*(-1 + zb)) - 
 (61*CF^4*nf*Pi^2*G[0, 0, 1, zb])/(2*(-1 + zb)) - 
 (3*CA^2*CF^3*G[0, 0, 1, zb])/zb - (10*CA*CF^4*G[0, 0, 1, zb])/(3*zb) - 
 (325897*CA^3*CF^2*zb*G[0, 0, 1, zb])/1296 - 
 (776125*CA^2*CF^3*zb*G[0, 0, 1, zb])/5184 + 
 (412963*CA*CF^4*zb*G[0, 0, 1, zb])/324 + (1996837*CF^5*zb*G[0, 0, 1, zb])/
  1296 - (108995*CA^2*CF^2*nf*zb*G[0, 0, 1, zb])/2592 + 
 (56711*CA*CF^3*nf*zb*G[0, 0, 1, zb])/432 + 
 (247019*CF^4*nf*zb*G[0, 0, 1, zb])/648 + (17*CA*CF^2*nf^2*zb*G[0, 0, 1, zb])/
  162 + (1208*CF^3*nf^2*zb*G[0, 0, 1, zb])/81 + 
 (8*CF^2*nf^3*zb*G[0, 0, 1, zb])/81 + 
 (64477*CA^3*CF^2*Pi^2*zb*G[0, 0, 1, zb])/1728 + 
 (85817*CA^2*CF^3*Pi^2*zb*G[0, 0, 1, zb])/864 - 
 (122843*CA*CF^4*Pi^2*zb*G[0, 0, 1, zb])/432 - 
 (1187*CF^5*Pi^2*zb*G[0, 0, 1, zb])/12 + 
 (1513*CA^2*CF^2*nf*Pi^2*zb*G[0, 0, 1, zb])/216 - 
 (3995*CA*CF^3*nf*Pi^2*zb*G[0, 0, 1, zb])/216 - 
 (61*CF^4*nf*Pi^2*zb*G[0, 0, 1, zb])/2 - 
 (287447*CA^3*CF^2*zb^2*G[0, 0, 1, zb])/10368 - 
 (113069*CA^2*CF^3*zb^2*G[0, 0, 1, zb])/2592 + 
 (341231*CA*CF^4*zb^2*G[0, 0, 1, zb])/2592 + 
 (337001*CF^5*zb^2*G[0, 0, 1, zb])/648 - 
 (23987*CA^2*CF^2*nf*zb^2*G[0, 0, 1, zb])/648 + 
 (4189*CA*CF^3*nf*zb^2*G[0, 0, 1, zb])/216 + 
 (34799*CF^4*nf*zb^2*G[0, 0, 1, zb])/162 + 
 (17*CA*CF^2*nf^2*zb^2*G[0, 0, 1, zb])/162 + 
 (995*CF^3*nf^2*zb^2*G[0, 0, 1, zb])/81 + (8*CF^2*nf^3*zb^2*G[0, 0, 1, zb])/
  81 + (48031*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/1728 + 
 (77171*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 1, zb])/864 - 
 (10255*CA*CF^4*Pi^2*zb^2*G[0, 0, 1, zb])/54 - 
 (545*CF^5*Pi^2*zb^2*G[0, 0, 1, zb])/8 + 
 (797*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 0, 1, zb])/108 - 
 (1957*CA*CF^3*nf*Pi^2*zb^2*G[0, 0, 1, zb])/108 - 
 (61*CF^4*nf*Pi^2*zb^2*G[0, 0, 1, zb])/2 + (5*CA^3*CF^2*zb^3*G[0, 0, 1, zb])/
  48 + (173*CA^2*CF^3*zb^3*G[0, 0, 1, zb])/72 - 
 (13*CA*CF^4*zb^3*G[0, 0, 1, zb])/24 - (55*CF^5*zb^3*G[0, 0, 1, zb])/4 + 
 (CA*CF^3*nf*zb^3*G[0, 0, 1, zb])/4 - (CF^4*nf*zb^3*G[0, 0, 1, zb])/2 - 
 (116993*CA^3*CF^2*G[0, 1, 0, zb])/864 - (1644133*CA^2*CF^3*G[0, 1, 0, zb])/
  5184 + (288499*CA*CF^4*G[0, 1, 0, zb])/864 + 
 (560113*CF^5*G[0, 1, 0, zb])/1296 - (60835*CA^2*CF^2*nf*G[0, 1, 0, zb])/
  2592 + (125897*CA*CF^3*nf*G[0, 1, 0, zb])/2592 + 
 (114989*CF^4*nf*G[0, 1, 0, zb])/648 - (2*CA*CF^2*nf^2*G[0, 1, 0, zb])/27 + 
 (838*CF^3*nf^2*G[0, 1, 0, zb])/81 + (8*CF^2*nf^3*G[0, 1, 0, zb])/81 + 
 (22795*CA^3*CF^2*Pi^2*G[0, 1, 0, zb])/864 + 
 (2413*CA^2*CF^3*Pi^2*G[0, 1, 0, zb])/27 - 
 (38179*CA*CF^4*Pi^2*G[0, 1, 0, zb])/216 - (14905*CF^5*Pi^2*G[0, 1, 0, zb])/
  216 + (1255*CA^2*CF^2*nf*Pi^2*G[0, 1, 0, zb])/216 - 
 (3787*CA*CF^3*nf*Pi^2*G[0, 1, 0, zb])/216 - 28*CF^4*nf*Pi^2*G[0, 1, 0, zb] - 
 (117263*CA^3*CF^2*G[0, 1, 0, zb])/(864*(-1 + zb)) - 
 (1653529*CA^2*CF^3*G[0, 1, 0, zb])/(5184*(-1 + zb)) + 
 (284647*CA*CF^4*G[0, 1, 0, zb])/(864*(-1 + zb)) + 
 (560437*CF^5*G[0, 1, 0, zb])/(1296*(-1 + zb)) - 
 (60673*CA^2*CF^2*nf*G[0, 1, 0, zb])/(2592*(-1 + zb)) + 
 (125735*CA*CF^3*nf*G[0, 1, 0, zb])/(2592*(-1 + zb)) + 
 (114989*CF^4*nf*G[0, 1, 0, zb])/(648*(-1 + zb)) - 
 (2*CA*CF^2*nf^2*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
 (838*CF^3*nf^2*G[0, 1, 0, zb])/(81*(-1 + zb)) + 
 (8*CF^2*nf^3*G[0, 1, 0, zb])/(81*(-1 + zb)) + 
 (22795*CA^3*CF^2*Pi^2*G[0, 1, 0, zb])/(864*(-1 + zb)) + 
 (2413*CA^2*CF^3*Pi^2*G[0, 1, 0, zb])/(27*(-1 + zb)) - 
 (38179*CA*CF^4*Pi^2*G[0, 1, 0, zb])/(216*(-1 + zb)) - 
 (14905*CF^5*Pi^2*G[0, 1, 0, zb])/(216*(-1 + zb)) + 
 (1255*CA^2*CF^2*nf*Pi^2*G[0, 1, 0, zb])/(216*(-1 + zb)) - 
 (3787*CA*CF^3*nf*Pi^2*G[0, 1, 0, zb])/(216*(-1 + zb)) - 
 (28*CF^4*nf*Pi^2*G[0, 1, 0, zb])/(-1 + zb) - (3*CA^2*CF^3*G[0, 1, 0, zb])/
  zb - (10*CA*CF^4*G[0, 1, 0, zb])/(3*zb) - 
 (371123*CA^3*CF^2*zb*G[0, 1, 0, zb])/1728 - 
 (878311*CA^2*CF^3*zb*G[0, 1, 0, zb])/5184 + 
 (379559*CA*CF^4*zb*G[0, 1, 0, zb])/288 + (1735453*CF^5*zb*G[0, 1, 0, zb])/
  1296 - (5323*CA^2*CF^2*nf*zb*G[0, 1, 0, zb])/162 + 
 (378029*CA*CF^3*nf*zb*G[0, 1, 0, zb])/2592 + 
 (213497*CF^4*nf*zb*G[0, 1, 0, zb])/648 + (73*CA*CF^2*nf^2*zb*G[0, 1, 0, zb])/
  108 + (1057*CF^3*nf^2*zb*G[0, 1, 0, zb])/81 + 
 (8*CF^2*nf^3*zb*G[0, 1, 0, zb])/81 + (4367*CA^3*CF^2*Pi^2*zb*G[0, 1, 0, zb])/
  108 + (36811*CA^2*CF^3*Pi^2*zb*G[0, 1, 0, zb])/432 - 
 (15055*CA*CF^4*Pi^2*zb*G[0, 1, 0, zb])/54 - 
 (17635*CF^5*Pi^2*zb*G[0, 1, 0, zb])/216 + 
 (1417*CA^2*CF^2*nf*Pi^2*zb*G[0, 1, 0, zb])/216 - 
 (3877*CA*CF^3*nf*Pi^2*zb*G[0, 1, 0, zb])/216 - 
 28*CF^4*nf*Pi^2*zb*G[0, 1, 0, zb] - (35389*CA^3*CF^2*zb^2*G[0, 1, 0, zb])/
  1728 - (78113*CA^2*CF^3*zb^2*G[0, 1, 0, zb])/2592 + 
 (146137*CA*CF^4*zb^2*G[0, 1, 0, zb])/864 + (563353*CF^5*zb^2*G[0, 1, 0, zb])/
  1296 - (76495*CA^2*CF^2*nf*zb^2*G[0, 1, 0, zb])/2592 + 
 (34801*CA*CF^3*nf*zb^2*G[0, 1, 0, zb])/1296 + 
 (113549*CF^4*nf*zb^2*G[0, 1, 0, zb])/648 + 
 (25*CA*CF^2*nf^2*zb^2*G[0, 1, 0, zb])/27 + 
 (838*CF^3*nf^2*zb^2*G[0, 1, 0, zb])/81 + (8*CF^2*nf^3*zb^2*G[0, 1, 0, zb])/
  81 + (12545*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/432 + 
 (67127*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 0, zb])/864 - 
 (76619*CA*CF^4*Pi^2*zb^2*G[0, 1, 0, zb])/432 - 
 (6413*CF^5*Pi^2*zb^2*G[0, 1, 0, zb])/108 + 
 (749*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 1, 0, zb])/108 - 
 (1961*CA*CF^3*nf*Pi^2*zb^2*G[0, 1, 0, zb])/108 - 
 28*CF^4*nf*Pi^2*zb^2*G[0, 1, 0, zb] + (CA^3*CF^2*zb^3*G[0, 1, 0, zb])/12 + 
 (29*CA^2*CF^3*zb^3*G[0, 1, 0, zb])/16 - (13*CA*CF^4*zb^3*G[0, 1, 0, zb])/
  32 - (165*CF^5*zb^3*G[0, 1, 0, zb])/16 + (3*CA*CF^3*nf*zb^3*G[0, 1, 0, zb])/
  16 - (3*CF^4*nf*zb^3*G[0, 1, 0, zb])/8 + (365233*CA^3*CF^2*G[0, 1, 1, zb])/
  5184 + (504115*CA^2*CF^3*G[0, 1, 1, zb])/2592 - 
 (373055*CA*CF^4*G[0, 1, 1, zb])/2592 - (764651*CF^5*G[0, 1, 1, zb])/1296 + 
 (6595*CA^2*CF^2*nf*G[0, 1, 1, zb])/216 - (269*CA*CF^3*nf*G[0, 1, 1, zb])/
  2592 - (145243*CF^4*nf*G[0, 1, 1, zb])/648 + 
 (185*CA*CF^2*nf^2*G[0, 1, 1, zb])/324 - (775*CF^3*nf^2*G[0, 1, 1, zb])/54 - 
 (16*CF^2*nf^3*G[0, 1, 1, zb])/81 - (6725*CA^3*CF^2*Pi^2*G[0, 1, 1, zb])/
  864 - (72115*CA^2*CF^3*Pi^2*G[0, 1, 1, zb])/864 + 
 (2723*CA*CF^4*Pi^2*G[0, 1, 1, zb])/48 + (8213*CF^5*Pi^2*G[0, 1, 1, zb])/54 - 
 (197*CA^2*CF^2*nf*Pi^2*G[0, 1, 1, zb])/108 + 
 (97*CA*CF^3*nf*Pi^2*G[0, 1, 1, zb])/12 + (1727*CF^4*nf*Pi^2*G[0, 1, 1, zb])/
  54 + (366853*CA^3*CF^2*G[0, 1, 1, zb])/(5184*(-1 + zb)) + 
 (513997*CA^2*CF^3*G[0, 1, 1, zb])/(2592*(-1 + zb)) - 
 (351131*CA*CF^4*G[0, 1, 1, zb])/(2592*(-1 + zb)) - 
 (764975*CF^5*G[0, 1, 1, zb])/(1296*(-1 + zb)) + 
 (13163*CA^2*CF^2*nf*G[0, 1, 1, zb])/(432*(-1 + zb)) - 
 (107*CA*CF^3*nf*G[0, 1, 1, zb])/(2592*(-1 + zb)) - 
 (145243*CF^4*nf*G[0, 1, 1, zb])/(648*(-1 + zb)) + 
 (185*CA*CF^2*nf^2*G[0, 1, 1, zb])/(324*(-1 + zb)) - 
 (775*CF^3*nf^2*G[0, 1, 1, zb])/(54*(-1 + zb)) - 
 (16*CF^2*nf^3*G[0, 1, 1, zb])/(81*(-1 + zb)) - 
 (7021*CA^3*CF^2*Pi^2*G[0, 1, 1, zb])/(864*(-1 + zb)) - 
 (71987*CA^2*CF^3*Pi^2*G[0, 1, 1, zb])/(864*(-1 + zb)) + 
 (8833*CA*CF^4*Pi^2*G[0, 1, 1, zb])/(144*(-1 + zb)) + 
 (8213*CF^5*Pi^2*G[0, 1, 1, zb])/(54*(-1 + zb)) - 
 (197*CA^2*CF^2*nf*Pi^2*G[0, 1, 1, zb])/(108*(-1 + zb)) + 
 (953*CA*CF^3*nf*Pi^2*G[0, 1, 1, zb])/(108*(-1 + zb)) + 
 (1727*CF^4*nf*Pi^2*G[0, 1, 1, zb])/(54*(-1 + zb)) + 
 (5*CA^2*CF^3*G[0, 1, 1, zb])/zb + (22*CA*CF^4*G[0, 1, 1, zb])/(3*zb) + 
 (339563*CA^3*CF^2*zb*G[0, 1, 1, zb])/2592 + 
 (416401*CA^2*CF^3*zb*G[0, 1, 1, zb])/2592 - 
 (2207483*CA*CF^4*zb*G[0, 1, 1, zb])/2592 - (2287073*CF^5*zb*G[0, 1, 1, zb])/
  1296 + (7139*CA^2*CF^2*nf*zb*G[0, 1, 1, zb])/216 - 
 (191015*CA*CF^3*nf*zb*G[0, 1, 1, zb])/2592 - 
 (253405*CF^4*nf*zb*G[0, 1, 1, zb])/648 - (29*CA*CF^2*nf^2*zb*G[0, 1, 1, zb])/
  162 - (931*CF^3*nf^2*zb*G[0, 1, 1, zb])/54 - 
 (16*CF^2*nf^3*zb*G[0, 1, 1, zb])/81 - 
 (9287*CA^3*CF^2*Pi^2*zb*G[0, 1, 1, zb])/864 - 
 (77977*CA^2*CF^3*Pi^2*zb*G[0, 1, 1, zb])/864 + 
 (20669*CA*CF^4*Pi^2*zb*G[0, 1, 1, zb])/144 + 
 (10079*CF^5*Pi^2*zb*G[0, 1, 1, zb])/54 - 
 (83*CA^2*CF^2*nf*Pi^2*zb*G[0, 1, 1, zb])/27 + 
 (361*CA*CF^3*nf*Pi^2*zb*G[0, 1, 1, zb])/36 + 
 (1727*CF^4*nf*Pi^2*zb*G[0, 1, 1, zb])/54 - 
 (120871*CA^3*CF^2*zb^2*G[0, 1, 1, zb])/10368 + 
 (17215*CA^2*CF^3*zb^2*G[0, 1, 1, zb])/2592 + 
 (104737*CA*CF^4*zb^2*G[0, 1, 1, zb])/2592 - 
 (892307*CF^5*zb^2*G[0, 1, 1, zb])/1296 + 
 (11411*CA^2*CF^2*nf*zb^2*G[0, 1, 1, zb])/432 + 
 (10967*CA*CF^3*nf*zb^2*G[0, 1, 1, zb])/1296 - 
 (144811*CF^4*nf*zb^2*G[0, 1, 1, zb])/648 - 
 (139*CA*CF^2*nf^2*zb^2*G[0, 1, 1, zb])/324 - 
 (775*CF^3*nf^2*zb^2*G[0, 1, 1, zb])/54 - (16*CF^2*nf^3*zb^2*G[0, 1, 1, zb])/
  81 - (9283*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/1728 - 
 (15781*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 1, zb])/216 + 
 (2525*CA*CF^4*Pi^2*zb^2*G[0, 1, 1, zb])/48 + 
 (16489*CF^5*Pi^2*zb^2*G[0, 1, 1, zb])/108 - 
 (799*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 1, 1, zb])/216 + 
 (28*CA*CF^3*nf*Pi^2*zb^2*G[0, 1, 1, zb])/3 + 
 (1727*CF^4*nf*Pi^2*zb^2*G[0, 1, 1, zb])/54 - (CA^3*CF^2*zb^3*G[0, 1, 1, zb])/
  16 - (205*CA^2*CF^3*zb^3*G[0, 1, 1, zb])/144 - 
 (53*CA*CF^4*zb^3*G[0, 1, 1, zb])/96 + (165*CF^5*zb^3*G[0, 1, 1, zb])/16 - 
 (3*CA*CF^3*nf*zb^3*G[0, 1, 1, zb])/16 + (3*CF^4*nf*zb^3*G[0, 1, 1, zb])/8 + 
 (20179*CA^3*CF^2*G[1, 0, 0, zb])/864 - (805385*CA^2*CF^3*G[1, 0, 0, zb])/
  2592 - (927287*CA*CF^4*G[1, 0, 0, zb])/2592 + 
 (382559*CF^5*G[1, 0, 0, zb])/1296 - (30667*CA^2*CF^2*nf*G[1, 0, 0, zb])/
  2592 + (943*CA*CF^3*nf*G[1, 0, 0, zb])/24 + (8537*CF^4*nf*G[1, 0, 0, zb])/
  54 + (1525*CA*CF^2*nf^2*G[1, 0, 0, zb])/648 + 
 (1217*CF^3*nf^2*G[1, 0, 0, zb])/108 + (8*CF^2*nf^3*G[1, 0, 0, zb])/81 + 
 (53149*CA^3*CF^2*Pi^2*G[1, 0, 0, zb])/1728 + 
 (28211*CA^2*CF^3*Pi^2*G[1, 0, 0, zb])/288 - 
 (11539*CA*CF^4*Pi^2*G[1, 0, 0, zb])/54 - (1373*CF^5*Pi^2*G[1, 0, 0, zb])/
  18 + (190*CA^2*CF^2*nf*Pi^2*G[1, 0, 0, zb])/27 - 
 (2441*CA*CF^3*nf*Pi^2*G[1, 0, 0, zb])/108 - 
 (3001*CF^4*nf*Pi^2*G[1, 0, 0, zb])/108 + (CA^2*CF^3*Pi^2*G[1, 0, 0, zb])/
  (12*(-2 + zb)) - (CA*CF^4*Pi^2*G[1, 0, 0, zb])/(4*(-2 + zb)) + 
 (CF^5*Pi^2*G[1, 0, 0, zb])/(6*(-2 + zb)) - (45725*CA^3*CF^2*G[1, 0, 0, zb])/
  (1296*(-1 + zb)) - (24652*CA^2*CF^3*G[1, 0, 0, zb])/(81*(-1 + zb)) + 
 (35533*CA*CF^4*G[1, 0, 0, zb])/(1296*(-1 + zb)) + 
 (283075*CF^5*G[1, 0, 0, zb])/(648*(-1 + zb)) - 
 (3985*CA^2*CF^2*nf*G[1, 0, 0, zb])/(432*(-1 + zb)) + 
 (60775*CA*CF^3*nf*G[1, 0, 0, zb])/(1296*(-1 + zb)) + 
 (24775*CF^4*nf*G[1, 0, 0, zb])/(216*(-1 + zb)) + 
 (220*CA*CF^2*nf^2*G[1, 0, 0, zb])/(81*(-1 + zb)) + 
 (572*CF^3*nf^2*G[1, 0, 0, zb])/(81*(-1 + zb)) + 
 (8*CF^2*nf^3*G[1, 0, 0, zb])/(81*(-1 + zb)) + 
 (10169*CA^3*CF^2*Pi^2*G[1, 0, 0, zb])/(432*(-1 + zb)) + 
 (1592*CA^2*CF^3*Pi^2*G[1, 0, 0, zb])/(27*(-1 + zb)) - 
 (13373*CA*CF^4*Pi^2*G[1, 0, 0, zb])/(108*(-1 + zb)) - 
 (614*CF^5*Pi^2*G[1, 0, 0, zb])/(9*(-1 + zb)) + 
 (277*CA^2*CF^2*nf*Pi^2*G[1, 0, 0, zb])/(54*(-1 + zb)) - 
 (428*CA*CF^3*nf*Pi^2*G[1, 0, 0, zb])/(27*(-1 + zb)) - 
 (229*CF^4*nf*Pi^2*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
 (6*CA^2*CF^3*G[1, 0, 0, zb])/zb - (20*CA*CF^4*G[1, 0, 0, zb])/(3*zb) - 
 (30551*CA^3*CF^2*zb*G[1, 0, 0, zb])/192 - 
 (93227*CA^2*CF^3*zb*G[1, 0, 0, zb])/2592 + 
 (3366391*CA*CF^4*zb*G[1, 0, 0, zb])/2592 + (3335791*CF^5*zb*G[1, 0, 0, zb])/
  2592 - (56779*CA^2*CF^2*nf*zb*G[1, 0, 0, zb])/2592 + 
 (58741*CA*CF^3*nf*zb*G[1, 0, 0, zb])/432 + 
 (105413*CF^4*nf*zb*G[1, 0, 0, zb])/432 + 
 (1165*CA*CF^2*nf^2*zb*G[1, 0, 0, zb])/648 + 
 (145*CF^3*nf^2*zb*G[1, 0, 0, zb])/18 + (8*CF^2*nf^3*zb*G[1, 0, 0, zb])/81 + 
 (13327*CA^3*CF^2*Pi^2*zb*G[1, 0, 0, zb])/432 + 
 (1513*CA^2*CF^3*Pi^2*zb*G[1, 0, 0, zb])/32 - 
 (33853*CA*CF^4*Pi^2*zb*G[1, 0, 0, zb])/216 - 
 (6265*CF^5*Pi^2*zb*G[1, 0, 0, zb])/72 + 
 (233*CA^2*CF^2*nf*Pi^2*zb*G[1, 0, 0, zb])/54 - 
 (1391*CA*CF^3*nf*Pi^2*zb*G[1, 0, 0, zb])/108 - 
 (5177*CF^4*nf*Pi^2*zb*G[1, 0, 0, zb])/216 - 
 (62633*CA^3*CF^2*zb^2*G[1, 0, 0, zb])/1728 - 
 (80401*CA^2*CF^3*zb^2*G[1, 0, 0, zb])/1296 + 
 (352853*CA*CF^4*zb^2*G[1, 0, 0, zb])/1296 + 
 (274831*CF^5*zb^2*G[1, 0, 0, zb])/648 - 
 (49709*CA^2*CF^2*nf*zb^2*G[1, 0, 0, zb])/1296 + 
 (10267*CA*CF^3*nf*zb^2*G[1, 0, 0, zb])/216 + 
 (5287*CF^4*nf*zb^2*G[1, 0, 0, zb])/27 + 
 (551*CA*CF^2*nf^2*zb^2*G[1, 0, 0, zb])/324 + 
 (619*CF^3*nf^2*zb^2*G[1, 0, 0, zb])/54 + (8*CF^2*nf^3*zb^2*G[1, 0, 0, zb])/
  81 + (64471*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/1728 + 
 (5605*CA^2*CF^3*Pi^2*zb^2*G[1, 0, 0, zb])/72 - 
 (96821*CA*CF^4*Pi^2*zb^2*G[1, 0, 0, zb])/432 - 
 (412*CF^5*Pi^2*zb^2*G[1, 0, 0, zb])/9 + 
 (190*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 0, 0, zb])/27 - 
 (1225*CA*CF^3*nf*Pi^2*zb^2*G[1, 0, 0, zb])/54 - 
 (3001*CF^4*nf*Pi^2*zb^2*G[1, 0, 0, zb])/108 + 
 (CA^3*CF^2*zb^3*G[1, 0, 0, zb])/9 + (13*CA^2*CF^3*zb^3*G[1, 0, 0, zb])/6 - 
 (37*CA*CF^4*zb^3*G[1, 0, 0, zb])/48 - (275*CF^5*zb^3*G[1, 0, 0, zb])/24 + 
 (5*CA*CF^3*nf*zb^3*G[1, 0, 0, zb])/24 - (5*CF^4*nf*zb^3*G[1, 0, 0, zb])/12 - 
 (289895*CA^3*CF^2*G[1, 0, 1, zb])/5184 + (768161*CA^2*CF^3*G[1, 0, 1, zb])/
  5184 + (190463*CA*CF^4*G[1, 0, 1, zb])/432 - 
 (50977*CF^5*G[1, 0, 1, zb])/144 + (11477*CA^2*CF^2*nf*G[1, 0, 1, zb])/432 - 
 (2371*CA*CF^3*nf*G[1, 0, 1, zb])/864 - (32603*CF^4*nf*G[1, 0, 1, zb])/162 - 
 (95*CA*CF^2*nf^2*G[1, 0, 1, zb])/48 - (4949*CF^3*nf^2*G[1, 0, 1, zb])/324 - 
 (16*CF^2*nf^3*G[1, 0, 1, zb])/81 - (7229*CA^3*CF^2*Pi^2*G[1, 0, 1, zb])/
  576 - (2944*CA^2*CF^3*Pi^2*G[1, 0, 1, zb])/27 + 
 (8665*CA*CF^4*Pi^2*G[1, 0, 1, zb])/72 + (30415*CF^5*Pi^2*G[1, 0, 1, zb])/
  216 - (29*CA^2*CF^2*nf*Pi^2*G[1, 0, 1, zb])/18 + 
 (3389*CA*CF^3*nf*Pi^2*G[1, 0, 1, zb])/216 + 
 (1657*CF^4*nf*Pi^2*G[1, 0, 1, zb])/54 - (CA^2*CF^3*Pi^2*G[1, 0, 1, zb])/
  (24*(-2 + zb)) + (CA*CF^4*Pi^2*G[1, 0, 1, zb])/(8*(-2 + zb)) - 
 (CF^5*Pi^2*G[1, 0, 1, zb])/(12*(-2 + zb)) - (15*CA^3*CF^2*G[1, 0, 1, zb])/
  (-1 + zb) + (29327*CA^2*CF^3*G[1, 0, 1, zb])/(162*(-1 + zb)) + 
 (125477*CA*CF^4*G[1, 0, 1, zb])/(1296*(-1 + zb)) - 
 (324659*CF^5*G[1, 0, 1, zb])/(648*(-1 + zb)) + 
 (15625*CA^2*CF^2*nf*G[1, 0, 1, zb])/(648*(-1 + zb)) - 
 (12017*CA*CF^3*nf*G[1, 0, 1, zb])/(648*(-1 + zb)) - 
 (2743*CF^4*nf*G[1, 0, 1, zb])/(18*(-1 + zb)) - 
 (7*CA*CF^2*nf^2*G[1, 0, 1, zb])/(3*(-1 + zb)) - 
 (878*CF^3*nf^2*G[1, 0, 1, zb])/(81*(-1 + zb)) - 
 (16*CF^2*nf^3*G[1, 0, 1, zb])/(81*(-1 + zb)) - 
 (1795*CA^3*CF^2*Pi^2*G[1, 0, 1, zb])/(144*(-1 + zb)) - 
 (30977*CA^2*CF^3*Pi^2*G[1, 0, 1, zb])/(432*(-1 + zb)) + 
 (4411*CA*CF^4*Pi^2*G[1, 0, 1, zb])/(72*(-1 + zb)) + 
 (25811*CF^5*Pi^2*G[1, 0, 1, zb])/(216*(-1 + zb)) - 
 (8*CA^2*CF^2*nf*Pi^2*G[1, 0, 1, zb])/(27*(-1 + zb)) + 
 (2299*CA*CF^3*nf*Pi^2*G[1, 0, 1, zb])/(216*(-1 + zb)) + 
 (26*CF^4*nf*Pi^2*G[1, 0, 1, zb])/(-1 + zb) + (5*CA^3*CF^2*G[1, 0, 1, zb])/
  (36*zb^2) + (4*CA^2*CF^3*G[1, 0, 1, zb])/(9*zb^2) + 
 (44*CA*CF^4*G[1, 0, 1, zb])/(9*zb^2) + (CA*CF^3*nf*G[1, 0, 1, zb])/
  (6*zb^2) - (CF^4*nf*G[1, 0, 1, zb])/(6*zb^2) - 
 (CA^3*CF^2*G[1, 0, 1, zb])/(4*zb) + (35*CA^2*CF^3*G[1, 0, 1, zb])/(6*zb) + 
 (23*CA*CF^4*G[1, 0, 1, zb])/(6*zb) + (CA*CF^3*nf*G[1, 0, 1, zb])/(12*zb) + 
 (5*CF^4*nf*G[1, 0, 1, zb])/(12*zb) + (464923*CA^3*CF^2*zb*G[1, 0, 1, zb])/
  5184 + (439361*CA^2*CF^3*zb*G[1, 0, 1, zb])/5184 - 
 (71339*CA*CF^4*zb*G[1, 0, 1, zb])/72 - (334913*CF^5*zb*G[1, 0, 1, zb])/216 + 
 (24527*CA^2*CF^2*nf*zb*G[1, 0, 1, zb])/864 - 
 (75655*CA*CF^3*nf*zb*G[1, 0, 1, zb])/864 - (23797*CF^4*nf*zb*G[1, 0, 1, zb])/
  81 - (203*CA*CF^2*nf^2*zb*G[1, 0, 1, zb])/144 - 
 (1945*CF^3*nf^2*zb*G[1, 0, 1, zb])/162 - (16*CF^2*nf^3*zb*G[1, 0, 1, zb])/
  81 - (8405*CA^3*CF^2*Pi^2*zb*G[1, 0, 1, zb])/576 - 
 (6235*CA^2*CF^3*Pi^2*zb*G[1, 0, 1, zb])/108 + 
 (4747*CA*CF^4*Pi^2*zb*G[1, 0, 1, zb])/48 + 
 (14825*CF^5*Pi^2*zb*G[1, 0, 1, zb])/108 - 
 (119*CA^2*CF^2*nf*Pi^2*zb*G[1, 0, 1, zb])/72 + 
 (1967*CA*CF^3*nf*Pi^2*zb*G[1, 0, 1, zb])/216 + 
 (1243*CF^4*nf*Pi^2*zb*G[1, 0, 1, zb])/54 - 
 (16339*CA^3*CF^2*zb^2*G[1, 0, 1, zb])/10368 + 
 (31153*CA^2*CF^3*zb^2*G[1, 0, 1, zb])/648 - 
 (63655*CA*CF^4*zb^2*G[1, 0, 1, zb])/864 - (12203*CF^5*zb^2*G[1, 0, 1, zb])/
  18 + (15899*CA^2*CF^2*nf*zb^2*G[1, 0, 1, zb])/432 - 
 (3035*CA*CF^3*nf*zb^2*G[1, 0, 1, zb])/216 - 
 (79111*CF^4*nf*zb^2*G[1, 0, 1, zb])/324 - 
 (23*CA*CF^2*nf^2*zb^2*G[1, 0, 1, zb])/18 - 
 (1253*CF^3*nf^2*zb^2*G[1, 0, 1, zb])/81 - (16*CF^2*nf^3*zb^2*G[1, 0, 1, zb])/
  81 - (9827*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/576 - 
 (70373*CA^2*CF^3*Pi^2*zb^2*G[1, 0, 1, zb])/864 + 
 (1211*CA*CF^4*Pi^2*zb^2*G[1, 0, 1, zb])/9 + 
 (23149*CF^5*Pi^2*zb^2*G[1, 0, 1, zb])/216 - 
 (37*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 0, 1, zb])/9 + 
 (1663*CA*CF^3*nf*Pi^2*zb^2*G[1, 0, 1, zb])/108 + 
 (1657*CF^4*nf*Pi^2*zb^2*G[1, 0, 1, zb])/54 - 
 (13*CA^3*CF^2*zb^3*G[1, 0, 1, zb])/144 - (16*CA^2*CF^3*zb^3*G[1, 0, 1, zb])/
  9 - (3*CA*CF^4*zb^3*G[1, 0, 1, zb])/16 + (275*CF^5*zb^3*G[1, 0, 1, zb])/
  24 - (5*CA*CF^3*nf*zb^3*G[1, 0, 1, zb])/24 + 
 (5*CF^4*nf*zb^3*G[1, 0, 1, zb])/12 - (169061*CA^3*CF^2*G[1, 1, 0, zb])/
  1728 + (48299*CA^2*CF^3*G[1, 1, 0, zb])/324 + 
 (1293779*CA*CF^4*G[1, 1, 0, zb])/2592 - (105617*CF^5*G[1, 1, 0, zb])/432 + 
 (1678*CA^2*CF^2*nf*G[1, 1, 0, zb])/81 - (47495*CA*CF^3*nf*G[1, 1, 0, zb])/
  2592 - (98735*CF^4*nf*G[1, 1, 0, zb])/648 - 
 (1163*CA*CF^2*nf^2*G[1, 1, 0, zb])/324 - (4321*CF^3*nf^2*G[1, 1, 0, zb])/
  324 - (16*CF^2*nf^3*G[1, 1, 0, zb])/81 - 
 (18341*CA^3*CF^2*Pi^2*G[1, 1, 0, zb])/1728 - 
 (9109*CA^2*CF^3*Pi^2*G[1, 1, 0, zb])/108 + 
 (10675*CA*CF^4*Pi^2*G[1, 1, 0, zb])/144 + (16541*CF^5*Pi^2*G[1, 1, 0, zb])/
  108 - (431*CA^2*CF^2*nf*Pi^2*G[1, 1, 0, zb])/108 + 
 (1565*CA*CF^3*nf*Pi^2*G[1, 1, 0, zb])/108 + 
 (835*CF^4*nf*Pi^2*G[1, 1, 0, zb])/27 - (CA^2*CF^3*Pi^2*G[1, 1, 0, zb])/
  (24*(-2 + zb)) + (CA*CF^4*Pi^2*G[1, 1, 0, zb])/(8*(-2 + zb)) - 
 (CF^5*Pi^2*G[1, 1, 0, zb])/(12*(-2 + zb)) - (36287*CA^3*CF^2*G[1, 1, 0, zb])/
  (648*(-1 + zb)) + (87421*CA^2*CF^3*G[1, 1, 0, zb])/(432*(-1 + zb)) + 
 (2063*CA*CF^4*G[1, 1, 0, zb])/(48*(-1 + zb)) - 
 (206657*CF^5*G[1, 1, 0, zb])/(648*(-1 + zb)) + 
 (1519*CA^2*CF^2*nf*G[1, 1, 0, zb])/(81*(-1 + zb)) - 
 (9805*CA*CF^3*nf*G[1, 1, 0, zb])/(216*(-1 + zb)) - 
 (4201*CF^4*nf*G[1, 1, 0, zb])/(54*(-1 + zb)) - 
 (322*CA*CF^2*nf^2*G[1, 1, 0, zb])/(81*(-1 + zb)) - 
 (68*CF^3*nf^2*G[1, 1, 0, zb])/(9*(-1 + zb)) - 
 (16*CF^2*nf^3*G[1, 1, 0, zb])/(81*(-1 + zb)) - 
 (283*CA^3*CF^2*Pi^2*G[1, 1, 0, zb])/(36*(-1 + zb)) - 
 (745*CA^2*CF^3*Pi^2*G[1, 1, 0, zb])/(18*(-1 + zb)) + 
 (287*CA*CF^4*Pi^2*G[1, 1, 0, zb])/(9*(-1 + zb)) + 
 (2882*CF^5*Pi^2*G[1, 1, 0, zb])/(27*(-1 + zb)) - 
 (61*CA^2*CF^2*nf*Pi^2*G[1, 1, 0, zb])/(27*(-1 + zb)) + 
 (290*CA*CF^3*nf*Pi^2*G[1, 1, 0, zb])/(27*(-1 + zb)) + 
 (620*CF^4*nf*Pi^2*G[1, 1, 0, zb])/(27*(-1 + zb)) + 
 (5*CA^3*CF^2*G[1, 1, 0, zb])/(18*zb^2) + (8*CA^2*CF^3*G[1, 1, 0, zb])/
  (9*zb^2) + (88*CA*CF^4*G[1, 1, 0, zb])/(9*zb^2) + 
 (CA*CF^3*nf*G[1, 1, 0, zb])/(3*zb^2) - (CF^4*nf*G[1, 1, 0, zb])/(3*zb^2) - 
 (CA^3*CF^2*G[1, 1, 0, zb])/(2*zb) + (13*CA^2*CF^3*G[1, 1, 0, zb])/(3*zb) - 
 (7*CA*CF^4*G[1, 1, 0, zb])/(3*zb) + (CA*CF^3*nf*G[1, 1, 0, zb])/(6*zb) + 
 (5*CF^4*nf*G[1, 1, 0, zb])/(6*zb) + (38539*CA^3*CF^2*zb*G[1, 1, 0, zb])/
  864 + (634193*CA^2*CF^3*zb*G[1, 1, 0, zb])/5184 - 
 (2874901*CA*CF^4*zb*G[1, 1, 0, zb])/2592 - (530861*CF^5*zb*G[1, 1, 0, zb])/
  432 + (56555*CA^2*CF^2*nf*zb*G[1, 1, 0, zb])/2592 - 
 (312773*CA*CF^3*nf*zb*G[1, 1, 0, zb])/2592 - 
 (132491*CF^4*nf*zb*G[1, 1, 0, zb])/648 - 
 (469*CA*CF^2*nf^2*zb*G[1, 1, 0, zb])/162 - 
 (2689*CF^3*nf^2*zb*G[1, 1, 0, zb])/324 - (16*CF^2*nf^3*zb*G[1, 1, 0, zb])/
  81 - (16601*CA^3*CF^2*Pi^2*zb*G[1, 1, 0, zb])/1728 - 
 (12877*CA^2*CF^3*Pi^2*zb*G[1, 1, 0, zb])/432 + 
 (9161*CA*CF^4*Pi^2*zb*G[1, 1, 0, zb])/144 + 
 (27391*CF^5*Pi^2*zb*G[1, 1, 0, zb])/216 - 
 (161*CA^2*CF^2*nf*Pi^2*zb*G[1, 1, 0, zb])/108 + 
 (1975*CA*CF^3*nf*Pi^2*zb*G[1, 1, 0, zb])/216 + 
 (1013*CF^4*nf*Pi^2*zb*G[1, 1, 0, zb])/54 - 
 (7277*CA^3*CF^2*zb^2*G[1, 1, 0, zb])/432 + 
 (41077*CA^2*CF^3*zb^2*G[1, 1, 0, zb])/648 - 
 (352465*CA*CF^4*zb^2*G[1, 1, 0, zb])/2592 - 
 (256151*CF^5*zb^2*G[1, 1, 0, zb])/432 + 
 (85421*CA^2*CF^2*nf*zb^2*G[1, 1, 0, zb])/2592 - 
 (37765*CA*CF^3*nf*zb^2*G[1, 1, 0, zb])/1296 - 
 (132575*CF^4*nf*zb^2*G[1, 1, 0, zb])/648 - 
 (212*CA*CF^2*nf^2*zb^2*G[1, 1, 0, zb])/81 - 
 (1096*CF^3*nf^2*zb^2*G[1, 1, 0, zb])/81 - (16*CF^2*nf^3*zb^2*G[1, 1, 0, zb])/
  81 - (9895*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/864 - 
 (8551*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 0, zb])/108 + 
 (14957*CA*CF^4*Pi^2*zb^2*G[1, 1, 0, zb])/144 + 
 (27511*CF^5*Pi^2*zb^2*G[1, 1, 0, zb])/216 - 
 (431*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 1, 0, zb])/108 + 
 (787*CA*CF^3*nf*Pi^2*zb^2*G[1, 1, 0, zb])/54 + 
 (835*CF^4*nf*Pi^2*zb^2*G[1, 1, 0, zb])/27 - 
 (5*CA^3*CF^2*zb^3*G[1, 1, 0, zb])/72 - (19*CA^2*CF^3*zb^3*G[1, 1, 0, zb])/
  16 - (31*CA*CF^4*zb^3*G[1, 1, 0, zb])/96 + (385*CF^5*zb^3*G[1, 1, 0, zb])/
  48 - (7*CA*CF^3*nf*zb^3*G[1, 1, 0, zb])/48 + 
 (7*CF^4*nf*zb^3*G[1, 1, 0, zb])/24 + (63503*CA^3*CF^2*G[1, 1, 1, zb])/648 + 
 (208447*CA^2*CF^3*G[1, 1, 1, zb])/1728 - (74039*CA*CF^4*G[1, 1, 1, zb])/
  108 + (5899*CF^5*G[1, 1, 1, zb])/16 - (54965*CA^2*CF^2*nf*G[1, 1, 1, zb])/
  2592 - (83099*CA*CF^3*nf*G[1, 1, 1, zb])/1296 + 
 (37723*CF^4*nf*G[1, 1, 1, zb])/162 + (2135*CA*CF^2*nf^2*G[1, 1, 1, zb])/
  1296 + (2281*CF^3*nf^2*G[1, 1, 1, zb])/108 + 
 (32*CF^2*nf^3*G[1, 1, 1, zb])/81 - (6025*CA^3*CF^2*Pi^2*G[1, 1, 1, zb])/
  1728 + (1709*CA^2*CF^3*Pi^2*G[1, 1, 1, zb])/27 + 
 (161*CA*CF^4*Pi^2*G[1, 1, 1, zb])/6 - (15031*CF^5*Pi^2*G[1, 1, 1, zb])/72 + 
 (59*CA^2*CF^2*nf*Pi^2*G[1, 1, 1, zb])/18 - 
 (605*CA*CF^3*nf*Pi^2*G[1, 1, 1, zb])/54 - (910*CF^4*nf*Pi^2*G[1, 1, 1, zb])/
  27 + (11*CA^2*CF^3*Pi^2*G[1, 1, 1, zb])/(48*(-2 + zb)) - 
 (11*CA*CF^4*Pi^2*G[1, 1, 1, zb])/(16*(-2 + zb)) + 
 (11*CF^5*Pi^2*G[1, 1, 1, zb])/(24*(-2 + zb)) + 
 (5984*CA^3*CF^2*G[1, 1, 1, zb])/(81*(-1 + zb)) + 
 (262*CA^2*CF^3*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
 (7321*CA*CF^4*G[1, 1, 1, zb])/(27*(-1 + zb)) + 
 (36326*CF^5*G[1, 1, 1, zb])/(81*(-1 + zb)) - 
 (1571*CA^2*CF^2*nf*G[1, 1, 1, zb])/(81*(-1 + zb)) - 
 (779*CA*CF^3*nf*G[1, 1, 1, zb])/(27*(-1 + zb)) + 
 (4126*CF^4*nf*G[1, 1, 1, zb])/(27*(-1 + zb)) + 
 (164*CA*CF^2*nf^2*G[1, 1, 1, zb])/(81*(-1 + zb)) + 
 (136*CF^3*nf^2*G[1, 1, 1, zb])/(9*(-1 + zb)) + 
 (32*CF^2*nf^3*G[1, 1, 1, zb])/(81*(-1 + zb)) - 
 (9*CA^3*CF^2*Pi^2*G[1, 1, 1, zb])/(2*(-1 + zb)) + 
 (1288*CA^2*CF^3*Pi^2*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
 (50*CA*CF^4*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
 (1064*CF^5*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) + 
 (68*CA^2*CF^2*nf*Pi^2*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
 (308*CA*CF^3*nf*Pi^2*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
 (568*CF^4*nf*Pi^2*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
 (5*CA^3*CF^2*G[1, 1, 1, zb])/(12*zb^2) - (4*CA^2*CF^3*G[1, 1, 1, zb])/
  (3*zb^2) - (44*CA*CF^4*G[1, 1, 1, zb])/(3*zb^2) - 
 (CA*CF^3*nf*G[1, 1, 1, zb])/(2*zb^2) + (CF^4*nf*G[1, 1, 1, zb])/(2*zb^2) + 
 (3*CA^3*CF^2*G[1, 1, 1, zb])/(4*zb) - (19*CA^2*CF^3*G[1, 1, 1, zb])/(6*zb) + 
 (9*CA*CF^4*G[1, 1, 1, zb])/(2*zb) - (CA*CF^3*nf*G[1, 1, 1, zb])/(4*zb) - 
 (5*CF^4*nf*G[1, 1, 1, zb])/(4*zb) - (4865*CA^3*CF^2*zb*G[1, 1, 1, zb])/
  1296 - (15647*CA^2*CF^3*zb*G[1, 1, 1, zb])/864 + 
 (251923*CA*CF^4*zb*G[1, 1, 1, zb])/432 + (1417441*CF^5*zb*G[1, 1, 1, zb])/
  864 - (41381*CA^2*CF^2*nf*zb*G[1, 1, 1, zb])/2592 + 
 (20669*CA*CF^3*nf*zb*G[1, 1, 1, zb])/648 + 
 (379271*CF^4*nf*zb*G[1, 1, 1, zb])/1296 + 
 (1217*CA*CF^2*nf^2*zb*G[1, 1, 1, zb])/1296 + 
 (577*CF^3*nf^2*zb*G[1, 1, 1, zb])/36 + (32*CF^2*nf^3*zb*G[1, 1, 1, zb])/81 - 
 (1313*CA^3*CF^2*Pi^2*zb*G[1, 1, 1, zb])/216 + 
 (37057*CA^2*CF^3*Pi^2*zb*G[1, 1, 1, zb])/864 - 
 (821*CA*CF^4*Pi^2*zb*G[1, 1, 1, zb])/18 - 
 (10207*CF^5*Pi^2*zb*G[1, 1, 1, zb])/72 + 
 (77*CA^2*CF^2*nf*Pi^2*zb*G[1, 1, 1, zb])/36 - 
 (623*CA*CF^3*nf*Pi^2*zb*G[1, 1, 1, zb])/54 - 
 (797*CF^4*nf*Pi^2*zb*G[1, 1, 1, zb])/54 + 
 (368939*CA^3*CF^2*zb^2*G[1, 1, 1, zb])/10368 + 
 (48689*CA^2*CF^3*zb^2*G[1, 1, 1, zb])/864 - 
 (49609*CA*CF^4*zb^2*G[1, 1, 1, zb])/216 + (138247*CF^5*zb^2*G[1, 1, 1, zb])/
  144 - (28369*CA^2*CF^2*nf*zb^2*G[1, 1, 1, zb])/1296 - 
 (26119*CA*CF^3*nf*zb^2*G[1, 1, 1, zb])/648 + 
 (188413*CF^4*nf*zb^2*G[1, 1, 1, zb])/648 + 
 (203*CA*CF^2*nf^2*zb^2*G[1, 1, 1, zb])/324 + 
 (1151*CF^3*nf^2*zb^2*G[1, 1, 1, zb])/54 + (32*CF^2*nf^3*zb^2*G[1, 1, 1, zb])/
  81 - (7411*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/1728 + 
 (60409*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 1, zb])/864 - 
 (323*CA*CF^4*Pi^2*zb^2*G[1, 1, 1, zb])/144 - 
 (14245*CF^5*Pi^2*zb^2*G[1, 1, 1, zb])/72 + 
 (59*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 1, 1, zb])/18 - 
 (298*CA*CF^3*nf*Pi^2*zb^2*G[1, 1, 1, zb])/27 - 
 (910*CF^4*nf*Pi^2*zb^2*G[1, 1, 1, zb])/27 + 
 (7*CA^3*CF^2*zb^3*G[1, 1, 1, zb])/144 + (115*CA^2*CF^3*zb^3*G[1, 1, 1, zb])/
  144 + (41*CA*CF^4*zb^3*G[1, 1, 1, zb])/32 - (385*CF^5*zb^3*G[1, 1, 1, zb])/
  48 + (7*CA*CF^3*nf*zb^3*G[1, 1, 1, zb])/48 - 
 (7*CF^4*nf*zb^3*G[1, 1, 1, zb])/24 + (25*CA^3*CF^2*Pi^2*G[1, 2, 1, zb])/
  108 - (425*CA^2*CF^3*Pi^2*G[1, 2, 1, zb])/216 + 
 (25*CA*CF^4*Pi^2*G[1, 2, 1, zb])/9 + (65*CF^5*Pi^2*G[1, 2, 1, zb])/54 + 
 (235*CA*CF^3*nf*Pi^2*G[1, 2, 1, zb])/108 - (25*CF^4*nf*Pi^2*G[1, 2, 1, zb])/
  27 + (115*CA^2*CF^3*Pi^2*G[1, 2, 1, zb])/(216*(-1 + zb)) - 
 (35*CA*CF^4*Pi^2*G[1, 2, 1, zb])/(12*(-1 + zb)) - 
 (235*CF^5*Pi^2*G[1, 2, 1, zb])/(36*(-1 + zb)) + 
 (5*CA*CF^3*nf*Pi^2*G[1, 2, 1, zb])/(4*(-1 + zb)) - 
 (40*CF^4*nf*Pi^2*G[1, 2, 1, zb])/(27*(-1 + zb)) - 
 (5*CA^3*CF^2*Pi^2*zb*G[1, 2, 1, zb])/27 + 
 (2045*CA^2*CF^3*Pi^2*zb*G[1, 2, 1, zb])/432 - 
 (65*CA*CF^4*Pi^2*zb*G[1, 2, 1, zb])/72 - (350*CF^5*Pi^2*zb*G[1, 2, 1, zb])/
  27 - (5*CA*CF^3*nf*Pi^2*zb*G[1, 2, 1, zb])/108 - 
 (95*CF^4*nf*Pi^2*zb*G[1, 2, 1, zb])/54 - 
 (65*CA^3*CF^2*Pi^2*zb^2*G[1, 2, 1, zb])/108 - 
 (5*CA^2*CF^3*Pi^2*zb^2*G[1, 2, 1, zb])/54 + 
 (85*CA*CF^4*Pi^2*zb^2*G[1, 2, 1, zb])/18 - 
 (355*CF^5*Pi^2*zb^2*G[1, 2, 1, zb])/54 + 
 (25*CA*CF^3*nf*Pi^2*zb^2*G[1, 2, 1, zb])/27 - 
 (25*CF^4*nf*Pi^2*zb^2*G[1, 2, 1, zb])/27 - 
 (139*CA^2*CF^3*Pi^2*G[2, 1, 0, zb])/36 - (499*CA*CF^4*Pi^2*G[2, 1, 0, zb])/
  216 - (179*CF^5*Pi^2*G[2, 1, 0, zb])/54 - (25*CF^4*nf*Pi^2*G[2, 1, 0, zb])/
  27 - (107*CA^2*CF^3*Pi^2*G[2, 1, 0, zb])/(36*(-1 + zb)) + 
 (49*CA*CF^4*Pi^2*G[2, 1, 0, zb])/(216*(-1 + zb)) + 
 (431*CF^5*Pi^2*G[2, 1, 0, zb])/(54*(-1 + zb)) + 
 (25*CF^4*nf*Pi^2*G[2, 1, 0, zb])/(27*(-1 + zb)) - 
 (109*CA^2*CF^3*Pi^2*zb*G[2, 1, 0, zb])/36 + 
 (197*CA*CF^4*Pi^2*zb*G[2, 1, 0, zb])/216 + (305*CF^5*Pi^2*zb*G[2, 1, 0, zb])/
  27 + (50*CF^4*nf*Pi^2*zb*G[2, 1, 0, zb])/27 + 
 (29*CA^2*CF^3*Pi^2*zb^2*G[2, 1, 0, zb])/9 - 
 (83*CA*CF^4*Pi^2*zb^2*G[2, 1, 0, zb])/108 - 
 (211*CF^5*Pi^2*zb^2*G[2, 1, 0, zb])/27 - 
 (25*CF^4*nf*Pi^2*zb^2*G[2, 1, 0, zb])/27 + 
 (91*CA^2*CF^3*Pi^2*G[2, 1, 1, zb])/36 + (481*CA*CF^4*Pi^2*G[2, 1, 1, zb])/
  216 + (451*CF^5*Pi^2*G[2, 1, 1, zb])/54 + (25*CF^4*nf*Pi^2*G[2, 1, 1, zb])/
  27 + (23*CA^2*CF^3*Pi^2*G[2, 1, 1, zb])/(36*(-1 + zb)) + 
 (1229*CA*CF^4*Pi^2*G[2, 1, 1, zb])/(216*(-1 + zb)) - 
 (739*CF^5*Pi^2*G[2, 1, 1, zb])/(54*(-1 + zb)) - 
 (25*CF^4*nf*Pi^2*G[2, 1, 1, zb])/(27*(-1 + zb)) - 
 (29*CA^2*CF^3*Pi^2*zb*G[2, 1, 1, zb])/36 + 
 (2017*CA*CF^4*Pi^2*zb*G[2, 1, 1, zb])/216 - 
 (595*CF^5*Pi^2*zb*G[2, 1, 1, zb])/27 - (50*CF^4*nf*Pi^2*zb*G[2, 1, 1, zb])/
  27 - (7*CA^2*CF^3*Pi^2*zb^2*G[2, 1, 1, zb])/18 - 
 (673*CA*CF^4*Pi^2*zb^2*G[2, 1, 1, zb])/108 + 
 (374*CF^5*Pi^2*zb^2*G[2, 1, 1, zb])/27 + 
 (25*CF^4*nf*Pi^2*zb^2*G[2, 1, 1, zb])/27 + (15*CA*CF^4*Pi^2*G[2, 2, 1, zb])/
  8 - (155*CF^5*Pi^2*G[2, 2, 1, zb])/54 - (5*CF^4*nf*Pi^2*G[2, 2, 1, zb])/
  27 - (5*CA*CF^4*Pi^2*G[2, 2, 1, zb])/(8*(-1 + zb)) + 
 (35*CF^5*Pi^2*G[2, 2, 1, zb])/(54*(-1 + zb)) + 
 (5*CF^4*nf*Pi^2*G[2, 2, 1, zb])/(27*(-1 + zb)) - 
 (35*CA*CF^4*Pi^2*zb*G[2, 2, 1, zb])/24 + (20*CF^5*Pi^2*zb*G[2, 2, 1, zb])/
  27 + (10*CF^4*nf*Pi^2*zb*G[2, 2, 1, zb])/27 + 
 (5*CA*CF^4*Pi^2*zb^2*G[2, 2, 1, zb])/12 + (5*CF^5*Pi^2*zb^2*G[2, 2, 1, zb])/
  27 - (5*CF^4*nf*Pi^2*zb^2*G[2, 2, 1, zb])/27 - 
 (320261*CA^3*CF^2*G[0, 0, 0, 0, zb])/864 - 
 (484631*CA^2*CF^3*G[0, 0, 0, 0, zb])/1728 + 
 (39857*CA*CF^4*G[0, 0, 0, 0, zb])/48 + (240523*CF^5*G[0, 0, 0, 0, zb])/432 - 
 (49919*CA^2*CF^2*nf*G[0, 0, 0, 0, zb])/864 + 
 (443*CA*CF^3*nf*G[0, 0, 0, 0, zb])/4 + (51107*CF^4*nf*G[0, 0, 0, 0, zb])/
  216 + (CA*CF^2*nf^2*G[0, 0, 0, 0, zb])/54 + 
 (25*CF^3*nf^2*G[0, 0, 0, 0, zb])/3 + 
 (21697*CA^3*CF^2*Pi^2*G[0, 0, 0, 0, zb])/144 - 
 (21235*CA^2*CF^3*Pi^2*G[0, 0, 0, 0, zb])/144 - 
 (35035*CA*CF^4*Pi^2*G[0, 0, 0, 0, zb])/72 + (34*CF^5*Pi^2*G[0, 0, 0, 0, zb])/
  3 - (320261*CA^3*CF^2*G[0, 0, 0, 0, zb])/(864*(-1 + zb)) - 
 (484631*CA^2*CF^3*G[0, 0, 0, 0, zb])/(1728*(-1 + zb)) + 
 (39857*CA*CF^4*G[0, 0, 0, 0, zb])/(48*(-1 + zb)) + 
 (240523*CF^5*G[0, 0, 0, 0, zb])/(432*(-1 + zb)) - 
 (49919*CA^2*CF^2*nf*G[0, 0, 0, 0, zb])/(864*(-1 + zb)) + 
 (443*CA*CF^3*nf*G[0, 0, 0, 0, zb])/(4*(-1 + zb)) + 
 (51107*CF^4*nf*G[0, 0, 0, 0, zb])/(216*(-1 + zb)) + 
 (CA*CF^2*nf^2*G[0, 0, 0, 0, zb])/(54*(-1 + zb)) + 
 (25*CF^3*nf^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (21697*CA^3*CF^2*Pi^2*G[0, 0, 0, 0, zb])/(144*(-1 + zb)) - 
 (21235*CA^2*CF^3*Pi^2*G[0, 0, 0, 0, zb])/(144*(-1 + zb)) - 
 (35035*CA*CF^4*Pi^2*G[0, 0, 0, 0, zb])/(72*(-1 + zb)) + 
 (34*CF^5*Pi^2*G[0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (242461*CA^3*CF^2*zb*G[0, 0, 0, 0, zb])/432 + 
 (357781*CA^2*CF^3*zb*G[0, 0, 0, 0, zb])/1728 + 
 (117301*CA*CF^4*zb*G[0, 0, 0, 0, zb])/48 + 
 (597859*CF^5*zb*G[0, 0, 0, 0, zb])/432 - 
 (54527*CA^2*CF^2*nf*zb*G[0, 0, 0, 0, zb])/864 + 
 (13019*CA*CF^3*nf*zb*G[0, 0, 0, 0, zb])/72 + 
 (67985*CF^4*nf*zb*G[0, 0, 0, 0, zb])/216 + 
 (CA*CF^2*nf^2*zb*G[0, 0, 0, 0, zb])/54 + (25*CF^3*nf^2*zb*G[0, 0, 0, 0, zb])/
  3 + (21697*CA^3*CF^2*Pi^2*zb*G[0, 0, 0, 0, zb])/144 - 
 (21235*CA^2*CF^3*Pi^2*zb*G[0, 0, 0, 0, zb])/144 - 
 (35035*CA*CF^4*Pi^2*zb*G[0, 0, 0, 0, zb])/72 + 
 (34*CF^5*Pi^2*zb*G[0, 0, 0, 0, zb])/3 - 
 (336619*CA^3*CF^2*zb^2*G[0, 0, 0, 0, zb])/1728 - 
 (19949*CA^2*CF^3*zb^2*G[0, 0, 0, 0, zb])/108 + 
 (31613*CA*CF^4*zb^2*G[0, 0, 0, 0, zb])/48 + 
 (111779*CF^5*zb^2*G[0, 0, 0, 0, zb])/216 - 
 (49919*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 0, zb])/864 + 
 (443*CA*CF^3*nf*zb^2*G[0, 0, 0, 0, zb])/4 + 
 (51107*CF^4*nf*zb^2*G[0, 0, 0, 0, zb])/216 + 
 (CA*CF^2*nf^2*zb^2*G[0, 0, 0, 0, zb])/54 + 
 (25*CF^3*nf^2*zb^2*G[0, 0, 0, 0, zb])/3 + 
 (21697*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 0, 0, zb])/144 - 
 (21235*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 0, 0, zb])/144 - 
 (35035*CA*CF^4*Pi^2*zb^2*G[0, 0, 0, 0, zb])/72 + 
 (34*CF^5*Pi^2*zb^2*G[0, 0, 0, 0, zb])/3 + 
 (49*CA^2*CF^3*zb^3*G[0, 0, 0, 0, zb])/8 - 
 (21*CA*CF^4*zb^3*G[0, 0, 0, 0, zb])/4 - 14*CF^5*zb^3*G[0, 0, 0, 0, zb] + 
 (8735*CA^3*CF^2*G[0, 0, 0, 1, zb])/32 + (33535*CA^2*CF^3*G[0, 0, 0, 1, zb])/
  96 - (279251*CA*CF^4*G[0, 0, 0, 1, zb])/432 - 
 (6417*CF^5*G[0, 0, 0, 1, zb])/8 + (11789*CA^2*CF^2*nf*G[0, 0, 0, 1, zb])/
  216 - (5795*CA*CF^3*nf*G[0, 0, 0, 1, zb])/72 - 
 (28315*CF^4*nf*G[0, 0, 0, 1, zb])/108 - (14*CA*CF^2*nf^2*G[0, 0, 0, 1, zb])/
  27 - (28*CF^3*nf^2*G[0, 0, 0, 1, zb])/3 - 
 (2795*CA^3*CF^2*Pi^2*G[0, 0, 0, 1, zb])/36 + 
 (1579*CA^2*CF^3*Pi^2*G[0, 0, 0, 1, zb])/72 + 
 (13897*CA*CF^4*Pi^2*G[0, 0, 0, 1, zb])/36 + 
 (187*CF^5*Pi^2*G[0, 0, 0, 1, zb])/3 + (8735*CA^3*CF^2*G[0, 0, 0, 1, zb])/
  (32*(-1 + zb)) + (33535*CA^2*CF^3*G[0, 0, 0, 1, zb])/(96*(-1 + zb)) - 
 (279251*CA*CF^4*G[0, 0, 0, 1, zb])/(432*(-1 + zb)) - 
 (6417*CF^5*G[0, 0, 0, 1, zb])/(8*(-1 + zb)) + 
 (11789*CA^2*CF^2*nf*G[0, 0, 0, 1, zb])/(216*(-1 + zb)) - 
 (5795*CA*CF^3*nf*G[0, 0, 0, 1, zb])/(72*(-1 + zb)) - 
 (28315*CF^4*nf*G[0, 0, 0, 1, zb])/(108*(-1 + zb)) - 
 (14*CA*CF^2*nf^2*G[0, 0, 0, 1, zb])/(27*(-1 + zb)) - 
 (28*CF^3*nf^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (2795*CA^3*CF^2*Pi^2*G[0, 0, 0, 1, zb])/(36*(-1 + zb)) + 
 (1579*CA^2*CF^3*Pi^2*G[0, 0, 0, 1, zb])/(72*(-1 + zb)) + 
 (13897*CA*CF^4*Pi^2*G[0, 0, 0, 1, zb])/(36*(-1 + zb)) + 
 (187*CF^5*Pi^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (58439*CA^3*CF^2*zb*G[0, 0, 0, 1, zb])/144 + 
 (6971*CA^2*CF^3*zb*G[0, 0, 0, 1, zb])/96 - 
 (886721*CA*CF^4*zb*G[0, 0, 0, 1, zb])/432 - 
 (42779*CF^5*zb*G[0, 0, 0, 1, zb])/24 + 
 (12593*CA^2*CF^2*nf*zb*G[0, 0, 0, 1, zb])/216 - 
 (1075*CA*CF^3*nf*zb*G[0, 0, 0, 1, zb])/8 - 
 (37219*CF^4*nf*zb*G[0, 0, 0, 1, zb])/108 - 
 (14*CA*CF^2*nf^2*zb*G[0, 0, 0, 1, zb])/27 - 
 (28*CF^3*nf^2*zb*G[0, 0, 0, 1, zb])/3 - 
 (2795*CA^3*CF^2*Pi^2*zb*G[0, 0, 0, 1, zb])/36 + 
 (1579*CA^2*CF^3*Pi^2*zb*G[0, 0, 0, 1, zb])/72 + 
 (13897*CA*CF^4*Pi^2*zb*G[0, 0, 0, 1, zb])/36 + 
 (187*CF^5*Pi^2*zb*G[0, 0, 0, 1, zb])/3 + 
 (23275*CA^3*CF^2*zb^2*G[0, 0, 0, 1, zb])/192 + 
 (4103*CA^2*CF^3*zb^2*G[0, 0, 0, 1, zb])/16 - 
 (47945*CA*CF^4*zb^2*G[0, 0, 0, 1, zb])/108 - 
 (9739*CF^5*zb^2*G[0, 0, 0, 1, zb])/12 + 
 (11573*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 1, zb])/216 - 
 (5579*CA*CF^3*nf*zb^2*G[0, 0, 0, 1, zb])/72 - 
 (28531*CF^4*nf*zb^2*G[0, 0, 0, 1, zb])/108 - 
 (14*CA*CF^2*nf^2*zb^2*G[0, 0, 0, 1, zb])/27 - 
 (28*CF^3*nf^2*zb^2*G[0, 0, 0, 1, zb])/3 - 
 (2795*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 0, 1, zb])/36 + 
 (1579*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 0, 1, zb])/72 + 
 (13897*CA*CF^4*Pi^2*zb^2*G[0, 0, 0, 1, zb])/36 + 
 (187*CF^5*Pi^2*zb^2*G[0, 0, 0, 1, zb])/3 - 
 (83*CA^2*CF^3*zb^3*G[0, 0, 0, 1, zb])/16 + 
 (27*CA*CF^4*zb^3*G[0, 0, 0, 1, zb])/8 + 14*CF^5*zb^3*G[0, 0, 0, 1, zb] + 
 (219703*CA^3*CF^2*G[0, 0, 1, 0, zb])/864 + 
 (234109*CA^2*CF^3*G[0, 0, 1, 0, zb])/864 - 
 (289205*CA*CF^4*G[0, 0, 1, 0, zb])/432 - (139909*CF^5*G[0, 0, 1, 0, zb])/
  216 + (38783*CA^2*CF^2*nf*G[0, 0, 1, 0, zb])/864 - 
 (33589*CA*CF^3*nf*G[0, 0, 1, 0, zb])/432 - (8011*CF^4*nf*G[0, 0, 1, 0, zb])/
  36 - (CA*CF^2*nf^2*G[0, 0, 1, 0, zb])/2 - (221*CF^3*nf^2*G[0, 0, 1, 0, zb])/
  27 - (691*CA^3*CF^2*Pi^2*G[0, 0, 1, 0, zb])/9 + 
 (215*CA^2*CF^3*Pi^2*G[0, 0, 1, 0, zb])/6 + 
 (13277*CA*CF^4*Pi^2*G[0, 0, 1, 0, zb])/36 + 
 (445*CF^5*Pi^2*G[0, 0, 1, 0, zb])/9 - (3*CA^2*CF^3*G[0, 0, 1, 0, zb])/
  (16*(-1 + zb)^2) - (9*CA*CF^4*G[0, 0, 1, 0, zb])/(16*(-1 + zb)^2) + 
 (5*CF^5*G[0, 0, 1, 0, zb])/(8*(-1 + zb)^2) + (CA*CF^3*nf*G[0, 0, 1, 0, zb])/
  (8*(-1 + zb)^2) + (219055*CA^3*CF^2*G[0, 0, 1, 0, zb])/(864*(-1 + zb)) + 
 (233839*CA^2*CF^3*G[0, 0, 1, 0, zb])/(864*(-1 + zb)) - 
 (72227*CA*CF^4*G[0, 0, 1, 0, zb])/(108*(-1 + zb)) - 
 (69887*CF^5*G[0, 0, 1, 0, zb])/(108*(-1 + zb)) + 
 (38783*CA^2*CF^2*nf*G[0, 0, 1, 0, zb])/(864*(-1 + zb)) - 
 (33535*CA*CF^3*nf*G[0, 0, 1, 0, zb])/(432*(-1 + zb)) - 
 (8011*CF^4*nf*G[0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
 (CA*CF^2*nf^2*G[0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (221*CF^3*nf^2*G[0, 0, 1, 0, zb])/(27*(-1 + zb)) - 
 (691*CA^3*CF^2*Pi^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
 (215*CA^2*CF^3*Pi^2*G[0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (13277*CA*CF^4*Pi^2*G[0, 0, 1, 0, zb])/(36*(-1 + zb)) + 
 (445*CF^5*Pi^2*G[0, 0, 1, 0, zb])/(9*(-1 + zb)) + 
 (81889*CA^3*CF^2*zb*G[0, 0, 1, 0, zb])/216 - 
 (3905*CA^2*CF^3*zb*G[0, 0, 1, 0, zb])/864 - 
 (53819*CA*CF^4*zb*G[0, 0, 1, 0, zb])/27 - (166379*CF^5*zb*G[0, 0, 1, 0, zb])/
  108 + (41711*CA^2*CF^2*nf*zb*G[0, 0, 1, 0, zb])/864 - 
 (59581*CA*CF^3*nf*zb*G[0, 0, 1, 0, zb])/432 - 
 (3613*CF^4*nf*zb*G[0, 0, 1, 0, zb])/12 - 
 (5*CA*CF^2*nf^2*zb*G[0, 0, 1, 0, zb])/6 - 
 (221*CF^3*nf^2*zb*G[0, 0, 1, 0, zb])/27 - 
 (691*CA^3*CF^2*Pi^2*zb*G[0, 0, 1, 0, zb])/9 + 
 (215*CA^2*CF^3*Pi^2*zb*G[0, 0, 1, 0, zb])/6 + 
 (13277*CA*CF^4*Pi^2*zb*G[0, 0, 1, 0, zb])/36 + 
 (445*CF^5*Pi^2*zb*G[0, 0, 1, 0, zb])/9 + 
 (208565*CA^3*CF^2*zb^2*G[0, 0, 1, 0, zb])/1728 + 
 (85595*CA^2*CF^3*zb^2*G[0, 0, 1, 0, zb])/432 - 
 (104917*CA*CF^4*zb^2*G[0, 0, 1, 0, zb])/216 - 
 (35839*CF^5*zb^2*G[0, 0, 1, 0, zb])/54 + 
 (9491*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 0, zb])/216 - 
 (17267*CA*CF^3*nf*zb^2*G[0, 0, 1, 0, zb])/216 - 
 (8143*CF^4*nf*zb^2*G[0, 0, 1, 0, zb])/36 - 
 CA*CF^2*nf^2*zb^2*G[0, 0, 1, 0, zb] - (221*CF^3*nf^2*zb^2*G[0, 0, 1, 0, zb])/
  27 - (691*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 1, 0, zb])/9 + 
 (215*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 1, 0, zb])/6 + 
 (13277*CA*CF^4*Pi^2*zb^2*G[0, 0, 1, 0, zb])/36 + 
 (445*CF^5*Pi^2*zb^2*G[0, 0, 1, 0, zb])/9 - 
 (CA^3*CF^2*zb^3*G[0, 0, 1, 0, zb])/24 - 
 (69*CA^2*CF^3*zb^3*G[0, 0, 1, 0, zb])/16 + 
 (23*CA*CF^4*zb^3*G[0, 0, 1, 0, zb])/8 + (23*CF^5*zb^3*G[0, 0, 1, 0, zb])/2 - 
 (71317*CA^3*CF^2*G[0, 0, 1, 1, zb])/432 - 
 (272497*CA^2*CF^3*G[0, 0, 1, 1, zb])/864 + (46009*CA*CF^4*G[0, 0, 1, 1, zb])/
  108 + (204661*CF^5*G[0, 0, 1, 1, zb])/216 - 
 (36277*CA^2*CF^2*nf*G[0, 0, 1, 1, zb])/864 + 
 (18991*CA*CF^3*nf*G[0, 0, 1, 1, zb])/432 + (1031*CF^4*nf*G[0, 0, 1, 1, zb])/
  4 + CA*CF^2*nf^2*G[0, 0, 1, 1, zb] + (266*CF^3*nf^2*G[0, 0, 1, 1, zb])/27 + 
 (1345*CA^3*CF^2*Pi^2*G[0, 0, 1, 1, zb])/48 + 
 (338*CA^2*CF^3*Pi^2*G[0, 0, 1, 1, zb])/9 - 
 (3131*CA*CF^4*Pi^2*G[0, 0, 1, 1, zb])/12 - 140*CF^5*Pi^2*G[0, 0, 1, 1, zb] + 
 (3*CA^2*CF^3*G[0, 0, 1, 1, zb])/(16*(-1 + zb)^2) + 
 (9*CA*CF^4*G[0, 0, 1, 1, zb])/(16*(-1 + zb)^2) - 
 (5*CF^5*G[0, 0, 1, 1, zb])/(8*(-1 + zb)^2) - (CA*CF^3*nf*G[0, 0, 1, 1, zb])/
  (8*(-1 + zb)^2) - (70993*CA^3*CF^2*G[0, 0, 1, 1, zb])/(432*(-1 + zb)) - 
 (272227*CA^2*CF^3*G[0, 0, 1, 1, zb])/(864*(-1 + zb)) + 
 (183739*CA*CF^4*G[0, 0, 1, 1, zb])/(432*(-1 + zb)) + 
 (102263*CF^5*G[0, 0, 1, 1, zb])/(108*(-1 + zb)) - 
 (36277*CA^2*CF^2*nf*G[0, 0, 1, 1, zb])/(864*(-1 + zb)) + 
 (18937*CA*CF^3*nf*G[0, 0, 1, 1, zb])/(432*(-1 + zb)) + 
 (1031*CF^4*nf*G[0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
 (CA*CF^2*nf^2*G[0, 0, 1, 1, zb])/(-1 + zb) + 
 (266*CF^3*nf^2*G[0, 0, 1, 1, zb])/(27*(-1 + zb)) + 
 (1345*CA^3*CF^2*Pi^2*G[0, 0, 1, 1, zb])/(48*(-1 + zb)) + 
 (338*CA^2*CF^3*Pi^2*G[0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
 (3131*CA*CF^4*Pi^2*G[0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
 (140*CF^5*Pi^2*G[0, 0, 1, 1, zb])/(-1 + zb) - 
 (102421*CA^3*CF^2*zb*G[0, 0, 1, 1, zb])/432 - 
 (158593*CA^2*CF^3*zb*G[0, 0, 1, 1, zb])/864 + 
 (640357*CA*CF^4*zb*G[0, 0, 1, 1, zb])/432 + 
 (109693*CF^5*zb*G[0, 0, 1, 1, zb])/54 - 
 (37525*CA^2*CF^2*nf*zb*G[0, 0, 1, 1, zb])/864 + 
 (37999*CA*CF^3*nf*zb*G[0, 0, 1, 1, zb])/432 + 
 (1367*CF^4*nf*zb*G[0, 0, 1, 1, zb])/4 + 
 (4*CA*CF^2*nf^2*zb*G[0, 0, 1, 1, zb])/3 + 
 (266*CF^3*nf^2*zb*G[0, 0, 1, 1, zb])/27 + 
 (1345*CA^3*CF^2*Pi^2*zb*G[0, 0, 1, 1, zb])/48 + 
 (338*CA^2*CF^3*Pi^2*zb*G[0, 0, 1, 1, zb])/9 - 
 (3131*CA*CF^4*Pi^2*zb*G[0, 0, 1, 1, zb])/12 - 
 140*CF^5*Pi^2*zb*G[0, 0, 1, 1, zb] - 
 (44021*CA^3*CF^2*zb^2*G[0, 0, 1, 1, zb])/864 - 
 (102791*CA^2*CF^3*zb^2*G[0, 0, 1, 1, zb])/432 + 
 (10499*CA*CF^4*zb^2*G[0, 0, 1, 1, zb])/54 + 
 (110327*CF^5*zb^2*G[0, 0, 1, 1, zb])/108 - 
 (17225*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 1, zb])/432 + 
 (2303*CA*CF^3*nf*zb^2*G[0, 0, 1, 1, zb])/54 + 
 (1055*CF^4*nf*zb^2*G[0, 0, 1, 1, zb])/4 + 
 (3*CA*CF^2*nf^2*zb^2*G[0, 0, 1, 1, zb])/2 + 
 (266*CF^3*nf^2*zb^2*G[0, 0, 1, 1, zb])/27 + 
 (1345*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 1, 1, zb])/48 + 
 (338*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 1, 1, zb])/9 - 
 (3131*CA*CF^4*Pi^2*zb^2*G[0, 0, 1, 1, zb])/12 - 
 140*CF^5*Pi^2*zb^2*G[0, 0, 1, 1, zb] + (CA^3*CF^2*zb^3*G[0, 0, 1, 1, zb])/
  24 + (55*CA^2*CF^3*zb^3*G[0, 0, 1, 1, zb])/16 - 
 (9*CA*CF^4*zb^3*G[0, 0, 1, 1, zb])/8 - (23*CF^5*zb^3*G[0, 0, 1, 1, zb])/2 + 
 (51901*CA^3*CF^2*G[0, 1, 0, 0, zb])/216 + 
 (20479*CA^2*CF^3*G[0, 1, 0, 0, zb])/96 - (18685*CA*CF^4*G[0, 1, 0, 0, zb])/
  27 - (28883*CF^5*G[0, 1, 0, 0, zb])/54 + 
 (3859*CA^2*CF^2*nf*G[0, 1, 0, 0, zb])/108 - 
 (2443*CA*CF^3*nf*G[0, 1, 0, 0, zb])/36 - (20879*CF^4*nf*G[0, 1, 0, 0, zb])/
  108 + (2*CA*CF^2*nf^2*G[0, 1, 0, 0, zb])/9 - 
 (200*CF^3*nf^2*G[0, 1, 0, 0, zb])/27 - 
 (10993*CA^3*CF^2*Pi^2*G[0, 1, 0, 0, zb])/144 + 
 (3257*CA^2*CF^3*Pi^2*G[0, 1, 0, 0, zb])/72 + 
 (3158*CA*CF^4*Pi^2*G[0, 1, 0, 0, zb])/9 + (397*CF^5*Pi^2*G[0, 1, 0, 0, zb])/
  9 - (3*CA^2*CF^3*G[0, 1, 0, 0, zb])/(8*(-1 + zb)^2) - 
 (9*CA*CF^4*G[0, 1, 0, 0, zb])/(8*(-1 + zb)^2) + 
 (5*CF^5*G[0, 1, 0, 0, zb])/(4*(-1 + zb)^2) + (CA*CF^3*nf*G[0, 1, 0, 0, zb])/
  (4*(-1 + zb)^2) + (25775*CA^3*CF^2*G[0, 1, 0, 0, zb])/(108*(-1 + zb)) + 
 (20419*CA^2*CF^3*G[0, 1, 0, 0, zb])/(96*(-1 + zb)) - 
 (149183*CA*CF^4*G[0, 1, 0, 0, zb])/(216*(-1 + zb)) - 
 (115235*CF^5*G[0, 1, 0, 0, zb])/(216*(-1 + zb)) + 
 (3859*CA^2*CF^2*nf*G[0, 1, 0, 0, zb])/(108*(-1 + zb)) - 
 (1217*CA*CF^3*nf*G[0, 1, 0, 0, zb])/(18*(-1 + zb)) - 
 (20879*CF^4*nf*G[0, 1, 0, 0, zb])/(108*(-1 + zb)) + 
 (2*CA*CF^2*nf^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (200*CF^3*nf^2*G[0, 1, 0, 0, zb])/(27*(-1 + zb)) - 
 (10993*CA^3*CF^2*Pi^2*G[0, 1, 0, 0, zb])/(144*(-1 + zb)) + 
 (3257*CA^2*CF^3*Pi^2*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
 (3158*CA*CF^4*Pi^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (397*CF^5*Pi^2*G[0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (19309*CA^3*CF^2*zb*G[0, 1, 0, 0, zb])/54 - 
 (3623*CA^2*CF^3*zb*G[0, 1, 0, 0, zb])/48 - 
 (856243*CA*CF^4*zb*G[0, 1, 0, 0, zb])/432 - 
 (75419*CF^5*zb*G[0, 1, 0, 0, zb])/54 + 
 (4273*CA^2*CF^2*nf*zb*G[0, 1, 0, 0, zb])/108 - 
 (4991*CA*CF^3*nf*zb*G[0, 1, 0, 0, zb])/36 - 
 (29207*CF^4*nf*zb*G[0, 1, 0, 0, zb])/108 - 
 (7*CA*CF^2*nf^2*zb*G[0, 1, 0, 0, zb])/9 - 
 (200*CF^3*nf^2*zb*G[0, 1, 0, 0, zb])/27 - 
 (10993*CA^3*CF^2*Pi^2*zb*G[0, 1, 0, 0, zb])/144 + 
 (3257*CA^2*CF^3*Pi^2*zb*G[0, 1, 0, 0, zb])/72 + 
 (3158*CA*CF^4*Pi^2*zb*G[0, 1, 0, 0, zb])/9 + 
 (397*CF^5*Pi^2*zb*G[0, 1, 0, 0, zb])/9 + 
 (96895*CA^3*CF^2*zb^2*G[0, 1, 0, 0, zb])/864 + 
 (5337*CA^2*CF^3*zb^2*G[0, 1, 0, 0, zb])/32 - 
 (99539*CA*CF^4*zb^2*G[0, 1, 0, 0, zb])/216 - 
 (67783*CF^5*zb^2*G[0, 1, 0, 0, zb])/108 + 
 (1925*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 0, zb])/54 - 
 (5543*CA*CF^3*nf*zb^2*G[0, 1, 0, 0, zb])/72 - 
 (21923*CF^4*nf*zb^2*G[0, 1, 0, 0, zb])/108 - 
 (23*CA*CF^2*nf^2*zb^2*G[0, 1, 0, 0, zb])/18 - 
 (200*CF^3*nf^2*zb^2*G[0, 1, 0, 0, zb])/27 - 
 (10993*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 0, 0, zb])/144 + 
 (3257*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 0, 0, zb])/72 + 
 (3158*CA*CF^4*Pi^2*zb^2*G[0, 1, 0, 0, zb])/9 + 
 (397*CF^5*Pi^2*zb^2*G[0, 1, 0, 0, zb])/9 - 
 (CA^3*CF^2*zb^3*G[0, 1, 0, 0, zb])/12 - 
 (59*CA^2*CF^3*zb^3*G[0, 1, 0, 0, zb])/16 + 
 (5*CA*CF^4*zb^3*G[0, 1, 0, 0, zb])/2 + (39*CF^5*zb^3*G[0, 1, 0, 0, zb])/4 - 
 (138043*CA^3*CF^2*G[0, 1, 0, 1, zb])/864 - 
 (9637*CA^2*CF^3*G[0, 1, 0, 1, zb])/36 + (56693*CA*CF^4*G[0, 1, 0, 1, zb])/
  108 + (163055*CF^5*G[0, 1, 0, 1, zb])/216 - 
 (30035*CA^2*CF^2*nf*G[0, 1, 0, 1, zb])/864 + 
 (18253*CA*CF^3*nf*G[0, 1, 0, 1, zb])/432 + (24253*CF^4*nf*G[0, 1, 0, 1, zb])/
  108 + (5*CA*CF^2*nf^2*G[0, 1, 0, 1, zb])/18 + 
 (245*CF^3*nf^2*G[0, 1, 0, 1, zb])/27 + 
 (5579*CA^3*CF^2*Pi^2*G[0, 1, 0, 1, zb])/144 + 
 (541*CA^2*CF^3*Pi^2*G[0, 1, 0, 1, zb])/36 - 
 (4799*CA*CF^4*Pi^2*G[0, 1, 0, 1, zb])/18 - 
 (1645*CF^5*Pi^2*G[0, 1, 0, 1, zb])/18 + (9*CA^2*CF^3*G[0, 1, 0, 1, zb])/
  (16*(-1 + zb)^2) + (27*CA*CF^4*G[0, 1, 0, 1, zb])/(16*(-1 + zb)^2) - 
 (15*CF^5*G[0, 1, 0, 1, zb])/(8*(-1 + zb)^2) - 
 (3*CA*CF^3*nf*G[0, 1, 0, 1, zb])/(8*(-1 + zb)^2) - 
 (137281*CA^3*CF^2*G[0, 1, 0, 1, zb])/(864*(-1 + zb)) - 
 (29597*CA^2*CF^3*G[0, 1, 0, 1, zb])/(108*(-1 + zb)) + 
 (233017*CA*CF^4*G[0, 1, 0, 1, zb])/(432*(-1 + zb)) + 
 (80839*CF^5*G[0, 1, 0, 1, zb])/(108*(-1 + zb)) - 
 (3349*CA^2*CF^2*nf*G[0, 1, 0, 1, zb])/(96*(-1 + zb)) + 
 (6329*CA*CF^3*nf*G[0, 1, 0, 1, zb])/(144*(-1 + zb)) + 
 (24253*CF^4*nf*G[0, 1, 0, 1, zb])/(108*(-1 + zb)) + 
 (5*CA*CF^2*nf^2*G[0, 1, 0, 1, zb])/(18*(-1 + zb)) + 
 (245*CF^3*nf^2*G[0, 1, 0, 1, zb])/(27*(-1 + zb)) + 
 (5663*CA^3*CF^2*Pi^2*G[0, 1, 0, 1, zb])/(144*(-1 + zb)) + 
 (110*CA^2*CF^3*Pi^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (2416*CA*CF^4*Pi^2*G[0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (1645*CF^5*Pi^2*G[0, 1, 0, 1, zb])/(18*(-1 + zb)) - 
 (203341*CA^3*CF^2*zb*G[0, 1, 0, 1, zb])/864 - 
 (42511*CA^2*CF^3*zb*G[0, 1, 0, 1, zb])/288 + 
 (173915*CA*CF^4*zb*G[0, 1, 0, 1, zb])/108 + 
 (192487*CF^5*zb*G[0, 1, 0, 1, zb])/108 - 
 (33365*CA^2*CF^2*nf*zb*G[0, 1, 0, 1, zb])/864 + 
 (44467*CA*CF^3*nf*zb*G[0, 1, 0, 1, zb])/432 + 
 (33181*CF^4*nf*zb*G[0, 1, 0, 1, zb])/108 + 
 (23*CA*CF^2*nf^2*zb*G[0, 1, 0, 1, zb])/18 + 
 (245*CF^3*nf^2*zb*G[0, 1, 0, 1, zb])/27 + 
 (5699*CA^3*CF^2*Pi^2*zb*G[0, 1, 0, 1, zb])/144 + 
 (197*CA^2*CF^3*Pi^2*zb*G[0, 1, 0, 1, zb])/18 - 
 (2425*CA*CF^4*Pi^2*zb*G[0, 1, 0, 1, zb])/9 - 
 (1645*CF^5*Pi^2*zb*G[0, 1, 0, 1, zb])/18 - 
 (94745*CA^3*CF^2*zb^2*G[0, 1, 0, 1, zb])/1728 - 
 (29365*CA^2*CF^3*zb^2*G[0, 1, 0, 1, zb])/144 + 
 (54913*CA*CF^4*zb^2*G[0, 1, 0, 1, zb])/216 + 
 (95239*CF^5*zb^2*G[0, 1, 0, 1, zb])/108 - 
 (15175*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 1, zb])/432 + 
 (5353*CA*CF^3*nf*zb^2*G[0, 1, 0, 1, zb])/108 + 
 (25459*CF^4*nf*zb^2*G[0, 1, 0, 1, zb])/108 + 
 (16*CA*CF^2*nf^2*zb^2*G[0, 1, 0, 1, zb])/9 + 
 (245*CF^3*nf^2*zb^2*G[0, 1, 0, 1, zb])/27 + 
 (5579*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 0, 1, zb])/144 + 
 (541*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 0, 1, zb])/36 - 
 (4799*CA*CF^4*Pi^2*zb^2*G[0, 1, 0, 1, zb])/18 - 
 (1645*CF^5*Pi^2*zb^2*G[0, 1, 0, 1, zb])/18 + 
 (CA^3*CF^2*zb^3*G[0, 1, 0, 1, zb])/24 + 3*CA^2*CF^3*zb^3*G[0, 1, 0, 1, zb] - 
 (9*CA*CF^4*zb^3*G[0, 1, 0, 1, zb])/8 - (39*CF^5*zb^3*G[0, 1, 0, 1, zb])/4 - 
 (246599*CA^3*CF^2*G[0, 1, 1, 0, zb])/1728 - 
 (10495*CA^2*CF^3*G[0, 1, 1, 0, zb])/48 + (242605*CA*CF^4*G[0, 1, 1, 0, zb])/
  432 + (6965*CF^5*G[0, 1, 1, 0, zb])/12 - 
 (20713*CA^2*CF^2*nf*G[0, 1, 1, 0, zb])/864 + 
 (859*CA*CF^3*nf*G[0, 1, 1, 0, zb])/18 + (3091*CF^4*nf*G[0, 1, 1, 0, zb])/
  18 + (83*CA*CF^2*nf^2*G[0, 1, 1, 0, zb])/108 + 
 (202*CF^3*nf^2*G[0, 1, 1, 0, zb])/27 + 
 (1511*CA^3*CF^2*Pi^2*G[0, 1, 1, 0, zb])/48 + 
 (103*CA^2*CF^3*Pi^2*G[0, 1, 1, 0, zb])/12 - 
 (4145*CA*CF^4*Pi^2*G[0, 1, 1, 0, zb])/18 - (625*CF^5*Pi^2*G[0, 1, 1, 0, zb])/
  6 + (15*CA^2*CF^3*G[0, 1, 1, 0, zb])/(16*(-1 + zb)^2) + 
 (45*CA*CF^4*G[0, 1, 1, 0, zb])/(16*(-1 + zb)^2) - 
 (25*CF^5*G[0, 1, 1, 0, zb])/(8*(-1 + zb)^2) - 
 (5*CA*CF^3*nf*G[0, 1, 1, 0, zb])/(8*(-1 + zb)^2) - 
 (245711*CA^3*CF^2*G[0, 1, 1, 0, zb])/(1728*(-1 + zb)) - 
 (25033*CA^2*CF^3*G[0, 1, 1, 0, zb])/(108*(-1 + zb)) + 
 (15989*CA*CF^4*G[0, 1, 1, 0, zb])/(27*(-1 + zb)) + 
 (13639*CF^5*G[0, 1, 1, 0, zb])/(24*(-1 + zb)) - 
 (775*CA^2*CF^2*nf*G[0, 1, 1, 0, zb])/(32*(-1 + zb)) + 
 (11069*CA*CF^3*nf*G[0, 1, 1, 0, zb])/(216*(-1 + zb)) + 
 (3091*CF^4*nf*G[0, 1, 1, 0, zb])/(18*(-1 + zb)) + 
 (83*CA*CF^2*nf^2*G[0, 1, 1, 0, zb])/(108*(-1 + zb)) + 
 (202*CF^3*nf^2*G[0, 1, 1, 0, zb])/(27*(-1 + zb)) + 
 (1567*CA^3*CF^2*Pi^2*G[0, 1, 1, 0, zb])/(48*(-1 + zb)) + 
 (107*CA^2*CF^3*Pi^2*G[0, 1, 1, 0, zb])/(36*(-1 + zb)) - 
 (4211*CA*CF^4*Pi^2*G[0, 1, 1, 0, zb])/(18*(-1 + zb)) - 
 (625*CF^5*Pi^2*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (345113*CA^3*CF^2*zb*G[0, 1, 1, 0, zb])/1728 - 
 (7651*CA^2*CF^3*zb*G[0, 1, 1, 0, zb])/72 + 
 (676129*CA*CF^4*zb*G[0, 1, 1, 0, zb])/432 + 
 (27029*CF^5*zb*G[0, 1, 1, 0, zb])/18 - 
 (24601*CA^2*CF^2*nf*zb*G[0, 1, 1, 0, zb])/864 + 
 (350*CA*CF^3*nf*zb*G[0, 1, 1, 0, zb])/3 + 
 (4489*CF^4*nf*zb*G[0, 1, 1, 0, zb])/18 + 
 (209*CA*CF^2*nf^2*zb*G[0, 1, 1, 0, zb])/108 + 
 (202*CF^3*nf^2*zb*G[0, 1, 1, 0, zb])/27 + 
 (1591*CA^3*CF^2*Pi^2*zb*G[0, 1, 1, 0, zb])/48 + 
 (5*CA^2*CF^3*Pi^2*zb*G[0, 1, 1, 0, zb])/12 - 
 (4247*CA*CF^4*Pi^2*zb*G[0, 1, 1, 0, zb])/18 - 
 (625*CF^5*Pi^2*zb*G[0, 1, 1, 0, zb])/6 - 
 (24293*CA^3*CF^2*zb^2*G[0, 1, 1, 0, zb])/432 - 
 (4879*CA^2*CF^3*zb^2*G[0, 1, 1, 0, zb])/32 + 
 (138871*CA*CF^4*zb^2*G[0, 1, 1, 0, zb])/432 + 
 (4195*CF^5*zb^2*G[0, 1, 1, 0, zb])/6 - 
 (10955*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 0, zb])/432 + 
 (2093*CA*CF^3*nf*zb^2*G[0, 1, 1, 0, zb])/36 + 
 (6599*CF^4*nf*zb^2*G[0, 1, 1, 0, zb])/36 + 
 (68*CA*CF^2*nf^2*zb^2*G[0, 1, 1, 0, zb])/27 + 
 (202*CF^3*nf^2*zb^2*G[0, 1, 1, 0, zb])/27 + 
 (1511*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 1, 0, zb])/48 + 
 (103*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 1, 0, zb])/12 - 
 (4145*CA*CF^4*Pi^2*zb^2*G[0, 1, 1, 0, zb])/18 - 
 (625*CF^5*Pi^2*zb^2*G[0, 1, 1, 0, zb])/6 + 
 (17*CA^2*CF^3*zb^3*G[0, 1, 1, 0, zb])/8 - 
 (15*CA*CF^4*zb^3*G[0, 1, 1, 0, zb])/16 - (53*CF^5*zb^3*G[0, 1, 1, 0, zb])/
  8 + (63563*CA^3*CF^2*G[0, 1, 1, 1, zb])/864 + 
 (21533*CA^2*CF^3*G[0, 1, 1, 1, zb])/96 - (4645*CA*CF^4*G[0, 1, 1, 1, zb])/
  16 - (23921*CF^5*G[0, 1, 1, 1, zb])/27 + 
 (18937*CA^2*CF^2*nf*G[0, 1, 1, 1, zb])/864 - 
 (4697*CA*CF^3*nf*G[0, 1, 1, 1, zb])/432 - (47789*CF^4*nf*G[0, 1, 1, 1, zb])/
  216 - (113*CA*CF^2*nf^2*G[0, 1, 1, 1, zb])/108 - 
 (283*CF^3*nf^2*G[0, 1, 1, 1, zb])/27 - 
 (421*CA^3*CF^2*Pi^2*G[0, 1, 1, 1, zb])/32 - 
 (67*CA^2*CF^3*Pi^2*G[0, 1, 1, 1, zb])/3 + 
 (10055*CA*CF^4*Pi^2*G[0, 1, 1, 1, zb])/72 + 
 (303*CF^5*Pi^2*G[0, 1, 1, 1, zb])/2 - (9*CA^2*CF^3*G[0, 1, 1, 1, zb])/
  (8*(-1 + zb)^2) - (27*CA*CF^4*G[0, 1, 1, 1, zb])/(8*(-1 + zb)^2) + 
 (15*CF^5*G[0, 1, 1, 1, zb])/(4*(-1 + zb)^2) + 
 (3*CA*CF^3*nf*G[0, 1, 1, 1, zb])/(4*(-1 + zb)^2) + 
 (63761*CA^3*CF^2*G[0, 1, 1, 1, zb])/(864*(-1 + zb)) + 
 (70393*CA^2*CF^3*G[0, 1, 1, 1, zb])/(288*(-1 + zb)) - 
 (48491*CA*CF^4*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) - 
 (187669*CF^5*G[0, 1, 1, 1, zb])/(216*(-1 + zb)) + 
 (19255*CA^2*CF^2*nf*G[0, 1, 1, 1, zb])/(864*(-1 + zb)) - 
 (7061*CA*CF^3*nf*G[0, 1, 1, 1, zb])/(432*(-1 + zb)) - 
 (47789*CF^4*nf*G[0, 1, 1, 1, zb])/(216*(-1 + zb)) - 
 (113*CA*CF^2*nf^2*G[0, 1, 1, 1, zb])/(108*(-1 + zb)) - 
 (283*CF^3*nf^2*G[0, 1, 1, 1, zb])/(27*(-1 + zb)) - 
 (1375*CA^3*CF^2*Pi^2*G[0, 1, 1, 1, zb])/(96*(-1 + zb)) - 
 (109*CA^2*CF^3*Pi^2*G[0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
 (10751*CA*CF^4*Pi^2*G[0, 1, 1, 1, zb])/(72*(-1 + zb)) + 
 (303*CF^5*Pi^2*G[0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
 (2569*CA^3*CF^2*zb*G[0, 1, 1, 1, zb])/27 + 
 (60983*CA^2*CF^3*zb*G[0, 1, 1, 1, zb])/288 - 
 (36613*CA*CF^4*zb*G[0, 1, 1, 1, zb])/36 - (435805*CF^5*zb*G[0, 1, 1, 1, zb])/
  216 + (22555*CA^2*CF^2*nf*zb*G[0, 1, 1, 1, zb])/864 - 
 (30035*CA*CF^3*nf*zb*G[0, 1, 1, 1, zb])/432 - 
 (65993*CF^4*nf*zb*G[0, 1, 1, 1, zb])/216 - 
 (239*CA*CF^2*nf^2*zb*G[0, 1, 1, 1, zb])/108 - 
 (283*CF^3*nf^2*zb*G[0, 1, 1, 1, zb])/27 - 
 (477*CA^3*CF^2*Pi^2*zb*G[0, 1, 1, 1, zb])/32 - 
 (193*CA^2*CF^3*Pi^2*zb*G[0, 1, 1, 1, zb])/12 + 
 (11099*CA*CF^4*Pi^2*zb*G[0, 1, 1, 1, zb])/72 + 
 (303*CF^5*Pi^2*zb*G[0, 1, 1, 1, zb])/2 + 
 (2779*CA^3*CF^2*zb^2*G[0, 1, 1, 1, zb])/432 + 
 134*CA^2*CF^3*zb^2*G[0, 1, 1, 1, zb] + (97*CA*CF^4*zb^2*G[0, 1, 1, 1, zb])/
  16 - (226387*CF^5*zb^2*G[0, 1, 1, 1, zb])/216 + 
 (20377*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 1, zb])/864 - 
 (4099*CA*CF^3*nf*zb^2*G[0, 1, 1, 1, zb])/216 - 
 (50687*CF^4*nf*zb^2*G[0, 1, 1, 1, zb])/216 - 
 (151*CA*CF^2*nf^2*zb^2*G[0, 1, 1, 1, zb])/54 - 
 (283*CF^3*nf^2*zb^2*G[0, 1, 1, 1, zb])/27 - 
 (421*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 1, 1, zb])/32 - 
 (67*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 1, 1, zb])/3 + 
 (10055*CA*CF^4*Pi^2*zb^2*G[0, 1, 1, 1, zb])/72 + 
 (303*CF^5*Pi^2*zb^2*G[0, 1, 1, 1, zb])/2 + 
 (CA^3*CF^2*zb^3*G[0, 1, 1, 1, zb])/24 - (3*CA^2*CF^3*zb^3*G[0, 1, 1, 1, zb])/
  2 - (5*CA*CF^4*zb^3*G[0, 1, 1, 1, zb])/16 + 
 (53*CF^5*zb^3*G[0, 1, 1, 1, zb])/8 + (5*CA^3*CF^2*Pi^2*G[0, 1, 2, 1, zb])/
  9 - (10*CA^2*CF^3*Pi^2*G[0, 1, 2, 1, zb])/3 + 
 (110*CF^5*Pi^2*G[0, 1, 2, 1, zb])/9 + (5*CA^3*CF^2*Pi^2*G[0, 1, 2, 1, zb])/
  (9*(-1 + zb)) - (10*CA^2*CF^3*Pi^2*G[0, 1, 2, 1, zb])/(3*(-1 + zb)) + 
 (110*CF^5*Pi^2*G[0, 1, 2, 1, zb])/(9*(-1 + zb)) + 
 (5*CA^3*CF^2*Pi^2*zb*G[0, 1, 2, 1, zb])/9 - 
 (10*CA^2*CF^3*Pi^2*zb*G[0, 1, 2, 1, zb])/3 + 
 (110*CF^5*Pi^2*zb*G[0, 1, 2, 1, zb])/9 + 
 (5*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 2, 1, zb])/9 - 
 (10*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 2, 1, zb])/3 + 
 (110*CF^5*Pi^2*zb^2*G[0, 1, 2, 1, zb])/9 + 
 (132551*CA^3*CF^2*G[1, 0, 0, 0, zb])/1728 + 
 (167575*CA^2*CF^3*G[1, 0, 0, 0, zb])/432 - (2941*CA*CF^4*G[1, 0, 0, 0, zb])/
  432 - (44117*CF^5*G[1, 0, 0, 0, zb])/108 + 
 (19673*CA^2*CF^2*nf*G[1, 0, 0, 0, zb])/864 - 
 (11759*CA*CF^3*nf*G[1, 0, 0, 0, zb])/108 - (14897*CF^4*nf*G[1, 0, 0, 0, zb])/
  72 - (62*CA*CF^2*nf^2*G[1, 0, 0, 0, zb])/27 - 
 (74*CF^3*nf^2*G[1, 0, 0, 0, zb])/9 - (3185*CA^3*CF^2*Pi^2*G[1, 0, 0, 0, zb])/
  36 + (3409*CA^2*CF^3*Pi^2*G[1, 0, 0, 0, zb])/48 + 
 (28607*CA*CF^4*Pi^2*G[1, 0, 0, 0, zb])/72 + 
 (451*CF^5*Pi^2*G[1, 0, 0, 0, zb])/9 + (1901*CA^3*CF^2*G[1, 0, 0, 0, zb])/
  (12*(-1 + zb)) + (89749*CA^2*CF^3*G[1, 0, 0, 0, zb])/(432*(-1 + zb)) - 
 (9560*CA*CF^4*G[1, 0, 0, 0, zb])/(27*(-1 + zb)) - 
 (51581*CF^5*G[1, 0, 0, 0, zb])/(108*(-1 + zb)) + 
 (3269*CA^2*CF^2*nf*G[1, 0, 0, 0, zb])/(216*(-1 + zb)) - 
 (1762*CA*CF^3*nf*G[1, 0, 0, 0, zb])/(27*(-1 + zb)) - 
 (7745*CF^4*nf*G[1, 0, 0, 0, zb])/(54*(-1 + zb)) - 
 (62*CA*CF^2*nf^2*G[1, 0, 0, 0, zb])/(27*(-1 + zb)) - 
 (52*CF^3*nf^2*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
 (1087*CA^3*CF^2*Pi^2*G[1, 0, 0, 0, zb])/(18*(-1 + zb)) + 
 (971*CA^2*CF^3*Pi^2*G[1, 0, 0, 0, zb])/(18*(-1 + zb)) + 
 (2527*CA*CF^4*Pi^2*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
 (134*CF^5*Pi^2*G[1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (56149*CA^3*CF^2*zb*G[1, 0, 0, 0, zb])/216 - 
 (120953*CA^2*CF^3*zb*G[1, 0, 0, 0, zb])/432 - 
 (193999*CA*CF^4*zb*G[1, 0, 0, 0, zb])/108 - 
 (564311*CF^5*zb*G[1, 0, 0, 0, zb])/432 + 
 (1643*CA^2*CF^2*nf*zb*G[1, 0, 0, 0, zb])/54 - 
 (40121*CA*CF^3*nf*zb*G[1, 0, 0, 0, zb])/432 - 
 (6899*CF^4*nf*zb*G[1, 0, 0, 0, zb])/36 - 
 (62*CA*CF^2*nf^2*zb*G[1, 0, 0, 0, zb])/27 - 
 (41*CF^3*nf^2*zb*G[1, 0, 0, 0, zb])/9 - 
 (3541*CA^3*CF^2*Pi^2*zb*G[1, 0, 0, 0, zb])/72 + 
 (4817*CA^2*CF^3*Pi^2*zb*G[1, 0, 0, 0, zb])/96 + 
 (32557*CA*CF^4*Pi^2*zb*G[1, 0, 0, 0, zb])/144 + 
 (1237*CF^5*Pi^2*zb*G[1, 0, 0, 0, zb])/36 + 
 (301013*CA^3*CF^2*zb^2*G[1, 0, 0, 0, zb])/1728 + 
 (156437*CA^2*CF^3*zb^2*G[1, 0, 0, 0, zb])/864 - 
 (268333*CA*CF^4*zb^2*G[1, 0, 0, 0, zb])/432 - 
 (142981*CF^5*zb^2*G[1, 0, 0, 0, zb])/216 + 
 (35351*CA^2*CF^2*nf*zb^2*G[1, 0, 0, 0, zb])/864 - 
 (2960*CA*CF^3*nf*zb^2*G[1, 0, 0, 0, zb])/27 - 
 (16673*CF^4*nf*zb^2*G[1, 0, 0, 0, zb])/72 - 
 (62*CA*CF^2*nf^2*zb^2*G[1, 0, 0, 0, zb])/27 - 
 (74*CF^3*nf^2*zb^2*G[1, 0, 0, 0, zb])/9 - 
 (3185*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 0, 0, zb])/36 + 
 (3499*CA^2*CF^3*Pi^2*zb^2*G[1, 0, 0, 0, zb])/48 + 
 (28769*CA*CF^4*Pi^2*zb^2*G[1, 0, 0, 0, zb])/72 + 
 (451*CF^5*Pi^2*zb^2*G[1, 0, 0, 0, zb])/9 - 
 (17*CA^2*CF^3*zb^3*G[1, 0, 0, 0, zb])/4 + 3*CA*CF^4*zb^3*G[1, 0, 0, 0, zb] + 
 11*CF^5*zb^3*G[1, 0, 0, 0, zb] - (41807*CA^3*CF^2*G[1, 0, 0, 1, zb])/864 - 
 (303655*CA^2*CF^3*G[1, 0, 0, 1, zb])/864 - (5003*CA*CF^4*G[1, 0, 0, 1, zb])/
  54 + (13883*CF^5*G[1, 0, 0, 1, zb])/24 - 
 (24001*CA^2*CF^2*nf*G[1, 0, 0, 1, zb])/864 + 
 (12295*CA*CF^3*nf*G[1, 0, 0, 1, zb])/144 + (2162*CF^4*nf*G[1, 0, 0, 1, zb])/
  9 + (26*CA*CF^2*nf^2*G[1, 0, 0, 1, zb])/9 + 
 (89*CF^3*nf^2*G[1, 0, 0, 1, zb])/9 + (3415*CA^3*CF^2*Pi^2*G[1, 0, 0, 1, zb])/
  72 - (203*CA^2*CF^3*Pi^2*G[1, 0, 0, 1, zb])/24 - 
 (11251*CA*CF^4*Pi^2*G[1, 0, 0, 1, zb])/36 - 
 (899*CF^5*Pi^2*G[1, 0, 0, 1, zb])/9 - (100*CA^3*CF^2*G[1, 0, 0, 1, zb])/
  (-1 + zb) - (8801*CA^2*CF^3*G[1, 0, 0, 1, zb])/(36*(-1 + zb)) + 
 (116125*CA*CF^4*G[1, 0, 0, 1, zb])/(432*(-1 + zb)) + 
 (133535*CF^5*G[1, 0, 0, 1, zb])/(216*(-1 + zb)) - 
 (2443*CA^2*CF^2*nf*G[1, 0, 0, 1, zb])/(108*(-1 + zb)) + 
 (524*CA*CF^3*nf*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
 (4513*CF^4*nf*G[1, 0, 0, 1, zb])/(27*(-1 + zb)) + 
 (26*CA*CF^2*nf^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
 (196*CF^3*nf^2*G[1, 0, 0, 1, zb])/(27*(-1 + zb)) + 
 (1195*CA^3*CF^2*Pi^2*G[1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
 (143*CA^2*CF^3*Pi^2*G[1, 0, 0, 1, zb])/(18*(-1 + zb)) - 
 (1862*CA*CF^4*Pi^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
 (770*CF^5*Pi^2*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
 (3*CA^2*CF^3*G[1, 0, 0, 1, zb])/zb^2 - (10*CA*CF^4*G[1, 0, 0, 1, zb])/
  (3*zb^2) + (9*CA^2*CF^3*G[1, 0, 0, 1, zb])/(2*zb) + 
 (5*CA*CF^4*G[1, 0, 0, 1, zb])/zb - (146717*CA^3*CF^2*zb*G[1, 0, 0, 1, zb])/
  864 + (45761*CA^2*CF^3*zb*G[1, 0, 0, 1, zb])/864 + 
 (657563*CA*CF^4*zb*G[1, 0, 0, 1, zb])/432 + 
 (28403*CF^5*zb*G[1, 0, 0, 1, zb])/18 - 
 (29011*CA^2*CF^2*nf*zb*G[1, 0, 0, 1, zb])/864 + 
 (3763*CA*CF^3*nf*zb*G[1, 0, 0, 1, zb])/48 + 
 (869*CF^4*nf*zb*G[1, 0, 0, 1, zb])/4 + 
 (26*CA*CF^2*nf^2*zb*G[1, 0, 0, 1, zb])/9 + 
 (107*CF^3*nf^2*zb*G[1, 0, 0, 1, zb])/18 + 
 (4421*CA^3*CF^2*Pi^2*zb*G[1, 0, 0, 1, zb])/144 - 
 (367*CA^2*CF^3*Pi^2*zb*G[1, 0, 0, 1, zb])/24 - 
 (11975*CA*CF^4*Pi^2*zb*G[1, 0, 0, 1, zb])/72 - 
 (2357*CF^5*Pi^2*zb*G[1, 0, 0, 1, zb])/36 - 
 (166729*CA^3*CF^2*zb^2*G[1, 0, 0, 1, zb])/1728 - 
 (216859*CA^2*CF^3*zb^2*G[1, 0, 0, 1, zb])/864 + 
 (88471*CA*CF^4*zb^2*G[1, 0, 0, 1, zb])/216 + 
 (8626*CF^5*zb^2*G[1, 0, 0, 1, zb])/9 - 
 (9067*CA^2*CF^2*nf*zb^2*G[1, 0, 0, 1, zb])/216 + 
 (5771*CA*CF^3*nf*zb^2*G[1, 0, 0, 1, zb])/72 + 
 (9583*CF^4*nf*zb^2*G[1, 0, 0, 1, zb])/36 + 
 (26*CA*CF^2*nf^2*zb^2*G[1, 0, 0, 1, zb])/9 + 
 (89*CF^3*nf^2*zb^2*G[1, 0, 0, 1, zb])/9 + 
 (3415*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 0, 1, zb])/72 - 
 (67*CA^2*CF^3*Pi^2*zb^2*G[1, 0, 0, 1, zb])/12 - 
 (2797*CA*CF^4*Pi^2*zb^2*G[1, 0, 0, 1, zb])/9 - 
 (899*CF^5*Pi^2*zb^2*G[1, 0, 0, 1, zb])/9 + 
 (7*CA^2*CF^3*zb^3*G[1, 0, 0, 1, zb])/2 - (3*CA*CF^4*zb^3*G[1, 0, 0, 1, zb])/
  2 - 11*CF^5*zb^3*G[1, 0, 0, 1, zb] - (86825*CA^3*CF^2*G[1, 0, 1, 0, zb])/
  1728 - (135173*CA^2*CF^3*G[1, 0, 1, 0, zb])/432 + 
 (14551*CA*CF^4*G[1, 0, 1, 0, zb])/216 + (85513*CF^5*G[1, 0, 1, 0, zb])/216 - 
 (15811*CA^2*CF^2*nf*G[1, 0, 1, 0, zb])/864 + 
 (2317*CA*CF^3*nf*G[1, 0, 1, 0, zb])/27 + (10931*CF^4*nf*G[1, 0, 1, 0, zb])/
  54 + (61*CA*CF^2*nf^2*G[1, 0, 1, 0, zb])/27 + 
 (241*CF^3*nf^2*G[1, 0, 1, 0, zb])/27 + 
 (185*CA^3*CF^2*Pi^2*G[1, 0, 1, 0, zb])/4 - 
 (463*CA^2*CF^3*Pi^2*G[1, 0, 1, 0, zb])/36 - 
 (5455*CA*CF^4*Pi^2*G[1, 0, 1, 0, zb])/18 - (527*CF^5*Pi^2*G[1, 0, 1, 0, zb])/
  6 - (44191*CA^3*CF^2*G[1, 0, 1, 0, zb])/(432*(-1 + zb)) - 
 (6893*CA^2*CF^3*G[1, 0, 1, 0, zb])/(36*(-1 + zb)) + 
 (163627*CA*CF^4*G[1, 0, 1, 0, zb])/(432*(-1 + zb)) + 
 (94757*CF^5*G[1, 0, 1, 0, zb])/(216*(-1 + zb)) - 
 (2807*CA^2*CF^2*nf*G[1, 0, 1, 0, zb])/(216*(-1 + zb)) + 
 (500*CA*CF^3*nf*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
 (3548*CF^4*nf*G[1, 0, 1, 0, zb])/(27*(-1 + zb)) + 
 (61*CA*CF^2*nf^2*G[1, 0, 1, 0, zb])/(27*(-1 + zb)) + 
 (56*CF^3*nf^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
 (185*CA^3*CF^2*Pi^2*G[1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
 (247*CA^2*CF^3*Pi^2*G[1, 0, 1, 0, zb])/(18*(-1 + zb)) - 
 (1760*CA*CF^4*Pi^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
 (700*CF^5*Pi^2*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
 (3*CA^2*CF^3*G[1, 0, 1, 0, zb])/zb^2 - (10*CA*CF^4*G[1, 0, 1, 0, zb])/
  (3*zb^2) + (CA^3*CF^2*G[1, 0, 1, 0, zb])/(8*zb) + 
 (19*CA^2*CF^3*G[1, 0, 1, 0, zb])/(4*zb) + (5*CA*CF^4*G[1, 0, 1, 0, zb])/zb - 
 (288299*CA^3*CF^2*zb*G[1, 0, 1, 0, zb])/1728 + 
 (42025*CA^2*CF^3*zb*G[1, 0, 1, 0, zb])/432 + 
 (338161*CA*CF^4*zb*G[1, 0, 1, 0, zb])/216 + 
 (290821*CF^5*zb*G[1, 0, 1, 0, zb])/216 - 
 (23677*CA^2*CF^2*nf*zb*G[1, 0, 1, 0, zb])/864 + 
 (9085*CA*CF^3*nf*zb*G[1, 0, 1, 0, zb])/108 + 
 (9779*CF^4*nf*zb*G[1, 0, 1, 0, zb])/54 + 
 (79*CA*CF^2*nf^2*zb*G[1, 0, 1, 0, zb])/27 + 
 (263*CF^3*nf^2*zb*G[1, 0, 1, 0, zb])/54 + 
 (423*CA^3*CF^2*Pi^2*zb*G[1, 0, 1, 0, zb])/16 - 
 (1211*CA^2*CF^3*Pi^2*zb*G[1, 0, 1, 0, zb])/72 - 
 (2809*CA*CF^4*Pi^2*zb*G[1, 0, 1, 0, zb])/18 - 
 (703*CF^5*Pi^2*zb*G[1, 0, 1, 0, zb])/12 - 
 (172487*CA^3*CF^2*zb^2*G[1, 0, 1, 0, zb])/1728 - 
 (5552*CA^2*CF^3*zb^2*G[1, 0, 1, 0, zb])/27 + 
 (205379*CA*CF^4*zb^2*G[1, 0, 1, 0, zb])/432 + 
 (171307*CF^5*zb^2*G[1, 0, 1, 0, zb])/216 - 
 (3863*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 0, zb])/108 + 
 (4769*CA*CF^3*nf*zb^2*G[1, 0, 1, 0, zb])/54 + 
 (12527*CF^4*nf*zb^2*G[1, 0, 1, 0, zb])/54 + 
 (88*CA*CF^2*nf^2*zb^2*G[1, 0, 1, 0, zb])/27 + 
 (241*CF^3*nf^2*zb^2*G[1, 0, 1, 0, zb])/27 + 
 (185*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 1, 0, zb])/4 - 
 (1007*CA^2*CF^3*Pi^2*zb^2*G[1, 0, 1, 0, zb])/72 - 
 (5455*CA*CF^4*Pi^2*zb^2*G[1, 0, 1, 0, zb])/18 - 
 (527*CF^5*Pi^2*zb^2*G[1, 0, 1, 0, zb])/6 + 
 (CA^3*CF^2*zb^3*G[1, 0, 1, 0, zb])/24 + 
 (49*CA^2*CF^3*zb^3*G[1, 0, 1, 0, zb])/16 - 
 (3*CA*CF^4*zb^3*G[1, 0, 1, 0, zb])/2 - (37*CF^5*zb^3*G[1, 0, 1, 0, zb])/4 + 
 (43139*CA^3*CF^2*G[1, 0, 1, 1, zb])/1728 + 
 (223889*CA^2*CF^3*G[1, 0, 1, 1, zb])/864 + (21133*CA*CF^4*G[1, 0, 1, 1, zb])/
  216 - (135733*CF^5*G[1, 0, 1, 1, zb])/216 + 
 (9571*CA^2*CF^2*nf*G[1, 0, 1, 1, zb])/432 - 
 (22243*CA*CF^3*nf*G[1, 0, 1, 1, zb])/432 - (9133*CF^4*nf*G[1, 0, 1, 1, zb])/
  36 - (71*CA*CF^2*nf^2*G[1, 0, 1, 1, zb])/27 - 
 (322*CF^3*nf^2*G[1, 0, 1, 1, zb])/27 - 
 (439*CA^3*CF^2*Pi^2*G[1, 0, 1, 1, zb])/24 - 
 (1493*CA^2*CF^3*Pi^2*G[1, 0, 1, 1, zb])/72 + 
 (2651*CA*CF^4*Pi^2*G[1, 0, 1, 1, zb])/12 + (917*CF^5*Pi^2*G[1, 0, 1, 1, zb])/
  6 + (10897*CA^3*CF^2*G[1, 0, 1, 1, zb])/(216*(-1 + zb)) + 
 (42971*CA^2*CF^3*G[1, 0, 1, 1, zb])/(216*(-1 + zb)) - 
 (24107*CA*CF^4*G[1, 0, 1, 1, zb])/(108*(-1 + zb)) - 
 (34663*CF^5*G[1, 0, 1, 1, zb])/(54*(-1 + zb)) + 
 (518*CA^2*CF^2*nf*G[1, 0, 1, 1, zb])/(27*(-1 + zb)) - 
 (1009*CA*CF^3*nf*G[1, 0, 1, 1, zb])/(27*(-1 + zb)) - 
 (3103*CF^4*nf*G[1, 0, 1, 1, zb])/(18*(-1 + zb)) - 
 (71*CA*CF^2*nf^2*G[1, 0, 1, 1, zb])/(27*(-1 + zb)) - 
 (244*CF^3*nf^2*G[1, 0, 1, 1, zb])/(27*(-1 + zb)) - 
 (1045*CA^3*CF^2*Pi^2*G[1, 0, 1, 1, zb])/(72*(-1 + zb)) - 
 (64*CA^2*CF^3*Pi^2*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
 (263*CA*CF^4*Pi^2*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) + 
 (1108*CF^5*Pi^2*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
 (5*CA^2*CF^3*G[1, 0, 1, 1, zb])/zb^2 + (22*CA*CF^4*G[1, 0, 1, 1, zb])/
  (3*zb^2) - (CA^3*CF^2*G[1, 0, 1, 1, zb])/(8*zb) - 
 (31*CA^2*CF^3*G[1, 0, 1, 1, zb])/(4*zb) - (11*CA*CF^4*G[1, 0, 1, 1, zb])/
  zb + (146165*CA^3*CF^2*zb*G[1, 0, 1, 1, zb])/1728 + 
 (2549*CA^2*CF^3*zb*G[1, 0, 1, 1, zb])/54 - 
 (63575*CA*CF^4*zb*G[1, 0, 1, 1, zb])/54 - (92197*CF^5*zb*G[1, 0, 1, 1, zb])/
  54 + (3211*CA^2*CF^2*nf*zb*G[1, 0, 1, 1, zb])/108 - 
 (25471*CA*CF^3*nf*zb*G[1, 0, 1, 1, zb])/432 - 
 (2020*CF^4*nf*zb*G[1, 0, 1, 1, zb])/9 - 
 (89*CA*CF^2*nf^2*zb*G[1, 0, 1, 1, zb])/27 - 
 (205*CF^3*nf^2*zb*G[1, 0, 1, 1, zb])/27 - 
 (311*CA^3*CF^2*Pi^2*zb*G[1, 0, 1, 1, zb])/24 - 
 (517*CA^2*CF^3*Pi^2*zb*G[1, 0, 1, 1, zb])/144 + 
 (821*CA*CF^4*Pi^2*zb*G[1, 0, 1, 1, zb])/8 + 
 (1205*CF^5*Pi^2*zb*G[1, 0, 1, 1, zb])/12 + 
 (1615*CA^3*CF^2*zb^2*G[1, 0, 1, 1, zb])/54 + 
 (23917*CA^2*CF^3*zb^2*G[1, 0, 1, 1, zb])/108 - 
 (63283*CA*CF^4*zb^2*G[1, 0, 1, 1, zb])/432 - 
 (255805*CF^5*zb^2*G[1, 0, 1, 1, zb])/216 + 
 (15295*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 1, zb])/432 - 
 (10235*CA*CF^3*nf*zb^2*G[1, 0, 1, 1, zb])/216 - 
 (2567*CF^4*nf*zb^2*G[1, 0, 1, 1, zb])/9 - 
 (98*CA*CF^2*nf^2*zb^2*G[1, 0, 1, 1, zb])/27 - 
 (322*CF^3*nf^2*zb^2*G[1, 0, 1, 1, zb])/27 - 
 (439*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 1, 1, zb])/24 - 
 (1727*CA^2*CF^3*Pi^2*zb^2*G[1, 0, 1, 1, zb])/72 + 
 (2585*CA*CF^4*Pi^2*zb^2*G[1, 0, 1, 1, zb])/12 + 
 (917*CF^5*Pi^2*zb^2*G[1, 0, 1, 1, zb])/6 - 
 (CA^3*CF^2*zb^3*G[1, 0, 1, 1, zb])/24 - 
 (19*CA^2*CF^3*zb^3*G[1, 0, 1, 1, zb])/8 + (CA*CF^4*zb^3*G[1, 0, 1, 1, zb])/
  8 + (37*CF^5*zb^3*G[1, 0, 1, 1, zb])/4 - (1961*CA^3*CF^2*G[1, 1, 0, 0, zb])/
  96 - (246193*CA^2*CF^3*G[1, 1, 0, 0, zb])/864 - 
 (18949*CA*CF^4*G[1, 1, 0, 0, zb])/108 + (13273*CF^5*G[1, 1, 0, 0, zb])/36 - 
 (3421*CA^2*CF^2*nf*G[1, 1, 0, 0, zb])/432 + 
 (20705*CA*CF^3*nf*G[1, 1, 0, 0, zb])/216 + (4799*CF^4*nf*G[1, 1, 0, 0, zb])/
  27 + (116*CA*CF^2*nf^2*G[1, 1, 0, 0, zb])/27 + 
 (217*CF^3*nf^2*G[1, 1, 0, 0, zb])/27 + 
 (779*CA^3*CF^2*Pi^2*G[1, 1, 0, 0, zb])/18 - 
 (185*CA^2*CF^3*Pi^2*G[1, 1, 0, 0, zb])/24 - 
 (4957*CA*CF^4*Pi^2*G[1, 1, 0, 0, zb])/18 - (904*CF^5*Pi^2*G[1, 1, 0, 0, zb])/
  9 - (3821*CA^3*CF^2*G[1, 1, 0, 0, zb])/(54*(-1 + zb)) - 
 (15005*CA^2*CF^3*G[1, 1, 0, 0, zb])/(108*(-1 + zb)) + 
 (1637*CA*CF^4*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (9601*CF^5*G[1, 1, 0, 0, zb])/(27*(-1 + zb)) - 
 (155*CA^2*CF^2*nf*G[1, 1, 0, 0, zb])/(54*(-1 + zb)) + 
 (60*CA*CF^3*nf*G[1, 1, 0, 0, zb])/(-1 + zb) + 
 (2350*CF^4*nf*G[1, 1, 0, 0, zb])/(27*(-1 + zb)) + 
 (116*CA*CF^2*nf^2*G[1, 1, 0, 0, zb])/(27*(-1 + zb)) + 
 (40*CF^3*nf^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (24*CA^3*CF^2*Pi^2*G[1, 1, 0, 0, zb])/(-1 + zb) - 
 (211*CA^2*CF^3*Pi^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (1450*CA*CF^4*Pi^2*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (224*CF^5*Pi^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (6*CA^2*CF^3*G[1, 1, 0, 0, zb])/zb^2 - (20*CA*CF^4*G[1, 1, 0, 0, zb])/
  (3*zb^2) + (CA^3*CF^2*G[1, 1, 0, 0, zb])/(4*zb) + 
 (19*CA^2*CF^3*G[1, 1, 0, 0, zb])/(2*zb) + (10*CA*CF^4*G[1, 1, 0, 0, zb])/
  zb - (17573*CA^3*CF^2*zb*G[1, 1, 0, 0, zb])/144 + 
 (192851*CA^2*CF^3*zb*G[1, 1, 0, 0, zb])/864 + 
 (606257*CA*CF^4*zb*G[1, 1, 0, 0, zb])/432 + 
 (39593*CF^5*zb*G[1, 1, 0, 0, zb])/36 - 
 (6907*CA^2*CF^2*nf*zb*G[1, 1, 0, 0, zb])/432 + 
 (18173*CA*CF^3*nf*zb*G[1, 1, 0, 0, zb])/216 + 
 (13043*CF^4*nf*zb*G[1, 1, 0, 0, zb])/108 + 
 (116*CA*CF^2*nf^2*zb*G[1, 1, 0, 0, zb])/27 + 
 (143*CF^3*nf^2*zb*G[1, 1, 0, 0, zb])/54 + 
 (583*CA^3*CF^2*Pi^2*zb*G[1, 1, 0, 0, zb])/36 - 
 (101*CA^2*CF^3*Pi^2*zb*G[1, 1, 0, 0, zb])/3 - 
 (7795*CA*CF^4*Pi^2*zb*G[1, 1, 0, 0, zb])/72 - 
 (995*CF^5*Pi^2*zb*G[1, 1, 0, 0, zb])/18 - 
 (8033*CA^3*CF^2*zb^2*G[1, 1, 0, 0, zb])/96 - 
 (86903*CA^2*CF^3*zb^2*G[1, 1, 0, 0, zb])/432 + 
 (105043*CA*CF^4*zb^2*G[1, 1, 0, 0, zb])/216 + 
 (8899*CF^5*zb^2*G[1, 1, 0, 0, zb])/12 - 
 (733*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 0, zb])/27 + 
 (20273*CA*CF^3*nf*zb^2*G[1, 1, 0, 0, zb])/216 + 
 (21629*CF^4*nf*zb^2*G[1, 1, 0, 0, zb])/108 + 
 (116*CA*CF^2*nf^2*zb^2*G[1, 1, 0, 0, zb])/27 + 
 (217*CF^3*nf^2*zb^2*G[1, 1, 0, 0, zb])/27 + 
 (779*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 0, 0, zb])/18 - 
 (109*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 0, 0, zb])/12 - 
 (4993*CA*CF^4*Pi^2*zb^2*G[1, 1, 0, 0, zb])/18 - 
 (904*CF^5*Pi^2*zb^2*G[1, 1, 0, 0, zb])/9 + 
 (CA^3*CF^2*zb^3*G[1, 1, 0, 0, zb])/12 + (9*CA^2*CF^3*zb^3*G[1, 1, 0, 0, zb])/
  4 - (9*CA*CF^4*zb^3*G[1, 1, 0, 0, zb])/8 - (27*CF^5*zb^3*G[1, 1, 0, 0, zb])/
  4 - (1597*CA^3*CF^2*G[1, 1, 0, 1, zb])/216 + 
 (215561*CA^2*CF^3*G[1, 1, 0, 1, zb])/864 + (4367*CA*CF^4*G[1, 1, 0, 1, zb])/
  16 - 535*CF^5*G[1, 1, 0, 1, zb] + (3665*CA^2*CF^2*nf*G[1, 1, 0, 1, zb])/
  216 - (641*CA*CF^3*nf*G[1, 1, 0, 1, zb])/9 - 
 (2711*CF^4*nf*G[1, 1, 0, 1, zb])/12 - (128*CA*CF^2*nf^2*G[1, 1, 0, 1, zb])/
  27 - (298*CF^3*nf^2*G[1, 1, 0, 1, zb])/27 - 
 (1739*CA^3*CF^2*Pi^2*G[1, 1, 0, 1, zb])/72 - 
 (1175*CA^2*CF^3*Pi^2*G[1, 1, 0, 1, zb])/72 + 
 (419*CA*CF^4*Pi^2*G[1, 1, 0, 1, zb])/2 + (2309*CF^5*Pi^2*G[1, 1, 0, 1, zb])/
  18 + (781*CA^3*CF^2*G[1, 1, 0, 1, zb])/(36*(-1 + zb)) + 
 (518*CA^2*CF^3*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (3172*CA*CF^4*G[1, 1, 0, 1, zb])/(27*(-1 + zb)) - 
 (13022*CF^5*G[1, 1, 0, 1, zb])/(27*(-1 + zb)) + 
 (251*CA^2*CF^2*nf*G[1, 1, 0, 1, zb])/(18*(-1 + zb)) - 
 (1480*CA*CF^3*nf*G[1, 1, 0, 1, zb])/(27*(-1 + zb)) - 
 (1094*CF^4*nf*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (128*CA*CF^2*nf^2*G[1, 1, 0, 1, zb])/(27*(-1 + zb)) - 
 (64*CF^3*nf^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (136*CA^3*CF^2*Pi^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (14*CA^2*CF^3*Pi^2*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (1016*CA*CF^4*Pi^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (848*CF^5*Pi^2*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (23*CA^2*CF^3*G[1, 1, 0, 1, zb])/(3*zb^2) + (12*CA*CF^4*G[1, 1, 0, 1, zb])/
  zb^2 - (CA^3*CF^2*G[1, 1, 0, 1, zb])/(8*zb) - 
 (47*CA^2*CF^3*G[1, 1, 0, 1, zb])/(4*zb) - (18*CA*CF^4*G[1, 1, 0, 1, zb])/
  zb + (2777*CA^3*CF^2*zb*G[1, 1, 0, 1, zb])/54 - 
 (16663*CA^2*CF^3*zb*G[1, 1, 0, 1, zb])/864 - 
 (21269*CA*CF^4*zb*G[1, 1, 0, 1, zb])/18 - (24275*CF^5*zb*G[1, 1, 0, 1, zb])/
  18 + (10363*CA^2*CF^2*nf*zb*G[1, 1, 0, 1, zb])/432 - 
 (5483*CA*CF^3*nf*zb*G[1, 1, 0, 1, zb])/72 - 
 (935*CF^4*nf*zb*G[1, 1, 0, 1, zb])/6 - 
 (128*CA*CF^2*nf^2*zb*G[1, 1, 0, 1, zb])/27 - 
 (139*CF^3*nf^2*zb*G[1, 1, 0, 1, zb])/27 - 
 (995*CA^3*CF^2*Pi^2*zb*G[1, 1, 0, 1, zb])/72 + 
 (2537*CA^2*CF^3*Pi^2*zb*G[1, 1, 0, 1, zb])/144 + 
 (979*CA*CF^4*Pi^2*zb*G[1, 1, 0, 1, zb])/12 + 
 (2251*CF^5*Pi^2*zb*G[1, 1, 0, 1, zb])/36 + 
 (39307*CA^3*CF^2*zb^2*G[1, 1, 0, 1, zb])/1728 + 
 (193169*CA^2*CF^3*zb^2*G[1, 1, 0, 1, zb])/864 - 
 (17941*CA*CF^4*zb^2*G[1, 1, 0, 1, zb])/72 - 
 (37049*CF^5*zb^2*G[1, 1, 0, 1, zb])/36 + 
 (13567*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 1, zb])/432 - 
 (578*CA*CF^3*nf*zb^2*G[1, 1, 0, 1, zb])/9 - 
 (8953*CF^4*nf*zb^2*G[1, 1, 0, 1, zb])/36 - 
 (128*CA*CF^2*nf^2*zb^2*G[1, 1, 0, 1, zb])/27 - 
 (298*CF^3*nf^2*zb^2*G[1, 1, 0, 1, zb])/27 - 
 (1739*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 0, 1, zb])/72 - 
 (655*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 0, 1, zb])/36 + 
 (833*CA*CF^4*Pi^2*zb^2*G[1, 1, 0, 1, zb])/4 + 
 (2309*CF^5*Pi^2*zb^2*G[1, 1, 0, 1, zb])/18 - 
 (CA^3*CF^2*zb^3*G[1, 1, 0, 1, zb])/24 - (7*CA^2*CF^3*zb^3*G[1, 1, 0, 1, zb])/
  4 + (CA*CF^4*zb^3*G[1, 1, 0, 1, zb])/8 + (27*CF^5*zb^3*G[1, 1, 0, 1, zb])/
  4 - (15757*CA^3*CF^2*G[1, 1, 1, 0, zb])/1728 + 
 (207347*CA^2*CF^3*G[1, 1, 1, 0, zb])/864 + (4640*CA*CF^4*G[1, 1, 1, 0, zb])/
  27 - (79087*CF^5*G[1, 1, 1, 0, zb])/216 + 
 (3431*CA^2*CF^2*nf*G[1, 1, 1, 0, zb])/288 - 
 (38693*CA*CF^3*nf*G[1, 1, 1, 0, zb])/432 - (19177*CF^4*nf*G[1, 1, 1, 0, zb])/
  108 - (152*CA*CF^2*nf^2*G[1, 1, 1, 0, zb])/27 - 
 (260*CF^3*nf^2*G[1, 1, 1, 0, zb])/27 - 
 (239*CA^3*CF^2*Pi^2*G[1, 1, 1, 0, zb])/12 - 
 (259*CA^2*CF^3*Pi^2*G[1, 1, 1, 0, zb])/36 + 
 (703*CA*CF^4*Pi^2*G[1, 1, 1, 0, zb])/4 + (2483*CF^5*Pi^2*G[1, 1, 1, 0, zb])/
  18 + (148*CA^3*CF^2*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (4267*CA^2*CF^3*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
 (5612*CA*CF^4*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
 (7004*CF^5*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) + 
 (250*CA^2*CF^2*nf*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
 (1936*CA*CF^3*nf*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
 (1864*CF^4*nf*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
 (152*CA*CF^2*nf^2*G[1, 1, 1, 0, zb])/(27*(-1 + zb)) - 
 (16*CF^3*nf^2*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (104*CA^3*CF^2*Pi^2*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (124*CA^2*CF^3*Pi^2*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (904*CA*CF^4*Pi^2*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (256*CF^5*Pi^2*G[1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (8*CA^2*CF^3*G[1, 1, 1, 0, zb])/zb^2 + (14*CA*CF^4*G[1, 1, 1, 0, zb])/zb^2 - 
 (12*CA^2*CF^3*G[1, 1, 1, 0, zb])/zb - (21*CA*CF^4*G[1, 1, 1, 0, zb])/zb + 
 (34507*CA^3*CF^2*zb*G[1, 1, 1, 0, zb])/864 - 
 (36379*CA^2*CF^3*zb*G[1, 1, 1, 0, zb])/864 - 
 (265499*CA*CF^4*zb*G[1, 1, 1, 0, zb])/216 - 
 (220147*CF^5*zb*G[1, 1, 1, 0, zb])/216 + 
 (5795*CA^2*CF^2*nf*zb*G[1, 1, 1, 0, zb])/288 - 
 (42041*CA*CF^3*nf*zb*G[1, 1, 1, 0, zb])/432 - 
 (10621*CF^4*nf*zb*G[1, 1, 1, 0, zb])/108 - 
 (152*CA*CF^2*nf^2*zb*G[1, 1, 1, 0, zb])/27 - 
 (86*CF^3*nf^2*zb*G[1, 1, 1, 0, zb])/27 - 
 (191*CA^3*CF^2*Pi^2*zb*G[1, 1, 1, 0, zb])/24 + 
 (3515*CA^2*CF^3*Pi^2*zb*G[1, 1, 1, 0, zb])/144 + 
 (1583*CA*CF^4*Pi^2*zb*G[1, 1, 1, 0, zb])/24 + 
 (505*CF^5*Pi^2*zb*G[1, 1, 1, 0, zb])/9 + 
 (4831*CA^3*CF^2*zb^2*G[1, 1, 1, 0, zb])/216 + 
 (173291*CA^2*CF^3*zb^2*G[1, 1, 1, 0, zb])/864 - 
 (39847*CA*CF^4*zb^2*G[1, 1, 1, 0, zb])/108 - 
 (173935*CF^5*zb^2*G[1, 1, 1, 0, zb])/216 + 
 (3931*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 0, zb])/144 - 
 (18145*CA*CF^3*nf*zb^2*G[1, 1, 1, 0, zb])/216 - 
 (5299*CF^4*nf*zb^2*G[1, 1, 1, 0, zb])/27 - 
 (152*CA*CF^2*nf^2*zb^2*G[1, 1, 1, 0, zb])/27 - 
 (260*CF^3*nf^2*zb^2*G[1, 1, 1, 0, zb])/27 - 
 (239*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 1, 0, zb])/12 - 
 (473*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 1, 0, zb])/72 + 
 (351*CA*CF^4*Pi^2*zb^2*G[1, 1, 1, 0, zb])/2 + 
 (2483*CF^5*Pi^2*zb^2*G[1, 1, 1, 0, zb])/18 - 
 (21*CA^2*CF^3*zb^3*G[1, 1, 1, 0, zb])/16 + 
 (9*CA*CF^4*zb^3*G[1, 1, 1, 0, zb])/16 + (33*CF^5*zb^3*G[1, 1, 1, 0, zb])/8 + 
 (650*CA^3*CF^2*G[1, 1, 1, 1, zb])/27 - (113371*CA^2*CF^3*G[1, 1, 1, 1, zb])/
  864 - (23261*CA*CF^4*G[1, 1, 1, 1, zb])/54 + 
 (7885*CF^5*G[1, 1, 1, 1, zb])/12 - (6925*CA^2*CF^2*nf*G[1, 1, 1, 1, zb])/
  432 + (16093*CA*CF^3*nf*G[1, 1, 1, 1, zb])/432 + 
 (56365*CF^4*nf*G[1, 1, 1, 1, zb])/216 + (16*CA*CF^2*nf^2*G[1, 1, 1, 1, zb])/
  3 + (413*CF^3*nf^2*G[1, 1, 1, 1, zb])/27 + 
 (41*CA^3*CF^2*Pi^2*G[1, 1, 1, 1, zb])/4 + 
 (1441*CA^2*CF^3*Pi^2*G[1, 1, 1, 1, zb])/144 - 
 (8551*CA*CF^4*Pi^2*G[1, 1, 1, 1, zb])/72 - 167*CF^5*Pi^2*G[1, 1, 1, 1, zb] + 
 (146*CA^3*CF^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (2876*CA^2*CF^3*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) - 
 (608*CA*CF^4*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) + 
 (13792*CF^5*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) - 
 (412*CA^2*CF^2*nf*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) + 
 (1040*CA*CF^3*nf*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) + 
 (3728*CF^4*nf*G[1, 1, 1, 1, zb])/(27*(-1 + zb)) + 
 (16*CA*CF^2*nf^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (32*CF^3*nf^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (76*CA^3*CF^2*Pi^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (32*CA^2*CF^3*Pi^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (752*CA*CF^4*Pi^2*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (256*CF^5*Pi^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (26*CA^2*CF^3*G[1, 1, 1, 1, zb])/(3*zb^2) - (20*CA*CF^4*G[1, 1, 1, 1, zb])/
  zb^2 - (CA^3*CF^2*G[1, 1, 1, 1, zb])/(8*zb) + 
 (51*CA^2*CF^3*G[1, 1, 1, 1, zb])/(4*zb) + (30*CA*CF^4*G[1, 1, 1, 1, zb])/
  zb + (9805*CA^3*CF^2*zb*G[1, 1, 1, 1, zb])/864 - 
 (521*CA^2*CF^3*zb*G[1, 1, 1, 1, zb])/27 + 
 (169207*CA*CF^4*zb*G[1, 1, 1, 1, zb])/216 + 
 (205469*CF^5*zb*G[1, 1, 1, 1, zb])/144 - 
 (20321*CA^2*CF^2*nf*zb*G[1, 1, 1, 1, zb])/864 + 
 (1663*CA*CF^3*nf*zb*G[1, 1, 1, 1, zb])/27 + 
 (18179*CF^4*nf*zb*G[1, 1, 1, 1, zb])/108 + 
 (16*CA*CF^2*nf^2*zb*G[1, 1, 1, 1, zb])/3 + 
 (451*CF^3*nf^2*zb*G[1, 1, 1, 1, zb])/54 + 
 (181*CA^3*CF^2*Pi^2*zb*G[1, 1, 1, 1, zb])/24 - 
 (3085*CA^2*CF^3*Pi^2*zb*G[1, 1, 1, 1, zb])/288 - 
 (9725*CA*CF^4*Pi^2*zb*G[1, 1, 1, 1, zb])/144 - 
 (277*CF^5*Pi^2*zb*G[1, 1, 1, 1, zb])/6 + 
 (17587*CA^3*CF^2*zb^2*G[1, 1, 1, 1, zb])/864 - 
 (24565*CA^2*CF^3*zb^2*G[1, 1, 1, 1, zb])/216 - 
 (34819*CA*CF^4*zb^2*G[1, 1, 1, 1, zb])/432 + 
 (44977*CF^5*zb^2*G[1, 1, 1, 1, zb])/36 - 
 (22769*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 1, zb])/864 + 
 (2815*CA*CF^3*nf*zb^2*G[1, 1, 1, 1, zb])/108 + 
 (60601*CF^4*nf*zb^2*G[1, 1, 1, 1, zb])/216 + 
 (16*CA*CF^2*nf^2*zb^2*G[1, 1, 1, 1, zb])/3 + 
 (413*CF^3*nf^2*zb^2*G[1, 1, 1, 1, zb])/27 + 
 (41*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 1, 1, zb])/4 + 
 (1765*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 1, 1, zb])/144 - 
 (8191*CA*CF^4*Pi^2*zb^2*G[1, 1, 1, 1, zb])/72 - 
 167*CF^5*Pi^2*zb^2*G[1, 1, 1, 1, zb] - (CA^3*CF^2*zb^3*G[1, 1, 1, 1, zb])/
  24 + (7*CA^2*CF^3*zb^3*G[1, 1, 1, 1, zb])/8 + 
 (5*CA*CF^4*zb^3*G[1, 1, 1, 1, zb])/16 - (33*CF^5*zb^3*G[1, 1, 1, 1, zb])/8 + 
 (5*CA^2*CF^3*Pi^2*G[1, 1, 2, 1, zb])/9 + (20*CA*CF^4*Pi^2*G[1, 1, 2, 1, zb])/
  9 - (95*CF^5*Pi^2*G[1, 1, 2, 1, zb])/9 - 
 (40*CA*CF^4*Pi^2*G[1, 1, 2, 1, zb])/(9*(-1 + zb)) - 
 (80*CF^5*Pi^2*G[1, 1, 2, 1, zb])/(9*(-1 + zb)) - 
 (25*CA^2*CF^3*Pi^2*zb*G[1, 1, 2, 1, zb])/36 - 
 (235*CA*CF^4*Pi^2*zb*G[1, 1, 2, 1, zb])/36 - 
 (80*CF^5*Pi^2*zb*G[1, 1, 2, 1, zb])/9 + 
 (5*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 2, 1, zb])/9 + 
 (20*CA*CF^4*Pi^2*zb^2*G[1, 1, 2, 1, zb])/9 - 
 (95*CF^5*Pi^2*zb^2*G[1, 1, 2, 1, zb])/9 - 
 (8*CA^2*CF^3*Pi^2*G[1, 2, 1, 0, zb])/3 + (17*CA*CF^4*Pi^2*G[1, 2, 1, 0, zb])/
  9 + (25*CF^5*Pi^2*G[1, 2, 1, 0, zb])/9 + 
 (40*CA*CF^4*Pi^2*G[1, 2, 1, 0, zb])/(9*(-1 + zb)) + 
 (16*CF^5*Pi^2*G[1, 2, 1, 0, zb])/(3*(-1 + zb)) + 
 (4*CA^2*CF^3*Pi^2*zb*G[1, 2, 1, 0, zb])/3 + 
 (103*CA*CF^4*Pi^2*zb*G[1, 2, 1, 0, zb])/18 + 
 (119*CF^5*Pi^2*zb*G[1, 2, 1, 0, zb])/18 - 
 (8*CA^2*CF^3*Pi^2*zb^2*G[1, 2, 1, 0, zb])/3 + 
 (17*CA*CF^4*Pi^2*zb^2*G[1, 2, 1, 0, zb])/9 + 
 (25*CF^5*Pi^2*zb^2*G[1, 2, 1, 0, zb])/9 + 
 (2*CA^2*CF^3*Pi^2*G[1, 2, 1, 1, zb])/3 + (17*CA*CF^4*Pi^2*G[1, 2, 1, 1, zb])/
  9 - (35*CF^5*Pi^2*G[1, 2, 1, 1, zb])/9 - 
 (20*CA*CF^4*Pi^2*G[1, 2, 1, 1, zb])/(9*(-1 + zb)) - 
 (8*CF^5*Pi^2*G[1, 2, 1, 1, zb])/(-1 + zb) - 
 (CA^2*CF^3*Pi^2*zb*G[1, 2, 1, 1, zb])/3 - 
 (77*CA*CF^4*Pi^2*zb*G[1, 2, 1, 1, zb])/18 - 
 (181*CF^5*Pi^2*zb*G[1, 2, 1, 1, zb])/18 + 
 (2*CA^2*CF^3*Pi^2*zb^2*G[1, 2, 1, 1, zb])/3 + 
 (17*CA*CF^4*Pi^2*zb^2*G[1, 2, 1, 1, zb])/9 - 
 (35*CF^5*Pi^2*zb^2*G[1, 2, 1, 1, zb])/9 + (5*CA*CF^4*Pi^2*G[1, 2, 2, 1, zb])/
  9 - (5*CF^5*Pi^2*G[1, 2, 2, 1, zb])/3 - 
 (5*CA*CF^4*Pi^2*zb*G[1, 2, 2, 1, zb])/18 + 
 (5*CF^5*Pi^2*zb*G[1, 2, 2, 1, zb])/6 + 
 (5*CA*CF^4*Pi^2*zb^2*G[1, 2, 2, 1, zb])/9 - 
 (5*CF^5*Pi^2*zb^2*G[1, 2, 2, 1, zb])/3 - (163*CA^3*CF^2*G[2, 1, 0, 0, zb])/
  54 + (833*CA^2*CF^3*G[2, 1, 0, 0, zb])/216 + 
 (35*CA*CF^4*G[2, 1, 0, 0, zb])/27 - (373*CF^5*G[2, 1, 0, 0, zb])/18 + 
 (289*CA*CF^3*nf*G[2, 1, 0, 0, zb])/108 + (37*CF^4*nf*G[2, 1, 0, 0, zb])/9 + 
 (5*CA^2*CF^3*Pi^2*G[2, 1, 0, 0, zb])/9 + 2*CA*CF^4*Pi^2*G[2, 1, 0, 0, zb] + 
 2*CF^5*Pi^2*G[2, 1, 0, 0, zb] - (3*CA^2*CF^3*G[2, 1, 0, 0, zb])/
  (4*(-1 + zb)^2) - (9*CA*CF^4*G[2, 1, 0, 0, zb])/(4*(-1 + zb)^2) + 
 (5*CF^5*G[2, 1, 0, 0, zb])/(2*(-1 + zb)^2) + (CA*CF^3*nf*G[2, 1, 0, 0, zb])/
  (2*(-1 + zb)^2) - (71*CA^3*CF^2*G[2, 1, 0, 0, zb])/(54*(-1 + zb)) + 
 (31*CA^2*CF^3*G[2, 1, 0, 0, zb])/(216*(-1 + zb)) + 
 (571*CA*CF^4*G[2, 1, 0, 0, zb])/(108*(-1 + zb)) - 
 (197*CF^5*G[2, 1, 0, 0, zb])/(6*(-1 + zb)) + 
 (683*CA*CF^3*nf*G[2, 1, 0, 0, zb])/(108*(-1 + zb)) - 
 (68*CF^4*nf*G[2, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (5*CA^2*CF^3*Pi^2*G[2, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (2*CA*CF^4*Pi^2*G[2, 1, 0, 0, zb])/(-1 + zb) - 
 (2*CF^5*Pi^2*G[2, 1, 0, 0, zb])/(-1 + zb) - 
 (25*CA^3*CF^2*zb*G[2, 1, 0, 0, zb])/54 + 
 (1583*CA^2*CF^3*zb*G[2, 1, 0, 0, zb])/216 + 
 (5147*CA*CF^4*zb*G[2, 1, 0, 0, zb])/108 - (1237*CF^5*zb*G[2, 1, 0, 0, zb])/
  18 + (79*CA*CF^3*nf*zb*G[2, 1, 0, 0, zb])/108 - 
 (110*CF^4*nf*zb*G[2, 1, 0, 0, zb])/9 - 
 (17*CA^2*CF^3*Pi^2*zb*G[2, 1, 0, 0, zb])/18 - 
 (9*CA*CF^4*Pi^2*zb*G[2, 1, 0, 0, zb])/2 - 
 (11*CF^5*Pi^2*zb*G[2, 1, 0, 0, zb])/3 + 
 (71*CA^3*CF^2*zb^2*G[2, 1, 0, 0, zb])/54 - 
 (967*CA^2*CF^3*zb^2*G[2, 1, 0, 0, zb])/216 - 
 (2983*CA*CF^4*zb^2*G[2, 1, 0, 0, zb])/108 + (95*CF^5*zb^2*G[2, 1, 0, 0, zb])/
  2 - (74*CA*CF^3*nf*zb^2*G[2, 1, 0, 0, zb])/27 + 
 (68*CF^4*nf*zb^2*G[2, 1, 0, 0, zb])/9 + 
 (5*CA^2*CF^3*Pi^2*zb^2*G[2, 1, 0, 0, zb])/9 + 
 2*CA*CF^4*Pi^2*zb^2*G[2, 1, 0, 0, zb] + 2*CF^5*Pi^2*zb^2*G[2, 1, 0, 0, zb] + 
 (CA*CF^4*zb^3*G[2, 1, 0, 0, zb])/4 - (CF^5*zb^3*G[2, 1, 0, 0, zb])/2 + 
 (163*CA^3*CF^2*G[2, 1, 0, 1, zb])/54 - (833*CA^2*CF^3*G[2, 1, 0, 1, zb])/
  216 - (35*CA*CF^4*G[2, 1, 0, 1, zb])/27 + (373*CF^5*G[2, 1, 0, 1, zb])/18 - 
 (289*CA*CF^3*nf*G[2, 1, 0, 1, zb])/108 - (37*CF^4*nf*G[2, 1, 0, 1, zb])/9 - 
 (13*CA^2*CF^3*Pi^2*G[2, 1, 0, 1, zb])/18 - 
 (5*CA*CF^4*Pi^2*G[2, 1, 0, 1, zb])/6 - (CF^5*Pi^2*G[2, 1, 0, 1, zb])/9 + 
 (3*CA^2*CF^3*G[2, 1, 0, 1, zb])/(4*(-1 + zb)^2) + 
 (9*CA*CF^4*G[2, 1, 0, 1, zb])/(4*(-1 + zb)^2) - 
 (5*CF^5*G[2, 1, 0, 1, zb])/(2*(-1 + zb)^2) - (CA*CF^3*nf*G[2, 1, 0, 1, zb])/
  (2*(-1 + zb)^2) + (71*CA^3*CF^2*G[2, 1, 0, 1, zb])/(54*(-1 + zb)) - 
 (31*CA^2*CF^3*G[2, 1, 0, 1, zb])/(216*(-1 + zb)) - 
 (571*CA*CF^4*G[2, 1, 0, 1, zb])/(108*(-1 + zb)) + 
 (197*CF^5*G[2, 1, 0, 1, zb])/(6*(-1 + zb)) - 
 (683*CA*CF^3*nf*G[2, 1, 0, 1, zb])/(108*(-1 + zb)) + 
 (68*CF^4*nf*G[2, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (13*CA^2*CF^3*Pi^2*G[2, 1, 0, 1, zb])/(18*(-1 + zb)) + 
 (5*CA*CF^4*Pi^2*G[2, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (CF^5*Pi^2*G[2, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (25*CA^3*CF^2*zb*G[2, 1, 0, 1, zb])/54 - 
 (1583*CA^2*CF^3*zb*G[2, 1, 0, 1, zb])/216 - 
 (5147*CA*CF^4*zb*G[2, 1, 0, 1, zb])/108 + (1237*CF^5*zb*G[2, 1, 0, 1, zb])/
  18 - (79*CA*CF^3*nf*zb*G[2, 1, 0, 1, zb])/108 + 
 (110*CF^4*nf*zb*G[2, 1, 0, 1, zb])/9 + 
 (49*CA^2*CF^3*Pi^2*zb*G[2, 1, 0, 1, zb])/36 + 
 (23*CA*CF^4*Pi^2*zb*G[2, 1, 0, 1, zb])/12 + (CF^5*Pi^2*zb*G[2, 1, 0, 1, zb])/
  18 - (71*CA^3*CF^2*zb^2*G[2, 1, 0, 1, zb])/54 + 
 (967*CA^2*CF^3*zb^2*G[2, 1, 0, 1, zb])/216 + 
 (2983*CA*CF^4*zb^2*G[2, 1, 0, 1, zb])/108 - (95*CF^5*zb^2*G[2, 1, 0, 1, zb])/
  2 + (74*CA*CF^3*nf*zb^2*G[2, 1, 0, 1, zb])/27 - 
 (68*CF^4*nf*zb^2*G[2, 1, 0, 1, zb])/9 - 
 (13*CA^2*CF^3*Pi^2*zb^2*G[2, 1, 0, 1, zb])/18 - 
 (5*CA*CF^4*Pi^2*zb^2*G[2, 1, 0, 1, zb])/6 - 
 (CF^5*Pi^2*zb^2*G[2, 1, 0, 1, zb])/9 - (CA*CF^4*zb^3*G[2, 1, 0, 1, zb])/4 + 
 (CF^5*zb^3*G[2, 1, 0, 1, zb])/2 + (163*CA^3*CF^2*G[2, 1, 1, 0, zb])/36 - 
 (833*CA^2*CF^3*G[2, 1, 1, 0, zb])/144 - (35*CA*CF^4*G[2, 1, 1, 0, zb])/18 + 
 (373*CF^5*G[2, 1, 1, 0, zb])/12 - (289*CA*CF^3*nf*G[2, 1, 1, 0, zb])/72 - 
 (37*CF^4*nf*G[2, 1, 1, 0, zb])/6 - (7*CA^2*CF^3*Pi^2*G[2, 1, 1, 0, zb])/6 + 
 (14*CA*CF^4*Pi^2*G[2, 1, 1, 0, zb])/9 - (8*CF^5*Pi^2*G[2, 1, 1, 0, zb])/3 + 
 (9*CA^2*CF^3*G[2, 1, 1, 0, zb])/(8*(-1 + zb)^2) + 
 (27*CA*CF^4*G[2, 1, 1, 0, zb])/(8*(-1 + zb)^2) - 
 (15*CF^5*G[2, 1, 1, 0, zb])/(4*(-1 + zb)^2) - 
 (3*CA*CF^3*nf*G[2, 1, 1, 0, zb])/(4*(-1 + zb)^2) + 
 (71*CA^3*CF^2*G[2, 1, 1, 0, zb])/(36*(-1 + zb)) - 
 (31*CA^2*CF^3*G[2, 1, 1, 0, zb])/(144*(-1 + zb)) - 
 (571*CA*CF^4*G[2, 1, 1, 0, zb])/(72*(-1 + zb)) + 
 (197*CF^5*G[2, 1, 1, 0, zb])/(4*(-1 + zb)) - 
 (683*CA*CF^3*nf*G[2, 1, 1, 0, zb])/(72*(-1 + zb)) + 
 (34*CF^4*nf*G[2, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (7*CA^2*CF^3*Pi^2*G[2, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (14*CA*CF^4*Pi^2*G[2, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (8*CF^5*Pi^2*G[2, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (25*CA^3*CF^2*zb*G[2, 1, 1, 0, zb])/36 - 
 (1583*CA^2*CF^3*zb*G[2, 1, 1, 0, zb])/144 - 
 (5147*CA*CF^4*zb*G[2, 1, 1, 0, zb])/72 + (1237*CF^5*zb*G[2, 1, 1, 0, zb])/
  12 - (79*CA*CF^3*nf*zb*G[2, 1, 1, 0, zb])/72 + 
 (55*CF^4*nf*zb*G[2, 1, 1, 0, zb])/3 + 
 (9*CA^2*CF^3*Pi^2*zb*G[2, 1, 1, 0, zb])/4 - 
 (103*CA*CF^4*Pi^2*zb*G[2, 1, 1, 0, zb])/36 + 
 (31*CF^5*Pi^2*zb*G[2, 1, 1, 0, zb])/6 - 
 (71*CA^3*CF^2*zb^2*G[2, 1, 1, 0, zb])/36 + 
 (967*CA^2*CF^3*zb^2*G[2, 1, 1, 0, zb])/144 + 
 (2983*CA*CF^4*zb^2*G[2, 1, 1, 0, zb])/72 - (285*CF^5*zb^2*G[2, 1, 1, 0, zb])/
  4 + (37*CA*CF^3*nf*zb^2*G[2, 1, 1, 0, zb])/9 - 
 (34*CF^4*nf*zb^2*G[2, 1, 1, 0, zb])/3 - 
 (7*CA^2*CF^3*Pi^2*zb^2*G[2, 1, 1, 0, zb])/6 + 
 (14*CA*CF^4*Pi^2*zb^2*G[2, 1, 1, 0, zb])/9 - 
 (8*CF^5*Pi^2*zb^2*G[2, 1, 1, 0, zb])/3 - (3*CA*CF^4*zb^3*G[2, 1, 1, 0, zb])/
  8 + (3*CF^5*zb^3*G[2, 1, 1, 0, zb])/4 - (163*CA^3*CF^2*G[2, 1, 1, 1, zb])/
  36 + (833*CA^2*CF^3*G[2, 1, 1, 1, zb])/144 + 
 (35*CA*CF^4*G[2, 1, 1, 1, zb])/18 - (373*CF^5*G[2, 1, 1, 1, zb])/12 + 
 (289*CA*CF^3*nf*G[2, 1, 1, 1, zb])/72 + (37*CF^4*nf*G[2, 1, 1, 1, zb])/6 + 
 (71*CA^2*CF^3*Pi^2*G[2, 1, 1, 1, zb])/36 - 
 (103*CA*CF^4*Pi^2*G[2, 1, 1, 1, zb])/36 + (5*CF^5*Pi^2*G[2, 1, 1, 1, zb])/
  2 - (9*CA^2*CF^3*G[2, 1, 1, 1, zb])/(8*(-1 + zb)^2) - 
 (27*CA*CF^4*G[2, 1, 1, 1, zb])/(8*(-1 + zb)^2) + 
 (15*CF^5*G[2, 1, 1, 1, zb])/(4*(-1 + zb)^2) + 
 (3*CA*CF^3*nf*G[2, 1, 1, 1, zb])/(4*(-1 + zb)^2) - 
 (71*CA^3*CF^2*G[2, 1, 1, 1, zb])/(36*(-1 + zb)) + 
 (31*CA^2*CF^3*G[2, 1, 1, 1, zb])/(144*(-1 + zb)) + 
 (571*CA*CF^4*G[2, 1, 1, 1, zb])/(72*(-1 + zb)) - 
 (197*CF^5*G[2, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (683*CA*CF^3*nf*G[2, 1, 1, 1, zb])/(72*(-1 + zb)) - 
 (34*CF^4*nf*G[2, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (71*CA^2*CF^3*Pi^2*G[2, 1, 1, 1, zb])/(36*(-1 + zb)) + 
 (103*CA*CF^4*Pi^2*G[2, 1, 1, 1, zb])/(36*(-1 + zb)) - 
 (5*CF^5*Pi^2*G[2, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (25*CA^3*CF^2*zb*G[2, 1, 1, 1, zb])/36 + 
 (1583*CA^2*CF^3*zb*G[2, 1, 1, 1, zb])/144 + 
 (5147*CA*CF^4*zb*G[2, 1, 1, 1, zb])/72 - (1237*CF^5*zb*G[2, 1, 1, 1, zb])/
  12 + (79*CA*CF^3*nf*zb*G[2, 1, 1, 1, zb])/72 - 
 (55*CF^4*nf*zb*G[2, 1, 1, 1, zb])/3 - 
 (251*CA^2*CF^3*Pi^2*zb*G[2, 1, 1, 1, zb])/72 + 
 (313*CA*CF^4*Pi^2*zb*G[2, 1, 1, 1, zb])/72 - 
 (49*CF^5*Pi^2*zb*G[2, 1, 1, 1, zb])/12 + 
 (71*CA^3*CF^2*zb^2*G[2, 1, 1, 1, zb])/36 - 
 (967*CA^2*CF^3*zb^2*G[2, 1, 1, 1, zb])/144 - 
 (2983*CA*CF^4*zb^2*G[2, 1, 1, 1, zb])/72 + (285*CF^5*zb^2*G[2, 1, 1, 1, zb])/
  4 - (37*CA*CF^3*nf*zb^2*G[2, 1, 1, 1, zb])/9 + 
 (34*CF^4*nf*zb^2*G[2, 1, 1, 1, zb])/3 + 
 (71*CA^2*CF^3*Pi^2*zb^2*G[2, 1, 1, 1, zb])/36 - 
 (103*CA*CF^4*Pi^2*zb^2*G[2, 1, 1, 1, zb])/36 + 
 (5*CF^5*Pi^2*zb^2*G[2, 1, 1, 1, zb])/2 + (3*CA*CF^4*zb^3*G[2, 1, 1, 1, zb])/
  8 - (3*CF^5*zb^3*G[2, 1, 1, 1, zb])/4 - (10*CA*CF^4*Pi^2*G[2, 1, 2, 1, zb])/
  9 + (10*CF^5*Pi^2*G[2, 1, 2, 1, zb])/9 + 
 (10*CA*CF^4*Pi^2*G[2, 1, 2, 1, zb])/(9*(-1 + zb)) - 
 (10*CF^5*Pi^2*G[2, 1, 2, 1, zb])/(9*(-1 + zb)) + 
 (20*CA*CF^4*Pi^2*zb*G[2, 1, 2, 1, zb])/9 - 
 (20*CF^5*Pi^2*zb*G[2, 1, 2, 1, zb])/9 - 
 (10*CA*CF^4*Pi^2*zb^2*G[2, 1, 2, 1, zb])/9 + 
 (10*CF^5*Pi^2*zb^2*G[2, 1, 2, 1, zb])/9 - (2*CF^5*Pi^2*G[2, 2, 1, 0, zb])/
  3 + (2*CF^5*Pi^2*G[2, 2, 1, 0, zb])/(3*(-1 + zb)) + 
 (4*CF^5*Pi^2*zb*G[2, 2, 1, 0, zb])/3 - (2*CF^5*Pi^2*zb^2*G[2, 2, 1, 0, zb])/
  3 - (2*CF^5*Pi^2*G[2, 2, 1, 1, zb])/3 + (2*CF^5*Pi^2*G[2, 2, 1, 1, zb])/
  (3*(-1 + zb)) + (4*CF^5*Pi^2*zb*G[2, 2, 1, 1, zb])/3 - 
 (2*CF^5*Pi^2*zb^2*G[2, 2, 1, 1, zb])/3 + (10*CF^5*Pi^2*G[2, 2, 2, 1, zb])/
  9 - (10*CF^5*Pi^2*G[2, 2, 2, 1, zb])/(9*(-1 + zb)) - 
 (20*CF^5*Pi^2*zb*G[2, 2, 2, 1, zb])/9 + 
 (10*CF^5*Pi^2*zb^2*G[2, 2, 2, 1, zb])/9 + 
 (134269*CA^3*CF^2*G[0, 0, 0, 0, 0, zb])/288 + 
 (29543*CA^2*CF^3*G[0, 0, 0, 0, 0, zb])/72 - 
 (53507*CA*CF^4*G[0, 0, 0, 0, 0, zb])/36 - (32731*CF^5*G[0, 0, 0, 0, 0, zb])/
  36 + (3529*CA^2*CF^2*nf*G[0, 0, 0, 0, 0, zb])/72 - 
 (16979*CA*CF^3*nf*G[0, 0, 0, 0, 0, zb])/72 - 
 (8377*CF^4*nf*G[0, 0, 0, 0, 0, zb])/36 + 
 (134269*CA^3*CF^2*G[0, 0, 0, 0, 0, zb])/(288*(-1 + zb)) + 
 (29543*CA^2*CF^3*G[0, 0, 0, 0, 0, zb])/(72*(-1 + zb)) - 
 (53507*CA*CF^4*G[0, 0, 0, 0, 0, zb])/(36*(-1 + zb)) - 
 (32731*CF^5*G[0, 0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
 (3529*CA^2*CF^2*nf*G[0, 0, 0, 0, 0, zb])/(72*(-1 + zb)) - 
 (16979*CA*CF^3*nf*G[0, 0, 0, 0, 0, zb])/(72*(-1 + zb)) - 
 (8377*CF^4*nf*G[0, 0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
 (181069*CA^3*CF^2*zb*G[0, 0, 0, 0, 0, zb])/288 - 
 (1819*CA^2*CF^3*zb*G[0, 0, 0, 0, 0, zb])/18 - 
 (103025*CA*CF^4*zb*G[0, 0, 0, 0, 0, zb])/36 - 
 (54169*CF^5*zb*G[0, 0, 0, 0, 0, zb])/36 + 
 (3529*CA^2*CF^2*nf*zb*G[0, 0, 0, 0, 0, zb])/72 - 
 (16979*CA*CF^3*nf*zb*G[0, 0, 0, 0, 0, zb])/72 - 
 (8377*CF^4*nf*zb*G[0, 0, 0, 0, 0, zb])/36 + 
 (134269*CA^3*CF^2*zb^2*G[0, 0, 0, 0, 0, zb])/288 + 
 (29543*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 0, zb])/72 - 
 (53507*CA*CF^4*zb^2*G[0, 0, 0, 0, 0, zb])/36 - 
 (32731*CF^5*zb^2*G[0, 0, 0, 0, 0, zb])/36 + 
 (3529*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 0, 0, zb])/72 - 
 (16979*CA*CF^3*nf*zb^2*G[0, 0, 0, 0, 0, zb])/72 - 
 (8377*CF^4*nf*zb^2*G[0, 0, 0, 0, 0, zb])/36 - 
 (5585*CA^3*CF^2*G[0, 0, 0, 0, 1, zb])/16 - 
 (26123*CA^2*CF^3*G[0, 0, 0, 0, 1, zb])/48 + 
 (2431*CA*CF^4*G[0, 0, 0, 0, 1, zb])/2 + (4799*CF^5*G[0, 0, 0, 0, 1, zb])/4 - 
 (517*CA^2*CF^2*nf*G[0, 0, 0, 0, 1, zb])/12 + 
 (1760*CA*CF^3*nf*G[0, 0, 0, 0, 1, zb])/9 + 
 (760*CF^4*nf*G[0, 0, 0, 0, 1, zb])/3 - (5585*CA^3*CF^2*G[0, 0, 0, 0, 1, zb])/
  (16*(-1 + zb)) - (26123*CA^2*CF^3*G[0, 0, 0, 0, 1, zb])/(48*(-1 + zb)) + 
 (2431*CA*CF^4*G[0, 0, 0, 0, 1, zb])/(2*(-1 + zb)) + 
 (4799*CF^5*G[0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
 (517*CA^2*CF^2*nf*G[0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
 (1760*CA*CF^3*nf*G[0, 0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
 (760*CF^4*nf*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (7293*CA^3*CF^2*zb*G[0, 0, 0, 0, 1, zb])/16 - 
 (12347*CA^2*CF^3*zb*G[0, 0, 0, 0, 1, zb])/48 + 
 (14555*CA*CF^4*zb*G[0, 0, 0, 0, 1, zb])/6 + 
 (7575*CF^5*zb*G[0, 0, 0, 0, 1, zb])/4 - 
 (517*CA^2*CF^2*nf*zb*G[0, 0, 0, 0, 1, zb])/12 + 
 (1760*CA*CF^3*nf*zb*G[0, 0, 0, 0, 1, zb])/9 + 
 (760*CF^4*nf*zb*G[0, 0, 0, 0, 1, zb])/3 - 
 (5193*CA^3*CF^2*zb^2*G[0, 0, 0, 0, 1, zb])/16 - 
 (28307*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 1, zb])/48 + 
 (2361*CA*CF^4*zb^2*G[0, 0, 0, 0, 1, zb])/2 + 
 (5023*CF^5*zb^2*G[0, 0, 0, 0, 1, zb])/4 - 
 (517*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 0, 1, zb])/12 + 
 (1760*CA*CF^3*nf*zb^2*G[0, 0, 0, 0, 1, zb])/9 + 
 (760*CF^4*nf*zb^2*G[0, 0, 0, 0, 1, zb])/3 - 
 (92285*CA^3*CF^2*G[0, 0, 0, 1, 0, zb])/288 - 
 (60097*CA^2*CF^3*G[0, 0, 0, 1, 0, zb])/144 + 
 (7105*CA*CF^4*G[0, 0, 0, 1, 0, zb])/6 + (4023*CF^5*G[0, 0, 0, 1, 0, zb])/4 - 
 (106*CA^2*CF^2*nf*G[0, 0, 0, 1, 0, zb])/3 + 
 (1103*CA*CF^3*nf*G[0, 0, 0, 1, 0, zb])/6 + 
 (1991*CF^4*nf*G[0, 0, 0, 1, 0, zb])/9 - 
 (92285*CA^3*CF^2*G[0, 0, 0, 1, 0, zb])/(288*(-1 + zb)) - 
 (60097*CA^2*CF^3*G[0, 0, 0, 1, 0, zb])/(144*(-1 + zb)) + 
 (7105*CA*CF^4*G[0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (4023*CF^5*G[0, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
 (106*CA^2*CF^2*nf*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (1103*CA*CF^3*nf*G[0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (1991*CF^4*nf*G[0, 0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
 (124109*CA^3*CF^2*zb*G[0, 0, 0, 1, 0, zb])/288 - 
 (17101*CA^2*CF^3*zb*G[0, 0, 0, 1, 0, zb])/144 + 
 (7010*CA*CF^4*zb*G[0, 0, 0, 1, 0, zb])/3 + 
 (6507*CF^5*zb*G[0, 0, 0, 1, 0, zb])/4 - 
 (97*CA^2*CF^2*nf*zb*G[0, 0, 0, 1, 0, zb])/3 + 
 (1121*CA*CF^3*nf*zb*G[0, 0, 0, 1, 0, zb])/6 + 
 (1991*CF^4*nf*zb*G[0, 0, 0, 1, 0, zb])/9 - 
 (91709*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 0, zb])/288 - 
 (67819*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 0, zb])/144 + 
 (14069*CA*CF^4*zb^2*G[0, 0, 0, 1, 0, zb])/12 + 
 (4179*CF^5*zb^2*G[0, 0, 0, 1, 0, zb])/4 - 
 (185*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 1, 0, zb])/6 + 
 (565*CA*CF^3*nf*zb^2*G[0, 0, 0, 1, 0, zb])/3 + 
 (1991*CF^4*nf*zb^2*G[0, 0, 0, 1, 0, zb])/9 + 
 (61811*CA^3*CF^2*G[0, 0, 0, 1, 1, zb])/288 + 
 (4613*CA^2*CF^3*G[0, 0, 0, 1, 1, zb])/9 - 
 (10081*CA*CF^4*G[0, 0, 0, 1, 1, zb])/12 - (24377*CF^5*G[0, 0, 0, 1, 1, zb])/
  18 + (535*CA^2*CF^2*nf*G[0, 0, 0, 1, 1, zb])/18 - 
 (2609*CA*CF^3*nf*G[0, 0, 0, 1, 1, zb])/18 - 
 (2224*CF^4*nf*G[0, 0, 0, 1, 1, zb])/9 + 
 (61811*CA^3*CF^2*G[0, 0, 0, 1, 1, zb])/(288*(-1 + zb)) + 
 (4613*CA^2*CF^3*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
 (10081*CA*CF^4*G[0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
 (24377*CF^5*G[0, 0, 0, 1, 1, zb])/(18*(-1 + zb)) + 
 (535*CA^2*CF^2*nf*G[0, 0, 0, 1, 1, zb])/(18*(-1 + zb)) - 
 (2609*CA*CF^3*nf*G[0, 0, 0, 1, 1, zb])/(18*(-1 + zb)) - 
 (2224*CF^4*nf*G[0, 0, 0, 1, 1, zb])/(9*(-1 + zb)) + 
 (79259*CA^3*CF^2*zb*G[0, 0, 0, 1, 1, zb])/288 + 
 (13829*CA^2*CF^3*zb*G[0, 0, 0, 1, 1, zb])/36 - 
 (21503*CA*CF^4*zb*G[0, 0, 0, 1, 1, zb])/12 - 
 (37739*CF^5*zb*G[0, 0, 0, 1, 1, zb])/18 + 
 (481*CA^2*CF^2*nf*zb*G[0, 0, 0, 1, 1, zb])/18 - 
 (2663*CA*CF^3*nf*zb*G[0, 0, 0, 1, 1, zb])/18 - 
 (2224*CF^4*nf*zb*G[0, 0, 0, 1, 1, zb])/9 + 
 (55043*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 1, zb])/288 + 
 (42961*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 1, zb])/72 - 
 (2308*CA*CF^4*zb^2*G[0, 0, 0, 1, 1, zb])/3 - 
 (26303*CF^5*zb^2*G[0, 0, 0, 1, 1, zb])/18 + 
 (227*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 1, 1, zb])/9 - 
 (1345*CA*CF^3*nf*zb^2*G[0, 0, 0, 1, 1, zb])/9 - 
 (2224*CF^4*nf*zb^2*G[0, 0, 0, 1, 1, zb])/9 - 
 (41629*CA^3*CF^2*G[0, 0, 1, 0, 0, zb])/144 - 
 (22331*CA^2*CF^3*G[0, 0, 1, 0, 0, zb])/72 + 
 (81365*CA*CF^4*G[0, 0, 1, 0, 0, zb])/72 + (15715*CF^5*G[0, 0, 1, 0, 0, zb])/
  18 - (605*CA^2*CF^2*nf*G[0, 0, 1, 0, 0, zb])/18 + 
 (3043*CA*CF^3*nf*G[0, 0, 1, 0, 0, zb])/18 + 
 (1801*CF^4*nf*G[0, 0, 1, 0, 0, zb])/9 - 
 (41629*CA^3*CF^2*G[0, 0, 1, 0, 0, zb])/(144*(-1 + zb)) - 
 (22331*CA^2*CF^3*G[0, 0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
 (81365*CA*CF^4*G[0, 0, 1, 0, 0, zb])/(72*(-1 + zb)) + 
 (15715*CF^5*G[0, 0, 1, 0, 0, zb])/(18*(-1 + zb)) - 
 (605*CA^2*CF^2*nf*G[0, 0, 1, 0, 0, zb])/(18*(-1 + zb)) + 
 (3043*CA*CF^3*nf*G[0, 0, 1, 0, 0, zb])/(18*(-1 + zb)) + 
 (1801*CF^4*nf*G[0, 0, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (7331*CA^3*CF^2*zb*G[0, 0, 1, 0, 0, zb])/18 + 
 (193*CA^2*CF^3*zb*G[0, 0, 1, 0, 0, zb])/72 + 
 (162593*CA*CF^4*zb*G[0, 0, 1, 0, 0, zb])/72 + 
 (52409*CF^5*zb*G[0, 0, 1, 0, 0, zb])/36 - 
 (461*CA^2*CF^2*nf*zb*G[0, 0, 1, 0, 0, zb])/18 + 
 (3187*CA*CF^3*nf*zb*G[0, 0, 1, 0, 0, zb])/18 + 
 (1801*CF^4*nf*zb*G[0, 0, 1, 0, 0, zb])/9 - 
 (44203*CA^3*CF^2*zb^2*G[0, 0, 1, 0, 0, zb])/144 - 
 (7259*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 0, zb])/18 + 
 (40939*CA*CF^4*zb^2*G[0, 0, 1, 0, 0, zb])/36 + 
 (8465*CF^5*zb^2*G[0, 0, 1, 0, 0, zb])/9 - 
 (389*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 0, 0, zb])/18 + 
 (3259*CA*CF^3*nf*zb^2*G[0, 0, 1, 0, 0, zb])/18 + 
 (1801*CF^4*nf*zb^2*G[0, 0, 1, 0, 0, zb])/9 + 
 (19507*CA^3*CF^2*G[0, 0, 1, 0, 1, zb])/96 + 
 (6689*CA^2*CF^3*G[0, 0, 1, 0, 1, zb])/16 - 
 (8048*CA*CF^4*G[0, 0, 1, 0, 1, zb])/9 - (40757*CF^5*G[0, 0, 1, 0, 1, zb])/
  36 + (341*CA^2*CF^2*nf*G[0, 0, 1, 0, 1, zb])/12 - 
 (845*CA*CF^3*nf*G[0, 0, 1, 0, 1, zb])/6 - 
 (2000*CF^4*nf*G[0, 0, 1, 0, 1, zb])/9 + 
 (19507*CA^3*CF^2*G[0, 0, 1, 0, 1, zb])/(96*(-1 + zb)) + 
 (60113*CA^2*CF^3*G[0, 0, 1, 0, 1, zb])/(144*(-1 + zb)) - 
 (8048*CA*CF^4*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (40757*CF^5*G[0, 0, 1, 0, 1, zb])/(36*(-1 + zb)) + 
 (341*CA^2*CF^2*nf*G[0, 0, 1, 0, 1, zb])/(12*(-1 + zb)) - 
 (2533*CA*CF^3*nf*G[0, 0, 1, 0, 1, zb])/(18*(-1 + zb)) - 
 (2000*CF^4*nf*G[0, 0, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (26801*CA^3*CF^2*zb*G[0, 0, 1, 0, 1, zb])/96 + 
 (12515*CA^2*CF^3*zb*G[0, 0, 1, 0, 1, zb])/48 - 
 (133441*CA*CF^4*zb*G[0, 0, 1, 0, 1, zb])/72 - 
 (65201*CF^5*zb*G[0, 0, 1, 0, 1, zb])/36 + 
 (269*CA^2*CF^2*nf*zb*G[0, 0, 1, 0, 1, zb])/12 - 
 (446*CA*CF^3*nf*zb*G[0, 0, 1, 0, 1, zb])/3 - 
 (2000*CF^4*nf*zb*G[0, 0, 1, 0, 1, zb])/9 + 
 (1207*CA^3*CF^2*zb^2*G[0, 0, 1, 0, 1, zb])/6 + 
 (4131*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 1, zb])/8 - 
 (60991*CA*CF^4*zb^2*G[0, 0, 1, 0, 1, zb])/72 - 
 (44843*CF^5*zb^2*G[0, 0, 1, 0, 1, zb])/36 + 
 (233*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 0, 1, zb])/12 - 
 (917*CA*CF^3*nf*zb^2*G[0, 0, 1, 0, 1, zb])/6 - 
 (2000*CF^4*nf*zb^2*G[0, 0, 1, 0, 1, zb])/9 + 
 (54935*CA^3*CF^2*G[0, 0, 1, 1, 0, zb])/288 + 
 (15569*CA^2*CF^3*G[0, 0, 1, 1, 0, zb])/48 - 
 (7897*CA*CF^4*G[0, 0, 1, 1, 0, zb])/9 - (33319*CF^5*G[0, 0, 1, 1, 0, zb])/
  36 + (229*CA^2*CF^2*nf*G[0, 0, 1, 1, 0, zb])/18 - 
 (4739*CA*CF^3*nf*G[0, 0, 1, 1, 0, zb])/36 - 
 (542*CF^4*nf*G[0, 0, 1, 1, 0, zb])/3 + 
 (54935*CA^3*CF^2*G[0, 0, 1, 1, 0, zb])/(288*(-1 + zb)) + 
 (46531*CA^2*CF^3*G[0, 0, 1, 1, 0, zb])/(144*(-1 + zb)) - 
 (7897*CA*CF^4*G[0, 0, 1, 1, 0, zb])/(9*(-1 + zb)) - 
 (33319*CF^5*G[0, 0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
 (229*CA^2*CF^2*nf*G[0, 0, 1, 1, 0, zb])/(18*(-1 + zb)) - 
 (1577*CA*CF^3*nf*G[0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
 (542*CF^4*nf*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (74267*CA^3*CF^2*zb*G[0, 0, 1, 1, 0, zb])/288 + 
 (2391*CA^2*CF^3*zb*G[0, 0, 1, 1, 0, zb])/16 - 
 (63181*CA*CF^4*zb*G[0, 0, 1, 1, 0, zb])/36 - 
 (54655*CF^5*zb*G[0, 0, 1, 1, 0, zb])/36 + 
 (65*CA^2*CF^2*nf*zb*G[0, 0, 1, 1, 0, zb])/9 - 
 (5069*CA*CF^3*nf*zb*G[0, 0, 1, 1, 0, zb])/36 - 
 (542*CF^4*nf*zb*G[0, 0, 1, 1, 0, zb])/3 + 
 (57743*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 0, zb])/288 + 
 (19337*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 0, zb])/48 - 
 (60179*CA*CF^4*zb^2*G[0, 0, 1, 1, 0, zb])/72 - 
 (9097*CF^5*zb^2*G[0, 0, 1, 1, 0, zb])/9 + 
 (161*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 1, 0, zb])/36 - 
 (1313*CA*CF^3*nf*zb^2*G[0, 0, 1, 1, 0, zb])/9 - 
 (542*CF^4*nf*zb^2*G[0, 0, 1, 1, 0, zb])/3 - 
 (5555*CA^3*CF^2*G[0, 0, 1, 1, 1, zb])/48 - 
 (27907*CA^2*CF^3*G[0, 0, 1, 1, 1, zb])/72 + 
 (39443*CA*CF^4*G[0, 0, 1, 1, 1, zb])/72 + (7561*CF^5*G[0, 0, 1, 1, 1, zb])/
  6 - (65*CA^2*CF^2*nf*G[0, 0, 1, 1, 1, zb])/8 + 
 (3713*CA*CF^3*nf*G[0, 0, 1, 1, 1, zb])/36 + 
 (3799*CF^4*nf*G[0, 0, 1, 1, 1, zb])/18 - 
 (5555*CA^3*CF^2*G[0, 0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
 (27775*CA^2*CF^3*G[0, 0, 1, 1, 1, zb])/(72*(-1 + zb)) + 
 (39443*CA*CF^4*G[0, 0, 1, 1, 1, zb])/(72*(-1 + zb)) + 
 (7561*CF^5*G[0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
 (65*CA^2*CF^2*nf*G[0, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
 (3701*CA*CF^3*nf*G[0, 0, 1, 1, 1, zb])/(36*(-1 + zb)) + 
 (3799*CF^4*nf*G[0, 0, 1, 1, 1, zb])/(18*(-1 + zb)) - 
 (7055*CA^3*CF^2*zb*G[0, 0, 1, 1, 1, zb])/48 - 
 (22657*CA^2*CF^3*zb*G[0, 0, 1, 1, 1, zb])/72 + 
 (43669*CA*CF^4*zb*G[0, 0, 1, 1, 1, zb])/36 + 
 (23725*CF^5*zb*G[0, 0, 1, 1, 1, zb])/12 - 
 (37*CA^2*CF^2*nf*zb*G[0, 0, 1, 1, 1, zb])/8 + 
 (4037*CA*CF^3*nf*zb*G[0, 0, 1, 1, 1, zb])/36 + 
 (3799*CF^4*nf*zb*G[0, 0, 1, 1, 1, zb])/18 - 
 (10447*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 1, zb])/96 - 
 (65453*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 1, zb])/144 + 
 (3820*CA*CF^4*zb^2*G[0, 0, 1, 1, 1, zb])/9 + 
 (16865*CF^5*zb^2*G[0, 0, 1, 1, 1, zb])/12 - 
 (23*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 1, 1, zb])/8 + 
 (2113*CA*CF^3*nf*zb^2*G[0, 0, 1, 1, 1, zb])/18 + 
 (3799*CF^4*nf*zb^2*G[0, 0, 1, 1, 1, zb])/18 - 
 (36245*CA^3*CF^2*G[0, 1, 0, 0, 0, zb])/144 - 
 (4649*CA^2*CF^3*G[0, 1, 0, 0, 0, zb])/24 + 
 (77323*CA*CF^4*G[0, 1, 0, 0, 0, zb])/72 + (13613*CF^5*G[0, 1, 0, 0, 0, zb])/
  18 - (935*CA^2*CF^2*nf*G[0, 1, 0, 0, 0, zb])/24 + 
 (5357*CA*CF^3*nf*G[0, 1, 0, 0, 0, zb])/36 + 
 (1117*CF^4*nf*G[0, 1, 0, 0, 0, zb])/6 - 
 (36245*CA^3*CF^2*G[0, 1, 0, 0, 0, zb])/(144*(-1 + zb)) - 
 (4649*CA^2*CF^3*G[0, 1, 0, 0, 0, zb])/(24*(-1 + zb)) + 
 (77323*CA*CF^4*G[0, 1, 0, 0, 0, zb])/(72*(-1 + zb)) + 
 (13613*CF^5*G[0, 1, 0, 0, 0, zb])/(18*(-1 + zb)) - 
 (935*CA^2*CF^2*nf*G[0, 1, 0, 0, 0, zb])/(24*(-1 + zb)) + 
 (5357*CA*CF^3*nf*G[0, 1, 0, 0, 0, zb])/(36*(-1 + zb)) + 
 (1117*CF^4*nf*G[0, 1, 0, 0, 0, zb])/(6*(-1 + zb)) - 
 (3431*CA^3*CF^2*zb*G[0, 1, 0, 0, 0, zb])/9 + 
 (2731*CA^2*CF^3*zb*G[0, 1, 0, 0, 0, zb])/24 + 
 (39361*CA*CF^4*zb*G[0, 1, 0, 0, 0, zb])/18 + 
 (48211*CF^5*zb*G[0, 1, 0, 0, 0, zb])/36 - 
 (551*CA^2*CF^2*nf*zb*G[0, 1, 0, 0, 0, zb])/24 + 
 (5969*CA*CF^3*nf*zb*G[0, 1, 0, 0, 0, zb])/36 + 
 (1117*CF^4*nf*zb*G[0, 1, 0, 0, 0, zb])/6 - 
 (41915*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 0, zb])/144 - 
 (2231*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 0, zb])/6 + 
 (19513*CA*CF^4*zb^2*G[0, 1, 0, 0, 0, zb])/18 + 
 (8116*CF^5*zb^2*G[0, 1, 0, 0, 0, zb])/9 - 
 (359*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 0, 0, zb])/24 + 
 (6275*CA*CF^3*nf*zb^2*G[0, 1, 0, 0, 0, zb])/36 + 
 (1117*CF^4*nf*zb^2*G[0, 1, 0, 0, 0, zb])/6 + 
 (6569*CA^3*CF^2*G[0, 1, 0, 0, 1, zb])/36 + 
 (45461*CA^2*CF^3*G[0, 1, 0, 0, 1, zb])/144 - 
 (15685*CA*CF^4*G[0, 1, 0, 0, 1, zb])/18 - (17795*CF^5*G[0, 1, 0, 0, 1, zb])/
  18 + (1187*CA^2*CF^2*nf*G[0, 1, 0, 0, 1, zb])/36 - 
 (745*CA*CF^3*nf*G[0, 1, 0, 0, 1, zb])/6 - 
 (1861*CF^4*nf*G[0, 1, 0, 0, 1, zb])/9 + 
 (13073*CA^3*CF^2*G[0, 1, 0, 0, 1, zb])/(72*(-1 + zb)) + 
 (44803*CA^2*CF^3*G[0, 1, 0, 0, 1, zb])/(144*(-1 + zb)) - 
 (3559*CA*CF^4*G[0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
 (17795*CF^5*G[0, 1, 0, 0, 1, zb])/(18*(-1 + zb)) + 
 (1187*CA^2*CF^2*nf*G[0, 1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
 (2273*CA*CF^3*nf*G[0, 1, 0, 0, 1, zb])/(18*(-1 + zb)) - 
 (1861*CF^4*nf*G[0, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
 (19441*CA^3*CF^2*zb*G[0, 1, 0, 0, 1, zb])/72 + 
 (22271*CA^2*CF^3*zb*G[0, 1, 0, 0, 1, zb])/144 - 
 (133147*CA*CF^4*zb*G[0, 1, 0, 0, 1, zb])/72 - 
 (59689*CF^5*zb*G[0, 1, 0, 0, 1, zb])/36 + 
 (755*CA^2*CF^2*nf*zb*G[0, 1, 0, 0, 1, zb])/36 - 
 (433*CA*CF^3*nf*zb*G[0, 1, 0, 0, 1, zb])/3 - 
 (1861*CF^4*nf*zb*G[0, 1, 0, 0, 1, zb])/9 + 
 (27941*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 1, zb])/144 + 
 (68249*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 1, zb])/144 - 
 (59023*CA*CF^4*zb^2*G[0, 1, 0, 0, 1, zb])/72 - 
 (21125*CF^5*zb^2*G[0, 1, 0, 0, 1, zb])/18 + 
 (539*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 0, 1, zb])/36 - 
 (449*CA*CF^3*nf*zb^2*G[0, 1, 0, 0, 1, zb])/3 - 
 (1861*CF^4*nf*zb^2*G[0, 1, 0, 0, 1, zb])/9 + 
 (24961*CA^3*CF^2*G[0, 1, 0, 1, 0, zb])/144 + 
 (27559*CA^2*CF^3*G[0, 1, 0, 1, 0, zb])/144 - 
 (21413*CA*CF^4*G[0, 1, 0, 1, 0, zb])/24 - (14179*CF^5*G[0, 1, 0, 1, 0, zb])/
  18 + (123*CA^2*CF^2*nf*G[0, 1, 0, 1, 0, zb])/4 - 
 (347*CA*CF^3*nf*G[0, 1, 0, 1, 0, zb])/3 - (542*CF^4*nf*G[0, 1, 0, 1, 0, zb])/
  3 + (2757*CA^3*CF^2*G[0, 1, 0, 1, 0, zb])/(16*(-1 + zb)) + 
 (27025*CA^2*CF^3*G[0, 1, 0, 1, 0, zb])/(144*(-1 + zb)) - 
 (65561*CA*CF^4*G[0, 1, 0, 1, 0, zb])/(72*(-1 + zb)) - 
 (14179*CF^5*G[0, 1, 0, 1, 0, zb])/(18*(-1 + zb)) + 
 (123*CA^2*CF^2*nf*G[0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
 (1061*CA*CF^3*nf*G[0, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
 (542*CF^4*nf*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (9643*CA^3*CF^2*zb*G[0, 1, 0, 1, 0, zb])/36 + 
 (6475*CA^2*CF^3*zb*G[0, 1, 0, 1, 0, zb])/144 - 
 (43955*CA*CF^4*zb*G[0, 1, 0, 1, 0, zb])/24 - 
 (50987*CF^5*zb*G[0, 1, 0, 1, 0, zb])/36 + 
 (59*CA^2*CF^2*nf*zb*G[0, 1, 0, 1, 0, zb])/4 - 
 140*CA*CF^3*nf*zb*G[0, 1, 0, 1, 0, zb] - 
 (542*CF^4*nf*zb*G[0, 1, 0, 1, 0, zb])/3 + 
 (3551*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 0, zb])/18 + 
 (56593*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 0, zb])/144 - 
 (20369*CA*CF^4*zb^2*G[0, 1, 0, 1, 0, zb])/24 - 
 (17797*CF^5*zb^2*G[0, 1, 0, 1, 0, zb])/18 + 
 (27*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 1, 0, zb])/4 - 
 (883*CA*CF^3*nf*zb^2*G[0, 1, 0, 1, 0, zb])/6 - 
 (542*CF^4*nf*zb^2*G[0, 1, 0, 1, 0, zb])/3 - 
 (7913*CA^3*CF^2*G[0, 1, 0, 1, 1, zb])/72 - 
 (19949*CA^2*CF^3*G[0, 1, 0, 1, 1, zb])/72 + 
 (22279*CA*CF^4*G[0, 1, 0, 1, 1, zb])/36 + (19381*CF^5*G[0, 1, 0, 1, 1, zb])/
  18 - (1865*CA^2*CF^2*nf*G[0, 1, 0, 1, 1, zb])/72 + 
 (817*CA*CF^3*nf*G[0, 1, 0, 1, 1, zb])/9 + 
 (3763*CF^4*nf*G[0, 1, 0, 1, 1, zb])/18 - 
 (7787*CA^3*CF^2*G[0, 1, 0, 1, 1, zb])/(72*(-1 + zb)) - 
 (19633*CA^2*CF^3*G[0, 1, 0, 1, 1, zb])/(72*(-1 + zb)) + 
 (7907*CA*CF^4*G[0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
 (19381*CF^5*G[0, 1, 0, 1, 1, zb])/(18*(-1 + zb)) - 
 (1865*CA^2*CF^2*nf*G[0, 1, 0, 1, 1, zb])/(72*(-1 + zb)) + 
 (856*CA*CF^3*nf*G[0, 1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
 (3763*CF^4*nf*G[0, 1, 0, 1, 1, zb])/(18*(-1 + zb)) - 
 (1501*CA^3*CF^2*zb*G[0, 1, 0, 1, 1, zb])/9 - 
 (8713*CA^2*CF^3*zb*G[0, 1, 0, 1, 1, zb])/36 + 
 (25205*CA*CF^4*zb*G[0, 1, 0, 1, 1, zb])/18 + 
 (65297*CF^5*zb*G[0, 1, 0, 1, 1, zb])/36 - 
 (965*CA^2*CF^2*nf*zb*G[0, 1, 0, 1, 1, zb])/72 + 
 (2129*CA*CF^3*nf*zb*G[0, 1, 0, 1, 1, zb])/18 + 
 (3763*CF^4*nf*zb*G[0, 1, 0, 1, 1, zb])/18 - 
 (15961*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 1, zb])/144 - 
 (8135*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 1, zb])/18 + 
 (17995*CA*CF^4*zb^2*G[0, 1, 0, 1, 1, zb])/36 + 
 (11936*CF^5*zb^2*G[0, 1, 0, 1, 1, zb])/9 - 
 (515*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 1, 1, zb])/72 + 
 (2201*CA*CF^3*nf*zb^2*G[0, 1, 0, 1, 1, zb])/18 + 
 (3763*CF^4*nf*zb^2*G[0, 1, 0, 1, 1, zb])/18 + 
 (3871*CA^3*CF^2*G[0, 1, 1, 0, 0, zb])/24 + 
 (18841*CA^2*CF^3*G[0, 1, 1, 0, 0, zb])/144 - 
 (18367*CA*CF^4*G[0, 1, 1, 0, 0, zb])/24 - (5902*CF^5*G[0, 1, 1, 0, 0, zb])/
  9 + (137*CA^2*CF^2*nf*G[0, 1, 1, 0, 0, zb])/12 - 
 (938*CA*CF^3*nf*G[0, 1, 1, 0, 0, zb])/9 - 145*CF^4*nf*G[0, 1, 1, 0, 0, zb] + 
 (11501*CA^3*CF^2*G[0, 1, 1, 0, 0, zb])/(72*(-1 + zb)) + 
 (5935*CA^2*CF^3*G[0, 1, 1, 0, 0, zb])/(48*(-1 + zb)) - 
 (57745*CA*CF^4*G[0, 1, 1, 0, 0, zb])/(72*(-1 + zb)) - 
 (5902*CF^5*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (137*CA^2*CF^2*nf*G[0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
 (980*CA*CF^3*nf*G[0, 1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (145*CF^4*nf*G[0, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (3863*CA^3*CF^2*zb*G[0, 1, 1, 0, 0, zb])/16 - 
 (9323*CA^2*CF^3*zb*G[0, 1, 1, 0, 0, zb])/144 - 
 (13401*CA*CF^4*zb*G[0, 1, 1, 0, 0, zb])/8 - 
 (43183*CF^5*zb*G[0, 1, 1, 0, 0, zb])/36 - 
 (31*CA^2*CF^2*nf*zb*G[0, 1, 1, 0, 0, zb])/12 - 
 (1172*CA*CF^3*nf*zb*G[0, 1, 1, 0, 0, zb])/9 - 
 145*CF^4*nf*zb*G[0, 1, 1, 0, 0, zb] + 
 (8777*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/48 + 
 (20765*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 0, zb])/72 - 
 (8891*CA*CF^4*zb^2*G[0, 1, 1, 0, 0, zb])/12 - 
 (14909*CF^5*zb^2*G[0, 1, 1, 0, 0, zb])/18 - 
 (115*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 0, 0, zb])/12 - 
 (2389*CA*CF^3*nf*zb^2*G[0, 1, 1, 0, 0, zb])/18 - 
 145*CF^4*nf*zb^2*G[0, 1, 1, 0, 0, zb] - 
 (15821*CA^3*CF^2*G[0, 1, 1, 0, 1, zb])/144 - 
 (33221*CA^2*CF^3*G[0, 1, 1, 0, 1, zb])/144 + 
 (42241*CA*CF^4*G[0, 1, 1, 0, 1, zb])/72 + (31033*CF^5*G[0, 1, 1, 0, 1, zb])/
  36 - (703*CA^2*CF^2*nf*G[0, 1, 1, 0, 1, zb])/72 + 
 (1091*CA*CF^3*nf*G[0, 1, 1, 0, 1, zb])/12 + 
 (3049*CF^4*nf*G[0, 1, 1, 0, 1, zb])/18 - 
 (15439*CA^3*CF^2*G[0, 1, 1, 0, 1, zb])/(144*(-1 + zb)) - 
 (32489*CA^2*CF^3*G[0, 1, 1, 0, 1, zb])/(144*(-1 + zb)) + 
 (47077*CA*CF^4*G[0, 1, 1, 0, 1, zb])/(72*(-1 + zb)) + 
 (31033*CF^5*G[0, 1, 1, 0, 1, zb])/(36*(-1 + zb)) - 
 (703*CA^2*CF^2*nf*G[0, 1, 1, 0, 1, zb])/(72*(-1 + zb)) + 
 (3521*CA*CF^3*nf*G[0, 1, 1, 0, 1, zb])/(36*(-1 + zb)) + 
 (3049*CF^4*nf*G[0, 1, 1, 0, 1, zb])/(18*(-1 + zb)) - 
 (11521*CA^3*CF^2*zb*G[0, 1, 1, 0, 1, zb])/72 - 
 (10321*CA^2*CF^3*zb*G[0, 1, 1, 0, 1, zb])/72 + 
 (100345*CA*CF^4*zb*G[0, 1, 1, 0, 1, zb])/72 + 
 (26777*CF^5*zb*G[0, 1, 1, 0, 1, zb])/18 + 
 (17*CA^2*CF^2*nf*zb*G[0, 1, 1, 0, 1, zb])/72 + 
 (479*CA*CF^3*nf*zb*G[0, 1, 1, 0, 1, zb])/4 + 
 (3049*CF^4*nf*zb*G[0, 1, 1, 0, 1, zb])/18 - 
 (32803*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/288 - 
 (50627*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 1, zb])/144 + 
 (37129*CA*CF^4*zb^2*G[0, 1, 1, 0, 1, zb])/72 + 
 (9502*CF^5*zb^2*G[0, 1, 1, 0, 1, zb])/9 + 
 (377*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 0, 1, zb])/72 + 
 (356*CA*CF^3*nf*zb^2*G[0, 1, 1, 0, 1, zb])/3 + 
 (3049*CF^4*nf*zb^2*G[0, 1, 1, 0, 1, zb])/18 - 
 (33371*CA^3*CF^2*G[0, 1, 1, 1, 0, zb])/288 - 
 (3517*CA^2*CF^3*G[0, 1, 1, 1, 0, zb])/24 + 
 (21203*CA*CF^4*G[0, 1, 1, 1, 0, zb])/36 + (5824*CF^5*G[0, 1, 1, 1, 0, zb])/
  9 + (5*CA^2*CF^2*nf*G[0, 1, 1, 1, 0, zb])/72 + 
 (832*CA*CF^3*nf*G[0, 1, 1, 1, 0, zb])/9 + (779*CF^4*nf*G[0, 1, 1, 1, 0, zb])/
  6 - (32639*CA^3*CF^2*G[0, 1, 1, 1, 0, zb])/(288*(-1 + zb)) - 
 (1149*CA^2*CF^3*G[0, 1, 1, 1, 0, zb])/(8*(-1 + zb)) + 
 (24131*CA*CF^4*G[0, 1, 1, 1, 0, zb])/(36*(-1 + zb)) + 
 (5824*CF^5*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (5*CA^2*CF^2*nf*G[0, 1, 1, 1, 0, zb])/(72*(-1 + zb)) + 
 (904*CA*CF^3*nf*G[0, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (779*CF^4*nf*G[0, 1, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (46745*CA^3*CF^2*zb*G[0, 1, 1, 1, 0, zb])/288 - 
 (2899*CA^2*CF^3*zb*G[0, 1, 1, 1, 0, zb])/48 + 
 (98431*CA*CF^4*zb*G[0, 1, 1, 1, 0, zb])/72 + 
 (10771*CF^5*zb*G[0, 1, 1, 1, 0, zb])/9 + 
 (761*CA^2*CF^2*nf*zb*G[0, 1, 1, 1, 0, zb])/72 + 
 (1093*CA*CF^3*nf*zb*G[0, 1, 1, 1, 0, zb])/9 + 
 (779*CF^4*nf*zb*G[0, 1, 1, 1, 0, zb])/6 - 
 (17653*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/144 - 
 (6451*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 0, zb])/24 + 
 (9967*CA*CF^4*zb^2*G[0, 1, 1, 1, 0, zb])/18 + 
 (7246*CF^5*zb^2*G[0, 1, 1, 1, 0, zb])/9 + 
 (1139*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 1, 0, zb])/72 + 
 (2123*CA*CF^3*nf*zb^2*G[0, 1, 1, 1, 0, zb])/18 + 
 (779*CF^4*nf*zb^2*G[0, 1, 1, 1, 0, zb])/6 + 
 (20567*CA^3*CF^2*G[0, 1, 1, 1, 1, zb])/288 + 
 (27983*CA^2*CF^3*G[0, 1, 1, 1, 1, zb])/144 - 
 (10753*CA*CF^4*G[0, 1, 1, 1, 1, zb])/36 - (16945*CF^5*G[0, 1, 1, 1, 1, zb])/
  18 - (127*CA^2*CF^2*nf*G[0, 1, 1, 1, 1, zb])/144 - 
 (224*CA*CF^3*nf*G[0, 1, 1, 1, 1, zb])/3 - 
 (6053*CF^4*nf*G[0, 1, 1, 1, 1, zb])/36 + 
 (19571*CA^3*CF^2*G[0, 1, 1, 1, 1, zb])/(288*(-1 + zb)) + 
 (28427*CA^2*CF^3*G[0, 1, 1, 1, 1, zb])/(144*(-1 + zb)) - 
 (14897*CA*CF^4*G[0, 1, 1, 1, 1, zb])/(36*(-1 + zb)) - 
 (16945*CF^5*G[0, 1, 1, 1, 1, zb])/(18*(-1 + zb)) - 
 (127*CA^2*CF^2*nf*G[0, 1, 1, 1, 1, zb])/(144*(-1 + zb)) - 
 (764*CA*CF^3*nf*G[0, 1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (6053*CF^4*nf*G[0, 1, 1, 1, 1, zb])/(36*(-1 + zb)) + 
 (26693*CA^3*CF^2*zb*G[0, 1, 1, 1, 1, zb])/288 + 
 (26123*CA^2*CF^3*zb*G[0, 1, 1, 1, 1, zb])/144 - 
 (67877*CA*CF^4*zb*G[0, 1, 1, 1, 1, zb])/72 - 
 (14405*CF^5*zb*G[0, 1, 1, 1, 1, zb])/9 - 
 (1135*CA^2*CF^2*nf*zb*G[0, 1, 1, 1, 1, zb])/144 - 
 (213*CA*CF^3*nf*zb*G[0, 1, 1, 1, 1, zb])/2 - 
 (6053*CF^4*nf*zb*G[0, 1, 1, 1, 1, zb])/36 + 
 (18911*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 1, zb])/288 + 
 (19531*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 1, zb])/72 - 
 (14369*CA*CF^4*zb^2*G[0, 1, 1, 1, 1, zb])/72 - 
 (40739*CF^5*zb^2*G[0, 1, 1, 1, 1, zb])/36 - 
 (1639*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 1, 1, zb])/144 - 
 (1193*CA*CF^3*nf*zb^2*G[0, 1, 1, 1, 1, zb])/12 - 
 (6053*CF^4*nf*zb^2*G[0, 1, 1, 1, 1, zb])/36 - 
 (72275*CA^3*CF^2*G[1, 0, 0, 0, 0, zb])/288 - 
 (43997*CA^2*CF^3*G[1, 0, 0, 0, 0, zb])/144 + 
 (36677*CA*CF^4*G[1, 0, 0, 0, 0, zb])/36 + (7778*CF^5*G[1, 0, 0, 0, 0, zb])/
  9 + (43*CA^2*CF^2*nf*G[1, 0, 0, 0, 0, zb])/9 + 
 (15857*CA*CF^3*nf*G[1, 0, 0, 0, 0, zb])/72 + 
 (865*CF^4*nf*G[1, 0, 0, 0, 0, zb])/4 - (1783*CA^3*CF^2*G[1, 0, 0, 0, 0, zb])/
  (8*(-1 + zb)) - (845*CA^2*CF^3*G[1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (7028*CA*CF^4*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
 (5693*CF^5*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
 (91*CA^2*CF^2*nf*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) + 
 (901*CA*CF^3*nf*G[1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
 (1243*CF^4*nf*G[1, 0, 0, 0, 0, zb])/(9*(-1 + zb)) - 
 (36775*CA^3*CF^2*zb*G[1, 0, 0, 0, 0, zb])/144 + 
 (40397*CA^2*CF^3*zb*G[1, 0, 0, 0, 0, zb])/288 + 
 (253085*CA*CF^4*zb*G[1, 0, 0, 0, 0, zb])/144 + 
 (10202*CF^5*zb*G[1, 0, 0, 0, 0, zb])/9 + 
 (115*CA^2*CF^2*nf*zb*G[1, 0, 0, 0, 0, zb])/9 + 
 (16579*CA*CF^3*nf*zb*G[1, 0, 0, 0, 0, zb])/144 + 
 (2377*CF^4*nf*zb*G[1, 0, 0, 0, 0, zb])/24 - 
 (124727*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 0, zb])/288 - 
 (3476*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 0, zb])/9 + 
 (48785*CA*CF^4*zb^2*G[1, 0, 0, 0, 0, zb])/36 + 
 (37787*CF^5*zb^2*G[1, 0, 0, 0, 0, zb])/36 + 
 (43*CA^2*CF^2*nf*zb^2*G[1, 0, 0, 0, 0, zb])/9 + 
 (15857*CA*CF^3*nf*zb^2*G[1, 0, 0, 0, 0, zb])/72 + 
 (865*CF^4*nf*zb^2*G[1, 0, 0, 0, 0, zb])/4 + 
 (55439*CA^3*CF^2*G[1, 0, 0, 0, 1, zb])/288 + 
 (1076*CA^2*CF^3*G[1, 0, 0, 0, 1, zb])/3 - 
 (14939*CA*CF^4*G[1, 0, 0, 0, 1, zb])/18 - (13057*CF^5*G[1, 0, 0, 0, 1, zb])/
  12 - CA^2*CF^2*nf*G[1, 0, 0, 0, 1, zb] - 
 (1730*CA*CF^3*nf*G[1, 0, 0, 0, 1, zb])/9 - 
 (2138*CF^4*nf*G[1, 0, 0, 0, 1, zb])/9 - (3*CA^2*CF^3*G[1, 0, 0, 0, 1, zb])/
  (4*(-2 + zb)) + (9*CA*CF^4*G[1, 0, 0, 0, 1, zb])/(4*(-2 + zb)) - 
 (3*CF^5*G[1, 0, 0, 0, 1, zb])/(2*(-2 + zb)) + 
 (6179*CA^3*CF^2*G[1, 0, 0, 0, 1, zb])/(36*(-1 + zb)) + 
 (4019*CA^2*CF^3*G[1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
 (5795*CA*CF^4*G[1, 0, 0, 0, 1, zb])/(9*(-1 + zb)) - 
 (801*CF^5*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
 (85*CA^2*CF^2*nf*G[1, 0, 0, 0, 1, zb])/(18*(-1 + zb)) - 
 (415*CA*CF^3*nf*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (1396*CF^4*nf*G[1, 0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
 (52865*CA^3*CF^2*zb*G[1, 0, 0, 0, 1, zb])/288 + 
 (865*CA^2*CF^3*zb*G[1, 0, 0, 0, 1, zb])/16 - 
 (105971*CA*CF^4*zb*G[1, 0, 0, 0, 1, zb])/72 - 
 (16445*CF^5*zb*G[1, 0, 0, 0, 1, zb])/12 - 
 (91*CA^2*CF^2*nf*zb*G[1, 0, 0, 0, 1, zb])/12 - 
 (1951*CA*CF^3*nf*zb*G[1, 0, 0, 0, 1, zb])/18 - 
 (1043*CF^4*nf*zb*G[1, 0, 0, 0, 1, zb])/9 + 
 (10837*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 1, zb])/36 + 
 (3163*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 1, zb])/6 - 
 (9637*CA*CF^4*zb^2*G[1, 0, 0, 0, 1, zb])/9 - 
 1360*CF^5*zb^2*G[1, 0, 0, 0, 1, zb] - CA^2*CF^2*nf*zb^2*
  G[1, 0, 0, 0, 1, zb] - (1730*CA*CF^3*nf*zb^2*G[1, 0, 0, 0, 1, zb])/9 - 
 (2138*CF^4*nf*zb^2*G[1, 0, 0, 0, 1, zb])/9 + 
 (49925*CA^3*CF^2*G[1, 0, 0, 1, 0, zb])/288 + 
 (9281*CA^2*CF^3*G[1, 0, 0, 1, 0, zb])/36 - 
 (58837*CA*CF^4*G[1, 0, 0, 1, 0, zb])/72 - (16259*CF^5*G[1, 0, 0, 1, 0, zb])/
  18 - (25*CA^2*CF^2*nf*G[1, 0, 0, 1, 0, zb])/6 - 
 (729*CA*CF^3*nf*G[1, 0, 0, 1, 0, zb])/4 - 
 (1889*CF^4*nf*G[1, 0, 0, 1, 0, zb])/9 + 
 (3835*CA^3*CF^2*G[1, 0, 0, 1, 0, zb])/(24*(-1 + zb)) + 
 (15601*CA^2*CF^3*G[1, 0, 0, 1, 0, zb])/(72*(-1 + zb)) - 
 (22807*CA*CF^4*G[1, 0, 0, 1, 0, zb])/(36*(-1 + zb)) - 
 (2577*CF^5*G[1, 0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
 (71*CA^2*CF^2*nf*G[1, 0, 0, 1, 0, zb])/(9*(-1 + zb)) - 
 (1495*CA*CF^3*nf*G[1, 0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
 (400*CF^4*nf*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (54635*CA^3*CF^2*zb*G[1, 0, 0, 1, 0, zb])/288 - 
 (3743*CA^2*CF^3*zb*G[1, 0, 0, 1, 0, zb])/72 - 
 (105931*CA*CF^4*zb*G[1, 0, 0, 1, 0, zb])/72 - 
 (41845*CF^5*zb*G[1, 0, 0, 1, 0, zb])/36 - 
 (167*CA^2*CF^2*nf*zb*G[1, 0, 0, 1, 0, zb])/12 - 
 (299*CA*CF^3*nf*zb*G[1, 0, 0, 1, 0, zb])/3 - 
 (857*CF^4*nf*zb*G[1, 0, 0, 1, 0, zb])/9 + 
 (43867*CA^3*CF^2*zb^2*G[1, 0, 0, 1, 0, zb])/144 + 
 (30919*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 0, zb])/72 - 
 (39059*CA*CF^4*zb^2*G[1, 0, 0, 1, 0, zb])/36 - 
 (20789*CF^5*zb^2*G[1, 0, 0, 1, 0, zb])/18 - 
 (61*CA^2*CF^2*nf*zb^2*G[1, 0, 0, 1, 0, zb])/6 - 
 (379*CA*CF^3*nf*zb^2*G[1, 0, 0, 1, 0, zb])/2 - 
 (1889*CF^4*nf*zb^2*G[1, 0, 0, 1, 0, zb])/9 - 
 (16969*CA^3*CF^2*G[1, 0, 0, 1, 1, zb])/144 - 
 (41191*CA^2*CF^3*G[1, 0, 0, 1, 1, zb])/144 + 
 (40801*CA*CF^4*G[1, 0, 0, 1, 1, zb])/72 + (7099*CF^5*G[1, 0, 0, 1, 1, zb])/
  6 + (5*CA^2*CF^2*nf*G[1, 0, 0, 1, 1, zb])/18 + 
 (5563*CA*CF^3*nf*G[1, 0, 0, 1, 1, zb])/36 + 
 (2152*CF^4*nf*G[1, 0, 0, 1, 1, zb])/9 + (3*CA^2*CF^3*G[1, 0, 0, 1, 1, zb])/
  (4*(-2 + zb)) - (9*CA*CF^4*G[1, 0, 0, 1, 1, zb])/(4*(-2 + zb)) + 
 (3*CF^5*G[1, 0, 0, 1, 1, zb])/(2*(-2 + zb)) - 
 (7835*CA^3*CF^2*G[1, 0, 0, 1, 1, zb])/(72*(-1 + zb)) - 
 (19211*CA^2*CF^3*G[1, 0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
 (16651*CA*CF^4*G[1, 0, 0, 1, 1, zb])/(36*(-1 + zb)) + 
 (30733*CF^5*G[1, 0, 0, 1, 1, zb])/(36*(-1 + zb)) + 
 (37*CA^2*CF^2*nf*G[1, 0, 0, 1, 1, zb])/(18*(-1 + zb)) + 
 (4069*CA*CF^3*nf*G[1, 0, 0, 1, 1, zb])/(36*(-1 + zb)) + 
 (1414*CF^4*nf*G[1, 0, 0, 1, 1, zb])/(9*(-1 + zb)) - 
 (17461*CA^3*CF^2*zb*G[1, 0, 0, 1, 1, zb])/144 - 
 (14869*CA^2*CF^3*zb*G[1, 0, 0, 1, 1, zb])/144 + 
 (81937*CA*CF^4*zb*G[1, 0, 0, 1, 1, zb])/72 + 
 (5809*CF^5*zb*G[1, 0, 0, 1, 1, zb])/4 + 
 (149*CA^2*CF^2*nf*zb*G[1, 0, 0, 1, 1, zb])/18 + 
 (3337*CA*CF^3*nf*zb*G[1, 0, 0, 1, 1, zb])/36 + 
 (2135*CF^4*nf*zb*G[1, 0, 0, 1, 1, zb])/18 - 
 (26779*CA^3*CF^2*zb^2*G[1, 0, 0, 1, 1, zb])/144 - 
 (9425*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 1, zb])/18 + 
 (6371*CA*CF^4*zb^2*G[1, 0, 0, 1, 1, zb])/9 + 
 (9239*CF^5*zb^2*G[1, 0, 0, 1, 1, zb])/6 + 
 (113*CA^2*CF^2*nf*zb^2*G[1, 0, 0, 1, 1, zb])/18 + 
 (1456*CA*CF^3*nf*zb^2*G[1, 0, 0, 1, 1, zb])/9 + 
 (2152*CF^4*nf*zb^2*G[1, 0, 0, 1, 1, zb])/9 + 
 (1339*CA^3*CF^2*G[1, 0, 1, 0, 0, zb])/9 + 
 (7025*CA^2*CF^3*G[1, 0, 1, 0, 0, zb])/48 - 
 (30043*CA*CF^4*G[1, 0, 1, 0, 0, zb])/36 - (13495*CF^5*G[1, 0, 1, 0, 0, zb])/
  18 - (5*CA^2*CF^2*nf*G[1, 0, 1, 0, 0, zb])/2 - 
 (1507*CA*CF^3*nf*G[1, 0, 1, 0, 0, zb])/9 - 
 (1718*CF^4*nf*G[1, 0, 1, 0, 0, zb])/9 + 
 (2573*CA^3*CF^2*G[1, 0, 1, 0, 0, zb])/(18*(-1 + zb)) + 
 (559*CA^2*CF^3*G[1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (1225*CA*CF^4*G[1, 0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
 (9257*CF^5*G[1, 0, 1, 0, 0, zb])/(18*(-1 + zb)) - 
 (37*CA^2*CF^2*nf*G[1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (625*CA*CF^3*nf*G[1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (1078*CF^4*nf*G[1, 0, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (13727*CA^3*CF^2*zb*G[1, 0, 1, 0, 0, zb])/72 - 
 (7363*CA^2*CF^3*zb*G[1, 0, 1, 0, 0, zb])/48 - 
 (52099*CA*CF^4*zb*G[1, 0, 1, 0, 0, zb])/36 - 
 (9200*CF^5*zb*G[1, 0, 1, 0, 0, zb])/9 - 
 (35*CA^2*CF^2*nf*zb*G[1, 0, 1, 0, 0, zb])/2 - 
 (784*CA*CF^3*nf*zb*G[1, 0, 1, 0, 0, zb])/9 - 
 (1501*CF^4*nf*zb*G[1, 0, 1, 0, 0, zb])/18 + 
 (11035*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 0, zb])/36 + 
 (8671*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 0, zb])/24 - 
 (38761*CA*CF^4*zb^2*G[1, 0, 1, 0, 0, zb])/36 - 
 (9290*CF^5*zb^2*G[1, 0, 1, 0, 0, zb])/9 - 
 (35*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 0, 0, zb])/2 - 
 (1678*CA*CF^3*nf*zb^2*G[1, 0, 1, 0, 0, zb])/9 - 
 (1718*CF^4*nf*zb^2*G[1, 0, 1, 0, 0, zb])/9 - 
 (15079*CA^3*CF^2*G[1, 0, 1, 0, 1, zb])/144 - 
 (31649*CA^2*CF^3*G[1, 0, 1, 0, 1, zb])/144 + 
 (6052*CA*CF^4*G[1, 0, 1, 0, 1, zb])/9 + (17527*CF^5*G[1, 0, 1, 0, 1, zb])/
  18 - (11*CA^2*CF^2*nf*G[1, 0, 1, 0, 1, zb])/9 + 
 (1765*CA*CF^3*nf*G[1, 0, 1, 0, 1, zb])/12 + 
 (1960*CF^4*nf*G[1, 0, 1, 0, 1, zb])/9 + (CA^2*CF^3*G[1, 0, 1, 0, 1, zb])/
  (4*(-2 + zb)) - (3*CA*CF^4*G[1, 0, 1, 0, 1, zb])/(4*(-2 + zb)) + 
 (CF^5*G[1, 0, 1, 0, 1, zb])/(2*(-2 + zb)) - 
 (2423*CA^3*CF^2*G[1, 0, 1, 0, 1, zb])/(24*(-1 + zb)) - 
 (12283*CA^2*CF^3*G[1, 0, 1, 0, 1, zb])/(72*(-1 + zb)) + 
 (18913*CA*CF^4*G[1, 0, 1, 0, 1, zb])/(36*(-1 + zb)) + 
 (24103*CF^5*G[1, 0, 1, 0, 1, zb])/(36*(-1 + zb)) + 
 (23*CA^2*CF^2*nf*G[1, 0, 1, 0, 1, zb])/(18*(-1 + zb)) + 
 (1189*CA*CF^3*nf*G[1, 0, 1, 0, 1, zb])/(12*(-1 + zb)) + 
 (1270*CF^4*nf*G[1, 0, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (18955*CA^3*CF^2*zb*G[1, 0, 1, 0, 1, zb])/144 - 
 (463*CA^2*CF^3*zb*G[1, 0, 1, 0, 1, zb])/18 + 
 (43909*CA*CF^4*zb*G[1, 0, 1, 0, 1, zb])/36 + 
 (44519*CF^5*zb*G[1, 0, 1, 0, 1, zb])/36 + 
 (97*CA^2*CF^2*nf*zb*G[1, 0, 1, 0, 1, zb])/9 + 
 (1055*CA*CF^3*nf*zb*G[1, 0, 1, 0, 1, zb])/12 + 
 (931*CF^4*nf*zb*G[1, 0, 1, 0, 1, zb])/9 - 
 (57581*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/288 - 
 (16607*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 1, zb])/36 + 
 (57749*CA*CF^4*zb^2*G[1, 0, 1, 0, 1, zb])/72 + 
 (48029*CF^5*zb^2*G[1, 0, 1, 0, 1, zb])/36 + 
 (97*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 0, 1, zb])/9 + 
 (1001*CA*CF^3*nf*zb^2*G[1, 0, 1, 0, 1, zb])/6 + 
 (1960*CF^4*nf*zb^2*G[1, 0, 1, 0, 1, zb])/9 - 
 (29345*CA^3*CF^2*G[1, 0, 1, 1, 0, zb])/288 - 
 (2743*CA^2*CF^3*G[1, 0, 1, 1, 0, zb])/18 + 
 (5531*CA*CF^4*G[1, 0, 1, 1, 0, zb])/8 + (9175*CF^5*G[1, 0, 1, 1, 0, zb])/
  12 + (29*CA^2*CF^2*nf*G[1, 0, 1, 1, 0, zb])/3 + 
 (5047*CA*CF^3*nf*G[1, 0, 1, 1, 0, zb])/36 + 
 182*CF^4*nf*G[1, 0, 1, 1, 0, zb] - (CA^2*CF^3*G[1, 0, 1, 1, 0, zb])/
  (2*(-2 + zb)) + (3*CA*CF^4*G[1, 0, 1, 1, 0, zb])/(2*(-2 + zb)) - 
 (CF^5*G[1, 0, 1, 1, 0, zb])/(-2 + zb) - 
 (1289*CA^3*CF^2*G[1, 0, 1, 1, 0, zb])/(12*(-1 + zb)) - 
 (6967*CA^2*CF^3*G[1, 0, 1, 1, 0, zb])/(72*(-1 + zb)) + 
 (6779*CA*CF^4*G[1, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
 (17477*CF^5*G[1, 0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
 (71*CA^2*CF^2*nf*G[1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
 (3253*CA*CF^3*nf*G[1, 0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
 (334*CF^4*nf*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (41387*CA^3*CF^2*zb*G[1, 0, 1, 1, 0, zb])/288 + 
 (3473*CA^2*CF^3*zb*G[1, 0, 1, 1, 0, zb])/72 + 
 (30013*CA*CF^4*zb*G[1, 0, 1, 1, 0, zb])/24 + 
 (11983*CF^5*zb*G[1, 0, 1, 1, 0, zb])/12 + 
 (247*CA^2*CF^2*nf*zb*G[1, 0, 1, 1, 0, zb])/12 + 
 (1493*CA*CF^3*nf*zb*G[1, 0, 1, 1, 0, zb])/18 + 
 (226*CF^4*nf*zb*G[1, 0, 1, 1, 0, zb])/3 - 
 (59711*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/288 - 
 (53915*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 0, zb])/144 + 
 (19729*CA*CF^4*zb^2*G[1, 0, 1, 1, 0, zb])/24 + 
 1097*CF^5*zb^2*G[1, 0, 1, 1, 0, zb] + 
 (65*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 1, 0, zb])/3 + 
 (2969*CA*CF^3*nf*zb^2*G[1, 0, 1, 1, 0, zb])/18 + 
 182*CF^4*nf*zb^2*G[1, 0, 1, 1, 0, zb] + 
 (17899*CA^3*CF^2*G[1, 0, 1, 1, 1, zb])/288 + 
 (13405*CA^2*CF^3*G[1, 0, 1, 1, 1, zb])/72 - 
 (10307*CA*CF^4*G[1, 0, 1, 1, 1, zb])/24 - (38663*CF^5*G[1, 0, 1, 1, 1, zb])/
  36 - (217*CA^2*CF^2*nf*G[1, 0, 1, 1, 1, zb])/36 - 
 (4171*CA*CF^3*nf*G[1, 0, 1, 1, 1, zb])/36 - 
 (4013*CF^4*nf*G[1, 0, 1, 1, 1, zb])/18 + (CA^2*CF^3*G[1, 0, 1, 1, 1, zb])/
  (4*(-2 + zb)) - (3*CA*CF^4*G[1, 0, 1, 1, 1, zb])/(4*(-2 + zb)) + 
 (CF^5*G[1, 0, 1, 1, 1, zb])/(2*(-2 + zb)) + 
 (4805*CA^3*CF^2*G[1, 0, 1, 1, 1, zb])/(72*(-1 + zb)) + 
 (1417*CA^2*CF^3*G[1, 0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (3677*CA*CF^4*G[1, 0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (12767*CF^5*G[1, 0, 1, 1, 1, zb])/(18*(-1 + zb)) - 
 (241*CA^2*CF^2*nf*G[1, 0, 1, 1, 1, zb])/(36*(-1 + zb)) - 
 (163*CA*CF^3*nf*G[1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (437*CF^4*nf*G[1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (25591*CA^3*CF^2*zb*G[1, 0, 1, 1, 1, zb])/288 + 
 (743*CA^2*CF^3*zb*G[1, 0, 1, 1, 1, zb])/9 - 
 (5639*CA*CF^4*zb*G[1, 0, 1, 1, 1, zb])/6 - 
 (23293*CF^5*zb*G[1, 0, 1, 1, 1, zb])/18 - 
 (245*CA^2*CF^2*nf*zb*G[1, 0, 1, 1, 1, zb])/18 - 
 (5729*CA*CF^3*nf*zb*G[1, 0, 1, 1, 1, zb])/72 - 
 (3895*CF^4*nf*zb*G[1, 0, 1, 1, 1, zb])/36 + 
 (16613*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 1, zb])/144 + 
 (59027*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 1, zb])/144 - 
 (1645*CA*CF^4*zb^2*G[1, 0, 1, 1, 1, zb])/4 - 
 (54245*CF^5*zb^2*G[1, 0, 1, 1, 1, zb])/36 - 
 (541*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 1, 1, zb])/36 - 
 (5089*CA*CF^3*nf*zb^2*G[1, 0, 1, 1, 1, zb])/36 - 
 (4013*CF^4*nf*zb^2*G[1, 0, 1, 1, 1, zb])/18 + 
 (2317*CA^3*CF^2*G[1, 1, 0, 0, 0, zb])/16 + 
 (32569*CA^2*CF^3*G[1, 1, 0, 0, 0, zb])/144 - 
 (53153*CA*CF^4*G[1, 1, 0, 0, 0, zb])/72 - (2251*CF^5*G[1, 1, 0, 0, 0, zb])/
  3 - (319*CA^2*CF^2*nf*G[1, 1, 0, 0, 0, zb])/9 - 
 (1667*CA*CF^3*nf*G[1, 1, 0, 0, 0, zb])/9 - 
 (997*CF^4*nf*G[1, 1, 0, 0, 0, zb])/6 + (2629*CA^3*CF^2*G[1, 1, 0, 0, 0, zb])/
  (18*(-1 + zb)) + (1102*CA^2*CF^3*G[1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
 (3692*CA*CF^4*G[1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
 (4012*CF^5*G[1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
 (358*CA^2*CF^2*nf*G[1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
 (934*CA*CF^3*nf*G[1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
 (772*CF^4*nf*G[1, 1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
 (7613*CA^3*CF^2*zb*G[1, 1, 0, 0, 0, zb])/48 - 
 (40871*CA^2*CF^3*zb*G[1, 1, 0, 0, 0, zb])/144 - 
 (10147*CA*CF^4*zb*G[1, 1, 0, 0, 0, zb])/9 - 
 (9929*CF^5*zb*G[1, 1, 0, 0, 0, zb])/12 - 
 (755*CA^2*CF^2*nf*zb*G[1, 1, 0, 0, 0, zb])/18 - 
 (1135*CA*CF^3*nf*zb*G[1, 1, 0, 0, 0, zb])/18 - 
 (547*CF^4*nf*zb*G[1, 1, 0, 0, 0, zb])/12 + 
 (2377*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 0, zb])/8 + 
 (23831*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 0, zb])/72 - 
 (9118*CA*CF^4*zb^2*G[1, 1, 0, 0, 0, zb])/9 - 
 (2881*CF^5*zb^2*G[1, 1, 0, 0, 0, zb])/3 - 
 (319*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 0, 0, zb])/9 - 
 (1667*CA*CF^3*nf*zb^2*G[1, 1, 0, 0, 0, zb])/9 - 
 (997*CF^4*nf*zb^2*G[1, 1, 0, 0, 0, zb])/6 - 
 (15577*CA^3*CF^2*G[1, 1, 0, 0, 1, zb])/144 - 
 (40499*CA^2*CF^3*G[1, 1, 0, 0, 1, zb])/144 + 
 (21217*CA*CF^4*G[1, 1, 0, 0, 1, zb])/36 + (17017*CF^5*G[1, 1, 0, 0, 1, zb])/
  18 + (439*CA^2*CF^2*nf*G[1, 1, 0, 0, 1, zb])/18 + 
 (3101*CA*CF^3*nf*G[1, 1, 0, 0, 1, zb])/18 + 
 (575*CF^4*nf*G[1, 1, 0, 0, 1, zb])/3 + (CA^2*CF^3*G[1, 1, 0, 0, 1, zb])/
  (8*(-2 + zb)) - (3*CA*CF^4*G[1, 1, 0, 0, 1, zb])/(8*(-2 + zb)) + 
 (CF^5*G[1, 1, 0, 0, 1, zb])/(4*(-2 + zb)) - 
 (328*CA^3*CF^2*G[1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (1694*CA^2*CF^3*G[1, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
 (3380*CA*CF^4*G[1, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
 (4960*CF^5*G[1, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
 (82*CA^2*CF^2*nf*G[1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (328*CA*CF^3*nf*G[1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (920*CF^4*nf*G[1, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
 (17053*CA^3*CF^2*zb*G[1, 1, 0, 0, 1, zb])/144 + 
 (15415*CA^2*CF^3*zb*G[1, 1, 0, 0, 1, zb])/144 + 
 (9064*CA*CF^4*zb*G[1, 1, 0, 0, 1, zb])/9 + 
 (34781*CF^5*zb*G[1, 1, 0, 0, 1, zb])/36 + 
 (529*CA^2*CF^2*nf*zb*G[1, 1, 0, 0, 1, zb])/18 + 
 (685*CA*CF^3*nf*zb*G[1, 1, 0, 0, 1, zb])/9 + 
 (176*CF^4*nf*zb*G[1, 1, 0, 0, 1, zb])/3 - 
 (7141*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 1, zb])/36 - 
 (30319*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 1, zb])/72 + 
 (56459*CA*CF^4*zb^2*G[1, 1, 0, 0, 1, zb])/72 + 
 (43613*CF^5*zb^2*G[1, 1, 0, 0, 1, zb])/36 + 
 (439*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 0, 1, zb])/18 + 
 (3101*CA*CF^3*nf*zb^2*G[1, 1, 0, 0, 1, zb])/18 + 
 (575*CF^4*nf*zb^2*G[1, 1, 0, 0, 1, zb])/3 - 
 (29783*CA^3*CF^2*G[1, 1, 0, 1, 0, zb])/288 - 
 (13033*CA^2*CF^3*G[1, 1, 0, 1, 0, zb])/72 + 
 (23765*CA*CF^4*G[1, 1, 0, 1, 0, zb])/36 + (26719*CF^5*G[1, 1, 0, 1, 0, zb])/
  36 + (230*CA^2*CF^2*nf*G[1, 1, 0, 1, 0, zb])/9 + 
 (955*CA*CF^3*nf*G[1, 1, 0, 1, 0, zb])/6 + 
 (1525*CF^4*nf*G[1, 1, 0, 1, 0, zb])/9 - (983*CA^3*CF^2*G[1, 1, 0, 1, 0, zb])/
  (9*(-1 + zb)) - (212*CA^2*CF^3*G[1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (3704*CA*CF^4*G[1, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
 (3472*CF^5*G[1, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
 (86*CA^2*CF^2*nf*G[1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (824*CA*CF^3*nf*G[1, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
 (256*CF^4*nf*G[1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (37433*CA^3*CF^2*zb*G[1, 1, 0, 1, 0, zb])/288 + 
 (27121*CA^2*CF^3*zb*G[1, 1, 0, 1, 0, zb])/144 + 
 (74305*CA*CF^4*zb*G[1, 1, 0, 1, 0, zb])/72 + 
 (28789*CF^5*zb*G[1, 1, 0, 1, 0, zb])/36 + 
 (308*CA^2*CF^2*nf*zb*G[1, 1, 0, 1, 0, zb])/9 + 
 (197*CA*CF^3*nf*zb*G[1, 1, 0, 1, 0, zb])/3 + 
 (388*CF^4*nf*zb*G[1, 1, 0, 1, 0, zb])/9 - 
 (60275*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/288 - 
 (51725*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 0, zb])/144 + 
 (59905*CA*CF^4*zb^2*G[1, 1, 0, 1, 0, zb])/72 + 
 (18671*CF^5*zb^2*G[1, 1, 0, 1, 0, zb])/18 + 
 (284*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 1, 0, zb])/9 + 
 (515*CA*CF^3*nf*zb^2*G[1, 1, 0, 1, 0, zb])/3 + 
 (1525*CF^4*nf*zb^2*G[1, 1, 0, 1, 0, zb])/9 + 
 (18983*CA^3*CF^2*G[1, 1, 0, 1, 1, zb])/288 + 
 (7655*CA^2*CF^3*G[1, 1, 0, 1, 1, zb])/36 - 
 (31367*CA*CF^4*G[1, 1, 0, 1, 1, zb])/72 - (4031*CF^5*G[1, 1, 0, 1, 1, zb])/
  4 - (263*CA^2*CF^2*nf*G[1, 1, 0, 1, 1, zb])/18 - 
 (5135*CA*CF^3*nf*G[1, 1, 0, 1, 1, zb])/36 - 
 (417*CF^4*nf*G[1, 1, 0, 1, 1, zb])/2 - (CA^2*CF^3*G[1, 1, 0, 1, 1, zb])/
  (8*(-2 + zb)) + (3*CA*CF^4*G[1, 1, 0, 1, 1, zb])/(8*(-2 + zb)) - 
 (CF^5*G[1, 1, 0, 1, 1, zb])/(4*(-2 + zb)) + 
 (212*CA^3*CF^2*G[1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (133*CA^2*CF^3*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
 (2956*CA*CF^4*G[1, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
 (4916*CF^5*G[1, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
 (145*CA^2*CF^2*nf*G[1, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
 (280*CA*CF^3*nf*G[1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (1028*CF^4*nf*G[1, 1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
 (25043*CA^3*CF^2*zb*G[1, 1, 0, 1, 1, zb])/288 - 
 (545*CA^2*CF^3*zb*G[1, 1, 0, 1, 1, zb])/18 - 
 (31315*CA*CF^4*zb*G[1, 1, 0, 1, 1, zb])/36 - 
 (3985*CF^5*zb*G[1, 1, 0, 1, 1, zb])/4 - 
 (193*CA^2*CF^2*nf*zb*G[1, 1, 0, 1, 1, zb])/9 - 
 (5389*CA*CF^3*nf*zb*G[1, 1, 0, 1, 1, zb])/72 - 
 (817*CF^4*nf*zb*G[1, 1, 0, 1, 1, zb])/12 + 
 (34949*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 1, zb])/288 + 
 (58427*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 1, zb])/144 - 
 (4549*CA*CF^4*zb^2*G[1, 1, 0, 1, 1, zb])/9 - 
 (16469*CF^5*zb^2*G[1, 1, 0, 1, 1, zb])/12 - 
 (371*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 1, 1, zb])/18 - 
 (5585*CA*CF^3*nf*zb^2*G[1, 1, 0, 1, 1, zb])/36 - 
 (417*CF^4*nf*zb^2*G[1, 1, 0, 1, 1, zb])/2 - 
 (15769*CA^3*CF^2*G[1, 1, 1, 0, 0, zb])/144 - 
 (22687*CA^2*CF^3*G[1, 1, 1, 0, 0, zb])/144 + 
 (10205*CA*CF^4*G[1, 1, 1, 0, 0, zb])/18 + (5780*CF^5*G[1, 1, 1, 0, 0, zb])/
  9 + (406*CA^2*CF^2*nf*G[1, 1, 1, 0, 0, zb])/9 + 
 (3007*CA*CF^3*nf*G[1, 1, 1, 0, 0, zb])/18 + 
 (1211*CF^4*nf*G[1, 1, 1, 0, 0, zb])/9 + (CA^2*CF^3*G[1, 1, 1, 0, 0, zb])/
  (2*(-2 + zb)) - (3*CA*CF^4*G[1, 1, 1, 0, 0, zb])/(2*(-2 + zb)) + 
 (CF^5*G[1, 1, 1, 0, 0, zb])/(-2 + zb) - (370*CA^3*CF^2*G[1, 1, 1, 0, 0, zb])/
  (3*(-1 + zb)) - (40*CA^2*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (2624*CA*CF^4*G[1, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (2672*CF^5*G[1, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (424*CA^2*CF^2*nf*G[1, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (280*CA*CF^3*nf*G[1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (496*CF^4*nf*G[1, 1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (20083*CA^3*CF^2*zb*G[1, 1, 1, 0, 0, zb])/144 + 
 (5131*CA^2*CF^3*zb*G[1, 1, 1, 0, 0, zb])/18 + 
 (65129*CA*CF^4*zb*G[1, 1, 1, 0, 0, zb])/72 + 
 (5459*CF^5*zb*G[1, 1, 1, 0, 0, zb])/9 + 
 (433*CA^2*CF^2*nf*zb*G[1, 1, 1, 0, 0, zb])/9 + 
 (509*CA*CF^3*nf*zb*G[1, 1, 1, 0, 0, zb])/9 + 
 (140*CF^4*nf*zb*G[1, 1, 1, 0, 0, zb])/9 - 
 (15305*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 0, zb])/72 - 
 (18401*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 0, zb])/72 + 
 (6862*CA*CF^4*zb^2*G[1, 1, 1, 0, 0, zb])/9 + 
 (7475*CF^5*zb^2*G[1, 1, 1, 0, 0, zb])/9 + 
 (406*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 0, 0, zb])/9 + 
 (1499*CA*CF^3*nf*zb^2*G[1, 1, 1, 0, 0, zb])/9 + 
 (1211*CF^4*nf*zb^2*G[1, 1, 1, 0, 0, zb])/9 + 
 (10547*CA^3*CF^2*G[1, 1, 1, 0, 1, zb])/144 + 
 (34241*CA^2*CF^3*G[1, 1, 1, 0, 1, zb])/144 - 
 (29971*CA*CF^4*G[1, 1, 1, 0, 1, zb])/72 - (15529*CF^5*G[1, 1, 1, 0, 1, zb])/
  18 - (272*CA^2*CF^2*nf*G[1, 1, 1, 0, 1, zb])/9 - 
 (5743*CA*CF^3*nf*G[1, 1, 1, 0, 1, zb])/36 - 
 (343*CF^4*nf*G[1, 1, 1, 0, 1, zb])/2 + (84*CA^3*CF^2*G[1, 1, 1, 0, 1, zb])/
  (-1 + zb) + (1156*CA^2*CF^3*G[1, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (848*CA*CF^4*G[1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (3664*CF^5*G[1, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (284*CA^2*CF^2*nf*G[1, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (928*CA*CF^3*nf*G[1, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (80*CF^4*nf*G[1, 1, 1, 0, 1, zb])/(-1 + zb) + 
 (7057*CA^3*CF^2*zb*G[1, 1, 1, 0, 1, zb])/72 - 
 (13711*CA^2*CF^3*zb*G[1, 1, 1, 0, 1, zb])/144 - 
 (61771*CA*CF^4*zb*G[1, 1, 1, 0, 1, zb])/72 - 
 (13069*CF^5*zb*G[1, 1, 1, 0, 1, zb])/18 - 
 (290*CA^2*CF^2*nf*zb*G[1, 1, 1, 0, 1, zb])/9 - 
 (5399*CA*CF^3*nf*zb*G[1, 1, 1, 0, 1, zb])/72 - 
 (413*CF^4*nf*zb*G[1, 1, 1, 0, 1, zb])/12 + 
 (18827*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 1, zb])/144 + 
 (47831*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 1, zb])/144 - 
 (40081*CA*CF^4*zb^2*G[1, 1, 1, 0, 1, zb])/72 - 
 (19489*CF^5*zb^2*G[1, 1, 1, 0, 1, zb])/18 - 
 (272*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 0, 1, zb])/9 - 
 (5725*CA*CF^3*nf*zb^2*G[1, 1, 1, 0, 1, zb])/36 - 
 (343*CF^4*nf*zb^2*G[1, 1, 1, 0, 1, zb])/2 + 
 (3919*CA^3*CF^2*G[1, 1, 1, 1, 0, zb])/48 + 
 (3403*CA^2*CF^3*G[1, 1, 1, 1, 0, zb])/18 - 
 (34433*CA*CF^4*G[1, 1, 1, 1, 0, zb])/72 - (1299*CF^5*G[1, 1, 1, 1, 0, zb])/
  2 - (344*CA^2*CF^2*nf*G[1, 1, 1, 1, 0, zb])/9 - 
 (647*CA*CF^3*nf*G[1, 1, 1, 1, 0, zb])/4 - (275*CF^4*nf*G[1, 1, 1, 1, 0, zb])/
  2 + (872*CA^3*CF^2*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (736*CA^2*CF^3*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
 (3008*CA*CF^4*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
 (1984*CF^5*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
 (352*CA^2*CF^2*nf*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
 (928*CA*CF^3*nf*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
 (448*CF^4*nf*G[1, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (1361*CA^3*CF^2*zb*G[1, 1, 1, 1, 0, zb])/12 - 
 (5245*CA^2*CF^3*zb*G[1, 1, 1, 1, 0, zb])/36 - 
 (64493*CA*CF^4*zb*G[1, 1, 1, 1, 0, zb])/72 - 
 (2033*CF^5*zb*G[1, 1, 1, 1, 0, zb])/4 - 
 (356*CA^2*CF^2*nf*zb*G[1, 1, 1, 1, 0, zb])/9 - 
 (1771*CA*CF^3*nf*zb*G[1, 1, 1, 1, 0, zb])/24 - 
 (71*CF^4*nf*zb*G[1, 1, 1, 1, 0, zb])/12 + 
 (6841*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/48 + 
 (40823*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 0, zb])/144 - 
 (22747*CA*CF^4*zb^2*G[1, 1, 1, 1, 0, zb])/36 - 
 (9937*CF^5*zb^2*G[1, 1, 1, 1, 0, zb])/12 - 
 (344*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 1, 0, zb])/9 - 
 (647*CA*CF^3*nf*zb^2*G[1, 1, 1, 1, 0, zb])/4 - 
 (275*CF^4*nf*zb^2*G[1, 1, 1, 1, 0, zb])/2 - 
 (4759*CA^3*CF^2*G[1, 1, 1, 1, 1, zb])/96 - 
 (15085*CA^2*CF^3*G[1, 1, 1, 1, 1, zb])/72 + 
 (6163*CA*CF^4*G[1, 1, 1, 1, 1, zb])/36 + (11969*CF^5*G[1, 1, 1, 1, 1, zb])/
  12 + (224*CA^2*CF^2*nf*G[1, 1, 1, 1, 1, zb])/9 + 
 (1127*CA*CF^3*nf*G[1, 1, 1, 1, 1, zb])/8 + 
 (7213*CF^4*nf*G[1, 1, 1, 1, 1, zb])/36 - (CA^2*CF^3*G[1, 1, 1, 1, 1, zb])/
  (2*(-2 + zb)) + (3*CA*CF^4*G[1, 1, 1, 1, 1, zb])/(2*(-2 + zb)) - 
 (CF^5*G[1, 1, 1, 1, 1, zb])/(-2 + zb) - (544*CA^3*CF^2*G[1, 1, 1, 1, 1, zb])/
  (9*(-1 + zb)) - (1184*CA^2*CF^3*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
 (1792*CA*CF^4*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
 (3968*CF^5*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
 (224*CA^2*CF^2*nf*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
 (896*CA*CF^3*nf*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
 (896*CF^4*nf*G[1, 1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (3533*CA^3*CF^2*zb*G[1, 1, 1, 1, 1, zb])/48 + 
 (1733*CA^2*CF^3*zb*G[1, 1, 1, 1, 1, zb])/288 + 
 (104911*CA*CF^4*zb*G[1, 1, 1, 1, 1, zb])/144 + 
 (2225*CF^5*zb*G[1, 1, 1, 1, 1, zb])/3 + 
 (224*CA^2*CF^2*nf*zb*G[1, 1, 1, 1, 1, zb])/9 + 
 (3787*CA*CF^3*nf*zb*G[1, 1, 1, 1, 1, zb])/48 + 
 (3539*CF^4*nf*zb*G[1, 1, 1, 1, 1, zb])/72 - 
 (7339*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/96 - 
 (19957*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 1, zb])/72 + 
 (17459*CA*CF^4*zb^2*G[1, 1, 1, 1, 1, zb])/72 + 
 (7351*CF^5*zb^2*G[1, 1, 1, 1, 1, zb])/6 + 
 (224*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 1, 1, zb])/9 + 
 (1127*CA*CF^3*nf*zb^2*G[1, 1, 1, 1, 1, zb])/8 + 
 (7213*CF^4*nf*zb^2*G[1, 1, 1, 1, 1, zb])/36 + 
 (5*CA^3*CF^2*G[1, 2, 1, 0, 0, zb])/9 - (85*CA^2*CF^3*G[1, 2, 1, 0, 0, zb])/
  18 + (20*CA*CF^4*G[1, 2, 1, 0, 0, zb])/3 + (26*CF^5*G[1, 2, 1, 0, 0, zb])/
  9 + (47*CA*CF^3*nf*G[1, 2, 1, 0, 0, zb])/9 - 
 (20*CF^4*nf*G[1, 2, 1, 0, 0, zb])/9 + (23*CA^2*CF^3*G[1, 2, 1, 0, 0, zb])/
  (18*(-1 + zb)) - (7*CA*CF^4*G[1, 2, 1, 0, 0, zb])/(-1 + zb) - 
 (47*CF^5*G[1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (3*CA*CF^3*nf*G[1, 2, 1, 0, 0, zb])/(-1 + zb) - 
 (32*CF^4*nf*G[1, 2, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (4*CA^3*CF^2*zb*G[1, 2, 1, 0, 0, zb])/9 + 
 (409*CA^2*CF^3*zb*G[1, 2, 1, 0, 0, zb])/36 - 
 (13*CA*CF^4*zb*G[1, 2, 1, 0, 0, zb])/6 - (280*CF^5*zb*G[1, 2, 1, 0, 0, zb])/
  9 - (CA*CF^3*nf*zb*G[1, 2, 1, 0, 0, zb])/9 - 
 (38*CF^4*nf*zb*G[1, 2, 1, 0, 0, zb])/9 - 
 (13*CA^3*CF^2*zb^2*G[1, 2, 1, 0, 0, zb])/9 - 
 (2*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 0, zb])/9 + 
 (34*CA*CF^4*zb^2*G[1, 2, 1, 0, 0, zb])/3 - 
 (142*CF^5*zb^2*G[1, 2, 1, 0, 0, zb])/9 + 
 (20*CA*CF^3*nf*zb^2*G[1, 2, 1, 0, 0, zb])/9 - 
 (20*CF^4*nf*zb^2*G[1, 2, 1, 0, 0, zb])/9 - 
 (5*CA^3*CF^2*G[1, 2, 1, 0, 1, zb])/9 + (85*CA^2*CF^3*G[1, 2, 1, 0, 1, zb])/
  18 - (20*CA*CF^4*G[1, 2, 1, 0, 1, zb])/3 - (26*CF^5*G[1, 2, 1, 0, 1, zb])/
  9 - (47*CA*CF^3*nf*G[1, 2, 1, 0, 1, zb])/9 + 
 (20*CF^4*nf*G[1, 2, 1, 0, 1, zb])/9 - (23*CA^2*CF^3*G[1, 2, 1, 0, 1, zb])/
  (18*(-1 + zb)) + (7*CA*CF^4*G[1, 2, 1, 0, 1, zb])/(-1 + zb) + 
 (47*CF^5*G[1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (3*CA*CF^3*nf*G[1, 2, 1, 0, 1, zb])/(-1 + zb) + 
 (32*CF^4*nf*G[1, 2, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (4*CA^3*CF^2*zb*G[1, 2, 1, 0, 1, zb])/9 - 
 (409*CA^2*CF^3*zb*G[1, 2, 1, 0, 1, zb])/36 + 
 (13*CA*CF^4*zb*G[1, 2, 1, 0, 1, zb])/6 + (280*CF^5*zb*G[1, 2, 1, 0, 1, zb])/
  9 + (CA*CF^3*nf*zb*G[1, 2, 1, 0, 1, zb])/9 + 
 (38*CF^4*nf*zb*G[1, 2, 1, 0, 1, zb])/9 + 
 (13*CA^3*CF^2*zb^2*G[1, 2, 1, 0, 1, zb])/9 + 
 (2*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 1, zb])/9 - 
 (34*CA*CF^4*zb^2*G[1, 2, 1, 0, 1, zb])/3 + 
 (142*CF^5*zb^2*G[1, 2, 1, 0, 1, zb])/9 - 
 (20*CA*CF^3*nf*zb^2*G[1, 2, 1, 0, 1, zb])/9 + 
 (20*CF^4*nf*zb^2*G[1, 2, 1, 0, 1, zb])/9 - 
 (5*CA^3*CF^2*G[1, 2, 1, 1, 0, zb])/6 + (85*CA^2*CF^3*G[1, 2, 1, 1, 0, zb])/
  12 - 10*CA*CF^4*G[1, 2, 1, 1, 0, zb] - (13*CF^5*G[1, 2, 1, 1, 0, zb])/3 - 
 (47*CA*CF^3*nf*G[1, 2, 1, 1, 0, zb])/6 + (10*CF^4*nf*G[1, 2, 1, 1, 0, zb])/
  3 - (23*CA^2*CF^3*G[1, 2, 1, 1, 0, zb])/(12*(-1 + zb)) + 
 (21*CA*CF^4*G[1, 2, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (47*CF^5*G[1, 2, 1, 1, 0, zb])/(2*(-1 + zb)) - 
 (9*CA*CF^3*nf*G[1, 2, 1, 1, 0, zb])/(2*(-1 + zb)) + 
 (16*CF^4*nf*G[1, 2, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (2*CA^3*CF^2*zb*G[1, 2, 1, 1, 0, zb])/3 - 
 (409*CA^2*CF^3*zb*G[1, 2, 1, 1, 0, zb])/24 + 
 (13*CA*CF^4*zb*G[1, 2, 1, 1, 0, zb])/4 + (140*CF^5*zb*G[1, 2, 1, 1, 0, zb])/
  3 + (CA*CF^3*nf*zb*G[1, 2, 1, 1, 0, zb])/6 + 
 (19*CF^4*nf*zb*G[1, 2, 1, 1, 0, zb])/3 + 
 (13*CA^3*CF^2*zb^2*G[1, 2, 1, 1, 0, zb])/6 + 
 (CA^2*CF^3*zb^2*G[1, 2, 1, 1, 0, zb])/3 - 
 17*CA*CF^4*zb^2*G[1, 2, 1, 1, 0, zb] + (71*CF^5*zb^2*G[1, 2, 1, 1, 0, zb])/
  3 - (10*CA*CF^3*nf*zb^2*G[1, 2, 1, 1, 0, zb])/3 + 
 (10*CF^4*nf*zb^2*G[1, 2, 1, 1, 0, zb])/3 + 
 (5*CA^3*CF^2*G[1, 2, 1, 1, 1, zb])/6 - (85*CA^2*CF^3*G[1, 2, 1, 1, 1, zb])/
  12 + 10*CA*CF^4*G[1, 2, 1, 1, 1, zb] + (13*CF^5*G[1, 2, 1, 1, 1, zb])/3 + 
 (47*CA*CF^3*nf*G[1, 2, 1, 1, 1, zb])/6 - (10*CF^4*nf*G[1, 2, 1, 1, 1, zb])/
  3 + (23*CA^2*CF^3*G[1, 2, 1, 1, 1, zb])/(12*(-1 + zb)) - 
 (21*CA*CF^4*G[1, 2, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (47*CF^5*G[1, 2, 1, 1, 1, zb])/(2*(-1 + zb)) + 
 (9*CA*CF^3*nf*G[1, 2, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (16*CF^4*nf*G[1, 2, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (2*CA^3*CF^2*zb*G[1, 2, 1, 1, 1, zb])/3 + 
 (409*CA^2*CF^3*zb*G[1, 2, 1, 1, 1, zb])/24 - 
 (13*CA*CF^4*zb*G[1, 2, 1, 1, 1, zb])/4 - (140*CF^5*zb*G[1, 2, 1, 1, 1, zb])/
  3 - (CA*CF^3*nf*zb*G[1, 2, 1, 1, 1, zb])/6 - 
 (19*CF^4*nf*zb*G[1, 2, 1, 1, 1, zb])/3 - 
 (13*CA^3*CF^2*zb^2*G[1, 2, 1, 1, 1, zb])/6 - 
 (CA^2*CF^3*zb^2*G[1, 2, 1, 1, 1, zb])/3 + 
 17*CA*CF^4*zb^2*G[1, 2, 1, 1, 1, zb] - (71*CF^5*zb^2*G[1, 2, 1, 1, 1, zb])/
  3 + (10*CA*CF^3*nf*zb^2*G[1, 2, 1, 1, 1, zb])/3 - 
 (10*CF^4*nf*zb^2*G[1, 2, 1, 1, 1, zb])/3 - 
 (139*CA^2*CF^3*G[2, 1, 0, 0, 0, zb])/4 - (209*CA*CF^4*G[2, 1, 0, 0, 0, zb])/
  12 - 35*CF^5*G[2, 1, 0, 0, 0, zb] - (26*CF^4*nf*G[2, 1, 0, 0, 0, zb])/3 - 
 (107*CA^2*CF^3*G[2, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
 (11*CA*CF^4*G[2, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (73*CF^5*G[2, 1, 0, 0, 0, zb])/(-1 + zb) + (26*CF^4*nf*G[2, 1, 0, 0, 0, zb])/
  (3*(-1 + zb)) - (109*CA^2*CF^3*zb*G[2, 1, 0, 0, 0, zb])/4 + 
 (67*CA*CF^4*zb*G[2, 1, 0, 0, 0, zb])/12 + 103*CF^5*zb*G[2, 1, 0, 0, 0, zb] + 
 (52*CF^4*nf*zb*G[2, 1, 0, 0, 0, zb])/3 + 
 29*CA^2*CF^3*zb^2*G[2, 1, 0, 0, 0, zb] - 
 (37*CA*CF^4*zb^2*G[2, 1, 0, 0, 0, zb])/6 - 
 70*CF^5*zb^2*G[2, 1, 0, 0, 0, zb] - (26*CF^4*nf*zb^2*G[2, 1, 0, 0, 0, zb])/
  3 + (185*CA^2*CF^3*G[2, 1, 0, 0, 1, zb])/6 + 
 (695*CA*CF^4*G[2, 1, 0, 0, 1, zb])/36 + (305*CF^5*G[2, 1, 0, 0, 1, zb])/9 + 
 (70*CF^4*nf*G[2, 1, 0, 0, 1, zb])/9 + (133*CA^2*CF^3*G[2, 1, 0, 0, 1, zb])/
  (6*(-1 + zb)) + (187*CA*CF^4*G[2, 1, 0, 0, 1, zb])/(36*(-1 + zb)) - 
 (665*CF^5*G[2, 1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
 (70*CF^4*nf*G[2, 1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
 (125*CA^2*CF^3*zb*G[2, 1, 0, 0, 1, zb])/6 + 
 (167*CA*CF^4*zb*G[2, 1, 0, 0, 1, zb])/36 - 
 (970*CF^5*zb*G[2, 1, 0, 0, 1, zb])/9 - (140*CF^4*nf*zb*G[2, 1, 0, 0, 1, zb])/
  9 - (71*CA^2*CF^3*zb^2*G[2, 1, 0, 0, 1, zb])/3 - 
 (35*CA*CF^4*zb^2*G[2, 1, 0, 0, 1, zb])/18 + 
 (656*CF^5*zb^2*G[2, 1, 0, 0, 1, zb])/9 + 
 (70*CF^4*nf*zb^2*G[2, 1, 0, 0, 1, zb])/9 + 
 (185*CA^2*CF^3*G[2, 1, 0, 1, 0, zb])/6 + (695*CA*CF^4*G[2, 1, 0, 1, 0, zb])/
  36 + (305*CF^5*G[2, 1, 0, 1, 0, zb])/9 + (70*CF^4*nf*G[2, 1, 0, 1, 0, zb])/
  9 + (133*CA^2*CF^3*G[2, 1, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (187*CA*CF^4*G[2, 1, 0, 1, 0, zb])/(36*(-1 + zb)) - 
 (665*CF^5*G[2, 1, 0, 1, 0, zb])/(9*(-1 + zb)) - 
 (70*CF^4*nf*G[2, 1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
 (125*CA^2*CF^3*zb*G[2, 1, 0, 1, 0, zb])/6 + 
 (167*CA*CF^4*zb*G[2, 1, 0, 1, 0, zb])/36 - 
 (970*CF^5*zb*G[2, 1, 0, 1, 0, zb])/9 - (140*CF^4*nf*zb*G[2, 1, 0, 1, 0, zb])/
  9 - (71*CA^2*CF^3*zb^2*G[2, 1, 0, 1, 0, zb])/3 - 
 (35*CA*CF^4*zb^2*G[2, 1, 0, 1, 0, zb])/18 + 
 (656*CF^5*zb^2*G[2, 1, 0, 1, 0, zb])/9 + 
 (70*CF^4*nf*zb^2*G[2, 1, 0, 1, 0, zb])/9 - 
 (323*CA^2*CF^3*G[2, 1, 0, 1, 1, zb])/12 - (763*CA*CF^4*G[2, 1, 0, 1, 1, zb])/
  36 - (295*CF^5*G[2, 1, 0, 1, 1, zb])/9 - (62*CF^4*nf*G[2, 1, 0, 1, 1, zb])/
  9 - (211*CA^2*CF^3*G[2, 1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
 (407*CA*CF^4*G[2, 1, 0, 1, 1, zb])/(36*(-1 + zb)) + 
 (673*CF^5*G[2, 1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
 (62*CF^4*nf*G[2, 1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
 (173*CA^2*CF^3*zb*G[2, 1, 0, 1, 1, zb])/12 - 
 (535*CA*CF^4*zb*G[2, 1, 0, 1, 1, zb])/36 + 
 (1013*CF^5*zb*G[2, 1, 0, 1, 1, zb])/9 + 
 (124*CF^4*nf*zb*G[2, 1, 0, 1, 1, zb])/9 + 
 (55*CA^2*CF^3*zb^2*G[2, 1, 0, 1, 1, zb])/3 + 
 (181*CA*CF^4*zb^2*G[2, 1, 0, 1, 1, zb])/18 - 
 (682*CF^5*zb^2*G[2, 1, 0, 1, 1, zb])/9 - 
 (62*CF^4*nf*zb^2*G[2, 1, 0, 1, 1, zb])/9 + 
 (1063*CA^2*CF^3*G[2, 1, 1, 0, 0, zb])/24 + 
 (1667*CA*CF^4*G[2, 1, 1, 0, 0, zb])/72 + (1091*CF^5*G[2, 1, 1, 0, 0, zb])/
  18 + (107*CF^4*nf*G[2, 1, 1, 0, 0, zb])/9 + 
 (743*CA^2*CF^3*G[2, 1, 1, 0, 0, zb])/(24*(-1 + zb)) + 
 (943*CA*CF^4*G[2, 1, 1, 0, 0, zb])/(72*(-1 + zb)) - 
 (2045*CF^5*G[2, 1, 1, 0, 0, zb])/(18*(-1 + zb)) - 
 (107*CF^4*nf*G[2, 1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (673*CA^2*CF^3*zb*G[2, 1, 1, 0, 0, zb])/24 + 
 (1247*CA*CF^4*zb*G[2, 1, 1, 0, 0, zb])/72 - 
 (3001*CF^5*zb*G[2, 1, 1, 0, 0, zb])/18 - 
 (214*CF^4*nf*zb*G[2, 1, 1, 0, 0, zb])/9 - 
 (197*CA^2*CF^3*zb^2*G[2, 1, 1, 0, 0, zb])/6 - 
 (305*CA*CF^4*zb^2*G[2, 1, 1, 0, 0, zb])/36 + 
 (991*CF^5*zb^2*G[2, 1, 1, 0, 0, zb])/9 + 
 (107*CF^4*nf*zb^2*G[2, 1, 1, 0, 0, zb])/9 - 
 (461*CA^2*CF^3*G[2, 1, 1, 0, 1, zb])/12 - 
 (1871*CA*CF^4*G[2, 1, 1, 0, 1, zb])/72 - (1061*CF^5*G[2, 1, 1, 0, 1, zb])/
  18 - (95*CF^4*nf*G[2, 1, 1, 0, 1, zb])/9 - 
 (289*CA^2*CF^3*G[2, 1, 1, 0, 1, zb])/(12*(-1 + zb)) - 
 (1603*CA*CF^4*G[2, 1, 1, 0, 1, zb])/(72*(-1 + zb)) + 
 (2069*CF^5*G[2, 1, 1, 0, 1, zb])/(18*(-1 + zb)) + 
 (95*CF^4*nf*G[2, 1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (221*CA^2*CF^3*zb*G[2, 1, 1, 0, 1, zb])/12 - 
 (2351*CA*CF^4*zb*G[2, 1, 1, 0, 1, zb])/72 + 
 (1565*CF^5*zb*G[2, 1, 1, 0, 1, zb])/9 + 
 (190*CF^4*nf*zb*G[2, 1, 1, 0, 1, zb])/9 + 
 (149*CA^2*CF^3*zb^2*G[2, 1, 1, 0, 1, zb])/6 + 
 (743*CA*CF^4*zb^2*G[2, 1, 1, 0, 1, zb])/36 - 
 (1030*CF^5*zb^2*G[2, 1, 1, 0, 1, zb])/9 - 
 (95*CF^4*nf*zb^2*G[2, 1, 1, 0, 1, zb])/9 - 
 (967*CA^2*CF^3*G[2, 1, 1, 1, 0, zb])/24 - (473*CA*CF^4*G[2, 1, 1, 1, 0, zb])/
  18 - (635*CF^5*G[2, 1, 1, 1, 0, zb])/9 - (104*CF^4*nf*G[2, 1, 1, 1, 0, zb])/
  9 - (575*CA^2*CF^3*G[2, 1, 1, 1, 0, zb])/(24*(-1 + zb)) - 
 (535*CA*CF^4*G[2, 1, 1, 1, 0, zb])/(18*(-1 + zb)) + 
 (1166*CF^5*G[2, 1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
 (104*CF^4*nf*G[2, 1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
 (397*CA^2*CF^3*zb*G[2, 1, 1, 1, 0, zb])/24 - 
 (409*CA*CF^4*zb*G[2, 1, 1, 1, 0, zb])/9 + 
 (3557*CF^5*zb*G[2, 1, 1, 1, 0, zb])/18 + 
 (208*CF^4*nf*zb*G[2, 1, 1, 1, 0, zb])/9 + 
 (73*CA^2*CF^3*zb^2*G[2, 1, 1, 1, 0, zb])/3 + 
 (517*CA*CF^4*zb^2*G[2, 1, 1, 1, 0, zb])/18 - 
 (1157*CF^5*zb^2*G[2, 1, 1, 1, 0, zb])/9 - 
 (104*CF^4*nf*zb^2*G[2, 1, 1, 1, 0, zb])/9 + 
 (413*CA^2*CF^3*G[2, 1, 1, 1, 1, zb])/12 + (262*CA*CF^4*G[2, 1, 1, 1, 1, zb])/
  9 + (620*CF^5*G[2, 1, 1, 1, 1, zb])/9 + (92*CF^4*nf*G[2, 1, 1, 1, 1, zb])/
  9 + (205*CA^2*CF^3*G[2, 1, 1, 1, 1, zb])/(12*(-1 + zb)) + 
 (350*CA*CF^4*G[2, 1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (1178*CF^5*G[2, 1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
 (92*CF^4*nf*G[2, 1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
 (83*CA^2*CF^3*zb*G[2, 1, 1, 1, 1, zb])/12 + 
 (547*CA*CF^4*zb*G[2, 1, 1, 1, 1, zb])/9 - 
 (1843*CF^5*zb*G[2, 1, 1, 1, 1, zb])/9 - 
 (184*CF^4*nf*zb*G[2, 1, 1, 1, 1, zb])/9 - 
 (49*CA^2*CF^3*zb^2*G[2, 1, 1, 1, 1, zb])/3 - 
 (368*CA*CF^4*zb^2*G[2, 1, 1, 1, 1, zb])/9 + 
 (1196*CF^5*zb^2*G[2, 1, 1, 1, 1, zb])/9 + 
 (92*CF^4*nf*zb^2*G[2, 1, 1, 1, 1, zb])/9 + (9*CA*CF^4*G[2, 2, 1, 0, 0, zb])/
  2 - (62*CF^5*G[2, 2, 1, 0, 0, zb])/9 - (4*CF^4*nf*G[2, 2, 1, 0, 0, zb])/9 - 
 (3*CA*CF^4*G[2, 2, 1, 0, 0, zb])/(2*(-1 + zb)) + 
 (14*CF^5*G[2, 2, 1, 0, 0, zb])/(9*(-1 + zb)) + 
 (4*CF^4*nf*G[2, 2, 1, 0, 0, zb])/(9*(-1 + zb)) - 
 (7*CA*CF^4*zb*G[2, 2, 1, 0, 0, zb])/2 + (16*CF^5*zb*G[2, 2, 1, 0, 0, zb])/
  9 + (8*CF^4*nf*zb*G[2, 2, 1, 0, 0, zb])/9 + 
 CA*CF^4*zb^2*G[2, 2, 1, 0, 0, zb] + (4*CF^5*zb^2*G[2, 2, 1, 0, 0, zb])/9 - 
 (4*CF^4*nf*zb^2*G[2, 2, 1, 0, 0, zb])/9 - (9*CA*CF^4*G[2, 2, 1, 0, 1, zb])/
  2 + (62*CF^5*G[2, 2, 1, 0, 1, zb])/9 + (4*CF^4*nf*G[2, 2, 1, 0, 1, zb])/9 + 
 (3*CA*CF^4*G[2, 2, 1, 0, 1, zb])/(2*(-1 + zb)) - 
 (14*CF^5*G[2, 2, 1, 0, 1, zb])/(9*(-1 + zb)) - 
 (4*CF^4*nf*G[2, 2, 1, 0, 1, zb])/(9*(-1 + zb)) + 
 (7*CA*CF^4*zb*G[2, 2, 1, 0, 1, zb])/2 - (16*CF^5*zb*G[2, 2, 1, 0, 1, zb])/
  9 - (8*CF^4*nf*zb*G[2, 2, 1, 0, 1, zb])/9 - 
 CA*CF^4*zb^2*G[2, 2, 1, 0, 1, zb] - (4*CF^5*zb^2*G[2, 2, 1, 0, 1, zb])/9 + 
 (4*CF^4*nf*zb^2*G[2, 2, 1, 0, 1, zb])/9 - (27*CA*CF^4*G[2, 2, 1, 1, 0, zb])/
  4 + (31*CF^5*G[2, 2, 1, 1, 0, zb])/3 + (2*CF^4*nf*G[2, 2, 1, 1, 0, zb])/3 + 
 (9*CA*CF^4*G[2, 2, 1, 1, 0, zb])/(4*(-1 + zb)) - 
 (7*CF^5*G[2, 2, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (2*CF^4*nf*G[2, 2, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (21*CA*CF^4*zb*G[2, 2, 1, 1, 0, zb])/4 - (8*CF^5*zb*G[2, 2, 1, 1, 0, zb])/
  3 - (4*CF^4*nf*zb*G[2, 2, 1, 1, 0, zb])/3 - 
 (3*CA*CF^4*zb^2*G[2, 2, 1, 1, 0, zb])/2 - (2*CF^5*zb^2*G[2, 2, 1, 1, 0, zb])/
  3 + (2*CF^4*nf*zb^2*G[2, 2, 1, 1, 0, zb])/3 + 
 (27*CA*CF^4*G[2, 2, 1, 1, 1, zb])/4 - (31*CF^5*G[2, 2, 1, 1, 1, zb])/3 - 
 (2*CF^4*nf*G[2, 2, 1, 1, 1, zb])/3 - (9*CA*CF^4*G[2, 2, 1, 1, 1, zb])/
  (4*(-1 + zb)) + (7*CF^5*G[2, 2, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (2*CF^4*nf*G[2, 2, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (21*CA*CF^4*zb*G[2, 2, 1, 1, 1, zb])/4 + (8*CF^5*zb*G[2, 2, 1, 1, 1, zb])/
  3 + (4*CF^4*nf*zb*G[2, 2, 1, 1, 1, zb])/3 + 
 (3*CA*CF^4*zb^2*G[2, 2, 1, 1, 1, zb])/2 + (2*CF^5*zb^2*G[2, 2, 1, 1, 1, zb])/
  3 - (2*CF^4*nf*zb^2*G[2, 2, 1, 1, 1, zb])/3 - 
 (18557*CA^3*CF^2*G[0, 0, 0, 0, 0, 0, zb])/24 + 
 (13415*CA^2*CF^3*G[0, 0, 0, 0, 0, 0, zb])/8 + 
 (7749*CA*CF^4*G[0, 0, 0, 0, 0, 0, zb])/2 + 
 (8315*CF^5*G[0, 0, 0, 0, 0, 0, zb])/6 - 
 (18557*CA^3*CF^2*G[0, 0, 0, 0, 0, 0, zb])/(24*(-1 + zb)) + 
 (13415*CA^2*CF^3*G[0, 0, 0, 0, 0, 0, zb])/(8*(-1 + zb)) + 
 (7749*CA*CF^4*G[0, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
 (8315*CF^5*G[0, 0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
 (18557*CA^3*CF^2*zb*G[0, 0, 0, 0, 0, 0, zb])/24 + 
 (13415*CA^2*CF^3*zb*G[0, 0, 0, 0, 0, 0, zb])/8 + 
 (7749*CA*CF^4*zb*G[0, 0, 0, 0, 0, 0, zb])/2 + 
 (8315*CF^5*zb*G[0, 0, 0, 0, 0, 0, zb])/6 - 
 (18557*CA^3*CF^2*zb^2*G[0, 0, 0, 0, 0, 0, zb])/24 + 
 (13415*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 0, 0, zb])/8 + 
 (7749*CA*CF^4*zb^2*G[0, 0, 0, 0, 0, 0, zb])/2 + 
 (8315*CF^5*zb^2*G[0, 0, 0, 0, 0, 0, zb])/6 + 
 (7583*CA^3*CF^2*G[0, 0, 0, 0, 0, 1, zb])/12 - 
 (3745*CA^2*CF^3*G[0, 0, 0, 0, 0, 1, zb])/4 - 
 (10607*CA*CF^4*G[0, 0, 0, 0, 0, 1, zb])/3 - 
 1741*CF^5*G[0, 0, 0, 0, 0, 1, zb] + (7583*CA^3*CF^2*G[0, 0, 0, 0, 0, 1, zb])/
  (12*(-1 + zb)) - (3745*CA^2*CF^3*G[0, 0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
 (10607*CA*CF^4*G[0, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (1741*CF^5*G[0, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
 (7583*CA^3*CF^2*zb*G[0, 0, 0, 0, 0, 1, zb])/12 - 
 (3745*CA^2*CF^3*zb*G[0, 0, 0, 0, 0, 1, zb])/4 - 
 (10607*CA*CF^4*zb*G[0, 0, 0, 0, 0, 1, zb])/3 - 
 1741*CF^5*zb*G[0, 0, 0, 0, 0, 1, zb] + 
 (7583*CA^3*CF^2*zb^2*G[0, 0, 0, 0, 0, 1, zb])/12 - 
 (3745*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 0, 1, zb])/4 - 
 (10607*CA*CF^4*zb^2*G[0, 0, 0, 0, 0, 1, zb])/3 - 
 1741*CF^5*zb^2*G[0, 0, 0, 0, 0, 1, zb] + 
 539*CA^3*CF^2*G[0, 0, 0, 0, 1, 0, zb] - 
 (6307*CA^2*CF^3*G[0, 0, 0, 0, 1, 0, zb])/6 - 
 (6579*CA*CF^4*G[0, 0, 0, 0, 1, 0, zb])/2 - 
 1461*CF^5*G[0, 0, 0, 0, 1, 0, zb] + (539*CA^3*CF^2*G[0, 0, 0, 0, 1, 0, zb])/
  (-1 + zb) - (6307*CA^2*CF^3*G[0, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
 (6579*CA*CF^4*G[0, 0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) - 
 (1461*CF^5*G[0, 0, 0, 0, 1, 0, zb])/(-1 + zb) + 
 539*CA^3*CF^2*zb*G[0, 0, 0, 0, 1, 0, zb] - 
 (6307*CA^2*CF^3*zb*G[0, 0, 0, 0, 1, 0, zb])/6 - 
 (6579*CA*CF^4*zb*G[0, 0, 0, 0, 1, 0, zb])/2 - 
 1461*CF^5*zb*G[0, 0, 0, 0, 1, 0, zb] + 539*CA^3*CF^2*zb^2*
  G[0, 0, 0, 0, 1, 0, zb] - (6307*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 1, 0, zb])/6 - 
 (6579*CA*CF^4*zb^2*G[0, 0, 0, 0, 1, 0, zb])/2 - 
 1461*CF^5*zb^2*G[0, 0, 0, 0, 1, 0, zb] - 
 (4685*CA^3*CF^2*G[0, 0, 0, 0, 1, 1, zb])/12 + 
 (1725*CA^2*CF^3*G[0, 0, 0, 0, 1, 1, zb])/4 + 
 (8555*CA*CF^4*G[0, 0, 0, 0, 1, 1, zb])/3 + 
 (5663*CF^5*G[0, 0, 0, 0, 1, 1, zb])/3 - 
 (4685*CA^3*CF^2*G[0, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
 (1725*CA^2*CF^3*G[0, 0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) + 
 (8555*CA*CF^4*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (5663*CF^5*G[0, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (4685*CA^3*CF^2*zb*G[0, 0, 0, 0, 1, 1, zb])/12 + 
 (1725*CA^2*CF^3*zb*G[0, 0, 0, 0, 1, 1, zb])/4 + 
 (8555*CA*CF^4*zb*G[0, 0, 0, 0, 1, 1, zb])/3 + 
 (5663*CF^5*zb*G[0, 0, 0, 0, 1, 1, zb])/3 - 
 (4685*CA^3*CF^2*zb^2*G[0, 0, 0, 0, 1, 1, zb])/12 + 
 (1725*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 1, 1, zb])/4 + 
 (8555*CA*CF^4*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 + 
 (5663*CF^5*zb^2*G[0, 0, 0, 0, 1, 1, zb])/3 + 
 (2779*CA^3*CF^2*G[0, 0, 0, 1, 0, 0, zb])/6 - 
 (6655*CA^2*CF^3*G[0, 0, 0, 1, 0, 0, zb])/6 - 
 (18577*CA*CF^4*G[0, 0, 0, 1, 0, 0, zb])/6 - 
 (3878*CF^5*G[0, 0, 0, 1, 0, 0, zb])/3 + 
 (2779*CA^3*CF^2*G[0, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (6655*CA^2*CF^3*G[0, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (18577*CA*CF^4*G[0, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (3878*CF^5*G[0, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (2779*CA^3*CF^2*zb*G[0, 0, 0, 1, 0, 0, zb])/6 - 
 (6655*CA^2*CF^3*zb*G[0, 0, 0, 1, 0, 0, zb])/6 - 
 (18577*CA*CF^4*zb*G[0, 0, 0, 1, 0, 0, zb])/6 - 
 (3878*CF^5*zb*G[0, 0, 0, 1, 0, 0, zb])/3 + 
 (2779*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 0, 0, zb])/6 - 
 (6655*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 0, 0, zb])/6 - 
 (18577*CA*CF^4*zb^2*G[0, 0, 0, 1, 0, 0, zb])/6 - 
 (3878*CF^5*zb^2*G[0, 0, 0, 1, 0, 0, zb])/3 - 
 (2183*CA^3*CF^2*G[0, 0, 0, 1, 0, 1, zb])/6 + 
 (6907*CA^2*CF^3*G[0, 0, 0, 1, 0, 1, zb])/12 + 
 (16571*CA*CF^4*G[0, 0, 0, 1, 0, 1, zb])/6 + 
 (4808*CF^5*G[0, 0, 0, 1, 0, 1, zb])/3 - 
 (2183*CA^3*CF^2*G[0, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (2305*CA^2*CF^3*G[0, 0, 0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
 (16571*CA*CF^4*G[0, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (4808*CF^5*G[0, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (2183*CA^3*CF^2*zb*G[0, 0, 0, 1, 0, 1, zb])/6 + 
 (6919*CA^2*CF^3*zb*G[0, 0, 0, 1, 0, 1, zb])/12 + 
 (16571*CA*CF^4*zb*G[0, 0, 0, 1, 0, 1, zb])/6 + 
 (4808*CF^5*zb*G[0, 0, 0, 1, 0, 1, zb])/3 - 
 (2183*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 0, 1, zb])/6 + 
 (6907*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 0, 1, zb])/12 + 
 (16571*CA*CF^4*zb^2*G[0, 0, 0, 1, 0, 1, zb])/6 + 
 (4808*CF^5*zb^2*G[0, 0, 0, 1, 0, 1, zb])/3 - 
 (1069*CA^3*CF^2*G[0, 0, 0, 1, 1, 0, zb])/4 + 
 (7945*CA^2*CF^3*G[0, 0, 0, 1, 1, 0, zb])/12 + 
 (7418*CA*CF^4*G[0, 0, 0, 1, 1, 0, zb])/3 + 
 1303*CF^5*G[0, 0, 0, 1, 1, 0, zb] - (1069*CA^3*CF^2*G[0, 0, 0, 1, 1, 0, zb])/
  (4*(-1 + zb)) + (7961*CA^2*CF^3*G[0, 0, 0, 1, 1, 0, zb])/(12*(-1 + zb)) + 
 (7418*CA*CF^4*G[0, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (1303*CF^5*G[0, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
 (1069*CA^3*CF^2*zb*G[0, 0, 0, 1, 1, 0, zb])/4 + 
 (7969*CA^2*CF^3*zb*G[0, 0, 0, 1, 1, 0, zb])/12 + 
 (7418*CA*CF^4*zb*G[0, 0, 0, 1, 1, 0, zb])/3 + 
 1303*CF^5*zb*G[0, 0, 0, 1, 1, 0, zb] - 
 (1069*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 1, 0, zb])/4 + 
 (7945*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 1, 0, zb])/12 + 
 (7418*CA*CF^4*zb^2*G[0, 0, 0, 1, 1, 0, zb])/3 + 
 1303*CF^5*zb^2*G[0, 0, 0, 1, 1, 0, zb] + 
 (502*CA^3*CF^2*G[0, 0, 0, 1, 1, 1, zb])/3 - 
 (1477*CA^2*CF^3*G[0, 0, 0, 1, 1, 1, zb])/6 - 
 (6068*CA*CF^4*G[0, 0, 0, 1, 1, 1, zb])/3 - 
 (5099*CF^5*G[0, 0, 0, 1, 1, 1, zb])/3 + 
 (502*CA^3*CF^2*G[0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (1489*CA^2*CF^3*G[0, 0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
 (6068*CA*CF^4*G[0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (5099*CF^5*G[0, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (502*CA^3*CF^2*zb*G[0, 0, 0, 1, 1, 1, zb])/3 - 
 (1495*CA^2*CF^3*zb*G[0, 0, 0, 1, 1, 1, zb])/6 - 
 (6068*CA*CF^4*zb*G[0, 0, 0, 1, 1, 1, zb])/3 - 
 (5099*CF^5*zb*G[0, 0, 0, 1, 1, 1, zb])/3 + 
 (502*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 - 
 (1477*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 1, 1, zb])/6 - 
 (6068*CA*CF^4*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 - 
 (5099*CF^5*zb^2*G[0, 0, 0, 1, 1, 1, zb])/3 + 
 403*CA^3*CF^2*G[0, 0, 1, 0, 0, 0, zb] - 
 (13543*CA^2*CF^3*G[0, 0, 1, 0, 0, 0, zb])/12 - 
 (8840*CA*CF^4*G[0, 0, 1, 0, 0, 0, zb])/3 - 
 1198*CF^5*G[0, 0, 1, 0, 0, 0, zb] + (403*CA^3*CF^2*G[0, 0, 1, 0, 0, 0, zb])/
  (-1 + zb) - (13543*CA^2*CF^3*G[0, 0, 1, 0, 0, 0, zb])/(12*(-1 + zb)) - 
 (8840*CA*CF^4*G[0, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (1198*CF^5*G[0, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
 403*CA^3*CF^2*zb*G[0, 0, 1, 0, 0, 0, zb] - 
 (13543*CA^2*CF^3*zb*G[0, 0, 1, 0, 0, 0, zb])/12 - 
 (8840*CA*CF^4*zb*G[0, 0, 1, 0, 0, 0, zb])/3 - 
 1198*CF^5*zb*G[0, 0, 1, 0, 0, 0, zb] + 403*CA^3*CF^2*zb^2*
  G[0, 0, 1, 0, 0, 0, zb] - (13543*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 0, 0, zb])/
  12 - (8840*CA*CF^4*zb^2*G[0, 0, 1, 0, 0, 0, zb])/3 - 
 1198*CF^5*zb^2*G[0, 0, 1, 0, 0, 0, zb] - 
 (3991*CA^3*CF^2*G[0, 0, 1, 0, 0, 1, zb])/12 + 
 (2547*CA^2*CF^3*G[0, 0, 1, 0, 0, 1, zb])/4 + 
 (7957*CA*CF^4*G[0, 0, 1, 0, 0, 1, zb])/3 + 
 1474*CF^5*G[0, 0, 1, 0, 0, 1, zb] - (3991*CA^3*CF^2*G[0, 0, 1, 0, 0, 1, zb])/
  (12*(-1 + zb)) + (7657*CA^2*CF^3*G[0, 0, 1, 0, 0, 1, zb])/(12*(-1 + zb)) + 
 (7957*CA*CF^4*G[0, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (1474*CF^5*G[0, 0, 1, 0, 0, 1, zb])/(-1 + zb) - 
 (3991*CA^3*CF^2*zb*G[0, 0, 1, 0, 0, 1, zb])/12 + 
 (2555*CA^2*CF^3*zb*G[0, 0, 1, 0, 0, 1, zb])/4 + 
 (7957*CA*CF^4*zb*G[0, 0, 1, 0, 0, 1, zb])/3 + 
 1474*CF^5*zb*G[0, 0, 1, 0, 0, 1, zb] - 
 (3991*CA^3*CF^2*zb^2*G[0, 0, 1, 0, 0, 1, zb])/12 + 
 (2547*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 0, 1, zb])/4 + 
 (7957*CA*CF^4*zb^2*G[0, 0, 1, 0, 0, 1, zb])/3 + 
 1474*CF^5*zb^2*G[0, 0, 1, 0, 0, 1, zb] - 
 (1125*CA^3*CF^2*G[0, 0, 1, 0, 1, 0, zb])/4 + 
 (8725*CA^2*CF^3*G[0, 0, 1, 0, 1, 0, zb])/12 + 
 (5025*CA*CF^4*G[0, 0, 1, 0, 1, 0, zb])/2 + 
 1257*CF^5*G[0, 0, 1, 0, 1, 0, zb] - (1125*CA^3*CF^2*G[0, 0, 1, 0, 1, 0, zb])/
  (4*(-1 + zb)) + (2911*CA^2*CF^3*G[0, 0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) + 
 (5025*CA*CF^4*G[0, 0, 1, 0, 1, 0, zb])/(2*(-1 + zb)) + 
 (1257*CF^5*G[0, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
 (1125*CA^3*CF^2*zb*G[0, 0, 1, 0, 1, 0, zb])/4 + 
 (8737*CA^2*CF^3*zb*G[0, 0, 1, 0, 1, 0, zb])/12 + 
 (5025*CA*CF^4*zb*G[0, 0, 1, 0, 1, 0, zb])/2 + 
 1257*CF^5*zb*G[0, 0, 1, 0, 1, 0, zb] - 
 (1125*CA^3*CF^2*zb^2*G[0, 0, 1, 0, 1, 0, zb])/4 + 
 (8725*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 1, 0, zb])/12 + 
 (5025*CA*CF^4*zb^2*G[0, 0, 1, 0, 1, 0, zb])/2 + 
 1257*CF^5*zb^2*G[0, 0, 1, 0, 1, 0, zb] + 
 (2431*CA^3*CF^2*G[0, 0, 1, 0, 1, 1, zb])/12 - 
 (1299*CA^2*CF^3*G[0, 0, 1, 0, 1, 1, zb])/4 - 
 (12871*CA*CF^4*G[0, 0, 1, 0, 1, 1, zb])/6 - 
 1593*CF^5*G[0, 0, 1, 0, 1, 1, zb] + (2431*CA^3*CF^2*G[0, 0, 1, 0, 1, 1, zb])/
  (12*(-1 + zb)) - (3913*CA^2*CF^3*G[0, 0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) - 
 (12871*CA*CF^4*G[0, 0, 1, 0, 1, 1, zb])/(6*(-1 + zb)) - 
 (1593*CF^5*G[0, 0, 1, 0, 1, 1, zb])/(-1 + zb) + 
 (2431*CA^3*CF^2*zb*G[0, 0, 1, 0, 1, 1, zb])/12 - 
 (1307*CA^2*CF^3*zb*G[0, 0, 1, 0, 1, 1, zb])/4 - 
 (12871*CA*CF^4*zb*G[0, 0, 1, 0, 1, 1, zb])/6 - 
 1593*CF^5*zb*G[0, 0, 1, 0, 1, 1, zb] + 
 (2431*CA^3*CF^2*zb^2*G[0, 0, 1, 0, 1, 1, zb])/12 - 
 (1299*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 1, 1, zb])/4 - 
 (12871*CA*CF^4*zb^2*G[0, 0, 1, 0, 1, 1, zb])/6 - 
 1593*CF^5*zb^2*G[0, 0, 1, 0, 1, 1, zb] - 
 (961*CA^3*CF^2*G[0, 0, 1, 1, 0, 0, zb])/6 + 
 (4525*CA^2*CF^3*G[0, 0, 1, 1, 0, 0, zb])/6 + 
 (6457*CA*CF^4*G[0, 0, 1, 1, 0, 0, zb])/3 + 
 (3097*CF^5*G[0, 0, 1, 1, 0, 0, zb])/3 - 
 (961*CA^3*CF^2*G[0, 0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
 (4525*CA^2*CF^3*G[0, 0, 1, 1, 0, 0, zb])/(6*(-1 + zb)) + 
 (6457*CA*CF^4*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (3097*CF^5*G[0, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (961*CA^3*CF^2*zb*G[0, 0, 1, 1, 0, 0, zb])/6 + 
 (4525*CA^2*CF^3*zb*G[0, 0, 1, 1, 0, 0, zb])/6 + 
 (6457*CA*CF^4*zb*G[0, 0, 1, 1, 0, 0, zb])/3 + 
 (3097*CF^5*zb*G[0, 0, 1, 1, 0, 0, zb])/3 - 
 (961*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 0, 0, zb])/6 + 
 (4525*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 0, 0, zb])/6 + 
 (6457*CA*CF^4*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 + 
 (3097*CF^5*zb^2*G[0, 0, 1, 1, 0, 0, zb])/3 + 
 (519*CA^3*CF^2*G[0, 0, 1, 1, 0, 1, zb])/4 - 
 (1264*CA^2*CF^3*G[0, 0, 1, 1, 0, 1, zb])/3 - 
 (5713*CA*CF^4*G[0, 0, 1, 1, 0, 1, zb])/3 - 
 (3773*CF^5*G[0, 0, 1, 1, 0, 1, zb])/3 + 
 (519*CA^3*CF^2*G[0, 0, 1, 1, 0, 1, zb])/(4*(-1 + zb)) - 
 (422*CA^2*CF^3*G[0, 0, 1, 1, 0, 1, zb])/(-1 + zb) - 
 (5713*CA*CF^4*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (3773*CF^5*G[0, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (519*CA^3*CF^2*zb*G[0, 0, 1, 1, 0, 1, zb])/4 - 
 (1267*CA^2*CF^3*zb*G[0, 0, 1, 1, 0, 1, zb])/3 - 
 (5713*CA*CF^4*zb*G[0, 0, 1, 1, 0, 1, zb])/3 - 
 (3773*CF^5*zb*G[0, 0, 1, 1, 0, 1, zb])/3 + 
 (519*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 0, 1, zb])/4 - 
 (1264*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 - 
 (5713*CA*CF^4*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 - 
 (3773*CF^5*zb^2*G[0, 0, 1, 1, 0, 1, zb])/3 + 
 (455*CA^3*CF^2*G[0, 0, 1, 1, 1, 0, zb])/6 - 
 505*CA^2*CF^3*G[0, 0, 1, 1, 1, 0, zb] - 
 1698*CA*CF^4*G[0, 0, 1, 1, 1, 0, zb] - 991*CF^5*G[0, 0, 1, 1, 1, 0, zb] + 
 (455*CA^3*CF^2*G[0, 0, 1, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (505*CA^2*CF^3*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
 (1698*CA*CF^4*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) - 
 (991*CF^5*G[0, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (455*CA^3*CF^2*zb*G[0, 0, 1, 1, 1, 0, zb])/6 - 
 505*CA^2*CF^3*zb*G[0, 0, 1, 1, 1, 0, zb] - 
 1698*CA*CF^4*zb*G[0, 0, 1, 1, 1, 0, zb] - 
 991*CF^5*zb*G[0, 0, 1, 1, 1, 0, zb] + 
 (455*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 1, 0, zb])/6 - 
 505*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 1, 0, zb] - 
 1698*CA*CF^4*zb^2*G[0, 0, 1, 1, 1, 0, zb] - 
 991*CF^5*zb^2*G[0, 0, 1, 1, 1, 0, zb] - 
 (1013*CA^3*CF^2*G[0, 0, 1, 1, 1, 1, zb])/24 + 
 (1045*CA^2*CF^3*G[0, 0, 1, 1, 1, 1, zb])/4 + 
 (8123*CA*CF^4*G[0, 0, 1, 1, 1, 1, zb])/6 + 
 (3892*CF^5*G[0, 0, 1, 1, 1, 1, zb])/3 - 
 (1013*CA^3*CF^2*G[0, 0, 1, 1, 1, 1, zb])/(24*(-1 + zb)) + 
 (1045*CA^2*CF^3*G[0, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) + 
 (8123*CA*CF^4*G[0, 0, 1, 1, 1, 1, zb])/(6*(-1 + zb)) + 
 (3892*CF^5*G[0, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (1013*CA^3*CF^2*zb*G[0, 0, 1, 1, 1, 1, zb])/24 + 
 (1045*CA^2*CF^3*zb*G[0, 0, 1, 1, 1, 1, zb])/4 + 
 (8123*CA*CF^4*zb*G[0, 0, 1, 1, 1, 1, zb])/6 + 
 (3892*CF^5*zb*G[0, 0, 1, 1, 1, 1, zb])/3 - 
 (1013*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 1, 1, zb])/24 + 
 (1045*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 1, 1, zb])/4 + 
 (8123*CA*CF^4*zb^2*G[0, 0, 1, 1, 1, 1, zb])/6 + 
 (3892*CF^5*zb^2*G[0, 0, 1, 1, 1, 1, zb])/3 + 
 (8573*CA^3*CF^2*G[0, 1, 0, 0, 0, 0, zb])/24 - 
 (2239*CA^2*CF^3*G[0, 1, 0, 0, 0, 0, zb])/2 - 
 (16967*CA*CF^4*G[0, 1, 0, 0, 0, 0, zb])/6 - 
 1150*CF^5*G[0, 1, 0, 0, 0, 0, zb] + (8573*CA^3*CF^2*G[0, 1, 0, 0, 0, 0, zb])/
  (24*(-1 + zb)) - (2239*CA^2*CF^3*G[0, 1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
 (16967*CA*CF^4*G[0, 1, 0, 0, 0, 0, zb])/(6*(-1 + zb)) - 
 (1150*CF^5*G[0, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
 (8573*CA^3*CF^2*zb*G[0, 1, 0, 0, 0, 0, zb])/24 - 
 (2239*CA^2*CF^3*zb*G[0, 1, 0, 0, 0, 0, zb])/2 - 
 (16967*CA*CF^4*zb*G[0, 1, 0, 0, 0, 0, zb])/6 - 
 1150*CF^5*zb*G[0, 1, 0, 0, 0, 0, zb] + 
 (8573*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 0, 0, zb])/24 - 
 (2239*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 0, 0, zb])/2 - 
 (16967*CA*CF^4*zb^2*G[0, 1, 0, 0, 0, 0, zb])/6 - 
 1150*CF^5*zb^2*G[0, 1, 0, 0, 0, 0, zb] - 
 (1853*CA^3*CF^2*G[0, 1, 0, 0, 0, 1, zb])/6 + 
 (2559*CA^2*CF^3*G[0, 1, 0, 0, 0, 1, zb])/4 + 
 (7649*CA*CF^4*G[0, 1, 0, 0, 0, 1, zb])/3 + 
 (4237*CF^5*G[0, 1, 0, 0, 0, 1, zb])/3 - 
 (1859*CA^3*CF^2*G[0, 1, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
 (7933*CA^2*CF^3*G[0, 1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
 (7687*CA*CF^4*G[0, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (4237*CF^5*G[0, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (931*CA^3*CF^2*zb*G[0, 1, 0, 0, 0, 1, zb])/3 + 
 (2687*CA^2*CF^3*zb*G[0, 1, 0, 0, 0, 1, zb])/4 + 
 (7706*CA*CF^4*zb*G[0, 1, 0, 0, 0, 1, zb])/3 + 
 (4237*CF^5*zb*G[0, 1, 0, 0, 0, 1, zb])/3 - 
 (1853*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 0, 1, zb])/6 + 
 (2559*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 0, 1, zb])/4 + 
 (7649*CA*CF^4*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 + 
 (4237*CF^5*zb^2*G[0, 1, 0, 0, 0, 1, zb])/3 - 
 (3017*CA^3*CF^2*G[0, 1, 0, 0, 1, 0, zb])/12 + 
 732*CA^2*CF^3*G[0, 1, 0, 0, 1, 0, zb] + 
 2400*CA*CF^4*G[0, 1, 0, 0, 1, 0, zb] + (3605*CF^5*G[0, 1, 0, 0, 1, 0, zb])/
  3 - (3029*CA^3*CF^2*G[0, 1, 0, 0, 1, 0, zb])/(12*(-1 + zb)) + 
 (752*CA^2*CF^3*G[0, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
 (7238*CA*CF^4*G[0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (3605*CF^5*G[0, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (3035*CA^3*CF^2*zb*G[0, 1, 0, 0, 1, 0, zb])/12 + 
 762*CA^2*CF^3*zb*G[0, 1, 0, 0, 1, 0, zb] + 
 2419*CA*CF^4*zb*G[0, 1, 0, 0, 1, 0, zb] + 
 (3605*CF^5*zb*G[0, 1, 0, 0, 1, 0, zb])/3 - 
 (3017*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 1, 0, zb])/12 + 
 732*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 1, 0, zb] + 
 2400*CA*CF^4*zb^2*G[0, 1, 0, 0, 1, 0, zb] + 
 (3605*CF^5*zb^2*G[0, 1, 0, 0, 1, 0, zb])/3 + 
 (2267*CA^3*CF^2*G[0, 1, 0, 0, 1, 1, zb])/12 - 
 (1993*CA^2*CF^3*G[0, 1, 0, 0, 1, 1, zb])/6 - 
 (6170*CA*CF^4*G[0, 1, 0, 0, 1, 1, zb])/3 - 
 (4555*CF^5*G[0, 1, 0, 0, 1, 1, zb])/3 + 
 (2279*CA^3*CF^2*G[0, 1, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
 (2189*CA^2*CF^3*G[0, 1, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
 (6260*CA*CF^4*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (4555*CF^5*G[0, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (2291*CA^3*CF^2*zb*G[0, 1, 0, 0, 1, 1, zb])/12 - 
 (1148*CA^2*CF^3*zb*G[0, 1, 0, 0, 1, 1, zb])/3 - 
 (6302*CA*CF^4*zb*G[0, 1, 0, 0, 1, 1, zb])/3 - 
 (4555*CF^5*zb*G[0, 1, 0, 0, 1, 1, zb])/3 + 
 (2267*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 1, 1, zb])/12 - 
 (1993*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 1, 1, zb])/6 - 
 (6170*CA*CF^4*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 - 
 (4555*CF^5*zb^2*G[0, 1, 0, 0, 1, 1, zb])/3 - 
 (2479*CA^3*CF^2*G[0, 1, 0, 1, 0, 0, zb])/12 + 
 (9427*CA^2*CF^3*G[0, 1, 0, 1, 0, 0, zb])/12 + 
 2285*CA*CF^4*G[0, 1, 0, 1, 0, 0, zb] + (3212*CF^5*G[0, 1, 0, 1, 0, 0, zb])/
  3 - (2491*CA^3*CF^2*G[0, 1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
 (9659*CA^2*CF^3*G[0, 1, 0, 1, 0, 0, zb])/(12*(-1 + zb)) + 
 (6893*CA*CF^4*G[0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (3212*CF^5*G[0, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (2497*CA^3*CF^2*zb*G[0, 1, 0, 1, 0, 0, zb])/12 + 
 (9775*CA^2*CF^3*zb*G[0, 1, 0, 1, 0, 0, zb])/12 + 
 2304*CA*CF^4*zb*G[0, 1, 0, 1, 0, 0, zb] + 
 (3212*CF^5*zb*G[0, 1, 0, 1, 0, 0, zb])/3 - 
 (2479*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 0, 0, zb])/12 + 
 (9427*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 0, 0, zb])/12 + 
 2285*CA*CF^4*zb^2*G[0, 1, 0, 1, 0, 0, zb] + 
 (3212*CF^5*zb^2*G[0, 1, 0, 1, 0, 0, zb])/3 + 
 (1037*CA^3*CF^2*G[0, 1, 0, 1, 0, 1, zb])/6 - 
 (1286*CA^2*CF^3*G[0, 1, 0, 1, 0, 1, zb])/3 - 
 2026*CA*CF^4*G[0, 1, 0, 1, 0, 1, zb] - (3928*CF^5*G[0, 1, 0, 1, 0, 1, zb])/
  3 + (174*CA^3*CF^2*G[0, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
 (923*CA^2*CF^3*G[0, 1, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
 (6164*CA*CF^4*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (3928*CF^5*G[0, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (1049*CA^3*CF^2*zb*G[0, 1, 0, 1, 0, 1, zb])/6 - 
 (1436*CA^2*CF^3*zb*G[0, 1, 0, 1, 0, 1, zb])/3 - 
 (4137*CA*CF^4*zb*G[0, 1, 0, 1, 0, 1, zb])/2 - 
 (3928*CF^5*zb*G[0, 1, 0, 1, 0, 1, zb])/3 + 
 (1037*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 0, 1, zb])/6 - 
 (1286*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 0, 1, zb])/3 - 
 2026*CA*CF^4*zb^2*G[0, 1, 0, 1, 0, 1, zb] - 
 (3928*CF^5*zb^2*G[0, 1, 0, 1, 0, 1, zb])/3 + 
 (233*CA^3*CF^2*G[0, 1, 0, 1, 1, 0, zb])/2 - 
 (3025*CA^2*CF^3*G[0, 1, 0, 1, 1, 0, zb])/6 - 
 (11083*CA*CF^4*G[0, 1, 0, 1, 1, 0, zb])/6 - 
 1084*CF^5*G[0, 1, 0, 1, 1, 0, zb] + (707*CA^3*CF^2*G[0, 1, 0, 1, 1, 0, zb])/
  (6*(-1 + zb)) - (3223*CA^2*CF^3*G[0, 1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
 (3749*CA*CF^4*G[0, 1, 0, 1, 1, 0, zb])/(2*(-1 + zb)) - 
 (1084*CF^5*G[0, 1, 0, 1, 1, 0, zb])/(-1 + zb) + 
 (237*CA^3*CF^2*zb*G[0, 1, 0, 1, 1, 0, zb])/2 - 
 (1661*CA^2*CF^3*zb*G[0, 1, 0, 1, 1, 0, zb])/3 - 
 (11329*CA*CF^4*zb*G[0, 1, 0, 1, 1, 0, zb])/6 - 
 1084*CF^5*zb*G[0, 1, 0, 1, 1, 0, zb] + 
 (233*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 1, 0, zb])/2 - 
 (3025*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 1, 0, zb])/6 - 
 (11083*CA*CF^4*zb^2*G[0, 1, 0, 1, 1, 0, zb])/6 - 
 1084*CF^5*zb^2*G[0, 1, 0, 1, 1, 0, zb] - 
 (1789*CA^3*CF^2*G[0, 1, 0, 1, 1, 1, zb])/24 + 
 (679*CA^2*CF^3*G[0, 1, 0, 1, 1, 1, zb])/3 + 
 1506*CA*CF^4*G[0, 1, 0, 1, 1, 1, zb] + 1393*CF^5*G[0, 1, 0, 1, 1, 1, zb] - 
 (1801*CA^3*CF^2*G[0, 1, 0, 1, 1, 1, zb])/(24*(-1 + zb)) + 
 (529*CA^2*CF^3*G[0, 1, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
 (4664*CA*CF^4*G[0, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (1393*CF^5*G[0, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
 (1825*CA^3*CF^2*zb*G[0, 1, 0, 1, 1, 1, zb])/24 + 
 (1715*CA^2*CF^3*zb*G[0, 1, 0, 1, 1, 1, zb])/6 + 
 (3155*CA*CF^4*zb*G[0, 1, 0, 1, 1, 1, zb])/2 + 
 1393*CF^5*zb*G[0, 1, 0, 1, 1, 1, zb] - 
 (1789*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 1, 1, zb])/24 + 
 (679*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 1, 1, zb])/3 + 
 1506*CA*CF^4*zb^2*G[0, 1, 0, 1, 1, 1, zb] + 
 1393*CF^5*zb^2*G[0, 1, 0, 1, 1, 1, zb] - 
 (991*CA^3*CF^2*G[0, 1, 1, 0, 0, 0, zb])/12 + 
 (3021*CA^2*CF^3*G[0, 1, 1, 0, 0, 0, zb])/4 + 
 (3793*CA*CF^4*G[0, 1, 1, 0, 0, 0, zb])/2 + 
 (2689*CF^5*G[0, 1, 1, 0, 0, 0, zb])/3 - 
 (1015*CA^3*CF^2*G[0, 1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (9527*CA^2*CF^3*G[0, 1, 1, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (11531*CA*CF^4*G[0, 1, 1, 0, 0, 0, zb])/(6*(-1 + zb)) + 
 (2689*CF^5*G[0, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (1027*CA^3*CF^2*zb*G[0, 1, 1, 0, 0, 0, zb])/12 + 
 (3253*CA^2*CF^3*zb*G[0, 1, 1, 0, 0, 0, zb])/4 + 
 (3869*CA*CF^4*zb*G[0, 1, 1, 0, 0, 0, zb])/2 + 
 (2689*CF^5*zb*G[0, 1, 1, 0, 0, 0, zb])/3 - 
 (991*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 0, 0, zb])/12 + 
 (3021*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 0, 0, zb])/4 + 
 (3793*CA*CF^4*zb^2*G[0, 1, 1, 0, 0, 0, zb])/2 + 
 (2689*CF^5*zb^2*G[0, 1, 1, 0, 0, 0, zb])/3 + 
 (369*CA^3*CF^2*G[0, 1, 1, 0, 0, 1, zb])/4 - 
 (1851*CA^2*CF^3*G[0, 1, 1, 0, 0, 1, zb])/4 - 
 (5098*CA*CF^4*G[0, 1, 1, 0, 0, 1, zb])/3 - 
 (3239*CF^5*G[0, 1, 1, 0, 0, 1, zb])/3 + 
 (1127*CA^3*CF^2*G[0, 1, 1, 0, 0, 1, zb])/(12*(-1 + zb)) - 
 (2051*CA^2*CF^3*G[0, 1, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
 (5248*CA*CF^4*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (3239*CF^5*G[0, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (381*CA^3*CF^2*zb*G[0, 1, 1, 0, 0, 1, zb])/4 - 
 (2157*CA^2*CF^3*zb*G[0, 1, 1, 0, 0, 1, zb])/4 - 
 (5320*CA*CF^4*zb*G[0, 1, 1, 0, 0, 1, zb])/3 - 
 (3239*CF^5*zb*G[0, 1, 1, 0, 0, 1, zb])/3 + 
 (369*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 0, 1, zb])/4 - 
 (1851*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 0, 1, zb])/4 - 
 (5098*CA*CF^4*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 - 
 (3239*CF^5*zb^2*G[0, 1, 1, 0, 0, 1, zb])/3 + 
 (715*CA^3*CF^2*G[0, 1, 1, 0, 1, 0, zb])/12 - 
 (1561*CA^2*CF^3*G[0, 1, 1, 0, 1, 0, zb])/3 - 
 (4895*CA*CF^4*G[0, 1, 1, 0, 1, 0, zb])/3 - 
 (2776*CF^5*G[0, 1, 1, 0, 1, 0, zb])/3 + 
 (739*CA^3*CF^2*G[0, 1, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
 (1714*CA^2*CF^3*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (1679*CA*CF^4*G[0, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
 (2776*CF^5*G[0, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (751*CA^3*CF^2*zb*G[0, 1, 1, 0, 1, 0, zb])/12 - 
 (3581*CA^2*CF^3*zb*G[0, 1, 1, 0, 1, 0, zb])/6 - 
 (5108*CA*CF^4*zb*G[0, 1, 1, 0, 1, 0, zb])/3 - 
 (2776*CF^5*zb*G[0, 1, 1, 0, 1, 0, zb])/3 + 
 (715*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 1, 0, zb])/12 - 
 (1561*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 - 
 (4895*CA*CF^4*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 - 
 (2776*CF^5*zb^2*G[0, 1, 1, 0, 1, 0, zb])/3 - 
 (1265*CA^3*CF^2*G[0, 1, 1, 0, 1, 1, zb])/24 + 
 (3331*CA^2*CF^3*G[0, 1, 1, 0, 1, 1, zb])/12 + 
 (8347*CA*CF^4*G[0, 1, 1, 0, 1, 1, zb])/6 + 
 1155*CF^5*G[0, 1, 1, 0, 1, 1, zb] - (1289*CA^3*CF^2*G[0, 1, 1, 0, 1, 1, zb])/
  (24*(-1 + zb)) + (1329*CA^2*CF^3*G[0, 1, 1, 0, 1, 1, zb])/(4*(-1 + zb)) + 
 (8807*CA*CF^4*G[0, 1, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
 (1155*CF^5*G[0, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
 (1313*CA^3*CF^2*zb*G[0, 1, 1, 0, 1, 1, zb])/24 + 
 (4333*CA^2*CF^3*zb*G[0, 1, 1, 0, 1, 1, zb])/12 + 
 (9031*CA*CF^4*zb*G[0, 1, 1, 0, 1, 1, zb])/6 + 
 1155*CF^5*zb*G[0, 1, 1, 0, 1, 1, zb] - 
 (1265*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 1, 1, zb])/24 + 
 (3331*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 1, 1, zb])/12 + 
 (8347*CA*CF^4*zb^2*G[0, 1, 1, 0, 1, 1, zb])/6 + 
 1155*CF^5*zb^2*G[0, 1, 1, 0, 1, 1, zb] - 
 (71*CA^3*CF^2*G[0, 1, 1, 1, 0, 0, zb])/6 - 
 571*CA^2*CF^3*G[0, 1, 1, 1, 0, 0, zb] - 
 (8015*CA*CF^4*G[0, 1, 1, 1, 0, 0, zb])/6 - 
 714*CF^5*G[0, 1, 1, 1, 0, 0, zb] - (59*CA^3*CF^2*G[0, 1, 1, 1, 0, 0, zb])/
  (6*(-1 + zb)) - (625*CA^2*CF^3*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
 (8375*CA*CF^4*G[0, 1, 1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (714*CF^5*G[0, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
 (53*CA^3*CF^2*zb*G[0, 1, 1, 1, 0, 0, zb])/6 - 
 652*CA^2*CF^3*zb*G[0, 1, 1, 1, 0, 0, zb] - 
 (8555*CA*CF^4*zb*G[0, 1, 1, 1, 0, 0, zb])/6 - 
 714*CF^5*zb*G[0, 1, 1, 1, 0, 0, zb] - 
 (71*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 0, 0, zb])/6 - 
 571*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 0, 0, zb] - 
 (8015*CA*CF^4*zb^2*G[0, 1, 1, 1, 0, 0, zb])/6 - 
 714*CF^5*zb^2*G[0, 1, 1, 1, 0, 0, zb] - 
 (199*CA^3*CF^2*G[0, 1, 1, 1, 0, 1, zb])/24 + 
 (705*CA^2*CF^3*G[0, 1, 1, 1, 0, 1, zb])/2 + 
 (3587*CA*CF^4*G[0, 1, 1, 1, 0, 1, zb])/3 + 
 872*CF^5*G[0, 1, 1, 1, 0, 1, zb] - (77*CA^3*CF^2*G[0, 1, 1, 1, 0, 1, zb])/
  (8*(-1 + zb)) + (2467*CA^2*CF^3*G[0, 1, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (3856*CA*CF^4*G[0, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (872*CF^5*G[0, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
 (247*CA^3*CF^2*zb*G[0, 1, 1, 1, 0, 1, zb])/24 + 
 (881*CA^2*CF^3*zb*G[0, 1, 1, 1, 0, 1, zb])/2 + 
 (7981*CA*CF^4*zb*G[0, 1, 1, 1, 0, 1, zb])/6 + 
 872*CF^5*zb*G[0, 1, 1, 1, 0, 1, zb] - 
 (199*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 0, 1, zb])/24 + 
 (705*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 0, 1, zb])/2 + 
 (3587*CA*CF^4*zb^2*G[0, 1, 1, 1, 0, 1, zb])/3 + 
 872*CF^5*zb^2*G[0, 1, 1, 1, 0, 1, zb] + 
 (179*CA^3*CF^2*G[0, 1, 1, 1, 1, 0, zb])/8 + 
 (1220*CA^2*CF^3*G[0, 1, 1, 1, 1, 0, zb])/3 + 
 (3239*CA*CF^4*G[0, 1, 1, 1, 1, 0, zb])/3 + 
 667*CF^5*G[0, 1, 1, 1, 1, 0, zb] + (505*CA^3*CF^2*G[0, 1, 1, 1, 1, 0, zb])/
  (24*(-1 + zb)) + (466*CA^2*CF^3*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (1173*CA*CF^4*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (667*CF^5*G[0, 1, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (163*CA^3*CF^2*zb*G[0, 1, 1, 1, 1, 0, zb])/8 + 
 (1487*CA^2*CF^3*zb*G[0, 1, 1, 1, 1, 0, zb])/3 + 
 (3659*CA*CF^4*zb*G[0, 1, 1, 1, 1, 0, zb])/3 + 
 667*CF^5*zb*G[0, 1, 1, 1, 1, 0, zb] + 
 (179*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 1, 0, zb])/8 + 
 (1220*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 + 
 (3239*CA*CF^4*zb^2*G[0, 1, 1, 1, 1, 0, zb])/3 + 
 667*CF^5*zb^2*G[0, 1, 1, 1, 1, 0, zb] - 
 (655*CA^3*CF^2*G[0, 1, 1, 1, 1, 1, zb])/48 - 
 (5831*CA^2*CF^3*G[0, 1, 1, 1, 1, 1, zb])/24 - 
 (10385*CA*CF^4*G[0, 1, 1, 1, 1, 1, zb])/12 - 
 (1797*CF^5*G[0, 1, 1, 1, 1, 1, zb])/2 - 
 (655*CA^3*CF^2*G[0, 1, 1, 1, 1, 1, zb])/(48*(-1 + zb)) - 
 (2397*CA^2*CF^3*G[0, 1, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
 (3975*CA*CF^4*G[0, 1, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
 (1797*CF^5*G[0, 1, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (655*CA^3*CF^2*zb*G[0, 1, 1, 1, 1, 1, zb])/48 - 
 (7871*CA^2*CF^3*zb*G[0, 1, 1, 1, 1, 1, zb])/24 - 
 (12695*CA*CF^4*zb*G[0, 1, 1, 1, 1, 1, zb])/12 - 
 (1797*CF^5*zb*G[0, 1, 1, 1, 1, 1, zb])/2 - 
 (655*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 1, 1, zb])/48 - 
 (5831*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 1, 1, zb])/24 - 
 (10385*CA*CF^4*zb^2*G[0, 1, 1, 1, 1, 1, zb])/12 - 
 (1797*CF^5*zb^2*G[0, 1, 1, 1, 1, 1, zb])/2 + 
 (4*CA^3*CF^2*G[0, 1, 2, 1, 0, 0, zb])/3 - 
 8*CA^2*CF^3*G[0, 1, 2, 1, 0, 0, zb] + (88*CF^5*G[0, 1, 2, 1, 0, 0, zb])/3 + 
 (4*CA^3*CF^2*G[0, 1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (8*CA^2*CF^3*G[0, 1, 2, 1, 0, 0, zb])/(-1 + zb) + 
 (88*CF^5*G[0, 1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (4*CA^3*CF^2*zb*G[0, 1, 2, 1, 0, 0, zb])/3 - 
 8*CA^2*CF^3*zb*G[0, 1, 2, 1, 0, 0, zb] + 
 (88*CF^5*zb*G[0, 1, 2, 1, 0, 0, zb])/3 + 
 (4*CA^3*CF^2*zb^2*G[0, 1, 2, 1, 0, 0, zb])/3 - 
 8*CA^2*CF^3*zb^2*G[0, 1, 2, 1, 0, 0, zb] + 
 (88*CF^5*zb^2*G[0, 1, 2, 1, 0, 0, zb])/3 - 
 (4*CA^3*CF^2*G[0, 1, 2, 1, 0, 1, zb])/3 + 
 8*CA^2*CF^3*G[0, 1, 2, 1, 0, 1, zb] - (88*CF^5*G[0, 1, 2, 1, 0, 1, zb])/3 - 
 (4*CA^3*CF^2*G[0, 1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (8*CA^2*CF^3*G[0, 1, 2, 1, 0, 1, zb])/(-1 + zb) - 
 (88*CF^5*G[0, 1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (4*CA^3*CF^2*zb*G[0, 1, 2, 1, 0, 1, zb])/3 + 
 8*CA^2*CF^3*zb*G[0, 1, 2, 1, 0, 1, zb] - 
 (88*CF^5*zb*G[0, 1, 2, 1, 0, 1, zb])/3 - 
 (4*CA^3*CF^2*zb^2*G[0, 1, 2, 1, 0, 1, zb])/3 + 
 8*CA^2*CF^3*zb^2*G[0, 1, 2, 1, 0, 1, zb] - 
 (88*CF^5*zb^2*G[0, 1, 2, 1, 0, 1, zb])/3 - 
 2*CA^3*CF^2*G[0, 1, 2, 1, 1, 0, zb] + 12*CA^2*CF^3*G[0, 1, 2, 1, 1, 0, zb] - 
 44*CF^5*G[0, 1, 2, 1, 1, 0, zb] - (2*CA^3*CF^2*G[0, 1, 2, 1, 1, 0, zb])/
  (-1 + zb) + (12*CA^2*CF^3*G[0, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
 (44*CF^5*G[0, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
 2*CA^3*CF^2*zb*G[0, 1, 2, 1, 1, 0, zb] + 
 12*CA^2*CF^3*zb*G[0, 1, 2, 1, 1, 0, zb] - 
 44*CF^5*zb*G[0, 1, 2, 1, 1, 0, zb] - 2*CA^3*CF^2*zb^2*
  G[0, 1, 2, 1, 1, 0, zb] + 12*CA^2*CF^3*zb^2*G[0, 1, 2, 1, 1, 0, zb] - 
 44*CF^5*zb^2*G[0, 1, 2, 1, 1, 0, zb] + 2*CA^3*CF^2*G[0, 1, 2, 1, 1, 1, zb] - 
 12*CA^2*CF^3*G[0, 1, 2, 1, 1, 1, zb] + 44*CF^5*G[0, 1, 2, 1, 1, 1, zb] + 
 (2*CA^3*CF^2*G[0, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
 (12*CA^2*CF^3*G[0, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
 (44*CF^5*G[0, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
 2*CA^3*CF^2*zb*G[0, 1, 2, 1, 1, 1, zb] - 
 12*CA^2*CF^3*zb*G[0, 1, 2, 1, 1, 1, zb] + 
 44*CF^5*zb*G[0, 1, 2, 1, 1, 1, zb] + 2*CA^3*CF^2*zb^2*
  G[0, 1, 2, 1, 1, 1, zb] - 12*CA^2*CF^3*zb^2*G[0, 1, 2, 1, 1, 1, zb] + 
 44*CF^5*zb^2*G[0, 1, 2, 1, 1, 1, zb] + 
 (1693*CA^3*CF^2*G[1, 0, 0, 0, 0, 0, zb])/6 - 
 (12263*CA^2*CF^3*G[1, 0, 0, 0, 0, 0, zb])/8 - 
 (6935*CA*CF^4*G[1, 0, 0, 0, 0, 0, zb])/2 - 
 (8497*CF^5*G[1, 0, 0, 0, 0, 0, zb])/6 + 
 (359*CA^3*CF^2*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (2043*CA^2*CF^3*G[1, 0, 0, 0, 0, 0, zb])/(2*(-1 + zb)) - 
 (2092*CA*CF^4*G[1, 0, 0, 0, 0, 0, zb])/(-1 + zb) - 
 (2462*CF^5*G[1, 0, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (461*CA^3*CF^2*zb*G[1, 0, 0, 0, 0, 0, zb])/12 - 
 (12253*CA^2*CF^3*zb*G[1, 0, 0, 0, 0, 0, zb])/16 - 
 (5617*CA*CF^4*zb*G[1, 0, 0, 0, 0, 0, zb])/4 - 
 (6275*CF^5*zb*G[1, 0, 0, 0, 0, 0, zb])/12 + 
 (1693*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 0, 0, zb])/6 - 
 (12263*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 0, 0, zb])/8 - 
 (6935*CA*CF^4*zb^2*G[1, 0, 0, 0, 0, 0, zb])/2 - 
 (8497*CF^5*zb^2*G[1, 0, 0, 0, 0, 0, zb])/6 - 
 (3049*CA^3*CF^2*G[1, 0, 0, 0, 0, 1, zb])/12 + 
 968*CA^2*CF^3*G[1, 0, 0, 0, 0, 1, zb] + 
 3143*CA*CF^4*G[1, 0, 0, 0, 0, 1, zb] + (5138*CF^5*G[1, 0, 0, 0, 0, 1, zb])/
  3 - (442*CA^3*CF^2*G[1, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (681*CA^2*CF^3*G[1, 0, 0, 0, 0, 1, zb])/(-1 + zb) + 
 (5798*CA*CF^4*G[1, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (3056*CF^5*G[1, 0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (1667*CA^3*CF^2*zb*G[1, 0, 0, 0, 0, 1, zb])/24 + 
 492*CA^2*CF^3*zb*G[1, 0, 0, 0, 0, 1, zb] + 
 (2585*CA*CF^4*zb*G[1, 0, 0, 0, 0, 1, zb])/2 + 
 (2183*CF^5*zb*G[1, 0, 0, 0, 0, 1, zb])/3 - 
 (3049*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 0, 1, zb])/12 + 
 968*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 0, 1, zb] + 
 3143*CA*CF^4*zb^2*G[1, 0, 0, 0, 0, 1, zb] + 
 (5138*CF^5*zb^2*G[1, 0, 0, 0, 0, 1, zb])/3 - 
 (385*CA^3*CF^2*G[1, 0, 0, 0, 1, 0, zb])/2 + 
 (3173*CA^2*CF^3*G[1, 0, 0, 0, 1, 0, zb])/3 + 
 (17701*CA*CF^4*G[1, 0, 0, 0, 1, 0, zb])/6 + 
 1463*CF^5*G[1, 0, 0, 0, 1, 0, zb] - (355*CA^3*CF^2*G[1, 0, 0, 0, 1, 0, zb])/
  (4*(-1 + zb)) + (4403*CA^2*CF^3*G[1, 0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
 (5387*CA*CF^4*G[1, 0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (860*CF^5*G[1, 0, 0, 0, 1, 0, zb])/(-1 + zb) - 
 (243*CA^3*CF^2*zb*G[1, 0, 0, 0, 1, 0, zb])/8 + 
 (13357*CA^2*CF^3*zb*G[1, 0, 0, 0, 1, 0, zb])/24 + 
 (14507*CA*CF^4*zb*G[1, 0, 0, 0, 1, 0, zb])/12 + 
 566*CF^5*zb*G[1, 0, 0, 0, 1, 0, zb] - 
 (385*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 1, 0, zb])/2 + 
 (12809*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 1, 0, zb])/12 + 
 (17773*CA*CF^4*zb^2*G[1, 0, 0, 0, 1, 0, zb])/6 + 
 1463*CF^5*zb^2*G[1, 0, 0, 0, 1, 0, zb] + 
 (1709*CA^3*CF^2*G[1, 0, 0, 0, 1, 1, zb])/12 - 
 (3497*CA^2*CF^3*G[1, 0, 0, 0, 1, 1, zb])/6 - 
 (15325*CA*CF^4*G[1, 0, 0, 0, 1, 1, zb])/6 - 
 (5465*CF^5*G[1, 0, 0, 0, 1, 1, zb])/3 + 
 (1063*CA^3*CF^2*G[1, 0, 0, 0, 1, 1, zb])/(12*(-1 + zb)) - 
 (2575*CA^2*CF^3*G[1, 0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
 (4801*CA*CF^4*G[1, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (3292*CF^5*G[1, 0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (101*CA^3*CF^2*zb*G[1, 0, 0, 0, 1, 1, zb])/3 - 
 (7355*CA^2*CF^3*zb*G[1, 0, 0, 0, 1, 1, zb])/24 - 
 (12659*CA*CF^4*zb*G[1, 0, 0, 0, 1, 1, zb])/12 - 
 (2432*CF^5*zb*G[1, 0, 0, 0, 1, 1, zb])/3 + 
 (1709*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 1, 1, zb])/12 - 
 (7111*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 1, 1, zb])/12 - 
 (15397*CA*CF^4*zb^2*G[1, 0, 0, 0, 1, 1, zb])/6 - 
 (5465*CF^5*zb^2*G[1, 0, 0, 0, 1, 1, zb])/3 - 
 (847*CA^3*CF^2*G[1, 0, 0, 1, 0, 0, zb])/6 + 
 (6791*CA^2*CF^3*G[1, 0, 0, 1, 0, 0, zb])/6 + 
 2815*CA*CF^4*G[1, 0, 0, 1, 0, 0, zb] + (3917*CF^5*G[1, 0, 0, 1, 0, 0, zb])/
  3 - (235*CA^3*CF^2*G[1, 0, 0, 1, 0, 0, zb])/(6*(-1 + zb)) + 
 (1509*CA^2*CF^3*G[1, 0, 0, 1, 0, 0, zb])/(2*(-1 + zb)) + 
 (5050*CA*CF^4*G[1, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (2312*CF^5*G[1, 0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (19*CA^3*CF^2*zb*G[1, 0, 0, 1, 0, 0, zb])/3 + 
 (13781*CA^2*CF^3*zb*G[1, 0, 0, 1, 0, 0, zb])/24 + 
 (4521*CA*CF^4*zb*G[1, 0, 0, 1, 0, 0, zb])/4 + 
 (2923*CF^5*zb*G[1, 0, 0, 1, 0, 0, zb])/6 - 
 (847*CA^3*CF^2*zb^2*G[1, 0, 0, 1, 0, 0, zb])/6 + 
 (13591*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 0, 0, zb])/12 + 
 2815*CA*CF^4*zb^2*G[1, 0, 0, 1, 0, 0, zb] + 
 (3917*CF^5*zb^2*G[1, 0, 0, 1, 0, 0, zb])/3 + 
 (1517*CA^3*CF^2*G[1, 0, 0, 1, 0, 1, zb])/12 - 
 (2817*CA^2*CF^3*G[1, 0, 0, 1, 0, 1, zb])/4 - 
 (5037*CA*CF^4*G[1, 0, 0, 1, 0, 1, zb])/2 - 
 (4733*CF^5*G[1, 0, 0, 1, 0, 1, zb])/3 + 
 (127*CA^3*CF^2*G[1, 0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
 (2957*CA^2*CF^3*G[1, 0, 0, 1, 0, 1, zb])/(6*(-1 + zb)) - 
 (1544*CA*CF^4*G[1, 0, 0, 1, 0, 1, zb])/(-1 + zb) - 
 (2840*CF^5*G[1, 0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (251*CA^3*CF^2*zb*G[1, 0, 0, 1, 0, 1, zb])/12 - 
 (2949*CA^2*CF^3*zb*G[1, 0, 0, 1, 0, 1, zb])/8 - 
 1035*CA*CF^4*zb*G[1, 0, 0, 1, 0, 1, zb] - 
 (1982*CF^5*zb*G[1, 0, 0, 1, 0, 1, zb])/3 + 
 (1517*CA^3*CF^2*zb^2*G[1, 0, 0, 1, 0, 1, zb])/12 - 
 (1407*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 0, 1, zb])/2 - 
 (5037*CA*CF^4*zb^2*G[1, 0, 0, 1, 0, 1, zb])/2 - 
 (4733*CF^5*zb^2*G[1, 0, 0, 1, 0, 1, zb])/3 + 
 (257*CA^3*CF^2*G[1, 0, 0, 1, 1, 0, zb])/4 - 
 (3093*CA^2*CF^3*G[1, 0, 0, 1, 1, 0, zb])/4 - 
 (6860*CA*CF^4*G[1, 0, 0, 1, 1, 0, zb])/3 - 
 (3907*CF^5*G[1, 0, 0, 1, 1, 0, zb])/3 + 
 (11*CA^3*CF^2*G[1, 0, 0, 1, 1, 0, zb])/(-1 + zb) - 
 (1628*CA^2*CF^3*G[1, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (4144*CA*CF^4*G[1, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (2300*CF^5*G[1, 0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (113*CA^3*CF^2*zb*G[1, 0, 0, 1, 1, 0, zb])/8 - 
 (851*CA^2*CF^3*zb*G[1, 0, 0, 1, 1, 0, zb])/2 - 
 (5605*CA*CF^4*zb*G[1, 0, 0, 1, 1, 0, zb])/6 - 
 (1453*CF^5*zb*G[1, 0, 0, 1, 1, 0, zb])/3 + 
 (257*CA^3*CF^2*zb^2*G[1, 0, 0, 1, 1, 0, zb])/4 - 
 783*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 1, 0, zb] - 
 (6905*CA*CF^4*zb^2*G[1, 0, 0, 1, 1, 0, zb])/3 - 
 (3907*CF^5*zb^2*G[1, 0, 0, 1, 1, 0, zb])/3 - 
 (104*CA^3*CF^2*G[1, 0, 0, 1, 1, 1, zb])/3 + 
 (867*CA^2*CF^3*G[1, 0, 0, 1, 1, 1, zb])/2 + 
 (11405*CA*CF^4*G[1, 0, 0, 1, 1, 1, zb])/6 + 
 (4963*CF^5*G[1, 0, 0, 1, 1, 1, zb])/3 - 
 (85*CA^3*CF^2*G[1, 0, 0, 1, 1, 1, zb])/(6*(-1 + zb)) + 
 (946*CA^2*CF^3*G[1, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (1196*CA*CF^4*G[1, 0, 0, 1, 1, 1, zb])/(-1 + zb) + 
 (2984*CF^5*G[1, 0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (191*CA^3*CF^2*zb*G[1, 0, 0, 1, 1, 1, zb])/24 + 
 (977*CA^2*CF^3*zb*G[1, 0, 0, 1, 1, 1, zb])/4 + 
 (9445*CA*CF^4*zb*G[1, 0, 0, 1, 1, 1, zb])/12 + 
 (4259*CF^5*zb*G[1, 0, 0, 1, 1, 1, zb])/6 - 
 (104*CA^3*CF^2*zb^2*G[1, 0, 0, 1, 1, 1, zb])/3 + 
 (1767*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 1, 1, zb])/4 + 
 (11495*CA*CF^4*zb^2*G[1, 0, 0, 1, 1, 1, zb])/6 + 
 (4963*CF^5*zb^2*G[1, 0, 0, 1, 1, 1, zb])/3 - 
 (1187*CA^3*CF^2*G[1, 0, 1, 0, 0, 0, zb])/12 + 
 (4739*CA^2*CF^3*G[1, 0, 1, 0, 0, 0, zb])/4 + 
 (8150*CA*CF^4*G[1, 0, 1, 0, 0, 0, zb])/3 + 
 1207*CF^5*G[1, 0, 1, 0, 0, 0, zb] + (23*CA^3*CF^2*G[1, 0, 1, 0, 0, 0, zb])/
  (12*(-1 + zb)) + (1505*CA^2*CF^3*G[1, 0, 1, 0, 0, 0, zb])/(2*(-1 + zb)) + 
 (1594*CA*CF^4*G[1, 0, 1, 0, 0, 0, zb])/(-1 + zb) + 
 (2176*CF^5*G[1, 0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (233*CA^3*CF^2*zb*G[1, 0, 1, 0, 0, 0, zb])/6 + 
 (2243*CA^2*CF^3*zb*G[1, 0, 1, 0, 0, 0, zb])/4 + 
 (3197*CA*CF^4*zb*G[1, 0, 1, 0, 0, 0, zb])/3 + 
 453*CF^5*zb*G[1, 0, 1, 0, 0, 0, zb] - 
 (1187*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 0, 0, zb])/12 + 
 (2347*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 0, 0, zb])/2 + 
 (16219*CA*CF^4*zb^2*G[1, 0, 1, 0, 0, 0, zb])/6 + 
 1207*CF^5*zb^2*G[1, 0, 1, 0, 0, 0, zb] + 
 (427*CA^3*CF^2*G[1, 0, 1, 0, 0, 1, zb])/4 - 
 775*CA^2*CF^3*G[1, 0, 1, 0, 0, 1, zb] - 
 2461*CA*CF^4*G[1, 0, 1, 0, 0, 1, zb] - (4355*CF^5*G[1, 0, 1, 0, 0, 1, zb])/
  3 + (245*CA^3*CF^2*G[1, 0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
 (3115*CA^2*CF^3*G[1, 0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
 (4444*CA*CF^4*G[1, 0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (884*CF^5*G[1, 0, 1, 0, 0, 1, zb])/(-1 + zb) + 
 (11*CA^3*CF^2*zb*G[1, 0, 1, 0, 0, 1, zb])/2 - 
 387*CA^2*CF^3*zb*G[1, 0, 1, 0, 0, 1, zb] - 
 998*CA*CF^4*zb*G[1, 0, 1, 0, 0, 1, zb] - 
 (3643*CF^5*zb*G[1, 0, 1, 0, 0, 1, zb])/6 + 
 (427*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 0, 1, zb])/4 - 
 (3061*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 0, 1, zb])/4 - 
 (4895*CA*CF^4*zb^2*G[1, 0, 1, 0, 0, 1, zb])/2 - 
 (4355*CF^5*zb^2*G[1, 0, 1, 0, 0, 1, zb])/3 + 
 (211*CA^3*CF^2*G[1, 0, 1, 0, 1, 0, zb])/3 - 
 (10127*CA^2*CF^3*G[1, 0, 1, 0, 1, 0, zb])/12 - 
 (14077*CA*CF^4*G[1, 0, 1, 0, 1, 0, zb])/6 - 
 1258*CF^5*G[1, 0, 1, 0, 1, 0, zb] + (27*CA^3*CF^2*G[1, 0, 1, 0, 1, 0, zb])/
  (4*(-1 + zb)) - (1709*CA^2*CF^3*G[1, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (1404*CA*CF^4*G[1, 0, 1, 0, 1, 0, zb])/(-1 + zb) - 
 (2264*CF^5*G[1, 0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (505*CA^3*CF^2*zb*G[1, 0, 1, 0, 1, 0, zb])/24 - 
 (1307*CA^2*CF^3*zb*G[1, 0, 1, 0, 1, 0, zb])/3 - 
 (5713*CA*CF^4*zb*G[1, 0, 1, 0, 1, 0, zb])/6 - 
 485*CF^5*zb*G[1, 0, 1, 0, 1, 0, zb] + 
 (211*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 1, 0, zb])/3 - 
 (5059*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 1, 0, zb])/6 - 
 (14077*CA*CF^4*zb^2*G[1, 0, 1, 0, 1, 0, zb])/6 - 
 1258*CF^5*zb^2*G[1, 0, 1, 0, 1, 0, zb] - 
 (227*CA^3*CF^2*G[1, 0, 1, 0, 1, 1, zb])/4 + 
 (3001*CA^2*CF^3*G[1, 0, 1, 0, 1, 1, zb])/6 + 
 (4063*CA*CF^4*G[1, 0, 1, 0, 1, 1, zb])/2 + 
 (4694*CF^5*G[1, 0, 1, 0, 1, 1, zb])/3 - 
 (287*CA^3*CF^2*G[1, 0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
 (1067*CA^2*CF^3*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (3794*CA*CF^4*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (2860*CF^5*G[1, 0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (17*CA^3*CF^2*zb*G[1, 0, 1, 0, 1, 1, zb])/8 + 
 (1615*CA^2*CF^3*zb*G[1, 0, 1, 0, 1, 1, zb])/6 + 
 856*CA*CF^4*zb*G[1, 0, 1, 0, 1, 1, zb] + 
 (4063*CF^5*zb*G[1, 0, 1, 0, 1, 1, zb])/6 - 
 (227*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 1, 1, zb])/4 + 
 (6011*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 1, 1, zb])/12 + 
 (4063*CA*CF^4*zb^2*G[1, 0, 1, 0, 1, 1, zb])/2 + 
 (4694*CF^5*zb^2*G[1, 0, 1, 0, 1, 1, zb])/3 - 
 (71*CA^3*CF^2*G[1, 0, 1, 1, 0, 0, zb])/12 - 
 (2677*CA^2*CF^3*G[1, 0, 1, 1, 0, 0, zb])/3 - 
 (12467*CA*CF^4*G[1, 0, 1, 1, 0, 0, zb])/6 - 
 (3142*CF^5*G[1, 0, 1, 1, 0, 0, zb])/3 - 
 (227*CA^3*CF^2*G[1, 0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
 (590*CA^2*CF^3*G[1, 0, 1, 1, 0, 0, zb])/(-1 + zb) - 
 (3596*CA*CF^4*G[1, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (1852*CF^5*G[1, 0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (869*CA^3*CF^2*zb*G[1, 0, 1, 1, 0, 0, zb])/12 - 
 (10889*CA^2*CF^3*zb*G[1, 0, 1, 1, 0, 0, zb])/24 - 
 (9523*CA*CF^4*zb*G[1, 0, 1, 1, 0, 0, zb])/12 - 
 (2255*CF^5*zb*G[1, 0, 1, 1, 0, 0, zb])/6 - 
 (71*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 0, 0, zb])/12 - 
 (10591*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 0, 0, zb])/12 - 
 (6184*CA*CF^4*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 - 
 (3142*CF^5*zb^2*G[1, 0, 1, 1, 0, 0, zb])/3 - 
 (175*CA^3*CF^2*G[1, 0, 1, 1, 0, 1, zb])/12 + 
 (2341*CA^2*CF^3*G[1, 0, 1, 1, 0, 1, zb])/4 + 
 (5618*CA*CF^4*G[1, 0, 1, 1, 0, 1, zb])/3 + 
 (3811*CF^5*G[1, 0, 1, 1, 0, 1, zb])/3 + 
 (47*CA^3*CF^2*G[1, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (407*CA^2*CF^3*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
 (3386*CA*CF^4*G[1, 0, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (756*CF^5*G[1, 0, 1, 1, 0, 1, zb])/(-1 + zb) + 
 (181*CA^3*CF^2*zb*G[1, 0, 1, 1, 0, 1, zb])/6 + 
 (2545*CA^2*CF^3*zb*G[1, 0, 1, 1, 0, 1, zb])/8 + 
 (4627*CA*CF^4*zb*G[1, 0, 1, 1, 0, 1, zb])/6 + 
 (2987*CF^5*zb*G[1, 0, 1, 1, 0, 1, zb])/6 - 
 (175*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 0, 1, zb])/12 + 
 (1151*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 0, 1, zb])/2 + 
 (11137*CA*CF^4*zb^2*G[1, 0, 1, 1, 0, 1, zb])/6 + 
 (3811*CF^5*zb^2*G[1, 0, 1, 1, 0, 1, zb])/3 + 
 (125*CA^3*CF^2*G[1, 0, 1, 1, 1, 0, zb])/6 + 
 (1289*CA^2*CF^3*G[1, 0, 1, 1, 1, 0, zb])/2 + 
 1703*CA*CF^4*G[1, 0, 1, 1, 1, 0, zb] + (3083*CF^5*G[1, 0, 1, 1, 1, 0, zb])/
  3 + (263*CA^3*CF^2*G[1, 0, 1, 1, 1, 0, zb])/(6*(-1 + zb)) + 
 (1382*CA^2*CF^3*G[1, 0, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (1024*CA*CF^4*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (580*CF^5*G[1, 0, 1, 1, 1, 0, zb])/(-1 + zb) + 
 (625*CA^3*CF^2*zb*G[1, 0, 1, 1, 1, 0, zb])/12 + 
 (1473*CA^2*CF^3*zb*G[1, 0, 1, 1, 1, 0, zb])/4 + 
 (2835*CA*CF^4*zb*G[1, 0, 1, 1, 1, 0, zb])/4 + 
 (1007*CF^5*zb*G[1, 0, 1, 1, 1, 0, zb])/3 + 
 (125*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 1, 0, zb])/6 + 
 (1289*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 1, 0, zb])/2 + 
 1703*CA*CF^4*zb^2*G[1, 0, 1, 1, 1, 0, zb] + 
 (3083*CF^5*zb^2*G[1, 0, 1, 1, 1, 0, zb])/3 - 
 (47*CA^3*CF^2*G[1, 0, 1, 1, 1, 1, zb])/3 - 
 (2441*CA^2*CF^3*G[1, 0, 1, 1, 1, 1, zb])/6 - 
 (2815*CA*CF^4*G[1, 0, 1, 1, 1, 1, zb])/2 - 
 (4025*CF^5*G[1, 0, 1, 1, 1, 1, zb])/3 - 
 (91*CA^3*CF^2*G[1, 0, 1, 1, 1, 1, zb])/(4*(-1 + zb)) - 
 (601*CA^2*CF^3*G[1, 0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
 (2713*CA*CF^4*G[1, 0, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (782*CF^5*G[1, 0, 1, 1, 1, 1, zb])/(-1 + zb) - 
 (89*CA^3*CF^2*zb*G[1, 0, 1, 1, 1, 1, zb])/3 - 
 (5885*CA^2*CF^3*zb*G[1, 0, 1, 1, 1, 1, zb])/24 - 
 (1271*CA*CF^4*zb*G[1, 0, 1, 1, 1, 1, zb])/2 - 
 (3109*CF^5*zb*G[1, 0, 1, 1, 1, 1, zb])/6 - 
 (47*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 1, 1, zb])/3 - 
 (2441*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 1, 1, zb])/6 - 
 (2815*CA*CF^4*zb^2*G[1, 0, 1, 1, 1, 1, zb])/2 - 
 (4025*CF^5*zb^2*G[1, 0, 1, 1, 1, 1, zb])/3 + 
 (109*CA^3*CF^2*G[1, 1, 0, 0, 0, 0, zb])/12 + 
 (3536*CA^2*CF^3*G[1, 1, 0, 0, 0, 0, zb])/3 + 
 (14563*CA*CF^4*G[1, 1, 0, 0, 0, 0, zb])/6 + 
 (3337*CF^5*G[1, 1, 0, 0, 0, 0, zb])/3 + 
 (1517*CA^3*CF^2*G[1, 1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
 (686*CA^2*CF^3*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
 (1185*CA*CF^4*G[1, 1, 0, 0, 0, 0, zb])/(-1 + zb) + 
 (1528*CF^5*G[1, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 (2221*CA^3*CF^2*zb*G[1, 1, 0, 0, 0, 0, zb])/12 + 
 (1319*CA^2*CF^3*zb*G[1, 1, 0, 0, 0, 0, zb])/3 + 
 (6767*CA*CF^4*zb*G[1, 1, 0, 0, 0, 0, zb])/12 + 
 (1247*CF^5*zb*G[1, 1, 0, 0, 0, 0, zb])/6 + 
 (109*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 0, 0, zb])/12 + 
 (3536*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 + 
 (14563*CA*CF^4*zb^2*G[1, 1, 0, 0, 0, 0, zb])/6 + 
 (3337*CF^5*zb^2*G[1, 1, 0, 0, 0, 0, zb])/3 + 
 (449*CA^3*CF^2*G[1, 1, 0, 0, 0, 1, zb])/12 - 
 (9677*CA^2*CF^3*G[1, 1, 0, 0, 0, 1, zb])/12 - 
 (13297*CA*CF^4*G[1, 1, 0, 0, 0, 1, zb])/6 - 
 (3974*CF^5*G[1, 1, 0, 0, 0, 1, zb])/3 - 
 (469*CA^3*CF^2*G[1, 1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
 (1564*CA^2*CF^3*G[1, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (3403*CA*CF^4*G[1, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (624*CF^5*G[1, 1, 0, 0, 0, 1, zb])/(-1 + zb) - 
 (1099*CA^3*CF^2*zb*G[1, 1, 0, 0, 0, 1, zb])/12 - 
 (8569*CA^2*CF^3*zb*G[1, 1, 0, 0, 0, 1, zb])/24 - 
 (6707*CA*CF^4*zb*G[1, 1, 0, 0, 0, 1, zb])/12 - 
 (947*CF^5*zb*G[1, 1, 0, 0, 0, 1, zb])/3 + 
 (449*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 0, 1, zb])/12 - 
 (9677*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 0, 1, zb])/12 - 
 (13297*CA*CF^4*zb^2*G[1, 1, 0, 0, 0, 1, zb])/6 - 
 (3974*CF^5*zb^2*G[1, 1, 0, 0, 0, 1, zb])/3 - 
 (35*CA^3*CF^2*G[1, 1, 0, 0, 1, 0, zb])/12 - 
 (1751*CA^2*CF^3*G[1, 1, 0, 0, 1, 0, zb])/2 - 
 (12607*CA*CF^4*G[1, 1, 0, 0, 1, 0, zb])/6 - 
 1144*CF^5*G[1, 1, 0, 0, 1, 0, zb] - (463*CA^3*CF^2*G[1, 1, 0, 0, 1, 0, zb])/
  (6*(-1 + zb)) - (1660*CA^2*CF^3*G[1, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (1046*CA*CF^4*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
 (528*CF^5*G[1, 1, 0, 0, 1, 0, zb])/(-1 + zb) - 
 (2821*CA^3*CF^2*zb*G[1, 1, 0, 0, 1, 0, zb])/24 - 
 (3085*CA^2*CF^3*zb*G[1, 1, 0, 0, 1, 0, zb])/8 - 
 (3049*CA*CF^4*zb*G[1, 1, 0, 0, 1, 0, zb])/6 - 
 225*CF^5*zb*G[1, 1, 0, 0, 1, 0, zb] - 
 (35*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 1, 0, zb])/12 - 
 (3529*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 1, 0, zb])/4 - 
 (6335*CA*CF^4*zb^2*G[1, 1, 0, 0, 1, 0, zb])/3 - 
 1144*CF^5*zb^2*G[1, 1, 0, 0, 1, 0, zb] - 
 (57*CA^3*CF^2*G[1, 1, 0, 0, 1, 1, zb])/4 + 
 (3317*CA^2*CF^3*G[1, 1, 0, 0, 1, 1, zb])/6 + 
 (11083*CA*CF^4*G[1, 1, 0, 0, 1, 1, zb])/6 + 
 1408*CF^5*G[1, 1, 0, 0, 1, 1, zb] + (49*CA^3*CF^2*G[1, 1, 0, 0, 1, 1, zb])/
  (2*(-1 + zb)) + (1148*CA^2*CF^3*G[1, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (2962*CA*CF^4*G[1, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (672*CF^5*G[1, 1, 0, 0, 1, 1, zb])/(-1 + zb) + 
 (475*CA^3*CF^2*zb*G[1, 1, 0, 0, 1, 1, zb])/8 + 
 (6689*CA^2*CF^3*zb*G[1, 1, 0, 0, 1, 1, zb])/24 + 
 (2989*CA*CF^4*zb*G[1, 1, 0, 0, 1, 1, zb])/6 + 
 358*CF^5*zb*G[1, 1, 0, 0, 1, 1, zb] - 
 (57*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 1, 1, zb])/4 + 
 (6715*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 1, 1, zb])/12 + 
 (5573*CA*CF^4*zb^2*G[1, 1, 0, 0, 1, 1, zb])/3 + 
 1408*CF^5*zb^2*G[1, 1, 0, 0, 1, 1, zb] - 
 (109*CA^3*CF^2*G[1, 1, 0, 1, 0, 0, zb])/3 - 
 (3715*CA^2*CF^3*G[1, 1, 0, 1, 0, 0, zb])/4 - 
 2038*CA*CF^4*G[1, 1, 0, 1, 0, 0, zb] - (3076*CF^5*G[1, 1, 0, 1, 0, 0, zb])/
  3 - (659*CA^3*CF^2*G[1, 1, 0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
 (568*CA^2*CF^3*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
 (2906*CA*CF^4*G[1, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (480*CF^5*G[1, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
 (1711*CA^3*CF^2*zb*G[1, 1, 0, 1, 0, 0, zb])/12 - 
 389*CA^2*CF^3*zb*G[1, 1, 0, 1, 0, 0, zb] - 
 (909*CA*CF^4*zb*G[1, 1, 0, 1, 0, 0, zb])/2 - 
 (1121*CF^5*zb*G[1, 1, 0, 1, 0, 0, zb])/6 - 
 (109*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 - 
 (1865*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 0, 0, zb])/2 - 
 (4079*CA*CF^4*zb^2*G[1, 1, 0, 1, 0, 0, zb])/2 - 
 (3076*CF^5*zb^2*G[1, 1, 0, 1, 0, 0, zb])/3 - 
 (5*CA^3*CF^2*G[1, 1, 0, 1, 0, 1, zb])/3 + 
 (7493*CA^2*CF^3*G[1, 1, 0, 1, 0, 1, zb])/12 + 
 (11119*CA*CF^4*G[1, 1, 0, 1, 0, 1, zb])/6 + 
 (3719*CF^5*G[1, 1, 0, 1, 0, 1, zb])/3 + 
 (259*CA^3*CF^2*G[1, 1, 0, 1, 0, 1, zb])/(6*(-1 + zb)) + 
 (420*CA^2*CF^3*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
 (2842*CA*CF^4*G[1, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (592*CF^5*G[1, 1, 0, 1, 0, 1, zb])/(-1 + zb) + 
 (1685*CA^3*CF^2*zb*G[1, 1, 0, 1, 0, 1, zb])/24 + 
 (7429*CA^2*CF^3*zb*G[1, 1, 0, 1, 0, 1, zb])/24 + 
 (1454*CA*CF^4*zb*G[1, 1, 0, 1, 0, 1, zb])/3 + 
 (839*CF^5*zb*G[1, 1, 0, 1, 0, 1, zb])/3 - 
 (5*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 + 
 (1880*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 + 
 (5564*CA*CF^4*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 + 
 (3719*CF^5*zb^2*G[1, 1, 0, 1, 0, 1, zb])/3 + 
 (427*CA^3*CF^2*G[1, 1, 0, 1, 1, 0, zb])/12 + 
 (4105*CA^2*CF^3*G[1, 1, 0, 1, 1, 0, zb])/6 + 
 (3425*CA*CF^4*G[1, 1, 0, 1, 1, 0, zb])/2 + 
 1040*CF^5*G[1, 1, 0, 1, 1, 0, zb] + (218*CA^3*CF^2*G[1, 1, 0, 1, 1, 0, zb])/
  (3*(-1 + zb)) + (1376*CA^2*CF^3*G[1, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (2560*CA*CF^4*G[1, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (1408*CF^5*G[1, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (539*CA^3*CF^2*zb*G[1, 1, 0, 1, 1, 0, zb])/6 + 
 (1028*CA^2*CF^3*zb*G[1, 1, 0, 1, 1, 0, zb])/3 + 
 (865*CA*CF^4*zb*G[1, 1, 0, 1, 1, 0, zb])/2 + 
 (335*CF^5*zb*G[1, 1, 0, 1, 1, 0, zb])/2 + 
 (427*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 1, 0, zb])/12 + 
 (8327*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 1, 0, zb])/12 + 
 (3455*CA*CF^4*zb^2*G[1, 1, 0, 1, 1, 0, zb])/2 + 
 1040*CF^5*zb^2*G[1, 1, 0, 1, 1, 0, zb] - 
 (81*CA^3*CF^2*G[1, 1, 0, 1, 1, 1, zb])/4 - 
 (1725*CA^2*CF^3*G[1, 1, 0, 1, 1, 1, zb])/4 - 
 1460*CA*CF^4*G[1, 1, 0, 1, 1, 1, zb] - 1330*CF^5*G[1, 1, 0, 1, 1, 1, zb] - 
 (103*CA^3*CF^2*G[1, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (926*CA^2*CF^3*G[1, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (804*CA*CF^4*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
 (632*CF^5*G[1, 1, 0, 1, 1, 1, zb])/(-1 + zb) - 
 (373*CA^3*CF^2*zb*G[1, 1, 0, 1, 1, 1, zb])/8 - 
 244*CA^2*CF^3*zb*G[1, 1, 0, 1, 1, 1, zb] - 
 440*CA*CF^4*zb*G[1, 1, 0, 1, 1, 1, zb] - 
 (611*CF^5*zb*G[1, 1, 0, 1, 1, 1, zb])/2 - 
 (81*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 1, 1, zb])/4 - 
 (879*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 1, 1, zb])/2 - 
 1475*CA*CF^4*zb^2*G[1, 1, 0, 1, 1, 1, zb] - 
 1330*CF^5*zb^2*G[1, 1, 0, 1, 1, 1, zb] - 
 (368*CA^3*CF^2*G[1, 1, 1, 0, 0, 0, zb])/3 - 
 (11455*CA^2*CF^3*G[1, 1, 1, 0, 0, 0, zb])/12 - 
 1708*CA*CF^4*G[1, 1, 1, 0, 0, 0, zb] - 823*CF^5*G[1, 1, 1, 0, 0, 0, zb] - 
 (520*CA^3*CF^2*G[1, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (552*CA^2*CF^3*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
 (704*CA*CF^4*G[1, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
 (992*CF^5*G[1, 1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (596*CA^3*CF^2*zb*G[1, 1, 1, 0, 0, 0, zb])/3 - 
 (4231*CA^2*CF^3*zb*G[1, 1, 1, 0, 0, 0, zb])/12 - 
 208*CA*CF^4*zb*G[1, 1, 1, 0, 0, 0, zb] - 
 89*CF^5*zb*G[1, 1, 1, 0, 0, 0, zb] - 
 (368*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 0, 0, zb])/3 - 
 (2830*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 0, 0, zb])/3 - 
 (3389*CA*CF^4*zb^2*G[1, 1, 1, 0, 0, 0, zb])/2 - 
 823*CF^5*zb^2*G[1, 1, 1, 0, 0, 0, zb] + 
 (301*CA^3*CF^2*G[1, 1, 1, 0, 0, 1, zb])/6 + 
 (8141*CA^2*CF^3*G[1, 1, 1, 0, 0, 1, zb])/12 + 
 (9583*CA*CF^4*G[1, 1, 1, 0, 0, 1, zb])/6 + 
 (2983*CF^5*G[1, 1, 1, 0, 0, 1, zb])/3 + 
 (248*CA^3*CF^2*G[1, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (432*CA^2*CF^3*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
 (736*CA*CF^4*G[1, 1, 1, 0, 0, 1, zb])/(-1 + zb) + 
 (1216*CF^5*G[1, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (1229*CA^3*CF^2*zb*G[1, 1, 1, 0, 0, 1, zb])/12 + 
 (3707*CA^2*CF^3*zb*G[1, 1, 1, 0, 0, 1, zb])/12 + 
 (3491*CA*CF^4*zb*G[1, 1, 1, 0, 0, 1, zb])/12 + 
 (400*CF^5*zb*G[1, 1, 1, 0, 0, 1, zb])/3 + 
 (301*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 0, 1, zb])/6 + 
 (2006*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 0, 1, zb])/3 + 
 (4751*CA*CF^4*zb^2*G[1, 1, 1, 0, 0, 1, zb])/3 + 
 (2983*CF^5*zb^2*G[1, 1, 1, 0, 0, 1, zb])/3 + 
 (911*CA^3*CF^2*G[1, 1, 1, 0, 1, 0, zb])/12 + 
 (2901*CA^2*CF^3*G[1, 1, 1, 0, 1, 0, zb])/4 + 
 (3083*CA*CF^4*G[1, 1, 1, 0, 1, 0, zb])/2 + 
 861*CF^5*G[1, 1, 1, 0, 1, 0, zb] + (320*CA^3*CF^2*G[1, 1, 1, 0, 1, 0, zb])/
  (3*(-1 + zb)) + (464*CA^2*CF^3*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
 (672*CA*CF^4*G[1, 1, 1, 0, 1, 0, zb])/(-1 + zb) + 
 (1024*CF^5*G[1, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (739*CA^3*CF^2*zb*G[1, 1, 1, 0, 1, 0, zb])/6 + 
 (2647*CA^2*CF^3*zb*G[1, 1, 1, 0, 1, 0, zb])/8 + 
 (961*CA*CF^4*zb*G[1, 1, 1, 0, 1, 0, zb])/4 + 
 (165*CF^5*zb*G[1, 1, 1, 0, 1, 0, zb])/2 + 
 (911*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 1, 0, zb])/12 + 
 (1443*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 1, 0, zb])/2 + 
 1540*CA*CF^4*zb^2*G[1, 1, 1, 0, 1, 0, zb] + 
 861*CF^5*zb^2*G[1, 1, 1, 0, 1, 0, zb] - 
 (409*CA^3*CF^2*G[1, 1, 1, 0, 1, 1, zb])/12 - 
 (2855*CA^2*CF^3*G[1, 1, 1, 0, 1, 1, zb])/6 - 
 (8339*CA*CF^4*G[1, 1, 1, 0, 1, 1, zb])/6 - 
 (3278*CF^5*G[1, 1, 1, 0, 1, 1, zb])/3 - 
 (148*CA^3*CF^2*G[1, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (328*CA^2*CF^3*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
 (688*CA*CF^4*G[1, 1, 1, 0, 1, 1, zb])/(-1 + zb) - 
 (1376*CF^5*G[1, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (739*CA^3*CF^2*zb*G[1, 1, 1, 0, 1, 1, zb])/12 - 
 (1499*CA^2*CF^3*zb*G[1, 1, 1, 0, 1, 1, zb])/6 - 
 (3835*CA*CF^4*zb*G[1, 1, 1, 0, 1, 1, zb])/12 - 
 (482*CF^5*zb*G[1, 1, 1, 0, 1, 1, zb])/3 - 
 (409*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 1, 1, zb])/12 - 
 (5683*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 1, 1, zb])/12 - 
 (4165*CA*CF^4*zb^2*G[1, 1, 1, 0, 1, 1, zb])/3 - 
 (3278*CF^5*zb^2*G[1, 1, 1, 0, 1, 1, zb])/3 + 
 (356*CA^3*CF^2*G[1, 1, 1, 1, 0, 0, zb])/3 + 
 (1539*CA^2*CF^3*G[1, 1, 1, 1, 0, 0, zb])/2 + 
 1343*CA*CF^4*G[1, 1, 1, 1, 0, 0, zb] + (1952*CF^5*G[1, 1, 1, 1, 0, 0, zb])/
  3 + (416*CA^3*CF^2*G[1, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (480*CA^2*CF^3*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (512*CA*CF^4*G[1, 1, 1, 1, 0, 0, zb])/(-1 + zb) + 
 (640*CF^5*G[1, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (446*CA^3*CF^2*zb*G[1, 1, 1, 1, 0, 0, zb])/3 + 
 (2691*CA^2*CF^3*zb*G[1, 1, 1, 1, 0, 0, zb])/8 + 
 (405*CA*CF^4*zb*G[1, 1, 1, 1, 0, 0, zb])/4 - 
 (CF^5*zb*G[1, 1, 1, 1, 0, 0, zb])/3 + 
 (356*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 + 
 (3051*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 0, 0, zb])/4 + 
 1328*CA*CF^4*zb^2*G[1, 1, 1, 1, 0, 0, zb] + 
 (1952*CF^5*zb^2*G[1, 1, 1, 1, 0, 0, zb])/3 - 
 (117*CA^3*CF^2*G[1, 1, 1, 1, 0, 1, zb])/2 - 
 (3151*CA^2*CF^3*G[1, 1, 1, 1, 0, 1, zb])/6 - 
 (7621*CA*CF^4*G[1, 1, 1, 1, 0, 1, zb])/6 - 
 838*CF^5*G[1, 1, 1, 1, 0, 1, zb] - (208*CA^3*CF^2*G[1, 1, 1, 1, 0, 1, zb])/
  (3*(-1 + zb)) - (352*CA^2*CF^3*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
 (576*CA*CF^4*G[1, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
 (896*CF^5*G[1, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (299*CA^3*CF^2*zb*G[1, 1, 1, 1, 0, 1, zb])/4 - 
 (6397*CA^2*CF^3*zb*G[1, 1, 1, 1, 0, 1, zb])/24 - 
 (701*CA*CF^4*zb*G[1, 1, 1, 1, 0, 1, zb])/3 - 
 34*CF^5*zb*G[1, 1, 1, 1, 0, 1, zb] - 
 (117*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 0, 1, zb])/2 - 
 (6221*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 0, 1, zb])/12 - 
 (7531*CA*CF^4*zb^2*G[1, 1, 1, 1, 0, 1, zb])/6 - 
 838*CF^5*zb^2*G[1, 1, 1, 1, 0, 1, zb] - 
 (475*CA^3*CF^2*G[1, 1, 1, 1, 1, 0, zb])/6 - 
 (6791*CA^2*CF^3*G[1, 1, 1, 1, 1, 0, zb])/12 - 
 (7069*CA*CF^4*G[1, 1, 1, 1, 1, 0, zb])/6 - 
 (1951*CF^5*G[1, 1, 1, 1, 1, 0, zb])/3 - 
 (256*CA^3*CF^2*G[1, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (384*CA^2*CF^3*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
 (512*CA*CF^4*G[1, 1, 1, 1, 1, 0, zb])/(-1 + zb) - 
 (512*CF^5*G[1, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (1061*CA^3*CF^2*zb*G[1, 1, 1, 1, 1, 0, zb])/12 - 
 (7033*CA^2*CF^3*zb*G[1, 1, 1, 1, 1, 0, zb])/24 - 
 (2147*CA*CF^4*zb*G[1, 1, 1, 1, 1, 0, zb])/12 + 
 (415*CF^5*zb*G[1, 1, 1, 1, 1, 0, zb])/6 - 
 (475*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 1, 0, zb])/6 - 
 (6791*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 1, 0, zb])/12 - 
 (7069*CA*CF^4*zb^2*G[1, 1, 1, 1, 1, 0, zb])/6 - 
 (1951*CF^5*zb^2*G[1, 1, 1, 1, 1, 0, zb])/3 + 
 (128*CA^3*CF^2*G[1, 1, 1, 1, 1, 1, zb])/3 + 
 (8707*CA^2*CF^3*G[1, 1, 1, 1, 1, 1, zb])/24 + 
 (3034*CA*CF^4*G[1, 1, 1, 1, 1, 1, zb])/3 + 
 (5663*CF^5*G[1, 1, 1, 1, 1, 1, zb])/6 + 
 (128*CA^3*CF^2*G[1, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (256*CA^2*CF^3*G[1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
 (512*CA*CF^4*G[1, 1, 1, 1, 1, 1, zb])/(-1 + zb) + 
 (1024*CF^5*G[1, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (128*CA^3*CF^2*zb*G[1, 1, 1, 1, 1, 1, zb])/3 + 
 (9725*CA^2*CF^3*zb*G[1, 1, 1, 1, 1, 1, zb])/48 + 
 (787*CA*CF^4*zb*G[1, 1, 1, 1, 1, 1, zb])/3 + 
 (481*CF^5*zb*G[1, 1, 1, 1, 1, 1, zb])/12 + 
 (128*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 1, 1, zb])/3 + 
 (8707*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 1, 1, zb])/24 + 
 (3034*CA*CF^4*zb^2*G[1, 1, 1, 1, 1, 1, zb])/3 + 
 (5663*CF^5*zb^2*G[1, 1, 1, 1, 1, 1, zb])/6 + 
 (4*CA^2*CF^3*G[1, 1, 2, 1, 0, 0, zb])/3 + 
 (16*CA*CF^4*G[1, 1, 2, 1, 0, 0, zb])/3 - (76*CF^5*G[1, 1, 2, 1, 0, 0, zb])/
  3 - (32*CA*CF^4*G[1, 1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (64*CF^5*G[1, 1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (5*CA^2*CF^3*zb*G[1, 1, 2, 1, 0, 0, zb])/3 - 
 (47*CA*CF^4*zb*G[1, 1, 2, 1, 0, 0, zb])/3 - 
 (64*CF^5*zb*G[1, 1, 2, 1, 0, 0, zb])/3 + 
 (4*CA^2*CF^3*zb^2*G[1, 1, 2, 1, 0, 0, zb])/3 + 
 (16*CA*CF^4*zb^2*G[1, 1, 2, 1, 0, 0, zb])/3 - 
 (76*CF^5*zb^2*G[1, 1, 2, 1, 0, 0, zb])/3 - 
 (4*CA^2*CF^3*G[1, 1, 2, 1, 0, 1, zb])/3 - 
 (16*CA*CF^4*G[1, 1, 2, 1, 0, 1, zb])/3 + (76*CF^5*G[1, 1, 2, 1, 0, 1, zb])/
  3 + (32*CA*CF^4*G[1, 1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (64*CF^5*G[1, 1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (5*CA^2*CF^3*zb*G[1, 1, 2, 1, 0, 1, zb])/3 + 
 (47*CA*CF^4*zb*G[1, 1, 2, 1, 0, 1, zb])/3 + 
 (64*CF^5*zb*G[1, 1, 2, 1, 0, 1, zb])/3 - 
 (4*CA^2*CF^3*zb^2*G[1, 1, 2, 1, 0, 1, zb])/3 - 
 (16*CA*CF^4*zb^2*G[1, 1, 2, 1, 0, 1, zb])/3 + 
 (76*CF^5*zb^2*G[1, 1, 2, 1, 0, 1, zb])/3 - 
 2*CA^2*CF^3*G[1, 1, 2, 1, 1, 0, zb] - 8*CA*CF^4*G[1, 1, 2, 1, 1, 0, zb] + 
 38*CF^5*G[1, 1, 2, 1, 1, 0, zb] + (16*CA*CF^4*G[1, 1, 2, 1, 1, 0, zb])/
  (-1 + zb) + (32*CF^5*G[1, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
 (5*CA^2*CF^3*zb*G[1, 1, 2, 1, 1, 0, zb])/2 + 
 (47*CA*CF^4*zb*G[1, 1, 2, 1, 1, 0, zb])/2 + 
 32*CF^5*zb*G[1, 1, 2, 1, 1, 0, zb] - 2*CA^2*CF^3*zb^2*
  G[1, 1, 2, 1, 1, 0, zb] - 8*CA*CF^4*zb^2*G[1, 1, 2, 1, 1, 0, zb] + 
 38*CF^5*zb^2*G[1, 1, 2, 1, 1, 0, zb] + 2*CA^2*CF^3*G[1, 1, 2, 1, 1, 1, zb] + 
 8*CA*CF^4*G[1, 1, 2, 1, 1, 1, zb] - 38*CF^5*G[1, 1, 2, 1, 1, 1, zb] - 
 (16*CA*CF^4*G[1, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
 (32*CF^5*G[1, 1, 2, 1, 1, 1, zb])/(-1 + zb) - 
 (5*CA^2*CF^3*zb*G[1, 1, 2, 1, 1, 1, zb])/2 - 
 (47*CA*CF^4*zb*G[1, 1, 2, 1, 1, 1, zb])/2 - 
 32*CF^5*zb*G[1, 1, 2, 1, 1, 1, zb] + 2*CA^2*CF^3*zb^2*
  G[1, 1, 2, 1, 1, 1, zb] + 8*CA*CF^4*zb^2*G[1, 1, 2, 1, 1, 1, zb] - 
 38*CF^5*zb^2*G[1, 1, 2, 1, 1, 1, zb] - 
 24*CA^2*CF^3*G[1, 2, 1, 0, 0, 0, zb] + 18*CA*CF^4*G[1, 2, 1, 0, 0, 0, zb] + 
 22*CF^5*G[1, 2, 1, 0, 0, 0, zb] + (40*CA*CF^4*G[1, 2, 1, 0, 0, 0, zb])/
  (-1 + zb) + (48*CF^5*G[1, 2, 1, 0, 0, 0, zb])/(-1 + zb) + 
 12*CA^2*CF^3*zb*G[1, 2, 1, 0, 0, 0, zb] + 
 51*CA*CF^4*zb*G[1, 2, 1, 0, 0, 0, zb] + 61*CF^5*zb*G[1, 2, 1, 0, 0, 0, zb] - 
 24*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 0, 0, zb] + 
 18*CA*CF^4*zb^2*G[1, 2, 1, 0, 0, 0, zb] + 
 22*CF^5*zb^2*G[1, 2, 1, 0, 0, 0, zb] + 
 20*CA^2*CF^3*G[1, 2, 1, 0, 0, 1, zb] - (34*CA*CF^4*G[1, 2, 1, 0, 0, 1, zb])/
  3 - (74*CF^5*G[1, 2, 1, 0, 0, 1, zb])/3 - 
 (104*CA*CF^4*G[1, 2, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (48*CF^5*G[1, 2, 1, 0, 0, 1, zb])/(-1 + zb) - 
 10*CA^2*CF^3*zb*G[1, 2, 1, 0, 0, 1, zb] - 
 (139*CA*CF^4*zb*G[1, 2, 1, 0, 0, 1, zb])/3 - 
 (179*CF^5*zb*G[1, 2, 1, 0, 0, 1, zb])/3 + 
 20*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 0, 1, zb] - 
 (34*CA*CF^4*zb^2*G[1, 2, 1, 0, 0, 1, zb])/3 - 
 (74*CF^5*zb^2*G[1, 2, 1, 0, 0, 1, zb])/3 + 
 20*CA^2*CF^3*G[1, 2, 1, 0, 1, 0, zb] - (34*CA*CF^4*G[1, 2, 1, 0, 1, 0, zb])/
  3 - (74*CF^5*G[1, 2, 1, 0, 1, 0, zb])/3 - 
 (104*CA*CF^4*G[1, 2, 1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 (48*CF^5*G[1, 2, 1, 0, 1, 0, zb])/(-1 + zb) - 
 10*CA^2*CF^3*zb*G[1, 2, 1, 0, 1, 0, zb] - 
 (139*CA*CF^4*zb*G[1, 2, 1, 0, 1, 0, zb])/3 - 
 (179*CF^5*zb*G[1, 2, 1, 0, 1, 0, zb])/3 + 
 20*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 1, 0, zb] - 
 (34*CA*CF^4*zb^2*G[1, 2, 1, 0, 1, 0, zb])/3 - 
 (74*CF^5*zb^2*G[1, 2, 1, 0, 1, 0, zb])/3 - 
 16*CA^2*CF^3*G[1, 2, 1, 0, 1, 1, zb] + (14*CA*CF^4*G[1, 2, 1, 0, 1, 1, zb])/
  3 + (82*CF^5*G[1, 2, 1, 0, 1, 1, zb])/3 + 
 (88*CA*CF^4*G[1, 2, 1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (48*CF^5*G[1, 2, 1, 0, 1, 1, zb])/(-1 + zb) + 
 8*CA^2*CF^3*zb*G[1, 2, 1, 0, 1, 1, zb] + 
 (125*CA*CF^4*zb*G[1, 2, 1, 0, 1, 1, zb])/3 + 
 (175*CF^5*zb*G[1, 2, 1, 0, 1, 1, zb])/3 - 
 16*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 1, 1, zb] + 
 (14*CA*CF^4*zb^2*G[1, 2, 1, 0, 1, 1, zb])/3 + 
 (82*CF^5*zb^2*G[1, 2, 1, 0, 1, 1, zb])/3 + 
 28*CA^2*CF^3*G[1, 2, 1, 1, 0, 0, zb] - (47*CA*CF^4*G[1, 2, 1, 1, 0, 0, zb])/
  3 - (97*CF^5*G[1, 2, 1, 1, 0, 0, zb])/3 - 
 (148*CA*CF^4*G[1, 2, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (72*CF^5*G[1, 2, 1, 1, 0, 0, zb])/(-1 + zb) - 
 14*CA^2*CF^3*zb*G[1, 2, 1, 1, 0, 0, zb] - 
 (397*CA*CF^4*zb*G[1, 2, 1, 1, 0, 0, zb])/6 - 
 (551*CF^5*zb*G[1, 2, 1, 1, 0, 0, zb])/6 + 
 28*CA^2*CF^3*zb^2*G[1, 2, 1, 1, 0, 0, zb] - 
 (47*CA*CF^4*zb^2*G[1, 2, 1, 1, 0, 0, zb])/3 - 
 (97*CF^5*zb^2*G[1, 2, 1, 1, 0, 0, zb])/3 - 
 22*CA^2*CF^3*G[1, 2, 1, 1, 0, 1, zb] + (17*CA*CF^4*G[1, 2, 1, 1, 0, 1, zb])/
  3 + (109*CF^5*G[1, 2, 1, 1, 0, 1, zb])/3 + 
 (124*CA*CF^4*G[1, 2, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (72*CF^5*G[1, 2, 1, 1, 0, 1, zb])/(-1 + zb) + 
 11*CA^2*CF^3*zb*G[1, 2, 1, 1, 0, 1, zb] + 
 (355*CA*CF^4*zb*G[1, 2, 1, 1, 0, 1, zb])/6 + 
 (539*CF^5*zb*G[1, 2, 1, 1, 0, 1, zb])/6 - 
 22*CA^2*CF^3*zb^2*G[1, 2, 1, 1, 0, 1, zb] + 
 (17*CA*CF^4*zb^2*G[1, 2, 1, 1, 0, 1, zb])/3 + 
 (109*CF^5*zb^2*G[1, 2, 1, 1, 0, 1, zb])/3 - 
 22*CA^2*CF^3*G[1, 2, 1, 1, 1, 0, zb] + (10*CA*CF^4*G[1, 2, 1, 1, 1, 0, zb])/
  3 + (116*CF^5*G[1, 2, 1, 1, 1, 0, zb])/3 + 
 (128*CA*CF^4*G[1, 2, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (80*CF^5*G[1, 2, 1, 1, 1, 0, zb])/(-1 + zb) + 
 11*CA^2*CF^3*zb*G[1, 2, 1, 1, 1, 0, zb] + 
 (187*CA*CF^4*zb*G[1, 2, 1, 1, 1, 0, zb])/3 + 
 (302*CF^5*zb*G[1, 2, 1, 1, 1, 0, zb])/3 - 
 22*CA^2*CF^3*zb^2*G[1, 2, 1, 1, 1, 0, zb] + 
 (10*CA*CF^4*zb^2*G[1, 2, 1, 1, 1, 0, zb])/3 + 
 (116*CF^5*zb^2*G[1, 2, 1, 1, 1, 0, zb])/3 + 
 16*CA^2*CF^3*G[1, 2, 1, 1, 1, 1, zb] + (20*CA*CF^4*G[1, 2, 1, 1, 1, 1, zb])/
  3 - (128*CF^5*G[1, 2, 1, 1, 1, 1, zb])/3 - 
 (104*CA*CF^4*G[1, 2, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (80*CF^5*G[1, 2, 1, 1, 1, 1, zb])/(-1 + zb) - 
 8*CA^2*CF^3*zb*G[1, 2, 1, 1, 1, 1, zb] - 
 (166*CA*CF^4*zb*G[1, 2, 1, 1, 1, 1, zb])/3 - 
 (296*CF^5*zb*G[1, 2, 1, 1, 1, 1, zb])/3 + 
 16*CA^2*CF^3*zb^2*G[1, 2, 1, 1, 1, 1, zb] + 
 (20*CA*CF^4*zb^2*G[1, 2, 1, 1, 1, 1, zb])/3 - 
 (128*CF^5*zb^2*G[1, 2, 1, 1, 1, 1, zb])/3 + 
 (4*CA*CF^4*G[1, 2, 2, 1, 0, 0, zb])/3 - 4*CF^5*G[1, 2, 2, 1, 0, 0, zb] - 
 (2*CA*CF^4*zb*G[1, 2, 2, 1, 0, 0, zb])/3 + 
 2*CF^5*zb*G[1, 2, 2, 1, 0, 0, zb] + (4*CA*CF^4*zb^2*G[1, 2, 2, 1, 0, 0, zb])/
  3 - 4*CF^5*zb^2*G[1, 2, 2, 1, 0, 0, zb] - 
 (4*CA*CF^4*G[1, 2, 2, 1, 0, 1, zb])/3 + 4*CF^5*G[1, 2, 2, 1, 0, 1, zb] + 
 (2*CA*CF^4*zb*G[1, 2, 2, 1, 0, 1, zb])/3 - 
 2*CF^5*zb*G[1, 2, 2, 1, 0, 1, zb] - (4*CA*CF^4*zb^2*G[1, 2, 2, 1, 0, 1, zb])/
  3 + 4*CF^5*zb^2*G[1, 2, 2, 1, 0, 1, zb] - 
 2*CA*CF^4*G[1, 2, 2, 1, 1, 0, zb] + 6*CF^5*G[1, 2, 2, 1, 1, 0, zb] + 
 CA*CF^4*zb*G[1, 2, 2, 1, 1, 0, zb] - 3*CF^5*zb*G[1, 2, 2, 1, 1, 0, zb] - 
 2*CA*CF^4*zb^2*G[1, 2, 2, 1, 1, 0, zb] + 
 6*CF^5*zb^2*G[1, 2, 2, 1, 1, 0, zb] + 2*CA*CF^4*G[1, 2, 2, 1, 1, 1, zb] - 
 6*CF^5*G[1, 2, 2, 1, 1, 1, zb] - CA*CF^4*zb*G[1, 2, 2, 1, 1, 1, zb] + 
 3*CF^5*zb*G[1, 2, 2, 1, 1, 1, zb] + 2*CA*CF^4*zb^2*G[1, 2, 2, 1, 1, 1, zb] - 
 6*CF^5*zb^2*G[1, 2, 2, 1, 1, 1, zb] - 8*CA^2*CF^3*G[2, 1, 0, 0, 0, 0, zb] + 
 (326*CA*CF^4*G[2, 1, 0, 0, 0, 0, zb])/3 + (220*CF^5*G[2, 1, 0, 0, 0, 0, zb])/
  3 + (8*CA^2*CF^3*G[2, 1, 0, 0, 0, 0, zb])/(-1 + zb) - 
 (326*CA*CF^4*G[2, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) - 
 (220*CF^5*G[2, 1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
 16*CA^2*CF^3*zb*G[2, 1, 0, 0, 0, 0, zb] - 
 (652*CA*CF^4*zb*G[2, 1, 0, 0, 0, 0, zb])/3 - 
 (440*CF^5*zb*G[2, 1, 0, 0, 0, 0, zb])/3 - 
 8*CA^2*CF^3*zb^2*G[2, 1, 0, 0, 0, 0, zb] + 
 (326*CA*CF^4*zb^2*G[2, 1, 0, 0, 0, 0, zb])/3 + 
 (220*CF^5*zb^2*G[2, 1, 0, 0, 0, 0, zb])/3 + 
 5*CA^2*CF^3*G[2, 1, 0, 0, 0, 1, zb] - (257*CA*CF^4*G[2, 1, 0, 0, 0, 1, zb])/
  3 - (232*CF^5*G[2, 1, 0, 0, 0, 1, zb])/3 - 
 (5*CA^2*CF^3*G[2, 1, 0, 0, 0, 1, zb])/(-1 + zb) + 
 (257*CA*CF^4*G[2, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (232*CF^5*G[2, 1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
 (23*CA^2*CF^3*zb*G[2, 1, 0, 0, 0, 1, zb])/2 + 
 (1055*CA*CF^4*zb*G[2, 1, 0, 0, 0, 1, zb])/6 + 
 (455*CF^5*zb*G[2, 1, 0, 0, 0, 1, zb])/3 + 
 5*CA^2*CF^3*zb^2*G[2, 1, 0, 0, 0, 1, zb] - 
 (257*CA*CF^4*zb^2*G[2, 1, 0, 0, 0, 1, zb])/3 - 
 (232*CF^5*zb^2*G[2, 1, 0, 0, 0, 1, zb])/3 + 
 6*CA^2*CF^3*G[2, 1, 0, 0, 1, 0, zb] - (268*CA*CF^4*G[2, 1, 0, 0, 1, 0, zb])/
  3 - (220*CF^5*G[2, 1, 0, 0, 1, 0, zb])/3 - 
 (6*CA^2*CF^3*G[2, 1, 0, 0, 1, 0, zb])/(-1 + zb) + 
 (268*CA*CF^4*G[2, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 (220*CF^5*G[2, 1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
 12*CA^2*CF^3*zb*G[2, 1, 0, 0, 1, 0, zb] + 
 (536*CA*CF^4*zb*G[2, 1, 0, 0, 1, 0, zb])/3 + 
 (440*CF^5*zb*G[2, 1, 0, 0, 1, 0, zb])/3 + 
 6*CA^2*CF^3*zb^2*G[2, 1, 0, 0, 1, 0, zb] - 
 (268*CA*CF^4*zb^2*G[2, 1, 0, 0, 1, 0, zb])/3 - 
 (220*CF^5*zb^2*G[2, 1, 0, 0, 1, 0, zb])/3 - 
 3*CA^2*CF^3*G[2, 1, 0, 0, 1, 1, zb] + (203*CA*CF^4*G[2, 1, 0, 0, 1, 1, zb])/
  3 + (232*CF^5*G[2, 1, 0, 0, 1, 1, zb])/3 + 
 (3*CA^2*CF^3*G[2, 1, 0, 0, 1, 1, zb])/(-1 + zb) - 
 (203*CA*CF^4*G[2, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (232*CF^5*G[2, 1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
 (15*CA^2*CF^3*zb*G[2, 1, 0, 0, 1, 1, zb])/2 - 
 (839*CA*CF^4*zb*G[2, 1, 0, 0, 1, 1, zb])/6 - 
 (455*CF^5*zb*G[2, 1, 0, 0, 1, 1, zb])/3 - 
 3*CA^2*CF^3*zb^2*G[2, 1, 0, 0, 1, 1, zb] + 
 (203*CA*CF^4*zb^2*G[2, 1, 0, 0, 1, 1, zb])/3 + 
 (232*CF^5*zb^2*G[2, 1, 0, 0, 1, 1, zb])/3 + 
 6*CA^2*CF^3*G[2, 1, 0, 1, 0, 0, zb] - (268*CA*CF^4*G[2, 1, 0, 1, 0, 0, zb])/
  3 - 72*CF^5*G[2, 1, 0, 1, 0, 0, zb] - (6*CA^2*CF^3*G[2, 1, 0, 1, 0, 0, zb])/
  (-1 + zb) + (268*CA*CF^4*G[2, 1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (72*CF^5*G[2, 1, 0, 1, 0, 0, zb])/(-1 + zb) - 
 12*CA^2*CF^3*zb*G[2, 1, 0, 1, 0, 0, zb] + 
 (536*CA*CF^4*zb*G[2, 1, 0, 1, 0, 0, zb])/3 + 
 144*CF^5*zb*G[2, 1, 0, 1, 0, 0, zb] + 6*CA^2*CF^3*zb^2*
  G[2, 1, 0, 1, 0, 0, zb] - (268*CA*CF^4*zb^2*G[2, 1, 0, 1, 0, 0, zb])/3 - 
 72*CF^5*zb^2*G[2, 1, 0, 1, 0, 0, zb] - 
 (11*CA^2*CF^3*G[2, 1, 0, 1, 0, 1, zb])/3 + 
 71*CA*CF^4*G[2, 1, 0, 1, 0, 1, zb] + (220*CF^5*G[2, 1, 0, 1, 0, 1, zb])/3 + 
 (11*CA^2*CF^3*G[2, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (71*CA*CF^4*G[2, 1, 0, 1, 0, 1, zb])/(-1 + zb) - 
 (220*CF^5*G[2, 1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (47*CA^2*CF^3*zb*G[2, 1, 0, 1, 0, 1, zb])/6 - 
 (287*CA*CF^4*zb*G[2, 1, 0, 1, 0, 1, zb])/2 - 
 (437*CF^5*zb*G[2, 1, 0, 1, 0, 1, zb])/3 - 
 (11*CA^2*CF^3*zb^2*G[2, 1, 0, 1, 0, 1, zb])/3 + 
 71*CA*CF^4*zb^2*G[2, 1, 0, 1, 0, 1, zb] + 
 (220*CF^5*zb^2*G[2, 1, 0, 1, 0, 1, zb])/3 - 
 (14*CA^2*CF^3*G[2, 1, 0, 1, 1, 0, zb])/3 + 
 (226*CA*CF^4*G[2, 1, 0, 1, 1, 0, zb])/3 + (202*CF^5*G[2, 1, 0, 1, 1, 0, zb])/
  3 + (14*CA^2*CF^3*G[2, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (226*CA*CF^4*G[2, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) - 
 (202*CF^5*G[2, 1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 (25*CA^2*CF^3*zb*G[2, 1, 0, 1, 1, 0, zb])/3 - 
 (443*CA*CF^4*zb*G[2, 1, 0, 1, 1, 0, zb])/3 - 
 (410*CF^5*zb*G[2, 1, 0, 1, 1, 0, zb])/3 - 
 (14*CA^2*CF^3*zb^2*G[2, 1, 0, 1, 1, 0, zb])/3 + 
 (226*CA*CF^4*zb^2*G[2, 1, 0, 1, 1, 0, zb])/3 + 
 (202*CF^5*zb^2*G[2, 1, 0, 1, 1, 0, zb])/3 + 
 (7*CA^2*CF^3*G[2, 1, 0, 1, 1, 1, zb])/3 - 
 (175*CA*CF^4*G[2, 1, 0, 1, 1, 1, zb])/3 - (206*CF^5*G[2, 1, 0, 1, 1, 1, zb])/
  3 - (7*CA^2*CF^3*G[2, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (175*CA*CF^4*G[2, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) + 
 (206*CF^5*G[2, 1, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (25*CA^2*CF^3*zb*G[2, 1, 0, 1, 1, 1, zb])/6 + 
 (691*CA*CF^4*zb*G[2, 1, 0, 1, 1, 1, zb])/6 + 
 (415*CF^5*zb*G[2, 1, 0, 1, 1, 1, zb])/3 + 
 (7*CA^2*CF^3*zb^2*G[2, 1, 0, 1, 1, 1, zb])/3 - 
 (175*CA*CF^4*zb^2*G[2, 1, 0, 1, 1, 1, zb])/3 - 
 (206*CF^5*zb^2*G[2, 1, 0, 1, 1, 1, zb])/3 + 
 8*CA^2*CF^3*G[2, 1, 1, 0, 0, 0, zb] - 119*CA*CF^4*G[2, 1, 1, 0, 0, 0, zb] - 
 112*CF^5*G[2, 1, 1, 0, 0, 0, zb] - (8*CA^2*CF^3*G[2, 1, 1, 0, 0, 0, zb])/
  (-1 + zb) + (119*CA*CF^4*G[2, 1, 1, 0, 0, 0, zb])/(-1 + zb) + 
 (112*CF^5*G[2, 1, 1, 0, 0, 0, zb])/(-1 + zb) - 
 16*CA^2*CF^3*zb*G[2, 1, 1, 0, 0, 0, zb] + 
 238*CA*CF^4*zb*G[2, 1, 1, 0, 0, 0, zb] + 
 224*CF^5*zb*G[2, 1, 1, 0, 0, 0, zb] + 8*CA^2*CF^3*zb^2*
  G[2, 1, 1, 0, 0, 0, zb] - 119*CA*CF^4*zb^2*G[2, 1, 1, 0, 0, 0, zb] - 
 112*CF^5*zb^2*G[2, 1, 1, 0, 0, 0, zb] - 
 (29*CA^2*CF^3*G[2, 1, 1, 0, 0, 1, zb])/6 + 
 (563*CA*CF^4*G[2, 1, 1, 0, 0, 1, zb])/6 + (338*CF^5*G[2, 1, 1, 0, 0, 1, zb])/
  3 + (29*CA^2*CF^3*G[2, 1, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
 (563*CA*CF^4*G[2, 1, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
 (338*CF^5*G[2, 1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
 (119*CA^2*CF^3*zb*G[2, 1, 1, 0, 0, 1, zb])/12 - 
 (2261*CA*CF^4*zb*G[2, 1, 1, 0, 0, 1, zb])/12 - 
 (1349*CF^5*zb*G[2, 1, 1, 0, 0, 1, zb])/6 - 
 (29*CA^2*CF^3*zb^2*G[2, 1, 1, 0, 0, 1, zb])/6 + 
 (563*CA*CF^4*zb^2*G[2, 1, 1, 0, 0, 1, zb])/6 + 
 (338*CF^5*zb^2*G[2, 1, 1, 0, 0, 1, zb])/3 - 
 5*CA^2*CF^3*G[2, 1, 1, 0, 1, 0, zb] + 94*CA*CF^4*G[2, 1, 1, 0, 1, 0, zb] + 
 (332*CF^5*G[2, 1, 1, 0, 1, 0, zb])/3 + (5*CA^2*CF^3*G[2, 1, 1, 0, 1, 0, zb])/
  (-1 + zb) - (94*CA*CF^4*G[2, 1, 1, 0, 1, 0, zb])/(-1 + zb) - 
 (332*CF^5*G[2, 1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
 10*CA^2*CF^3*zb*G[2, 1, 1, 0, 1, 0, zb] - 
 188*CA*CF^4*zb*G[2, 1, 1, 0, 1, 0, zb] - 
 (664*CF^5*zb*G[2, 1, 1, 0, 1, 0, zb])/3 - 
 5*CA^2*CF^3*zb^2*G[2, 1, 1, 0, 1, 0, zb] + 
 94*CA*CF^4*zb^2*G[2, 1, 1, 0, 1, 0, zb] + 
 (332*CF^5*zb^2*G[2, 1, 1, 0, 1, 0, zb])/3 + 
 (11*CA^2*CF^3*G[2, 1, 1, 0, 1, 1, zb])/6 - 
 (425*CA*CF^4*G[2, 1, 1, 0, 1, 1, zb])/6 - (334*CF^5*G[2, 1, 1, 0, 1, 1, zb])/
  3 - (11*CA^2*CF^3*G[2, 1, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
 (425*CA*CF^4*G[2, 1, 1, 0, 1, 1, zb])/(6*(-1 + zb)) + 
 (334*CF^5*G[2, 1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
 (47*CA^2*CF^3*zb*G[2, 1, 1, 0, 1, 1, zb])/12 + 
 (1709*CA*CF^4*zb*G[2, 1, 1, 0, 1, 1, zb])/12 + 
 (1333*CF^5*zb*G[2, 1, 1, 0, 1, 1, zb])/6 + 
 (11*CA^2*CF^3*zb^2*G[2, 1, 1, 0, 1, 1, zb])/6 - 
 (425*CA*CF^4*zb^2*G[2, 1, 1, 0, 1, 1, zb])/6 - 
 (334*CF^5*zb^2*G[2, 1, 1, 0, 1, 1, zb])/3 - 
 (11*CA^2*CF^3*G[2, 1, 1, 1, 0, 0, zb])/3 + 
 95*CA*CF^4*G[2, 1, 1, 1, 0, 0, zb] + (386*CF^5*G[2, 1, 1, 1, 0, 0, zb])/3 + 
 (11*CA^2*CF^3*G[2, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (95*CA*CF^4*G[2, 1, 1, 1, 0, 0, zb])/(-1 + zb) - 
 (386*CF^5*G[2, 1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (25*CA^2*CF^3*zb*G[2, 1, 1, 1, 0, 0, zb])/3 - 
 193*CA*CF^4*zb*G[2, 1, 1, 1, 0, 0, zb] - 
 (766*CF^5*zb*G[2, 1, 1, 1, 0, 0, zb])/3 - 
 (11*CA^2*CF^3*zb^2*G[2, 1, 1, 1, 0, 0, zb])/3 + 
 95*CA*CF^4*zb^2*G[2, 1, 1, 1, 0, 0, zb] + 
 (386*CF^5*zb^2*G[2, 1, 1, 1, 0, 0, zb])/3 + 
 CA^2*CF^3*G[2, 1, 1, 1, 0, 1, zb] - (223*CA*CF^4*G[2, 1, 1, 1, 0, 1, zb])/
  3 - 126*CF^5*G[2, 1, 1, 1, 0, 1, zb] - (CA^2*CF^3*G[2, 1, 1, 1, 0, 1, zb])/
  (-1 + zb) + (223*CA*CF^4*G[2, 1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (126*CF^5*G[2, 1, 1, 1, 0, 1, zb])/(-1 + zb) - 
 2*CA^2*CF^3*zb*G[2, 1, 1, 1, 0, 1, zb] + 
 (446*CA*CF^4*zb*G[2, 1, 1, 1, 0, 1, zb])/3 + 
 252*CF^5*zb*G[2, 1, 1, 1, 0, 1, zb] + 
 CA^2*CF^3*zb^2*G[2, 1, 1, 1, 0, 1, zb] - 
 (223*CA*CF^4*zb^2*G[2, 1, 1, 1, 0, 1, zb])/3 - 
 126*CF^5*zb^2*G[2, 1, 1, 1, 0, 1, zb] - 74*CA*CF^4*G[2, 1, 1, 1, 1, 0, zb] - 
 (389*CF^5*G[2, 1, 1, 1, 1, 0, zb])/3 + (74*CA*CF^4*G[2, 1, 1, 1, 1, 0, zb])/
  (-1 + zb) + (389*CF^5*G[2, 1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) + 
 148*CA*CF^4*zb*G[2, 1, 1, 1, 1, 0, zb] + 
 (778*CF^5*zb*G[2, 1, 1, 1, 1, 0, zb])/3 - 
 74*CA*CF^4*zb^2*G[2, 1, 1, 1, 1, 0, zb] - 
 (389*CF^5*zb^2*G[2, 1, 1, 1, 1, 0, zb])/3 + 
 (8*CA^2*CF^3*G[2, 1, 1, 1, 1, 1, zb])/3 + 
 (166*CA*CF^4*G[2, 1, 1, 1, 1, 1, zb])/3 + 127*CF^5*G[2, 1, 1, 1, 1, 1, zb] - 
 (8*CA^2*CF^3*G[2, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (166*CA*CF^4*G[2, 1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) - 
 (127*CF^5*G[2, 1, 1, 1, 1, 1, zb])/(-1 + zb) - 
 (19*CA^2*CF^3*zb*G[2, 1, 1, 1, 1, 1, zb])/3 - 
 (323*CA*CF^4*zb*G[2, 1, 1, 1, 1, 1, zb])/3 - 
 256*CF^5*zb*G[2, 1, 1, 1, 1, 1, zb] + 
 (8*CA^2*CF^3*zb^2*G[2, 1, 1, 1, 1, 1, zb])/3 + 
 (166*CA*CF^4*zb^2*G[2, 1, 1, 1, 1, 1, zb])/3 + 
 127*CF^5*zb^2*G[2, 1, 1, 1, 1, 1, zb] - (8*CA*CF^4*G[2, 1, 2, 1, 0, 0, zb])/
  3 + (8*CF^5*G[2, 1, 2, 1, 0, 0, zb])/3 + 
 (8*CA*CF^4*G[2, 1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (8*CF^5*G[2, 1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) + 
 (16*CA*CF^4*zb*G[2, 1, 2, 1, 0, 0, zb])/3 - 
 (16*CF^5*zb*G[2, 1, 2, 1, 0, 0, zb])/3 - 
 (8*CA*CF^4*zb^2*G[2, 1, 2, 1, 0, 0, zb])/3 + 
 (8*CF^5*zb^2*G[2, 1, 2, 1, 0, 0, zb])/3 + 
 (8*CA*CF^4*G[2, 1, 2, 1, 0, 1, zb])/3 - (8*CF^5*G[2, 1, 2, 1, 0, 1, zb])/3 - 
 (8*CA*CF^4*G[2, 1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (8*CF^5*G[2, 1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) - 
 (16*CA*CF^4*zb*G[2, 1, 2, 1, 0, 1, zb])/3 + 
 (16*CF^5*zb*G[2, 1, 2, 1, 0, 1, zb])/3 + 
 (8*CA*CF^4*zb^2*G[2, 1, 2, 1, 0, 1, zb])/3 - 
 (8*CF^5*zb^2*G[2, 1, 2, 1, 0, 1, zb])/3 + 
 4*CA*CF^4*G[2, 1, 2, 1, 1, 0, zb] - 4*CF^5*G[2, 1, 2, 1, 1, 0, zb] - 
 (4*CA*CF^4*G[2, 1, 2, 1, 1, 0, zb])/(-1 + zb) + 
 (4*CF^5*G[2, 1, 2, 1, 1, 0, zb])/(-1 + zb) - 
 8*CA*CF^4*zb*G[2, 1, 2, 1, 1, 0, zb] + 8*CF^5*zb*G[2, 1, 2, 1, 1, 0, zb] + 
 4*CA*CF^4*zb^2*G[2, 1, 2, 1, 1, 0, zb] - 
 4*CF^5*zb^2*G[2, 1, 2, 1, 1, 0, zb] - 4*CA*CF^4*G[2, 1, 2, 1, 1, 1, zb] + 
 4*CF^5*G[2, 1, 2, 1, 1, 1, zb] + (4*CA*CF^4*G[2, 1, 2, 1, 1, 1, zb])/
  (-1 + zb) - (4*CF^5*G[2, 1, 2, 1, 1, 1, zb])/(-1 + zb) + 
 8*CA*CF^4*zb*G[2, 1, 2, 1, 1, 1, zb] - 8*CF^5*zb*G[2, 1, 2, 1, 1, 1, zb] - 
 4*CA*CF^4*zb^2*G[2, 1, 2, 1, 1, 1, zb] + 
 4*CF^5*zb^2*G[2, 1, 2, 1, 1, 1, zb] - 4*CF^5*G[2, 2, 1, 0, 0, 0, zb] + 
 (4*CF^5*G[2, 2, 1, 0, 0, 0, zb])/(-1 + zb) + 
 8*CF^5*zb*G[2, 2, 1, 0, 0, 0, zb] - 4*CF^5*zb^2*G[2, 2, 1, 0, 0, 0, zb] + 
 4*CF^5*G[2, 2, 1, 0, 0, 1, zb] - (4*CF^5*G[2, 2, 1, 0, 0, 1, zb])/
  (-1 + zb) - 8*CF^5*zb*G[2, 2, 1, 0, 0, 1, zb] + 
 4*CF^5*zb^2*G[2, 2, 1, 0, 0, 1, zb] + 4*CF^5*G[2, 2, 1, 0, 1, 0, zb] - 
 (4*CF^5*G[2, 2, 1, 0, 1, 0, zb])/(-1 + zb) - 
 8*CF^5*zb*G[2, 2, 1, 0, 1, 0, zb] + 4*CF^5*zb^2*G[2, 2, 1, 0, 1, 0, zb] - 
 4*CF^5*G[2, 2, 1, 0, 1, 1, zb] + (4*CF^5*G[2, 2, 1, 0, 1, 1, zb])/
  (-1 + zb) + 8*CF^5*zb*G[2, 2, 1, 0, 1, 1, zb] - 
 4*CF^5*zb^2*G[2, 2, 1, 0, 1, 1, zb] + 2*CF^5*G[2, 2, 1, 1, 0, 0, zb] - 
 (2*CF^5*G[2, 2, 1, 1, 0, 0, zb])/(-1 + zb) - 
 4*CF^5*zb*G[2, 2, 1, 1, 0, 0, zb] + 2*CF^5*zb^2*G[2, 2, 1, 1, 0, 0, zb] - 
 2*CF^5*G[2, 2, 1, 1, 0, 1, zb] + (2*CF^5*G[2, 2, 1, 1, 0, 1, zb])/
  (-1 + zb) + 4*CF^5*zb*G[2, 2, 1, 1, 0, 1, zb] - 
 2*CF^5*zb^2*G[2, 2, 1, 1, 0, 1, zb] + (8*CF^5*G[2, 2, 2, 1, 0, 0, zb])/3 - 
 (8*CF^5*G[2, 2, 2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
 (16*CF^5*zb*G[2, 2, 2, 1, 0, 0, zb])/3 + 
 (8*CF^5*zb^2*G[2, 2, 2, 1, 0, 0, zb])/3 - (8*CF^5*G[2, 2, 2, 1, 0, 1, zb])/
  3 + (8*CF^5*G[2, 2, 2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
 (16*CF^5*zb*G[2, 2, 2, 1, 0, 1, zb])/3 - 
 (8*CF^5*zb^2*G[2, 2, 2, 1, 0, 1, zb])/3 - 4*CF^5*G[2, 2, 2, 1, 1, 0, zb] + 
 (4*CF^5*G[2, 2, 2, 1, 1, 0, zb])/(-1 + zb) + 
 8*CF^5*zb*G[2, 2, 2, 1, 1, 0, zb] - 4*CF^5*zb^2*G[2, 2, 2, 1, 1, 0, zb] + 
 4*CF^5*G[2, 2, 2, 1, 1, 1, zb] - (4*CF^5*G[2, 2, 2, 1, 1, 1, zb])/
  (-1 + zb) - 8*CF^5*zb*G[2, 2, 2, 1, 1, 1, zb] + 
 4*CF^5*zb^2*G[2, 2, 2, 1, 1, 1, zb] - (81659*CA^3*CF^2*Log[Q2dmu2])/93312 - 
 (4688747*CA^2*CF^3*Log[Q2dmu2])/46656 + (25627357*CA*CF^4*Log[Q2dmu2])/
  46656 - (11733559*CF^5*Log[Q2dmu2])/23328 - 
 (1597553*CA^2*CF^2*nf*Log[Q2dmu2])/46656 + (3981491*CA*CF^3*nf*Log[Q2dmu2])/
  46656 - (2307935*CF^4*nf*Log[Q2dmu2])/23328 + 
 (49549*CA*CF^2*nf^2*Log[Q2dmu2])/11664 - (8677*CF^3*nf^2*Log[Q2dmu2])/648 - 
 (404*CF^2*nf^3*Log[Q2dmu2])/729 + (50035*CA^3*CF^2*Pi^2*Log[Q2dmu2])/15552 + 
 (103609*CA^2*CF^3*Pi^2*Log[Q2dmu2])/15552 - 
 (421759*CA*CF^4*Pi^2*Log[Q2dmu2])/7776 + (72793*CF^5*Pi^2*Log[Q2dmu2])/648 - 
 (30913*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2])/2592 - 
 (1057*CA*CF^3*nf*Pi^2*Log[Q2dmu2])/108 + (29545*CF^4*nf*Pi^2*Log[Q2dmu2])/
  648 - (85*CA*CF^2*nf^2*Pi^2*Log[Q2dmu2])/324 + 
 (206*CF^3*nf^2*Pi^2*Log[Q2dmu2])/81 + (2*CF^2*nf^3*Pi^2*Log[Q2dmu2])/81 - 
 (7729*CA^3*CF^2*Pi^4*Log[Q2dmu2])/8640 + (59647*CA^2*CF^3*Pi^4*Log[Q2dmu2])/
  12960 - (13673*CA*CF^4*Pi^4*Log[Q2dmu2])/6480 - 
 (709*CF^5*Pi^4*Log[Q2dmu2])/120 + (1289*CA^2*CF^2*nf*Pi^4*Log[Q2dmu2])/
  3240 + (47*CA*CF^3*nf*Pi^4*Log[Q2dmu2])/648 - 
 (2641*CF^4*nf*Pi^4*Log[Q2dmu2])/1620 - (81659*CA^3*CF^2*Log[Q2dmu2])/
  (93312*(-1 + zb)) - (4750955*CA^2*CF^3*Log[Q2dmu2])/(46656*(-1 + zb)) + 
 (25502941*CA*CF^4*Log[Q2dmu2])/(46656*(-1 + zb)) - 
 (11733559*CF^5*Log[Q2dmu2])/(23328*(-1 + zb)) - 
 (1597553*CA^2*CF^2*nf*Log[Q2dmu2])/(46656*(-1 + zb)) + 
 (3981491*CA*CF^3*nf*Log[Q2dmu2])/(46656*(-1 + zb)) - 
 (2307935*CF^4*nf*Log[Q2dmu2])/(23328*(-1 + zb)) + 
 (49549*CA*CF^2*nf^2*Log[Q2dmu2])/(11664*(-1 + zb)) - 
 (8677*CF^3*nf^2*Log[Q2dmu2])/(648*(-1 + zb)) - 
 (404*CF^2*nf^3*Log[Q2dmu2])/(729*(-1 + zb)) + 
 (50035*CA^3*CF^2*Pi^2*Log[Q2dmu2])/(15552*(-1 + zb)) + 
 (103609*CA^2*CF^3*Pi^2*Log[Q2dmu2])/(15552*(-1 + zb)) - 
 (421759*CA*CF^4*Pi^2*Log[Q2dmu2])/(7776*(-1 + zb)) + 
 (72793*CF^5*Pi^2*Log[Q2dmu2])/(648*(-1 + zb)) - 
 (30913*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2])/(2592*(-1 + zb)) - 
 (1057*CA*CF^3*nf*Pi^2*Log[Q2dmu2])/(108*(-1 + zb)) + 
 (29545*CF^4*nf*Pi^2*Log[Q2dmu2])/(648*(-1 + zb)) - 
 (85*CA*CF^2*nf^2*Pi^2*Log[Q2dmu2])/(324*(-1 + zb)) + 
 (206*CF^3*nf^2*Pi^2*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (2*CF^2*nf^3*Pi^2*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (7729*CA^3*CF^2*Pi^4*Log[Q2dmu2])/(8640*(-1 + zb)) + 
 (59647*CA^2*CF^3*Pi^4*Log[Q2dmu2])/(12960*(-1 + zb)) - 
 (13673*CA*CF^4*Pi^4*Log[Q2dmu2])/(6480*(-1 + zb)) - 
 (709*CF^5*Pi^4*Log[Q2dmu2])/(120*(-1 + zb)) + 
 (1289*CA^2*CF^2*nf*Pi^4*Log[Q2dmu2])/(3240*(-1 + zb)) + 
 (47*CA*CF^3*nf*Pi^4*Log[Q2dmu2])/(648*(-1 + zb)) - 
 (2641*CF^4*nf*Pi^4*Log[Q2dmu2])/(1620*(-1 + zb)) + 
 (631105*CA^3*CF^2*zb*Log[Q2dmu2])/93312 - 
 (14728283*CA^2*CF^3*zb*Log[Q2dmu2])/46656 + (262117*CA*CF^4*zb*Log[Q2dmu2])/
  46656 - (25119727*CF^5*zb*Log[Q2dmu2])/23328 - 
 (1306025*CA^2*CF^2*nf*zb*Log[Q2dmu2])/46656 + 
 (1243547*CA*CF^3*nf*zb*Log[Q2dmu2])/46656 - (6040415*CF^4*nf*zb*Log[Q2dmu2])/
  23328 + (52177*CA*CF^2*nf^2*zb*Log[Q2dmu2])/11664 - 
 (12269*CF^3*nf^2*zb*Log[Q2dmu2])/648 - (404*CF^2*nf^3*zb*Log[Q2dmu2])/729 - 
 (60059*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2])/15552 + 
 (94861*CA^2*CF^3*Pi^2*zb*Log[Q2dmu2])/15552 + 
 (95873*CA*CF^4*Pi^2*zb*Log[Q2dmu2])/7776 + (126751*CF^5*Pi^2*zb*Log[Q2dmu2])/
  648 - (31523*CA^2*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/2592 - 
 (2093*CA*CF^3*nf*Pi^2*zb*Log[Q2dmu2])/162 + 
 (36257*CF^4*nf*Pi^2*zb*Log[Q2dmu2])/648 - 
 (85*CA*CF^2*nf^2*Pi^2*zb*Log[Q2dmu2])/324 + 
 (226*CF^3*nf^2*Pi^2*zb*Log[Q2dmu2])/81 + (2*CF^2*nf^3*Pi^2*zb*Log[Q2dmu2])/
  81 - (11209*CA^3*CF^2*Pi^4*zb*Log[Q2dmu2])/8640 + 
 (86983*CA^2*CF^3*Pi^4*zb*Log[Q2dmu2])/12960 - 
 (12461*CA*CF^4*Pi^4*zb*Log[Q2dmu2])/6480 - (4373*CF^5*Pi^4*zb*Log[Q2dmu2])/
  1080 + (1289*CA^2*CF^2*nf*Pi^4*zb*Log[Q2dmu2])/3240 + 
 (47*CA*CF^3*nf*Pi^4*zb*Log[Q2dmu2])/648 - (2641*CF^4*nf*Pi^4*zb*Log[Q2dmu2])/
  1620 - (1695799*CA^3*CF^2*zb^2*Log[Q2dmu2])/46656 - 
 (11733713*CA^2*CF^3*zb^2*Log[Q2dmu2])/46656 + 
 (5449073*CA*CF^4*zb^2*Log[Q2dmu2])/23328 - (3401315*CF^5*zb^2*Log[Q2dmu2])/
  11664 - (385267*CA^2*CF^2*nf*zb^2*Log[Q2dmu2])/23328 + 
 (55259*CA*CF^3*nf*zb^2*Log[Q2dmu2])/729 - (1128331*CF^4*nf*zb^2*Log[Q2dmu2])/
  11664 + (10999*CA*CF^2*nf^2*zb^2*Log[Q2dmu2])/2916 - 
 (8579*CF^3*nf^2*zb^2*Log[Q2dmu2])/648 - (404*CF^2*nf^3*zb^2*Log[Q2dmu2])/
  729 + (100345*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2])/15552 - 
 (10171*CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2])/1944 - 
 (165245*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2])/3888 + 
 (79135*CF^5*Pi^2*zb^2*Log[Q2dmu2])/648 - 
 (4975*CA^2*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/648 - 
 (515*CA*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2])/54 + 
 (14081*CF^4*nf*Pi^2*zb^2*Log[Q2dmu2])/324 - 
 (85*CA*CF^2*nf^2*Pi^2*zb^2*Log[Q2dmu2])/324 + 
 (206*CF^3*nf^2*Pi^2*zb^2*Log[Q2dmu2])/81 + 
 (2*CF^2*nf^3*Pi^2*zb^2*Log[Q2dmu2])/81 - 
 (7729*CA^3*CF^2*Pi^4*zb^2*Log[Q2dmu2])/8640 + 
 (12743*CA^2*CF^3*Pi^4*zb^2*Log[Q2dmu2])/2592 - 
 (19397*CA*CF^4*Pi^4*zb^2*Log[Q2dmu2])/6480 - 
 (379*CF^5*Pi^4*zb^2*Log[Q2dmu2])/72 + 
 (1289*CA^2*CF^2*nf*Pi^4*zb^2*Log[Q2dmu2])/3240 + 
 (47*CA*CF^3*nf*Pi^4*zb^2*Log[Q2dmu2])/648 - 
 (2641*CF^4*nf*Pi^4*zb^2*Log[Q2dmu2])/1620 + 
 (CA^3*CF^2*Pi^2*zb^3*Log[Q2dmu2])/72 + (5*CA^2*CF^3*Pi^2*zb^3*Log[Q2dmu2])/
  18 + (11*CA*CF^4*Pi^2*zb^3*Log[Q2dmu2])/48 - 
 (55*CF^5*Pi^2*zb^3*Log[Q2dmu2])/24 + (CA*CF^3*nf*Pi^2*zb^3*Log[Q2dmu2])/24 - 
 (CF^4*nf*Pi^2*zb^3*Log[Q2dmu2])/12 + (85025*CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/
  1728 - (1966963*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/7776 - 
 (2112619*CA*CF^4*G[0, zb]*Log[Q2dmu2])/7776 + 
 (442487*CF^5*G[0, zb]*Log[Q2dmu2])/972 - 
 (361*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2])/864 + 
 (174823*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2])/7776 + 
 (284249*CF^4*nf*G[0, zb]*Log[Q2dmu2])/3888 + 
 (4453*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/1944 + 
 (217*CF^3*nf^2*G[0, zb]*Log[Q2dmu2])/27 + 
 (68*CF^2*nf^3*G[0, zb]*Log[Q2dmu2])/243 + 
 (42313*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/2592 + 
 (83873*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/2592 - 
 (4901*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/144 - 
 (10597*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2])/108 + 
 (2003*CA^2*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/324 + 
 (109*CA*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/81 - 
 (3031*CF^4*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/81 - 
 (4*CA*CF^2*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/81 - 
 (130*CF^3*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/81 - 
 (1001*CA^3*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/1080 - 
 (55*CA^2*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/9 + 
 (2501*CA*CF^4*Pi^4*G[0, zb]*Log[Q2dmu2])/270 + 
 (641*CF^5*Pi^4*G[0, zb]*Log[Q2dmu2])/270 + 
 (85025*CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/(1728*(-1 + zb)) - 
 (1956595*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/(7776*(-1 + zb)) - 
 (2091883*CA*CF^4*G[0, zb]*Log[Q2dmu2])/(7776*(-1 + zb)) + 
 (442487*CF^5*G[0, zb]*Log[Q2dmu2])/(972*(-1 + zb)) - 
 (361*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(864*(-1 + zb)) + 
 (174823*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(7776*(-1 + zb)) + 
 (284249*CF^4*nf*G[0, zb]*Log[Q2dmu2])/(3888*(-1 + zb)) + 
 (4453*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/(1944*(-1 + zb)) + 
 (217*CF^3*nf^2*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (68*CF^2*nf^3*G[0, zb]*Log[Q2dmu2])/(243*(-1 + zb)) + 
 (42313*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) + 
 (83873*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) - 
 (4901*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
 (10597*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
 (2003*CA^2*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
 (109*CA*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (3031*CF^4*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (4*CA*CF^2*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (130*CF^3*nf^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (1001*CA^3*CF^2*Pi^4*G[0, zb]*Log[Q2dmu2])/(1080*(-1 + zb)) - 
 (55*CA^2*CF^3*Pi^4*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (2501*CA*CF^4*Pi^4*G[0, zb]*Log[Q2dmu2])/(270*(-1 + zb)) + 
 (641*CF^5*Pi^4*G[0, zb]*Log[Q2dmu2])/(270*(-1 + zb)) + 
 (211157*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2])/5184 - 
 (252883*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2])/7776 + 
 (2074745*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2])/7776 + 
 (1001945*CF^5*zb*G[0, zb]*Log[Q2dmu2])/972 - 
 (16415*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/2592 + 
 (625963*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/7776 + 
 (907625*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2])/3888 + 
 (4015*CA*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/1944 + 
 (1100*CF^3*nf^2*zb*G[0, zb]*Log[Q2dmu2])/81 + 
 (68*CF^2*nf^3*zb*G[0, zb]*Log[Q2dmu2])/243 + 
 (83827*CA^3*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/2592 + 
 (114209*CA^2*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/2592 - 
 (61727*CA*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/432 - 
 (12679*CF^5*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/108 + 
 (2255*CA^2*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/324 - 
 (80*CA*CF^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/81 - 
 (3238*CF^4*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/81 - 
 (4*CA*CF^2*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/81 - 
 (130*CF^3*nf^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/81 - 
 (1001*CA^3*CF^2*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/1080 - 
 (55*CA^2*CF^3*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/9 + 
 (2501*CA*CF^4*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/270 + 
 (641*CF^5*Pi^4*zb*G[0, zb]*Log[Q2dmu2])/270 + 
 (62767*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/864 + 
 (161285*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/7776 + 
 (120895*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/3888 + 
 (44816*CF^5*zb^2*G[0, zb]*Log[Q2dmu2])/243 - 
 (4547*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/432 + 
 (13477*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/1944 + 
 (62267*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2])/972 + 
 (787*CA*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/486 + 
 (47*CF^3*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/6 + 
 (68*CF^2*nf^3*zb^2*G[0, zb]*Log[Q2dmu2])/243 + 
 (2005*CA^3*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/162 + 
 (13379*CA^2*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/648 - 
 (190*CA*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 - 
 (4883*CF^5*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/54 + 
 (2021*CA^2*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/324 + 
 (191*CA*CF^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/162 - 
 (3022*CF^4*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/81 - 
 (4*CA*CF^2*nf^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/81 - 
 (130*CF^3*nf^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/81 - 
 (1001*CA^3*CF^2*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/1080 - 
 (55*CA^2*CF^3*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
 (2501*CA*CF^4*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/270 + 
 (641*CF^5*Pi^4*zb^2*G[0, zb]*Log[Q2dmu2])/270 - 
 (7*CA^2*CF^3*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/24 - 
 (5*CA*CF^4*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/24 + 
 (19*CF^5*Pi^2*zb^3*G[0, zb]*Log[Q2dmu2])/12 - 
 (76091*CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/1296 - 
 (234259*CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/1944 + 
 (857849*CA*CF^4*G[1, zb]*Log[Q2dmu2])/1944 - 
 (210179*CF^5*G[1, zb]*Log[Q2dmu2])/486 - 
 (149*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2])/36 + 
 (143791*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2])/1944 - 
 (126325*CF^4*nf*G[1, zb]*Log[Q2dmu2])/972 + 
 (587*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/243 - 
 (143*CF^3*nf^2*G[1, zb]*Log[Q2dmu2])/9 - 
 (136*CF^2*nf^3*G[1, zb]*Log[Q2dmu2])/243 + 
 (12475*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/864 - 
 (411*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/16 - 
 (22981*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/324 + 
 (7249*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2])/36 - 
 (7613*CA^2*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/1296 - 
 (625*CA*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/108 + 
 (1133*CF^4*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/27 + 
 (26*CA*CF^2*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/81 + 
 (16*CF^3*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/9 + 
 (187*CA^3*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/540 + 
 (3389*CA^2*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/540 - 
 (517*CA*CF^4*Pi^4*G[1, zb]*Log[Q2dmu2])/108 - 
 (137*CF^5*Pi^4*G[1, zb]*Log[Q2dmu2])/45 - 
 (76739*CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
 (235879*CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/(1944*(-1 + zb)) + 
 (858497*CA*CF^4*G[1, zb]*Log[Q2dmu2])/(1944*(-1 + zb)) - 
 (210179*CF^5*G[1, zb]*Log[Q2dmu2])/(486*(-1 + zb)) - 
 (149*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (143791*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(1944*(-1 + zb)) - 
 (126325*CF^4*nf*G[1, zb]*Log[Q2dmu2])/(972*(-1 + zb)) + 
 (587*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/(243*(-1 + zb)) - 
 (143*CF^3*nf^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (136*CF^2*nf^3*G[1, zb]*Log[Q2dmu2])/(243*(-1 + zb)) + 
 (3565*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
 (7955*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
 (9281*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
 (3709*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (77*CA^2*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (26*CA*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (2767*CF^4*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (26*CA*CF^2*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (124*CF^3*nf^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (809*CA^3*CF^2*Pi^4*G[1, zb]*Log[Q2dmu2])/(1080*(-1 + zb)) + 
 (25*CA^2*CF^3*Pi^4*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (1343*CA*CF^4*Pi^4*G[1, zb]*Log[Q2dmu2])/(270*(-1 + zb)) - 
 (662*CF^5*Pi^4*G[1, zb]*Log[Q2dmu2])/(135*(-1 + zb)) + 
 (4*CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/(3*zb) + (8*CA*CF^4*G[1, zb]*Log[Q2dmu2])/
  (3*zb) - (79607*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2])/2592 - 
 (293383*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2])/1944 + 
 (211985*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2])/1944 - 
 (323146*CF^5*zb*G[1, zb]*Log[Q2dmu2])/243 - 
 (518*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/81 + 
 (12299*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/972 - 
 (297523*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2])/972 + 
 (1613*CA*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/972 - 
 (1739*CF^3*nf^2*zb*G[1, zb]*Log[Q2dmu2])/81 - 
 (136*CF^2*nf^3*zb*G[1, zb]*Log[Q2dmu2])/243 - 
 (881*CA^3*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/216 - 
 (26287*CA^2*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/432 + 
 (24793*CA*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/648 + 
 (19195*CF^5*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/108 - 
 (6431*CA^2*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/1296 + 
 (67*CA*CF^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/108 + 
 (982*CF^4*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/27 + 
 (26*CA*CF^2*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/81 + 
 (38*CF^3*nf^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/27 + 
 (2053*CA^3*CF^2*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/2160 + 
 (185*CA^2*CF^3*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/54 - 
 (6427*CA*CF^4*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/1080 - 
 (467*CF^5*Pi^4*zb*G[1, zb]*Log[Q2dmu2])/90 - 
 (128509*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/2592 - 
 (1342009*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/7776 + 
 (400325*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/1944 - 
 (362497*CF^5*zb^2*G[1, zb]*Log[Q2dmu2])/972 - 
 (2303*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/432 + 
 (46925*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/972 - 
 (32254*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2])/243 + 
 (335*CA*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/243 - 
 (142*CF^3*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
 (136*CF^2*nf^3*zb^2*G[1, zb]*Log[Q2dmu2])/243 - 
 (827*CA^3*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/216 - 
 (3097*CA^2*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/216 - 
 (2929*CA*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/324 + 
 (1031*CF^5*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
 (482*CA^2*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/81 - 
 (127*CA*CF^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
 (343*CF^4*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
 (26*CA*CF^2*nf^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/81 + 
 (16*CF^3*nf^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
 (187*CA^3*CF^2*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/540 + 
 (1681*CA^2*CF^3*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/270 - 
 (2639*CA*CF^4*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/540 - 
 (137*CF^5*Pi^4*zb^2*G[1, zb]*Log[Q2dmu2])/45 + 
 (CA^2*CF^3*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/24 + 
 (11*CA*CF^4*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/24 - 
 (13*CF^5*Pi^2*zb^3*G[1, zb]*Log[Q2dmu2])/12 + 
 (45725*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2])/1296 + 
 (196973*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2])/648 - 
 (36991*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2])/1296 - 
 (282265*CF^5*G[0, 0, zb]*Log[Q2dmu2])/648 + 
 (3985*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/432 - 
 (60451*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/1296 - 
 (24775*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2])/216 - 
 (220*CA*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
 (572*CF^3*nf^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
 (8*CF^2*nf^3*G[0, 0, zb]*Log[Q2dmu2])/81 - 
 (379*CA^3*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/16 - 
 (1610*CA^2*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
 (503*CA*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/4 + 
 (614*CF^5*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
 (281*CA^2*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/54 + 
 16*CA*CF^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2] + 
 (229*CF^4*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/9 + 
 (45725*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) + 
 (196973*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
 (36991*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
 (282265*CF^5*G[0, 0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) + 
 (3985*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
 (60451*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
 (24775*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
 (220*CA*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (572*CF^3*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (8*CF^2*nf^3*G[0, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (379*CA^3*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(16*(-1 + zb)) - 
 (1610*CA^2*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (503*CA*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (614*CF^5*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (281*CA^2*CF^2*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (16*CA*CF^3*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (229*CF^4*nf*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (35605*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/648 + 
 (70451*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/648 - 
 (1050391*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2])/1296 - 
 (636361*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2])/648 + 
 (5795*CA^2*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/432 - 
 (159667*CA*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/1296 - 
 (48275*CF^4*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/216 - 
 (220*CA*CF^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/81 - 
 (764*CF^3*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/81 - 
 (8*CF^2*nf^3*zb*G[0, 0, zb]*Log[Q2dmu2])/81 - 
 (5203*CA^3*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/144 - 
 (5873*CA^2*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/108 + 
 (6841*CA*CF^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/36 + 
 (632*CF^5*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
 (281*CA^2*CF^2*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/54 + 
 16*CA*CF^3*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2] + 
 (229*CF^4*nf*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
 (2185*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/81 + 
 (12977*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/648 - 
 (28789*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/324 - 
 (100349*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2])/324 + 
 (3563*CA^2*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/216 - 
 (9319*CA*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/324 - 
 (5815*CF^4*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/54 - 
 (220*CA*CF^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
 (572*CF^3*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
 (8*CF^2*nf^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/81 - 
 (1193*CA^3*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/48 - 
 (6251*CA^2*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/108 + 
 (1537*CA*CF^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/12 + 
 (581*CF^5*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
 (281*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/54 + 
 16*CA*CF^3*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2] + 
 (229*CF^4*nf*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
 (CA^3*CF^2*zb^3*G[0, 0, zb]*Log[Q2dmu2])/36 - 
 (5*CA^2*CF^3*zb^3*G[0, 0, zb]*Log[Q2dmu2])/9 - 
 (11*CA*CF^4*zb^3*G[0, 0, zb]*Log[Q2dmu2])/24 + 
 (55*CF^5*zb^3*G[0, 0, zb]*Log[Q2dmu2])/12 - 
 (CA*CF^3*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/12 + 
 (CF^4*nf*zb^3*G[0, 0, zb]*Log[Q2dmu2])/6 + 15*CA^3*CF^2*G[0, 1, zb]*
  Log[Q2dmu2] - (232645*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2])/1296 - 
 (30323*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2])/324 + 
 (162127*CF^5*G[0, 1, zb]*Log[Q2dmu2])/324 - 
 (15625*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/648 + 
 (1492*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/81 + 
 (2743*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2])/18 + 
 (7*CA*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
 (878*CF^3*nf^2*G[0, 1, zb]*Log[Q2dmu2])/81 + 
 (16*CF^2*nf^3*G[0, 1, zb]*Log[Q2dmu2])/81 + 
 (5417*CA^3*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/432 + 
 (7679*CA^2*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/108 - 
 (1787*CA*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
 (6239*CF^5*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/54 + 
 (CA^2*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/3 - 
 (545*CA*CF^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/54 - 
 26*CF^4*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2] + 
 (15*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (234373*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(1296*(-1 + zb)) - 
 (31187*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
 (162127*CF^5*G[0, 1, zb]*Log[Q2dmu2])/(324*(-1 + zb)) - 
 (15625*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(648*(-1 + zb)) + 
 (1492*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (2743*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
 (7*CA*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (878*CF^3*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (16*CF^2*nf^3*G[0, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (5417*CA^3*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (7679*CA^2*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (1787*CA*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (6239*CF^5*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (CA^2*CF^2*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (545*CA*CF^3*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
 (26*CF^4*nf*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (4*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (8*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(3*zb) - 
 (6157*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/432 - 
 (138793*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/1296 + 
 (44662*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2])/81 + 
 (399205*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2])/324 - 
 (6887*CA^2*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/324 + 
 (26101*CA*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/324 + 
 (14699*CF^4*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/54 + 
 (7*CA*CF^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + 
 (1082*CF^3*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/81 + 
 (16*CF^2*nf^3*zb*G[0, 1, zb]*Log[Q2dmu2])/81 + 
 (7181*CA^3*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/432 + 
 (3421*CA^2*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/54 - 
 (6307*CA*CF^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/54 - 
 (6911*CF^5*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/54 + 
 2*CA^2*CF^2*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2] - 
 (563*CA*CF^3*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/54 - 
 26*CF^4*nf*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2] + 
 (12659*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/288 - 
 (8813*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/648 + 
 (5459*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/648 + 
 (137053*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2])/324 - 
 (12979*CA^2*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/648 + 
 (4321*CA*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/324 + 
 (2617*CF^4*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/18 + 
 (7*CA*CF^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
 (878*CF^3*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/81 + 
 (16*CF^2*nf^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/81 + 
 (5399*CA^3*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/432 + 
 (2683*CA^2*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/54 - 
 (5753*CA*CF^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/108 - 
 (3007*CF^5*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
 (17*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/6 - 
 (286*CA*CF^3*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
 26*CF^4*nf*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2] + 
 (CA^3*CF^2*zb^3*G[0, 1, zb]*Log[Q2dmu2])/36 + 
 (5*CA^2*CF^3*zb^3*G[0, 1, zb]*Log[Q2dmu2])/9 + 
 (11*CA*CF^4*zb^3*G[0, 1, zb]*Log[Q2dmu2])/24 - 
 (55*CF^5*zb^3*G[0, 1, zb]*Log[Q2dmu2])/12 + 
 (CA*CF^3*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/12 - 
 (CF^4*nf*zb^3*G[0, 1, zb]*Log[Q2dmu2])/6 + 
 (19783*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2])/288 - 
 (28889*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2])/162 - 
 (186643*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2])/648 + 
 (28465*CF^5*G[1, 0, zb]*Log[Q2dmu2])/81 - 
 (6635*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/324 + 
 (17321*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/648 + 
 (388*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2])/3 + 
 (15*CA*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/4 + 
 (869*CF^3*nf^2*G[1, 0, zb]*Log[Q2dmu2])/81 + 
 (16*CF^2*nf^3*G[1, 0, zb]*Log[Q2dmu2])/81 + 
 (4939*CA^3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/432 + 
 (6301*CA^2*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/108 - 
 (4129*CA*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/54 - 
 (6697*CF^5*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/54 + 
 (82*CA^2*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
 (353*CA*CF^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
 (689*CF^4*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
 (36287*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
 (21835*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (509*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (51563*CF^5*G[1, 0, zb]*Log[Q2dmu2])/(162*(-1 + zb)) - 
 (1519*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (4889*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
 (4201*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (322*CA*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (68*CF^3*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (16*CF^2*nf^3*G[1, 0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (283*CA^3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (745*CA^2*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (287*CA*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (2882*CF^5*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (61*CA^2*CF^2*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (290*CA*CF^3*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (620*CF^4*nf*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (8*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(3*zb) - 
 (16*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(3*zb) + 
 (6335*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/864 - 
 (151717*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/1296 + 
 (522815*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2])/648 + 
 (608681*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2])/648 - 
 (12187*CA^2*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/648 + 
 (70103*CA*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/648 + 
 (19243*CF^4*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/108 + 
 (121*CA*CF^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/36 + 
 (719*CF^3*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/81 + 
 (16*CF^2*nf^3*zb*G[1, 0, zb]*Log[Q2dmu2])/81 + 
 (2189*CA^3*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/216 + 
 (1084*CA^2*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 - 
 (5069*CA*CF^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/108 - 
 (3260*CF^5*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 + 
 (52*CA^2*CF^2*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 - 
 (263*CA*CF^3*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 - 
 (1165*CF^4*nf*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/54 + 
 (1229*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/24 - 
 (13957*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/324 + 
 (4753*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/81 + 
 (137539*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2])/324 - 
 (15331*CA^2*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/648 + 
 (8773*CA*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/324 + 
 (2621*CF^4*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/18 + 
 (29*CA*CF^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
 (878*CF^3*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/81 + 
 (16*CF^2*nf^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/81 + 
 (5893*CA^3*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/432 + 
 (11117*CA^2*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/216 - 
 (8981*CA*CF^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/108 - 
 (5149*CF^5*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/54 + 
 (82*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
 (353*CA*CF^3*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
 (689*CF^4*nf*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
 (CA^3*CF^2*zb^3*G[1, 0, zb]*Log[Q2dmu2])/36 + 
 (5*CA^2*CF^3*zb^3*G[1, 0, zb]*Log[Q2dmu2])/9 + 
 (11*CA*CF^4*zb^3*G[1, 0, zb]*Log[Q2dmu2])/24 - 
 (55*CF^5*zb^3*G[1, 0, zb]*Log[Q2dmu2])/12 + 
 (CA*CF^3*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/12 - 
 (CF^4*nf*zb^3*G[1, 0, zb]*Log[Q2dmu2])/6 - 
 (224387*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2])/2592 - 
 (17591*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2])/324 + 
 (333133*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2])/648 - 
 (78019*CF^5*G[1, 1, zb]*Log[Q2dmu2])/162 + 
 (2281*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/108 + 
 (30709*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/648 - 
 (11035*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2])/54 - 
 (583*CA*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/324 - 
 (1481*CF^3*nf^2*G[1, 1, zb]*Log[Q2dmu2])/81 - 
 (32*CF^2*nf^3*G[1, 1, zb]*Log[Q2dmu2])/81 + 
 (55*CA^3*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
 (506*CA^2*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
 (374*CA*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
 (553*CF^5*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
 (82*CA^2*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
 (275*CA*CF^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
 (796*CF^4*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
 (5984*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (262*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (7321*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (36326*CF^5*G[1, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (1571*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (779*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (4126*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (164*CA*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
 (136*CF^3*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (32*CF^2*nf^3*G[1, 1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
 (9*CA^3*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (1288*CA^2*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (50*CA*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (1064*CF^5*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (68*CA^2*CF^2*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (308*CA*CF^3*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (568*CF^4*nf*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (4*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2])/zb + 
 (8*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2])/zb - 
 (61679*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/2592 - 
 (29105*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/1296 - 
 (229067*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/648 - 
 (853777*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2])/648 + 
 (46*CA^2*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
 (16529*CA*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/648 - 
 (28523*CF^4*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/108 - 
 (457*CA*CF^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/324 - 
 (1343*CF^3*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/81 - 
 (32*CF^2*nf^3*zb*G[1, 1, zb]*Log[Q2dmu2])/81 + 
 (3031*CA^3*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/432 - 
 (3515*CA^2*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/72 + 
 (1565*CA*CF^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/54 + 
 (1204*CF^5*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
 (61*CA^2*CF^2*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/27 + 
 (649*CA*CF^3*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/54 + 
 (454*CF^4*nf*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
 (128807*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2592 - 
 (44317*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/648 + 
 (30379*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/162 - 
 (210947*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2])/324 + 
 (3845*CA^2*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/216 + 
 (3967*CA*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/162 - 
 (11947*CF^4*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/54 - 
 (103*CA*CF^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/81 - 
 (1490*CF^3*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/81 - 
 (32*CF^2*nf^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/81 + 
 (565*CA^3*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/432 - 
 (3883*CA^2*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 + 
 (661*CA*CF^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/108 + 
 (959*CF^5*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 - 
 (82*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
 (275*CA*CF^3*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
 (796*CF^4*nf*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 - 
 (CA^3*CF^2*zb^3*G[1, 1, zb]*Log[Q2dmu2])/36 - 
 (5*CA^2*CF^3*zb^3*G[1, 1, zb]*Log[Q2dmu2])/9 - 
 (11*CA*CF^4*zb^3*G[1, 1, zb]*Log[Q2dmu2])/24 + 
 (55*CF^5*zb^3*G[1, 1, zb]*Log[Q2dmu2])/12 - 
 (CA*CF^3*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/12 + 
 (CF^4*nf*zb^3*G[1, 1, zb]*Log[Q2dmu2])/6 - 
 (115*CA^2*CF^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/27 - 
 (5*CA*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/3 - 
 (70*CF^5*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/9 - 
 (40*CF^4*nf*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/27 - 
 (65*CA^2*CF^3*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (5*CA*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (130*CF^5*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (40*CF^4*nf*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (40*CA^2*CF^3*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/27 - 
 (25*CA*CF^4*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/3 + 
 (200*CF^5*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/9 + 
 (80*CF^4*nf*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/27 + 
 (65*CA^2*CF^3*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/27 + 
 5*CA*CF^4*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2] - 
 (130*CF^5*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/9 - 
 (40*CF^4*nf*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/27 - 
 (1901*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/12 - 
 (89749*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/432 + 
 (9560*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
 (51581*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2])/108 - 
 (3269*CA^2*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (1762*CA*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
 (7745*CF^4*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/54 + 
 (62*CA*CF^2*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
 (52*CF^3*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (2243*CA^3*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (1957*CA^2*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (5177*CA*CF^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (134*CF^5*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (1901*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) - 
 (89749*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
 (9560*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (51581*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (3269*CA^2*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
 (1762*CA*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (7745*CF^4*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (62*CA*CF^2*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (52*CF^3*nf^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (2243*CA^3*CF^2*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
 (1957*CA^2*CF^3*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
 (5177*CA*CF^4*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (134*CF^5*Pi^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1595*CA^3*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/8 + 
 (34979*CA^2*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/432 + 
 (70831*CA*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/54 + 
 (107525*CF^5*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/108 - 
 (3557*CA^2*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (6509*CA*CF^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/54 + 
 (10475*CF^4*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/54 + 
 (62*CA*CF^2*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
 (52*CF^3*nf^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (2243*CA^3*CF^2*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (1957*CA^2*CF^3*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (5177*CA*CF^4*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (134*CF^5*Pi^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (3179*CA^3*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/48 - 
 (23963*CA^2*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (32219*CA*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/108 + 
 (24211*CF^5*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/54 - 
 (3269*CA^2*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/216 + 
 (1762*CA*CF^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
 (7745*CF^4*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/54 + 
 (62*CA*CF^2*nf^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/27 + 
 (52*CF^3*nf^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (2243*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (1957*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (5177*CA*CF^4*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (134*CF^5*Pi^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (9*CA^2*CF^3*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 (3*CA*CF^4*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 6*CF^5*zb^3*G[0, 0, 0, zb]*Log[Q2dmu2] + 
 (1599*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/16 + 
 (4405*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/18 - 
 (29065*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/108 - 
 (33377*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2])/54 + 
 (2443*CA^2*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/108 - 
 (524*CA*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (4513*CF^4*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
 (26*CA*CF^2*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (196*CF^3*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
 (1231*CA^3*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
 (139*CA^2*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/18 + 
 (1901*CA*CF^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (770*CF^5*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (1599*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(16*(-1 + zb)) + 
 (4405*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (29065*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (33377*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (2443*CA^2*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (524*CA*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (4513*CF^4*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (26*CA*CF^2*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (196*CF^3*nf^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (1231*CA^3*CF^2*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (139*CA^2*CF^3*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
 (1901*CA*CF^4*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (770*CF^5*Pi^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (18259*CA^3*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/144 + 
 (2369*CA^2*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (117253*CA*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/108 - 
 (68039*CF^5*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/54 + 
 (2515*CA^2*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/108 - 
 (916*CA*CF^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (6037*CF^4*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
 (26*CA*CF^2*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (196*CF^3*nf^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
 (1231*CA^3*CF^2*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
 (139*CA^2*CF^3*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/18 + 
 (1901*CA*CF^4*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (770*CF^5*Pi^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (1379*CA^3*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/48 + 
 (5399*CA^2*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (11081*CA*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/54 - 
 (16333*CF^5*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (2407*CA^2*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/108 - 
 (515*CA*CF^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (4531*CF^4*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
 (26*CA*CF^2*nf^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (196*CF^3*nf^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/27 - 
 (1231*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/36 + 
 (139*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/18 + 
 (1901*CA*CF^4*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (770*CF^5*Pi^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 2*CA^2*CF^3*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2] + 
 CA*CF^4*zb^3*G[0, 0, 1, zb]*Log[Q2dmu2] + 6*CF^5*zb^3*G[0, 0, 1, zb]*
  Log[Q2dmu2] + (22217*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/216 + 
 (3451*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/18 - 
 (40981*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/108 - 
 (11848*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (2807*CA^2*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/216 - 
 (500*CA*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (3548*CF^4*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
 (61*CA*CF^2*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
 (56*CF^3*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (287*CA^3*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (122*CA^2*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (1801*CA*CF^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (700*CF^5*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (22109*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
 (1721*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (40873*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (11848*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (2807*CA^2*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
 (500*CA*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (3548*CF^4*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (61*CA*CF^2*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (56*CF^3*nf^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (287*CA^3*CF^2*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (122*CA^2*CF^3*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (1801*CA*CF^4*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (700*CF^5*Pi^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (13909*CA^3*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/108 + 
 (1007*CA^2*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/36 - 
 (124351*CA*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/108 - 
 (28774*CF^5*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (3467*CA^2*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/216 - 
 (323*CA*CF^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (5108*CF^4*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
 (79*CA*CF^2*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
 (56*CF^3*nf^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (287*CA^3*CF^2*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (122*CA^2*CF^3*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (1801*CA*CF^4*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (700*CF^5*Pi^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (3499*CA^3*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/108 + 
 (7801*CA^2*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (12593*CA*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/54 - 
 (13720*CF^5*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (1615*CA^2*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/108 - 
 (536*CA*CF^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (3737*CF^4*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
 (88*CA*CF^2*nf^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/27 - 
 (56*CF^3*nf^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (287*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (122*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (1801*CA*CF^4*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (700*CF^5*Pi^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (3*CA^2*CF^3*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (3*CA*CF^4*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/4 + 
 (9*CF^5*zb^3*G[0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (11005*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/216 - 
 (43079*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/216 + 
 (24215*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/108 + 
 (34663*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2])/54 - 
 (518*CA^2*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (1009*CA*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (3103*CF^4*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/18 + 
 (71*CA*CF^2*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (244*CF^3*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (1087*CA^3*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (83*CA^2*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (781*CA*CF^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 
 (1108*CF^5*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (10897*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
 (42971*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
 (24107*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
 (34663*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
 (518*CA^2*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (1009*CA*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (3103*CF^4*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
 (71*CA*CF^2*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (244*CF^3*nf^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (1087*CA^3*CF^2*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (7*CA^2*CF^3*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2407*CA*CF^4*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (1108*CF^5*Pi^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (3331*CA^3*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/54 - 
 (24635*CA^2*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/216 + 
 (88631*CA*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/108 + 
 (76543*CF^5*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/54 - 
 (1165*CA^2*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/54 + 
 (2107*CA*CF^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (4259*CF^4*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/18 + 
 (89*CA*CF^2*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (244*CF^3*nf^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (1087*CA^3*CF^2*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (53*CA^2*CF^3*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (271*CA*CF^4*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (1108*CF^5*Pi^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (203*CA^3*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/54 - 
 (13219*CA^2*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/108 + 
 (1952*CA*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (39235*CF^5*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/54 - 
 (4495*CA^2*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/216 + 
 (1090*CA*CF^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (3241*CF^4*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/18 + 
 (98*CA*CF^2*nf^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (244*CF^3*nf^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (1087*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (83*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (781*CA*CF^4*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/6 - 
 (1108*CF^5*Pi^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (5*CA^2*CF^3*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (CA*CF^4*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (9*CF^5*zb^3*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (7123*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (6275*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
 (56*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (10369*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2])/27 + 
 (1237*CA^2*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/216 - 
 (1463*CA*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (2615*CF^4*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (116*CA*CF^2*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
 (184*CF^3*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
 (331*CA^3*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (1033*CA^2*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/36 + 
 (4081*CA*CF^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/18 + 
 (230*CF^5*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (3821*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
 (15005*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
 (1637*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (9601*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (155*CA^2*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
 (60*CA*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2350*CF^4*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (116*CA*CF^2*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (40*CF^3*nf^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (73*CA^3*CF^2*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (211*CA^2*CF^3*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (1462*CA*CF^4*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (224*CF^5*Pi^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (6797*CA^3*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/72 - 
 (16243*CA^2*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/108 - 
 (19537*CA*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (95917*CF^5*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/108 + 
 (1367*CA^2*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/108 - 
 (3197*CA*CF^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (355*CF^4*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (116*CA*CF^2*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
 (88*CF^3*nf^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
 (347*CA^3*CF^2*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/18 + 
 (1625*CA^2*CF^3*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
 (4775*CA*CF^4*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/36 + 
 70*CF^5*Pi^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2] + 
 (7543*CA^3*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/144 + 
 (31879*CA^2*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/216 - 
 (11927*CA*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (28739*CF^5*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/54 + 
 (3901*CA^2*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/216 - 
 (736*CA*CF^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (2779*CF^4*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (116*CA*CF^2*nf^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
 (184*CF^3*nf^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/27 - 
 (331*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (1051*CA^2*CF^3*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/36 + 
 (4099*CA*CF^4*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/18 + 
 (230*CF^5*Pi^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (7*CA^2*CF^3*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 CA*CF^4*zb^3*G[1, 0, 0, zb]*Log[Q2dmu2] + 5*CF^5*zb^3*G[1, 0, 0, zb]*
  Log[Q2dmu2] - (4075*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/432 - 
 (8417*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (8531*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/108 + 
 (28843*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2])/54 - 
 (3457*CA^2*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/216 + 
 (7201*CA*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/108 + 
 (5011*CF^4*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (128*CA*CF^2*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (260*CF^3*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (401*CA^3*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/18 - 
 (7*CA^2*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (523*CA*CF^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (314*CF^5*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (781*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
 (518*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (3172*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (13022*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (251*CA^2*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
 (1480*CA*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (1094*CF^4*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (128*CA*CF^2*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (64*CF^3*nf^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (275*CA^3*CF^2*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (14*CA^2*CF^3*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1022*CA*CF^4*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (848*CF^5*Pi^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (4*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb^2) - 
 (8*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*zb^2) + 
 (2*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/zb + 
 (4*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/zb - 
 (15019*CA^3*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/432 + 
 (11*CA^2*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (24295*CA*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (30218*CF^5*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 - 
 (4741*CA^2*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/216 + 
 (8407*CA*CF^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/108 + 
 (4225*CF^4*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (128*CA*CF^2*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (158*CF^3*nf^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (499*CA^3*CF^2*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (97*CA^2*CF^3*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/12 - 
 (553*CA*CF^4*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (244*CF^5*Pi^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (3769*CA^3*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/432 - 
 (1558*CA^2*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (4984*CA*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (20267*CF^5*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 - 
 (2795*CA^2*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/108 + 
 (1744*CA*CF^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (5293*CF^4*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (128*CA*CF^2*nf^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (260*CF^3*nf^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/27 + 
 (401*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/18 - 
 (4*CA^2*CF^3*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (517*CA*CF^4*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (314*CF^5*Pi^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (3*CA^2*CF^3*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 (CA*CF^4*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2])/2 - 
 5*CF^5*zb^3*G[1, 0, 1, zb]*Log[Q2dmu2] - 
 (1291*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/432 - 
 (47687*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/216 - 
 (3547*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/54 + 
 (22357*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2])/54 - 
 (2395*CA^2*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/216 + 
 (4339*CA*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/54 + 
 (4229*CF^4*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (152*CA*CF^2*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (232*CF^3*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (179*CA^3*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (11*CA^2*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (1415*CA*CF^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (346*CF^5*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (148*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (4267*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (5612*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (7004*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (250*CA^2*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (1936*CA*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (1864*CF^4*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (152*CA*CF^2*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (16*CF^3*nf^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (104*CA^3*CF^2*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (124*CA^2*CF^3*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (904*CA*CF^4*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (256*CF^5*Pi^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (8*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*zb^2) - 
 (16*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*zb^2) + 
 (4*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/zb + 
 (8*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/zb - 
 (3073*CA^3*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/108 + 
 (3529*CA^2*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/216 + 
 (111331*CA*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/108 + 
 (21713*CF^5*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 - 
 (3787*CA^2*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/216 + 
 (2618*CA*CF^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (2534*CF^4*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (152*CA*CF^2*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (100*CF^3*nf^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (71*CA^3*CF^2*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (775*CA^2*CF^3*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/36 - 
 (668*CA*CF^4*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (203*CF^5*Pi^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (1505*CA^3*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/216 - 
 (35123*CA^2*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/216 + 
 (13067*CA*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/54 + 
 (17654*CF^5*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 - 
 (2345*CA^2*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/108 + 
 (2030*CA*CF^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (4499*CF^4*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (152*CA*CF^2*nf^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (232*CF^3*nf^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/27 + 
 (179*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (13*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/18 - 
 (1424*CA*CF^4*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (346*CF^5*Pi^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 CA^2*CF^3*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2] - 
 (CA*CF^4*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
 (7*CF^5*zb^3*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (991*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/48 + 
 (29575*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/216 + 
 (11407*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (18598*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2])/27 + 
 (391*CA^2*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
 (151*CA*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (12499*CF^4*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/54 - 
 (16*CA*CF^2*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (380*CF^3*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
 11*CA^3*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
 (379*CA^2*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (213*CA*CF^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (446*CF^5*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (146*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (2876*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (608*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (13792*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
 (412*CA^2*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (1040*CA*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (3728*CF^4*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
 (16*CA*CF^2*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (32*CF^3*nf^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (76*CA^3*CF^2*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (32*CA^2*CF^3*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (752*CA*CF^4*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (256*CF^5*Pi^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (4*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/zb^2 + 
 (8*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/zb^2 - 
 (6*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - 
 (12*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/zb - 
 (2161*CA^3*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/144 + 
 (1751*CA^2*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/108 - 
 (23017*CA*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (128167*CF^5*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/108 + 
 (87*CA^2*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (1049*CA*CF^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/18 - 
 (4511*CF^4*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
 (16*CA*CF^2*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (242*CF^3*nf^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
 (43*CA^3*CF^2*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/6 + 
 (775*CA^2*CF^3*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (291*CA*CF^4*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (163*CF^5*Pi^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (599*CA^3*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
 (11633*CA^2*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/108 + 
 (2419*CA*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (53783*CF^5*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/54 + 
 (587*CA^2*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 - 
 30*CA*CF^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
 (13111*CF^4*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/54 - 
 (16*CA*CF^2*nf^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (380*CF^3*nf^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/27 - 
 11*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
 (415*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (209*CA*CF^4*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (446*CF^5*Pi^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (3*CA^2*CF^3*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (CA*CF^4*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (7*CF^5*zb^3*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (20*CA^2*CF^3*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/9 + 
 (40*CF^5*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/9 + 
 (40*CA*CF^4*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (80*CF^5*Pi^2*G[1, 2, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (10*CA^2*CF^3*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/9 + 
 (20*CA*CF^4*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/3 + 
 (100*CF^5*Pi^2*zb*G[1, 2, 1, zb]*Log[Q2dmu2])/9 - 
 (20*CA^2*CF^3*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/9 + 
 (40*CF^5*Pi^2*zb^2*G[1, 2, 1, zb]*Log[Q2dmu2])/9 + 
 (40*CA*CF^4*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (16*CF^5*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (40*CA*CF^4*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (16*CF^5*Pi^2*G[2, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (80*CA*CF^4*Pi^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (32*CF^5*Pi^2*zb*G[2, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (40*CA*CF^4*Pi^2*zb^2*G[2, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (16*CF^5*Pi^2*zb^2*G[2, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (20*CA*CF^4*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/9 - 
 8*CF^5*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2] + 
 (20*CA*CF^4*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (8*CF^5*Pi^2*G[2, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (40*CA*CF^4*Pi^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2])/9 + 
 16*CF^5*Pi^2*zb*G[2, 1, 1, zb]*Log[Q2dmu2] - 
 (20*CA*CF^4*Pi^2*zb^2*G[2, 1, 1, zb]*Log[Q2dmu2])/9 - 
 8*CF^5*Pi^2*zb^2*G[2, 1, 1, zb]*Log[Q2dmu2] + 
 (5357*CA^3*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
 (1699*CA^2*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
 (7067*CA*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (5693*CF^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (179*CA^2*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (301*CA*CF^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (1243*CF^4*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (5357*CA^3*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (1699*CA^2*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (7067*CA*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (5693*CF^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (179*CA^2*CF^2*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (301*CA*CF^3*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (1243*CF^4*nf*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (6509*CA^3*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/24 - 
 (238*CA^2*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (13889*CA*CF^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (8879*CF^5*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (179*CA^2*CF^2*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (301*CA*CF^3*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (1243*CF^4*nf*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (5357*CA^3*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/24 + 
 (1699*CA^2*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
 (7067*CA*CF^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (5693*CF^5*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (179*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/18 - 
 (301*CA*CF^3*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (1243*CF^4*nf*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (6191*CA^3*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (4037*CA^2*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (5834*CA*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 801*CF^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (41*CA^2*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (416*CA*CF^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (1396*CF^4*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (6191*CA^3*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
 (4037*CA^2*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (5834*CA*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (801*CF^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (41*CA^2*CF^2*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (416*CA*CF^3*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1396*CF^4*nf*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (7211*CA^3*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (1253*CA^2*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (11942*CA*CF^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (3659*CF^5*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (41*CA^2*CF^2*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (416*CA*CF^3*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (1396*CF^4*nf*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (5867*CA^3*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (4217*CA^2*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/12 + 
 (5672*CA*CF^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 825*CF^5*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (41*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (416*CA*CF^3*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (1396*CF^4*nf*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (11521*CA^3*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (7877*CA^2*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (1895*CA*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 649*CF^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (70*CA^2*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (1130*CA*CF^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (400*CF^4*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (11521*CA^3*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (7877*CA^2*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (1895*CA*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (649*CF^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (70*CA^2*CF^2*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (1130*CA*CF^3*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (400*CF^4*nf*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (14305*CA^3*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/72 + 
 (79*CA^2*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (3877*CA*CF^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 1041*CF^5*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (106*CA^2*CF^2*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (1166*CA*CF^3*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (400*CF^4*nf*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (11809*CA^3*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (9875*CA^2*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (1874*CA*CF^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 693*CF^5*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (124*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (1184*CA*CF^3*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (400*CF^4*nf*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (2617*CA^3*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
 (4841*CA^2*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/18 - 
 (1382*CA*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (7726*CF^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (35*CA^2*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/18 - 
 114*CA*CF^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (1414*CF^4*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (2617*CA^3*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
 (4841*CA^2*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (1382*CA*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (7726*CF^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (35*CA^2*CF^2*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (114*CA*CF^3*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1414*CF^4*nf*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (3121*CA^3*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
 (2687*CA^2*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/18 - 
 1020*CA*CF^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (11974*CF^5*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (107*CA^2*CF^2*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/18 - 
 118*CA*CF^3*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (1414*CF^4*nf*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (2521*CA^3*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/24 + 
 (3010*CA^2*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (1283*CA*CF^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (8374*CF^5*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (143*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/18 - 
 120*CA*CF^3*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (1414*CF^4*nf*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (859*CA^3*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
 (1157*CA^2*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 + 
 (5453*CA*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (4714*CF^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (109*CA^2*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/18 + 
 (953*CA*CF^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (1078*CF^4*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (859*CA^3*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (1157*CA^2*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (5453*CA*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (4714*CF^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (109*CA^2*CF^2*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
 (953*CA*CF^3*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (1078*CF^4*nf*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (1165*CA^3*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
 (423*CA^2*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/4 + 
 (22801*CA*CF^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/18 + 
 (8254*CF^5*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (289*CA^2*CF^2*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/18 + 
 (1061*CA*CF^3*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (1078*CF^4*nf*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (1943*CA^3*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/12 - 
 (665*CA^2*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (5300*CA*CF^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (5758*CF^5*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (379*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/18 + 
 (1115*CA*CF^3*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (1078*CF^4*nf*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (7325*CA^3*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (6227*CA^2*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (4486*CA*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (6154*CF^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (7*CA^2*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (898*CA*CF^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (1270*CF^4*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (7285*CA^3*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
 (6299*CA^2*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
 (514*CA*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (6154*CF^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (7*CA^2*CF^2*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (914*CA*CF^3*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (1270*CF^4*nf*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (9737*CA^3*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/72 + 
 (2471*CA^2*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (9796*CA*CF^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (10306*CF^5*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (55*CA^2*CF^2*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (1030*CA*CF^3*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (1270*CF^4*nf*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (1973*CA^3*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/18 + 
 (2522*CA^2*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (4045*CA*CF^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (7360*CF^5*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (79*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (1060*CA*CF^3*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (1270*CF^4*nf*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (3907*CA^3*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (1771*CA^2*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/18 - 
 (9181*CA*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/18 - 
 (4583*CF^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (71*CA^2*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (815*CA*CF^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (334*CF^4*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (1289*CA^3*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
 (1843*CA^2*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (3247*CA*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (4583*CF^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (71*CA^2*CF^2*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (847*CA*CF^3*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (334*CF^4*nf*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (5071*CA^3*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/36 - 
 (46*CA^2*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (19543*CA*CF^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/18 - 
 (8399*CF^5*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (119*CA^2*CF^2*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (989*CA*CF^3*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (334*CF^4*nf*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (4249*CA^3*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (1808*CA^2*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (4082*CA*CF^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (5834*CF^5*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (143*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (1004*CA*CF^3*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (334*CF^4*nf*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (4925*CA^3*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/72 - 
 (5695*CA^2*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (6001*CA*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/18 + 
 (6640*CF^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (241*CA^2*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (242*CA*CF^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (437*CF^4*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (4805*CA^3*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
 (5911*CA^2*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (6841*CA*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
 (6640*CF^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (241*CA^2*CF^2*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
 (86*CA*CF^3*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (437*CF^4*nf*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (6137*CA^3*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/72 - 
 (4495*CA^2*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (7328*CA*CF^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (11224*CF^5*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (457*CA^2*CF^2*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (308*CA*CF^3*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (437*CF^4*nf*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (2449*CA^3*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (8557*CA^2*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (2132*CA*CF^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (8089*CF^5*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (565*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (305*CA*CF^3*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (437*CF^4*nf*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (10009*CA^3*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/72 - 
 (1766*CA^2*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (3659*CA*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
 (5488*CF^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (346*CA^2*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (2863*CA*CF^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/18 + 
 (409*CF^4*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2629*CA^3*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
 (1102*CA^2*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (3692*CA*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (4012*CF^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (358*CA^2*CF^2*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (934*CA*CF^3*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (772*CF^4*nf*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (5801*CA^3*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/36 + 
 (14963*CA^2*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/72 + 
 (12089*CA*CF^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/12 + 
 (6784*CF^5*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (364*CA^2*CF^2*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (2741*CA*CF^3*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/36 + 
 (121*CF^4*nf*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (17785*CA^3*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/72 - 
 (2225*CA^2*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (2245*CA*CF^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (6433*CF^5*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (346*CA^2*CF^2*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (2863*CA*CF^3*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/18 + 
 (409*CF^4*nf*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (3745*CA^3*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/36 + 
 (8855*CA^2*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (4531*CA*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (2323*CF^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (80*CA^2*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (1376*CA*CF^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (476*CF^4*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (328*CA^3*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1694*CA^2*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (3380*CA*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (4960*CF^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (82*CA^2*CF^2*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (328*CA*CF^3*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (920*CF^4*nf*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (4249*CA^3*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (1639*CA^2*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (16391*CA*CF^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/18 - 
 (2689*CF^5*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 28*CA^2*CF^2*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (779*CA*CF^3*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (224*CF^4*nf*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (6265*CA^3*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/36 + 
 (11825*CA^2*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (5470*CA*CF^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (2749*CF^5*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (80*CA^2*CF^2*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (1376*CA*CF^3*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (476*CF^4*nf*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (1835*CA^3*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/18 + 
 (433*CA^2*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (1699*CA*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (1762*CF^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (250*CA^2*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (416*CA*CF^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (1252*CF^4*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (983*CA^3*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (212*CA^2*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (3704*CA*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (3472*CF^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (86*CA^2*CF^2*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (824*CA*CF^3*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (256*CF^4*nf*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1171*CA^3*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (1613*CA^2*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/12 - 
 (5591*CA*CF^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
 739*CF^5*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (298*CA^2*CF^2*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 76*CA*CF^3*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (526*CF^4*nf*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (13163*CA^3*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/72 + 
 (1601*CA^2*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (1895*CA*CF^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (2332*CF^5*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (304*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (452*CA*CF^3*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (1252*CF^4*nf*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (583*CA^3*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (6637*CA^2*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (7189*CA*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/18 + 
 (7348*CF^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (143*CA^2*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 129*CA*CF^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (1570*CF^4*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (212*CA^3*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (133*CA^2*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (2956*CA*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (4916*CF^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (145*CA^2*CF^2*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (280*CA*CF^3*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1028*CF^4*nf*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (3079*CA^3*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (277*CA^2*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (7046*CA*CF^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (8473*CF^5*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (185*CA^2*CF^2*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (165*CA*CF^3*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/2 + 
 (763*CF^4*nf*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (8147*CA^3*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/72 - 
 (11803*CA^2*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (3758*CA*CF^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (9463*CF^5*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (197*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 141*CA*CF^3*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (1570*CF^4*nf*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (4057*CA^3*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/36 + 
 (5119*CA^2*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (995*CA*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/2 - 
 (5354*CF^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (416*CA^2*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (1352*CA*CF^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (1094*CF^4*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (370*CA^3*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (40*CA^2*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2624*CA*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (2672*CF^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (424*CA^2*CF^2*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (280*CA*CF^3*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (496*CF^4*nf*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (4855*CA^3*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/36 - 
 (4315*CA^2*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/18 - 
 805*CA*CF^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (4820*CF^5*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (428*CA^2*CF^2*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (584*CA*CF^3*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (197*CF^4*nf*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (1696*CA^3*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (2074*CA^2*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (1850*CA*CF^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (6380*CF^5*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (416*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (1352*CA*CF^3*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (1094*CF^4*nf*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (1369*CA^3*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/18 - 
 (7669*CA^2*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/36 + 
 (6845*CA*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/18 + 
 (7043*CF^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (280*CA^2*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (1327*CA*CF^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (1390*CF^4*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (84*CA^3*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1156*CA^2*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (848*CA*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (3664*CF^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (284*CA^2*CF^2*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (928*CA*CF^3*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (80*CF^4*nf*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (3365*CA^3*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/36 + 
 (554*CA^2*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (6934*CA*CF^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (5975*CF^5*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (286*CA^2*CF^2*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (1457*CA*CF^3*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/18 + 
 (385*CF^4*nf*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (4385*CA^3*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/36 - 
 (5387*CA^2*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/18 + 
 (4207*CA*CF^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (8312*CF^5*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (280*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (1327*CA*CF^3*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (1390*CF^4*nf*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (6197*CA^3*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/72 - 
 (6299*CA^2*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (2633*CA*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
 (1856*CF^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (116*CA^2*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (451*CA*CF^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (1126*CF^4*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (872*CA^3*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (736*CA^2*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (3008*CA*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (1984*CF^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (352*CA^2*CF^2*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (928*CA*CF^3*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (448*CF^4*nf*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (7793*CA^3*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/72 + 
 (4213*CA^2*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (1629*CA*CF^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (1316*CF^5*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (118*CA^2*CF^2*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (159*CA*CF^3*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (109*CF^4*nf*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 - 
 (4813*CA^3*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/36 - 
 (8999*CA^2*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/36 + 
 (1565*CA*CF^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (2189*CF^5*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (116*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (451*CA*CF^3*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (1126*CF^4*nf*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/9 + 
 (1871*CA^3*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/36 + 
 (7231*CA^2*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (3299*CA*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/18 - 
 926*CF^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (224*CA^2*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (269*CA*CF^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (1651*CF^4*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 + 
 (544*CA^3*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (1184*CA^2*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (1792*CA*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (3968*CF^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (224*CA^2*CF^2*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (896*CA*CF^3*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (896*CF^4*nf*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (5047*CA^3*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (521*CA^2*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/72 - 
 (23329*CA*CF^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/36 - 
 684*CF^5*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (224*CA^2*CF^2*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (985*CA*CF^3*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
 (1037*CF^4*nf*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/18 + 
 (5407*CA^3*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/72 + 
 (9481*CA^2*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/36 - 
 (1990*CA*CF^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
 1072*CF^5*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (224*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (269*CA*CF^3*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (1651*CF^4*nf*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/9 - 
 (92*CA^2*CF^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 4*CA*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (56*CF^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (32*CF^4*nf*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 (52*CA^2*CF^3*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (12*CA*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (104*CF^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (32*CF^4*nf*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
 (32*CA^2*CF^3*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/9 - 
 20*CA*CF^4*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (160*CF^5*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (64*CF^4*nf*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (52*CA^2*CF^3*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 12*CA*CF^4*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (104*CF^5*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (32*CF^4*nf*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/9 + 
 (92*CA^2*CF^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 4*CA*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (56*CF^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (32*CF^4*nf*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (52*CA^2*CF^3*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (12*CA*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (104*CF^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (32*CF^4*nf*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
 (32*CA^2*CF^3*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 20*CA*CF^4*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (160*CF^5*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (64*CF^4*nf*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 (52*CA^2*CF^3*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/9 - 
 12*CA*CF^4*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (104*CF^5*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (32*CF^4*nf*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/9 + 
 (46*CA^2*CF^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 6*CA*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 28*CF^5*G[2, 1, 1, 0, zb]*
  Log[Q2dmu2] + (16*CF^4*nf*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (26*CA^2*CF^3*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (18*CA*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (52*CF^5*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (16*CF^4*nf*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (16*CA^2*CF^3*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 30*CA*CF^4*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 80*CF^5*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (32*CF^4*nf*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (26*CA^2*CF^3*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 18*CA*CF^4*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 52*CF^5*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (16*CF^4*nf*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (46*CA^2*CF^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 6*CA*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 28*CF^5*G[2, 1, 1, 1, zb]*
  Log[Q2dmu2] - (16*CF^4*nf*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (26*CA^2*CF^3*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (18*CA*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (52*CF^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (16*CF^4*nf*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (16*CA^2*CF^3*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 30*CA*CF^4*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 80*CF^5*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (32*CF^4*nf*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (26*CA^2*CF^3*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 18*CA*CF^4*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 52*CF^5*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (16*CF^4*nf*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (763*CA^3*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
 (2053*CA^2*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 2112*CA*CF^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (2462*CF^5*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (763*CA^3*CF^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
 (2053*CA^2*CF^3*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (2112*CA*CF^4*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (2462*CF^5*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (763*CA^3*CF^2*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
 (2053*CA^2*CF^3*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 2112*CA*CF^4*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (2462*CF^5*zb*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (763*CA^3*CF^2*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/6 + 
 (2053*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 2112*CA*CF^4*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (2462*CF^5*zb^2*G[0, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (463*CA^3*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 685*CA^2*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (5858*CA*CF^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (3056*CF^5*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (463*CA^3*CF^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (685*CA^2*CF^3*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (5858*CA*CF^4*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (3056*CF^5*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (463*CA^3*CF^2*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 685*CA^2*CF^3*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (5858*CA*CF^4*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (3056*CF^5*zb*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (463*CA^3*CF^2*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 685*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (5858*CA*CF^4*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (3056*CF^5*zb^2*G[0, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 94*CA^3*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (2210*CA^2*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (5432*CA*CF^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 860*CF^5*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (94*CA^3*CF^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2210*CA^2*CF^3*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (5432*CA*CF^4*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (860*CF^5*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 94*CA^3*CF^2*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (2210*CA^2*CF^3*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (5432*CA*CF^4*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 860*CF^5*zb*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 94*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (2210*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (5432*CA*CF^4*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 860*CF^5*zb^2*G[0, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (280*CA^3*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 431*CA^2*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (4846*CA*CF^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (3292*CF^5*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (280*CA^3*CF^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (431*CA^2*CF^3*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (4846*CA*CF^4*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (3292*CF^5*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (280*CA^3*CF^2*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 431*CA^2*CF^3*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (4846*CA*CF^4*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (3292*CF^5*zb*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (280*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 431*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (4846*CA*CF^4*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (3292*CF^5*zb^2*G[0, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 44*CA^3*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 757*CA^2*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (5092*CA*CF^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2312*CF^5*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (44*CA^3*CF^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (757*CA^2*CF^3*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (5092*CA*CF^4*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (2312*CF^5*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 44*CA^3*CF^2*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 757*CA^2*CF^3*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (5092*CA*CF^4*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2312*CF^5*zb*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 44*CA^3*CF^2*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 757*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (5092*CA*CF^4*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2312*CF^5*zb^2*G[0, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 68*CA^3*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (1484*CA^2*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 1558*CA*CF^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (2840*CF^5*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (68*CA^3*CF^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (1484*CA^2*CF^3*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1558*CA*CF^4*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (2840*CF^5*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 68*CA^3*CF^2*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (1484*CA^2*CF^3*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 1558*CA*CF^4*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (2840*CF^5*zb*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 68*CA^3*CF^2*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (1484*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 1558*CA*CF^4*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (2840*CF^5*zb^2*G[0, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (38*CA^3*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 543*CA^2*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (4162*CA*CF^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (2300*CF^5*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (38*CA^3*CF^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (543*CA^2*CF^3*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (4162*CA*CF^4*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (2300*CF^5*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (38*CA^3*CF^2*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 543*CA^2*CF^3*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (4162*CA*CF^4*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (2300*CF^5*zb*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (38*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 543*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (4162*CA*CF^4*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (2300*CF^5*zb^2*G[0, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (31*CA^3*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 315*CA^2*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 1202*CA*CF^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (2984*CF^5*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (31*CA^3*CF^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
 (315*CA^2*CF^3*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1202*CA*CF^4*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2984*CF^5*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (31*CA^3*CF^2*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 315*CA^2*CF^3*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 1202*CA*CF^4*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (2984*CF^5*zb*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (31*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 315*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 1202*CA*CF^4*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (2984*CF^5*zb^2*G[0, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (17*CA^3*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
 755*CA^2*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 1608*CA*CF^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (2176*CF^5*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (17*CA^3*CF^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (755*CA^2*CF^3*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1608*CA*CF^4*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2176*CF^5*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (17*CA^3*CF^2*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
 755*CA^2*CF^3*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 1608*CA*CF^4*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (2176*CF^5*zb*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (17*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
 755*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 1608*CA*CF^4*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (2176*CF^5*zb^2*G[0, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (136*CA^3*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 509*CA^2*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 1482*CA*CF^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 884*CF^5*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (136*CA^3*CF^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (521*CA^2*CF^3*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (4486*CA*CF^4*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (884*CF^5*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (136*CA^3*CF^2*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 527*CA^2*CF^3*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 1502*CA*CF^4*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 884*CF^5*zb*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (136*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 509*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 1482*CA*CF^4*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 884*CF^5*zb^2*G[0, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (31*CA^3*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 559*CA^2*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 1402*CA*CF^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (2264*CF^5*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (31*CA^3*CF^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (571*CA^2*CF^3*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (4246*CA*CF^4*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (2264*CF^5*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (31*CA^3*CF^2*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 577*CA^2*CF^3*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 1422*CA*CF^4*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (2264*CF^5*zb*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (31*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 559*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 1402*CA*CF^4*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (2264*CF^5*zb^2*G[0, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (163*CA^3*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
 (1009*CA^2*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (3740*CA*CF^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (2860*CF^5*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (163*CA^3*CF^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (1069*CA^2*CF^3*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1276*CA*CF^4*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2860*CF^5*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (163*CA^3*CF^2*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
 (1099*CA^2*CF^3*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (3872*CA*CF^4*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (2860*CF^5*zb*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (163*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
 (1009*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (3740*CA*CF^4*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (2860*CF^5*zb^2*G[0, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 55*CA^3*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (1699*CA^2*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (3536*CA*CF^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (1852*CF^5*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (55*CA^3*CF^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (1771*CA^2*CF^3*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (3616*CA*CF^4*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1852*CF^5*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 55*CA^3*CF^2*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (1807*CA^2*CF^3*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (3656*CA*CF^4*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (1852*CF^5*zb*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 55*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (1699*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (3536*CA*CF^4*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (1852*CF^5*zb^2*G[0, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (83*CA^3*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (1130*CA^2*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (3262*CA*CF^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 756*CF^5*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (83*CA^3*CF^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (1222*CA^2*CF^3*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (3406*CA*CF^4*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (756*CF^5*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (83*CA^3*CF^2*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (1268*CA^2*CF^3*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (3478*CA*CF^4*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 756*CF^5*zb*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (83*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/6 - 
 (1130*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (3262*CA*CF^4*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 756*CF^5*zb^2*G[0, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (263*CA^3*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (1286*CA^2*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 968*CA*CF^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 580*CF^5*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (263*CA^3*CF^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
 (1382*CA^2*CF^3*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1024*CA*CF^4*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (580*CF^5*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (263*CA^3*CF^2*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (1430*CA^2*CF^3*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 1052*CA*CF^4*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 580*CF^5*zb*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (263*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (1286*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 968*CA*CF^4*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 580*CF^5*zb^2*G[0, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (91*CA^3*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (1595*CA^2*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
 (2473*CA*CF^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 782*CF^5*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (91*CA^3*CF^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
 (601*CA^2*CF^3*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
 (2713*CA*CF^4*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (782*CF^5*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (91*CA^3*CF^2*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (1907*CA^2*CF^3*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
 (2833*CA*CF^4*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 782*CF^5*zb*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (91*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 + 
 (1595*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
 (2473*CA*CF^4*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 782*CF^5*zb^2*G[0, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (233*CA^3*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2097*CA^2*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 1946*CA*CF^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (2590*CF^5*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (377*CA^3*CF^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (686*CA^2*CF^3*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1188*CA*CF^4*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1528*CF^5*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (449*CA^3*CF^2*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2019*CA^2*CF^3*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/4 - 
 809*CA*CF^4*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (997*CF^5*zb*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (233*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2097*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
 1946*CA*CF^4*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (2590*CF^5*zb^2*G[1, 0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 10*CA^3*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (2260*CA^2*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 1816*CA*CF^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (3128*CF^5*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (115*CA^3*CF^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1564*CA^2*CF^3*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (3412*CA*CF^4*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (624*CF^5*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (123*CA^3*CF^2*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (1171*CA^2*CF^3*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 780*CA*CF^4*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (1316*CF^5*zb*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 10*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (2260*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 1816*CA*CF^4*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (3128*CF^5*zb^2*G[1, 0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 47*CA^3*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (2419*CA^2*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (5126*CA*CF^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 896*CF^5*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (230*CA^3*CF^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1660*CA^2*CF^3*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (1048*CA*CF^4*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (528*CF^5*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (187*CA^3*CF^2*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/2 + 
 (1267*CA^2*CF^3*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (2141*CA*CF^4*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 346*CF^5*zb*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 47*CA^3*CF^2*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (2428*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (5144*CA*CF^4*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 896*CF^5*zb^2*G[1, 0, 0, 1, 0, zb]*Log[Q2dmu2] - 
 12*CA^3*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (1603*CA^2*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (4646*CA*CF^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 1120*CF^5*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (24*CA^3*CF^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1148*CA^2*CF^3*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (2968*CA*CF^4*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (672*CF^5*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 40*CA^3*CF^2*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (877*CA^2*CF^3*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (2039*CA*CF^4*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 478*CF^5*zb*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 12*CA^3*CF^2*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (1612*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (4664*CA*CF^4*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 1120*CF^5*zb^2*G[1, 0, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (238*CA^3*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (2552*CA^2*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 1642*CA*CF^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (2404*CF^5*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (328*CA^3*CF^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (568*CA^2*CF^3*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (2912*CA*CF^4*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (480*CF^5*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (364*CA^3*CF^2*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (2581*CA^2*CF^3*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
 649*CA*CF^4*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (928*CF^5*zb*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (238*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (2543*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 1636*CA*CF^4*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (2404*CF^5*zb^2*G[1, 0, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (77*CA^3*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (1796*CA^2*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (4604*CA*CF^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (2944*CF^5*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (128*CA^3*CF^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (420*CA^2*CF^3*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (2848*CA*CF^4*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (592*CF^5*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (161*CA^3*CF^2*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (980*CA^2*CF^3*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (1964*CA*CF^4*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (1216*CF^5*zb*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (77*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (1787*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (4586*CA*CF^4*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (2944*CF^5*zb^2*G[1, 0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (172*CA^3*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (1939*CA^2*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (4226*CA*CF^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (2428*CF^5*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (218*CA^3*CF^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1376*CA^2*CF^3*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (2560*CA*CF^4*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (1408*CF^5*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (473*CA^3*CF^2*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
 (1096*CA^2*CF^3*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (1754*CA*CF^4*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (874*CF^5*zb*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (172*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (1939*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (4226*CA*CF^4*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (2428*CF^5*zb^2*G[1, 0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 30*CA^3*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 420*CA^2*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (3748*CA*CF^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (3172*CF^5*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (103*CA^3*CF^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (926*CA^2*CF^3*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (804*CA*CF^4*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (632*CF^5*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (79*CA^3*CF^2*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/2 + 
 251*CA^2*CF^3*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (1699*CA*CF^4*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (1300*CF^5*zb*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 30*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 420*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (3748*CA*CF^4*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (3172*CF^5*zb^2*G[1, 0, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 (424*CA^3*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 861*CA^2*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 1504*CA*CF^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (2180*CF^5*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (520*CA^3*CF^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (552*CA^2*CF^3*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (704*CA*CF^4*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (992*CF^5*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (568*CA^3*CF^2*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (795*CA^2*CF^3*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
 304*CA*CF^4*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (398*CF^5*zb*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (424*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
 861*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 1504*CA*CF^4*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 (2180*CF^5*zb^2*G[1, 1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (190*CA^3*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 630*CA^2*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (4274*CA*CF^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 880*CF^5*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (248*CA^3*CF^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (432*CA^2*CF^3*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (736*CA*CF^4*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1216*CF^5*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (286*CA^3*CF^2*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 331*CA^2*CF^3*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (1130*CA*CF^4*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 182*CF^5*zb*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (190*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 630*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (4274*CA*CF^4*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 880*CF^5*zb^2*G[1, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 87*CA^3*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 675*CA^2*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (4112*CA*CF^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (2288*CF^5*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (320*CA^3*CF^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (464*CA^2*CF^3*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (672*CA*CF^4*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1024*CF^5*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 117*CA^3*CF^2*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (713*CA^2*CF^3*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/2 - 
 (965*CA*CF^4*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (386*CF^5*zb*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 87*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 678*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (4130*CA*CF^4*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 (2288*CF^5*zb^2*G[1, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 41*CA^3*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (1366*CA^2*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 1258*CA*CF^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 972*CF^5*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (148*CA^3*CF^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (328*CA^2*CF^3*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (688*CA*CF^4*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (1376*CF^5*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 57*CA^3*CF^2*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (781*CA^2*CF^3*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 387*CA*CF^4*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 214*CF^5*zb*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 41*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (1375*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 1264*CA*CF^4*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 972*CF^5*zb^2*G[1, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (376*CA^3*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2146*CA^2*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 1200*CA*CF^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 604*CF^5*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (416*CA^3*CF^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (480*CA^2*CF^3*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (512*CA*CF^4*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (640*CF^5*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (436*CA^3*CF^2*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2177*CA^2*CF^3*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/6 - 
 170*CA*CF^4*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 20*CF^5*zb*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (376*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (2137*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 1194*CA*CF^4*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 604*CF^5*zb^2*G[1, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 62*CA^3*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 500*CA^2*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (3464*CA*CF^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (2312*CF^5*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (208*CA^3*CF^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (352*CA^2*CF^3*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (576*CA*CF^4*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (896*CF^5*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 73*CA^3*CF^2*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (557*CA^2*CF^3*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
 (866*CA*CF^4*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (194*CF^5*zb*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 62*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 497*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (3446*CA*CF^4*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (2312*CF^5*zb^2*G[1, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (242*CA^3*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 539*CA^2*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 1078*CA*CF^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 600*CF^5*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (256*CA^3*CF^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (384*CA^2*CF^3*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (512*CA*CF^4*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (512*CF^5*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (263*CA^3*CF^2*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 (613*CA^2*CF^3*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/2 + 
 229*CA*CF^4*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 44*CF^5*zb*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (242*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 539*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 1078*CA*CF^4*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 600*CF^5*zb^2*G[1, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (128*CA^3*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (699*CA^2*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (2848*CA*CF^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (2602*CF^5*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (128*CA^3*CF^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (256*CA^2*CF^3*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (512*CA*CF^4*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (1024*CF^5*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (128*CA^3*CF^2*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (837*CA^2*CF^3*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/4 - 
 (880*CA*CF^4*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (235*CF^5*zb*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (128*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (699*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/2 - 
 (2848*CA*CF^4*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (2602*CF^5*zb^2*G[1, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 (16*CA^2*CF^3*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (32*CF^5*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (32*CA*CF^4*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (64*CF^5*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (8*CA^2*CF^3*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 16*CA*CF^4*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (80*CF^5*zb*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 (16*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (32*CF^5*zb^2*G[1, 2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 (16*CA^2*CF^3*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (32*CF^5*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (32*CA*CF^4*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (64*CF^5*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (8*CA^2*CF^3*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 16*CA*CF^4*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (80*CF^5*zb*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 (16*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 (32*CF^5*zb^2*G[1, 2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 8*CA^2*CF^3*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 16*CF^5*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (16*CA*CF^4*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (32*CF^5*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 4*CA^2*CF^3*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 24*CA*CF^4*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 40*CF^5*zb*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] + 
 8*CA^2*CF^3*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 16*CF^5*zb^2*G[1, 2, 1, 1, 0, zb]*Log[Q2dmu2] - 
 8*CA^2*CF^3*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 16*CF^5*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (16*CA*CF^4*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (32*CF^5*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 4*CA^2*CF^3*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 24*CA*CF^4*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 40*CF^5*zb*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] - 
 8*CA^2*CF^3*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 16*CF^5*zb^2*G[1, 2, 1, 1, 1, zb]*Log[Q2dmu2] + 
 40*CA*CF^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 48*CF^5*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (40*CA*CF^4*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (48*CF^5*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 80*CA*CF^4*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 96*CF^5*zb*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 40*CA*CF^4*zb^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] + 
 48*CF^5*zb^2*G[2, 1, 0, 0, 0, zb]*Log[Q2dmu2] - 
 (104*CA*CF^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 48*CF^5*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] + 
 (104*CA*CF^4*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (48*CF^5*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (208*CA*CF^4*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
 96*CF^5*zb*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (104*CA*CF^4*zb^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
 48*CF^5*zb^2*G[2, 1, 0, 0, 1, zb]*Log[Q2dmu2] - 
 (104*CA*CF^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 48*CF^5*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (104*CA*CF^4*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (48*CF^5*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (208*CA*CF^4*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
 96*CF^5*zb*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] - 
 (104*CA*CF^4*zb^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
 48*CF^5*zb^2*G[2, 1, 0, 1, 0, zb]*Log[Q2dmu2] + 
 (88*CA*CF^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 48*CF^5*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (88*CA*CF^4*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (48*CF^5*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (176*CA*CF^4*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
 96*CF^5*zb*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] + 
 (88*CA*CF^4*zb^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
 48*CF^5*zb^2*G[2, 1, 0, 1, 1, zb]*Log[Q2dmu2] - 
 (148*CA*CF^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 72*CF^5*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (148*CA*CF^4*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (72*CF^5*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (296*CA*CF^4*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
 144*CF^5*zb*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2] - 
 (148*CA*CF^4*zb^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
 72*CF^5*zb^2*G[2, 1, 1, 0, 0, zb]*Log[Q2dmu2] + 
 (124*CA*CF^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 72*CF^5*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] - 
 (124*CA*CF^4*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (72*CF^5*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (248*CA*CF^4*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
 144*CF^5*zb*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (124*CA*CF^4*zb^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
 72*CF^5*zb^2*G[2, 1, 1, 0, 1, zb]*Log[Q2dmu2] + 
 (128*CA*CF^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 80*CF^5*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (128*CA*CF^4*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
 (80*CF^5*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
 (256*CA*CF^4*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
 160*CF^5*zb*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2] + 
 (128*CA*CF^4*zb^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
 80*CF^5*zb^2*G[2, 1, 1, 1, 0, zb]*Log[Q2dmu2] - 
 (104*CA*CF^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 80*CF^5*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (104*CA*CF^4*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
 (80*CF^5*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
 (208*CA*CF^4*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 + 
 160*CF^5*zb*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] - 
 (104*CA*CF^4*zb^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
 80*CF^5*zb^2*G[2, 1, 1, 1, 1, zb]*Log[Q2dmu2] + 
 (76739*CA^3*CF^2*Log[Q2dmu2]^2)/2592 + (235879*CA^2*CF^3*Log[Q2dmu2]^2)/
  3888 - (858497*CA*CF^4*Log[Q2dmu2]^2)/3888 + 
 (210179*CF^5*Log[Q2dmu2]^2)/972 + (149*CA^2*CF^2*nf*Log[Q2dmu2]^2)/72 - 
 (143791*CA*CF^3*nf*Log[Q2dmu2]^2)/3888 + (126325*CF^4*nf*Log[Q2dmu2]^2)/
  1944 - (587*CA*CF^2*nf^2*Log[Q2dmu2]^2)/486 + 
 (143*CF^3*nf^2*Log[Q2dmu2]^2)/18 + (68*CF^2*nf^3*Log[Q2dmu2]^2)/243 - 
 (3565*CA^3*CF^2*Pi^2*Log[Q2dmu2]^2)/1296 + 
 (7955*CA^2*CF^3*Pi^2*Log[Q2dmu2]^2)/432 + (9281*CA*CF^4*Pi^2*Log[Q2dmu2]^2)/
  648 - (3709*CF^5*Pi^2*Log[Q2dmu2]^2)/54 + 
 (77*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/24 + (13*CA*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/
  81 - (2767*CF^4*nf*Pi^2*Log[Q2dmu2]^2)/162 - 
 (13*CA*CF^2*nf^2*Pi^2*Log[Q2dmu2]^2)/81 - (62*CF^3*nf^2*Pi^2*Log[Q2dmu2]^2)/
  81 - (829*CA^3*CF^2*Pi^4*Log[Q2dmu2]^2)/2160 - 
 (25*CA^2*CF^3*Pi^4*Log[Q2dmu2]^2)/12 + (1363*CA*CF^4*Pi^4*Log[Q2dmu2]^2)/
  540 + (331*CF^5*Pi^4*Log[Q2dmu2]^2)/135 + (76739*CA^3*CF^2*Log[Q2dmu2]^2)/
  (2592*(-1 + zb)) + (235879*CA^2*CF^3*Log[Q2dmu2]^2)/(3888*(-1 + zb)) - 
 (858497*CA*CF^4*Log[Q2dmu2]^2)/(3888*(-1 + zb)) + 
 (210179*CF^5*Log[Q2dmu2]^2)/(972*(-1 + zb)) + 
 (149*CA^2*CF^2*nf*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
 (143791*CA*CF^3*nf*Log[Q2dmu2]^2)/(3888*(-1 + zb)) + 
 (126325*CF^4*nf*Log[Q2dmu2]^2)/(1944*(-1 + zb)) - 
 (587*CA*CF^2*nf^2*Log[Q2dmu2]^2)/(486*(-1 + zb)) + 
 (143*CF^3*nf^2*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
 (68*CF^2*nf^3*Log[Q2dmu2]^2)/(243*(-1 + zb)) - 
 (3565*CA^3*CF^2*Pi^2*Log[Q2dmu2]^2)/(1296*(-1 + zb)) + 
 (7955*CA^2*CF^3*Pi^2*Log[Q2dmu2]^2)/(432*(-1 + zb)) + 
 (9281*CA*CF^4*Pi^2*Log[Q2dmu2]^2)/(648*(-1 + zb)) - 
 (3709*CF^5*Pi^2*Log[Q2dmu2]^2)/(54*(-1 + zb)) + 
 (77*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(24*(-1 + zb)) + 
 (13*CA*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
 (2767*CF^4*nf*Pi^2*Log[Q2dmu2]^2)/(162*(-1 + zb)) - 
 (13*CA*CF^2*nf^2*Pi^2*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
 (62*CF^3*nf^2*Pi^2*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
 (829*CA^3*CF^2*Pi^4*Log[Q2dmu2]^2)/(2160*(-1 + zb)) - 
 (25*CA^2*CF^3*Pi^4*Log[Q2dmu2]^2)/(12*(-1 + zb)) + 
 (1363*CA*CF^4*Pi^4*Log[Q2dmu2]^2)/(540*(-1 + zb)) + 
 (331*CF^5*Pi^4*Log[Q2dmu2]^2)/(135*(-1 + zb)) + 
 (77327*CA^3*CF^2*zb*Log[Q2dmu2]^2)/2592 + 
 (462571*CA^2*CF^3*zb*Log[Q2dmu2]^2)/3888 + (10615*CA*CF^4*zb*Log[Q2dmu2]^2)/
  3888 + (460739*CF^5*zb*Log[Q2dmu2]^2)/972 + 
 (13*CA^2*CF^2*nf*zb*Log[Q2dmu2]^2)/8 - (72439*CA*CF^3*nf*zb*Log[Q2dmu2]^2)/
  3888 + (214525*CF^4*nf*zb*Log[Q2dmu2]^2)/1944 - 
 (587*CA*CF^2*nf^2*zb*Log[Q2dmu2]^2)/486 + (53*CF^3*nf^2*zb*Log[Q2dmu2]^2)/
  6 + (68*CF^2*nf^3*zb*Log[Q2dmu2]^2)/243 + 
 (875*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/1296 + 
 (6803*CA^2*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/432 + 
 (1793*CA*CF^4*Pi^2*zb*Log[Q2dmu2]^2)/648 - (1559*CF^5*Pi^2*zb*Log[Q2dmu2]^2)/
  18 + (77*CA^2*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/24 + 
 (103*CA*CF^3*nf*Pi^2*zb*Log[Q2dmu2]^2)/81 - 
 (3019*CF^4*nf*Pi^2*zb*Log[Q2dmu2]^2)/162 - 
 (13*CA*CF^2*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/81 - 
 (62*CF^3*nf^2*Pi^2*zb*Log[Q2dmu2]^2)/81 - 
 (829*CA^3*CF^2*Pi^4*zb*Log[Q2dmu2]^2)/2160 - 
 (25*CA^2*CF^3*Pi^4*zb*Log[Q2dmu2]^2)/12 + 
 (1363*CA*CF^4*Pi^4*zb*Log[Q2dmu2]^2)/540 + (331*CF^5*Pi^4*zb*Log[Q2dmu2]^2)/
  135 + (73205*CA^3*CF^2*zb^2*Log[Q2dmu2]^2)/2592 + 
 (368071*CA^2*CF^3*zb^2*Log[Q2dmu2]^2)/3888 - 
 (214081*CA*CF^4*zb^2*Log[Q2dmu2]^2)/1944 + (183233*CF^5*zb^2*Log[Q2dmu2]^2)/
  972 + (125*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^2)/72 - 
 (28687*CA*CF^3*nf*zb^2*Log[Q2dmu2]^2)/972 + 
 (62429*CF^4*nf*zb^2*Log[Q2dmu2]^2)/972 - 
 (425*CA*CF^2*nf^2*zb^2*Log[Q2dmu2]^2)/486 + 
 (47*CF^3*nf^2*zb^2*Log[Q2dmu2]^2)/6 + (68*CF^2*nf^3*zb^2*Log[Q2dmu2]^2)/
  243 - (1357*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/324 + 
 (3181*CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/216 + 
 (5113*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2]^2)/324 - 
 (3565*CF^5*Pi^2*zb^2*Log[Q2dmu2]^2)/54 + 
 (77*CA^2*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/24 + 
 (13*CA*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/81 - 
 (2767*CF^4*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/162 - 
 (13*CA*CF^2*nf^2*Pi^2*zb^2*Log[Q2dmu2]^2)/81 - 
 (62*CF^3*nf^2*Pi^2*zb^2*Log[Q2dmu2]^2)/81 - 
 (829*CA^3*CF^2*Pi^4*zb^2*Log[Q2dmu2]^2)/2160 - 
 (25*CA^2*CF^3*Pi^4*zb^2*Log[Q2dmu2]^2)/12 + 
 (1363*CA*CF^4*Pi^4*zb^2*Log[Q2dmu2]^2)/540 + 
 (331*CF^5*Pi^4*zb^2*Log[Q2dmu2]^2)/135 - (CA^2*CF^3*Pi^2*zb^3*Log[Q2dmu2]^2)/
  8 + (CF^5*Pi^2*zb^3*Log[Q2dmu2]^2)/2 - 
 (36287*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/1296 + 
 (21835*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^2)/216 + 
 (509*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2)/24 - 
 (51563*CF^5*G[0, zb]*Log[Q2dmu2]^2)/324 + 
 (1519*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/162 - 
 (4889*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/216 - 
 (4201*CF^4*nf*G[0, zb]*Log[Q2dmu2]^2)/108 - 
 (161*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/81 - 
 (34*CF^3*nf^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
 (8*CF^2*nf^3*G[0, zb]*Log[Q2dmu2]^2)/81 - 
 (283*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/72 - 
 (745*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/36 + 
 (287*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/18 + 
 (1441*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
 (61*CA^2*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/54 + 
 (145*CA*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
 (310*CF^4*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
 (36287*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(1296*(-1 + zb)) + 
 (21835*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) + 
 (509*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(24*(-1 + zb)) - 
 (51563*CF^5*G[0, zb]*Log[Q2dmu2]^2)/(324*(-1 + zb)) + 
 (1519*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(162*(-1 + zb)) - 
 (4889*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
 (4201*CF^4*nf*G[0, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) - 
 (161*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
 (34*CF^3*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (8*CF^2*nf^3*G[0, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
 (283*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
 (745*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
 (287*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
 (1441*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (61*CA^2*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) + 
 (145*CA*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (310*CF^4*nf*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (37229*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/1296 + 
 (9241*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/216 - 
 (43379*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/216 - 
 (135407*CF^5*zb*G[0, zb]*Log[Q2dmu2]^2)/324 + 
 (1591*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/162 - 
 (2951*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/72 - 
 (9101*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/108 - 
 (161*CA*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/81 - 
 (14*CF^3*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
 (8*CF^2*nf^3*zb*G[0, zb]*Log[Q2dmu2]^2)/81 - 
 (451*CA^3*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/72 - 
 (87*CA^2*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/4 + 
 (545*CA*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/18 + 
 (1501*CF^5*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
 (61*CA^2*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/54 + 
 (145*CA*CF^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/27 + 
 (310*CF^4*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
 (43541*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/1296 + 
 (4507*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/216 - 
 (661*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/12 - 
 (9095*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^2)/81 + 
 (2957*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/324 - 
 (508*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
 (1006*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
 (161*CA*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/81 - 
 (34*CF^3*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
 (8*CF^2*nf^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/81 - 
 (295*CA^3*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/72 - 
 (739*CA^2*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/36 + 
 (299*CA*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/18 + 
 (1423*CF^5*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
 (61*CA^2*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/54 + 
 (145*CA*CF^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
 (310*CF^4*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
 (2992*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2)/81 + 
 (131*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^2)/9 - 
 (7321*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2)/54 + 
 (18163*CF^5*G[1, zb]*Log[Q2dmu2]^2)/81 - 
 (1571*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/162 - 
 (779*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/54 + 
 (2063*CF^4*nf*G[1, zb]*Log[Q2dmu2]^2)/27 + 
 (82*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/81 + 
 (68*CF^3*nf^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
 (16*CF^2*nf^3*G[1, zb]*Log[Q2dmu2]^2)/81 - 
 (125*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/108 + 
 (1087*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/54 - 
 (2020*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
 (34*CA^2*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
 (124*CA*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
 (326*CF^4*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
 (2992*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) + 
 (131*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (7321*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) + 
 (18163*CF^5*G[1, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
 (1571*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(162*(-1 + zb)) - 
 (779*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) + 
 (2063*CF^4*nf*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (82*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) + 
 (68*CF^3*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (16*CF^2*nf^3*G[1, zb]*Log[Q2dmu2]^2)/(81*(-1 + zb)) - 
 (9*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (644*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (25*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (532*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (34*CA^2*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (154*CA*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (284*CF^4*nf*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (9805*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/324 + 
 (131*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
 (1243*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/54 + 
 (45964*CF^5*zb*G[1, zb]*Log[Q2dmu2]^2)/81 - 
 (2377*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/324 + 
 (335*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/54 + 
 (1108*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
 (82*CA*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/81 + 
 (76*CF^3*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
 (16*CF^2*nf^3*zb*G[1, zb]*Log[Q2dmu2]^2)/81 - 
 (317*CA^3*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/108 + 
 (3131*CA^2*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/108 - 
 6*CA*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2 - 
 (1759*CF^5*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
 (34*CA^2*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 - 
 (169*CA*CF^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 - 
 (263*CF^4*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
 (40393*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/1296 + 
 (293*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/8 - 
 (3655*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/54 + 
 (18271*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^2)/81 - 
 (1819*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/324 - 
 (371*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/54 + 
 (2030*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
 (82*CA*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/81 + 
 (68*CF^3*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
 (16*CF^2*nf^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/81 - 
 (35*CA^3*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/108 + 
 (2003*CA^2*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/108 - 
 (23*CA*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
 (1645*CF^5*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
 (34*CA^2*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
 (124*CA*CF^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
 (326*CF^4*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
 (3821*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/108 - 
 (15005*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (1637*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/18 + 
 (9601*CF^5*G[0, 0, zb]*Log[Q2dmu2]^2)/54 - 
 (155*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/108 + 
 30*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2 + 
 (1175*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
 (58*CA*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
 (20*CF^3*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (223*CA^3*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (211*CA^2*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (739*CA*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (112*CF^5*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (3821*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) - 
 (15005*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) + 
 (1637*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
 (9601*CF^5*G[0, 0, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) - 
 (155*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) + 
 (30*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (1175*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (58*CA*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (20*CF^3*nf^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (223*CA^3*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
 (211*CA^2*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
 (739*CA*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (112*CF^5*Pi^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (1909*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/54 + 
 (631*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (6953*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/18 + 
 (20113*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/54 - 
 (155*CA^2*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/108 + 
 (431*CA*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (1709*CF^4*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
 (58*CA*CF^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
 (20*CF^3*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (223*CA^3*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (211*CA^2*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (739*CA*CF^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (112*CF^5*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (2683*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/216 - 
 (3025*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/108 + 
 (1637*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/18 + 
 (4526*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/27 - 
 (155*CA^2*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/108 + 
 30*CA*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
 (1175*CF^4*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
 (58*CA*CF^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/27 + 
 (20*CF^3*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (223*CA^3*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (211*CA^2*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (739*CA*CF^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (112*CF^5*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (CA^2*CF^3*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2)/4 - 
 CF^5*zb^3*G[0, 0, zb]*Log[Q2dmu2]^2 + 
 (781*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/72 + 
 (259*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (1586*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (6511*CF^5*G[0, 1, zb]*Log[Q2dmu2]^2)/27 + 
 (251*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/36 - 
 (740*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (547*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (64*CA*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (32*CF^3*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (31*CA^3*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (7*CA^2*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (515*CA*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (424*CF^5*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (781*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(72*(-1 + zb)) + 
 (259*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (1586*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (6511*CF^5*G[0, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (251*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
 (740*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (547*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (64*CA*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (32*CF^3*nf^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (31*CA^3*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(4*(-1 + zb)) + 
 (7*CA^2*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (515*CA*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (424*CF^5*Pi^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (87*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/8 + 
 (377*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (8180*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (13021*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/27 + 
 (251*CA^2*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/36 - 
 (1142*CA*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (743*CF^4*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (64*CA*CF^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (32*CF^3*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (31*CA^3*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (7*CA^2*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (515*CA*CF^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (424*CF^5*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (169*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/36 + 
 (148*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (1748*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (6196*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 + 
 (251*CA^2*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/36 - 
 (740*CA*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (547*CF^4*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (64*CA*CF^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (32*CF^3*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (31*CA^3*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 (7*CA^2*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (515*CA*CF^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (424*CF^5*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (CA^2*CF^3*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2)/4 + 
 CF^5*zb^3*G[0, 1, zb]*Log[Q2dmu2]^2 + 
 (1625*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (10055*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/108 - 
 (827*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
 (5233*CF^5*G[1, 0, zb]*Log[Q2dmu2]^2)/27 + 
 (137*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
 (1961*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/54 - 
 (541*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (76*CA*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
 (32*CF^3*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (73*CA^3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (35*CA^2*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 
 (581*CA*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (404*CF^5*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (74*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (4267*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) - 
 (2806*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (3502*CF^5*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (125*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (968*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (932*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (76*CA*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (8*CF^3*nf^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (52*CA^3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (62*CA^2*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (452*CA*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (128*CF^5*Pi^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (1853*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (1943*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/108 - 
 (21409*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/54 - 
 (17501*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/54 + 
 (719*CA^2*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/108 - 
 (1285*CA*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
 (140*CF^4*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (76*CA*CF^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
 (20*CF^3*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (43*CA^3*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (91*CA^2*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/12 + 
 (787*CA*CF^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/18 + 
 (368*CF^5*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (715*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/216 + 
 (6653*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/108 - 
 (5083*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/54 - 
 (6196*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 + 
 (809*CA^2*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/108 - 
 (940*CA*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
 (547*CF^4*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (76*CA*CF^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/27 - 
 (32*CF^3*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (73*CA^3*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (35*CA^2*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/6 + 
 (581*CA*CF^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (404*CF^5*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (CA^2*CF^3*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2)/4 + 
 CF^5*zb^3*G[1, 0, zb]*Log[Q2dmu2]^2 + 
 (1903*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/216 - 
 (7273*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/108 - 
 (761*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (8627*CF^5*G[1, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (218*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
 (355*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/18 + 
 (2555*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
 (8*CA*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (56*CF^3*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (52*CA^3*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (23*CA^2*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (139*CA*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (556*CF^5*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (73*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (1438*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (304*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (6896*CF^5*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
 (206*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (520*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (1864*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
 (8*CA*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (16*CF^3*nf^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (38*CA^3*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (16*CA^2*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (376*CA*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (128*CF^5*Pi^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (1933*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/216 - 
 (1531*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/108 + 
 (1339*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/6 + 
 (27013*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/54 - 
 (1043*CA^2*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/108 + 
 28*CA*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 
 (2246*CF^4*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
 (8*CA*CF^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (44*CF^3*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (31*CA^3*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (55*CA^2*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/12 - 
 (79*CA*CF^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 - 
 (298*CF^5*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (1523*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/108 - 
 (2291*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/54 - 
 (235*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/18 + 
 (9536*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/27 - 
 (1133*CA^2*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/108 + 
 (164*CA*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (2573*CF^4*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/27 + 
 (8*CA*CF^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (56*CF^3*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (52*CA^3*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (23*CA^2*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (139*CA*CF^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (556*CF^5*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (CA^2*CF^3*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2)/4 - 
 CF^5*zb^3*G[1, 1, zb]*Log[Q2dmu2]^2 + 
 (20*CA*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (40*CF^5*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (20*CA*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (40*CF^5*Pi^2*G[2, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (40*CA*CF^4*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (80*CF^5*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (20*CA*CF^4*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (40*CF^5*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (2629*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/36 + 
 (551*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (1846*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (2006*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (179*CA^2*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (467*CA*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (386*CF^4*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (2629*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
 (551*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (1846*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (2006*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (179*CA^2*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (467*CA*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (386*CF^4*nf*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (2773*CA^3*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/36 - 
 (412*CA^2*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (3970*CA*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (2978*CF^5*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (179*CA^2*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (467*CA*CF^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (386*CF^4*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (2629*CA^3*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/36 + 
 (551*CA^2*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (1846*CA*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (2006*CF^5*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (179*CA^2*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (467*CA*CF^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (386*CF^4*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (164*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (847*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (1690*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (2480*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (41*CA^2*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (164*CA*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (460*CF^4*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (164*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (847*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (1690*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (2480*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (41*CA^2*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (164*CA*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (460*CF^4*nf*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (170*CA^3*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (169*CA^2*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (3574*CA*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (3680*CF^5*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (41*CA^2*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (164*CA*CF^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (460*CF^4*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (161*CA^3*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (856*CA^2*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (1654*CA*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (2516*CF^5*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (41*CA^2*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (164*CA*CF^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (460*CF^4*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (983*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (106*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (1852*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (1736*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (43*CA^2*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (412*CA*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (128*CF^4*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (983*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
 (106*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (1852*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (1736*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (43*CA^2*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (412*CA*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (128*CF^4*nf*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (556*CA^3*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (74*CA^2*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (3682*CA*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (3008*CF^5*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (49*CA^2*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (448*CA*CF^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (128*CF^4*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (1037*CA^3*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (383*CA^2*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/6 + 
 (1636*CA*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (2114*CF^5*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (52*CA^2*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (466*CA*CF^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (128*CF^4*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (106*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (133*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 - 
 (1478*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (2458*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (145*CA^2*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/18 - 
 (140*CA*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (514*CF^4*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (106*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (133*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) - 
 (1478*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (2458*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (145*CA^2*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
 (140*CA*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (514*CF^4*nf*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (81*CA^3*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
 (199*CA^2*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (3032*CA*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (3994*CF^5*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (181*CA^2*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/18 - 
 (152*CA*CF^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (514*CF^4*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (112*CA^3*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 96*CA^2*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (1226*CA*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (2872*CF^5*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (199*CA^2*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/18 - 
 (158*CA*CF^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (514*CF^4*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (2075*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/36 - 
 (983*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/18 + 
 (1846*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (2116*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (212*CA^2*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (581*CA*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (142*CF^4*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (185*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (20*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (1312*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (1336*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (212*CA^2*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (140*CA*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (248*CF^4*nf*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (1171*CA^3*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/18 + 
 (3017*CA^2*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/36 + 
 (6245*CA*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/18 + 
 (2176*CF^5*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (212*CA^2*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (679*CA*CF^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/18 + 
 (53*CF^4*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (2903*CA^3*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/36 - 
 (721*CA^2*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (2086*CA*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (2290*CF^5*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (212*CA^2*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (581*CA*CF^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/9 + 
 (142*CF^4*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (1387*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/36 + 
 (844*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (1556*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (934*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (142*CA^2*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (598*CA*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (556*CF^4*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (42*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (578*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (424*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (1832*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (142*CA^2*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (464*CA*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (40*CF^4*nf*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (1615*CA^3*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/36 - 
 (181*CA^2*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/18 - 
 (2960*CA*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (928*CF^5*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (142*CA^2*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (397*CA*CF^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (262*CF^4*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (995*CA^3*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/18 + 
 (1060*CA^2*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (1742*CA*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (1016*CF^5*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (142*CA^2*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (598*CA*CF^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (556*CF^4*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/9 + 
 45*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (671*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (1730*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 272*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (176*CA^2*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (610*CA*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (160*CF^4*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (436*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (368*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (1504*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (992*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (176*CA^2*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (464*CA*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (224*CF^4*nf*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (311*CA^3*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/6 - 
 (328*CA^2*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (3257*CA*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (566*CF^5*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (176*CA^2*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (391*CA*CF^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (32*CF^4*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (121*CA^3*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/2 + 
 (1819*CA^2*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/18 - 
 (1856*CA*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 294*CF^5*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (176*CA^2*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (610*CA*CF^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/9 - 
 (160*CF^4*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (82*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (1699*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/18 + 
 (872*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (1210*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (112*CA^2*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 63*CA*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (722*CF^4*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (272*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (592*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (896*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (1984*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (112*CA^2*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (448*CA*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
 (448*CF^4*nf*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
 (397*CA^3*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/12 - 
 (467*CA^2*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/36 + 
 (4981*CA*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/18 + 
 (946*CF^5*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (112*CA^2*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (259*CA*CF^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
 (311*CF^4*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 - 
 (439*CA^3*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/12 - 
 (2149*CA^2*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/18 + 
 (944*CA*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (1300*CF^5*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (112*CA^2*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 63*CA*CF^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (722*CF^4*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/9 + 
 (187*CA^3*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 343*CA^2*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 596*CA*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (764*CF^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (187*CA^3*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (343*CA^2*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (596*CA*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (764*CF^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (187*CA^3*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 343*CA^2*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 596*CA*CF^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (764*CF^5*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (187*CA^3*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 343*CA^2*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 596*CA*CF^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2 + 
 (764*CF^5*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (56*CA^3*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (782*CA^2*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (1712*CA*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 312*CF^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (56*CA^3*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (782*CA^2*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (1712*CA*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (312*CF^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (56*CA^3*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (782*CA^2*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (1712*CA*CF^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 312*CF^5*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (56*CA^3*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (782*CA^2*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (1712*CA*CF^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 312*CF^5*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2]^2 - 
 38*CA^3*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (830*CA^2*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (1576*CA*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 264*CF^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (38*CA^3*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (830*CA^2*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (1576*CA*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (264*CF^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 38*CA^3*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (830*CA^2*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (1576*CA*CF^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 264*CF^5*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 38*CA^3*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (830*CA^2*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (1576*CA*CF^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 264*CF^5*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (35*CA^3*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (574*CA^2*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 496*CA*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 336*CF^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (35*CA^3*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (574*CA^2*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (496*CA*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (336*CF^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (35*CA^3*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (574*CA^2*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 496*CA*CF^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 336*CF^5*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (35*CA^3*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (574*CA^2*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 496*CA*CF^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 336*CF^5*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (163*CA^3*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 284*CA^2*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (1460*CA*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 240*CF^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (163*CA^3*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (284*CA^2*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (1460*CA*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (240*CF^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (163*CA^3*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 284*CA^2*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (1460*CA*CF^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 240*CF^5*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (163*CA^3*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 284*CA^2*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (1460*CA*CF^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 240*CF^5*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2]^2 + 
 21*CA^3*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (622*CA^2*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (1412*CA*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 296*CF^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (21*CA^3*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (210*CA^2*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (476*CA*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (296*CF^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 21*CA^3*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (634*CA^2*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (1436*CA*CF^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 296*CF^5*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
 21*CA^3*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (622*CA^2*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (1412*CA*CF^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 296*CF^5*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (109*CA^3*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 224*CA^2*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 416*CA*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (704*CF^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (109*CA^3*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (688*CA^2*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (1280*CA*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (704*CF^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (109*CA^3*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 232*CA^2*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 432*CA*CF^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (704*CF^5*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (109*CA^3*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 224*CA^2*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 416*CA*CF^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (704*CF^5*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (103*CA^3*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (439*CA^2*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 386*CA*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 316*CF^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (103*CA^3*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
 (463*CA^2*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (402*CA*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (316*CF^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (103*CA^3*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (475*CA^2*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 410*CA*CF^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 316*CF^5*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (103*CA^3*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
 (439*CA^2*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 386*CA*CF^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 316*CF^5*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (248*CA^3*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 383*CA^2*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 588*CA*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (820*CF^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (260*CA^3*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (276*CA^2*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (352*CA*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (496*CF^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (266*CA^3*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (445*CA^2*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/2 - 
 234*CA*CF^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (334*CF^5*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (248*CA^3*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 383*CA^2*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 588*CA*CF^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2 - 
 (820*CF^5*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (118*CA^3*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (874*CA^2*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (1732*CA*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 336*CF^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (124*CA^3*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (216*CA^2*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (368*CA*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (608*CF^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (130*CA^3*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (532*CA^2*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (778*CA*CF^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 140*CF^5*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (118*CA^3*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (874*CA^2*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (1732*CA*CF^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 336*CF^5*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2]^2 + 
 (152*CA^3*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 312*CA^2*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (1648*CA*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 288*CF^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (160*CA^3*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (232*CA^2*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (336*CA*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (512*CF^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (164*CA^3*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 192*CA^2*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (688*CA*CF^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 112*CF^5*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (152*CA^3*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 312*CA^2*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (1648*CA*CF^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
 288*CF^5*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2]^2 - 
 24*CA^3*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (652*CA^2*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (1580*CA*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 376*CF^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (74*CA^3*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (164*CA^2*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (344*CA*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (688*CF^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 26*CA^3*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (409*CA^2*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (746*CA*CF^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 160*CF^5*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 24*CA^3*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (652*CA^2*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (1580*CA*CF^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
 376*CF^5*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2]^2 + 
 (200*CA^3*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (976*CA^2*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (1540*CA*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (776*CF^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (208*CA^3*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (240*CA^2*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (256*CA*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (320*CF^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (212*CA^3*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (592*CA^2*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (382*CA*CF^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (92*CF^5*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (200*CA^3*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (976*CA^2*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (1540*CA*CF^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (776*CF^5*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (100*CA^3*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 234*CA^2*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 508*CA*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (992*CF^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (104*CA^3*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (176*CA^2*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (288*CA*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (448*CF^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (106*CA^3*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 147*CA^2*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 178*CA*CF^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (176*CF^5*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (100*CA^3*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 234*CA^2*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 508*CA*CF^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2 - 
 (992*CF^5*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (124*CA^3*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (758*CA^2*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 476*CA*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 264*CF^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (128*CA^3*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (192*CA^2*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (256*CA*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (256*CF^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (130*CA^3*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (485*CA^2*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 146*CA*CF^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 4*CF^5*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 (124*CA^3*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (758*CA^2*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
 476*CA*CF^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 264*CF^5*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 (64*CA^3*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (499*CA^2*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (1304*CA*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (1148*CF^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (64*CA^3*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (128*CA^2*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (256*CA*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (512*CF^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (64*CA^3*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (653*CA^2*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/6 + 
 (500*CA*CF^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (194*CF^5*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (64*CA^3*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (499*CA^2*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (1304*CA*CF^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (1148*CF^5*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (16*CA*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (32*CF^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (16*CA*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (32*CF^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
 (32*CA*CF^4*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (64*CF^5*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (16*CA*CF^4*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
 (32*CF^5*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
 (16*CA*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (32*CF^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (16*CA*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (32*CF^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
 (32*CA*CF^4*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
 (64*CF^5*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (16*CA*CF^4*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 (32*CF^5*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
 8*CA*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 16*CF^5*G[2, 1, 1, 0, zb]*
  Log[Q2dmu2]^2 + (8*CA*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 (16*CF^5*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
 16*CA*CF^4*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 32*CF^5*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 8*CA*CF^4*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 - 
 16*CF^5*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2]^2 + 
 8*CA*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 16*CF^5*G[2, 1, 1, 1, zb]*
  Log[Q2dmu2]^2 - (8*CA*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 (16*CF^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
 16*CA*CF^4*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 32*CF^5*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 8*CA*CF^4*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 + 
 16*CF^5*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2]^2 - 
 (2992*CA^3*CF^2*Log[Q2dmu2]^3)/243 - (131*CA^2*CF^3*Log[Q2dmu2]^3)/27 + 
 (7321*CA*CF^4*Log[Q2dmu2]^3)/162 - (18163*CF^5*Log[Q2dmu2]^3)/243 + 
 (1571*CA^2*CF^2*nf*Log[Q2dmu2]^3)/486 + (779*CA*CF^3*nf*Log[Q2dmu2]^3)/162 - 
 (2063*CF^4*nf*Log[Q2dmu2]^3)/81 - (82*CA*CF^2*nf^2*Log[Q2dmu2]^3)/243 - 
 (68*CF^3*nf^2*Log[Q2dmu2]^3)/27 - (16*CF^2*nf^3*Log[Q2dmu2]^3)/243 + 
 (3*CA^3*CF^2*Pi^2*Log[Q2dmu2]^3)/4 - (644*CA^2*CF^3*Pi^2*Log[Q2dmu2]^3)/81 + 
 (25*CA*CF^4*Pi^2*Log[Q2dmu2]^3)/27 + (532*CF^5*Pi^2*Log[Q2dmu2]^3)/27 - 
 (34*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/81 + 
 (154*CA*CF^3*nf*Pi^2*Log[Q2dmu2]^3)/81 + (284*CF^4*nf*Pi^2*Log[Q2dmu2]^3)/
  81 - (2992*CA^3*CF^2*Log[Q2dmu2]^3)/(243*(-1 + zb)) - 
 (131*CA^2*CF^3*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (7321*CA*CF^4*Log[Q2dmu2]^3)/(162*(-1 + zb)) - 
 (18163*CF^5*Log[Q2dmu2]^3)/(243*(-1 + zb)) + 
 (1571*CA^2*CF^2*nf*Log[Q2dmu2]^3)/(486*(-1 + zb)) + 
 (779*CA*CF^3*nf*Log[Q2dmu2]^3)/(162*(-1 + zb)) - 
 (2063*CF^4*nf*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
 (82*CA*CF^2*nf^2*Log[Q2dmu2]^3)/(243*(-1 + zb)) - 
 (68*CF^3*nf^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (16*CF^2*nf^3*Log[Q2dmu2]^3)/(243*(-1 + zb)) + 
 (3*CA^3*CF^2*Pi^2*Log[Q2dmu2]^3)/(4*(-1 + zb)) - 
 (644*CA^2*CF^3*Pi^2*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (25*CA*CF^4*Pi^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (532*CF^5*Pi^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (34*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (154*CA*CF^3*nf*Pi^2*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (284*CF^4*nf*Pi^2*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
 (3127*CA^3*CF^2*zb*Log[Q2dmu2]^3)/243 - (145*CA^2*CF^3*zb*Log[Q2dmu2]^3)/9 - 
 (647*CA*CF^4*zb*Log[Q2dmu2]^3)/162 - (32203*CF^5*zb*Log[Q2dmu2]^3)/243 + 
 (1571*CA^2*CF^2*nf*zb*Log[Q2dmu2]^3)/486 + (371*CA*CF^3*nf*zb*Log[Q2dmu2]^3)/
  162 - (2471*CF^4*nf*zb*Log[Q2dmu2]^3)/81 - 
 (82*CA*CF^2*nf^2*zb*Log[Q2dmu2]^3)/243 - (68*CF^3*nf^2*zb*Log[Q2dmu2]^3)/
  27 - (16*CF^2*nf^3*zb*Log[Q2dmu2]^3)/243 + 
 (3*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/4 - 
 (716*CA^2*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/81 + (CA*CF^4*Pi^2*zb*Log[Q2dmu2]^3)/
  27 + (580*CF^5*Pi^2*zb*Log[Q2dmu2]^3)/27 - 
 (34*CA^2*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^3)/81 + 
 (154*CA*CF^3*nf*Pi^2*zb*Log[Q2dmu2]^3)/81 + 
 (284*CF^4*nf*Pi^2*zb*Log[Q2dmu2]^3)/81 - (5471*CA^3*CF^2*zb^2*Log[Q2dmu2]^3)/
  486 - (116*CA^2*CF^3*zb^2*Log[Q2dmu2]^3)/9 + 
 (1985*CA*CF^4*zb^2*Log[Q2dmu2]^3)/81 - (18352*CF^5*zb^2*Log[Q2dmu2]^3)/243 + 
 (556*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^3)/243 + 
 (262*CA*CF^3*nf*zb^2*Log[Q2dmu2]^3)/81 - (2012*CF^4*nf*zb^2*Log[Q2dmu2]^3)/
  81 - (82*CA*CF^2*nf^2*zb^2*Log[Q2dmu2]^3)/243 - 
 (68*CF^3*nf^2*zb^2*Log[Q2dmu2]^3)/27 - (16*CF^2*nf^3*zb^2*Log[Q2dmu2]^3)/
  243 + (3*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/4 - 
 (644*CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2]^3)/81 + 
 (25*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2]^3)/27 + (532*CF^5*Pi^2*zb^2*Log[Q2dmu2]^3)/
  27 - (34*CA^2*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/81 + 
 (154*CA*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/81 + 
 (284*CF^4*nf*Pi^2*zb^2*Log[Q2dmu2]^3)/81 - 
 (74*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (4267*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^3)/162 + 
 (2806*CA*CF^4*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (3502*CF^5*G[0, zb]*Log[Q2dmu2]^3)/81 - 
 (125*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (968*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (932*CF^4*nf*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (76*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (8*CF^3*nf^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
 (52*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (62*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (452*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (128*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
 (74*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (4267*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(162*(-1 + zb)) + 
 (2806*CA*CF^4*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (3502*CF^5*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
 (125*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (968*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (932*CF^4*nf*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (76*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (8*CF^3*nf^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (52*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (62*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (452*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (128*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (59*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (2443*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/162 + 
 (6790*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (8182*CF^5*zb*G[0, zb]*Log[Q2dmu2]^3)/81 - 
 (125*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (1172*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (1340*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (76*CA*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (8*CF^3*nf^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
 (52*CA^3*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (62*CA^2*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (452*CA*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (128*CF^5*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
 (59*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/54 - 
 (1310*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (3130*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (3340*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 - 
 (125*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (968*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (932*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (76*CA*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/81 + 
 (8*CF^3*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
 (52*CA^3*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (62*CA^2*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (452*CA*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
 (128*CF^5*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
 (73*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 (1438*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^3)/81 + 
 (304*CA*CF^4*G[1, zb]*Log[Q2dmu2]^3)/81 - (6896*CF^5*G[1, zb]*Log[Q2dmu2]^3)/
  81 + (206*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (520*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (1864*CF^4*nf*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (8*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
 (16*CF^3*nf^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
 (38*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
 (8*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 (352*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 16*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2]^3 - (73*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^3)/
  (27*(-1 + zb)) + (1438*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (304*CA*CF^4*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
 (6896*CF^5*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) + 
 (206*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
 (520*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
 (1864*CF^4*nf*G[1, zb]*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
 (8*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (16*CF^3*nf^2*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (38*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (16*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (376*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (128*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (79*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 (958*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (3140*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (12008*CF^5*zb*G[1, zb]*Log[Q2dmu2]^3)/81 + 
 (206*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (724*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (2272*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (8*CA*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
 (16*CF^3*nf^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
 (38*CA^3*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 (28*CA^2*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 (388*CA*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 (40*CF^5*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
 (136*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 (736*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (236*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (6680*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 + 
 (206*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (520*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (1864*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/81 - 
 (8*CA*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
 (16*CF^3*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
 (38*CA^3*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
 (8*CA^2*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 (352*CA*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
 16*CF^5*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^3 + 
 (185*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (20*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (1312*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (1336*CF^5*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (212*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (140*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (248*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (185*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (20*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (1312*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (1336*CF^5*G[0, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (212*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (140*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (248*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (185*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (32*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (2608*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (2056*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (212*CA^2*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (140*CA*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (248*CF^4*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (185*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (20*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (1312*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (1336*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (212*CA^2*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (140*CA*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (248*CF^4*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/27 - 
 14*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3 - 
 (578*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (424*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (1832*CF^5*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (142*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (464*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (40*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
 (14*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (578*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (424*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (1832*CF^5*G[0, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (142*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (464*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (40*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 14*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3 - 
 (218*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (808*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (2696*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (142*CA^2*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (464*CA*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (40*CF^4*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
 14*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3 - 
 (578*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (424*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (1832*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (142*CA^2*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (464*CA*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (40*CF^4*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 - 
 (421*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (532*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (512*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (1832*CF^5*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (176*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (532*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (40*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (436*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (368*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (1504*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (992*CF^5*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (176*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (464*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (224*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (448*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (83*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (910*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (1544*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (176*CA^2*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (430*CA*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (52*CF^4*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (475*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 - 
 (640*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (512*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (1832*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (176*CA^2*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (532*CA*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/27 + 
 (40*CF^4*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (257*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
 28*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3 - 
 (928*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (2824*CF^5*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (112*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (172*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (584*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (272*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (592*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (896*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (1984*CF^5*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (112*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (448*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
 (448*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
 (284*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (83*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (1978*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (2680*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (112*CA^2*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (46*CA*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
 (380*CF^4*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (311*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
 32*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3 - 
 (928*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (2824*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (112*CA^2*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 - 
 (172*CA*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (584*CF^4*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/27 + 
 (260*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 92*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
 (352*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (496*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (260*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (92*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
 (352*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (496*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (260*CA^3*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 92*CA^2*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
 (352*CA*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (496*CF^5*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (260*CA^3*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 92*CA^2*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3 + 
 (352*CA*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (496*CF^5*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (124*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
 72*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
 (368*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
 (608*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (124*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (72*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (368*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (608*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (124*CA^3*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
 72*CA^2*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
 (368*CA*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
 (608*CF^5*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (124*CA^3*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
 72*CA^2*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3 - 
 (368*CA*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/3 - 
 (608*CF^5*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (160*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (232*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
 112*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
 (512*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (160*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (232*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (112*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (512*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (160*CA^3*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (232*CA^2*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
 112*CA*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
 (512*CF^5*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (160*CA^3*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (232*CA^2*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/3 - 
 112*CA*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3 - 
 (512*CF^5*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (74*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (164*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (344*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (688*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (74*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (164*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (344*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (688*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (74*CA^3*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (164*CA^2*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (344*CA*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (688*CF^5*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (74*CA^3*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (164*CA^2*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (344*CA*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (688*CF^5*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (208*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (292*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (400*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (560*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (208*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (80*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
 (256*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (320*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (208*CA^3*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (214*CA^2*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (184*CA*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (200*CF^5*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (208*CA^3*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (292*CA^2*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (400*CA*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/3 - 
 (560*CF^5*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (104*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
 72*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3 + 
 (416*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (736*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (104*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (176*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (96*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
 (448*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (104*CA^3*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
 52*CA^2*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3 + 
 (224*CA*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (304*CF^5*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (104*CA^3*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
 72*CA^2*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3 + 
 (416*CA*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/3 + 
 (736*CF^5*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (128*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (232*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (400*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (640*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (128*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (64*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
 (256*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
 (256*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
 (128*CA^3*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (172*CA^2*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (184*CA*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (64*CF^5*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (128*CA^3*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 + 
 (232*CA^2*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (400*CA*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/3 + 
 (640*CF^5*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^3)/9 - 
 (64*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 52*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 128*CA*CF^4*G[1, 1, 1, zb]*
  Log[Q2dmu2]^3 - (944*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (64*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (128*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (256*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
 (512*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
 (64*CA^3*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 38*CA^2*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
 64*CA*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
 (296*CF^5*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 (64*CA^3*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 - 
 52*CA^2*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
 128*CA*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3 - 
 (944*CF^5*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^3)/9 + 
 (73*CA^3*CF^2*Log[Q2dmu2]^4)/108 - (719*CA^2*CF^3*Log[Q2dmu2]^4)/162 - 
 (76*CA*CF^4*Log[Q2dmu2]^4)/81 + (1724*CF^5*Log[Q2dmu2]^4)/81 - 
 (103*CA^2*CF^2*nf*Log[Q2dmu2]^4)/162 + (130*CA*CF^3*nf*Log[Q2dmu2]^4)/81 + 
 (466*CF^4*nf*Log[Q2dmu2]^4)/81 + (2*CA*CF^2*nf^2*Log[Q2dmu2]^4)/9 + 
 (4*CF^3*nf^2*Log[Q2dmu2]^4)/9 + (19*CA^3*CF^2*Pi^2*Log[Q2dmu2]^4)/54 - 
 (4*CA^2*CF^3*Pi^2*Log[Q2dmu2]^4)/27 - (94*CA*CF^4*Pi^2*Log[Q2dmu2]^4)/27 - 
 (32*CF^5*Pi^2*Log[Q2dmu2]^4)/9 + (73*CA^3*CF^2*Log[Q2dmu2]^4)/
  (108*(-1 + zb)) - (719*CA^2*CF^3*Log[Q2dmu2]^4)/(162*(-1 + zb)) - 
 (76*CA*CF^4*Log[Q2dmu2]^4)/(81*(-1 + zb)) + (1724*CF^5*Log[Q2dmu2]^4)/
  (81*(-1 + zb)) - (103*CA^2*CF^2*nf*Log[Q2dmu2]^4)/(162*(-1 + zb)) + 
 (130*CA*CF^3*nf*Log[Q2dmu2]^4)/(81*(-1 + zb)) + 
 (466*CF^4*nf*Log[Q2dmu2]^4)/(81*(-1 + zb)) + (2*CA*CF^2*nf^2*Log[Q2dmu2]^4)/
  (9*(-1 + zb)) + (4*CF^3*nf^2*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
 (19*CA^3*CF^2*Pi^2*Log[Q2dmu2]^4)/(54*(-1 + zb)) - 
 (4*CA^2*CF^3*Pi^2*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
 (94*CA*CF^4*Pi^2*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
 (32*CF^5*Pi^2*Log[Q2dmu2]^4)/(9*(-1 + zb)) + (73*CA^3*CF^2*zb*Log[Q2dmu2]^4)/
  108 - (503*CA^2*CF^3*zb*Log[Q2dmu2]^4)/162 + 
 (356*CA*CF^4*zb*Log[Q2dmu2]^4)/81 + (2156*CF^5*zb*Log[Q2dmu2]^4)/81 - 
 (103*CA^2*CF^2*nf*zb*Log[Q2dmu2]^4)/162 + (130*CA*CF^3*nf*zb*Log[Q2dmu2]^4)/
  81 + (466*CF^4*nf*zb*Log[Q2dmu2]^4)/81 + (2*CA*CF^2*nf^2*zb*Log[Q2dmu2]^4)/
  9 + (4*CF^3*nf^2*zb*Log[Q2dmu2]^4)/9 + (19*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2]^4)/
  54 - (4*CA^2*CF^3*Pi^2*zb*Log[Q2dmu2]^4)/27 - 
 (94*CA*CF^4*Pi^2*zb*Log[Q2dmu2]^4)/27 - (32*CF^5*Pi^2*zb*Log[Q2dmu2]^4)/9 + 
 (127*CA^3*CF^2*zb^2*Log[Q2dmu2]^4)/108 - (211*CA^2*CF^3*zb^2*Log[Q2dmu2]^4)/
  81 + (32*CA*CF^4*zb^2*Log[Q2dmu2]^4)/81 + (1670*CF^5*zb^2*Log[Q2dmu2]^4)/
  81 - (103*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^4)/162 + 
 (130*CA*CF^3*nf*zb^2*Log[Q2dmu2]^4)/81 + (466*CF^4*nf*zb^2*Log[Q2dmu2]^4)/
  81 + (2*CA*CF^2*nf^2*zb^2*Log[Q2dmu2]^4)/9 + 
 (4*CF^3*nf^2*zb^2*Log[Q2dmu2]^4)/9 + (19*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2]^4)/
  54 - (4*CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2]^4)/27 - 
 (94*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2]^4)/27 - (32*CF^5*Pi^2*zb^2*Log[Q2dmu2]^4)/
  9 + (109*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^4)/27 + 
 (92*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (376*CA*CF^4*G[0, zb]*Log[Q2dmu2]^4)/27 - (248*CF^5*G[0, zb]*Log[Q2dmu2]^4)/
  27 - (44*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (116*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (56*CF^4*nf*G[0, zb]*Log[Q2dmu2]^4)/27 + 
 (109*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
 (92*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
 (376*CA*CF^4*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
 (248*CF^5*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
 (44*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
 (116*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
 (56*CF^4*nf*G[0, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
 (109*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/27 + 
 (56*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (520*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (392*CF^5*zb*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (44*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (116*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (56*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2]^4)/27 + 
 (109*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 + 
 (92*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (376*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (248*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (44*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (116*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (56*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2]^4)/27 - 
 (68*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^4)/27 - 
 (148*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (224*CA*CF^4*G[1, zb]*Log[Q2dmu2]^4)/27 + (496*CF^5*G[1, zb]*Log[Q2dmu2]^4)/
  27 + (28*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (112*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (112*CF^4*nf*G[1, zb]*Log[Q2dmu2]^4)/27 - 
 (68*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
 (148*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
 (224*CA*CF^4*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
 (496*CF^5*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
 (28*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
 (112*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
 (112*CF^4*nf*G[1, zb]*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
 (68*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/27 - 
 (112*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (368*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (640*CF^5*zb*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (28*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (112*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (112*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2]^4)/27 - 
 (68*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 - 
 (148*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (224*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (496*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (28*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (112*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (112*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2]^4)/27 + 
 (52*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/9 + 
 20*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4 + 
 (64*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
 (80*CF^5*G[0, 0, zb]*Log[Q2dmu2]^4)/9 + 
 (52*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
 (20*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) + 
 (64*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
 (80*CF^5*G[0, 0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
 (52*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/9 + 
 20*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^4 + 
 (64*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
 (80*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2]^4)/9 + 
 (52*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/9 + 
 20*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4 + 
 (64*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/3 + 
 (80*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2]^4)/9 - 
 (26*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/9 - 
 (44*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
 24*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^4 - (112*CF^5*G[0, 1, zb]*Log[Q2dmu2]^4)/
  9 - (26*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
 (44*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
 (24*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
 (112*CF^5*G[0, 1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
 (26*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/9 - 
 (44*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
 24*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^4 - 
 (112*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2]^4)/9 - 
 (26*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/9 - 
 (44*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/3 - 
 24*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4 - 
 (112*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2]^4)/9 - 
 (32*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/9 - 
 (52*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
 (80*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
 (112*CF^5*G[1, 0, zb]*Log[Q2dmu2]^4)/9 - 
 (32*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
 (16*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
 (64*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
 (64*CF^5*G[1, 0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
 (32*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/9 - 
 (46*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
 (56*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
 (40*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2]^4)/9 - 
 (32*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/9 - 
 (52*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
 (80*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/3 - 
 (112*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2]^4)/9 + 
 (16*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
 12*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4 + 
 (80*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
 (176*CF^5*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
 (16*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
 (32*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
 (64*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
 (128*CF^5*G[1, 1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
 (16*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
 10*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^4 + 
 (56*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
 (104*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
 (16*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
 12*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4 + 
 (80*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/3 + 
 (176*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2]^4)/9 + 
 (68*CA^3*CF^2*Log[Q2dmu2]^5)/135 + (148*CA^2*CF^3*Log[Q2dmu2]^5)/135 - 
 (224*CA*CF^4*Log[Q2dmu2]^5)/135 - (496*CF^5*Log[Q2dmu2]^5)/135 - 
 (28*CA^2*CF^2*nf*Log[Q2dmu2]^5)/135 - (112*CA*CF^3*nf*Log[Q2dmu2]^5)/135 - 
 (112*CF^4*nf*Log[Q2dmu2]^5)/135 + (68*CA^3*CF^2*Log[Q2dmu2]^5)/
  (135*(-1 + zb)) + (148*CA^2*CF^3*Log[Q2dmu2]^5)/(135*(-1 + zb)) - 
 (224*CA*CF^4*Log[Q2dmu2]^5)/(135*(-1 + zb)) - 
 (496*CF^5*Log[Q2dmu2]^5)/(135*(-1 + zb)) - (28*CA^2*CF^2*nf*Log[Q2dmu2]^5)/
  (135*(-1 + zb)) - (112*CA*CF^3*nf*Log[Q2dmu2]^5)/(135*(-1 + zb)) - 
 (112*CF^4*nf*Log[Q2dmu2]^5)/(135*(-1 + zb)) + 
 (68*CA^3*CF^2*zb*Log[Q2dmu2]^5)/135 + (148*CA^2*CF^3*zb*Log[Q2dmu2]^5)/135 - 
 (224*CA*CF^4*zb*Log[Q2dmu2]^5)/135 - (496*CF^5*zb*Log[Q2dmu2]^5)/135 - 
 (28*CA^2*CF^2*nf*zb*Log[Q2dmu2]^5)/135 - (112*CA*CF^3*nf*zb*Log[Q2dmu2]^5)/
  135 - (112*CF^4*nf*zb*Log[Q2dmu2]^5)/135 + 
 (68*CA^3*CF^2*zb^2*Log[Q2dmu2]^5)/135 + (148*CA^2*CF^3*zb^2*Log[Q2dmu2]^5)/
  135 - (224*CA*CF^4*zb^2*Log[Q2dmu2]^5)/135 - 
 (496*CF^5*zb^2*Log[Q2dmu2]^5)/135 - (28*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^5)/
  135 - (112*CA*CF^3*nf*zb^2*Log[Q2dmu2]^5)/135 - 
 (112*CF^4*nf*zb^2*Log[Q2dmu2]^5)/135 + (32*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^5)/
  45 + (16*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^5)/5 + 
 (64*CA*CF^4*G[0, zb]*Log[Q2dmu2]^5)/15 + (64*CF^5*G[0, zb]*Log[Q2dmu2]^5)/
  45 + (32*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^5)/(45*(-1 + zb)) + 
 (16*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^5)/(5*(-1 + zb)) + 
 (64*CA*CF^4*G[0, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) + 
 (64*CF^5*G[0, zb]*Log[Q2dmu2]^5)/(45*(-1 + zb)) + 
 (32*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^5)/45 + 
 (16*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]^5)/5 + 
 (64*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^5)/15 + 
 (64*CF^5*zb*G[0, zb]*Log[Q2dmu2]^5)/45 + 
 (32*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^5)/45 + 
 (16*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^5)/5 + 
 (64*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^5)/15 + 
 (64*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^5)/45 - 
 (16*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^5)/45 - 
 (32*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^5)/15 - 
 (64*CA*CF^4*G[1, zb]*Log[Q2dmu2]^5)/15 - (128*CF^5*G[1, zb]*Log[Q2dmu2]^5)/
  45 - (16*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^5)/(45*(-1 + zb)) - 
 (32*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) - 
 (64*CA*CF^4*G[1, zb]*Log[Q2dmu2]^5)/(15*(-1 + zb)) - 
 (128*CF^5*G[1, zb]*Log[Q2dmu2]^5)/(45*(-1 + zb)) - 
 (16*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^5)/45 - 
 (32*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^5)/15 - 
 (64*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^5)/15 - 
 (128*CF^5*zb*G[1, zb]*Log[Q2dmu2]^5)/45 - 
 (16*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^5)/45 - 
 (32*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^5)/15 - 
 (64*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^5)/15 - 
 (128*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^5)/45 + (8*CA^3*CF^2*Log[Q2dmu2]^6)/
  135 + (16*CA^2*CF^3*Log[Q2dmu2]^6)/45 + (32*CA*CF^4*Log[Q2dmu2]^6)/45 + 
 (64*CF^5*Log[Q2dmu2]^6)/135 + (8*CA^3*CF^2*Log[Q2dmu2]^6)/(135*(-1 + zb)) + 
 (16*CA^2*CF^3*Log[Q2dmu2]^6)/(45*(-1 + zb)) + 
 (32*CA*CF^4*Log[Q2dmu2]^6)/(45*(-1 + zb)) + (64*CF^5*Log[Q2dmu2]^6)/
  (135*(-1 + zb)) + (8*CA^3*CF^2*zb*Log[Q2dmu2]^6)/135 + 
 (16*CA^2*CF^3*zb*Log[Q2dmu2]^6)/45 + (32*CA*CF^4*zb*Log[Q2dmu2]^6)/45 + 
 (64*CF^5*zb*Log[Q2dmu2]^6)/135 + (8*CA^3*CF^2*zb^2*Log[Q2dmu2]^6)/135 + 
 (16*CA^2*CF^3*zb^2*Log[Q2dmu2]^6)/45 + (32*CA*CF^4*zb^2*Log[Q2dmu2]^6)/45 + 
 (64*CF^5*zb^2*Log[Q2dmu2]^6)/135 + 
 ((-17*CA^3*CF^2)/288 - (37*CA^2*CF^3)/288 + (7*CA*CF^4)/36 + (31*CF^5)/72 + 
   (7*CA^2*CF^2*nf)/288 + (7*CA*CF^3*nf)/72 + (7*CF^4*nf)/72 - 
   (17*CA^3*CF^2)/(288*(-1 + zb)) - (37*CA^2*CF^3)/(288*(-1 + zb)) + 
   (7*CA*CF^4)/(36*(-1 + zb)) + (31*CF^5)/(72*(-1 + zb)) + 
   (7*CA^2*CF^2*nf)/(288*(-1 + zb)) + (7*CA*CF^3*nf)/(72*(-1 + zb)) + 
   (7*CF^4*nf)/(72*(-1 + zb)) - (17*CA^3*CF^2*zb)/288 - 
   (37*CA^2*CF^3*zb)/288 + (7*CA*CF^4*zb)/36 + (31*CF^5*zb)/72 + 
   (7*CA^2*CF^2*nf*zb)/288 + (7*CA*CF^3*nf*zb)/72 + (7*CF^4*nf*zb)/72 - 
   (17*CA^3*CF^2*zb^2)/288 - (37*CA^2*CF^3*zb^2)/288 + (7*CA*CF^4*zb^2)/36 + 
   (31*CF^5*zb^2)/72 + (7*CA^2*CF^2*nf*zb^2)/288 + (7*CA*CF^3*nf*zb^2)/72 + 
   (7*CF^4*nf*zb^2)/72 - (CA^3*CF^2*G[0, zb])/12 - (3*CA^2*CF^3*G[0, zb])/8 - 
   (CA*CF^4*G[0, zb])/2 - (CF^5*G[0, zb])/6 - (CA^3*CF^2*G[0, zb])/
    (12*(-1 + zb)) - (3*CA^2*CF^3*G[0, zb])/(8*(-1 + zb)) - 
   (CA*CF^4*G[0, zb])/(2*(-1 + zb)) - (CF^5*G[0, zb])/(6*(-1 + zb)) - 
   (CA^3*CF^2*zb*G[0, zb])/12 - (3*CA^2*CF^3*zb*G[0, zb])/8 - 
   (CA*CF^4*zb*G[0, zb])/2 - (CF^5*zb*G[0, zb])/6 - 
   (CA^3*CF^2*zb^2*G[0, zb])/12 - (3*CA^2*CF^3*zb^2*G[0, zb])/8 - 
   (CA*CF^4*zb^2*G[0, zb])/2 - (CF^5*zb^2*G[0, zb])/6 + 
   (CA^3*CF^2*G[1, zb])/24 + (CA^2*CF^3*G[1, zb])/4 + (CA*CF^4*G[1, zb])/2 + 
   (CF^5*G[1, zb])/3 + (CA^3*CF^2*G[1, zb])/(24*(-1 + zb)) + 
   (CA^2*CF^3*G[1, zb])/(4*(-1 + zb)) + (CA*CF^4*G[1, zb])/(2*(-1 + zb)) + 
   (CF^5*G[1, zb])/(3*(-1 + zb)) + (CA^3*CF^2*zb*G[1, zb])/24 + 
   (CA^2*CF^3*zb*G[1, zb])/4 + (CA*CF^4*zb*G[1, zb])/2 + 
   (CF^5*zb*G[1, zb])/3 + (CA^3*CF^2*zb^2*G[1, zb])/24 + 
   (CA^2*CF^3*zb^2*G[1, zb])/4 + (CA*CF^4*zb^2*G[1, zb])/2 + 
   (CF^5*zb^2*G[1, zb])/3 - (CA^3*CF^2*Log[Q2dmu2])/24 - 
   (CA^2*CF^3*Log[Q2dmu2])/4 - (CA*CF^4*Log[Q2dmu2])/2 - 
   (CF^5*Log[Q2dmu2])/3 - (CA^3*CF^2*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (CA^2*CF^3*Log[Q2dmu2])/(4*(-1 + zb)) - (CA*CF^4*Log[Q2dmu2])/
    (2*(-1 + zb)) - (CF^5*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (CA^3*CF^2*zb*Log[Q2dmu2])/24 - (CA^2*CF^3*zb*Log[Q2dmu2])/4 - 
   (CA*CF^4*zb*Log[Q2dmu2])/2 - (CF^5*zb*Log[Q2dmu2])/3 - 
   (CA^3*CF^2*zb^2*Log[Q2dmu2])/24 - (CA^2*CF^3*zb^2*Log[Q2dmu2])/4 - 
   (CA*CF^4*zb^2*Log[Q2dmu2])/2 - (CF^5*zb^2*Log[Q2dmu2])/3)/ep^5 + 
 ((73*CA^3*CF^2)/1152 - (719*CA^2*CF^3)/1728 - (19*CA*CF^4)/216 + 
   (431*CF^5)/216 - (103*CA^2*CF^2*nf)/1728 + (65*CA*CF^3*nf)/432 + 
   (233*CF^4*nf)/432 + (CA*CF^2*nf^2)/48 + (CF^3*nf^2)/24 + 
   (19*CA^3*CF^2*Pi^2)/576 - (CA^2*CF^3*Pi^2)/72 - (47*CA*CF^4*Pi^2)/144 - 
   (CF^5*Pi^2)/3 + (73*CA^3*CF^2)/(1152*(-1 + zb)) - 
   (719*CA^2*CF^3)/(1728*(-1 + zb)) - (19*CA*CF^4)/(216*(-1 + zb)) + 
   (431*CF^5)/(216*(-1 + zb)) - (103*CA^2*CF^2*nf)/(1728*(-1 + zb)) + 
   (65*CA*CF^3*nf)/(432*(-1 + zb)) + (233*CF^4*nf)/(432*(-1 + zb)) + 
   (CA*CF^2*nf^2)/(48*(-1 + zb)) + (CF^3*nf^2)/(24*(-1 + zb)) + 
   (19*CA^3*CF^2*Pi^2)/(576*(-1 + zb)) - (CA^2*CF^3*Pi^2)/(72*(-1 + zb)) - 
   (47*CA*CF^4*Pi^2)/(144*(-1 + zb)) - (CF^5*Pi^2)/(3*(-1 + zb)) + 
   (73*CA^3*CF^2*zb)/1152 - (503*CA^2*CF^3*zb)/1728 + (89*CA*CF^4*zb)/216 + 
   (539*CF^5*zb)/216 - (103*CA^2*CF^2*nf*zb)/1728 + (65*CA*CF^3*nf*zb)/432 + 
   (233*CF^4*nf*zb)/432 + (CA*CF^2*nf^2*zb)/48 + (CF^3*nf^2*zb)/24 + 
   (19*CA^3*CF^2*Pi^2*zb)/576 - (CA^2*CF^3*Pi^2*zb)/72 - 
   (47*CA*CF^4*Pi^2*zb)/144 - (CF^5*Pi^2*zb)/3 + (127*CA^3*CF^2*zb^2)/1152 - 
   (211*CA^2*CF^3*zb^2)/864 + (CA*CF^4*zb^2)/27 + (835*CF^5*zb^2)/432 - 
   (103*CA^2*CF^2*nf*zb^2)/1728 + (65*CA*CF^3*nf*zb^2)/432 + 
   (233*CF^4*nf*zb^2)/432 + (CA*CF^2*nf^2*zb^2)/48 + (CF^3*nf^2*zb^2)/24 + 
   (19*CA^3*CF^2*Pi^2*zb^2)/576 - (CA^2*CF^3*Pi^2*zb^2)/72 - 
   (47*CA*CF^4*Pi^2*zb^2)/144 - (CF^5*Pi^2*zb^2)/3 + 
   (109*CA^3*CF^2*G[0, zb])/288 + (23*CA^2*CF^3*G[0, zb])/72 - 
   (47*CA*CF^4*G[0, zb])/36 - (31*CF^5*G[0, zb])/36 - 
   (11*CA^2*CF^2*nf*G[0, zb])/72 - (29*CA*CF^3*nf*G[0, zb])/72 - 
   (7*CF^4*nf*G[0, zb])/36 + (109*CA^3*CF^2*G[0, zb])/(288*(-1 + zb)) + 
   (23*CA^2*CF^3*G[0, zb])/(72*(-1 + zb)) - (47*CA*CF^4*G[0, zb])/
    (36*(-1 + zb)) - (31*CF^5*G[0, zb])/(36*(-1 + zb)) - 
   (11*CA^2*CF^2*nf*G[0, zb])/(72*(-1 + zb)) - (29*CA*CF^3*nf*G[0, zb])/
    (72*(-1 + zb)) - (7*CF^4*nf*G[0, zb])/(36*(-1 + zb)) + 
   (109*CA^3*CF^2*zb*G[0, zb])/288 + (7*CA^2*CF^3*zb*G[0, zb])/36 - 
   (65*CA*CF^4*zb*G[0, zb])/36 - (49*CF^5*zb*G[0, zb])/36 - 
   (11*CA^2*CF^2*nf*zb*G[0, zb])/72 - (29*CA*CF^3*nf*zb*G[0, zb])/72 - 
   (7*CF^4*nf*zb*G[0, zb])/36 + (109*CA^3*CF^2*zb^2*G[0, zb])/288 + 
   (23*CA^2*CF^3*zb^2*G[0, zb])/72 - (47*CA*CF^4*zb^2*G[0, zb])/36 - 
   (31*CF^5*zb^2*G[0, zb])/36 - (11*CA^2*CF^2*nf*zb^2*G[0, zb])/72 - 
   (29*CA*CF^3*nf*zb^2*G[0, zb])/72 - (7*CF^4*nf*zb^2*G[0, zb])/36 - 
   (17*CA^3*CF^2*G[1, zb])/72 - (37*CA^2*CF^3*G[1, zb])/72 + 
   (7*CA*CF^4*G[1, zb])/9 + (31*CF^5*G[1, zb])/18 + 
   (7*CA^2*CF^2*nf*G[1, zb])/72 + (7*CA*CF^3*nf*G[1, zb])/18 + 
   (7*CF^4*nf*G[1, zb])/18 - (17*CA^3*CF^2*G[1, zb])/(72*(-1 + zb)) - 
   (37*CA^2*CF^3*G[1, zb])/(72*(-1 + zb)) + (7*CA*CF^4*G[1, zb])/
    (9*(-1 + zb)) + (31*CF^5*G[1, zb])/(18*(-1 + zb)) + 
   (7*CA^2*CF^2*nf*G[1, zb])/(72*(-1 + zb)) + (7*CA*CF^3*nf*G[1, zb])/
    (18*(-1 + zb)) + (7*CF^4*nf*G[1, zb])/(18*(-1 + zb)) - 
   (17*CA^3*CF^2*zb*G[1, zb])/72 - (7*CA^2*CF^3*zb*G[1, zb])/18 + 
   (23*CA*CF^4*zb*G[1, zb])/18 + (20*CF^5*zb*G[1, zb])/9 + 
   (7*CA^2*CF^2*nf*zb*G[1, zb])/72 + (7*CA*CF^3*nf*zb*G[1, zb])/18 + 
   (7*CF^4*nf*zb*G[1, zb])/18 - (17*CA^3*CF^2*zb^2*G[1, zb])/72 - 
   (37*CA^2*CF^3*zb^2*G[1, zb])/72 + (7*CA*CF^4*zb^2*G[1, zb])/9 + 
   (31*CF^5*zb^2*G[1, zb])/18 + (7*CA^2*CF^2*nf*zb^2*G[1, zb])/72 + 
   (7*CA*CF^3*nf*zb^2*G[1, zb])/18 + (7*CF^4*nf*zb^2*G[1, zb])/18 + 
   (13*CA^3*CF^2*G[0, 0, zb])/24 + (15*CA^2*CF^3*G[0, 0, zb])/8 + 
   2*CA*CF^4*G[0, 0, zb] + (5*CF^5*G[0, 0, zb])/6 + 
   (13*CA^3*CF^2*G[0, 0, zb])/(24*(-1 + zb)) + (15*CA^2*CF^3*G[0, 0, zb])/
    (8*(-1 + zb)) + (2*CA*CF^4*G[0, 0, zb])/(-1 + zb) + 
   (5*CF^5*G[0, 0, zb])/(6*(-1 + zb)) + (13*CA^3*CF^2*zb*G[0, 0, zb])/24 + 
   (15*CA^2*CF^3*zb*G[0, 0, zb])/8 + 2*CA*CF^4*zb*G[0, 0, zb] + 
   (5*CF^5*zb*G[0, 0, zb])/6 + (13*CA^3*CF^2*zb^2*G[0, 0, zb])/24 + 
   (15*CA^2*CF^3*zb^2*G[0, 0, zb])/8 + 2*CA*CF^4*zb^2*G[0, 0, zb] + 
   (5*CF^5*zb^2*G[0, 0, zb])/6 - (13*CA^3*CF^2*G[0, 1, zb])/48 - 
   (11*CA^2*CF^3*G[0, 1, zb])/8 - (9*CA*CF^4*G[0, 1, zb])/4 - 
   (7*CF^5*G[0, 1, zb])/6 - (13*CA^3*CF^2*G[0, 1, zb])/(48*(-1 + zb)) - 
   (11*CA^2*CF^3*G[0, 1, zb])/(8*(-1 + zb)) - (9*CA*CF^4*G[0, 1, zb])/
    (4*(-1 + zb)) - (7*CF^5*G[0, 1, zb])/(6*(-1 + zb)) - 
   (13*CA^3*CF^2*zb*G[0, 1, zb])/48 - (11*CA^2*CF^3*zb*G[0, 1, zb])/8 - 
   (9*CA*CF^4*zb*G[0, 1, zb])/4 - (7*CF^5*zb*G[0, 1, zb])/6 - 
   (13*CA^3*CF^2*zb^2*G[0, 1, zb])/48 - (11*CA^2*CF^3*zb^2*G[0, 1, zb])/8 - 
   (9*CA*CF^4*zb^2*G[0, 1, zb])/4 - (7*CF^5*zb^2*G[0, 1, zb])/6 - 
   (CA^3*CF^2*G[1, 0, zb])/3 - (13*CA^2*CF^3*G[1, 0, zb])/8 - 
   (5*CA*CF^4*G[1, 0, zb])/2 - (7*CF^5*G[1, 0, zb])/6 - 
   (CA^3*CF^2*G[1, 0, zb])/(3*(-1 + zb)) - (3*CA^2*CF^3*G[1, 0, zb])/
    (2*(-1 + zb)) - (2*CA*CF^4*G[1, 0, zb])/(-1 + zb) - 
   (2*CF^5*G[1, 0, zb])/(3*(-1 + zb)) - (CA^3*CF^2*zb*G[1, 0, zb])/3 - 
   (23*CA^2*CF^3*zb*G[1, 0, zb])/16 - (7*CA*CF^4*zb*G[1, 0, zb])/4 - 
   (5*CF^5*zb*G[1, 0, zb])/12 - (CA^3*CF^2*zb^2*G[1, 0, zb])/3 - 
   (13*CA^2*CF^3*zb^2*G[1, 0, zb])/8 - (5*CA*CF^4*zb^2*G[1, 0, zb])/2 - 
   (7*CF^5*zb^2*G[1, 0, zb])/6 + (CA^3*CF^2*G[1, 1, zb])/6 + 
   (9*CA^2*CF^3*G[1, 1, zb])/8 + (5*CA*CF^4*G[1, 1, zb])/2 + 
   (11*CF^5*G[1, 1, zb])/6 + (CA^3*CF^2*G[1, 1, zb])/(6*(-1 + zb)) + 
   (CA^2*CF^3*G[1, 1, zb])/(-1 + zb) + (2*CA*CF^4*G[1, 1, zb])/(-1 + zb) + 
   (4*CF^5*G[1, 1, zb])/(3*(-1 + zb)) + (CA^3*CF^2*zb*G[1, 1, zb])/6 + 
   (15*CA^2*CF^3*zb*G[1, 1, zb])/16 + (7*CA*CF^4*zb*G[1, 1, zb])/4 + 
   (13*CF^5*zb*G[1, 1, zb])/12 + (CA^3*CF^2*zb^2*G[1, 1, zb])/6 + 
   (9*CA^2*CF^3*zb^2*G[1, 1, zb])/8 + (5*CA*CF^4*zb^2*G[1, 1, zb])/2 + 
   (11*CF^5*zb^2*G[1, 1, zb])/6 + (17*CA^3*CF^2*Log[Q2dmu2])/72 + 
   (37*CA^2*CF^3*Log[Q2dmu2])/72 - (7*CA*CF^4*Log[Q2dmu2])/9 - 
   (31*CF^5*Log[Q2dmu2])/18 - (7*CA^2*CF^2*nf*Log[Q2dmu2])/72 - 
   (7*CA*CF^3*nf*Log[Q2dmu2])/18 - (7*CF^4*nf*Log[Q2dmu2])/18 + 
   (17*CA^3*CF^2*Log[Q2dmu2])/(72*(-1 + zb)) + (37*CA^2*CF^3*Log[Q2dmu2])/
    (72*(-1 + zb)) - (7*CA*CF^4*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (31*CF^5*Log[Q2dmu2])/(18*(-1 + zb)) - (7*CA^2*CF^2*nf*Log[Q2dmu2])/
    (72*(-1 + zb)) - (7*CA*CF^3*nf*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (7*CF^4*nf*Log[Q2dmu2])/(18*(-1 + zb)) + (17*CA^3*CF^2*zb*Log[Q2dmu2])/
    72 + (37*CA^2*CF^3*zb*Log[Q2dmu2])/72 - (7*CA*CF^4*zb*Log[Q2dmu2])/9 - 
   (31*CF^5*zb*Log[Q2dmu2])/18 - (7*CA^2*CF^2*nf*zb*Log[Q2dmu2])/72 - 
   (7*CA*CF^3*nf*zb*Log[Q2dmu2])/18 - (7*CF^4*nf*zb*Log[Q2dmu2])/18 + 
   (17*CA^3*CF^2*zb^2*Log[Q2dmu2])/72 + (37*CA^2*CF^3*zb^2*Log[Q2dmu2])/72 - 
   (7*CA*CF^4*zb^2*Log[Q2dmu2])/9 - (31*CF^5*zb^2*Log[Q2dmu2])/18 - 
   (7*CA^2*CF^2*nf*zb^2*Log[Q2dmu2])/72 - (7*CA*CF^3*nf*zb^2*Log[Q2dmu2])/
    18 - (7*CF^4*nf*zb^2*Log[Q2dmu2])/18 + (CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/
    3 + (3*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/2 + 
   2*CA*CF^4*G[0, zb]*Log[Q2dmu2] + (2*CF^5*G[0, zb]*Log[Q2dmu2])/3 + 
   (CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (3*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (2*CA*CF^4*G[0, zb]*Log[Q2dmu2])/(-1 + zb) + (2*CF^5*G[0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   (3*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2])/2 + 2*CA*CF^4*zb*G[0, zb]*
    Log[Q2dmu2] + (2*CF^5*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   (CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (3*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/2 + 2*CA*CF^4*zb^2*G[0, zb]*
    Log[Q2dmu2] + (2*CF^5*zb^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/6 - CA^2*CF^3*G[1, zb]*Log[Q2dmu2] - 
   2*CA*CF^4*G[1, zb]*Log[Q2dmu2] - (4*CF^5*G[1, zb]*Log[Q2dmu2])/3 - 
   (CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (2*CA*CF^4*G[1, zb]*Log[Q2dmu2])/(-1 + zb) - (4*CF^5*G[1, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) - (CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2])/6 - 
   CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2] - 2*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2] - 
   (4*CF^5*zb*G[1, zb]*Log[Q2dmu2])/3 - (CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/
    6 - CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2] - 2*CA*CF^4*zb^2*G[1, zb]*
    Log[Q2dmu2] - (4*CF^5*zb^2*G[1, zb]*Log[Q2dmu2])/3 + 
   (CA^3*CF^2*Log[Q2dmu2]^2)/12 + (CA^2*CF^3*Log[Q2dmu2]^2)/2 + 
   CA*CF^4*Log[Q2dmu2]^2 + (2*CF^5*Log[Q2dmu2]^2)/3 + 
   (CA^3*CF^2*Log[Q2dmu2]^2)/(12*(-1 + zb)) + (CA^2*CF^3*Log[Q2dmu2]^2)/
    (2*(-1 + zb)) + (CA*CF^4*Log[Q2dmu2]^2)/(-1 + zb) + 
   (2*CF^5*Log[Q2dmu2]^2)/(3*(-1 + zb)) + (CA^3*CF^2*zb*Log[Q2dmu2]^2)/12 + 
   (CA^2*CF^3*zb*Log[Q2dmu2]^2)/2 + CA*CF^4*zb*Log[Q2dmu2]^2 + 
   (2*CF^5*zb*Log[Q2dmu2]^2)/3 + (CA^3*CF^2*zb^2*Log[Q2dmu2]^2)/12 + 
   (CA^2*CF^3*zb^2*Log[Q2dmu2]^2)/2 + CA*CF^4*zb^2*Log[Q2dmu2]^2 + 
   (2*CF^5*zb^2*Log[Q2dmu2]^2)/3)/ep^4 + (1121909*CA^3*CF^2*Zeta[3])/31104 - 
 (298555*CA^2*CF^3*Zeta[3])/10368 + (686621*CA*CF^4*Zeta[3])/5184 - 
 (619303*CF^5*Zeta[3])/1944 + (100343*CA^2*CF^2*nf*Zeta[3])/15552 - 
 (2407*CA*CF^3*nf*Zeta[3])/2592 - (2138*CF^4*nf*Zeta[3])/27 - 
 (673*CA*CF^2*nf^2*Zeta[3])/1944 - (221*CF^3*nf^2*Zeta[3])/54 - 
 (14*CF^2*nf^3*Zeta[3])/243 - (17537*CA^3*CF^2*Pi^2*Zeta[3])/1728 - 
 (46633*CA^2*CF^3*Pi^2*Zeta[3])/1296 + (20741*CA*CF^4*Pi^2*Zeta[3])/216 - 
 (37*CF^5*Pi^2*Zeta[3])/8 - (2467*CA^2*CF^2*nf*Pi^2*Zeta[3])/648 + 
 (6415*CA*CF^3*nf*Pi^2*Zeta[3])/648 + (2725*CF^4*nf*Pi^2*Zeta[3])/324 + 
 (1121909*CA^3*CF^2*Zeta[3])/(31104*(-1 + zb)) - 
 (298555*CA^2*CF^3*Zeta[3])/(10368*(-1 + zb)) + 
 (686621*CA*CF^4*Zeta[3])/(5184*(-1 + zb)) - 
 (619303*CF^5*Zeta[3])/(1944*(-1 + zb)) + (100343*CA^2*CF^2*nf*Zeta[3])/
  (15552*(-1 + zb)) - (2407*CA*CF^3*nf*Zeta[3])/(2592*(-1 + zb)) - 
 (2138*CF^4*nf*Zeta[3])/(27*(-1 + zb)) - (673*CA*CF^2*nf^2*Zeta[3])/
  (1944*(-1 + zb)) - (221*CF^3*nf^2*Zeta[3])/(54*(-1 + zb)) - 
 (14*CF^2*nf^3*Zeta[3])/(243*(-1 + zb)) - (17537*CA^3*CF^2*Pi^2*Zeta[3])/
  (1728*(-1 + zb)) - (46633*CA^2*CF^3*Pi^2*Zeta[3])/(1296*(-1 + zb)) + 
 (20741*CA*CF^4*Pi^2*Zeta[3])/(216*(-1 + zb)) - 
 (37*CF^5*Pi^2*Zeta[3])/(8*(-1 + zb)) - (2467*CA^2*CF^2*nf*Pi^2*Zeta[3])/
  (648*(-1 + zb)) + (6415*CA*CF^3*nf*Pi^2*Zeta[3])/(648*(-1 + zb)) + 
 (2725*CF^4*nf*Pi^2*Zeta[3])/(324*(-1 + zb)) + 
 (2443181*CA^3*CF^2*zb*Zeta[3])/31104 - (294403*CA^2*CF^3*zb*Zeta[3])/10368 - 
 (967999*CA*CF^4*zb*Zeta[3])/5184 - (136823*CF^5*zb*Zeta[3])/243 + 
 (195365*CA^2*CF^2*nf*zb*Zeta[3])/15552 - (79087*CA*CF^3*nf*zb*Zeta[3])/
  2592 - (12859*CF^4*nf*zb*Zeta[3])/108 - (673*CA*CF^2*nf^2*zb*Zeta[3])/
  1944 - (85*CF^3*nf^2*zb*Zeta[3])/18 - (14*CF^2*nf^3*zb*Zeta[3])/243 - 
 (26249*CA^3*CF^2*Pi^2*zb*Zeta[3])/1728 - (44203*CA^2*CF^3*Pi^2*zb*Zeta[3])/
  1296 + (27023*CA*CF^4*Pi^2*zb*Zeta[3])/216 - (29*CF^5*Pi^2*zb*Zeta[3])/8 - 
 (2467*CA^2*CF^2*nf*Pi^2*zb*Zeta[3])/648 + (6415*CA*CF^3*nf*Pi^2*zb*Zeta[3])/
  648 + (2725*CF^4*nf*Pi^2*zb*Zeta[3])/324 + (67937*CA^3*CF^2*zb^2*Zeta[3])/
  31104 - (36499*CA^2*CF^3*zb^2*Zeta[3])/648 + 
 (126623*CA*CF^4*zb^2*Zeta[3])/1296 - (405085*CF^5*zb^2*Zeta[3])/1944 + 
 (2342*CA^2*CF^2*nf*zb^2*Zeta[3])/243 + (679*CA*CF^3*nf*zb^2*Zeta[3])/1296 - 
 (7633*CF^4*nf*zb^2*Zeta[3])/108 - (673*CA*CF^2*nf^2*zb^2*Zeta[3])/1944 - 
 (221*CF^3*nf^2*zb^2*Zeta[3])/54 - (14*CF^2*nf^3*zb^2*Zeta[3])/243 - 
 (19157*CA^3*CF^2*Pi^2*zb^2*Zeta[3])/1728 - 
 (48847*CA^2*CF^3*Pi^2*zb^2*Zeta[3])/1296 + (2947*CA*CF^4*Pi^2*zb^2*Zeta[3])/
  27 - (373*CF^5*Pi^2*zb^2*Zeta[3])/24 - 
 (2467*CA^2*CF^2*nf*Pi^2*zb^2*Zeta[3])/648 + 
 (6415*CA*CF^3*nf*Pi^2*zb^2*Zeta[3])/648 + (2725*CF^4*nf*Pi^2*zb^2*Zeta[3])/
  324 - (7*CA^3*CF^2*zb^3*Zeta[3])/144 - (17*CA^2*CF^3*zb^3*Zeta[3])/18 + 
 (CA*CF^4*zb^3*Zeta[3])/2 + (55*CF^5*zb^3*Zeta[3])/12 - 
 (CA*CF^3*nf*zb^3*Zeta[3])/12 + (CF^4*nf*zb^3*Zeta[3])/6 - 
 (54737*CA^3*CF^2*G[0, zb]*Zeta[3])/864 - (467851*CA^2*CF^3*G[0, zb]*Zeta[3])/
  5184 + (542245*CA*CF^4*G[0, zb]*Zeta[3])/2592 + 
 (16547*CF^5*G[0, zb]*Zeta[3])/81 - (21589*CA^2*CF^2*nf*G[0, zb]*Zeta[3])/
  1296 + (22211*CA*CF^3*nf*G[0, zb]*Zeta[3])/648 + 
 (11879*CF^4*nf*G[0, zb]*Zeta[3])/162 + (127*CA*CF^2*nf^2*G[0, zb]*Zeta[3])/
  162 + (73*CF^3*nf^2*G[0, zb]*Zeta[3])/27 + 
 (2251*CA^3*CF^2*Pi^2*G[0, zb]*Zeta[3])/54 - 
 (6089*CA^2*CF^3*Pi^2*G[0, zb]*Zeta[3])/216 - 
 (17839*CA*CF^4*Pi^2*G[0, zb]*Zeta[3])/108 + (40*CF^5*Pi^2*G[0, zb]*Zeta[3])/
  3 - (54737*CA^3*CF^2*G[0, zb]*Zeta[3])/(864*(-1 + zb)) - 
 (467851*CA^2*CF^3*G[0, zb]*Zeta[3])/(5184*(-1 + zb)) + 
 (542245*CA*CF^4*G[0, zb]*Zeta[3])/(2592*(-1 + zb)) + 
 (16547*CF^5*G[0, zb]*Zeta[3])/(81*(-1 + zb)) - 
 (21589*CA^2*CF^2*nf*G[0, zb]*Zeta[3])/(1296*(-1 + zb)) + 
 (22211*CA*CF^3*nf*G[0, zb]*Zeta[3])/(648*(-1 + zb)) + 
 (11879*CF^4*nf*G[0, zb]*Zeta[3])/(162*(-1 + zb)) + 
 (127*CA*CF^2*nf^2*G[0, zb]*Zeta[3])/(162*(-1 + zb)) + 
 (73*CF^3*nf^2*G[0, zb]*Zeta[3])/(27*(-1 + zb)) + 
 (2251*CA^3*CF^2*Pi^2*G[0, zb]*Zeta[3])/(54*(-1 + zb)) - 
 (6089*CA^2*CF^3*Pi^2*G[0, zb]*Zeta[3])/(216*(-1 + zb)) - 
 (17839*CA*CF^4*Pi^2*G[0, zb]*Zeta[3])/(108*(-1 + zb)) + 
 (40*CF^5*Pi^2*G[0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (124871*CA^3*CF^2*zb*G[0, zb]*Zeta[3])/864 - 
 (178819*CA^2*CF^3*zb*G[0, zb]*Zeta[3])/5184 + 
 (1657909*CA*CF^4*zb*G[0, zb]*Zeta[3])/2592 + 
 (35933*CF^5*zb*G[0, zb]*Zeta[3])/81 - 
 (25693*CA^2*CF^2*nf*zb*G[0, zb]*Zeta[3])/1296 + 
 (35321*CA*CF^3*nf*zb*G[0, zb]*Zeta[3])/648 + 
 (15455*CF^4*nf*zb*G[0, zb]*Zeta[3])/162 + 
 (127*CA*CF^2*nf^2*zb*G[0, zb]*Zeta[3])/162 + 
 (73*CF^3*nf^2*zb*G[0, zb]*Zeta[3])/27 + 
 (2251*CA^3*CF^2*Pi^2*zb*G[0, zb]*Zeta[3])/54 - 
 (6089*CA^2*CF^3*Pi^2*zb*G[0, zb]*Zeta[3])/216 - 
 (17839*CA*CF^4*Pi^2*zb*G[0, zb]*Zeta[3])/108 + 
 (40*CF^5*Pi^2*zb*G[0, zb]*Zeta[3])/3 - 
 (33389*CA^3*CF^2*zb^2*G[0, zb]*Zeta[3])/864 - 
 (186095*CA^2*CF^3*zb^2*G[0, zb]*Zeta[3])/2592 + 
 (259283*CA*CF^4*zb^2*G[0, zb]*Zeta[3])/1296 + 
 (36839*CF^5*zb^2*G[0, zb]*Zeta[3])/324 - 
 (23317*CA^2*CF^2*nf*zb^2*G[0, zb]*Zeta[3])/1296 + 
 (24641*CA*CF^3*nf*zb^2*G[0, zb]*Zeta[3])/648 + 
 (5683*CF^4*nf*zb^2*G[0, zb]*Zeta[3])/81 + 
 (127*CA*CF^2*nf^2*zb^2*G[0, zb]*Zeta[3])/162 + 
 (73*CF^3*nf^2*zb^2*G[0, zb]*Zeta[3])/27 + 
 (2251*CA^3*CF^2*Pi^2*zb^2*G[0, zb]*Zeta[3])/54 - 
 (6089*CA^2*CF^3*Pi^2*zb^2*G[0, zb]*Zeta[3])/216 - 
 (17839*CA*CF^4*Pi^2*zb^2*G[0, zb]*Zeta[3])/108 + 
 (40*CF^5*Pi^2*zb^2*G[0, zb]*Zeta[3])/3 + (7*CA^2*CF^3*zb^3*G[0, zb]*Zeta[3])/
  4 - (23*CA*CF^4*zb^3*G[0, zb]*Zeta[3])/16 - (33*CF^5*zb^3*G[0, zb]*Zeta[3])/
  8 - (12785*CA^3*CF^2*G[1, zb]*Zeta[3])/432 + 
 (54685*CA^2*CF^3*G[1, zb]*Zeta[3])/648 + (56957*CA*CF^4*G[1, zb]*Zeta[3])/
  324 - (52109*CF^5*G[1, zb]*Zeta[3])/162 + 
 (19289*CA^2*CF^2*nf*G[1, zb]*Zeta[3])/2592 - 
 (3937*CA*CF^3*nf*G[1, zb]*Zeta[3])/162 - (24287*CF^4*nf*G[1, zb]*Zeta[3])/
  324 - (40*CA*CF^2*nf^2*G[1, zb]*Zeta[3])/27 - 
 3*CF^3*nf^2*G[1, zb]*Zeta[3] - (2371*CA^3*CF^2*Pi^2*G[1, zb]*Zeta[3])/108 + 
 (1345*CA^2*CF^3*Pi^2*G[1, zb]*Zeta[3])/216 + 
 (13787*CA*CF^4*Pi^2*G[1, zb]*Zeta[3])/108 + (109*CF^5*Pi^2*G[1, zb]*Zeta[3])/
  9 + (3643*CA^3*CF^2*G[1, zb]*Zeta[3])/(432*(-1 + zb)) + 
 (36593*CA^2*CF^3*G[1, zb]*Zeta[3])/(1296*(-1 + zb)) + 
 (83651*CA*CF^4*G[1, zb]*Zeta[3])/(1296*(-1 + zb)) - 
 (205097*CF^5*G[1, zb]*Zeta[3])/(648*(-1 + zb)) + 
 (2915*CA^2*CF^2*nf*G[1, zb]*Zeta[3])/(648*(-1 + zb)) - 
 (1157*CA*CF^3*nf*G[1, zb]*Zeta[3])/(81*(-1 + zb)) - 
 (9259*CF^4*nf*G[1, zb]*Zeta[3])/(162*(-1 + zb)) - 
 (40*CA*CF^2*nf^2*G[1, zb]*Zeta[3])/(27*(-1 + zb)) - 
 (64*CF^3*nf^2*G[1, zb]*Zeta[3])/(27*(-1 + zb)) - 
 (3653*CA^3*CF^2*Pi^2*G[1, zb]*Zeta[3])/(216*(-1 + zb)) + 
 (235*CA^2*CF^3*Pi^2*G[1, zb]*Zeta[3])/(54*(-1 + zb)) + 
 (5323*CA*CF^4*Pi^2*G[1, zb]*Zeta[3])/(54*(-1 + zb)) + 
 (100*CF^5*Pi^2*G[1, zb]*Zeta[3])/(9*(-1 + zb)) + 
 (84619*CA^3*CF^2*zb*G[1, zb]*Zeta[3])/1728 - 
 (8765*CA^2*CF^3*zb*G[1, zb]*Zeta[3])/2592 - 
 (102013*CA*CF^4*zb*G[1, zb]*Zeta[3])/324 - (351941*CF^5*zb*G[1, zb]*Zeta[3])/
  648 + (24617*CA^2*CF^2*nf*zb*G[1, zb]*Zeta[3])/2592 - 
 (8237*CA*CF^3*nf*zb*G[1, zb]*Zeta[3])/324 - 
 (5639*CF^4*nf*zb*G[1, zb]*Zeta[3])/81 - 
 (40*CA*CF^2*nf^2*zb*G[1, zb]*Zeta[3])/27 - 
 (37*CF^3*nf^2*zb*G[1, zb]*Zeta[3])/18 - 
 (3311*CA^3*CF^2*Pi^2*zb*G[1, zb]*Zeta[3])/216 + 
 (737*CA^2*CF^3*Pi^2*zb*G[1, zb]*Zeta[3])/432 + 
 (10493*CA*CF^4*Pi^2*zb*G[1, zb]*Zeta[3])/108 - 
 (11*CF^5*Pi^2*zb*G[1, zb]*Zeta[3])/36 + 
 (29303*CA^3*CF^2*zb^2*G[1, zb]*Zeta[3])/864 + 
 (95917*CA^2*CF^3*zb^2*G[1, zb]*Zeta[3])/2592 - 
 (116971*CA*CF^4*zb^2*G[1, zb]*Zeta[3])/1296 - 
 (18346*CF^5*zb^2*G[1, zb]*Zeta[3])/81 + 
 (16489*CA^2*CF^2*nf*zb^2*G[1, zb]*Zeta[3])/1296 - 
 (19555*CA*CF^3*nf*zb^2*G[1, zb]*Zeta[3])/648 - 
 (6020*CF^4*nf*zb^2*G[1, zb]*Zeta[3])/81 - 
 (40*CA*CF^2*nf^2*zb^2*G[1, zb]*Zeta[3])/27 - 
 3*CF^3*nf^2*zb^2*G[1, zb]*Zeta[3] - 
 (2371*CA^3*CF^2*Pi^2*zb^2*G[1, zb]*Zeta[3])/108 + 
 (104*CA^2*CF^3*Pi^2*zb^2*G[1, zb]*Zeta[3])/27 + 
 (7069*CA*CF^4*Pi^2*zb^2*G[1, zb]*Zeta[3])/54 + 
 (109*CF^5*Pi^2*zb^2*G[1, zb]*Zeta[3])/9 - 
 (9*CA^2*CF^3*zb^3*G[1, zb]*Zeta[3])/8 + (11*CA*CF^4*zb^3*G[1, zb]*Zeta[3])/
  16 + (25*CF^5*zb^3*G[1, zb]*Zeta[3])/8 + 
 (32863*CA^3*CF^2*G[0, 0, zb]*Zeta[3])/288 + 
 (10051*CA^2*CF^3*G[0, 0, zb]*Zeta[3])/72 - 
 (100723*CA*CF^4*G[0, 0, zb]*Zeta[3])/216 - (6098*CF^5*G[0, 0, zb]*Zeta[3])/
  27 + (601*CA^2*CF^2*nf*G[0, 0, zb]*Zeta[3])/54 - 
 (2813*CA*CF^3*nf*G[0, 0, zb]*Zeta[3])/36 - 
 (1759*CF^4*nf*G[0, 0, zb]*Zeta[3])/27 + 
 (32863*CA^3*CF^2*G[0, 0, zb]*Zeta[3])/(288*(-1 + zb)) + 
 (10051*CA^2*CF^3*G[0, 0, zb]*Zeta[3])/(72*(-1 + zb)) - 
 (100723*CA*CF^4*G[0, 0, zb]*Zeta[3])/(216*(-1 + zb)) - 
 (6098*CF^5*G[0, 0, zb]*Zeta[3])/(27*(-1 + zb)) + 
 (601*CA^2*CF^2*nf*G[0, 0, zb]*Zeta[3])/(54*(-1 + zb)) - 
 (2813*CA*CF^3*nf*G[0, 0, zb]*Zeta[3])/(36*(-1 + zb)) - 
 (1759*CF^4*nf*G[0, 0, zb]*Zeta[3])/(27*(-1 + zb)) + 
 (52399*CA^3*CF^2*zb*G[0, 0, zb]*Zeta[3])/288 + 
 (553*CA^2*CF^3*zb*G[0, 0, zb]*Zeta[3])/18 - 
 (182569*CA*CF^4*zb*G[0, 0, zb]*Zeta[3])/216 - 
 (9968*CF^5*zb*G[0, 0, zb]*Zeta[3])/27 + 
 (601*CA^2*CF^2*nf*zb*G[0, 0, zb]*Zeta[3])/54 - 
 (2813*CA*CF^3*nf*zb*G[0, 0, zb]*Zeta[3])/36 - 
 (1759*CF^4*nf*zb*G[0, 0, zb]*Zeta[3])/27 + 
 (38335*CA^3*CF^2*zb^2*G[0, 0, zb]*Zeta[3])/288 + 
 (7945*CA^2*CF^3*zb^2*G[0, 0, zb]*Zeta[3])/72 - 
 (104719*CA*CF^4*zb^2*G[0, 0, zb]*Zeta[3])/216 - 
 (4532*CF^5*zb^2*G[0, 0, zb]*Zeta[3])/27 + 
 (601*CA^2*CF^2*nf*zb^2*G[0, 0, zb]*Zeta[3])/54 - 
 (2813*CA*CF^3*nf*zb^2*G[0, 0, zb]*Zeta[3])/36 - 
 (1759*CF^4*nf*zb^2*G[0, 0, zb]*Zeta[3])/27 - 
 (3755*CA^3*CF^2*G[0, 1, zb]*Zeta[3])/72 - 
 (44257*CA^2*CF^3*G[0, 1, zb]*Zeta[3])/432 + 
 (7379*CA*CF^4*G[0, 1, zb]*Zeta[3])/24 + (26737*CF^5*G[0, 1, zb]*Zeta[3])/
  108 - (751*CA^2*CF^2*nf*G[0, 1, zb]*Zeta[3])/108 + 
 (6073*CA*CF^3*nf*G[0, 1, zb]*Zeta[3])/108 + 55*CF^4*nf*G[0, 1, zb]*Zeta[3] - 
 (3707*CA^3*CF^2*G[0, 1, zb]*Zeta[3])/(72*(-1 + zb)) - 
 (44257*CA^2*CF^3*G[0, 1, zb]*Zeta[3])/(432*(-1 + zb)) + 
 (7379*CA*CF^4*G[0, 1, zb]*Zeta[3])/(24*(-1 + zb)) + 
 (26737*CF^5*G[0, 1, zb]*Zeta[3])/(108*(-1 + zb)) - 
 (751*CA^2*CF^2*nf*G[0, 1, zb]*Zeta[3])/(108*(-1 + zb)) + 
 (6001*CA*CF^3*nf*G[0, 1, zb]*Zeta[3])/(108*(-1 + zb)) + 
 (55*CF^4*nf*G[0, 1, zb]*Zeta[3])/(-1 + zb) - 
 (14059*CA^3*CF^2*zb*G[0, 1, zb]*Zeta[3])/144 - 
 (19651*CA^2*CF^3*zb*G[0, 1, zb]*Zeta[3])/432 + 
 (4865*CA*CF^4*zb*G[0, 1, zb]*Zeta[3])/8 + 
 (42397*CF^5*zb*G[0, 1, zb]*Zeta[3])/108 - 
 (427*CA^2*CF^2*nf*zb*G[0, 1, zb]*Zeta[3])/108 + 
 (6343*CA*CF^3*nf*zb*G[0, 1, zb]*Zeta[3])/108 + 
 55*CF^4*nf*zb*G[0, 1, zb]*Zeta[3] - 
 (22301*CA^3*CF^2*zb^2*G[0, 1, zb]*Zeta[3])/288 - 
 (51061*CA^2*CF^3*zb^2*G[0, 1, zb]*Zeta[3])/432 + 
 (2027*CA*CF^4*zb^2*G[0, 1, zb]*Zeta[3])/6 + 
 (5962*CF^5*zb^2*G[0, 1, zb]*Zeta[3])/27 - 
 (265*CA^2*CF^2*nf*zb^2*G[0, 1, zb]*Zeta[3])/108 + 
 (1660*CA*CF^3*nf*zb^2*G[0, 1, zb]*Zeta[3])/27 + 
 55*CF^4*nf*zb^2*G[0, 1, zb]*Zeta[3] - (22529*CA^3*CF^2*G[1, 0, zb]*Zeta[3])/
  432 - (38371*CA^2*CF^3*G[1, 0, zb]*Zeta[3])/216 + 
 (20359*CA*CF^4*G[1, 0, zb]*Zeta[3])/72 + (33727*CF^5*G[1, 0, zb]*Zeta[3])/
  108 + (49*CA^2*CF^2*nf*G[1, 0, zb]*Zeta[3])/27 + 
 (7793*CA*CF^3*nf*G[1, 0, zb]*Zeta[3])/108 + 64*CF^4*nf*G[1, 0, zb]*Zeta[3] - 
 (3*CA^2*CF^3*G[1, 0, zb]*Zeta[3])/(4*(-2 + zb)) + 
 (9*CA*CF^4*G[1, 0, zb]*Zeta[3])/(4*(-2 + zb)) - 
 (3*CF^5*G[1, 0, zb]*Zeta[3])/(2*(-2 + zb)) - 
 (8383*CA^3*CF^2*G[1, 0, zb]*Zeta[3])/(216*(-1 + zb)) - 
 (3352*CA^2*CF^3*G[1, 0, zb]*Zeta[3])/(27*(-1 + zb)) + 
 (12427*CA*CF^4*G[1, 0, zb]*Zeta[3])/(54*(-1 + zb)) + 
 (5860*CF^5*G[1, 0, zb]*Zeta[3])/(27*(-1 + zb)) + 
 (269*CA^2*CF^2*nf*G[1, 0, zb]*Zeta[3])/(54*(-1 + zb)) + 
 (1402*CA*CF^3*nf*G[1, 0, zb]*Zeta[3])/(27*(-1 + zb)) + 
 (1132*CF^4*nf*G[1, 0, zb]*Zeta[3])/(27*(-1 + zb)) - 
 (54427*CA^3*CF^2*zb*G[1, 0, zb]*Zeta[3])/864 - 
 (23285*CA^2*CF^3*zb*G[1, 0, zb]*Zeta[3])/432 + 
 520*CA*CF^4*zb*G[1, 0, zb]*Zeta[3] + (8173*CF^5*zb*G[1, 0, zb]*Zeta[3])/27 + 
 (565*CA^2*CF^2*nf*zb*G[1, 0, zb]*Zeta[3])/108 + 
 (9841*CA*CF^3*nf*zb*G[1, 0, zb]*Zeta[3])/216 + 
 (499*CF^4*nf*zb*G[1, 0, zb]*Zeta[3])/18 - 
 (94387*CA^3*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/864 - 
 (28399*CA^2*CF^3*zb^2*G[1, 0, zb]*Zeta[3])/216 + 
 (30331*CA*CF^4*zb^2*G[1, 0, zb]*Zeta[3])/72 + 
 (14483*CF^5*zb^2*G[1, 0, zb]*Zeta[3])/54 + 
 (49*CA^2*CF^2*nf*zb^2*G[1, 0, zb]*Zeta[3])/27 + 
 (7955*CA*CF^3*nf*zb^2*G[1, 0, zb]*Zeta[3])/108 + 
 64*CF^4*nf*zb^2*G[1, 0, zb]*Zeta[3] + (1837*CA^3*CF^2*G[1, 1, zb]*Zeta[3])/
  108 + (7123*CA^2*CF^3*G[1, 1, zb]*Zeta[3])/48 - 
 (20479*CA*CF^4*G[1, 1, zb]*Zeta[3])/216 - (38993*CF^5*G[1, 1, zb]*Zeta[3])/
  108 - (475*CA^2*CF^2*nf*G[1, 1, zb]*Zeta[3])/54 - 
 (185*CA*CF^3*nf*G[1, 1, zb]*Zeta[3])/3 - (1480*CF^4*nf*G[1, 1, zb]*Zeta[3])/
  27 + (9*CA^2*CF^3*G[1, 1, zb]*Zeta[3])/(8*(-2 + zb)) - 
 (27*CA*CF^4*G[1, 1, zb]*Zeta[3])/(8*(-2 + zb)) + 
 (9*CF^5*G[1, 1, zb]*Zeta[3])/(4*(-2 + zb)) + 
 (1627*CA^3*CF^2*G[1, 1, zb]*Zeta[3])/(108*(-1 + zb)) + 
 (1754*CA^2*CF^3*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
 (1117*CA*CF^4*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
 (6860*CF^5*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
 (314*CA^2*CF^2*nf*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
 (1010*CA*CF^3*nf*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) - 
 (908*CF^4*nf*G[1, 1, zb]*Zeta[3])/(27*(-1 + zb)) + 
 (21095*CA^3*CF^2*zb*G[1, 1, zb]*Zeta[3])/864 + 
 (683*CA^2*CF^3*zb*G[1, 1, zb]*Zeta[3])/72 - 
 (59977*CA*CF^4*zb*G[1, 1, zb]*Zeta[3])/216 - 
 (33611*CF^5*zb*G[1, 1, zb]*Zeta[3])/108 - 
 (305*CA^2*CF^2*nf*zb*G[1, 1, zb]*Zeta[3])/27 - 
 (545*CA*CF^3*nf*zb*G[1, 1, zb]*Zeta[3])/18 - 
 (514*CF^4*nf*zb*G[1, 1, zb]*Zeta[3])/27 + 
 (57329*CA^3*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/864 + 
 (5531*CA^2*CF^3*zb^2*G[1, 1, zb]*Zeta[3])/48 - 
 (27281*CA*CF^4*zb^2*G[1, 1, zb]*Zeta[3])/108 - 
 (8441*CF^5*zb^2*G[1, 1, zb]*Zeta[3])/27 - 
 (475*CA^2*CF^2*nf*zb^2*G[1, 1, zb]*Zeta[3])/54 - 
 (379*CA*CF^3*nf*zb^2*G[1, 1, zb]*Zeta[3])/6 - 
 (1480*CF^4*nf*zb^2*G[1, 1, zb]*Zeta[3])/27 - 
 (139*CA^2*CF^3*G[2, 1, zb]*Zeta[3])/12 - (209*CA*CF^4*G[2, 1, zb]*Zeta[3])/
  36 - (35*CF^5*G[2, 1, zb]*Zeta[3])/3 - (26*CF^4*nf*G[2, 1, zb]*Zeta[3])/9 - 
 (107*CA^2*CF^3*G[2, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
 (11*CA*CF^4*G[2, 1, zb]*Zeta[3])/(36*(-1 + zb)) + 
 (73*CF^5*G[2, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
 (26*CF^4*nf*G[2, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
 (109*CA^2*CF^3*zb*G[2, 1, zb]*Zeta[3])/12 + 
 (67*CA*CF^4*zb*G[2, 1, zb]*Zeta[3])/36 + (103*CF^5*zb*G[2, 1, zb]*Zeta[3])/
  3 + (52*CF^4*nf*zb*G[2, 1, zb]*Zeta[3])/9 + 
 (29*CA^2*CF^3*zb^2*G[2, 1, zb]*Zeta[3])/3 - 
 (37*CA*CF^4*zb^2*G[2, 1, zb]*Zeta[3])/18 - 
 (70*CF^5*zb^2*G[2, 1, zb]*Zeta[3])/3 - (26*CF^4*nf*zb^2*G[2, 1, zb]*Zeta[3])/
  9 - (18811*CA^3*CF^2*G[0, 0, 0, zb]*Zeta[3])/72 + 
 (4325*CA^2*CF^3*G[0, 0, 0, zb]*Zeta[3])/8 + 
 (14015*CA*CF^4*G[0, 0, 0, zb]*Zeta[3])/12 + 
 (2555*CF^5*G[0, 0, 0, zb]*Zeta[3])/9 - 
 (18811*CA^3*CF^2*G[0, 0, 0, zb]*Zeta[3])/(72*(-1 + zb)) + 
 (4325*CA^2*CF^3*G[0, 0, 0, zb]*Zeta[3])/(8*(-1 + zb)) + 
 (14015*CA*CF^4*G[0, 0, 0, zb]*Zeta[3])/(12*(-1 + zb)) + 
 (2555*CF^5*G[0, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
 (18811*CA^3*CF^2*zb*G[0, 0, 0, zb]*Zeta[3])/72 + 
 (4325*CA^2*CF^3*zb*G[0, 0, 0, zb]*Zeta[3])/8 + 
 (14015*CA*CF^4*zb*G[0, 0, 0, zb]*Zeta[3])/12 + 
 (2555*CF^5*zb*G[0, 0, 0, zb]*Zeta[3])/9 - 
 (18811*CA^3*CF^2*zb^2*G[0, 0, 0, zb]*Zeta[3])/72 + 
 (4325*CA^2*CF^3*zb^2*G[0, 0, 0, zb]*Zeta[3])/8 + 
 (14015*CA*CF^4*zb^2*G[0, 0, 0, zb]*Zeta[3])/12 + 
 (2555*CF^5*zb^2*G[0, 0, 0, zb]*Zeta[3])/9 + 
 (10241*CA^3*CF^2*G[0, 0, 1, zb]*Zeta[3])/72 - 
 (1021*CA^2*CF^3*G[0, 0, 1, zb]*Zeta[3])/3 - 
 (1815*CA*CF^4*G[0, 0, 1, zb]*Zeta[3])/2 - (2488*CF^5*G[0, 0, 1, zb]*Zeta[3])/
  9 + (10241*CA^3*CF^2*G[0, 0, 1, zb]*Zeta[3])/(72*(-1 + zb)) - 
 (1021*CA^2*CF^3*G[0, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (1815*CA*CF^4*G[0, 0, 1, zb]*Zeta[3])/(2*(-1 + zb)) - 
 (2488*CF^5*G[0, 0, 1, zb]*Zeta[3])/(9*(-1 + zb)) + 
 (10241*CA^3*CF^2*zb*G[0, 0, 1, zb]*Zeta[3])/72 - 
 (1021*CA^2*CF^3*zb*G[0, 0, 1, zb]*Zeta[3])/3 - 
 (1815*CA*CF^4*zb*G[0, 0, 1, zb]*Zeta[3])/2 - 
 (2488*CF^5*zb*G[0, 0, 1, zb]*Zeta[3])/9 + 
 (10241*CA^3*CF^2*zb^2*G[0, 0, 1, zb]*Zeta[3])/72 - 
 (1021*CA^2*CF^3*zb^2*G[0, 0, 1, zb]*Zeta[3])/3 - 
 (1815*CA*CF^4*zb^2*G[0, 0, 1, zb]*Zeta[3])/2 - 
 (2488*CF^5*zb^2*G[0, 0, 1, zb]*Zeta[3])/9 + 
 (4657*CA^3*CF^2*G[0, 1, 0, zb]*Zeta[3])/36 - 
 (1381*CA^2*CF^3*G[0, 1, 0, zb]*Zeta[3])/4 - 
 (5213*CA*CF^4*G[0, 1, 0, zb]*Zeta[3])/6 - (2338*CF^5*G[0, 1, 0, zb]*Zeta[3])/
  9 + (4657*CA^3*CF^2*G[0, 1, 0, zb]*Zeta[3])/(36*(-1 + zb)) - 
 (1381*CA^2*CF^3*G[0, 1, 0, zb]*Zeta[3])/(4*(-1 + zb)) - 
 (5213*CA*CF^4*G[0, 1, 0, zb]*Zeta[3])/(6*(-1 + zb)) - 
 (2338*CF^5*G[0, 1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
 (4657*CA^3*CF^2*zb*G[0, 1, 0, zb]*Zeta[3])/36 - 
 (1381*CA^2*CF^3*zb*G[0, 1, 0, zb]*Zeta[3])/4 - 
 (5213*CA*CF^4*zb*G[0, 1, 0, zb]*Zeta[3])/6 - 
 (2338*CF^5*zb*G[0, 1, 0, zb]*Zeta[3])/9 + 
 (4657*CA^3*CF^2*zb^2*G[0, 1, 0, zb]*Zeta[3])/36 - 
 (1381*CA^2*CF^3*zb^2*G[0, 1, 0, zb]*Zeta[3])/4 - 
 (5213*CA*CF^4*zb^2*G[0, 1, 0, zb]*Zeta[3])/6 - 
 (2338*CF^5*zb^2*G[0, 1, 0, zb]*Zeta[3])/9 - 
 (5993*CA^3*CF^2*G[0, 1, 1, zb]*Zeta[3])/144 + 
 (628*CA^2*CF^3*G[0, 1, 1, zb]*Zeta[3])/3 + 
 (7169*CA*CF^4*G[0, 1, 1, zb]*Zeta[3])/12 + 
 (2246*CF^5*G[0, 1, 1, zb]*Zeta[3])/9 - 
 (6233*CA^3*CF^2*G[0, 1, 1, zb]*Zeta[3])/(144*(-1 + zb)) + 
 (221*CA^2*CF^3*G[0, 1, 1, zb]*Zeta[3])/(-1 + zb) + 
 (2403*CA*CF^4*G[0, 1, 1, zb]*Zeta[3])/(4*(-1 + zb)) + 
 (2246*CF^5*G[0, 1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
 (6137*CA^3*CF^2*zb*G[0, 1, 1, zb]*Zeta[3])/144 + 
 (667*CA^2*CF^3*zb*G[0, 1, 1, zb]*Zeta[3])/3 + 
 (7265*CA*CF^4*zb*G[0, 1, 1, zb]*Zeta[3])/12 + 
 (2246*CF^5*zb*G[0, 1, 1, zb]*Zeta[3])/9 - 
 (5993*CA^3*CF^2*zb^2*G[0, 1, 1, zb]*Zeta[3])/144 + 
 (628*CA^2*CF^3*zb^2*G[0, 1, 1, zb]*Zeta[3])/3 + 
 (7169*CA*CF^4*zb^2*G[0, 1, 1, zb]*Zeta[3])/12 + 
 (2246*CF^5*zb^2*G[0, 1, 1, zb]*Zeta[3])/9 + 
 (2339*CA^3*CF^2*G[1, 0, 0, zb]*Zeta[3])/18 - 
 (3303*CA^2*CF^3*G[1, 0, 0, zb]*Zeta[3])/8 - 
 (4129*CA*CF^4*G[1, 0, 0, zb]*Zeta[3])/4 - (3106*CF^5*G[1, 0, 0, zb]*Zeta[3])/
  9 + (559*CA^3*CF^2*G[1, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) - 
 (304*CA^2*CF^3*G[1, 0, 0, zb]*Zeta[3])/(-1 + zb) - 
 (1960*CA*CF^4*G[1, 0, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (1816*CF^5*G[1, 0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
 (1699*CA^3*CF^2*zb*G[1, 0, 0, zb]*Zeta[3])/36 - 
 (4461*CA^2*CF^3*zb*G[1, 0, 0, zb]*Zeta[3])/16 - 
 (3859*CA*CF^4*zb*G[1, 0, 0, zb]*Zeta[3])/8 - 
 (649*CF^5*zb*G[1, 0, 0, zb]*Zeta[3])/9 + 
 (2339*CA^3*CF^2*zb^2*G[1, 0, 0, zb]*Zeta[3])/18 - 
 (3507*CA^2*CF^3*zb^2*G[1, 0, 0, zb]*Zeta[3])/8 - 
 (4261*CA*CF^4*zb^2*G[1, 0, 0, zb]*Zeta[3])/4 - 
 (3106*CF^5*zb^2*G[1, 0, 0, zb]*Zeta[3])/9 - 
 (2231*CA^3*CF^2*G[1, 0, 1, zb]*Zeta[3])/36 + 
 (1143*CA^2*CF^3*G[1, 0, 1, zb]*Zeta[3])/4 + 811*CA*CF^4*G[1, 0, 1, zb]*
  Zeta[3] + (2996*CF^5*G[1, 0, 1, zb]*Zeta[3])/9 - 
 (731*CA^3*CF^2*G[1, 0, 1, zb]*Zeta[3])/(36*(-1 + zb)) + 
 (614*CA^2*CF^3*G[1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
 (1519*CA*CF^4*G[1, 0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
 (1880*CF^5*G[1, 0, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
 (1213*CA^3*CF^2*zb*G[1, 0, 1, zb]*Zeta[3])/72 + 
 (1489*CA^2*CF^3*zb*G[1, 0, 1, zb]*Zeta[3])/8 + 
 (1563*CA*CF^4*zb*G[1, 0, 1, zb]*Zeta[3])/4 + 
 (1501*CF^5*zb*G[1, 0, 1, zb]*Zeta[3])/18 - 
 (2231*CA^3*CF^2*zb^2*G[1, 0, 1, zb]*Zeta[3])/36 + 
 303*CA^2*CF^3*zb^2*G[1, 0, 1, zb]*Zeta[3] + 838*CA*CF^4*zb^2*G[1, 0, 1, zb]*
  Zeta[3] + (2996*CF^5*zb^2*G[1, 0, 1, zb]*Zeta[3])/9 - 
 (323*CA^3*CF^2*G[1, 1, 0, zb]*Zeta[3])/9 + 
 (3407*CA^2*CF^3*G[1, 1, 0, zb]*Zeta[3])/12 + 
 (1447*CA*CF^4*G[1, 1, 0, zb]*Zeta[3])/2 + (2759*CF^5*G[1, 1, 0, zb]*Zeta[3])/
  9 + (269*CA^3*CF^2*G[1, 1, 0, zb]*Zeta[3])/(18*(-1 + zb)) + 
 (178*CA^2*CF^3*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
 (394*CA*CF^4*G[1, 1, 0, zb]*Zeta[3])/(-1 + zb) + 
 (1472*CF^5*G[1, 1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
 (208*CA^3*CF^2*zb*G[1, 1, 0, zb]*Zeta[3])/9 + 
 (3505*CA^2*CF^3*zb*G[1, 1, 0, zb]*Zeta[3])/24 + 
 (537*CA*CF^4*zb*G[1, 1, 0, zb]*Zeta[3])/2 + 
 (239*CF^5*zb*G[1, 1, 0, zb]*Zeta[3])/9 - 
 (323*CA^3*CF^2*zb^2*G[1, 1, 0, zb]*Zeta[3])/9 + 
 (3605*CA^2*CF^3*zb^2*G[1, 1, 0, zb]*Zeta[3])/12 + 
 752*CA*CF^4*zb^2*G[1, 1, 0, zb]*Zeta[3] + 
 (2759*CF^5*zb^2*G[1, 1, 0, zb]*Zeta[3])/9 - 
 (187*CA^3*CF^2*G[1, 1, 1, zb]*Zeta[3])/18 - 
 (1621*CA^2*CF^3*G[1, 1, 1, zb]*Zeta[3])/8 - 
 (5879*CA*CF^4*G[1, 1, 1, zb]*Zeta[3])/12 - 
 (2683*CF^5*G[1, 1, 1, zb]*Zeta[3])/9 - 
 (302*CA^3*CF^2*G[1, 1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
 (368*CA^2*CF^3*G[1, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (232*CA*CF^4*G[1, 1, 1, zb]*Zeta[3])/(-1 + zb) - 
 (1600*CF^5*G[1, 1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
 (1247*CA^3*CF^2*zb*G[1, 1, 1, zb]*Zeta[3])/36 - 
 (1373*CA^2*CF^3*zb*G[1, 1, 1, zb]*Zeta[3])/16 - 
 (3757*CA*CF^4*zb*G[1, 1, 1, zb]*Zeta[3])/24 - 
 (505*CF^5*zb*G[1, 1, 1, zb]*Zeta[3])/9 - 
 (187*CA^3*CF^2*zb^2*G[1, 1, 1, zb]*Zeta[3])/18 - 
 (1687*CA^2*CF^3*zb^2*G[1, 1, 1, zb]*Zeta[3])/8 - 
 (6149*CA*CF^4*zb^2*G[1, 1, 1, zb]*Zeta[3])/12 - 
 (2683*CF^5*zb^2*G[1, 1, 1, zb]*Zeta[3])/9 - 8*CA^2*CF^3*G[1, 2, 1, zb]*
  Zeta[3] + 6*CA*CF^4*G[1, 2, 1, zb]*Zeta[3] + 
 (22*CF^5*G[1, 2, 1, zb]*Zeta[3])/3 + (40*CA*CF^4*G[1, 2, 1, zb]*Zeta[3])/
  (3*(-1 + zb)) + (16*CF^5*G[1, 2, 1, zb]*Zeta[3])/(-1 + zb) + 
 4*CA^2*CF^3*zb*G[1, 2, 1, zb]*Zeta[3] + 17*CA*CF^4*zb*G[1, 2, 1, zb]*
  Zeta[3] + (61*CF^5*zb*G[1, 2, 1, zb]*Zeta[3])/3 - 
 8*CA^2*CF^3*zb^2*G[1, 2, 1, zb]*Zeta[3] + 6*CA*CF^4*zb^2*G[1, 2, 1, zb]*
  Zeta[3] + (22*CF^5*zb^2*G[1, 2, 1, zb]*Zeta[3])/3 - 
 (11*CA^2*CF^3*G[2, 1, 0, zb]*Zeta[3])/3 + 35*CA*CF^4*G[2, 1, 0, zb]*
  Zeta[3] + (58*CF^5*G[2, 1, 0, zb]*Zeta[3])/3 + 
 (11*CA^2*CF^3*G[2, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (35*CA*CF^4*G[2, 1, 0, zb]*Zeta[3])/(-1 + zb) - 
 (58*CF^5*G[2, 1, 0, zb]*Zeta[3])/(3*(-1 + zb)) + 
 (35*CA^2*CF^3*zb*G[2, 1, 0, zb]*Zeta[3])/6 - 
 (131*CA*CF^4*zb*G[2, 1, 0, zb]*Zeta[3])/2 - 
 (125*CF^5*zb*G[2, 1, 0, zb]*Zeta[3])/3 - 
 (11*CA^2*CF^3*zb^2*G[2, 1, 0, zb]*Zeta[3])/3 + 
 35*CA*CF^4*zb^2*G[2, 1, 0, zb]*Zeta[3] + 
 (58*CF^5*zb^2*G[2, 1, 0, zb]*Zeta[3])/3 + 
 (25*CA^2*CF^3*G[2, 1, 1, zb]*Zeta[3])/6 - 
 (227*CA*CF^4*G[2, 1, 1, zb]*Zeta[3])/6 - (89*CF^5*G[2, 1, 1, zb]*Zeta[3])/
  3 - (25*CA^2*CF^3*G[2, 1, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
 (227*CA*CF^4*G[2, 1, 1, zb]*Zeta[3])/(6*(-1 + zb)) + 
 (89*CF^5*G[2, 1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
 (73*CA^2*CF^3*zb*G[2, 1, 1, zb]*Zeta[3])/12 + 
 (827*CA*CF^4*zb*G[2, 1, 1, zb]*Zeta[3])/12 + 
 (383*CF^5*zb*G[2, 1, 1, zb]*Zeta[3])/6 + 
 (25*CA^2*CF^3*zb^2*G[2, 1, 1, zb]*Zeta[3])/6 - 
 (227*CA*CF^4*zb^2*G[2, 1, 1, zb]*Zeta[3])/6 - 
 (89*CF^5*zb^2*G[2, 1, 1, zb]*Zeta[3])/3 - (4*CF^5*G[2, 2, 1, zb]*Zeta[3])/
  3 + (4*CF^5*G[2, 2, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
 (8*CF^5*zb*G[2, 2, 1, zb]*Zeta[3])/3 - (4*CF^5*zb^2*G[2, 2, 1, zb]*Zeta[3])/
  3 - (931*CA^3*CF^2*Log[Q2dmu2]*Zeta[3])/108 - 
 (35621*CA^2*CF^3*Log[Q2dmu2]*Zeta[3])/1296 - 
 (42433*CA*CF^4*Log[Q2dmu2]*Zeta[3])/648 + (51335*CF^5*Log[Q2dmu2]*Zeta[3])/
  162 - (2915*CA^2*CF^2*nf*Log[Q2dmu2]*Zeta[3])/648 + 
 (1157*CA*CF^3*nf*Log[Q2dmu2]*Zeta[3])/81 + 
 (9259*CF^4*nf*Log[Q2dmu2]*Zeta[3])/162 + 
 (40*CA*CF^2*nf^2*Log[Q2dmu2]*Zeta[3])/27 + 
 (64*CF^3*nf^2*Log[Q2dmu2]*Zeta[3])/27 + 
 (3767*CA^3*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/216 - 
 (223*CA^2*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/54 - 
 (5461*CA*CF^4*Pi^2*Log[Q2dmu2]*Zeta[3])/54 - 
 (100*CF^5*Pi^2*Log[Q2dmu2]*Zeta[3])/9 - (931*CA^3*CF^2*Log[Q2dmu2]*Zeta[3])/
  (108*(-1 + zb)) - (35621*CA^2*CF^3*Log[Q2dmu2]*Zeta[3])/(1296*(-1 + zb)) - 
 (42433*CA*CF^4*Log[Q2dmu2]*Zeta[3])/(648*(-1 + zb)) + 
 (51335*CF^5*Log[Q2dmu2]*Zeta[3])/(162*(-1 + zb)) - 
 (2915*CA^2*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(648*(-1 + zb)) + 
 (1157*CA*CF^3*nf*Log[Q2dmu2]*Zeta[3])/(81*(-1 + zb)) + 
 (9259*CF^4*nf*Log[Q2dmu2]*Zeta[3])/(162*(-1 + zb)) + 
 (40*CA*CF^2*nf^2*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
 (64*CF^3*nf^2*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
 (3767*CA^3*CF^2*Pi^2*Log[Q2dmu2]*Zeta[3])/(216*(-1 + zb)) - 
 (223*CA^2*CF^3*Pi^2*Log[Q2dmu2]*Zeta[3])/(54*(-1 + zb)) - 
 (5461*CA*CF^4*Pi^2*Log[Q2dmu2]*Zeta[3])/(54*(-1 + zb)) - 
 (100*CF^5*Pi^2*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
 (7685*CA^3*CF^2*zb*Log[Q2dmu2]*Zeta[3])/216 + 
 (5563*CA^2*CF^3*zb*Log[Q2dmu2]*Zeta[3])/1296 + 
 (124607*CA*CF^4*zb*Log[Q2dmu2]*Zeta[3])/648 + 
 (73997*CF^5*zb*Log[Q2dmu2]*Zeta[3])/162 - 
 (3635*CA^2*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/648 + 
 (2318*CA*CF^3*nf*zb*Log[Q2dmu2]*Zeta[3])/81 + 
 (11203*CF^4*nf*zb*Log[Q2dmu2]*Zeta[3])/162 + 
 (40*CA*CF^2*nf^2*zb*Log[Q2dmu2]*Zeta[3])/27 + 
 (64*CF^3*nf^2*zb*Log[Q2dmu2]*Zeta[3])/27 + 
 (3767*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/216 - 
 (223*CA^2*CF^3*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/54 - 
 (5461*CA*CF^4*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/54 - 
 (100*CF^5*Pi^2*zb*Log[Q2dmu2]*Zeta[3])/9 + 
 (703*CA^3*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/216 - 
 (3187*CA^2*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/162 - 
 (11483*CA*CF^4*zb^2*Log[Q2dmu2]*Zeta[3])/324 + 
 (20038*CF^5*zb^2*Log[Q2dmu2]*Zeta[3])/81 - 
 (3563*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/648 + 
 (1400*CA*CF^3*nf*zb^2*Log[Q2dmu2]*Zeta[3])/81 + 
 (8935*CF^4*nf*zb^2*Log[Q2dmu2]*Zeta[3])/162 + 
 (40*CA*CF^2*nf^2*zb^2*Log[Q2dmu2]*Zeta[3])/27 + 
 (64*CF^3*nf^2*zb^2*Log[Q2dmu2]*Zeta[3])/27 + 
 (3767*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/216 - 
 (223*CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/54 - 
 (5461*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/54 - 
 (100*CF^5*Pi^2*zb^2*Log[Q2dmu2]*Zeta[3])/9 + 
 (3*CA^2*CF^3*zb^3*Log[Q2dmu2]*Zeta[3])/4 - 
 (CA*CF^4*zb^3*Log[Q2dmu2]*Zeta[3])/2 - 2*CF^5*zb^3*Log[Q2dmu2]*Zeta[3] + 
 (8431*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/216 + 
 (3379*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (12583*CA*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/54 - 
 (5860*CF^5*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (263*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/54 - 
 (1408*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (1132*CF^4*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (8431*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(216*(-1 + zb)) + 
 (3379*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
 (12583*CA*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(54*(-1 + zb)) - 
 (5860*CF^5*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
 (263*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(54*(-1 + zb)) - 
 (1408*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
 (1132*CF^4*nf*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
 (13975*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/216 + 
 (2483*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/54 - 
 (23293*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/54 - 
 (8308*CF^5*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (263*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/54 - 
 (1408*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (1132*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (10807*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/216 + 
 (5921*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/54 - 
 (13663*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/54 - 
 (4834*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (263*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/54 - 
 (1408*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (1132*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (3533*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/216 - 
 (6067*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/54 + 
 (2722*CA*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (8189*CF^5*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (284*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (1397*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (1232*CF^4*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (1627*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(108*(-1 + zb)) - 
 (1754*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
 (1117*CA*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
 (6860*CF^5*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
 (314*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
 (1010*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
 (908*CF^4*nf*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
 (5621*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/216 - 
 (793*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/54 + 
 (5629*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (8324*CF^5*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (302*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (1795*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/54 + 
 (692*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (5479*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/108 - 
 (2345*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (4657*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (6920*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (284*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (1397*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 + 
 (1232*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/27 - 
 (1175*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
 (1837*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
 (1985*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 (1816*CF^5*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
 (1175*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) + 
 (1837*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(6*(-1 + zb)) + 
 (1985*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
 (1816*CF^5*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
 (1175*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
 (1837*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
 (1985*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 (1816*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
 (1175*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
 (1837*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
 (1985*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 (1816*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (773*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/36 - 
 (616*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (1529*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (1880*CF^5*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (773*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(36*(-1 + zb)) - 
 (616*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
 (1529*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
 (1880*CF^5*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
 (773*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/36 - 
 (616*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (1529*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (1880*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (773*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/36 - 
 (616*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (1529*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (1880*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (101*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
 (1543*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
 (1783*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (2288*CF^5*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
 (130*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
 (178*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 (396*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 (1472*CF^5*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
 (293*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/18 - 
 (1847*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/12 - 
 (1901*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
 (722*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (101*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
 (1597*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/6 - 
 (1837*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 (2288*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (140*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (371*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
 (1303*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 (2368*CF^5*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (302*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
 (368*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
 (232*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
 (1600*CF^5*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
 (302*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (383*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/4 + 
 (1019*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
 (784*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (140*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (389*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/2 + 
 (1357*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 (2368*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
 (40*CA*CF^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 16*CF^5*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] - 
 (40*CA*CF^4*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
 (16*CF^5*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) - 
 (80*CA*CF^4*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
 32*CF^5*zb*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (40*CA*CF^4*zb^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
 16*CF^5*zb^2*G[2, 1, zb]*Log[Q2dmu2]*Zeta[3] + 
 (1627*CA^3*CF^2*Log[Q2dmu2]^2*Zeta[3])/216 + 
 (877*CA^2*CF^3*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (1117*CA*CF^4*Log[Q2dmu2]^2*Zeta[3])/54 - (3430*CF^5*Log[Q2dmu2]^2*Zeta[3])/
  27 - (157*CA^2*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (505*CA*CF^3*nf*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (454*CF^4*nf*Log[Q2dmu2]^2*Zeta[3])/27 + 
 (1627*CA^3*CF^2*Log[Q2dmu2]^2*Zeta[3])/(216*(-1 + zb)) + 
 (877*CA^2*CF^3*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) - 
 (1117*CA*CF^4*Log[Q2dmu2]^2*Zeta[3])/(54*(-1 + zb)) - 
 (3430*CF^5*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) - 
 (157*CA^2*CF^2*nf*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) - 
 (505*CA*CF^3*nf*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) - 
 (454*CF^4*nf*Log[Q2dmu2]^2*Zeta[3])/(27*(-1 + zb)) + 
 (2347*CA^3*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/216 + 
 (193*CA^2*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (4429*CA*CF^4*zb*Log[Q2dmu2]^2*Zeta[3])/54 - 
 (3934*CF^5*zb*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (157*CA^2*CF^2*nf*zb*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (505*CA*CF^3*nf*zb*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (454*CF^4*nf*zb*Log[Q2dmu2]^2*Zeta[3])/27 + 
 (2275*CA^3*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/216 + 
 (796*CA^2*CF^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (1765*CA*CF^4*zb^2*Log[Q2dmu2]^2*Zeta[3])/54 - 
 (3106*CF^5*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (157*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (505*CA*CF^3*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 - 
 (454*CF^4*nf*zb^2*Log[Q2dmu2]^2*Zeta[3])/27 + 
 (62*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
 89*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
 (598*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
 (736*CF^5*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
 (62*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) + 
 (89*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) + 
 (598*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) + 
 (736*CF^5*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) + 
 (62*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
 89*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
 (598*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
 (736*CF^5*zb*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
 (62*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
 89*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3] + 
 (598*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/3 + 
 (736*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
 (121*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
 (260*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
 (532*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
 (968*CF^5*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
 (151*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) - 
 (184*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
 (116*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
 (800*CF^5*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) - 
 (139*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
 (155*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
 (292*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
 (608*CF^5*zb*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
 (121*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 - 
 (260*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
 (532*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/3 - 
 (968*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^2*Zeta[3])/9 + 
 (151*CA^3*CF^2*Log[Q2dmu2]^3*Zeta[3])/27 + 
 (184*CA^2*CF^3*Log[Q2dmu2]^3*Zeta[3])/9 + 
 (116*CA*CF^4*Log[Q2dmu2]^3*Zeta[3])/3 + (800*CF^5*Log[Q2dmu2]^3*Zeta[3])/
  27 + (151*CA^3*CF^2*Log[Q2dmu2]^3*Zeta[3])/(27*(-1 + zb)) + 
 (184*CA^2*CF^3*Log[Q2dmu2]^3*Zeta[3])/(9*(-1 + zb)) + 
 (116*CA*CF^4*Log[Q2dmu2]^3*Zeta[3])/(3*(-1 + zb)) + 
 (800*CF^5*Log[Q2dmu2]^3*Zeta[3])/(27*(-1 + zb)) + 
 (151*CA^3*CF^2*zb*Log[Q2dmu2]^3*Zeta[3])/27 + 
 (184*CA^2*CF^3*zb*Log[Q2dmu2]^3*Zeta[3])/9 + 
 (116*CA*CF^4*zb*Log[Q2dmu2]^3*Zeta[3])/3 + 
 (800*CF^5*zb*Log[Q2dmu2]^3*Zeta[3])/27 + 
 (151*CA^3*CF^2*zb^2*Log[Q2dmu2]^3*Zeta[3])/27 + 
 (184*CA^2*CF^3*zb^2*Log[Q2dmu2]^3*Zeta[3])/9 + 
 (116*CA*CF^4*zb^2*Log[Q2dmu2]^3*Zeta[3])/3 + 
 (800*CF^5*zb^2*Log[Q2dmu2]^3*Zeta[3])/27 - (33397*CA^3*CF^2*Zeta[3]^2)/864 + 
 (145*CA^2*CF^3*Zeta[3]^2)/2 + (11857*CA*CF^4*Zeta[3]^2)/72 + 
 (2851*CF^5*Zeta[3]^2)/54 - (33397*CA^3*CF^2*Zeta[3]^2)/(864*(-1 + zb)) + 
 (145*CA^2*CF^3*Zeta[3]^2)/(2*(-1 + zb)) + (11857*CA*CF^4*Zeta[3]^2)/
  (72*(-1 + zb)) + (2851*CF^5*Zeta[3]^2)/(54*(-1 + zb)) - 
 (33397*CA^3*CF^2*zb*Zeta[3]^2)/864 + (145*CA^2*CF^3*zb*Zeta[3]^2)/2 + 
 (11857*CA*CF^4*zb*Zeta[3]^2)/72 + (2851*CF^5*zb*Zeta[3]^2)/54 - 
 (33397*CA^3*CF^2*zb^2*Zeta[3]^2)/864 + (145*CA^2*CF^3*zb^2*Zeta[3]^2)/2 + 
 (11857*CA*CF^4*zb^2*Zeta[3]^2)/72 + (2851*CF^5*zb^2*Zeta[3]^2)/54 + 
 ((187*CA^3*CF^2)/162 + (131*CA^2*CF^3)/288 - (7321*CA*CF^4)/1728 + 
   (18163*CF^5)/2592 - (1571*CA^2*CF^2*nf)/5184 - (779*CA*CF^3*nf)/1728 + 
   (2063*CF^4*nf)/864 + (41*CA*CF^2*nf^2)/1296 + (17*CF^3*nf^2)/72 + 
   (CF^2*nf^3)/162 - (9*CA^3*CF^2*Pi^2)/128 + (161*CA^2*CF^3*Pi^2)/216 - 
   (25*CA*CF^4*Pi^2)/288 - (133*CF^5*Pi^2)/72 + (17*CA^2*CF^2*nf*Pi^2)/432 - 
   (77*CA*CF^3*nf*Pi^2)/432 - (71*CF^4*nf*Pi^2)/216 + 
   (187*CA^3*CF^2)/(162*(-1 + zb)) + (131*CA^2*CF^3)/(288*(-1 + zb)) - 
   (7321*CA*CF^4)/(1728*(-1 + zb)) + (18163*CF^5)/(2592*(-1 + zb)) - 
   (1571*CA^2*CF^2*nf)/(5184*(-1 + zb)) - (779*CA*CF^3*nf)/(1728*(-1 + zb)) + 
   (2063*CF^4*nf)/(864*(-1 + zb)) + (41*CA*CF^2*nf^2)/(1296*(-1 + zb)) + 
   (17*CF^3*nf^2)/(72*(-1 + zb)) + (CF^2*nf^3)/(162*(-1 + zb)) - 
   (9*CA^3*CF^2*Pi^2)/(128*(-1 + zb)) + (161*CA^2*CF^3*Pi^2)/
    (216*(-1 + zb)) - (25*CA*CF^4*Pi^2)/(288*(-1 + zb)) - 
   (133*CF^5*Pi^2)/(72*(-1 + zb)) + (17*CA^2*CF^2*nf*Pi^2)/(432*(-1 + zb)) - 
   (77*CA*CF^3*nf*Pi^2)/(432*(-1 + zb)) - (71*CF^4*nf*Pi^2)/(216*(-1 + zb)) + 
   (3127*CA^3*CF^2*zb)/2592 + (145*CA^2*CF^3*zb)/96 + (647*CA*CF^4*zb)/1728 + 
   (32203*CF^5*zb)/2592 - (1571*CA^2*CF^2*nf*zb)/5184 - 
   (371*CA*CF^3*nf*zb)/1728 + (2471*CF^4*nf*zb)/864 + 
   (41*CA*CF^2*nf^2*zb)/1296 + (17*CF^3*nf^2*zb)/72 + (CF^2*nf^3*zb)/162 - 
   (9*CA^3*CF^2*Pi^2*zb)/128 + (179*CA^2*CF^3*Pi^2*zb)/216 - 
   (CA*CF^4*Pi^2*zb)/288 - (145*CF^5*Pi^2*zb)/72 + 
   (17*CA^2*CF^2*nf*Pi^2*zb)/432 - (77*CA*CF^3*nf*Pi^2*zb)/432 - 
   (71*CF^4*nf*Pi^2*zb)/216 + (5471*CA^3*CF^2*zb^2)/5184 + 
   (29*CA^2*CF^3*zb^2)/24 - (1985*CA*CF^4*zb^2)/864 + (1147*CF^5*zb^2)/162 - 
   (139*CA^2*CF^2*nf*zb^2)/648 - (131*CA*CF^3*nf*zb^2)/432 + 
   (503*CF^4*nf*zb^2)/216 + (41*CA*CF^2*nf^2*zb^2)/1296 + 
   (17*CF^3*nf^2*zb^2)/72 + (CF^2*nf^3*zb^2)/162 - 
   (9*CA^3*CF^2*Pi^2*zb^2)/128 + (161*CA^2*CF^3*Pi^2*zb^2)/216 - 
   (25*CA*CF^4*Pi^2*zb^2)/288 - (133*CF^5*Pi^2*zb^2)/72 + 
   (17*CA^2*CF^2*nf*Pi^2*zb^2)/432 - (77*CA*CF^3*nf*Pi^2*zb^2)/432 - 
   (71*CF^4*nf*Pi^2*zb^2)/216 + (37*CA^3*CF^2*G[0, zb])/144 + 
   (4267*CA^2*CF^3*G[0, zb])/1728 - (1403*CA*CF^4*G[0, zb])/432 - 
   (1751*CF^5*G[0, zb])/432 + (125*CA^2*CF^2*nf*G[0, zb])/864 - 
   (121*CA*CF^3*nf*G[0, zb])/108 - (233*CF^4*nf*G[0, zb])/216 - 
   (19*CA*CF^2*nf^2*G[0, zb])/216 - (CF^3*nf^2*G[0, zb])/12 - 
   (13*CA^3*CF^2*Pi^2*G[0, zb])/72 + (31*CA^2*CF^3*Pi^2*G[0, zb])/144 + 
   (113*CA*CF^4*Pi^2*G[0, zb])/72 + (4*CF^5*Pi^2*G[0, zb])/3 + 
   (37*CA^3*CF^2*G[0, zb])/(144*(-1 + zb)) + (4267*CA^2*CF^3*G[0, zb])/
    (1728*(-1 + zb)) - (1403*CA*CF^4*G[0, zb])/(432*(-1 + zb)) - 
   (1751*CF^5*G[0, zb])/(432*(-1 + zb)) + (125*CA^2*CF^2*nf*G[0, zb])/
    (864*(-1 + zb)) - (121*CA*CF^3*nf*G[0, zb])/(108*(-1 + zb)) - 
   (233*CF^4*nf*G[0, zb])/(216*(-1 + zb)) - (19*CA*CF^2*nf^2*G[0, zb])/
    (216*(-1 + zb)) - (CF^3*nf^2*G[0, zb])/(12*(-1 + zb)) - 
   (13*CA^3*CF^2*Pi^2*G[0, zb])/(72*(-1 + zb)) + (31*CA^2*CF^3*Pi^2*G[0, zb])/
    (144*(-1 + zb)) + (113*CA*CF^4*Pi^2*G[0, zb])/(72*(-1 + zb)) + 
   (4*CF^5*Pi^2*G[0, zb])/(3*(-1 + zb)) + (59*CA^3*CF^2*zb*G[0, zb])/288 + 
   (2443*CA^2*CF^3*zb*G[0, zb])/1728 - (3395*CA*CF^4*zb*G[0, zb])/432 - 
   (4091*CF^5*zb*G[0, zb])/432 + (125*CA^2*CF^2*nf*zb*G[0, zb])/864 - 
   (293*CA*CF^3*nf*zb*G[0, zb])/216 - (335*CF^4*nf*zb*G[0, zb])/216 - 
   (19*CA*CF^2*nf^2*zb*G[0, zb])/216 - (CF^3*nf^2*zb*G[0, zb])/12 - 
   (13*CA^3*CF^2*Pi^2*zb*G[0, zb])/72 + (31*CA^2*CF^3*Pi^2*zb*G[0, zb])/144 + 
   (113*CA*CF^4*Pi^2*zb*G[0, zb])/72 + (4*CF^5*Pi^2*zb*G[0, zb])/3 - 
   (59*CA^3*CF^2*zb^2*G[0, zb])/576 + (655*CA^2*CF^3*zb^2*G[0, zb])/432 - 
   (1565*CA*CF^4*zb^2*G[0, zb])/432 - (835*CF^5*zb^2*G[0, zb])/216 + 
   (125*CA^2*CF^2*nf*zb^2*G[0, zb])/864 - (121*CA*CF^3*nf*zb^2*G[0, zb])/
    108 - (233*CF^4*nf*zb^2*G[0, zb])/216 - (19*CA*CF^2*nf^2*zb^2*G[0, zb])/
    216 - (CF^3*nf^2*zb^2*G[0, zb])/12 - (13*CA^3*CF^2*Pi^2*zb^2*G[0, zb])/
    72 + (31*CA^2*CF^3*Pi^2*zb^2*G[0, zb])/144 + 
   (113*CA*CF^4*Pi^2*zb^2*G[0, zb])/72 + (4*CF^5*Pi^2*zb^2*G[0, zb])/3 + 
   (73*CA^3*CF^2*G[1, zb])/288 - (719*CA^2*CF^3*G[1, zb])/432 - 
   (19*CA*CF^4*G[1, zb])/54 + (431*CF^5*G[1, zb])/54 - 
   (103*CA^2*CF^2*nf*G[1, zb])/432 + (65*CA*CF^3*nf*G[1, zb])/108 + 
   (233*CF^4*nf*G[1, zb])/108 + (CA*CF^2*nf^2*G[1, zb])/12 + 
   (CF^3*nf^2*G[1, zb])/6 + (19*CA^3*CF^2*Pi^2*G[1, zb])/144 + 
   (CA^2*CF^3*Pi^2*G[1, zb])/36 - (11*CA*CF^4*Pi^2*G[1, zb])/9 - 
   (3*CF^5*Pi^2*G[1, zb])/2 + (73*CA^3*CF^2*G[1, zb])/(288*(-1 + zb)) - 
   (719*CA^2*CF^3*G[1, zb])/(432*(-1 + zb)) - (19*CA*CF^4*G[1, zb])/
    (54*(-1 + zb)) + (431*CF^5*G[1, zb])/(54*(-1 + zb)) - 
   (103*CA^2*CF^2*nf*G[1, zb])/(432*(-1 + zb)) + 
   (65*CA*CF^3*nf*G[1, zb])/(108*(-1 + zb)) + (233*CF^4*nf*G[1, zb])/
    (108*(-1 + zb)) + (CA*CF^2*nf^2*G[1, zb])/(12*(-1 + zb)) + 
   (CF^3*nf^2*G[1, zb])/(6*(-1 + zb)) + (19*CA^3*CF^2*Pi^2*G[1, zb])/
    (144*(-1 + zb)) - (CA^2*CF^3*Pi^2*G[1, zb])/(18*(-1 + zb)) - 
   (47*CA*CF^4*Pi^2*G[1, zb])/(36*(-1 + zb)) - (4*CF^5*Pi^2*G[1, zb])/
    (3*(-1 + zb)) + (79*CA^3*CF^2*zb*G[1, zb])/288 - 
   (479*CA^2*CF^3*zb*G[1, zb])/432 + (785*CA*CF^4*zb*G[1, zb])/216 + 
   (1501*CF^5*zb*G[1, zb])/108 - (103*CA^2*CF^2*nf*zb*G[1, zb])/432 + 
   (181*CA*CF^3*nf*zb*G[1, zb])/216 + (71*CF^4*nf*zb*G[1, zb])/27 + 
   (CA*CF^2*nf^2*zb*G[1, zb])/12 + (CF^3*nf^2*zb*G[1, zb])/6 + 
   (19*CA^3*CF^2*Pi^2*zb*G[1, zb])/144 - (7*CA^2*CF^3*Pi^2*zb*G[1, zb])/72 - 
   (97*CA*CF^4*Pi^2*zb*G[1, zb])/72 - (5*CF^5*Pi^2*zb*G[1, zb])/4 + 
   (17*CA^3*CF^2*zb^2*G[1, zb])/36 - (23*CA^2*CF^3*zb^2*G[1, zb])/27 + 
   (59*CA*CF^4*zb^2*G[1, zb])/216 + (835*CF^5*zb^2*G[1, zb])/108 - 
   (103*CA^2*CF^2*nf*zb^2*G[1, zb])/432 + (65*CA*CF^3*nf*zb^2*G[1, zb])/108 + 
   (233*CF^4*nf*zb^2*G[1, zb])/108 + (CA*CF^2*nf^2*zb^2*G[1, zb])/12 + 
   (CF^3*nf^2*zb^2*G[1, zb])/6 + (19*CA^3*CF^2*Pi^2*zb^2*G[1, zb])/144 + 
   (CA^2*CF^3*Pi^2*zb^2*G[1, zb])/36 - (11*CA*CF^4*Pi^2*zb^2*G[1, zb])/9 - 
   (3*CF^5*Pi^2*zb^2*G[1, zb])/2 - (185*CA^3*CF^2*G[0, 0, zb])/96 - 
   (5*CA^2*CF^3*G[0, 0, zb])/8 + (41*CA*CF^4*G[0, 0, zb])/9 + 
   (167*CF^5*G[0, 0, zb])/36 + (53*CA^2*CF^2*nf*G[0, 0, zb])/72 + 
   (35*CA*CF^3*nf*G[0, 0, zb])/24 + (31*CF^4*nf*G[0, 0, zb])/36 - 
   (185*CA^3*CF^2*G[0, 0, zb])/(96*(-1 + zb)) - (5*CA^2*CF^3*G[0, 0, zb])/
    (8*(-1 + zb)) + (41*CA*CF^4*G[0, 0, zb])/(9*(-1 + zb)) + 
   (167*CF^5*G[0, 0, zb])/(36*(-1 + zb)) + (53*CA^2*CF^2*nf*G[0, 0, zb])/
    (72*(-1 + zb)) + (35*CA*CF^3*nf*G[0, 0, zb])/(24*(-1 + zb)) + 
   (31*CF^4*nf*G[0, 0, zb])/(36*(-1 + zb)) - (185*CA^3*CF^2*zb*G[0, 0, zb])/
    96 + CA^2*CF^3*zb*G[0, 0, zb] + (163*CA*CF^4*zb*G[0, 0, zb])/18 + 
   (257*CF^5*zb*G[0, 0, zb])/36 + (53*CA^2*CF^2*nf*zb*G[0, 0, zb])/72 + 
   (35*CA*CF^3*nf*zb*G[0, 0, zb])/24 + (31*CF^4*nf*zb*G[0, 0, zb])/36 - 
   (185*CA^3*CF^2*zb^2*G[0, 0, zb])/96 - (5*CA^2*CF^3*zb^2*G[0, 0, zb])/8 + 
   (41*CA*CF^4*zb^2*G[0, 0, zb])/9 + (167*CF^5*zb^2*G[0, 0, zb])/36 + 
   (53*CA^2*CF^2*nf*zb^2*G[0, 0, zb])/72 + (35*CA*CF^3*nf*zb^2*G[0, 0, zb])/
    24 + (31*CF^4*nf*zb^2*G[0, 0, zb])/36 + (21*CA^3*CF^2*G[0, 1, zb])/16 + 
   (289*CA^2*CF^3*G[0, 1, zb])/144 - (53*CA*CF^4*G[0, 1, zb])/12 - 
   (229*CF^5*G[0, 1, zb])/36 - (71*CA^2*CF^2*nf*G[0, 1, zb])/144 - 
   (29*CA*CF^3*nf*G[0, 1, zb])/18 - (5*CF^4*nf*G[0, 1, zb])/4 + 
   (21*CA^3*CF^2*G[0, 1, zb])/(16*(-1 + zb)) + (289*CA^2*CF^3*G[0, 1, zb])/
    (144*(-1 + zb)) - (53*CA*CF^4*G[0, 1, zb])/(12*(-1 + zb)) - 
   (229*CF^5*G[0, 1, zb])/(36*(-1 + zb)) - (71*CA^2*CF^2*nf*G[0, 1, zb])/
    (144*(-1 + zb)) - (29*CA*CF^3*nf*G[0, 1, zb])/(18*(-1 + zb)) - 
   (5*CF^4*nf*G[0, 1, zb])/(4*(-1 + zb)) + (21*CA^3*CF^2*zb*G[0, 1, zb])/16 + 
   (109*CA^2*CF^3*zb*G[0, 1, zb])/144 - (101*CA*CF^4*zb*G[0, 1, zb])/12 - 
   (337*CF^5*zb*G[0, 1, zb])/36 - (71*CA^2*CF^2*nf*zb*G[0, 1, zb])/144 - 
   (29*CA*CF^3*nf*zb*G[0, 1, zb])/18 - (5*CF^4*nf*zb*G[0, 1, zb])/4 + 
   (21*CA^3*CF^2*zb^2*G[0, 1, zb])/16 + (289*CA^2*CF^3*zb^2*G[0, 1, zb])/
    144 - (53*CA*CF^4*zb^2*G[0, 1, zb])/12 - (229*CF^5*zb^2*G[0, 1, zb])/36 - 
   (71*CA^2*CF^2*nf*zb^2*G[0, 1, zb])/144 - (29*CA*CF^3*nf*zb^2*G[0, 1, zb])/
    18 - (5*CF^4*nf*zb^2*G[0, 1, zb])/4 + (421*CA^3*CF^2*G[1, 0, zb])/288 + 
   (133*CA^2*CF^3*G[1, 0, zb])/72 - (16*CA*CF^4*G[1, 0, zb])/3 - 
   (229*CF^5*G[1, 0, zb])/36 - (11*CA^2*CF^2*nf*G[1, 0, zb])/18 - 
   (133*CA*CF^3*nf*G[1, 0, zb])/72 - (5*CF^4*nf*G[1, 0, zb])/4 + 
   (109*CA^3*CF^2*G[1, 0, zb])/(72*(-1 + zb)) + (23*CA^2*CF^3*G[1, 0, zb])/
    (18*(-1 + zb)) - (47*CA*CF^4*G[1, 0, zb])/(9*(-1 + zb)) - 
   (31*CF^5*G[1, 0, zb])/(9*(-1 + zb)) - (11*CA^2*CF^2*nf*G[1, 0, zb])/
    (18*(-1 + zb)) - (29*CA*CF^3*nf*G[1, 0, zb])/(18*(-1 + zb)) - 
   (7*CF^4*nf*G[1, 0, zb])/(9*(-1 + zb)) + (14*CA^3*CF^2*zb*G[1, 0, zb])/9 - 
   (83*CA^2*CF^3*zb*G[1, 0, zb])/288 - (455*CA*CF^4*zb*G[1, 0, zb])/48 - 
   (193*CF^5*zb*G[1, 0, zb])/36 - (11*CA^2*CF^2*nf*zb*G[1, 0, zb])/18 - 
   (215*CA*CF^3*nf*zb*G[1, 0, zb])/144 - (13*CF^4*nf*zb*G[1, 0, zb])/24 + 
   (475*CA^3*CF^2*zb^2*G[1, 0, zb])/288 + (20*CA^2*CF^3*zb^2*G[1, 0, zb])/9 - 
   (16*CA*CF^4*zb^2*G[1, 0, zb])/3 - (229*CF^5*zb^2*G[1, 0, zb])/36 - 
   (11*CA^2*CF^2*nf*zb^2*G[1, 0, zb])/18 - (133*CA*CF^3*nf*zb^2*G[1, 0, zb])/
    72 - (5*CF^4*nf*zb^2*G[1, 0, zb])/4 - (257*CA^3*CF^2*G[1, 1, zb])/288 - 
   (21*CA^2*CF^3*G[1, 1, zb])/8 + (29*CA*CF^4*G[1, 1, zb])/9 + 
   (353*CF^5*G[1, 1, zb])/36 + (7*CA^2*CF^2*nf*G[1, 1, zb])/18 + 
   (43*CA*CF^3*nf*G[1, 1, zb])/24 + (73*CF^4*nf*G[1, 1, zb])/36 - 
   (17*CA^3*CF^2*G[1, 1, zb])/(18*(-1 + zb)) - (37*CA^2*CF^3*G[1, 1, zb])/
    (18*(-1 + zb)) + (28*CA*CF^4*G[1, 1, zb])/(9*(-1 + zb)) + 
   (62*CF^5*G[1, 1, zb])/(9*(-1 + zb)) + (7*CA^2*CF^2*nf*G[1, 1, zb])/
    (18*(-1 + zb)) + (14*CA*CF^3*nf*G[1, 1, zb])/(9*(-1 + zb)) + 
   (14*CF^4*nf*G[1, 1, zb])/(9*(-1 + zb)) - (71*CA^3*CF^2*zb*G[1, 1, zb])/
    72 - (83*CA^2*CF^3*zb*G[1, 1, zb])/96 + (989*CA*CF^4*zb*G[1, 1, zb])/
    144 + (335*CF^5*zb*G[1, 1, zb])/36 + (7*CA^2*CF^2*nf*zb*G[1, 1, zb])/18 + 
   (23*CA*CF^3*nf*zb*G[1, 1, zb])/16 + (95*CF^4*nf*zb*G[1, 1, zb])/72 - 
   (311*CA^3*CF^2*zb^2*G[1, 1, zb])/288 - 3*CA^2*CF^3*zb^2*G[1, 1, zb] + 
   (29*CA*CF^4*zb^2*G[1, 1, zb])/9 + (353*CF^5*zb^2*G[1, 1, zb])/36 + 
   (7*CA^2*CF^2*nf*zb^2*G[1, 1, zb])/18 + (43*CA*CF^3*nf*zb^2*G[1, 1, zb])/
    24 + (73*CF^4*nf*zb^2*G[1, 1, zb])/36 - (65*CA^3*CF^2*G[0, 0, 0, zb])/
    24 - (69*CA^2*CF^3*G[0, 0, 0, zb])/8 - 11*CA*CF^4*G[0, 0, 0, zb] - 
   (31*CF^5*G[0, 0, 0, zb])/6 - (65*CA^3*CF^2*G[0, 0, 0, zb])/
    (24*(-1 + zb)) - (69*CA^2*CF^3*G[0, 0, 0, zb])/(8*(-1 + zb)) - 
   (11*CA*CF^4*G[0, 0, 0, zb])/(-1 + zb) - (31*CF^5*G[0, 0, 0, zb])/
    (6*(-1 + zb)) - (65*CA^3*CF^2*zb*G[0, 0, 0, zb])/24 - 
   (69*CA^2*CF^3*zb*G[0, 0, 0, zb])/8 - 11*CA*CF^4*zb*G[0, 0, 0, zb] - 
   (31*CF^5*zb*G[0, 0, 0, zb])/6 - (65*CA^3*CF^2*zb^2*G[0, 0, 0, zb])/24 - 
   (69*CA^2*CF^3*zb^2*G[0, 0, 0, zb])/8 - 11*CA*CF^4*zb^2*G[0, 0, 0, zb] - 
   (31*CF^5*zb^2*G[0, 0, 0, zb])/6 + (31*CA^3*CF^2*G[0, 0, 1, zb])/24 + 
   (27*CA^2*CF^3*G[0, 0, 1, zb])/4 + (23*CA*CF^4*G[0, 0, 1, zb])/2 + 
   (19*CF^5*G[0, 0, 1, zb])/3 + (31*CA^3*CF^2*G[0, 0, 1, zb])/
    (24*(-1 + zb)) + (27*CA^2*CF^3*G[0, 0, 1, zb])/(4*(-1 + zb)) + 
   (23*CA*CF^4*G[0, 0, 1, zb])/(2*(-1 + zb)) + (19*CF^5*G[0, 0, 1, zb])/
    (3*(-1 + zb)) + (31*CA^3*CF^2*zb*G[0, 0, 1, zb])/24 + 
   (27*CA^2*CF^3*zb*G[0, 0, 1, zb])/4 + (23*CA*CF^4*zb*G[0, 0, 1, zb])/2 + 
   (19*CF^5*zb*G[0, 0, 1, zb])/3 + (31*CA^3*CF^2*zb^2*G[0, 0, 1, zb])/24 + 
   (27*CA^2*CF^3*zb^2*G[0, 0, 1, zb])/4 + (23*CA*CF^4*zb^2*G[0, 0, 1, zb])/
    2 + (19*CF^5*zb^2*G[0, 0, 1, zb])/3 + (5*CA^3*CF^2*G[0, 1, 0, zb])/3 + 
   (29*CA^2*CF^3*G[0, 1, 0, zb])/4 + (21*CA*CF^4*G[0, 1, 0, zb])/2 + 
   (16*CF^5*G[0, 1, 0, zb])/3 + (5*CA^3*CF^2*G[0, 1, 0, zb])/(3*(-1 + zb)) + 
   (29*CA^2*CF^3*G[0, 1, 0, zb])/(4*(-1 + zb)) + (21*CA*CF^4*G[0, 1, 0, zb])/
    (2*(-1 + zb)) + (16*CF^5*G[0, 1, 0, zb])/(3*(-1 + zb)) + 
   (5*CA^3*CF^2*zb*G[0, 1, 0, zb])/3 + (29*CA^2*CF^3*zb*G[0, 1, 0, zb])/4 + 
   (21*CA*CF^4*zb*G[0, 1, 0, zb])/2 + (16*CF^5*zb*G[0, 1, 0, zb])/3 + 
   (5*CA^3*CF^2*zb^2*G[0, 1, 0, zb])/3 + (29*CA^2*CF^3*zb^2*G[0, 1, 0, zb])/
    4 + (21*CA*CF^4*zb^2*G[0, 1, 0, zb])/2 + (16*CF^5*zb^2*G[0, 1, 0, zb])/
    3 - (37*CA^3*CF^2*G[0, 1, 1, zb])/48 - (41*CA^2*CF^3*G[0, 1, 1, zb])/8 - 
   (43*CA*CF^4*G[0, 1, 1, zb])/4 - (43*CF^5*G[0, 1, 1, zb])/6 - 
   (37*CA^3*CF^2*G[0, 1, 1, zb])/(48*(-1 + zb)) - 
   (41*CA^2*CF^3*G[0, 1, 1, zb])/(8*(-1 + zb)) - (43*CA*CF^4*G[0, 1, 1, zb])/
    (4*(-1 + zb)) - (43*CF^5*G[0, 1, 1, zb])/(6*(-1 + zb)) - 
   (37*CA^3*CF^2*zb*G[0, 1, 1, zb])/48 - (41*CA^2*CF^3*zb*G[0, 1, 1, zb])/8 - 
   (43*CA*CF^4*zb*G[0, 1, 1, zb])/4 - (43*CF^5*zb*G[0, 1, 1, zb])/6 - 
   (37*CA^3*CF^2*zb^2*G[0, 1, 1, zb])/48 - (41*CA^2*CF^3*zb^2*G[0, 1, 1, zb])/
    8 - (43*CA*CF^4*zb^2*G[0, 1, 1, zb])/4 - (43*CF^5*zb^2*G[0, 1, 1, zb])/
    6 + (13*CA^3*CF^2*G[1, 0, 0, zb])/6 + (73*CA^2*CF^3*G[1, 0, 0, zb])/8 + 
   (25*CA*CF^4*G[1, 0, 0, zb])/2 + (35*CF^5*G[1, 0, 0, zb])/6 + 
   (13*CA^3*CF^2*G[1, 0, 0, zb])/(6*(-1 + zb)) + 
   (15*CA^2*CF^3*G[1, 0, 0, zb])/(2*(-1 + zb)) + (8*CA*CF^4*G[1, 0, 0, zb])/
    (-1 + zb) + (10*CF^5*G[1, 0, 0, zb])/(3*(-1 + zb)) + 
   (13*CA^3*CF^2*zb*G[1, 0, 0, zb])/6 + (107*CA^2*CF^3*zb*G[1, 0, 0, zb])/
    16 + (23*CA*CF^4*zb*G[1, 0, 0, zb])/4 + (25*CF^5*zb*G[1, 0, 0, zb])/12 + 
   (13*CA^3*CF^2*zb^2*G[1, 0, 0, zb])/6 + (73*CA^2*CF^3*zb^2*G[1, 0, 0, zb])/
    8 + (25*CA*CF^4*zb^2*G[1, 0, 0, zb])/2 + (35*CF^5*zb^2*G[1, 0, 0, zb])/
    6 - (13*CA^3*CF^2*G[1, 0, 1, zb])/12 - (27*CA^2*CF^3*G[1, 0, 1, zb])/4 - 
   13*CA*CF^4*G[1, 0, 1, zb] - (23*CF^5*G[1, 0, 1, zb])/3 - 
   (13*CA^3*CF^2*G[1, 0, 1, zb])/(12*(-1 + zb)) - 
   (11*CA^2*CF^3*G[1, 0, 1, zb])/(2*(-1 + zb)) - (9*CA*CF^4*G[1, 0, 1, zb])/
    (-1 + zb) - (14*CF^5*G[1, 0, 1, zb])/(3*(-1 + zb)) - 
   (13*CA^3*CF^2*zb*G[1, 0, 1, zb])/12 - (39*CA^2*CF^3*zb*G[1, 0, 1, zb])/8 - 
   7*CA*CF^4*zb*G[1, 0, 1, zb] - (19*CF^5*zb*G[1, 0, 1, zb])/6 - 
   (13*CA^3*CF^2*zb^2*G[1, 0, 1, zb])/12 - (27*CA^2*CF^3*zb^2*G[1, 0, 1, zb])/
    4 - 13*CA*CF^4*zb^2*G[1, 0, 1, zb] - (23*CF^5*zb^2*G[1, 0, 1, zb])/3 - 
   (4*CA^3*CF^2*G[1, 1, 0, zb])/3 - (29*CA^2*CF^3*G[1, 1, 0, zb])/4 - 
   (25*CA*CF^4*G[1, 1, 0, zb])/2 - (20*CF^5*G[1, 1, 0, zb])/3 - 
   (4*CA^3*CF^2*G[1, 1, 0, zb])/(3*(-1 + zb)) - (6*CA^2*CF^3*G[1, 1, 0, zb])/
    (-1 + zb) - (8*CA*CF^4*G[1, 1, 0, zb])/(-1 + zb) - 
   (8*CF^5*G[1, 1, 0, zb])/(3*(-1 + zb)) - (4*CA^3*CF^2*zb*G[1, 1, 0, zb])/
    3 - (43*CA^2*CF^3*zb*G[1, 1, 0, zb])/8 - (23*CA*CF^4*zb*G[1, 1, 0, zb])/
    4 - (2*CF^5*zb*G[1, 1, 0, zb])/3 - (4*CA^3*CF^2*zb^2*G[1, 1, 0, zb])/3 - 
   (29*CA^2*CF^3*zb^2*G[1, 1, 0, zb])/4 - (25*CA*CF^4*zb^2*G[1, 1, 0, zb])/
    2 - (20*CF^5*zb^2*G[1, 1, 0, zb])/3 + (2*CA^3*CF^2*G[1, 1, 1, zb])/3 + 
   (39*CA^2*CF^3*G[1, 1, 1, zb])/8 + 12*CA*CF^4*G[1, 1, 1, zb] + 
   (59*CF^5*G[1, 1, 1, zb])/6 + (2*CA^3*CF^2*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CA^2*CF^3*G[1, 1, 1, zb])/(-1 + zb) + (8*CA*CF^4*G[1, 1, 1, zb])/
    (-1 + zb) + (16*CF^5*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (2*CA^3*CF^2*zb*G[1, 1, 1, zb])/3 + (57*CA^2*CF^3*zb*G[1, 1, 1, zb])/16 + 
   6*CA*CF^4*zb*G[1, 1, 1, zb] + (37*CF^5*zb*G[1, 1, 1, zb])/12 + 
   (2*CA^3*CF^2*zb^2*G[1, 1, 1, zb])/3 + (39*CA^2*CF^3*zb^2*G[1, 1, 1, zb])/
    8 + 12*CA*CF^4*zb^2*G[1, 1, 1, zb] + (59*CF^5*zb^2*G[1, 1, 1, zb])/6 - 
   (73*CA^3*CF^2*Log[Q2dmu2])/288 + (719*CA^2*CF^3*Log[Q2dmu2])/432 + 
   (19*CA*CF^4*Log[Q2dmu2])/54 - (431*CF^5*Log[Q2dmu2])/54 + 
   (103*CA^2*CF^2*nf*Log[Q2dmu2])/432 - (65*CA*CF^3*nf*Log[Q2dmu2])/108 - 
   (233*CF^4*nf*Log[Q2dmu2])/108 - (CA*CF^2*nf^2*Log[Q2dmu2])/12 - 
   (CF^3*nf^2*Log[Q2dmu2])/6 - (19*CA^3*CF^2*Pi^2*Log[Q2dmu2])/144 + 
   (CA^2*CF^3*Pi^2*Log[Q2dmu2])/18 + (47*CA*CF^4*Pi^2*Log[Q2dmu2])/36 + 
   (4*CF^5*Pi^2*Log[Q2dmu2])/3 - (73*CA^3*CF^2*Log[Q2dmu2])/(288*(-1 + zb)) + 
   (719*CA^2*CF^3*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (19*CA*CF^4*Log[Q2dmu2])/(54*(-1 + zb)) - (431*CF^5*Log[Q2dmu2])/
    (54*(-1 + zb)) + (103*CA^2*CF^2*nf*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (65*CA*CF^3*nf*Log[Q2dmu2])/(108*(-1 + zb)) - (233*CF^4*nf*Log[Q2dmu2])/
    (108*(-1 + zb)) - (CA*CF^2*nf^2*Log[Q2dmu2])/(12*(-1 + zb)) - 
   (CF^3*nf^2*Log[Q2dmu2])/(6*(-1 + zb)) - (19*CA^3*CF^2*Pi^2*Log[Q2dmu2])/
    (144*(-1 + zb)) + (CA^2*CF^3*Pi^2*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (47*CA*CF^4*Pi^2*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (4*CF^5*Pi^2*Log[Q2dmu2])/(3*(-1 + zb)) - (73*CA^3*CF^2*zb*Log[Q2dmu2])/
    288 + (503*CA^2*CF^3*zb*Log[Q2dmu2])/432 - (89*CA*CF^4*zb*Log[Q2dmu2])/
    54 - (539*CF^5*zb*Log[Q2dmu2])/54 + (103*CA^2*CF^2*nf*zb*Log[Q2dmu2])/
    432 - (65*CA*CF^3*nf*zb*Log[Q2dmu2])/108 - (233*CF^4*nf*zb*Log[Q2dmu2])/
    108 - (CA*CF^2*nf^2*zb*Log[Q2dmu2])/12 - (CF^3*nf^2*zb*Log[Q2dmu2])/6 - 
   (19*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2])/144 + (CA^2*CF^3*Pi^2*zb*Log[Q2dmu2])/
    18 + (47*CA*CF^4*Pi^2*zb*Log[Q2dmu2])/36 + (4*CF^5*Pi^2*zb*Log[Q2dmu2])/
    3 - (127*CA^3*CF^2*zb^2*Log[Q2dmu2])/288 + 
   (211*CA^2*CF^3*zb^2*Log[Q2dmu2])/216 - (4*CA*CF^4*zb^2*Log[Q2dmu2])/27 - 
   (835*CF^5*zb^2*Log[Q2dmu2])/108 + (103*CA^2*CF^2*nf*zb^2*Log[Q2dmu2])/
    432 - (65*CA*CF^3*nf*zb^2*Log[Q2dmu2])/108 - 
   (233*CF^4*nf*zb^2*Log[Q2dmu2])/108 - (CA*CF^2*nf^2*zb^2*Log[Q2dmu2])/12 - 
   (CF^3*nf^2*zb^2*Log[Q2dmu2])/6 - (19*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2])/
    144 + (CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2])/18 + 
   (47*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2])/36 + (4*CF^5*Pi^2*zb^2*Log[Q2dmu2])/3 - 
   (109*CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/72 - 
   (23*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/18 + (47*CA*CF^4*G[0, zb]*Log[Q2dmu2])/
    9 + (31*CF^5*G[0, zb]*Log[Q2dmu2])/9 + 
   (11*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2])/18 + 
   (29*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2])/18 + (7*CF^4*nf*G[0, zb]*Log[Q2dmu2])/
    9 - (109*CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (23*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (47*CA*CF^4*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (31*CF^5*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (11*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (29*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (7*CF^4*nf*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (109*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2])/72 - 
   (7*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2])/9 + 
   (65*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2])/9 + (49*CF^5*zb*G[0, zb]*Log[Q2dmu2])/
    9 + (11*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/18 + 
   (29*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/18 + 
   (7*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2])/9 - 
   (109*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/72 - 
   (23*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/18 + 
   (47*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (31*CF^5*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (11*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/18 + 
   (29*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/18 + 
   (7*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (17*CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/18 + 
   (37*CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/18 - (28*CA*CF^4*G[1, zb]*Log[Q2dmu2])/
    9 - (62*CF^5*G[1, zb]*Log[Q2dmu2])/9 - 
   (7*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2])/18 - 
   (14*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2])/9 - (14*CF^4*nf*G[1, zb]*Log[Q2dmu2])/
    9 + (17*CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (37*CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (28*CA*CF^4*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (62*CF^5*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (7*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (14*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (14*CF^4*nf*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (17*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2])/18 + 
   (14*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2])/9 - 
   (46*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2])/9 - (80*CF^5*zb*G[1, zb]*Log[Q2dmu2])/
    9 - (7*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/18 - 
   (14*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/9 - 
   (14*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2])/9 + 
   (17*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/18 + 
   (37*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/18 - 
   (28*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (62*CF^5*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (7*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/18 - 
   (14*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (14*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (13*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (15*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2])/2 - 8*CA*CF^4*G[0, 0, zb]*
    Log[Q2dmu2] - (10*CF^5*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (13*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (15*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (8*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (10*CF^5*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (13*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (15*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   8*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   (10*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (13*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (15*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   8*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 
   (10*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (13*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (11*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2])/2 + 9*CA*CF^4*G[0, 1, zb]*
    Log[Q2dmu2] + (14*CF^5*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (13*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (11*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (9*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (14*CF^5*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (13*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (11*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   9*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2] + 
   (14*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (13*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/12 + 
   (11*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/2 + 
   9*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2] + 
   (14*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (4*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (13*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2])/2 + 10*CA*CF^4*G[1, 0, zb]*
    Log[Q2dmu2] + (14*CF^5*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (4*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (6*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CF^5*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (4*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (23*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/4 + 
   7*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2] + (5*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2])/
    3 + (4*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (13*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/2 + 
   10*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2] + 
   (14*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 - 
   (2*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (9*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2])/2 - 10*CA*CF^4*G[1, 1, zb]*
    Log[Q2dmu2] - (22*CF^5*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (2*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (4*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (16*CF^5*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (15*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   7*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2] - 
   (13*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (2*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (9*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   10*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2] - 
   (22*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - (17*CA^3*CF^2*Log[Q2dmu2]^2)/
    36 - (37*CA^2*CF^3*Log[Q2dmu2]^2)/36 + (14*CA*CF^4*Log[Q2dmu2]^2)/9 + 
   (31*CF^5*Log[Q2dmu2]^2)/9 + (7*CA^2*CF^2*nf*Log[Q2dmu2]^2)/36 + 
   (7*CA*CF^3*nf*Log[Q2dmu2]^2)/9 + (7*CF^4*nf*Log[Q2dmu2]^2)/9 - 
   (17*CA^3*CF^2*Log[Q2dmu2]^2)/(36*(-1 + zb)) - (37*CA^2*CF^3*Log[Q2dmu2]^2)/
    (36*(-1 + zb)) + (14*CA*CF^4*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (31*CF^5*Log[Q2dmu2]^2)/(9*(-1 + zb)) + (7*CA^2*CF^2*nf*Log[Q2dmu2]^2)/
    (36*(-1 + zb)) + (7*CA*CF^3*nf*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (7*CF^4*nf*Log[Q2dmu2]^2)/(9*(-1 + zb)) - (17*CA^3*CF^2*zb*Log[Q2dmu2]^2)/
    36 - (37*CA^2*CF^3*zb*Log[Q2dmu2]^2)/36 + (14*CA*CF^4*zb*Log[Q2dmu2]^2)/
    9 + (31*CF^5*zb*Log[Q2dmu2]^2)/9 + (7*CA^2*CF^2*nf*zb*Log[Q2dmu2]^2)/36 + 
   (7*CA*CF^3*nf*zb*Log[Q2dmu2]^2)/9 + (7*CF^4*nf*zb*Log[Q2dmu2]^2)/9 - 
   (17*CA^3*CF^2*zb^2*Log[Q2dmu2]^2)/36 - (37*CA^2*CF^3*zb^2*Log[Q2dmu2]^2)/
    36 + (14*CA*CF^4*zb^2*Log[Q2dmu2]^2)/9 + (31*CF^5*zb^2*Log[Q2dmu2]^2)/9 + 
   (7*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^2)/36 + (7*CA*CF^3*nf*zb^2*Log[Q2dmu2]^2)/
    9 + (7*CF^4*nf*zb^2*Log[Q2dmu2]^2)/9 - 
   (2*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 3*CA^2*CF^3*G[0, zb]*
    Log[Q2dmu2]^2 - 4*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2 - 
   (4*CF^5*G[0, zb]*Log[Q2dmu2]^2)/3 - (2*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/
    (3*(-1 + zb)) - (3*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (4*CF^5*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (2*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 3*CA^2*CF^3*zb*G[0, zb]*
    Log[Q2dmu2]^2 - 4*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2 - 
   (4*CF^5*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (2*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 3*CA^2*CF^3*zb^2*G[0, zb]*
    Log[Q2dmu2]^2 - 4*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2 - 
   (4*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 2*CA^2*CF^3*G[1, zb]*
    Log[Q2dmu2]^2 + 4*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2 + 
   (8*CF^5*G[1, zb]*Log[Q2dmu2]^2)/3 + (CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2)/
    (3*(-1 + zb)) + (2*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (4*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (8*CF^5*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3 + 2*CA^2*CF^3*zb*G[1, zb]*
    Log[Q2dmu2]^2 + 4*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2 + 
   (8*CF^5*zb*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 2*CA^2*CF^3*zb^2*G[1, zb]*
    Log[Q2dmu2]^2 + 4*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2 + 
   (8*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3 - (CA^3*CF^2*Log[Q2dmu2]^3)/9 - 
   (2*CA^2*CF^3*Log[Q2dmu2]^3)/3 - (4*CA*CF^4*Log[Q2dmu2]^3)/3 - 
   (8*CF^5*Log[Q2dmu2]^3)/9 - (CA^3*CF^2*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (2*CA^2*CF^3*Log[Q2dmu2]^3)/(3*(-1 + zb)) - (4*CA*CF^4*Log[Q2dmu2]^3)/
    (3*(-1 + zb)) - (8*CF^5*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (CA^3*CF^2*zb*Log[Q2dmu2]^3)/9 - (2*CA^2*CF^3*zb*Log[Q2dmu2]^3)/3 - 
   (4*CA*CF^4*zb*Log[Q2dmu2]^3)/3 - (8*CF^5*zb*Log[Q2dmu2]^3)/9 - 
   (CA^3*CF^2*zb^2*Log[Q2dmu2]^3)/9 - (2*CA^2*CF^3*zb^2*Log[Q2dmu2]^3)/3 - 
   (4*CA*CF^4*zb^2*Log[Q2dmu2]^3)/3 - (8*CF^5*zb^2*Log[Q2dmu2]^3)/9 - 
   (151*CA^3*CF^2*Zeta[3])/288 - (23*CA^2*CF^3*Zeta[3])/12 - 
   (29*CA*CF^4*Zeta[3])/8 - (25*CF^5*Zeta[3])/9 - 
   (151*CA^3*CF^2*Zeta[3])/(288*(-1 + zb)) - (23*CA^2*CF^3*Zeta[3])/
    (12*(-1 + zb)) - (29*CA*CF^4*Zeta[3])/(8*(-1 + zb)) - 
   (25*CF^5*Zeta[3])/(9*(-1 + zb)) - (151*CA^3*CF^2*zb*Zeta[3])/288 - 
   (23*CA^2*CF^3*zb*Zeta[3])/12 - (29*CA*CF^4*zb*Zeta[3])/8 - 
   (25*CF^5*zb*Zeta[3])/9 - (151*CA^3*CF^2*zb^2*Zeta[3])/288 - 
   (23*CA^2*CF^3*zb^2*Zeta[3])/12 - (29*CA*CF^4*zb^2*Zeta[3])/8 - 
   (25*CF^5*zb^2*Zeta[3])/9)/ep^3 + 
 ((76739*CA^3*CF^2)/20736 + (235879*CA^2*CF^3)/31104 - 
   (858497*CA*CF^4)/31104 + (210179*CF^5)/7776 + (149*CA^2*CF^2*nf)/576 - 
   (143791*CA*CF^3*nf)/31104 + (126325*CF^4*nf)/15552 - 
   (587*CA*CF^2*nf^2)/3888 + (143*CF^3*nf^2)/144 + (17*CF^2*nf^3)/486 - 
   (3565*CA^3*CF^2*Pi^2)/10368 + (7955*CA^2*CF^3*Pi^2)/3456 + 
   (9281*CA*CF^4*Pi^2)/5184 - (3709*CF^5*Pi^2)/432 + 
   (77*CA^2*CF^2*nf*Pi^2)/192 + (13*CA*CF^3*nf*Pi^2)/648 - 
   (2767*CF^4*nf*Pi^2)/1296 - (13*CA*CF^2*nf^2*Pi^2)/648 - 
   (31*CF^3*nf^2*Pi^2)/324 - (829*CA^3*CF^2*Pi^4)/17280 - 
   (25*CA^2*CF^3*Pi^4)/96 + (1363*CA*CF^4*Pi^4)/4320 + (331*CF^5*Pi^4)/1080 + 
   (76739*CA^3*CF^2)/(20736*(-1 + zb)) + (235879*CA^2*CF^3)/
    (31104*(-1 + zb)) - (858497*CA*CF^4)/(31104*(-1 + zb)) + 
   (210179*CF^5)/(7776*(-1 + zb)) + (149*CA^2*CF^2*nf)/(576*(-1 + zb)) - 
   (143791*CA*CF^3*nf)/(31104*(-1 + zb)) + (126325*CF^4*nf)/
    (15552*(-1 + zb)) - (587*CA*CF^2*nf^2)/(3888*(-1 + zb)) + 
   (143*CF^3*nf^2)/(144*(-1 + zb)) + (17*CF^2*nf^3)/(486*(-1 + zb)) - 
   (3565*CA^3*CF^2*Pi^2)/(10368*(-1 + zb)) + (7955*CA^2*CF^3*Pi^2)/
    (3456*(-1 + zb)) + (9281*CA*CF^4*Pi^2)/(5184*(-1 + zb)) - 
   (3709*CF^5*Pi^2)/(432*(-1 + zb)) + (77*CA^2*CF^2*nf*Pi^2)/
    (192*(-1 + zb)) + (13*CA*CF^3*nf*Pi^2)/(648*(-1 + zb)) - 
   (2767*CF^4*nf*Pi^2)/(1296*(-1 + zb)) - (13*CA*CF^2*nf^2*Pi^2)/
    (648*(-1 + zb)) - (31*CF^3*nf^2*Pi^2)/(324*(-1 + zb)) - 
   (829*CA^3*CF^2*Pi^4)/(17280*(-1 + zb)) - (25*CA^2*CF^3*Pi^4)/
    (96*(-1 + zb)) + (1363*CA*CF^4*Pi^4)/(4320*(-1 + zb)) + 
   (331*CF^5*Pi^4)/(1080*(-1 + zb)) + (77327*CA^3*CF^2*zb)/20736 + 
   (462571*CA^2*CF^3*zb)/31104 + (10615*CA*CF^4*zb)/31104 + 
   (460739*CF^5*zb)/7776 + (13*CA^2*CF^2*nf*zb)/64 - 
   (72439*CA*CF^3*nf*zb)/31104 + (214525*CF^4*nf*zb)/15552 - 
   (587*CA*CF^2*nf^2*zb)/3888 + (53*CF^3*nf^2*zb)/48 + 
   (17*CF^2*nf^3*zb)/486 + (875*CA^3*CF^2*Pi^2*zb)/10368 + 
   (6803*CA^2*CF^3*Pi^2*zb)/3456 + (1793*CA*CF^4*Pi^2*zb)/5184 - 
   (1559*CF^5*Pi^2*zb)/144 + (77*CA^2*CF^2*nf*Pi^2*zb)/192 + 
   (103*CA*CF^3*nf*Pi^2*zb)/648 - (3019*CF^4*nf*Pi^2*zb)/1296 - 
   (13*CA*CF^2*nf^2*Pi^2*zb)/648 - (31*CF^3*nf^2*Pi^2*zb)/324 - 
   (829*CA^3*CF^2*Pi^4*zb)/17280 - (25*CA^2*CF^3*Pi^4*zb)/96 + 
   (1363*CA*CF^4*Pi^4*zb)/4320 + (331*CF^5*Pi^4*zb)/1080 + 
   (73205*CA^3*CF^2*zb^2)/20736 + (368071*CA^2*CF^3*zb^2)/31104 - 
   (214081*CA*CF^4*zb^2)/15552 + (183233*CF^5*zb^2)/7776 + 
   (125*CA^2*CF^2*nf*zb^2)/576 - (28687*CA*CF^3*nf*zb^2)/7776 + 
   (62429*CF^4*nf*zb^2)/7776 - (425*CA*CF^2*nf^2*zb^2)/3888 + 
   (47*CF^3*nf^2*zb^2)/48 + (17*CF^2*nf^3*zb^2)/486 - 
   (1357*CA^3*CF^2*Pi^2*zb^2)/2592 + (3181*CA^2*CF^3*Pi^2*zb^2)/1728 + 
   (5113*CA*CF^4*Pi^2*zb^2)/2592 - (3565*CF^5*Pi^2*zb^2)/432 + 
   (77*CA^2*CF^2*nf*Pi^2*zb^2)/192 + (13*CA*CF^3*nf*Pi^2*zb^2)/648 - 
   (2767*CF^4*nf*Pi^2*zb^2)/1296 - (13*CA*CF^2*nf^2*Pi^2*zb^2)/648 - 
   (31*CF^3*nf^2*Pi^2*zb^2)/324 - (829*CA^3*CF^2*Pi^4*zb^2)/17280 - 
   (25*CA^2*CF^3*Pi^4*zb^2)/96 + (1363*CA*CF^4*Pi^4*zb^2)/4320 + 
   (331*CF^5*Pi^4*zb^2)/1080 - (CA^2*CF^3*Pi^2*zb^3)/64 + 
   (CF^5*Pi^2*zb^3)/16 - (36287*CA^3*CF^2*G[0, zb])/10368 + 
   (21835*CA^2*CF^3*G[0, zb])/1728 + (509*CA*CF^4*G[0, zb])/192 - 
   (51563*CF^5*G[0, zb])/2592 + (1519*CA^2*CF^2*nf*G[0, zb])/1296 - 
   (4889*CA*CF^3*nf*G[0, zb])/1728 - (4201*CF^4*nf*G[0, zb])/864 - 
   (161*CA*CF^2*nf^2*G[0, zb])/648 - (17*CF^3*nf^2*G[0, zb])/36 - 
   (CF^2*nf^3*G[0, zb])/81 - (283*CA^3*CF^2*Pi^2*G[0, zb])/576 - 
   (745*CA^2*CF^3*Pi^2*G[0, zb])/288 + (287*CA*CF^4*Pi^2*G[0, zb])/144 + 
   (1441*CF^5*Pi^2*G[0, zb])/216 - (61*CA^2*CF^2*nf*Pi^2*G[0, zb])/432 + 
   (145*CA*CF^3*nf*Pi^2*G[0, zb])/216 + (155*CF^4*nf*Pi^2*G[0, zb])/108 - 
   (36287*CA^3*CF^2*G[0, zb])/(10368*(-1 + zb)) + 
   (21835*CA^2*CF^3*G[0, zb])/(1728*(-1 + zb)) + 
   (509*CA*CF^4*G[0, zb])/(192*(-1 + zb)) - (51563*CF^5*G[0, zb])/
    (2592*(-1 + zb)) + (1519*CA^2*CF^2*nf*G[0, zb])/(1296*(-1 + zb)) - 
   (4889*CA*CF^3*nf*G[0, zb])/(1728*(-1 + zb)) - 
   (4201*CF^4*nf*G[0, zb])/(864*(-1 + zb)) - (161*CA*CF^2*nf^2*G[0, zb])/
    (648*(-1 + zb)) - (17*CF^3*nf^2*G[0, zb])/(36*(-1 + zb)) - 
   (CF^2*nf^3*G[0, zb])/(81*(-1 + zb)) - (283*CA^3*CF^2*Pi^2*G[0, zb])/
    (576*(-1 + zb)) - (745*CA^2*CF^3*Pi^2*G[0, zb])/(288*(-1 + zb)) + 
   (287*CA*CF^4*Pi^2*G[0, zb])/(144*(-1 + zb)) + (1441*CF^5*Pi^2*G[0, zb])/
    (216*(-1 + zb)) - (61*CA^2*CF^2*nf*Pi^2*G[0, zb])/(432*(-1 + zb)) + 
   (145*CA*CF^3*nf*Pi^2*G[0, zb])/(216*(-1 + zb)) + 
   (155*CF^4*nf*Pi^2*G[0, zb])/(108*(-1 + zb)) - 
   (37229*CA^3*CF^2*zb*G[0, zb])/10368 + (9241*CA^2*CF^3*zb*G[0, zb])/1728 - 
   (43379*CA*CF^4*zb*G[0, zb])/1728 - (135407*CF^5*zb*G[0, zb])/2592 + 
   (1591*CA^2*CF^2*nf*zb*G[0, zb])/1296 - (2951*CA*CF^3*nf*zb*G[0, zb])/576 - 
   (9101*CF^4*nf*zb*G[0, zb])/864 - (161*CA*CF^2*nf^2*zb*G[0, zb])/648 - 
   (7*CF^3*nf^2*zb*G[0, zb])/12 - (CF^2*nf^3*zb*G[0, zb])/81 - 
   (451*CA^3*CF^2*Pi^2*zb*G[0, zb])/576 - (87*CA^2*CF^3*Pi^2*zb*G[0, zb])/
    32 + (545*CA*CF^4*Pi^2*zb*G[0, zb])/144 + (1501*CF^5*Pi^2*zb*G[0, zb])/
    216 - (61*CA^2*CF^2*nf*Pi^2*zb*G[0, zb])/432 + 
   (145*CA*CF^3*nf*Pi^2*zb*G[0, zb])/216 + (155*CF^4*nf*Pi^2*zb*G[0, zb])/
    108 - (43541*CA^3*CF^2*zb^2*G[0, zb])/10368 + 
   (4507*CA^2*CF^3*zb^2*G[0, zb])/1728 - (661*CA*CF^4*zb^2*G[0, zb])/96 - 
   (9095*CF^5*zb^2*G[0, zb])/648 + (2957*CA^2*CF^2*nf*zb^2*G[0, zb])/2592 - 
   (127*CA*CF^3*nf*zb^2*G[0, zb])/54 - (503*CF^4*nf*zb^2*G[0, zb])/108 - 
   (161*CA*CF^2*nf^2*zb^2*G[0, zb])/648 - (17*CF^3*nf^2*zb^2*G[0, zb])/36 - 
   (CF^2*nf^3*zb^2*G[0, zb])/81 - (295*CA^3*CF^2*Pi^2*zb^2*G[0, zb])/576 - 
   (739*CA^2*CF^3*Pi^2*zb^2*G[0, zb])/288 + (299*CA*CF^4*Pi^2*zb^2*G[0, zb])/
    144 + (1423*CF^5*Pi^2*zb^2*G[0, zb])/216 - 
   (61*CA^2*CF^2*nf*Pi^2*zb^2*G[0, zb])/432 + 
   (145*CA*CF^3*nf*Pi^2*zb^2*G[0, zb])/216 + (155*CF^4*nf*Pi^2*zb^2*G[0, zb])/
    108 + (374*CA^3*CF^2*G[1, zb])/81 + (131*CA^2*CF^3*G[1, zb])/72 - 
   (7321*CA*CF^4*G[1, zb])/432 + (18163*CF^5*G[1, zb])/648 - 
   (1571*CA^2*CF^2*nf*G[1, zb])/1296 - (779*CA*CF^3*nf*G[1, zb])/432 + 
   (2063*CF^4*nf*G[1, zb])/216 + (41*CA*CF^2*nf^2*G[1, zb])/324 + 
   (17*CF^3*nf^2*G[1, zb])/18 + (2*CF^2*nf^3*G[1, zb])/81 - 
   (125*CA^3*CF^2*Pi^2*G[1, zb])/864 + (1087*CA^2*CF^3*Pi^2*G[1, zb])/432 - 
   (505*CF^5*Pi^2*G[1, zb])/54 + (17*CA^2*CF^2*nf*Pi^2*G[1, zb])/108 - 
   (31*CA*CF^3*nf*Pi^2*G[1, zb])/54 - (163*CF^4*nf*Pi^2*G[1, zb])/108 + 
   (374*CA^3*CF^2*G[1, zb])/(81*(-1 + zb)) + (131*CA^2*CF^3*G[1, zb])/
    (72*(-1 + zb)) - (7321*CA*CF^4*G[1, zb])/(432*(-1 + zb)) + 
   (18163*CF^5*G[1, zb])/(648*(-1 + zb)) - (1571*CA^2*CF^2*nf*G[1, zb])/
    (1296*(-1 + zb)) - (779*CA*CF^3*nf*G[1, zb])/(432*(-1 + zb)) + 
   (2063*CF^4*nf*G[1, zb])/(216*(-1 + zb)) + (41*CA*CF^2*nf^2*G[1, zb])/
    (324*(-1 + zb)) + (17*CF^3*nf^2*G[1, zb])/(18*(-1 + zb)) + 
   (2*CF^2*nf^3*G[1, zb])/(81*(-1 + zb)) - (9*CA^3*CF^2*Pi^2*G[1, zb])/
    (32*(-1 + zb)) + (161*CA^2*CF^3*Pi^2*G[1, zb])/(54*(-1 + zb)) - 
   (25*CA*CF^4*Pi^2*G[1, zb])/(72*(-1 + zb)) - (133*CF^5*Pi^2*G[1, zb])/
    (18*(-1 + zb)) + (17*CA^2*CF^2*nf*Pi^2*G[1, zb])/(108*(-1 + zb)) - 
   (77*CA*CF^3*nf*Pi^2*G[1, zb])/(108*(-1 + zb)) - 
   (71*CF^4*nf*Pi^2*G[1, zb])/(54*(-1 + zb)) + (9805*CA^3*CF^2*zb*G[1, zb])/
    2592 + (131*CA^2*CF^3*zb*G[1, zb])/72 + (1243*CA*CF^4*zb*G[1, zb])/432 + 
   (11491*CF^5*zb*G[1, zb])/162 - (2377*CA^2*CF^2*nf*zb*G[1, zb])/2592 + 
   (335*CA*CF^3*nf*zb*G[1, zb])/432 + (277*CF^4*nf*zb*G[1, zb])/18 + 
   (41*CA*CF^2*nf^2*zb*G[1, zb])/324 + (19*CF^3*nf^2*zb*G[1, zb])/18 + 
   (2*CF^2*nf^3*zb*G[1, zb])/81 - (317*CA^3*CF^2*Pi^2*zb*G[1, zb])/864 + 
   (3131*CA^2*CF^3*Pi^2*zb*G[1, zb])/864 - (3*CA*CF^4*Pi^2*zb*G[1, zb])/4 - 
   (1759*CF^5*Pi^2*zb*G[1, zb])/216 + (17*CA^2*CF^2*nf*Pi^2*zb*G[1, zb])/
    108 - (169*CA*CF^3*nf*Pi^2*zb*G[1, zb])/216 - 
   (263*CF^4*nf*Pi^2*zb*G[1, zb])/216 + (40393*CA^3*CF^2*zb^2*G[1, zb])/
    10368 + (293*CA^2*CF^3*zb^2*G[1, zb])/64 - (3655*CA*CF^4*zb^2*G[1, zb])/
    432 + (18271*CF^5*zb^2*G[1, zb])/648 - (1819*CA^2*CF^2*nf*zb^2*G[1, zb])/
    2592 - (371*CA*CF^3*nf*zb^2*G[1, zb])/432 + (1015*CF^4*nf*zb^2*G[1, zb])/
    108 + (41*CA*CF^2*nf^2*zb^2*G[1, zb])/324 + (17*CF^3*nf^2*zb^2*G[1, zb])/
    18 + (2*CF^2*nf^3*zb^2*G[1, zb])/81 - (35*CA^3*CF^2*Pi^2*zb^2*G[1, zb])/
    864 + (2003*CA^2*CF^3*Pi^2*zb^2*G[1, zb])/864 - 
   (23*CA*CF^4*Pi^2*zb^2*G[1, zb])/72 - (1645*CF^5*Pi^2*zb^2*G[1, zb])/216 + 
   (17*CA^2*CF^2*nf*Pi^2*zb^2*G[1, zb])/108 - 
   (31*CA*CF^3*nf*Pi^2*zb^2*G[1, zb])/54 - (163*CF^4*nf*Pi^2*zb^2*G[1, zb])/
    108 - (3821*CA^3*CF^2*G[0, 0, zb])/864 - (15005*CA^2*CF^3*G[0, 0, zb])/
    1728 + (1637*CA*CF^4*G[0, 0, zb])/144 + (9601*CF^5*G[0, 0, zb])/432 - 
   (155*CA^2*CF^2*nf*G[0, 0, zb])/864 + (15*CA*CF^3*nf*G[0, 0, zb])/4 + 
   (1175*CF^4*nf*G[0, 0, zb])/216 + (29*CA*CF^2*nf^2*G[0, 0, zb])/108 + 
   (5*CF^3*nf^2*G[0, 0, zb])/18 + (223*CA^3*CF^2*Pi^2*G[0, 0, zb])/144 - 
   (211*CA^2*CF^3*Pi^2*G[0, 0, zb])/144 - (739*CA*CF^4*Pi^2*G[0, 0, zb])/72 - 
   (14*CF^5*Pi^2*G[0, 0, zb])/3 - (3821*CA^3*CF^2*G[0, 0, zb])/
    (864*(-1 + zb)) - (15005*CA^2*CF^3*G[0, 0, zb])/(1728*(-1 + zb)) + 
   (1637*CA*CF^4*G[0, 0, zb])/(144*(-1 + zb)) + (9601*CF^5*G[0, 0, zb])/
    (432*(-1 + zb)) - (155*CA^2*CF^2*nf*G[0, 0, zb])/(864*(-1 + zb)) + 
   (15*CA*CF^3*nf*G[0, 0, zb])/(4*(-1 + zb)) + (1175*CF^4*nf*G[0, 0, zb])/
    (216*(-1 + zb)) + (29*CA*CF^2*nf^2*G[0, 0, zb])/(108*(-1 + zb)) + 
   (5*CF^3*nf^2*G[0, 0, zb])/(18*(-1 + zb)) + 
   (223*CA^3*CF^2*Pi^2*G[0, 0, zb])/(144*(-1 + zb)) - 
   (211*CA^2*CF^3*Pi^2*G[0, 0, zb])/(144*(-1 + zb)) - 
   (739*CA*CF^4*Pi^2*G[0, 0, zb])/(72*(-1 + zb)) - 
   (14*CF^5*Pi^2*G[0, 0, zb])/(3*(-1 + zb)) - (1909*CA^3*CF^2*zb*G[0, 0, zb])/
    432 + (631*CA^2*CF^3*zb*G[0, 0, zb])/1728 + (6953*CA*CF^4*zb*G[0, 0, zb])/
    144 + (20113*CF^5*zb*G[0, 0, zb])/432 - (155*CA^2*CF^2*nf*zb*G[0, 0, zb])/
    864 + (431*CA*CF^3*nf*zb*G[0, 0, zb])/72 + (1709*CF^4*nf*zb*G[0, 0, zb])/
    216 + (29*CA*CF^2*nf^2*zb*G[0, 0, zb])/108 + (5*CF^3*nf^2*zb*G[0, 0, zb])/
    18 + (223*CA^3*CF^2*Pi^2*zb*G[0, 0, zb])/144 - 
   (211*CA^2*CF^3*Pi^2*zb*G[0, 0, zb])/144 - 
   (739*CA*CF^4*Pi^2*zb*G[0, 0, zb])/72 - (14*CF^5*Pi^2*zb*G[0, 0, zb])/3 - 
   (2683*CA^3*CF^2*zb^2*G[0, 0, zb])/1728 - (3025*CA^2*CF^3*zb^2*G[0, 0, zb])/
    864 + (1637*CA*CF^4*zb^2*G[0, 0, zb])/144 + (2263*CF^5*zb^2*G[0, 0, zb])/
    108 - (155*CA^2*CF^2*nf*zb^2*G[0, 0, zb])/864 + 
   (15*CA*CF^3*nf*zb^2*G[0, 0, zb])/4 + (1175*CF^4*nf*zb^2*G[0, 0, zb])/216 + 
   (29*CA*CF^2*nf^2*zb^2*G[0, 0, zb])/108 + (5*CF^3*nf^2*zb^2*G[0, 0, zb])/
    18 + (223*CA^3*CF^2*Pi^2*zb^2*G[0, 0, zb])/144 - 
   (211*CA^2*CF^3*Pi^2*zb^2*G[0, 0, zb])/144 - 
   (739*CA*CF^4*Pi^2*zb^2*G[0, 0, zb])/72 - (14*CF^5*Pi^2*zb^2*G[0, 0, zb])/
    3 + (CA^2*CF^3*zb^3*G[0, 0, zb])/32 - (CF^5*zb^3*G[0, 0, zb])/8 + 
   (781*CA^3*CF^2*G[0, 1, zb])/576 + (259*CA^2*CF^3*G[0, 1, zb])/24 - 
   (793*CA*CF^4*G[0, 1, zb])/108 - (6511*CF^5*G[0, 1, zb])/216 + 
   (251*CA^2*CF^2*nf*G[0, 1, zb])/288 - (185*CA*CF^3*nf*G[0, 1, zb])/54 - 
   (547*CF^4*nf*G[0, 1, zb])/72 - (8*CA*CF^2*nf^2*G[0, 1, zb])/27 - 
   (4*CF^3*nf^2*G[0, 1, zb])/9 - (31*CA^3*CF^2*Pi^2*G[0, 1, zb])/32 + 
   (7*CA^2*CF^3*Pi^2*G[0, 1, zb])/24 + (515*CA*CF^4*Pi^2*G[0, 1, zb])/72 + 
   (53*CF^5*Pi^2*G[0, 1, zb])/9 + (781*CA^3*CF^2*G[0, 1, zb])/
    (576*(-1 + zb)) + (259*CA^2*CF^3*G[0, 1, zb])/(24*(-1 + zb)) - 
   (793*CA*CF^4*G[0, 1, zb])/(108*(-1 + zb)) - (6511*CF^5*G[0, 1, zb])/
    (216*(-1 + zb)) + (251*CA^2*CF^2*nf*G[0, 1, zb])/(288*(-1 + zb)) - 
   (185*CA*CF^3*nf*G[0, 1, zb])/(54*(-1 + zb)) - (547*CF^4*nf*G[0, 1, zb])/
    (72*(-1 + zb)) - (8*CA*CF^2*nf^2*G[0, 1, zb])/(27*(-1 + zb)) - 
   (4*CF^3*nf^2*G[0, 1, zb])/(9*(-1 + zb)) - (31*CA^3*CF^2*Pi^2*G[0, 1, zb])/
    (32*(-1 + zb)) + (7*CA^2*CF^3*Pi^2*G[0, 1, zb])/(24*(-1 + zb)) + 
   (515*CA*CF^4*Pi^2*G[0, 1, zb])/(72*(-1 + zb)) + 
   (53*CF^5*Pi^2*G[0, 1, zb])/(9*(-1 + zb)) + (87*CA^3*CF^2*zb*G[0, 1, zb])/
    64 + (377*CA^2*CF^3*zb*G[0, 1, zb])/72 - (2045*CA*CF^4*zb*G[0, 1, zb])/
    54 - (13021*CF^5*zb*G[0, 1, zb])/216 + (251*CA^2*CF^2*nf*zb*G[0, 1, zb])/
    288 - (571*CA*CF^3*nf*zb*G[0, 1, zb])/108 - (743*CF^4*nf*zb*G[0, 1, zb])/
    72 - (8*CA*CF^2*nf^2*zb*G[0, 1, zb])/27 - (4*CF^3*nf^2*zb*G[0, 1, zb])/
    9 - (31*CA^3*CF^2*Pi^2*zb*G[0, 1, zb])/32 + 
   (7*CA^2*CF^3*Pi^2*zb*G[0, 1, zb])/24 + (515*CA*CF^4*Pi^2*zb*G[0, 1, zb])/
    72 + (53*CF^5*Pi^2*zb*G[0, 1, zb])/9 - (169*CA^3*CF^2*zb^2*G[0, 1, zb])/
    288 + (37*CA^2*CF^3*zb^2*G[0, 1, zb])/6 - (437*CA*CF^4*zb^2*G[0, 1, zb])/
    54 - (1549*CF^5*zb^2*G[0, 1, zb])/54 + 
   (251*CA^2*CF^2*nf*zb^2*G[0, 1, zb])/288 - 
   (185*CA*CF^3*nf*zb^2*G[0, 1, zb])/54 - (547*CF^4*nf*zb^2*G[0, 1, zb])/72 - 
   (8*CA*CF^2*nf^2*zb^2*G[0, 1, zb])/27 - (4*CF^3*nf^2*zb^2*G[0, 1, zb])/9 - 
   (31*CA^3*CF^2*Pi^2*zb^2*G[0, 1, zb])/32 + 
   (7*CA^2*CF^3*Pi^2*zb^2*G[0, 1, zb])/24 + 
   (515*CA*CF^4*Pi^2*zb^2*G[0, 1, zb])/72 + (53*CF^5*Pi^2*zb^2*G[0, 1, zb])/
    9 - (CA^2*CF^3*zb^3*G[0, 1, zb])/32 + (CF^5*zb^3*G[0, 1, zb])/8 + 
   (1625*CA^3*CF^2*G[1, 0, zb])/1728 + (10055*CA^2*CF^3*G[1, 0, zb])/864 - 
   (827*CA*CF^4*G[1, 0, zb])/216 - (5233*CF^5*G[1, 0, zb])/216 + 
   (137*CA^2*CF^2*nf*G[1, 0, zb])/216 - (1961*CA*CF^3*nf*G[1, 0, zb])/432 - 
   (541*CF^4*nf*G[1, 0, zb])/72 - (19*CA*CF^2*nf^2*G[1, 0, zb])/54 - 
   (4*CF^3*nf^2*G[1, 0, zb])/9 - (73*CA^3*CF^2*Pi^2*G[1, 0, zb])/72 + 
   (35*CA^2*CF^3*Pi^2*G[1, 0, zb])/48 + (581*CA*CF^4*Pi^2*G[1, 0, zb])/72 + 
   (101*CF^5*Pi^2*G[1, 0, zb])/18 + (37*CA^3*CF^2*G[1, 0, zb])/
    (36*(-1 + zb)) + (4267*CA^2*CF^3*G[1, 0, zb])/(432*(-1 + zb)) - 
   (1403*CA*CF^4*G[1, 0, zb])/(108*(-1 + zb)) - (1751*CF^5*G[1, 0, zb])/
    (108*(-1 + zb)) + (125*CA^2*CF^2*nf*G[1, 0, zb])/(216*(-1 + zb)) - 
   (121*CA*CF^3*nf*G[1, 0, zb])/(27*(-1 + zb)) - (233*CF^4*nf*G[1, 0, zb])/
    (54*(-1 + zb)) - (19*CA*CF^2*nf^2*G[1, 0, zb])/(54*(-1 + zb)) - 
   (CF^3*nf^2*G[1, 0, zb])/(3*(-1 + zb)) - (13*CA^3*CF^2*Pi^2*G[1, 0, zb])/
    (18*(-1 + zb)) + (31*CA^2*CF^3*Pi^2*G[1, 0, zb])/(36*(-1 + zb)) + 
   (113*CA*CF^4*Pi^2*G[1, 0, zb])/(18*(-1 + zb)) + 
   (16*CF^5*Pi^2*G[1, 0, zb])/(3*(-1 + zb)) + (1853*CA^3*CF^2*zb*G[1, 0, zb])/
    1728 + (1943*CA^2*CF^3*zb*G[1, 0, zb])/864 - 
   (21409*CA*CF^4*zb*G[1, 0, zb])/432 - (17501*CF^5*zb*G[1, 0, zb])/432 + 
   (719*CA^2*CF^2*nf*zb*G[1, 0, zb])/864 - (1285*CA*CF^3*nf*zb*G[1, 0, zb])/
    216 - (35*CF^4*nf*zb*G[1, 0, zb])/6 - (19*CA*CF^2*nf^2*zb*G[1, 0, zb])/
    54 - (5*CF^3*nf^2*zb*G[1, 0, zb])/18 - (43*CA^3*CF^2*Pi^2*zb*G[1, 0, zb])/
    72 + (91*CA^2*CF^3*Pi^2*zb*G[1, 0, zb])/96 + 
   (787*CA*CF^4*Pi^2*zb*G[1, 0, zb])/144 + (46*CF^5*Pi^2*zb*G[1, 0, zb])/9 - 
   (715*CA^3*CF^2*zb^2*G[1, 0, zb])/1728 + (6653*CA^2*CF^3*zb^2*G[1, 0, zb])/
    864 - (5083*CA*CF^4*zb^2*G[1, 0, zb])/432 - (1549*CF^5*zb^2*G[1, 0, zb])/
    54 + (809*CA^2*CF^2*nf*zb^2*G[1, 0, zb])/864 - 
   (235*CA*CF^3*nf*zb^2*G[1, 0, zb])/54 - (547*CF^4*nf*zb^2*G[1, 0, zb])/72 - 
   (19*CA*CF^2*nf^2*zb^2*G[1, 0, zb])/54 - (4*CF^3*nf^2*zb^2*G[1, 0, zb])/9 - 
   (73*CA^3*CF^2*Pi^2*zb^2*G[1, 0, zb])/72 + 
   (35*CA^2*CF^3*Pi^2*zb^2*G[1, 0, zb])/48 + 
   (581*CA*CF^4*Pi^2*zb^2*G[1, 0, zb])/72 + (101*CF^5*Pi^2*zb^2*G[1, 0, zb])/
    18 - (CA^2*CF^3*zb^3*G[1, 0, zb])/32 + (CF^5*zb^3*G[1, 0, zb])/8 + 
   (1903*CA^3*CF^2*G[1, 1, zb])/1728 - (7273*CA^2*CF^3*G[1, 1, zb])/864 - 
   (761*CA*CF^4*G[1, 1, zb])/72 + (8627*CF^5*G[1, 1, zb])/216 - 
   (109*CA^2*CF^2*nf*G[1, 1, zb])/108 + (355*CA*CF^3*nf*G[1, 1, zb])/144 + 
   (2555*CF^4*nf*G[1, 1, zb])/216 + (CA*CF^2*nf^2*G[1, 1, zb])/3 + 
   (7*CF^3*nf^2*G[1, 1, zb])/9 + (13*CA^3*CF^2*Pi^2*G[1, 1, zb])/18 + 
   (23*CA^2*CF^3*Pi^2*G[1, 1, zb])/48 - (139*CA*CF^4*Pi^2*G[1, 1, zb])/24 - 
   (139*CF^5*Pi^2*G[1, 1, zb])/18 + (73*CA^3*CF^2*G[1, 1, zb])/
    (72*(-1 + zb)) - (719*CA^2*CF^3*G[1, 1, zb])/(108*(-1 + zb)) - 
   (38*CA*CF^4*G[1, 1, zb])/(27*(-1 + zb)) + (862*CF^5*G[1, 1, zb])/
    (27*(-1 + zb)) - (103*CA^2*CF^2*nf*G[1, 1, zb])/(108*(-1 + zb)) + 
   (65*CA*CF^3*nf*G[1, 1, zb])/(27*(-1 + zb)) + (233*CF^4*nf*G[1, 1, zb])/
    (27*(-1 + zb)) + (CA*CF^2*nf^2*G[1, 1, zb])/(3*(-1 + zb)) + 
   (2*CF^3*nf^2*G[1, 1, zb])/(3*(-1 + zb)) + (19*CA^3*CF^2*Pi^2*G[1, 1, zb])/
    (36*(-1 + zb)) - (2*CA^2*CF^3*Pi^2*G[1, 1, zb])/(9*(-1 + zb)) - 
   (47*CA*CF^4*Pi^2*G[1, 1, zb])/(9*(-1 + zb)) - (16*CF^5*Pi^2*G[1, 1, zb])/
    (3*(-1 + zb)) + (1933*CA^3*CF^2*zb*G[1, 1, zb])/1728 - 
   (1531*CA^2*CF^3*zb*G[1, 1, zb])/864 + (1339*CA*CF^4*zb*G[1, 1, zb])/48 + 
   (27013*CF^5*zb*G[1, 1, zb])/432 - (1043*CA^2*CF^2*nf*zb*G[1, 1, zb])/864 + 
   (7*CA*CF^3*nf*zb*G[1, 1, zb])/2 + (1123*CF^4*nf*zb*G[1, 1, zb])/108 + 
   (CA*CF^2*nf^2*zb*G[1, 1, zb])/3 + (11*CF^3*nf^2*zb*G[1, 1, zb])/18 + 
   (31*CA^3*CF^2*Pi^2*zb*G[1, 1, zb])/72 - (55*CA^2*CF^3*Pi^2*zb*G[1, 1, zb])/
    96 - (79*CA*CF^4*Pi^2*zb*G[1, 1, zb])/16 - (149*CF^5*Pi^2*zb*G[1, 1, zb])/
    36 + (1523*CA^3*CF^2*zb^2*G[1, 1, zb])/864 - 
   (2291*CA^2*CF^3*zb^2*G[1, 1, zb])/432 - (235*CA*CF^4*zb^2*G[1, 1, zb])/
    144 + (1192*CF^5*zb^2*G[1, 1, zb])/27 - 
   (1133*CA^2*CF^2*nf*zb^2*G[1, 1, zb])/864 + 
   (41*CA*CF^3*nf*zb^2*G[1, 1, zb])/18 + (2573*CF^4*nf*zb^2*G[1, 1, zb])/
    216 + (CA*CF^2*nf^2*zb^2*G[1, 1, zb])/3 + (7*CF^3*nf^2*zb^2*G[1, 1, zb])/
    9 + (13*CA^3*CF^2*Pi^2*zb^2*G[1, 1, zb])/18 + 
   (23*CA^2*CF^3*Pi^2*zb^2*G[1, 1, zb])/48 - 
   (139*CA*CF^4*Pi^2*zb^2*G[1, 1, zb])/24 - (139*CF^5*Pi^2*zb^2*G[1, 1, zb])/
    18 + (CA^2*CF^3*zb^3*G[1, 1, zb])/32 - (CF^5*zb^3*G[1, 1, zb])/8 + 
   (5*CA*CF^4*Pi^2*G[2, 1, zb])/18 + (5*CF^5*Pi^2*G[2, 1, zb])/9 - 
   (5*CA*CF^4*Pi^2*G[2, 1, zb])/(18*(-1 + zb)) - (5*CF^5*Pi^2*G[2, 1, zb])/
    (9*(-1 + zb)) - (5*CA*CF^4*Pi^2*zb*G[2, 1, zb])/9 - 
   (10*CF^5*Pi^2*zb*G[2, 1, zb])/9 + (5*CA*CF^4*Pi^2*zb^2*G[2, 1, zb])/18 + 
   (5*CF^5*Pi^2*zb^2*G[2, 1, zb])/9 + (2629*CA^3*CF^2*G[0, 0, 0, zb])/288 + 
   (551*CA^2*CF^3*G[0, 0, 0, zb])/72 - (923*CA*CF^4*G[0, 0, 0, zb])/36 - 
   (1003*CF^5*G[0, 0, 0, zb])/36 - (179*CA^2*CF^2*nf*G[0, 0, 0, zb])/72 - 
   (467*CA*CF^3*nf*G[0, 0, 0, zb])/72 - (193*CF^4*nf*G[0, 0, 0, zb])/36 + 
   (2629*CA^3*CF^2*G[0, 0, 0, zb])/(288*(-1 + zb)) + 
   (551*CA^2*CF^3*G[0, 0, 0, zb])/(72*(-1 + zb)) - 
   (923*CA*CF^4*G[0, 0, 0, zb])/(36*(-1 + zb)) - (1003*CF^5*G[0, 0, 0, zb])/
    (36*(-1 + zb)) - (179*CA^2*CF^2*nf*G[0, 0, 0, zb])/(72*(-1 + zb)) - 
   (467*CA*CF^3*nf*G[0, 0, 0, zb])/(72*(-1 + zb)) - 
   (193*CF^4*nf*G[0, 0, 0, zb])/(36*(-1 + zb)) + 
   (2773*CA^3*CF^2*zb*G[0, 0, 0, zb])/288 - (103*CA^2*CF^3*zb*G[0, 0, 0, zb])/
    18 - (1985*CA*CF^4*zb*G[0, 0, 0, zb])/36 - (1489*CF^5*zb*G[0, 0, 0, zb])/
    36 - (179*CA^2*CF^2*nf*zb*G[0, 0, 0, zb])/72 - 
   (467*CA*CF^3*nf*zb*G[0, 0, 0, zb])/72 - (193*CF^4*nf*zb*G[0, 0, 0, zb])/
    36 + (2629*CA^3*CF^2*zb^2*G[0, 0, 0, zb])/288 + 
   (551*CA^2*CF^3*zb^2*G[0, 0, 0, zb])/72 - (923*CA*CF^4*zb^2*G[0, 0, 0, zb])/
    36 - (1003*CF^5*zb^2*G[0, 0, 0, zb])/36 - 
   (179*CA^2*CF^2*nf*zb^2*G[0, 0, 0, zb])/72 - 
   (467*CA*CF^3*nf*zb^2*G[0, 0, 0, zb])/72 - 
   (193*CF^4*nf*zb^2*G[0, 0, 0, zb])/36 - (41*CA^3*CF^2*G[0, 0, 1, zb])/6 - 
   (847*CA^2*CF^3*G[0, 0, 1, zb])/72 + (845*CA*CF^4*G[0, 0, 1, zb])/36 + 
   (310*CF^5*G[0, 0, 1, zb])/9 + (41*CA^2*CF^2*nf*G[0, 0, 1, zb])/24 + 
   (41*CA*CF^3*nf*G[0, 0, 1, zb])/6 + (115*CF^4*nf*G[0, 0, 1, zb])/18 - 
   (41*CA^3*CF^2*G[0, 0, 1, zb])/(6*(-1 + zb)) - 
   (847*CA^2*CF^3*G[0, 0, 1, zb])/(72*(-1 + zb)) + 
   (845*CA*CF^4*G[0, 0, 1, zb])/(36*(-1 + zb)) + (310*CF^5*G[0, 0, 1, zb])/
    (9*(-1 + zb)) + (41*CA^2*CF^2*nf*G[0, 0, 1, zb])/(24*(-1 + zb)) + 
   (41*CA*CF^3*nf*G[0, 0, 1, zb])/(6*(-1 + zb)) + 
   (115*CF^4*nf*G[0, 0, 1, zb])/(18*(-1 + zb)) - 
   (85*CA^3*CF^2*zb*G[0, 0, 1, zb])/12 - (169*CA^2*CF^3*zb*G[0, 0, 1, zb])/
    72 + (1787*CA*CF^4*zb*G[0, 0, 1, zb])/36 + (460*CF^5*zb*G[0, 0, 1, zb])/
    9 + (41*CA^2*CF^2*nf*zb*G[0, 0, 1, zb])/24 + 
   (41*CA*CF^3*nf*zb*G[0, 0, 1, zb])/6 + (115*CF^4*nf*zb*G[0, 0, 1, zb])/18 - 
   (161*CA^3*CF^2*zb^2*G[0, 0, 1, zb])/24 - 
   (107*CA^2*CF^3*zb^2*G[0, 0, 1, zb])/9 + (827*CA*CF^4*zb^2*G[0, 0, 1, zb])/
    36 + (629*CF^5*zb^2*G[0, 0, 1, zb])/18 + 
   (41*CA^2*CF^2*nf*zb^2*G[0, 0, 1, zb])/24 + 
   (41*CA*CF^3*nf*zb^2*G[0, 0, 1, zb])/6 + (115*CF^4*nf*zb^2*G[0, 0, 1, zb])/
    18 - (983*CA^3*CF^2*G[0, 1, 0, zb])/144 - (53*CA^2*CF^3*G[0, 1, 0, zb])/
    12 + (463*CA*CF^4*G[0, 1, 0, zb])/18 + (217*CF^5*G[0, 1, 0, zb])/9 + 
   (43*CA^2*CF^2*nf*G[0, 1, 0, zb])/24 + (103*CA*CF^3*nf*G[0, 1, 0, zb])/18 + 
   (16*CF^4*nf*G[0, 1, 0, zb])/3 - (983*CA^3*CF^2*G[0, 1, 0, zb])/
    (144*(-1 + zb)) - (53*CA^2*CF^3*G[0, 1, 0, zb])/(12*(-1 + zb)) + 
   (463*CA*CF^4*G[0, 1, 0, zb])/(18*(-1 + zb)) + (217*CF^5*G[0, 1, 0, zb])/
    (9*(-1 + zb)) + (43*CA^2*CF^2*nf*G[0, 1, 0, zb])/(24*(-1 + zb)) + 
   (103*CA*CF^3*nf*G[0, 1, 0, zb])/(18*(-1 + zb)) + 
   (16*CF^4*nf*G[0, 1, 0, zb])/(3*(-1 + zb)) - 
   (139*CA^3*CF^2*zb*G[0, 1, 0, zb])/18 + (37*CA^2*CF^3*zb*G[0, 1, 0, zb])/
    12 + (1841*CA*CF^4*zb*G[0, 1, 0, zb])/36 + (376*CF^5*zb*G[0, 1, 0, zb])/
    9 + (49*CA^2*CF^2*nf*zb*G[0, 1, 0, zb])/24 + 
   (56*CA*CF^3*nf*zb*G[0, 1, 0, zb])/9 + (16*CF^4*nf*zb*G[0, 1, 0, zb])/3 - 
   (1037*CA^3*CF^2*zb^2*G[0, 1, 0, zb])/144 - 
   (383*CA^2*CF^3*zb^2*G[0, 1, 0, zb])/48 + (409*CA*CF^4*zb^2*G[0, 1, 0, zb])/
    18 + (1057*CF^5*zb^2*G[0, 1, 0, zb])/36 + 
   (13*CA^2*CF^2*nf*zb^2*G[0, 1, 0, zb])/6 + 
   (233*CA*CF^3*nf*zb^2*G[0, 1, 0, zb])/36 + (16*CF^4*nf*zb^2*G[0, 1, 0, zb])/
    3 + (53*CA^3*CF^2*G[0, 1, 1, zb])/12 + (133*CA^2*CF^3*G[0, 1, 1, zb])/
    16 - (739*CA*CF^4*G[0, 1, 1, zb])/36 - (1229*CF^5*G[0, 1, 1, zb])/36 - 
   (145*CA^2*CF^2*nf*G[0, 1, 1, zb])/144 - (35*CA*CF^3*nf*G[0, 1, 1, zb])/6 - 
   (257*CF^4*nf*G[0, 1, 1, zb])/36 + (53*CA^3*CF^2*G[0, 1, 1, zb])/
    (12*(-1 + zb)) + (133*CA^2*CF^3*G[0, 1, 1, zb])/(16*(-1 + zb)) - 
   (739*CA*CF^4*G[0, 1, 1, zb])/(36*(-1 + zb)) - (1229*CF^5*G[0, 1, 1, zb])/
    (36*(-1 + zb)) - (145*CA^2*CF^2*nf*G[0, 1, 1, zb])/(144*(-1 + zb)) - 
   (35*CA*CF^3*nf*G[0, 1, 1, zb])/(6*(-1 + zb)) - 
   (257*CF^4*nf*G[0, 1, 1, zb])/(36*(-1 + zb)) + 
   (81*CA^3*CF^2*zb*G[0, 1, 1, zb])/16 + (199*CA^2*CF^3*zb*G[0, 1, 1, zb])/
    48 - (379*CA*CF^4*zb*G[0, 1, 1, zb])/9 - (1997*CF^5*zb*G[0, 1, 1, zb])/
    36 - (181*CA^2*CF^2*nf*zb*G[0, 1, 1, zb])/144 - 
   (19*CA*CF^3*nf*zb*G[0, 1, 1, zb])/3 - (257*CF^4*nf*zb*G[0, 1, 1, zb])/36 + 
   (14*CA^3*CF^2*zb^2*G[0, 1, 1, zb])/3 + 12*CA^2*CF^3*zb^2*G[0, 1, 1, zb] - 
   (613*CA*CF^4*zb^2*G[0, 1, 1, zb])/36 - (359*CF^5*zb^2*G[0, 1, 1, zb])/9 - 
   (199*CA^2*CF^2*nf*zb^2*G[0, 1, 1, zb])/144 - 
   (79*CA*CF^3*nf*zb^2*G[0, 1, 1, zb])/12 - (257*CF^4*nf*zb^2*G[0, 1, 1, zb])/
    36 - (2075*CA^3*CF^2*G[1, 0, 0, zb])/288 - (983*CA^2*CF^3*G[1, 0, 0, zb])/
    144 + (923*CA*CF^4*G[1, 0, 0, zb])/36 + (529*CF^5*G[1, 0, 0, zb])/18 + 
   (53*CA^2*CF^2*nf*G[1, 0, 0, zb])/18 + (581*CA*CF^3*nf*G[1, 0, 0, zb])/72 + 
   (71*CF^4*nf*G[1, 0, 0, zb])/12 - (185*CA^3*CF^2*G[1, 0, 0, zb])/
    (24*(-1 + zb)) - (5*CA^2*CF^3*G[1, 0, 0, zb])/(2*(-1 + zb)) + 
   (164*CA*CF^4*G[1, 0, 0, zb])/(9*(-1 + zb)) + (167*CF^5*G[1, 0, 0, zb])/
    (9*(-1 + zb)) + (53*CA^2*CF^2*nf*G[1, 0, 0, zb])/(18*(-1 + zb)) + 
   (35*CA*CF^3*nf*G[1, 0, 0, zb])/(6*(-1 + zb)) + 
   (31*CF^4*nf*G[1, 0, 0, zb])/(9*(-1 + zb)) - 
   (1171*CA^3*CF^2*zb*G[1, 0, 0, zb])/144 + 
   (3017*CA^2*CF^3*zb*G[1, 0, 0, zb])/288 + (6245*CA*CF^4*zb*G[1, 0, 0, zb])/
    144 + (272*CF^5*zb*G[1, 0, 0, zb])/9 + 
   (53*CA^2*CF^2*nf*zb*G[1, 0, 0, zb])/18 + 
   (679*CA*CF^3*nf*zb*G[1, 0, 0, zb])/144 + (53*CF^4*nf*zb*G[1, 0, 0, zb])/
    24 - (2903*CA^3*CF^2*zb^2*G[1, 0, 0, zb])/288 - 
   (721*CA^2*CF^3*zb^2*G[1, 0, 0, zb])/72 + 
   (1043*CA*CF^4*zb^2*G[1, 0, 0, zb])/36 + (1145*CF^5*zb^2*G[1, 0, 0, zb])/
    36 + (53*CA^2*CF^2*nf*zb^2*G[1, 0, 0, zb])/18 + 
   (581*CA*CF^3*nf*zb^2*G[1, 0, 0, zb])/72 + (71*CF^4*nf*zb^2*G[1, 0, 0, zb])/
    12 + (1387*CA^3*CF^2*G[1, 0, 1, zb])/288 + (211*CA^2*CF^3*G[1, 0, 1, zb])/
    18 - (389*CA*CF^4*G[1, 0, 1, zb])/18 - (467*CF^5*G[1, 0, 1, zb])/12 - 
   (71*CA^2*CF^2*nf*G[1, 0, 1, zb])/36 - (299*CA*CF^3*nf*G[1, 0, 1, zb])/36 - 
   (139*CF^4*nf*G[1, 0, 1, zb])/18 + (21*CA^3*CF^2*G[1, 0, 1, zb])/
    (4*(-1 + zb)) + (289*CA^2*CF^3*G[1, 0, 1, zb])/(36*(-1 + zb)) - 
   (53*CA*CF^4*G[1, 0, 1, zb])/(3*(-1 + zb)) - (229*CF^5*G[1, 0, 1, zb])/
    (9*(-1 + zb)) - (71*CA^2*CF^2*nf*G[1, 0, 1, zb])/(36*(-1 + zb)) - 
   (58*CA*CF^3*nf*G[1, 0, 1, zb])/(9*(-1 + zb)) - 
   (5*CF^4*nf*G[1, 0, 1, zb])/(-1 + zb) + (1615*CA^3*CF^2*zb*G[1, 0, 1, zb])/
    288 - (181*CA^2*CF^3*zb*G[1, 0, 1, zb])/144 - 
   (370*CA*CF^4*zb*G[1, 0, 1, zb])/9 - (116*CF^5*zb*G[1, 0, 1, zb])/3 - 
   (71*CA^2*CF^2*nf*zb*G[1, 0, 1, zb])/36 - 
   (397*CA*CF^3*nf*zb*G[1, 0, 1, zb])/72 - (131*CF^4*nf*zb*G[1, 0, 1, zb])/
    36 + (995*CA^3*CF^2*zb^2*G[1, 0, 1, zb])/144 + 
   (265*CA^2*CF^3*zb^2*G[1, 0, 1, zb])/18 - (871*CA*CF^4*zb^2*G[1, 0, 1, zb])/
    36 - (127*CF^5*zb^2*G[1, 0, 1, zb])/3 - 
   (71*CA^2*CF^2*nf*zb^2*G[1, 0, 1, zb])/36 - 
   (299*CA*CF^3*nf*zb^2*G[1, 0, 1, zb])/36 - 
   (139*CF^4*nf*zb^2*G[1, 0, 1, zb])/18 + (45*CA^3*CF^2*G[1, 1, 0, zb])/8 + 
   (671*CA^2*CF^3*G[1, 1, 0, zb])/72 - (865*CA*CF^4*G[1, 1, 0, zb])/36 - 
   34*CF^5*G[1, 1, 0, zb] - (22*CA^2*CF^2*nf*G[1, 1, 0, zb])/9 - 
   (305*CA*CF^3*nf*G[1, 1, 0, zb])/36 - (20*CF^4*nf*G[1, 1, 0, zb])/3 + 
   (109*CA^3*CF^2*G[1, 1, 0, zb])/(18*(-1 + zb)) + 
   (46*CA^2*CF^3*G[1, 1, 0, zb])/(9*(-1 + zb)) - (188*CA*CF^4*G[1, 1, 0, zb])/
    (9*(-1 + zb)) - (124*CF^5*G[1, 1, 0, zb])/(9*(-1 + zb)) - 
   (22*CA^2*CF^2*nf*G[1, 1, 0, zb])/(9*(-1 + zb)) - 
   (58*CA*CF^3*nf*G[1, 1, 0, zb])/(9*(-1 + zb)) - 
   (28*CF^4*nf*G[1, 1, 0, zb])/(9*(-1 + zb)) + 
   (311*CA^3*CF^2*zb*G[1, 1, 0, zb])/48 - (41*CA^2*CF^3*zb*G[1, 1, 0, zb])/
    9 - (3257*CA*CF^4*zb*G[1, 1, 0, zb])/72 - (283*CF^5*zb*G[1, 1, 0, zb])/
    12 - (22*CA^2*CF^2*nf*zb*G[1, 1, 0, zb])/9 - 
   (391*CA*CF^3*nf*zb*G[1, 1, 0, zb])/72 - (4*CF^4*nf*zb*G[1, 1, 0, zb])/3 + 
   (121*CA^3*CF^2*zb^2*G[1, 1, 0, zb])/16 + 
   (1819*CA^2*CF^3*zb^2*G[1, 1, 0, zb])/144 - 
   (232*CA*CF^4*zb^2*G[1, 1, 0, zb])/9 - (147*CF^5*zb^2*G[1, 1, 0, zb])/4 - 
   (22*CA^2*CF^2*nf*zb^2*G[1, 1, 0, zb])/9 - 
   (305*CA*CF^3*nf*zb^2*G[1, 1, 0, zb])/36 - (20*CF^4*nf*zb^2*G[1, 1, 0, zb])/
    3 - (41*CA^3*CF^2*G[1, 1, 1, zb])/12 - (1699*CA^2*CF^3*G[1, 1, 1, zb])/
    144 + (109*CA*CF^4*G[1, 1, 1, zb])/9 + (605*CF^5*G[1, 1, 1, zb])/12 + 
   (14*CA^2*CF^2*nf*G[1, 1, 1, zb])/9 + (63*CA*CF^3*nf*G[1, 1, 1, zb])/8 + 
   (361*CF^4*nf*G[1, 1, 1, zb])/36 - (34*CA^3*CF^2*G[1, 1, 1, zb])/
    (9*(-1 + zb)) - (74*CA^2*CF^3*G[1, 1, 1, zb])/(9*(-1 + zb)) + 
   (112*CA*CF^4*G[1, 1, 1, zb])/(9*(-1 + zb)) + (248*CF^5*G[1, 1, 1, zb])/
    (9*(-1 + zb)) + (14*CA^2*CF^2*nf*G[1, 1, 1, zb])/(9*(-1 + zb)) + 
   (56*CA*CF^3*nf*G[1, 1, 1, zb])/(9*(-1 + zb)) + 
   (56*CF^4*nf*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
   (397*CA^3*CF^2*zb*G[1, 1, 1, zb])/96 - (467*CA^2*CF^3*zb*G[1, 1, 1, zb])/
    288 + (4981*CA*CF^4*zb*G[1, 1, 1, zb])/144 + (473*CF^5*zb*G[1, 1, 1, zb])/
    12 + (14*CA^2*CF^2*nf*zb*G[1, 1, 1, zb])/9 + 
   (259*CA*CF^3*nf*zb*G[1, 1, 1, zb])/48 + (311*CF^4*nf*zb*G[1, 1, 1, zb])/
    72 - (439*CA^3*CF^2*zb^2*G[1, 1, 1, zb])/96 - 
   (2149*CA^2*CF^3*zb^2*G[1, 1, 1, zb])/144 + 
   (118*CA*CF^4*zb^2*G[1, 1, 1, zb])/9 + (325*CF^5*zb^2*G[1, 1, 1, zb])/6 + 
   (14*CA^2*CF^2*nf*zb^2*G[1, 1, 1, zb])/9 + 
   (63*CA*CF^3*nf*zb^2*G[1, 1, 1, zb])/8 + (361*CF^4*nf*zb^2*G[1, 1, 1, zb])/
    36 + (187*CA^3*CF^2*G[0, 0, 0, 0, zb])/24 + 
   (343*CA^2*CF^3*G[0, 0, 0, 0, zb])/8 + (149*CA*CF^4*G[0, 0, 0, 0, zb])/2 + 
   (191*CF^5*G[0, 0, 0, 0, zb])/6 + (187*CA^3*CF^2*G[0, 0, 0, 0, zb])/
    (24*(-1 + zb)) + (343*CA^2*CF^3*G[0, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (149*CA*CF^4*G[0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (191*CF^5*G[0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (187*CA^3*CF^2*zb*G[0, 0, 0, 0, zb])/24 + 
   (343*CA^2*CF^3*zb*G[0, 0, 0, 0, zb])/8 + 
   (149*CA*CF^4*zb*G[0, 0, 0, 0, zb])/2 + (191*CF^5*zb*G[0, 0, 0, 0, zb])/6 + 
   (187*CA^3*CF^2*zb^2*G[0, 0, 0, 0, zb])/24 + 
   (343*CA^2*CF^3*zb^2*G[0, 0, 0, 0, zb])/8 + 
   (149*CA*CF^4*zb^2*G[0, 0, 0, 0, zb])/2 + (191*CF^5*zb^2*G[0, 0, 0, 0, zb])/
    6 - (7*CA^3*CF^2*G[0, 0, 0, 1, zb])/3 - (391*CA^2*CF^3*G[0, 0, 0, 1, zb])/
    12 - (214*CA*CF^4*G[0, 0, 0, 1, zb])/3 - 39*CF^5*G[0, 0, 0, 1, zb] - 
   (7*CA^3*CF^2*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (391*CA^2*CF^3*G[0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (214*CA*CF^4*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (39*CF^5*G[0, 0, 0, 1, zb])/(-1 + zb) - (7*CA^3*CF^2*zb*G[0, 0, 0, 1, zb])/
    3 - (391*CA^2*CF^3*zb*G[0, 0, 0, 1, zb])/12 - 
   (214*CA*CF^4*zb*G[0, 0, 0, 1, zb])/3 - 39*CF^5*zb*G[0, 0, 0, 1, zb] - 
   (7*CA^3*CF^2*zb^2*G[0, 0, 0, 1, zb])/3 - 
   (391*CA^2*CF^3*zb^2*G[0, 0, 0, 1, zb])/12 - 
   (214*CA*CF^4*zb^2*G[0, 0, 0, 1, zb])/3 - 39*CF^5*zb^2*G[0, 0, 0, 1, zb] - 
   (19*CA^3*CF^2*G[0, 0, 1, 0, zb])/4 - (415*CA^2*CF^3*G[0, 0, 1, 0, zb])/
    12 - (197*CA*CF^4*G[0, 0, 1, 0, zb])/3 - 33*CF^5*G[0, 0, 1, 0, zb] - 
   (19*CA^3*CF^2*G[0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (415*CA^2*CF^3*G[0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (197*CA*CF^4*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (33*CF^5*G[0, 0, 1, 0, zb])/(-1 + zb) - 
   (19*CA^3*CF^2*zb*G[0, 0, 1, 0, zb])/4 - 
   (415*CA^2*CF^3*zb*G[0, 0, 1, 0, zb])/12 - 
   (197*CA*CF^4*zb*G[0, 0, 1, 0, zb])/3 - 33*CF^5*zb*G[0, 0, 1, 0, zb] - 
   (19*CA^3*CF^2*zb^2*G[0, 0, 1, 0, zb])/4 - 
   (415*CA^2*CF^3*zb^2*G[0, 0, 1, 0, zb])/12 - 
   (197*CA*CF^4*zb^2*G[0, 0, 1, 0, zb])/3 - 33*CF^5*zb^2*G[0, 0, 1, 0, zb] + 
   (35*CA^3*CF^2*G[0, 0, 1, 1, zb])/24 + (287*CA^2*CF^3*G[0, 0, 1, 1, zb])/
    12 + 62*CA*CF^4*G[0, 0, 1, 1, zb] + 42*CF^5*G[0, 0, 1, 1, zb] + 
   (35*CA^3*CF^2*G[0, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (287*CA^2*CF^3*G[0, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (62*CA*CF^4*G[0, 0, 1, 1, zb])/(-1 + zb) + (42*CF^5*G[0, 0, 1, 1, zb])/
    (-1 + zb) + (35*CA^3*CF^2*zb*G[0, 0, 1, 1, zb])/24 + 
   (287*CA^2*CF^3*zb*G[0, 0, 1, 1, zb])/12 + 
   62*CA*CF^4*zb*G[0, 0, 1, 1, zb] + 42*CF^5*zb*G[0, 0, 1, 1, zb] + 
   (35*CA^3*CF^2*zb^2*G[0, 0, 1, 1, zb])/24 + 
   (287*CA^2*CF^3*zb^2*G[0, 0, 1, 1, zb])/12 + 
   62*CA*CF^4*zb^2*G[0, 0, 1, 1, zb] + 42*CF^5*zb^2*G[0, 0, 1, 1, zb] - 
   (163*CA^3*CF^2*G[0, 1, 0, 0, zb])/24 - (71*CA^2*CF^3*G[0, 1, 0, 0, zb])/
    2 - (365*CA*CF^4*G[0, 1, 0, 0, zb])/6 - 30*CF^5*G[0, 1, 0, 0, zb] - 
   (163*CA^3*CF^2*G[0, 1, 0, 0, zb])/(24*(-1 + zb)) - 
   (71*CA^2*CF^3*G[0, 1, 0, 0, zb])/(2*(-1 + zb)) - 
   (365*CA*CF^4*G[0, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (30*CF^5*G[0, 1, 0, 0, zb])/(-1 + zb) - 
   (163*CA^3*CF^2*zb*G[0, 1, 0, 0, zb])/24 - 
   (71*CA^2*CF^3*zb*G[0, 1, 0, 0, zb])/2 - (365*CA*CF^4*zb*G[0, 1, 0, 0, zb])/
    6 - 30*CF^5*zb*G[0, 1, 0, 0, zb] - (163*CA^3*CF^2*zb^2*G[0, 1, 0, 0, zb])/
    24 - (71*CA^2*CF^3*zb^2*G[0, 1, 0, 0, zb])/2 - 
   (365*CA*CF^4*zb^2*G[0, 1, 0, 0, zb])/6 - 30*CF^5*zb^2*G[0, 1, 0, 0, zb] + 
   (21*CA^3*CF^2*G[0, 1, 0, 1, zb])/8 + (311*CA^2*CF^3*G[0, 1, 0, 1, zb])/
    12 + (353*CA*CF^4*G[0, 1, 0, 1, zb])/6 + 37*CF^5*G[0, 1, 0, 1, zb] + 
   (21*CA^3*CF^2*G[0, 1, 0, 1, zb])/(8*(-1 + zb)) + 
   (105*CA^2*CF^3*G[0, 1, 0, 1, zb])/(4*(-1 + zb)) + 
   (119*CA*CF^4*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (37*CF^5*G[0, 1, 0, 1, zb])/(-1 + zb) + 
   (21*CA^3*CF^2*zb*G[0, 1, 0, 1, zb])/8 + 
   (317*CA^2*CF^3*zb*G[0, 1, 0, 1, zb])/12 + 
   (359*CA*CF^4*zb*G[0, 1, 0, 1, zb])/6 + 37*CF^5*zb*G[0, 1, 0, 1, zb] + 
   (21*CA^3*CF^2*zb^2*G[0, 1, 0, 1, zb])/8 + 
   (311*CA^2*CF^3*zb^2*G[0, 1, 0, 1, zb])/12 + 
   (353*CA*CF^4*zb^2*G[0, 1, 0, 1, zb])/6 + 37*CF^5*zb^2*G[0, 1, 0, 1, zb] + 
   (109*CA^3*CF^2*G[0, 1, 1, 0, zb])/24 + 28*CA^2*CF^3*G[0, 1, 1, 0, zb] + 
   52*CA*CF^4*G[0, 1, 1, 0, zb] + (88*CF^5*G[0, 1, 1, 0, zb])/3 + 
   (109*CA^3*CF^2*G[0, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (86*CA^2*CF^3*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (160*CA*CF^4*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (88*CF^5*G[0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (109*CA^3*CF^2*zb*G[0, 1, 1, 0, zb])/24 + 
   29*CA^2*CF^3*zb*G[0, 1, 1, 0, zb] + 54*CA*CF^4*zb*G[0, 1, 1, 0, zb] + 
   (88*CF^5*zb*G[0, 1, 1, 0, zb])/3 + (109*CA^3*CF^2*zb^2*G[0, 1, 1, 0, zb])/
    24 + 28*CA^2*CF^3*zb^2*G[0, 1, 1, 0, zb] + 
   52*CA*CF^4*zb^2*G[0, 1, 1, 0, zb] + (88*CF^5*zb^2*G[0, 1, 1, 0, zb])/3 - 
   (103*CA^3*CF^2*G[0, 1, 1, 1, zb])/48 - (439*CA^2*CF^3*G[0, 1, 1, 1, zb])/
    24 - (193*CA*CF^4*G[0, 1, 1, 1, zb])/4 - (79*CF^5*G[0, 1, 1, 1, zb])/2 - 
   (103*CA^3*CF^2*G[0, 1, 1, 1, zb])/(48*(-1 + zb)) - 
   (463*CA^2*CF^3*G[0, 1, 1, 1, zb])/(24*(-1 + zb)) - 
   (201*CA*CF^4*G[0, 1, 1, 1, zb])/(4*(-1 + zb)) - 
   (79*CF^5*G[0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (103*CA^3*CF^2*zb*G[0, 1, 1, 1, zb])/48 - 
   (475*CA^2*CF^3*zb*G[0, 1, 1, 1, zb])/24 - 
   (205*CA*CF^4*zb*G[0, 1, 1, 1, zb])/4 - (79*CF^5*zb*G[0, 1, 1, 1, zb])/2 - 
   (103*CA^3*CF^2*zb^2*G[0, 1, 1, 1, zb])/48 - 
   (439*CA^2*CF^3*zb^2*G[0, 1, 1, 1, zb])/24 - 
   (193*CA*CF^4*zb^2*G[0, 1, 1, 1, zb])/4 - (79*CF^5*zb^2*G[0, 1, 1, 1, zb])/
    2 - (31*CA^3*CF^2*G[1, 0, 0, 0, zb])/3 - 
   (383*CA^2*CF^3*G[1, 0, 0, 0, zb])/8 - (147*CA*CF^4*G[1, 0, 0, 0, zb])/2 - 
   (205*CF^5*G[1, 0, 0, 0, zb])/6 - (65*CA^3*CF^2*G[1, 0, 0, 0, zb])/
    (6*(-1 + zb)) - (69*CA^2*CF^3*G[1, 0, 0, 0, zb])/(2*(-1 + zb)) - 
   (44*CA*CF^4*G[1, 0, 0, 0, zb])/(-1 + zb) - (62*CF^5*G[1, 0, 0, 0, zb])/
    (3*(-1 + zb)) - (133*CA^3*CF^2*zb*G[1, 0, 0, 0, zb])/12 - 
   (445*CA^2*CF^3*zb*G[1, 0, 0, 0, zb])/16 - 
   (117*CA*CF^4*zb*G[1, 0, 0, 0, zb])/4 - (167*CF^5*zb*G[1, 0, 0, 0, zb])/
    12 - (31*CA^3*CF^2*zb^2*G[1, 0, 0, 0, zb])/3 - 
   (383*CA^2*CF^3*zb^2*G[1, 0, 0, 0, zb])/8 - 
   (147*CA*CF^4*zb^2*G[1, 0, 0, 0, zb])/2 - (205*CF^5*zb^2*G[1, 0, 0, 0, zb])/
    6 + (59*CA^3*CF^2*G[1, 0, 0, 1, zb])/12 + 
   (437*CA^2*CF^3*G[1, 0, 0, 1, zb])/12 + (433*CA*CF^4*G[1, 0, 0, 1, zb])/6 + 
   42*CF^5*G[1, 0, 0, 1, zb] + (31*CA^3*CF^2*G[1, 0, 0, 1, zb])/
    (6*(-1 + zb)) + (27*CA^2*CF^3*G[1, 0, 0, 1, zb])/(-1 + zb) + 
   (46*CA*CF^4*G[1, 0, 0, 1, zb])/(-1 + zb) + (76*CF^5*G[1, 0, 0, 1, zb])/
    (3*(-1 + zb)) + (65*CA^3*CF^2*zb*G[1, 0, 0, 1, zb])/12 + 
   (133*CA^2*CF^3*zb*G[1, 0, 0, 1, zb])/6 + 
   (389*CA*CF^4*zb*G[1, 0, 0, 1, zb])/12 + (35*CF^5*zb*G[1, 0, 0, 1, zb])/2 + 
   (59*CA^3*CF^2*zb^2*G[1, 0, 0, 1, zb])/12 + 
   (437*CA^2*CF^3*zb^2*G[1, 0, 0, 1, zb])/12 + 
   (433*CA*CF^4*zb^2*G[1, 0, 0, 1, zb])/6 + 42*CF^5*zb^2*G[1, 0, 0, 1, zb] + 
   (19*CA^3*CF^2*G[1, 0, 1, 0, zb])/3 + 39*CA^2*CF^3*G[1, 0, 1, 0, zb] + 
   (206*CA*CF^4*G[1, 0, 1, 0, zb])/3 + 36*CF^5*G[1, 0, 1, 0, zb] + 
   (20*CA^3*CF^2*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (29*CA^2*CF^3*G[1, 0, 1, 0, zb])/(-1 + zb) + 
   (42*CA*CF^4*G[1, 0, 1, 0, zb])/(-1 + zb) + (64*CF^5*G[1, 0, 1, 0, zb])/
    (3*(-1 + zb)) + (41*CA^3*CF^2*zb*G[1, 0, 1, 0, zb])/6 + 
   24*CA^2*CF^3*zb*G[1, 0, 1, 0, zb] + (86*CA*CF^4*zb*G[1, 0, 1, 0, zb])/3 + 
   14*CF^5*zb*G[1, 0, 1, 0, zb] + (19*CA^3*CF^2*zb^2*G[1, 0, 1, 0, zb])/3 + 
   39*CA^2*CF^3*zb^2*G[1, 0, 1, 0, zb] + (206*CA*CF^4*zb^2*G[1, 0, 1, 0, zb])/
    3 + 36*CF^5*zb^2*G[1, 0, 1, 0, zb] - 3*CA^3*CF^2*G[1, 0, 1, 1, zb] - 
   (163*CA^2*CF^3*G[1, 0, 1, 1, zb])/6 - (395*CA*CF^4*G[1, 0, 1, 1, zb])/6 - 
   47*CF^5*G[1, 0, 1, 1, zb] - (37*CA^3*CF^2*G[1, 0, 1, 1, zb])/
    (12*(-1 + zb)) - (41*CA^2*CF^3*G[1, 0, 1, 1, zb])/(2*(-1 + zb)) - 
   (43*CA*CF^4*G[1, 0, 1, 1, zb])/(-1 + zb) - (86*CF^5*G[1, 0, 1, 1, zb])/
    (3*(-1 + zb)) - (13*CA^3*CF^2*zb*G[1, 0, 1, 1, zb])/4 - 
   (409*CA^2*CF^3*zb*G[1, 0, 1, 1, zb])/24 - 
   (373*CA*CF^4*zb*G[1, 0, 1, 1, zb])/12 - 20*CF^5*zb*G[1, 0, 1, 1, zb] - 
   3*CA^3*CF^2*zb^2*G[1, 0, 1, 1, zb] - 
   (163*CA^2*CF^3*zb^2*G[1, 0, 1, 1, zb])/6 - 
   (395*CA*CF^4*zb^2*G[1, 0, 1, 1, zb])/6 - 47*CF^5*zb^2*G[1, 0, 1, 1, zb] + 
   (25*CA^3*CF^2*G[1, 1, 0, 0, zb])/3 + (122*CA^2*CF^3*G[1, 1, 0, 0, zb])/3 + 
   (385*CA*CF^4*G[1, 1, 0, 0, zb])/6 + (97*CF^5*G[1, 1, 0, 0, zb])/3 + 
   (26*CA^3*CF^2*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (30*CA^2*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   (32*CA*CF^4*G[1, 1, 0, 0, zb])/(-1 + zb) + (40*CF^5*G[1, 1, 0, 0, zb])/
    (3*(-1 + zb)) + (53*CA^3*CF^2*zb*G[1, 1, 0, 0, zb])/6 + 
   (74*CA^2*CF^3*zb*G[1, 1, 0, 0, zb])/3 + (191*CA*CF^4*zb*G[1, 1, 0, 0, zb])/
    12 + (23*CF^5*zb*G[1, 1, 0, 0, zb])/6 + 
   (25*CA^3*CF^2*zb^2*G[1, 1, 0, 0, zb])/3 + 
   (122*CA^2*CF^3*zb^2*G[1, 1, 0, 0, zb])/3 + 
   (385*CA*CF^4*zb^2*G[1, 1, 0, 0, zb])/6 + (97*CF^5*zb^2*G[1, 1, 0, 0, zb])/
    3 - (25*CA^3*CF^2*G[1, 1, 0, 1, zb])/6 - 
   (117*CA^2*CF^3*G[1, 1, 0, 1, zb])/4 - (127*CA*CF^4*G[1, 1, 0, 1, zb])/2 - 
   (124*CF^5*G[1, 1, 0, 1, zb])/3 - (13*CA^3*CF^2*G[1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (22*CA^2*CF^3*G[1, 1, 0, 1, zb])/(-1 + zb) - 
   (36*CA*CF^4*G[1, 1, 0, 1, zb])/(-1 + zb) - (56*CF^5*G[1, 1, 0, 1, zb])/
    (3*(-1 + zb)) - (53*CA^3*CF^2*zb*G[1, 1, 0, 1, zb])/12 - 
   (147*CA^2*CF^3*zb*G[1, 1, 0, 1, zb])/8 - (89*CA*CF^4*zb*G[1, 1, 0, 1, zb])/
    4 - (22*CF^5*zb*G[1, 1, 0, 1, zb])/3 - 
   (25*CA^3*CF^2*zb^2*G[1, 1, 0, 1, zb])/6 - 
   (117*CA^2*CF^3*zb^2*G[1, 1, 0, 1, zb])/4 - 
   (127*CA*CF^4*zb^2*G[1, 1, 0, 1, zb])/2 - (124*CF^5*zb^2*G[1, 1, 0, 1, zb])/
    3 - (31*CA^3*CF^2*G[1, 1, 1, 0, zb])/6 - 
   (379*CA^2*CF^3*G[1, 1, 1, 0, zb])/12 - (119*CA*CF^4*G[1, 1, 1, 0, zb])/2 - 
   33*CF^5*G[1, 1, 1, 0, zb] - (16*CA^3*CF^2*G[1, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (24*CA^2*CF^3*G[1, 1, 1, 0, zb])/(-1 + zb) - 
   (32*CA*CF^4*G[1, 1, 1, 0, zb])/(-1 + zb) - (32*CF^5*G[1, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (65*CA^3*CF^2*zb*G[1, 1, 1, 0, zb])/12 - 
   (485*CA^2*CF^3*zb*G[1, 1, 1, 0, zb])/24 - 
   (73*CA*CF^4*zb*G[1, 1, 1, 0, zb])/4 + (CF^5*zb*G[1, 1, 1, 0, zb])/2 - 
   (31*CA^3*CF^2*zb^2*G[1, 1, 1, 0, zb])/6 - 
   (379*CA^2*CF^3*zb^2*G[1, 1, 1, 0, zb])/12 - 
   (119*CA*CF^4*zb^2*G[1, 1, 1, 0, zb])/2 - 33*CF^5*zb^2*G[1, 1, 1, 0, zb] + 
   (8*CA^3*CF^2*G[1, 1, 1, 1, zb])/3 + (499*CA^2*CF^3*G[1, 1, 1, 1, zb])/24 + 
   (163*CA*CF^4*G[1, 1, 1, 1, zb])/3 + (287*CF^5*G[1, 1, 1, 1, zb])/6 + 
   (8*CA^3*CF^2*G[1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (16*CA^2*CF^3*G[1, 1, 1, 1, zb])/(-1 + zb) + 
   (32*CA*CF^4*G[1, 1, 1, 1, zb])/(-1 + zb) + (64*CF^5*G[1, 1, 1, 1, zb])/
    (3*(-1 + zb)) + (8*CA^3*CF^2*zb*G[1, 1, 1, 1, zb])/3 + 
   (653*CA^2*CF^3*zb*G[1, 1, 1, 1, zb])/48 + 
   (125*CA*CF^4*zb*G[1, 1, 1, 1, zb])/6 + (97*CF^5*zb*G[1, 1, 1, 1, zb])/12 + 
   (8*CA^3*CF^2*zb^2*G[1, 1, 1, 1, zb])/3 + 
   (499*CA^2*CF^3*zb^2*G[1, 1, 1, 1, zb])/24 + 
   (163*CA*CF^4*zb^2*G[1, 1, 1, 1, zb])/3 + (287*CF^5*zb^2*G[1, 1, 1, 1, zb])/
    6 + (2*CA*CF^4*G[2, 1, 0, 0, zb])/3 + (4*CF^5*G[2, 1, 0, 0, zb])/3 - 
   (2*CA*CF^4*G[2, 1, 0, 0, zb])/(3*(-1 + zb)) - (4*CF^5*G[2, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (4*CA*CF^4*zb*G[2, 1, 0, 0, zb])/3 - 
   (8*CF^5*zb*G[2, 1, 0, 0, zb])/3 + (2*CA*CF^4*zb^2*G[2, 1, 0, 0, zb])/3 + 
   (4*CF^5*zb^2*G[2, 1, 0, 0, zb])/3 - (2*CA*CF^4*G[2, 1, 0, 1, zb])/3 - 
   (4*CF^5*G[2, 1, 0, 1, zb])/3 + (2*CA*CF^4*G[2, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (4*CF^5*G[2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (4*CA*CF^4*zb*G[2, 1, 0, 1, zb])/3 + (8*CF^5*zb*G[2, 1, 0, 1, zb])/3 - 
   (2*CA*CF^4*zb^2*G[2, 1, 0, 1, zb])/3 - (4*CF^5*zb^2*G[2, 1, 0, 1, zb])/3 - 
   CA*CF^4*G[2, 1, 1, 0, zb] - 2*CF^5*G[2, 1, 1, 0, zb] + 
   (CA*CF^4*G[2, 1, 1, 0, zb])/(-1 + zb) + (2*CF^5*G[2, 1, 1, 0, zb])/
    (-1 + zb) + 2*CA*CF^4*zb*G[2, 1, 1, 0, zb] + 
   4*CF^5*zb*G[2, 1, 1, 0, zb] - CA*CF^4*zb^2*G[2, 1, 1, 0, zb] - 
   2*CF^5*zb^2*G[2, 1, 1, 0, zb] + CA*CF^4*G[2, 1, 1, 1, zb] + 
   2*CF^5*G[2, 1, 1, 1, zb] - (CA*CF^4*G[2, 1, 1, 1, zb])/(-1 + zb) - 
   (2*CF^5*G[2, 1, 1, 1, zb])/(-1 + zb) - 2*CA*CF^4*zb*G[2, 1, 1, 1, zb] - 
   4*CF^5*zb*G[2, 1, 1, 1, zb] + CA*CF^4*zb^2*G[2, 1, 1, 1, zb] + 
   2*CF^5*zb^2*G[2, 1, 1, 1, zb] - (374*CA^3*CF^2*Log[Q2dmu2])/81 - 
   (131*CA^2*CF^3*Log[Q2dmu2])/72 + (7321*CA*CF^4*Log[Q2dmu2])/432 - 
   (18163*CF^5*Log[Q2dmu2])/648 + (1571*CA^2*CF^2*nf*Log[Q2dmu2])/1296 + 
   (779*CA*CF^3*nf*Log[Q2dmu2])/432 - (2063*CF^4*nf*Log[Q2dmu2])/216 - 
   (41*CA*CF^2*nf^2*Log[Q2dmu2])/324 - (17*CF^3*nf^2*Log[Q2dmu2])/18 - 
   (2*CF^2*nf^3*Log[Q2dmu2])/81 + (9*CA^3*CF^2*Pi^2*Log[Q2dmu2])/32 - 
   (161*CA^2*CF^3*Pi^2*Log[Q2dmu2])/54 + (25*CA*CF^4*Pi^2*Log[Q2dmu2])/72 + 
   (133*CF^5*Pi^2*Log[Q2dmu2])/18 - (17*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2])/108 + 
   (77*CA*CF^3*nf*Pi^2*Log[Q2dmu2])/108 + (71*CF^4*nf*Pi^2*Log[Q2dmu2])/54 - 
   (374*CA^3*CF^2*Log[Q2dmu2])/(81*(-1 + zb)) - (131*CA^2*CF^3*Log[Q2dmu2])/
    (72*(-1 + zb)) + (7321*CA*CF^4*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (18163*CF^5*Log[Q2dmu2])/(648*(-1 + zb)) + (1571*CA^2*CF^2*nf*Log[Q2dmu2])/
    (1296*(-1 + zb)) + (779*CA*CF^3*nf*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (2063*CF^4*nf*Log[Q2dmu2])/(216*(-1 + zb)) - (41*CA*CF^2*nf^2*Log[Q2dmu2])/
    (324*(-1 + zb)) - (17*CF^3*nf^2*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (2*CF^2*nf^3*Log[Q2dmu2])/(81*(-1 + zb)) + (9*CA^3*CF^2*Pi^2*Log[Q2dmu2])/
    (32*(-1 + zb)) - (161*CA^2*CF^3*Pi^2*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (25*CA*CF^4*Pi^2*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (133*CF^5*Pi^2*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (17*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (77*CA*CF^3*nf*Pi^2*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (71*CF^4*nf*Pi^2*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (3127*CA^3*CF^2*zb*Log[Q2dmu2])/648 - (145*CA^2*CF^3*zb*Log[Q2dmu2])/24 - 
   (647*CA*CF^4*zb*Log[Q2dmu2])/432 - (32203*CF^5*zb*Log[Q2dmu2])/648 + 
   (1571*CA^2*CF^2*nf*zb*Log[Q2dmu2])/1296 + (371*CA*CF^3*nf*zb*Log[Q2dmu2])/
    432 - (2471*CF^4*nf*zb*Log[Q2dmu2])/216 - 
   (41*CA*CF^2*nf^2*zb*Log[Q2dmu2])/324 - (17*CF^3*nf^2*zb*Log[Q2dmu2])/18 - 
   (2*CF^2*nf^3*zb*Log[Q2dmu2])/81 + (9*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2])/32 - 
   (179*CA^2*CF^3*Pi^2*zb*Log[Q2dmu2])/54 + (CA*CF^4*Pi^2*zb*Log[Q2dmu2])/
    72 + (145*CF^5*Pi^2*zb*Log[Q2dmu2])/18 - 
   (17*CA^2*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/108 + 
   (77*CA*CF^3*nf*Pi^2*zb*Log[Q2dmu2])/108 + (71*CF^4*nf*Pi^2*zb*Log[Q2dmu2])/
    54 - (5471*CA^3*CF^2*zb^2*Log[Q2dmu2])/1296 - 
   (29*CA^2*CF^3*zb^2*Log[Q2dmu2])/6 + (1985*CA*CF^4*zb^2*Log[Q2dmu2])/216 - 
   (2294*CF^5*zb^2*Log[Q2dmu2])/81 + (139*CA^2*CF^2*nf*zb^2*Log[Q2dmu2])/
    162 + (131*CA*CF^3*nf*zb^2*Log[Q2dmu2])/108 - 
   (503*CF^4*nf*zb^2*Log[Q2dmu2])/54 - (41*CA*CF^2*nf^2*zb^2*Log[Q2dmu2])/
    324 - (17*CF^3*nf^2*zb^2*Log[Q2dmu2])/18 - (2*CF^2*nf^3*zb^2*Log[Q2dmu2])/
    81 + (9*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2])/32 - 
   (161*CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2])/54 + 
   (25*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2])/72 + (133*CF^5*Pi^2*zb^2*Log[Q2dmu2])/
    18 - (17*CA^2*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/108 + 
   (77*CA*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2])/108 + 
   (71*CF^4*nf*Pi^2*zb^2*Log[Q2dmu2])/54 - 
   (37*CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/36 - 
   (4267*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/432 + 
   (1403*CA*CF^4*G[0, zb]*Log[Q2dmu2])/108 + (1751*CF^5*G[0, zb]*Log[Q2dmu2])/
    108 - (125*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2])/216 + 
   (121*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2])/27 + 
   (233*CF^4*nf*G[0, zb]*Log[Q2dmu2])/54 + 
   (19*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/54 + 
   (CF^3*nf^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (13*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (31*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/36 - 
   (113*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (16*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (37*CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (4267*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (1403*CA*CF^4*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (1751*CF^5*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (125*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (121*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (233*CF^4*nf*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (19*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (CF^3*nf^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (13*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (31*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (113*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (16*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (59*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2])/72 - 
   (2443*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2])/432 + 
   (3395*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2])/108 + 
   (4091*CF^5*zb*G[0, zb]*Log[Q2dmu2])/108 - 
   (125*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/216 + 
   (293*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/54 + 
   (335*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2])/54 + 
   (19*CA*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/54 + 
   (CF^3*nf^2*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   (13*CA^3*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/18 - 
   (31*CA^2*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/36 - 
   (113*CA*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/18 - 
   (16*CF^5*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   (59*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/144 - 
   (655*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/108 + 
   (1565*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/108 + 
   (835*CF^5*zb^2*G[0, zb]*Log[Q2dmu2])/54 - 
   (125*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/216 + 
   (121*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (233*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2])/54 + 
   (19*CA*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/54 + 
   (CF^3*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 + 
   (13*CA^3*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (31*CA^2*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/36 - 
   (113*CA*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/18 - 
   (16*CF^5*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/3 - 
   (73*CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/72 + 
   (719*CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/108 + 
   (38*CA*CF^4*G[1, zb]*Log[Q2dmu2])/27 - (862*CF^5*G[1, zb]*Log[Q2dmu2])/
    27 + (103*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2])/108 - 
   (65*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2])/27 - 
   (233*CF^4*nf*G[1, zb]*Log[Q2dmu2])/27 - 
   (CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/3 - (2*CF^3*nf^2*G[1, zb]*Log[Q2dmu2])/
    3 - (19*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/36 - 
   (CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (44*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/9 + 6*CF^5*Pi^2*G[1, zb]*
    Log[Q2dmu2] - (73*CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (719*CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (38*CA*CF^4*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (862*CF^5*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (103*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (65*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (233*CF^4*nf*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (2*CF^3*nf^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (19*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (2*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (47*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (16*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (79*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2])/72 + 
   (479*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2])/108 - 
   (785*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2])/54 - 
   (1501*CF^5*zb*G[1, zb]*Log[Q2dmu2])/27 + 
   (103*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/108 - 
   (181*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/54 - 
   (284*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2])/27 - 
   (CA*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/3 - 
   (2*CF^3*nf^2*zb*G[1, zb]*Log[Q2dmu2])/3 - 
   (19*CA^3*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/36 + 
   (7*CA^2*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/18 + 
   (97*CA*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/18 + 
   5*CF^5*Pi^2*zb*G[1, zb]*Log[Q2dmu2] - 
   (17*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (92*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (59*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/54 - 
   (835*CF^5*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (103*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/108 - 
   (65*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (233*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (CA*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 - 
   (2*CF^3*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/3 - 
   (19*CA^3*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/36 - 
   (CA^2*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   (44*CA*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 + 
   6*CF^5*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2] + 
   (185*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (5*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (164*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (167*CF^5*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (53*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (35*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (31*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (185*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(24*(-1 + zb)) + 
   (5*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (164*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (167*CF^5*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (53*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (35*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (31*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (185*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/24 - 
   4*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2] - 
   (326*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (257*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (53*CA^2*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (35*CA*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (31*CF^4*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/9 + 
   (185*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/24 + 
   (5*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (164*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (167*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (53*CA^2*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (35*CA*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/6 - 
   (31*CF^4*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (21*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (289*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (53*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (229*CF^5*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (71*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (58*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/9 + 5*CF^4*nf*G[0, 1, zb]*
    Log[Q2dmu2] - (21*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) - 
   (289*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (53*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (229*CF^5*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (71*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (58*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (5*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (21*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (109*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (101*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (337*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (71*CA^2*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (58*CA*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   5*CF^4*nf*zb*G[0, 1, zb]*Log[Q2dmu2] - 
   (21*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/4 - 
   (289*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (53*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (229*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (71*CA^2*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/36 + 
   (58*CA*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   5*CF^4*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2] - 
   (421*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (133*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (64*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (229*CF^5*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (22*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (133*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   5*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2] - 
   (109*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (46*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (188*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (124*CF^5*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (22*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (58*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (28*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (56*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (83*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/72 + 
   (455*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2])/12 + 
   (193*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (22*CA^2*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (215*CA*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/36 + 
   (13*CF^4*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/6 - 
   (475*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/72 - 
   (80*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (64*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (229*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (22*CA^2*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (133*CA*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   5*CF^4*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2] + 
   (257*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   (21*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (116*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (353*CF^5*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (14*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (43*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/6 - 
   (73*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (34*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (74*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (112*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (248*CF^5*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (14*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (56*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (56*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (71*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/18 + 
   (83*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/24 - 
   (989*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/36 - 
   (335*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (14*CA^2*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (23*CA*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/4 - 
   (95*CF^4*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/18 + 
   (311*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/72 + 
   12*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2] - 
   (116*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (353*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (14*CA^2*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (43*CA*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 - 
   (73*CF^4*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 + 
   (65*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (69*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 44*CA*CF^4*G[0, 0, 0, zb]*
    Log[Q2dmu2] + (62*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (65*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (69*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (44*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (62*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (65*CA^3*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (69*CA^2*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   44*CA*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (62*CF^5*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (65*CA^3*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (69*CA^2*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   44*CA*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2] + 
   (62*CF^5*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (31*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 27*CA^2*CF^3*G[0, 0, 1, zb]*
    Log[Q2dmu2] - 46*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (76*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (31*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (27*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (46*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (76*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (31*CA^3*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   27*CA^2*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2] - 46*CA*CF^4*zb*G[0, 0, 1, zb]*
    Log[Q2dmu2] - (76*CF^5*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (31*CA^3*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   27*CA^2*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   46*CA*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2] - 
   (76*CF^5*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (20*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 29*CA^2*CF^3*G[0, 1, 0, zb]*
    Log[Q2dmu2] - 42*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (64*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (20*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (29*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (42*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (20*CA^3*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   29*CA^2*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2] - 42*CA*CF^4*zb*G[0, 1, 0, zb]*
    Log[Q2dmu2] - (64*CF^5*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (20*CA^3*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   29*CA^2*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   42*CA*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2] - 
   (64*CF^5*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (37*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (41*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 43*CA*CF^4*G[0, 1, 1, zb]*
    Log[Q2dmu2] + (86*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (37*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(12*(-1 + zb)) + 
   (41*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) + 
   (43*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (86*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (37*CA^3*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (41*CA^2*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   43*CA*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (86*CF^5*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (37*CA^3*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (41*CA^2*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/2 + 
   43*CA*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (86*CF^5*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (26*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (73*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 50*CA*CF^4*G[1, 0, 0, zb]*
    Log[Q2dmu2] - (70*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (26*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (30*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (32*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (40*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (26*CA^3*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (107*CA^2*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/4 - 
   23*CA*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (25*CF^5*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (26*CA^3*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (73*CA^2*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/2 - 
   50*CA*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2] - 
   (70*CF^5*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (13*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 27*CA^2*CF^3*G[1, 0, 1, zb]*
    Log[Q2dmu2] + 52*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (92*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (13*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (22*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (36*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (56*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (13*CA^3*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (39*CA^2*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   28*CA*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (38*CF^5*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (13*CA^3*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   27*CA^2*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   52*CA*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2] + 
   (92*CF^5*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 29*CA^2*CF^3*G[1, 1, 0, zb]*
    Log[Q2dmu2] + 50*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (80*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (16*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (24*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (32*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (16*CA^3*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (43*CA^2*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/2 + 
   23*CA*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (8*CF^5*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (16*CA^3*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   29*CA^2*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   50*CA*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (80*CF^5*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (8*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (39*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 48*CA*CF^4*G[1, 1, 1, zb]*
    Log[Q2dmu2] - (118*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (32*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (64*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (8*CA^3*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (57*CA^2*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/4 - 
   24*CA*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (37*CF^5*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CA^3*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (39*CA^2*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   48*CA*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2] - 
   (118*CF^5*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (73*CA^3*CF^2*Log[Q2dmu2]^2)/144 - (719*CA^2*CF^3*Log[Q2dmu2]^2)/216 - 
   (19*CA*CF^4*Log[Q2dmu2]^2)/27 + (431*CF^5*Log[Q2dmu2]^2)/27 - 
   (103*CA^2*CF^2*nf*Log[Q2dmu2]^2)/216 + (65*CA*CF^3*nf*Log[Q2dmu2]^2)/54 + 
   (233*CF^4*nf*Log[Q2dmu2]^2)/54 + (CA*CF^2*nf^2*Log[Q2dmu2]^2)/6 + 
   (CF^3*nf^2*Log[Q2dmu2]^2)/3 + (19*CA^3*CF^2*Pi^2*Log[Q2dmu2]^2)/72 - 
   (CA^2*CF^3*Pi^2*Log[Q2dmu2]^2)/9 - (47*CA*CF^4*Pi^2*Log[Q2dmu2]^2)/18 - 
   (8*CF^5*Pi^2*Log[Q2dmu2]^2)/3 + (73*CA^3*CF^2*Log[Q2dmu2]^2)/
    (144*(-1 + zb)) - (719*CA^2*CF^3*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
   (19*CA*CF^4*Log[Q2dmu2]^2)/(27*(-1 + zb)) + (431*CF^5*Log[Q2dmu2]^2)/
    (27*(-1 + zb)) - (103*CA^2*CF^2*nf*Log[Q2dmu2]^2)/(216*(-1 + zb)) + 
   (65*CA*CF^3*nf*Log[Q2dmu2]^2)/(54*(-1 + zb)) + 
   (233*CF^4*nf*Log[Q2dmu2]^2)/(54*(-1 + zb)) + (CA*CF^2*nf^2*Log[Q2dmu2]^2)/
    (6*(-1 + zb)) + (CF^3*nf^2*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (19*CA^3*CF^2*Pi^2*Log[Q2dmu2]^2)/(72*(-1 + zb)) - 
   (CA^2*CF^3*Pi^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (47*CA*CF^4*Pi^2*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (8*CF^5*Pi^2*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (73*CA^3*CF^2*zb*Log[Q2dmu2]^2)/144 - (503*CA^2*CF^3*zb*Log[Q2dmu2]^2)/
    216 + (89*CA*CF^4*zb*Log[Q2dmu2]^2)/27 + (539*CF^5*zb*Log[Q2dmu2]^2)/27 - 
   (103*CA^2*CF^2*nf*zb*Log[Q2dmu2]^2)/216 + (65*CA*CF^3*nf*zb*Log[Q2dmu2]^2)/
    54 + (233*CF^4*nf*zb*Log[Q2dmu2]^2)/54 + (CA*CF^2*nf^2*zb*Log[Q2dmu2]^2)/
    6 + (CF^3*nf^2*zb*Log[Q2dmu2]^2)/3 + (19*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/
    72 - (CA^2*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/9 - 
   (47*CA*CF^4*Pi^2*zb*Log[Q2dmu2]^2)/18 - (8*CF^5*Pi^2*zb*Log[Q2dmu2]^2)/3 + 
   (127*CA^3*CF^2*zb^2*Log[Q2dmu2]^2)/144 - 
   (211*CA^2*CF^3*zb^2*Log[Q2dmu2]^2)/108 + (8*CA*CF^4*zb^2*Log[Q2dmu2]^2)/
    27 + (835*CF^5*zb^2*Log[Q2dmu2]^2)/54 - 
   (103*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^2)/216 + 
   (65*CA*CF^3*nf*zb^2*Log[Q2dmu2]^2)/54 + (233*CF^4*nf*zb^2*Log[Q2dmu2]^2)/
    54 + (CA*CF^2*nf^2*zb^2*Log[Q2dmu2]^2)/6 + (CF^3*nf^2*zb^2*Log[Q2dmu2]^2)/
    3 + (19*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/72 - 
   (CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/9 - 
   (47*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2]^2)/18 - (8*CF^5*Pi^2*zb^2*Log[Q2dmu2]^2)/
    3 + (109*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/36 + 
   (23*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (94*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2)/9 - (62*CF^5*G[0, zb]*Log[Q2dmu2]^2)/
    9 - (11*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (29*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (14*CF^4*nf*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (109*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) + 
   (23*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (94*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (62*CF^5*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (11*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (29*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (14*CF^4*nf*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (109*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/36 + 
   (14*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (130*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (98*CF^5*zb*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (11*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (29*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (14*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (109*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/36 + 
   (23*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (94*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (62*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (11*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (29*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (14*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 - 
   (17*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (37*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (56*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2)/9 + (124*CF^5*G[1, zb]*Log[Q2dmu2]^2)/
    9 + (7*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (28*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (28*CF^4*nf*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (17*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (37*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (56*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (124*CF^5*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (7*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (28*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (28*CF^4*nf*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (17*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (28*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (92*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (160*CF^5*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (7*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (28*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (28*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (17*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (37*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (56*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (124*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (7*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (28*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (28*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 + 
   (13*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 15*CA^2*CF^3*G[0, 0, zb]*
    Log[Q2dmu2]^2 + 16*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (20*CF^5*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (13*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (15*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (16*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (20*CF^5*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (13*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   15*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 16*CA*CF^4*zb*G[0, 0, zb]*
    Log[Q2dmu2]^2 + (20*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (13*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   15*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 16*CA*CF^4*zb^2*G[0, 0, zb]*
    Log[Q2dmu2]^2 + (20*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 11*CA^2*CF^3*G[0, 1, zb]*
    Log[Q2dmu2]^2 - 18*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2 - 
   (28*CF^5*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (11*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (18*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (28*CF^5*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (13*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   11*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2 - 18*CA*CF^4*zb*G[0, 1, zb]*
    Log[Q2dmu2]^2 - (28*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/6 - 
   11*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 - 18*CA*CF^4*zb^2*G[0, 1, zb]*
    Log[Q2dmu2]^2 - (28*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 13*CA^2*CF^3*G[1, 0, zb]*
    Log[Q2dmu2]^2 - 20*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (28*CF^5*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (12*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (16*CF^5*G[1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (8*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (23*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/2 - 
   14*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (10*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (8*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   13*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2 - 20*CA*CF^4*zb^2*G[1, 0, zb]*
    Log[Q2dmu2]^2 - (28*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 9*CA^2*CF^3*G[1, 1, zb]*
    Log[Q2dmu2]^2 + 20*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (44*CF^5*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (8*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (16*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (32*CF^5*G[1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (4*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (15*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   14*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (26*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   9*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 20*CA*CF^4*zb^2*G[1, 1, zb]*
    Log[Q2dmu2]^2 + (44*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (17*CA^3*CF^2*Log[Q2dmu2]^3)/27 + (37*CA^2*CF^3*Log[Q2dmu2]^3)/27 - 
   (56*CA*CF^4*Log[Q2dmu2]^3)/27 - (124*CF^5*Log[Q2dmu2]^3)/27 - 
   (7*CA^2*CF^2*nf*Log[Q2dmu2]^3)/27 - (28*CA*CF^3*nf*Log[Q2dmu2]^3)/27 - 
   (28*CF^4*nf*Log[Q2dmu2]^3)/27 + (17*CA^3*CF^2*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) + (37*CA^2*CF^3*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (56*CA*CF^4*Log[Q2dmu2]^3)/(27*(-1 + zb)) - (124*CF^5*Log[Q2dmu2]^3)/
    (27*(-1 + zb)) - (7*CA^2*CF^2*nf*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (28*CA*CF^3*nf*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (28*CF^4*nf*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (17*CA^3*CF^2*zb*Log[Q2dmu2]^3)/27 + (37*CA^2*CF^3*zb*Log[Q2dmu2]^3)/27 - 
   (56*CA*CF^4*zb*Log[Q2dmu2]^3)/27 - (124*CF^5*zb*Log[Q2dmu2]^3)/27 - 
   (7*CA^2*CF^2*nf*zb*Log[Q2dmu2]^3)/27 - (28*CA*CF^3*nf*zb*Log[Q2dmu2]^3)/
    27 - (28*CF^4*nf*zb*Log[Q2dmu2]^3)/27 + (17*CA^3*CF^2*zb^2*Log[Q2dmu2]^3)/
    27 + (37*CA^2*CF^3*zb^2*Log[Q2dmu2]^3)/27 - 
   (56*CA*CF^4*zb^2*Log[Q2dmu2]^3)/27 - (124*CF^5*zb^2*Log[Q2dmu2]^3)/27 - 
   (7*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^3)/27 - 
   (28*CA*CF^3*nf*zb^2*Log[Q2dmu2]^3)/27 - (28*CF^4*nf*zb^2*Log[Q2dmu2]^3)/
    27 + (8*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   4*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^3 + (16*CA*CF^4*G[0, zb]*Log[Q2dmu2]^3)/
    3 + (16*CF^5*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (8*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (4*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (16*CA*CF^4*G[0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (16*CF^5*G[0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (8*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 4*CA^2*CF^3*zb*G[0, zb]*
    Log[Q2dmu2]^3 + (16*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CF^5*zb*G[0, zb]*Log[Q2dmu2]^3)/9 + 
   (8*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 + 4*CA^2*CF^3*zb^2*G[0, zb]*
    Log[Q2dmu2]^3 + (16*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/3 + 
   (16*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^3)/9 - 
   (4*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^4*G[1, zb]*Log[Q2dmu2]^3)/3 - (32*CF^5*G[1, zb]*Log[Q2dmu2]^3)/
    9 - (4*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (8*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (16*CA*CF^4*G[1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (32*CF^5*G[1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (4*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (32*CF^5*zb*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (4*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/9 - 
   (8*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (16*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/3 - 
   (32*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^3)/9 + (CA^3*CF^2*Log[Q2dmu2]^4)/9 + 
   (2*CA^2*CF^3*Log[Q2dmu2]^4)/3 + (4*CA*CF^4*Log[Q2dmu2]^4)/3 + 
   (8*CF^5*Log[Q2dmu2]^4)/9 + (CA^3*CF^2*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (2*CA^2*CF^3*Log[Q2dmu2]^4)/(3*(-1 + zb)) + (4*CA*CF^4*Log[Q2dmu2]^4)/
    (3*(-1 + zb)) + (8*CF^5*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (CA^3*CF^2*zb*Log[Q2dmu2]^4)/9 + (2*CA^2*CF^3*zb*Log[Q2dmu2]^4)/3 + 
   (4*CA*CF^4*zb*Log[Q2dmu2]^4)/3 + (8*CF^5*zb*Log[Q2dmu2]^4)/9 + 
   (CA^3*CF^2*zb^2*Log[Q2dmu2]^4)/9 + (2*CA^2*CF^3*zb^2*Log[Q2dmu2]^4)/3 + 
   (4*CA*CF^4*zb^2*Log[Q2dmu2]^4)/3 + (8*CF^5*zb^2*Log[Q2dmu2]^4)/9 + 
   (1627*CA^3*CF^2*Zeta[3])/1728 + (877*CA^2*CF^3*Zeta[3])/216 - 
   (1117*CA*CF^4*Zeta[3])/432 - (1715*CF^5*Zeta[3])/108 - 
   (157*CA^2*CF^2*nf*Zeta[3])/216 - (505*CA*CF^3*nf*Zeta[3])/216 - 
   (227*CF^4*nf*Zeta[3])/108 + (1627*CA^3*CF^2*Zeta[3])/(1728*(-1 + zb)) + 
   (877*CA^2*CF^3*Zeta[3])/(216*(-1 + zb)) - (1117*CA*CF^4*Zeta[3])/
    (432*(-1 + zb)) - (1715*CF^5*Zeta[3])/(108*(-1 + zb)) - 
   (157*CA^2*CF^2*nf*Zeta[3])/(216*(-1 + zb)) - (505*CA*CF^3*nf*Zeta[3])/
    (216*(-1 + zb)) - (227*CF^4*nf*Zeta[3])/(108*(-1 + zb)) + 
   (2347*CA^3*CF^2*zb*Zeta[3])/1728 + (193*CA^2*CF^3*zb*Zeta[3])/216 - 
   (4429*CA*CF^4*zb*Zeta[3])/432 - (1967*CF^5*zb*Zeta[3])/108 - 
   (157*CA^2*CF^2*nf*zb*Zeta[3])/216 - (505*CA*CF^3*nf*zb*Zeta[3])/216 - 
   (227*CF^4*nf*zb*Zeta[3])/108 + (2275*CA^3*CF^2*zb^2*Zeta[3])/1728 + 
   (199*CA^2*CF^3*zb^2*Zeta[3])/54 - (1765*CA*CF^4*zb^2*Zeta[3])/432 - 
   (1553*CF^5*zb^2*Zeta[3])/108 - (157*CA^2*CF^2*nf*zb^2*Zeta[3])/216 - 
   (505*CA*CF^3*nf*zb^2*Zeta[3])/216 - (227*CF^4*nf*zb^2*Zeta[3])/108 + 
   (31*CA^3*CF^2*G[0, zb]*Zeta[3])/36 + (89*CA^2*CF^3*G[0, zb]*Zeta[3])/8 + 
   (299*CA*CF^4*G[0, zb]*Zeta[3])/12 + (92*CF^5*G[0, zb]*Zeta[3])/9 + 
   (31*CA^3*CF^2*G[0, zb]*Zeta[3])/(36*(-1 + zb)) + 
   (89*CA^2*CF^3*G[0, zb]*Zeta[3])/(8*(-1 + zb)) + 
   (299*CA*CF^4*G[0, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (92*CF^5*G[0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (31*CA^3*CF^2*zb*G[0, zb]*Zeta[3])/36 + (89*CA^2*CF^3*zb*G[0, zb]*Zeta[3])/
    8 + (299*CA*CF^4*zb*G[0, zb]*Zeta[3])/12 + (92*CF^5*zb*G[0, zb]*Zeta[3])/
    9 + (31*CA^3*CF^2*zb^2*G[0, zb]*Zeta[3])/36 + 
   (89*CA^2*CF^3*zb^2*G[0, zb]*Zeta[3])/8 + 
   (299*CA*CF^4*zb^2*G[0, zb]*Zeta[3])/12 + (92*CF^5*zb^2*G[0, zb]*Zeta[3])/
    9 - (121*CA^3*CF^2*G[1, zb]*Zeta[3])/72 - (65*CA^2*CF^3*G[1, zb]*Zeta[3])/
    6 - (133*CA*CF^4*G[1, zb]*Zeta[3])/6 - (121*CF^5*G[1, zb]*Zeta[3])/9 - 
   (151*CA^3*CF^2*G[1, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (23*CA^2*CF^3*G[1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (29*CA*CF^4*G[1, zb]*Zeta[3])/(2*(-1 + zb)) - (100*CF^5*G[1, zb]*Zeta[3])/
    (9*(-1 + zb)) - (139*CA^3*CF^2*zb*G[1, zb]*Zeta[3])/72 - 
   (155*CA^2*CF^3*zb*G[1, zb]*Zeta[3])/24 - (73*CA*CF^4*zb*G[1, zb]*Zeta[3])/
    6 - (76*CF^5*zb*G[1, zb]*Zeta[3])/9 - 
   (121*CA^3*CF^2*zb^2*G[1, zb]*Zeta[3])/72 - 
   (65*CA^2*CF^3*zb^2*G[1, zb]*Zeta[3])/6 - 
   (133*CA*CF^4*zb^2*G[1, zb]*Zeta[3])/6 - (121*CF^5*zb^2*G[1, zb]*Zeta[3])/
    9 + (151*CA^3*CF^2*Log[Q2dmu2]*Zeta[3])/72 + 
   (23*CA^2*CF^3*Log[Q2dmu2]*Zeta[3])/3 + (29*CA*CF^4*Log[Q2dmu2]*Zeta[3])/
    2 + (100*CF^5*Log[Q2dmu2]*Zeta[3])/9 + 
   (151*CA^3*CF^2*Log[Q2dmu2]*Zeta[3])/(72*(-1 + zb)) + 
   (23*CA^2*CF^3*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (29*CA*CF^4*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) + 
   (100*CF^5*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (151*CA^3*CF^2*zb*Log[Q2dmu2]*Zeta[3])/72 + 
   (23*CA^2*CF^3*zb*Log[Q2dmu2]*Zeta[3])/3 + 
   (29*CA*CF^4*zb*Log[Q2dmu2]*Zeta[3])/2 + (100*CF^5*zb*Log[Q2dmu2]*Zeta[3])/
    9 + (151*CA^3*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/72 + 
   (23*CA^2*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/3 + 
   (29*CA*CF^4*zb^2*Log[Q2dmu2]*Zeta[3])/2 + 
   (100*CF^5*zb^2*Log[Q2dmu2]*Zeta[3])/9)/ep^2 + 
 (85447*CA^3*CF^2*Zeta[5])/960 + (13757*CA^2*CF^3*Zeta[5])/160 - 
 (31283*CA*CF^4*Zeta[5])/80 - (3131*CF^5*Zeta[5])/40 + 
 (4463*CA^2*CF^2*nf*Zeta[5])/360 - (20503*CA*CF^3*nf*Zeta[5])/360 - 
 (6949*CF^4*nf*Zeta[5])/180 + (85447*CA^3*CF^2*Zeta[5])/(960*(-1 + zb)) + 
 (13757*CA^2*CF^3*Zeta[5])/(160*(-1 + zb)) - (31283*CA*CF^4*Zeta[5])/
  (80*(-1 + zb)) - (3131*CF^5*Zeta[5])/(40*(-1 + zb)) + 
 (4463*CA^2*CF^2*nf*Zeta[5])/(360*(-1 + zb)) - 
 (20503*CA*CF^3*nf*Zeta[5])/(360*(-1 + zb)) - 
 (6949*CF^4*nf*Zeta[5])/(180*(-1 + zb)) + (122327*CA^3*CF^2*zb*Zeta[5])/960 + 
 (5291*CA^2*CF^3*zb*Zeta[5])/480 - (156809*CA*CF^4*zb*Zeta[5])/240 - 
 (7791*CF^5*zb*Zeta[5])/40 + (4463*CA^2*CF^2*nf*zb*Zeta[5])/360 - 
 (20503*CA*CF^3*nf*zb*Zeta[5])/360 - (6949*CF^4*nf*zb*Zeta[5])/180 + 
 (87907*CA^3*CF^2*zb^2*Zeta[5])/960 + (13587*CA^2*CF^3*zb^2*Zeta[5])/160 - 
 (31623*CA*CF^4*zb^2*Zeta[5])/80 - (2481*CF^5*zb^2*Zeta[5])/40 + 
 (4463*CA^2*CF^2*nf*zb^2*Zeta[5])/360 - (20503*CA*CF^3*nf*zb^2*Zeta[5])/360 - 
 (6949*CF^4*nf*zb^2*Zeta[5])/180 - (11471*CA^3*CF^2*G[0, zb]*Zeta[5])/60 + 
 (43661*CA^2*CF^3*G[0, zb]*Zeta[5])/120 + (16633*CA*CF^4*G[0, zb]*Zeta[5])/
  20 + (869*CF^5*G[0, zb]*Zeta[5])/5 - (11471*CA^3*CF^2*G[0, zb]*Zeta[5])/
  (60*(-1 + zb)) + (43661*CA^2*CF^3*G[0, zb]*Zeta[5])/(120*(-1 + zb)) + 
 (16633*CA*CF^4*G[0, zb]*Zeta[5])/(20*(-1 + zb)) + 
 (869*CF^5*G[0, zb]*Zeta[5])/(5*(-1 + zb)) - 
 (11471*CA^3*CF^2*zb*G[0, zb]*Zeta[5])/60 + 
 (43661*CA^2*CF^3*zb*G[0, zb]*Zeta[5])/120 + 
 (16633*CA*CF^4*zb*G[0, zb]*Zeta[5])/20 + (869*CF^5*zb*G[0, zb]*Zeta[5])/5 - 
 (11471*CA^3*CF^2*zb^2*G[0, zb]*Zeta[5])/60 + 
 (43661*CA^2*CF^3*zb^2*G[0, zb]*Zeta[5])/120 + 
 (16633*CA*CF^4*zb^2*G[0, zb]*Zeta[5])/20 + (869*CF^5*zb^2*G[0, zb]*Zeta[5])/
  5 + (10681*CA^3*CF^2*G[1, zb]*Zeta[5])/120 - 
 (33919*CA^2*CF^3*G[1, zb]*Zeta[5])/120 - (7359*CA*CF^4*G[1, zb]*Zeta[5])/
  10 - (2161*CF^5*G[1, zb]*Zeta[5])/10 + (6071*CA^3*CF^2*G[1, zb]*Zeta[5])/
  (120*(-1 + zb)) - (2077*CA^2*CF^3*G[1, zb]*Zeta[5])/(10*(-1 + zb)) - 
 (14207*CA*CF^4*G[1, zb]*Zeta[5])/(30*(-1 + zb)) - 
 (498*CF^5*G[1, zb]*Zeta[5])/(5*(-1 + zb)) + 
 (8147*CA^3*CF^2*zb*G[1, zb]*Zeta[5])/240 - 
 (10277*CA^2*CF^3*zb*G[1, zb]*Zeta[5])/60 - 
 (6933*CA*CF^4*zb*G[1, zb]*Zeta[5])/20 - (251*CF^5*zb*G[1, zb]*Zeta[5])/10 + 
 (10681*CA^3*CF^2*zb^2*G[1, zb]*Zeta[5])/120 - 
 (34999*CA^2*CF^3*zb^2*G[1, zb]*Zeta[5])/120 - 
 (7539*CA*CF^4*zb^2*G[1, zb]*Zeta[5])/10 - (2161*CF^5*zb^2*G[1, zb]*Zeta[5])/
  10 - (6281*CA^3*CF^2*Log[Q2dmu2]*Zeta[5])/120 + 
 (2087*CA^2*CF^3*Log[Q2dmu2]*Zeta[5])/10 + 
 (14357*CA*CF^4*Log[Q2dmu2]*Zeta[5])/30 + (498*CF^5*Log[Q2dmu2]*Zeta[5])/5 - 
 (6281*CA^3*CF^2*Log[Q2dmu2]*Zeta[5])/(120*(-1 + zb)) + 
 (2087*CA^2*CF^3*Log[Q2dmu2]*Zeta[5])/(10*(-1 + zb)) + 
 (14357*CA*CF^4*Log[Q2dmu2]*Zeta[5])/(30*(-1 + zb)) + 
 (498*CF^5*Log[Q2dmu2]*Zeta[5])/(5*(-1 + zb)) - 
 (6281*CA^3*CF^2*zb*Log[Q2dmu2]*Zeta[5])/120 + 
 (2087*CA^2*CF^3*zb*Log[Q2dmu2]*Zeta[5])/10 + 
 (14357*CA*CF^4*zb*Log[Q2dmu2]*Zeta[5])/30 + 
 (498*CF^5*zb*Log[Q2dmu2]*Zeta[5])/5 - 
 (6281*CA^3*CF^2*zb^2*Log[Q2dmu2]*Zeta[5])/120 + 
 (2087*CA^2*CF^3*zb^2*Log[Q2dmu2]*Zeta[5])/10 + 
 (14357*CA*CF^4*zb^2*Log[Q2dmu2]*Zeta[5])/30 + 
 (498*CF^5*zb^2*Log[Q2dmu2]*Zeta[5])/5 + 
 ((81659*CA^3*CF^2)/373248 + (4688747*CA^2*CF^3)/186624 - 
   (25627357*CA*CF^4)/186624 + (11733559*CF^5)/93312 + 
   (1597553*CA^2*CF^2*nf)/186624 - (3981491*CA*CF^3*nf)/186624 + 
   (2307935*CF^4*nf)/93312 - (49549*CA*CF^2*nf^2)/46656 + 
   (8677*CF^3*nf^2)/2592 + (101*CF^2*nf^3)/729 - 
   (50035*CA^3*CF^2*Pi^2)/62208 - (103609*CA^2*CF^3*Pi^2)/62208 + 
   (421759*CA*CF^4*Pi^2)/31104 - (72793*CF^5*Pi^2)/2592 + 
   (30913*CA^2*CF^2*nf*Pi^2)/10368 + (1057*CA*CF^3*nf*Pi^2)/432 - 
   (29545*CF^4*nf*Pi^2)/2592 + (85*CA*CF^2*nf^2*Pi^2)/1296 - 
   (103*CF^3*nf^2*Pi^2)/162 - (CF^2*nf^3*Pi^2)/162 + 
   (7729*CA^3*CF^2*Pi^4)/34560 - (59647*CA^2*CF^3*Pi^4)/51840 + 
   (13673*CA*CF^4*Pi^4)/25920 + (709*CF^5*Pi^4)/480 - 
   (1289*CA^2*CF^2*nf*Pi^4)/12960 - (47*CA*CF^3*nf*Pi^4)/2592 + 
   (2641*CF^4*nf*Pi^4)/6480 + (81659*CA^3*CF^2)/(373248*(-1 + zb)) + 
   (4750955*CA^2*CF^3)/(186624*(-1 + zb)) - (25502941*CA*CF^4)/
    (186624*(-1 + zb)) + (11733559*CF^5)/(93312*(-1 + zb)) + 
   (1597553*CA^2*CF^2*nf)/(186624*(-1 + zb)) - (3981491*CA*CF^3*nf)/
    (186624*(-1 + zb)) + (2307935*CF^4*nf)/(93312*(-1 + zb)) - 
   (49549*CA*CF^2*nf^2)/(46656*(-1 + zb)) + (8677*CF^3*nf^2)/
    (2592*(-1 + zb)) + (101*CF^2*nf^3)/(729*(-1 + zb)) - 
   (50035*CA^3*CF^2*Pi^2)/(62208*(-1 + zb)) - (103609*CA^2*CF^3*Pi^2)/
    (62208*(-1 + zb)) + (421759*CA*CF^4*Pi^2)/(31104*(-1 + zb)) - 
   (72793*CF^5*Pi^2)/(2592*(-1 + zb)) + (30913*CA^2*CF^2*nf*Pi^2)/
    (10368*(-1 + zb)) + (1057*CA*CF^3*nf*Pi^2)/(432*(-1 + zb)) - 
   (29545*CF^4*nf*Pi^2)/(2592*(-1 + zb)) + (85*CA*CF^2*nf^2*Pi^2)/
    (1296*(-1 + zb)) - (103*CF^3*nf^2*Pi^2)/(162*(-1 + zb)) - 
   (CF^2*nf^3*Pi^2)/(162*(-1 + zb)) + (7729*CA^3*CF^2*Pi^4)/
    (34560*(-1 + zb)) - (59647*CA^2*CF^3*Pi^4)/(51840*(-1 + zb)) + 
   (13673*CA*CF^4*Pi^4)/(25920*(-1 + zb)) + (709*CF^5*Pi^4)/(480*(-1 + zb)) - 
   (1289*CA^2*CF^2*nf*Pi^4)/(12960*(-1 + zb)) - 
   (47*CA*CF^3*nf*Pi^4)/(2592*(-1 + zb)) + (2641*CF^4*nf*Pi^4)/
    (6480*(-1 + zb)) - (631105*CA^3*CF^2*zb)/373248 + 
   (14728283*CA^2*CF^3*zb)/186624 - (262117*CA*CF^4*zb)/186624 + 
   (25119727*CF^5*zb)/93312 + (1306025*CA^2*CF^2*nf*zb)/186624 - 
   (1243547*CA*CF^3*nf*zb)/186624 + (6040415*CF^4*nf*zb)/93312 - 
   (52177*CA*CF^2*nf^2*zb)/46656 + (12269*CF^3*nf^2*zb)/2592 + 
   (101*CF^2*nf^3*zb)/729 + (60059*CA^3*CF^2*Pi^2*zb)/62208 - 
   (94861*CA^2*CF^3*Pi^2*zb)/62208 - (95873*CA*CF^4*Pi^2*zb)/31104 - 
   (126751*CF^5*Pi^2*zb)/2592 + (31523*CA^2*CF^2*nf*Pi^2*zb)/10368 + 
   (2093*CA*CF^3*nf*Pi^2*zb)/648 - (36257*CF^4*nf*Pi^2*zb)/2592 + 
   (85*CA*CF^2*nf^2*Pi^2*zb)/1296 - (113*CF^3*nf^2*Pi^2*zb)/162 - 
   (CF^2*nf^3*Pi^2*zb)/162 + (11209*CA^3*CF^2*Pi^4*zb)/34560 - 
   (86983*CA^2*CF^3*Pi^4*zb)/51840 + (12461*CA*CF^4*Pi^4*zb)/25920 + 
   (4373*CF^5*Pi^4*zb)/4320 - (1289*CA^2*CF^2*nf*Pi^4*zb)/12960 - 
   (47*CA*CF^3*nf*Pi^4*zb)/2592 + (2641*CF^4*nf*Pi^4*zb)/6480 + 
   (1695799*CA^3*CF^2*zb^2)/186624 + (11733713*CA^2*CF^3*zb^2)/186624 - 
   (5449073*CA*CF^4*zb^2)/93312 + (3401315*CF^5*zb^2)/46656 + 
   (385267*CA^2*CF^2*nf*zb^2)/93312 - (55259*CA*CF^3*nf*zb^2)/2916 + 
   (1128331*CF^4*nf*zb^2)/46656 - (10999*CA*CF^2*nf^2*zb^2)/11664 + 
   (8579*CF^3*nf^2*zb^2)/2592 + (101*CF^2*nf^3*zb^2)/729 - 
   (100345*CA^3*CF^2*Pi^2*zb^2)/62208 + (10171*CA^2*CF^3*Pi^2*zb^2)/7776 + 
   (165245*CA*CF^4*Pi^2*zb^2)/15552 - (79135*CF^5*Pi^2*zb^2)/2592 + 
   (4975*CA^2*CF^2*nf*Pi^2*zb^2)/2592 + (515*CA*CF^3*nf*Pi^2*zb^2)/216 - 
   (14081*CF^4*nf*Pi^2*zb^2)/1296 + (85*CA*CF^2*nf^2*Pi^2*zb^2)/1296 - 
   (103*CF^3*nf^2*Pi^2*zb^2)/162 - (CF^2*nf^3*Pi^2*zb^2)/162 + 
   (7729*CA^3*CF^2*Pi^4*zb^2)/34560 - (12743*CA^2*CF^3*Pi^4*zb^2)/10368 + 
   (19397*CA*CF^4*Pi^4*zb^2)/25920 + (379*CF^5*Pi^4*zb^2)/288 - 
   (1289*CA^2*CF^2*nf*Pi^4*zb^2)/12960 - (47*CA*CF^3*nf*Pi^4*zb^2)/2592 + 
   (2641*CF^4*nf*Pi^4*zb^2)/6480 - (CA^3*CF^2*Pi^2*zb^3)/288 - 
   (5*CA^2*CF^3*Pi^2*zb^3)/72 - (11*CA*CF^4*Pi^2*zb^3)/192 + 
   (55*CF^5*Pi^2*zb^3)/96 - (CA*CF^3*nf*Pi^2*zb^3)/96 + 
   (CF^4*nf*Pi^2*zb^3)/48 - (85025*CA^3*CF^2*G[0, zb])/6912 + 
   (1966963*CA^2*CF^3*G[0, zb])/31104 + (2112619*CA*CF^4*G[0, zb])/31104 - 
   (442487*CF^5*G[0, zb])/3888 + (361*CA^2*CF^2*nf*G[0, zb])/3456 - 
   (174823*CA*CF^3*nf*G[0, zb])/31104 - (284249*CF^4*nf*G[0, zb])/15552 - 
   (4453*CA*CF^2*nf^2*G[0, zb])/7776 - (217*CF^3*nf^2*G[0, zb])/108 - 
   (17*CF^2*nf^3*G[0, zb])/243 - (42313*CA^3*CF^2*Pi^2*G[0, zb])/10368 - 
   (83873*CA^2*CF^3*Pi^2*G[0, zb])/10368 + (4901*CA*CF^4*Pi^2*G[0, zb])/576 + 
   (10597*CF^5*Pi^2*G[0, zb])/432 - (2003*CA^2*CF^2*nf*Pi^2*G[0, zb])/1296 - 
   (109*CA*CF^3*nf*Pi^2*G[0, zb])/324 + (3031*CF^4*nf*Pi^2*G[0, zb])/324 + 
   (CA*CF^2*nf^2*Pi^2*G[0, zb])/81 + (65*CF^3*nf^2*Pi^2*G[0, zb])/162 + 
   (1001*CA^3*CF^2*Pi^4*G[0, zb])/4320 + (55*CA^2*CF^3*Pi^4*G[0, zb])/36 - 
   (2501*CA*CF^4*Pi^4*G[0, zb])/1080 - (641*CF^5*Pi^4*G[0, zb])/1080 - 
   (85025*CA^3*CF^2*G[0, zb])/(6912*(-1 + zb)) + (1956595*CA^2*CF^3*G[0, zb])/
    (31104*(-1 + zb)) + (2091883*CA*CF^4*G[0, zb])/(31104*(-1 + zb)) - 
   (442487*CF^5*G[0, zb])/(3888*(-1 + zb)) + (361*CA^2*CF^2*nf*G[0, zb])/
    (3456*(-1 + zb)) - (174823*CA*CF^3*nf*G[0, zb])/(31104*(-1 + zb)) - 
   (284249*CF^4*nf*G[0, zb])/(15552*(-1 + zb)) - (4453*CA*CF^2*nf^2*G[0, zb])/
    (7776*(-1 + zb)) - (217*CF^3*nf^2*G[0, zb])/(108*(-1 + zb)) - 
   (17*CF^2*nf^3*G[0, zb])/(243*(-1 + zb)) - (42313*CA^3*CF^2*Pi^2*G[0, zb])/
    (10368*(-1 + zb)) - (83873*CA^2*CF^3*Pi^2*G[0, zb])/(10368*(-1 + zb)) + 
   (4901*CA*CF^4*Pi^2*G[0, zb])/(576*(-1 + zb)) + 
   (10597*CF^5*Pi^2*G[0, zb])/(432*(-1 + zb)) - 
   (2003*CA^2*CF^2*nf*Pi^2*G[0, zb])/(1296*(-1 + zb)) - 
   (109*CA*CF^3*nf*Pi^2*G[0, zb])/(324*(-1 + zb)) + 
   (3031*CF^4*nf*Pi^2*G[0, zb])/(324*(-1 + zb)) + 
   (CA*CF^2*nf^2*Pi^2*G[0, zb])/(81*(-1 + zb)) + (65*CF^3*nf^2*Pi^2*G[0, zb])/
    (162*(-1 + zb)) + (1001*CA^3*CF^2*Pi^4*G[0, zb])/(4320*(-1 + zb)) + 
   (55*CA^2*CF^3*Pi^4*G[0, zb])/(36*(-1 + zb)) - (2501*CA*CF^4*Pi^4*G[0, zb])/
    (1080*(-1 + zb)) - (641*CF^5*Pi^4*G[0, zb])/(1080*(-1 + zb)) - 
   (211157*CA^3*CF^2*zb*G[0, zb])/20736 + (252883*CA^2*CF^3*zb*G[0, zb])/
    31104 - (2074745*CA*CF^4*zb*G[0, zb])/31104 - 
   (1001945*CF^5*zb*G[0, zb])/3888 + (16415*CA^2*CF^2*nf*zb*G[0, zb])/10368 - 
   (625963*CA*CF^3*nf*zb*G[0, zb])/31104 - (907625*CF^4*nf*zb*G[0, zb])/
    15552 - (4015*CA*CF^2*nf^2*zb*G[0, zb])/7776 - 
   (275*CF^3*nf^2*zb*G[0, zb])/81 - (17*CF^2*nf^3*zb*G[0, zb])/243 - 
   (83827*CA^3*CF^2*Pi^2*zb*G[0, zb])/10368 - 
   (114209*CA^2*CF^3*Pi^2*zb*G[0, zb])/10368 + 
   (61727*CA*CF^4*Pi^2*zb*G[0, zb])/1728 + (12679*CF^5*Pi^2*zb*G[0, zb])/
    432 - (2255*CA^2*CF^2*nf*Pi^2*zb*G[0, zb])/1296 + 
   (20*CA*CF^3*nf*Pi^2*zb*G[0, zb])/81 + (1619*CF^4*nf*Pi^2*zb*G[0, zb])/
    162 + (CA*CF^2*nf^2*Pi^2*zb*G[0, zb])/81 + 
   (65*CF^3*nf^2*Pi^2*zb*G[0, zb])/162 + (1001*CA^3*CF^2*Pi^4*zb*G[0, zb])/
    4320 + (55*CA^2*CF^3*Pi^4*zb*G[0, zb])/36 - 
   (2501*CA*CF^4*Pi^4*zb*G[0, zb])/1080 - (641*CF^5*Pi^4*zb*G[0, zb])/1080 - 
   (62767*CA^3*CF^2*zb^2*G[0, zb])/3456 - (161285*CA^2*CF^3*zb^2*G[0, zb])/
    31104 - (120895*CA*CF^4*zb^2*G[0, zb])/15552 - 
   (11204*CF^5*zb^2*G[0, zb])/243 + (4547*CA^2*CF^2*nf*zb^2*G[0, zb])/1728 - 
   (13477*CA*CF^3*nf*zb^2*G[0, zb])/7776 - (62267*CF^4*nf*zb^2*G[0, zb])/
    3888 - (787*CA*CF^2*nf^2*zb^2*G[0, zb])/1944 - 
   (47*CF^3*nf^2*zb^2*G[0, zb])/24 - (17*CF^2*nf^3*zb^2*G[0, zb])/243 - 
   (2005*CA^3*CF^2*Pi^2*zb^2*G[0, zb])/648 - 
   (13379*CA^2*CF^3*Pi^2*zb^2*G[0, zb])/2592 + 
   (95*CA*CF^4*Pi^2*zb^2*G[0, zb])/18 + (4883*CF^5*Pi^2*zb^2*G[0, zb])/216 - 
   (2021*CA^2*CF^2*nf*Pi^2*zb^2*G[0, zb])/1296 - 
   (191*CA*CF^3*nf*Pi^2*zb^2*G[0, zb])/648 + 
   (1511*CF^4*nf*Pi^2*zb^2*G[0, zb])/162 + (CA*CF^2*nf^2*Pi^2*zb^2*G[0, zb])/
    81 + (65*CF^3*nf^2*Pi^2*zb^2*G[0, zb])/162 + 
   (1001*CA^3*CF^2*Pi^4*zb^2*G[0, zb])/4320 + 
   (55*CA^2*CF^3*Pi^4*zb^2*G[0, zb])/36 - (2501*CA*CF^4*Pi^4*zb^2*G[0, zb])/
    1080 - (641*CF^5*Pi^4*zb^2*G[0, zb])/1080 + 
   (7*CA^2*CF^3*Pi^2*zb^3*G[0, zb])/96 + (5*CA*CF^4*Pi^2*zb^3*G[0, zb])/96 - 
   (19*CF^5*Pi^2*zb^3*G[0, zb])/48 + (76091*CA^3*CF^2*G[1, zb])/5184 + 
   (234259*CA^2*CF^3*G[1, zb])/7776 - (857849*CA*CF^4*G[1, zb])/7776 + 
   (210179*CF^5*G[1, zb])/1944 + (149*CA^2*CF^2*nf*G[1, zb])/144 - 
   (143791*CA*CF^3*nf*G[1, zb])/7776 + (126325*CF^4*nf*G[1, zb])/3888 - 
   (587*CA*CF^2*nf^2*G[1, zb])/972 + (143*CF^3*nf^2*G[1, zb])/36 + 
   (34*CF^2*nf^3*G[1, zb])/243 - (12475*CA^3*CF^2*Pi^2*G[1, zb])/3456 + 
   (411*CA^2*CF^3*Pi^2*G[1, zb])/64 + (22981*CA*CF^4*Pi^2*G[1, zb])/1296 - 
   (7249*CF^5*Pi^2*G[1, zb])/144 + (7613*CA^2*CF^2*nf*Pi^2*G[1, zb])/5184 + 
   (625*CA*CF^3*nf*Pi^2*G[1, zb])/432 - (1133*CF^4*nf*Pi^2*G[1, zb])/108 - 
   (13*CA*CF^2*nf^2*Pi^2*G[1, zb])/162 - (4*CF^3*nf^2*Pi^2*G[1, zb])/9 - 
   (187*CA^3*CF^2*Pi^4*G[1, zb])/2160 - (3389*CA^2*CF^3*Pi^4*G[1, zb])/2160 + 
   (517*CA*CF^4*Pi^4*G[1, zb])/432 + (137*CF^5*Pi^4*G[1, zb])/180 + 
   (76739*CA^3*CF^2*G[1, zb])/(5184*(-1 + zb)) + (235879*CA^2*CF^3*G[1, zb])/
    (7776*(-1 + zb)) - (858497*CA*CF^4*G[1, zb])/(7776*(-1 + zb)) + 
   (210179*CF^5*G[1, zb])/(1944*(-1 + zb)) + (149*CA^2*CF^2*nf*G[1, zb])/
    (144*(-1 + zb)) - (143791*CA*CF^3*nf*G[1, zb])/(7776*(-1 + zb)) + 
   (126325*CF^4*nf*G[1, zb])/(3888*(-1 + zb)) - (587*CA*CF^2*nf^2*G[1, zb])/
    (972*(-1 + zb)) + (143*CF^3*nf^2*G[1, zb])/(36*(-1 + zb)) + 
   (34*CF^2*nf^3*G[1, zb])/(243*(-1 + zb)) - (3565*CA^3*CF^2*Pi^2*G[1, zb])/
    (2592*(-1 + zb)) + (7955*CA^2*CF^3*Pi^2*G[1, zb])/(864*(-1 + zb)) + 
   (9281*CA*CF^4*Pi^2*G[1, zb])/(1296*(-1 + zb)) - 
   (3709*CF^5*Pi^2*G[1, zb])/(108*(-1 + zb)) + 
   (77*CA^2*CF^2*nf*Pi^2*G[1, zb])/(48*(-1 + zb)) + 
   (13*CA*CF^3*nf*Pi^2*G[1, zb])/(162*(-1 + zb)) - 
   (2767*CF^4*nf*Pi^2*G[1, zb])/(324*(-1 + zb)) - 
   (13*CA*CF^2*nf^2*Pi^2*G[1, zb])/(162*(-1 + zb)) - 
   (31*CF^3*nf^2*Pi^2*G[1, zb])/(81*(-1 + zb)) - 
   (809*CA^3*CF^2*Pi^4*G[1, zb])/(4320*(-1 + zb)) - 
   (25*CA^2*CF^3*Pi^4*G[1, zb])/(24*(-1 + zb)) + (1343*CA*CF^4*Pi^4*G[1, zb])/
    (1080*(-1 + zb)) + (331*CF^5*Pi^4*G[1, zb])/(270*(-1 + zb)) - 
   (CA^2*CF^3*G[1, zb])/(3*zb) - (2*CA*CF^4*G[1, zb])/(3*zb) + 
   (79607*CA^3*CF^2*zb*G[1, zb])/10368 + (293383*CA^2*CF^3*zb*G[1, zb])/
    7776 - (211985*CA*CF^4*zb*G[1, zb])/7776 + (161573*CF^5*zb*G[1, zb])/
    486 + (259*CA^2*CF^2*nf*zb*G[1, zb])/162 - (12299*CA*CF^3*nf*zb*G[1, zb])/
    3888 + (297523*CF^4*nf*zb*G[1, zb])/3888 - 
   (1613*CA*CF^2*nf^2*zb*G[1, zb])/3888 + (1739*CF^3*nf^2*zb*G[1, zb])/324 + 
   (34*CF^2*nf^3*zb*G[1, zb])/243 + (881*CA^3*CF^2*Pi^2*zb*G[1, zb])/864 + 
   (26287*CA^2*CF^3*Pi^2*zb*G[1, zb])/1728 - (24793*CA*CF^4*Pi^2*zb*G[1, zb])/
    2592 - (19195*CF^5*Pi^2*zb*G[1, zb])/432 + 
   (6431*CA^2*CF^2*nf*Pi^2*zb*G[1, zb])/5184 - 
   (67*CA*CF^3*nf*Pi^2*zb*G[1, zb])/432 - (491*CF^4*nf*Pi^2*zb*G[1, zb])/54 - 
   (13*CA*CF^2*nf^2*Pi^2*zb*G[1, zb])/162 - (19*CF^3*nf^2*Pi^2*zb*G[1, zb])/
    54 - (2053*CA^3*CF^2*Pi^4*zb*G[1, zb])/8640 - 
   (185*CA^2*CF^3*Pi^4*zb*G[1, zb])/216 + (6427*CA*CF^4*Pi^4*zb*G[1, zb])/
    4320 + (467*CF^5*Pi^4*zb*G[1, zb])/360 + (128509*CA^3*CF^2*zb^2*G[1, zb])/
    10368 + (1342009*CA^2*CF^3*zb^2*G[1, zb])/31104 - 
   (400325*CA*CF^4*zb^2*G[1, zb])/7776 + (362497*CF^5*zb^2*G[1, zb])/3888 + 
   (2303*CA^2*CF^2*nf*zb^2*G[1, zb])/1728 - (46925*CA*CF^3*nf*zb^2*G[1, zb])/
    3888 + (16127*CF^4*nf*zb^2*G[1, zb])/486 - 
   (335*CA*CF^2*nf^2*zb^2*G[1, zb])/972 + (71*CF^3*nf^2*zb^2*G[1, zb])/18 + 
   (34*CF^2*nf^3*zb^2*G[1, zb])/243 + (827*CA^3*CF^2*Pi^2*zb^2*G[1, zb])/
    864 + (3097*CA^2*CF^3*Pi^2*zb^2*G[1, zb])/864 + 
   (2929*CA*CF^4*Pi^2*zb^2*G[1, zb])/1296 - (1031*CF^5*Pi^2*zb^2*G[1, zb])/
    36 + (241*CA^2*CF^2*nf*Pi^2*zb^2*G[1, zb])/162 + 
   (127*CA*CF^3*nf*Pi^2*zb^2*G[1, zb])/108 - (343*CF^4*nf*Pi^2*zb^2*G[1, zb])/
    36 - (13*CA*CF^2*nf^2*Pi^2*zb^2*G[1, zb])/162 - 
   (4*CF^3*nf^2*Pi^2*zb^2*G[1, zb])/9 - (187*CA^3*CF^2*Pi^4*zb^2*G[1, zb])/
    2160 - (1681*CA^2*CF^3*Pi^4*zb^2*G[1, zb])/1080 + 
   (2639*CA*CF^4*Pi^4*zb^2*G[1, zb])/2160 + (137*CF^5*Pi^4*zb^2*G[1, zb])/
    180 - (CA^2*CF^3*Pi^2*zb^3*G[1, zb])/96 - (11*CA*CF^4*Pi^2*zb^3*G[1, zb])/
    96 + (13*CF^5*Pi^2*zb^3*G[1, zb])/48 - (45725*CA^3*CF^2*G[0, 0, zb])/
    5184 - (196973*CA^2*CF^3*G[0, 0, zb])/2592 + (36991*CA*CF^4*G[0, 0, zb])/
    5184 + (282265*CF^5*G[0, 0, zb])/2592 - (3985*CA^2*CF^2*nf*G[0, 0, zb])/
    1728 + (60451*CA*CF^3*nf*G[0, 0, zb])/5184 + (24775*CF^4*nf*G[0, 0, zb])/
    864 + (55*CA*CF^2*nf^2*G[0, 0, zb])/81 + (143*CF^3*nf^2*G[0, 0, zb])/81 + 
   (2*CF^2*nf^3*G[0, 0, zb])/81 + (379*CA^3*CF^2*Pi^2*G[0, 0, zb])/64 + 
   (805*CA^2*CF^3*Pi^2*G[0, 0, zb])/54 - (503*CA*CF^4*Pi^2*G[0, 0, zb])/16 - 
   (307*CF^5*Pi^2*G[0, 0, zb])/18 + (281*CA^2*CF^2*nf*Pi^2*G[0, 0, zb])/216 - 
   4*CA*CF^3*nf*Pi^2*G[0, 0, zb] - (229*CF^4*nf*Pi^2*G[0, 0, zb])/36 - 
   (45725*CA^3*CF^2*G[0, 0, zb])/(5184*(-1 + zb)) - 
   (196973*CA^2*CF^3*G[0, 0, zb])/(2592*(-1 + zb)) + 
   (36991*CA*CF^4*G[0, 0, zb])/(5184*(-1 + zb)) + 
   (282265*CF^5*G[0, 0, zb])/(2592*(-1 + zb)) - 
   (3985*CA^2*CF^2*nf*G[0, 0, zb])/(1728*(-1 + zb)) + 
   (60451*CA*CF^3*nf*G[0, 0, zb])/(5184*(-1 + zb)) + 
   (24775*CF^4*nf*G[0, 0, zb])/(864*(-1 + zb)) + 
   (55*CA*CF^2*nf^2*G[0, 0, zb])/(81*(-1 + zb)) + 
   (143*CF^3*nf^2*G[0, 0, zb])/(81*(-1 + zb)) + (2*CF^2*nf^3*G[0, 0, zb])/
    (81*(-1 + zb)) + (379*CA^3*CF^2*Pi^2*G[0, 0, zb])/(64*(-1 + zb)) + 
   (805*CA^2*CF^3*Pi^2*G[0, 0, zb])/(54*(-1 + zb)) - 
   (503*CA*CF^4*Pi^2*G[0, 0, zb])/(16*(-1 + zb)) - 
   (307*CF^5*Pi^2*G[0, 0, zb])/(18*(-1 + zb)) + 
   (281*CA^2*CF^2*nf*Pi^2*G[0, 0, zb])/(216*(-1 + zb)) - 
   (4*CA*CF^3*nf*Pi^2*G[0, 0, zb])/(-1 + zb) - (229*CF^4*nf*Pi^2*G[0, 0, zb])/
    (36*(-1 + zb)) - (35605*CA^3*CF^2*zb*G[0, 0, zb])/2592 - 
   (70451*CA^2*CF^3*zb*G[0, 0, zb])/2592 + (1050391*CA*CF^4*zb*G[0, 0, zb])/
    5184 + (636361*CF^5*zb*G[0, 0, zb])/2592 - 
   (5795*CA^2*CF^2*nf*zb*G[0, 0, zb])/1728 + 
   (159667*CA*CF^3*nf*zb*G[0, 0, zb])/5184 + (48275*CF^4*nf*zb*G[0, 0, zb])/
    864 + (55*CA*CF^2*nf^2*zb*G[0, 0, zb])/81 + 
   (191*CF^3*nf^2*zb*G[0, 0, zb])/81 + (2*CF^2*nf^3*zb*G[0, 0, zb])/81 + 
   (5203*CA^3*CF^2*Pi^2*zb*G[0, 0, zb])/576 + 
   (5873*CA^2*CF^3*Pi^2*zb*G[0, 0, zb])/432 - 
   (6841*CA*CF^4*Pi^2*zb*G[0, 0, zb])/144 - (158*CF^5*Pi^2*zb*G[0, 0, zb])/
    9 + (281*CA^2*CF^2*nf*Pi^2*zb*G[0, 0, zb])/216 - 
   4*CA*CF^3*nf*Pi^2*zb*G[0, 0, zb] - (229*CF^4*nf*Pi^2*zb*G[0, 0, zb])/36 + 
   (2185*CA^3*CF^2*zb^2*G[0, 0, zb])/324 - (12977*CA^2*CF^3*zb^2*G[0, 0, zb])/
    2592 + (28789*CA*CF^4*zb^2*G[0, 0, zb])/1296 + 
   (100349*CF^5*zb^2*G[0, 0, zb])/1296 - (3563*CA^2*CF^2*nf*zb^2*G[0, 0, zb])/
    864 + (9319*CA*CF^3*nf*zb^2*G[0, 0, zb])/1296 + 
   (5815*CF^4*nf*zb^2*G[0, 0, zb])/216 + (55*CA*CF^2*nf^2*zb^2*G[0, 0, zb])/
    81 + (143*CF^3*nf^2*zb^2*G[0, 0, zb])/81 + (2*CF^2*nf^3*zb^2*G[0, 0, zb])/
    81 + (1193*CA^3*CF^2*Pi^2*zb^2*G[0, 0, zb])/192 + 
   (6251*CA^2*CF^3*Pi^2*zb^2*G[0, 0, zb])/432 - 
   (1537*CA*CF^4*Pi^2*zb^2*G[0, 0, zb])/48 - (581*CF^5*Pi^2*zb^2*G[0, 0, zb])/
    36 + (281*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 0, zb])/216 - 
   4*CA*CF^3*nf*Pi^2*zb^2*G[0, 0, zb] - (229*CF^4*nf*Pi^2*zb^2*G[0, 0, zb])/
    36 + (CA^3*CF^2*zb^3*G[0, 0, zb])/144 + (5*CA^2*CF^3*zb^3*G[0, 0, zb])/
    36 + (11*CA*CF^4*zb^3*G[0, 0, zb])/96 - (55*CF^5*zb^3*G[0, 0, zb])/48 + 
   (CA*CF^3*nf*zb^3*G[0, 0, zb])/48 - (CF^4*nf*zb^3*G[0, 0, zb])/24 - 
   (15*CA^3*CF^2*G[0, 1, zb])/4 + (232645*CA^2*CF^3*G[0, 1, zb])/5184 + 
   (30323*CA*CF^4*G[0, 1, zb])/1296 - (162127*CF^5*G[0, 1, zb])/1296 + 
   (15625*CA^2*CF^2*nf*G[0, 1, zb])/2592 - (373*CA*CF^3*nf*G[0, 1, zb])/81 - 
   (2743*CF^4*nf*G[0, 1, zb])/72 - (7*CA*CF^2*nf^2*G[0, 1, zb])/12 - 
   (439*CF^3*nf^2*G[0, 1, zb])/162 - (4*CF^2*nf^3*G[0, 1, zb])/81 - 
   (5417*CA^3*CF^2*Pi^2*G[0, 1, zb])/1728 - (7679*CA^2*CF^3*Pi^2*G[0, 1, zb])/
    432 + (1787*CA*CF^4*Pi^2*G[0, 1, zb])/108 + (6239*CF^5*Pi^2*G[0, 1, zb])/
    216 - (CA^2*CF^2*nf*Pi^2*G[0, 1, zb])/12 + 
   (545*CA*CF^3*nf*Pi^2*G[0, 1, zb])/216 + (13*CF^4*nf*Pi^2*G[0, 1, zb])/2 - 
   (15*CA^3*CF^2*G[0, 1, zb])/(4*(-1 + zb)) + (234373*CA^2*CF^3*G[0, 1, zb])/
    (5184*(-1 + zb)) + (31187*CA*CF^4*G[0, 1, zb])/(1296*(-1 + zb)) - 
   (162127*CF^5*G[0, 1, zb])/(1296*(-1 + zb)) + 
   (15625*CA^2*CF^2*nf*G[0, 1, zb])/(2592*(-1 + zb)) - 
   (373*CA*CF^3*nf*G[0, 1, zb])/(81*(-1 + zb)) - (2743*CF^4*nf*G[0, 1, zb])/
    (72*(-1 + zb)) - (7*CA*CF^2*nf^2*G[0, 1, zb])/(12*(-1 + zb)) - 
   (439*CF^3*nf^2*G[0, 1, zb])/(162*(-1 + zb)) - (4*CF^2*nf^3*G[0, 1, zb])/
    (81*(-1 + zb)) - (5417*CA^3*CF^2*Pi^2*G[0, 1, zb])/(1728*(-1 + zb)) - 
   (7679*CA^2*CF^3*Pi^2*G[0, 1, zb])/(432*(-1 + zb)) + 
   (1787*CA*CF^4*Pi^2*G[0, 1, zb])/(108*(-1 + zb)) + 
   (6239*CF^5*Pi^2*G[0, 1, zb])/(216*(-1 + zb)) - 
   (CA^2*CF^2*nf*Pi^2*G[0, 1, zb])/(12*(-1 + zb)) + 
   (545*CA*CF^3*nf*Pi^2*G[0, 1, zb])/(216*(-1 + zb)) + 
   (13*CF^4*nf*Pi^2*G[0, 1, zb])/(2*(-1 + zb)) + 
   (CA^2*CF^3*G[0, 1, zb])/(3*zb) + (2*CA*CF^4*G[0, 1, zb])/(3*zb) + 
   (6157*CA^3*CF^2*zb*G[0, 1, zb])/1728 + (138793*CA^2*CF^3*zb*G[0, 1, zb])/
    5184 - (22331*CA*CF^4*zb*G[0, 1, zb])/162 - (399205*CF^5*zb*G[0, 1, zb])/
    1296 + (6887*CA^2*CF^2*nf*zb*G[0, 1, zb])/1296 - 
   (26101*CA*CF^3*nf*zb*G[0, 1, zb])/1296 - (14699*CF^4*nf*zb*G[0, 1, zb])/
    216 - (7*CA*CF^2*nf^2*zb*G[0, 1, zb])/12 - (541*CF^3*nf^2*zb*G[0, 1, zb])/
    162 - (4*CF^2*nf^3*zb*G[0, 1, zb])/81 - 
   (7181*CA^3*CF^2*Pi^2*zb*G[0, 1, zb])/1728 - 
   (3421*CA^2*CF^3*Pi^2*zb*G[0, 1, zb])/216 + 
   (6307*CA*CF^4*Pi^2*zb*G[0, 1, zb])/216 + (6911*CF^5*Pi^2*zb*G[0, 1, zb])/
    216 - (CA^2*CF^2*nf*Pi^2*zb*G[0, 1, zb])/2 + 
   (563*CA*CF^3*nf*Pi^2*zb*G[0, 1, zb])/216 + 
   (13*CF^4*nf*Pi^2*zb*G[0, 1, zb])/2 - (12659*CA^3*CF^2*zb^2*G[0, 1, zb])/
    1152 + (8813*CA^2*CF^3*zb^2*G[0, 1, zb])/2592 - 
   (5459*CA*CF^4*zb^2*G[0, 1, zb])/2592 - (137053*CF^5*zb^2*G[0, 1, zb])/
    1296 + (12979*CA^2*CF^2*nf*zb^2*G[0, 1, zb])/2592 - 
   (4321*CA*CF^3*nf*zb^2*G[0, 1, zb])/1296 - (2617*CF^4*nf*zb^2*G[0, 1, zb])/
    72 - (7*CA*CF^2*nf^2*zb^2*G[0, 1, zb])/12 - 
   (439*CF^3*nf^2*zb^2*G[0, 1, zb])/162 - (4*CF^2*nf^3*zb^2*G[0, 1, zb])/81 - 
   (5399*CA^3*CF^2*Pi^2*zb^2*G[0, 1, zb])/1728 - 
   (2683*CA^2*CF^3*Pi^2*zb^2*G[0, 1, zb])/216 + 
   (5753*CA*CF^4*Pi^2*zb^2*G[0, 1, zb])/432 + 
   (3007*CF^5*Pi^2*zb^2*G[0, 1, zb])/108 - 
   (17*CA^2*CF^2*nf*Pi^2*zb^2*G[0, 1, zb])/24 + 
   (143*CA*CF^3*nf*Pi^2*zb^2*G[0, 1, zb])/54 + 
   (13*CF^4*nf*Pi^2*zb^2*G[0, 1, zb])/2 - (CA^3*CF^2*zb^3*G[0, 1, zb])/144 - 
   (5*CA^2*CF^3*zb^3*G[0, 1, zb])/36 - (11*CA*CF^4*zb^3*G[0, 1, zb])/96 + 
   (55*CF^5*zb^3*G[0, 1, zb])/48 - (CA*CF^3*nf*zb^3*G[0, 1, zb])/48 + 
   (CF^4*nf*zb^3*G[0, 1, zb])/24 - (19783*CA^3*CF^2*G[1, 0, zb])/1152 + 
   (28889*CA^2*CF^3*G[1, 0, zb])/648 + (186643*CA*CF^4*G[1, 0, zb])/2592 - 
   (28465*CF^5*G[1, 0, zb])/324 + (6635*CA^2*CF^2*nf*G[1, 0, zb])/1296 - 
   (17321*CA*CF^3*nf*G[1, 0, zb])/2592 - (97*CF^4*nf*G[1, 0, zb])/3 - 
   (15*CA*CF^2*nf^2*G[1, 0, zb])/16 - (869*CF^3*nf^2*G[1, 0, zb])/324 - 
   (4*CF^2*nf^3*G[1, 0, zb])/81 - (4939*CA^3*CF^2*Pi^2*G[1, 0, zb])/1728 - 
   (6301*CA^2*CF^3*Pi^2*G[1, 0, zb])/432 + (4129*CA*CF^4*Pi^2*G[1, 0, zb])/
    216 + (6697*CF^5*Pi^2*G[1, 0, zb])/216 - 
   (41*CA^2*CF^2*nf*Pi^2*G[1, 0, zb])/54 + (353*CA*CF^3*nf*Pi^2*G[1, 0, zb])/
    108 + (689*CF^4*nf*Pi^2*G[1, 0, zb])/108 - (36287*CA^3*CF^2*G[1, 0, zb])/
    (2592*(-1 + zb)) + (21835*CA^2*CF^3*G[1, 0, zb])/(432*(-1 + zb)) + 
   (509*CA*CF^4*G[1, 0, zb])/(48*(-1 + zb)) - (51563*CF^5*G[1, 0, zb])/
    (648*(-1 + zb)) + (1519*CA^2*CF^2*nf*G[1, 0, zb])/(324*(-1 + zb)) - 
   (4889*CA*CF^3*nf*G[1, 0, zb])/(432*(-1 + zb)) - 
   (4201*CF^4*nf*G[1, 0, zb])/(216*(-1 + zb)) - 
   (161*CA*CF^2*nf^2*G[1, 0, zb])/(162*(-1 + zb)) - 
   (17*CF^3*nf^2*G[1, 0, zb])/(9*(-1 + zb)) - (4*CF^2*nf^3*G[1, 0, zb])/
    (81*(-1 + zb)) - (283*CA^3*CF^2*Pi^2*G[1, 0, zb])/(144*(-1 + zb)) - 
   (745*CA^2*CF^3*Pi^2*G[1, 0, zb])/(72*(-1 + zb)) + 
   (287*CA*CF^4*Pi^2*G[1, 0, zb])/(36*(-1 + zb)) + 
   (1441*CF^5*Pi^2*G[1, 0, zb])/(54*(-1 + zb)) - 
   (61*CA^2*CF^2*nf*Pi^2*G[1, 0, zb])/(108*(-1 + zb)) + 
   (145*CA*CF^3*nf*Pi^2*G[1, 0, zb])/(54*(-1 + zb)) + 
   (155*CF^4*nf*Pi^2*G[1, 0, zb])/(27*(-1 + zb)) + 
   (2*CA^2*CF^3*G[1, 0, zb])/(3*zb) + (4*CA*CF^4*G[1, 0, zb])/(3*zb) - 
   (6335*CA^3*CF^2*zb*G[1, 0, zb])/3456 + (151717*CA^2*CF^3*zb*G[1, 0, zb])/
    5184 - (522815*CA*CF^4*zb*G[1, 0, zb])/2592 - 
   (608681*CF^5*zb*G[1, 0, zb])/2592 + (12187*CA^2*CF^2*nf*zb*G[1, 0, zb])/
    2592 - (70103*CA*CF^3*nf*zb*G[1, 0, zb])/2592 - 
   (19243*CF^4*nf*zb*G[1, 0, zb])/432 - (121*CA*CF^2*nf^2*zb*G[1, 0, zb])/
    144 - (719*CF^3*nf^2*zb*G[1, 0, zb])/324 - (4*CF^2*nf^3*zb*G[1, 0, zb])/
    81 - (2189*CA^3*CF^2*Pi^2*zb*G[1, 0, zb])/864 - 
   (271*CA^2*CF^3*Pi^2*zb*G[1, 0, zb])/27 + 
   (5069*CA*CF^4*Pi^2*zb*G[1, 0, zb])/432 + (815*CF^5*Pi^2*zb*G[1, 0, zb])/
    27 - (13*CA^2*CF^2*nf*Pi^2*zb*G[1, 0, zb])/27 + 
   (263*CA*CF^3*nf*Pi^2*zb*G[1, 0, zb])/108 + 
   (1165*CF^4*nf*Pi^2*zb*G[1, 0, zb])/216 - (1229*CA^3*CF^2*zb^2*G[1, 0, zb])/
    96 + (13957*CA^2*CF^3*zb^2*G[1, 0, zb])/1296 - 
   (4753*CA*CF^4*zb^2*G[1, 0, zb])/324 - (137539*CF^5*zb^2*G[1, 0, zb])/
    1296 + (15331*CA^2*CF^2*nf*zb^2*G[1, 0, zb])/2592 - 
   (8773*CA*CF^3*nf*zb^2*G[1, 0, zb])/1296 - (2621*CF^4*nf*zb^2*G[1, 0, zb])/
    72 - (29*CA*CF^2*nf^2*zb^2*G[1, 0, zb])/36 - 
   (439*CF^3*nf^2*zb^2*G[1, 0, zb])/162 - (4*CF^2*nf^3*zb^2*G[1, 0, zb])/81 - 
   (5893*CA^3*CF^2*Pi^2*zb^2*G[1, 0, zb])/1728 - 
   (11117*CA^2*CF^3*Pi^2*zb^2*G[1, 0, zb])/864 + 
   (8981*CA*CF^4*Pi^2*zb^2*G[1, 0, zb])/432 + 
   (5149*CF^5*Pi^2*zb^2*G[1, 0, zb])/216 - 
   (41*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 0, zb])/54 + 
   (353*CA*CF^3*nf*Pi^2*zb^2*G[1, 0, zb])/108 + 
   (689*CF^4*nf*Pi^2*zb^2*G[1, 0, zb])/108 - (CA^3*CF^2*zb^3*G[1, 0, zb])/
    144 - (5*CA^2*CF^3*zb^3*G[1, 0, zb])/36 - (11*CA*CF^4*zb^3*G[1, 0, zb])/
    96 + (55*CF^5*zb^3*G[1, 0, zb])/48 - (CA*CF^3*nf*zb^3*G[1, 0, zb])/48 + 
   (CF^4*nf*zb^3*G[1, 0, zb])/24 + (224387*CA^3*CF^2*G[1, 1, zb])/10368 + 
   (17591*CA^2*CF^3*G[1, 1, zb])/1296 - (333133*CA*CF^4*G[1, 1, zb])/2592 + 
   (78019*CF^5*G[1, 1, zb])/648 - (2281*CA^2*CF^2*nf*G[1, 1, zb])/432 - 
   (30709*CA*CF^3*nf*G[1, 1, zb])/2592 + (11035*CF^4*nf*G[1, 1, zb])/216 + 
   (583*CA*CF^2*nf^2*G[1, 1, zb])/1296 + (1481*CF^3*nf^2*G[1, 1, zb])/324 + 
   (8*CF^2*nf^3*G[1, 1, zb])/81 - (55*CA^3*CF^2*Pi^2*G[1, 1, zb])/108 + 
   (253*CA^2*CF^3*Pi^2*G[1, 1, zb])/18 + (187*CA*CF^4*Pi^2*G[1, 1, zb])/54 - 
   (553*CF^5*Pi^2*G[1, 1, zb])/12 + (41*CA^2*CF^2*nf*Pi^2*G[1, 1, zb])/54 - 
   (275*CA*CF^3*nf*Pi^2*G[1, 1, zb])/108 - (199*CF^4*nf*Pi^2*G[1, 1, zb])/
    27 + (1496*CA^3*CF^2*G[1, 1, zb])/(81*(-1 + zb)) + 
   (131*CA^2*CF^3*G[1, 1, zb])/(18*(-1 + zb)) - (7321*CA*CF^4*G[1, 1, zb])/
    (108*(-1 + zb)) + (18163*CF^5*G[1, 1, zb])/(162*(-1 + zb)) - 
   (1571*CA^2*CF^2*nf*G[1, 1, zb])/(324*(-1 + zb)) - 
   (779*CA*CF^3*nf*G[1, 1, zb])/(108*(-1 + zb)) + 
   (2063*CF^4*nf*G[1, 1, zb])/(54*(-1 + zb)) + (41*CA*CF^2*nf^2*G[1, 1, zb])/
    (81*(-1 + zb)) + (34*CF^3*nf^2*G[1, 1, zb])/(9*(-1 + zb)) + 
   (8*CF^2*nf^3*G[1, 1, zb])/(81*(-1 + zb)) - (9*CA^3*CF^2*Pi^2*G[1, 1, zb])/
    (8*(-1 + zb)) + (322*CA^2*CF^3*Pi^2*G[1, 1, zb])/(27*(-1 + zb)) - 
   (25*CA*CF^4*Pi^2*G[1, 1, zb])/(18*(-1 + zb)) - 
   (266*CF^5*Pi^2*G[1, 1, zb])/(9*(-1 + zb)) + 
   (17*CA^2*CF^2*nf*Pi^2*G[1, 1, zb])/(27*(-1 + zb)) - 
   (77*CA*CF^3*nf*Pi^2*G[1, 1, zb])/(27*(-1 + zb)) - 
   (142*CF^4*nf*Pi^2*G[1, 1, zb])/(27*(-1 + zb)) - 
   (CA^2*CF^3*G[1, 1, zb])/zb - (2*CA*CF^4*G[1, 1, zb])/zb + 
   (61679*CA^3*CF^2*zb*G[1, 1, zb])/10368 + (29105*CA^2*CF^3*zb*G[1, 1, zb])/
    5184 + (229067*CA*CF^4*zb*G[1, 1, zb])/2592 + 
   (853777*CF^5*zb*G[1, 1, zb])/2592 - (23*CA^2*CF^2*nf*zb*G[1, 1, zb])/6 + 
   (16529*CA*CF^3*nf*zb*G[1, 1, zb])/2592 + (28523*CF^4*nf*zb*G[1, 1, zb])/
    432 + (457*CA*CF^2*nf^2*zb*G[1, 1, zb])/1296 + 
   (1343*CF^3*nf^2*zb*G[1, 1, zb])/324 + (8*CF^2*nf^3*zb*G[1, 1, zb])/81 - 
   (3031*CA^3*CF^2*Pi^2*zb*G[1, 1, zb])/1728 + 
   (3515*CA^2*CF^3*Pi^2*zb*G[1, 1, zb])/288 - 
   (1565*CA*CF^4*Pi^2*zb*G[1, 1, zb])/216 - (301*CF^5*Pi^2*zb*G[1, 1, zb])/
    9 + (61*CA^2*CF^2*nf*Pi^2*zb*G[1, 1, zb])/108 - 
   (649*CA*CF^3*nf*Pi^2*zb*G[1, 1, zb])/216 - 
   (227*CF^4*nf*Pi^2*zb*G[1, 1, zb])/54 + (128807*CA^3*CF^2*zb^2*G[1, 1, zb])/
    10368 + (44317*CA^2*CF^3*zb^2*G[1, 1, zb])/2592 - 
   (30379*CA*CF^4*zb^2*G[1, 1, zb])/648 + (210947*CF^5*zb^2*G[1, 1, zb])/
    1296 - (3845*CA^2*CF^2*nf*zb^2*G[1, 1, zb])/864 - 
   (3967*CA*CF^3*nf*zb^2*G[1, 1, zb])/648 + (11947*CF^4*nf*zb^2*G[1, 1, zb])/
    216 + (103*CA*CF^2*nf^2*zb^2*G[1, 1, zb])/324 + 
   (745*CF^3*nf^2*zb^2*G[1, 1, zb])/162 + (8*CF^2*nf^3*zb^2*G[1, 1, zb])/81 - 
   (565*CA^3*CF^2*Pi^2*zb^2*G[1, 1, zb])/1728 + 
   (3883*CA^2*CF^3*Pi^2*zb^2*G[1, 1, zb])/288 - 
   (661*CA*CF^4*Pi^2*zb^2*G[1, 1, zb])/432 - (959*CF^5*Pi^2*zb^2*G[1, 1, zb])/
    24 + (41*CA^2*CF^2*nf*Pi^2*zb^2*G[1, 1, zb])/54 - 
   (275*CA*CF^3*nf*Pi^2*zb^2*G[1, 1, zb])/108 - 
   (199*CF^4*nf*Pi^2*zb^2*G[1, 1, zb])/27 + (CA^3*CF^2*zb^3*G[1, 1, zb])/
    144 + (5*CA^2*CF^3*zb^3*G[1, 1, zb])/36 + (11*CA*CF^4*zb^3*G[1, 1, zb])/
    96 - (55*CF^5*zb^3*G[1, 1, zb])/48 + (CA*CF^3*nf*zb^3*G[1, 1, zb])/48 - 
   (CF^4*nf*zb^3*G[1, 1, zb])/24 + (115*CA^2*CF^3*Pi^2*G[2, 1, zb])/108 + 
   (5*CA*CF^4*Pi^2*G[2, 1, zb])/12 + (35*CF^5*Pi^2*G[2, 1, zb])/18 + 
   (10*CF^4*nf*Pi^2*G[2, 1, zb])/27 + (65*CA^2*CF^3*Pi^2*G[2, 1, zb])/
    (108*(-1 + zb)) + (5*CA*CF^4*Pi^2*G[2, 1, zb])/(4*(-1 + zb)) - 
   (65*CF^5*Pi^2*G[2, 1, zb])/(18*(-1 + zb)) - (10*CF^4*nf*Pi^2*G[2, 1, zb])/
    (27*(-1 + zb)) + (10*CA^2*CF^3*Pi^2*zb*G[2, 1, zb])/27 + 
   (25*CA*CF^4*Pi^2*zb*G[2, 1, zb])/12 - (50*CF^5*Pi^2*zb*G[2, 1, zb])/9 - 
   (20*CF^4*nf*Pi^2*zb*G[2, 1, zb])/27 - (65*CA^2*CF^3*Pi^2*zb^2*G[2, 1, zb])/
    108 - (5*CA*CF^4*Pi^2*zb^2*G[2, 1, zb])/4 + 
   (65*CF^5*Pi^2*zb^2*G[2, 1, zb])/18 + (10*CF^4*nf*Pi^2*zb^2*G[2, 1, zb])/
    27 + (1901*CA^3*CF^2*G[0, 0, 0, zb])/48 + 
   (89749*CA^2*CF^3*G[0, 0, 0, zb])/1728 - (2390*CA*CF^4*G[0, 0, 0, zb])/27 - 
   (51581*CF^5*G[0, 0, 0, zb])/432 + (3269*CA^2*CF^2*nf*G[0, 0, 0, zb])/864 - 
   (881*CA*CF^3*nf*G[0, 0, 0, zb])/54 - (7745*CF^4*nf*G[0, 0, 0, zb])/216 - 
   (31*CA*CF^2*nf^2*G[0, 0, 0, zb])/54 - (13*CF^3*nf^2*G[0, 0, 0, zb])/9 - 
   (2243*CA^3*CF^2*Pi^2*G[0, 0, 0, zb])/144 + 
   (1957*CA^2*CF^3*Pi^2*G[0, 0, 0, zb])/144 + 
   (5177*CA*CF^4*Pi^2*G[0, 0, 0, zb])/72 + (67*CF^5*Pi^2*G[0, 0, 0, zb])/6 + 
   (1901*CA^3*CF^2*G[0, 0, 0, zb])/(48*(-1 + zb)) + 
   (89749*CA^2*CF^3*G[0, 0, 0, zb])/(1728*(-1 + zb)) - 
   (2390*CA*CF^4*G[0, 0, 0, zb])/(27*(-1 + zb)) - 
   (51581*CF^5*G[0, 0, 0, zb])/(432*(-1 + zb)) + 
   (3269*CA^2*CF^2*nf*G[0, 0, 0, zb])/(864*(-1 + zb)) - 
   (881*CA*CF^3*nf*G[0, 0, 0, zb])/(54*(-1 + zb)) - 
   (7745*CF^4*nf*G[0, 0, 0, zb])/(216*(-1 + zb)) - 
   (31*CA*CF^2*nf^2*G[0, 0, 0, zb])/(54*(-1 + zb)) - 
   (13*CF^3*nf^2*G[0, 0, 0, zb])/(9*(-1 + zb)) - 
   (2243*CA^3*CF^2*Pi^2*G[0, 0, 0, zb])/(144*(-1 + zb)) + 
   (1957*CA^2*CF^3*Pi^2*G[0, 0, 0, zb])/(144*(-1 + zb)) + 
   (5177*CA*CF^4*Pi^2*G[0, 0, 0, zb])/(72*(-1 + zb)) + 
   (67*CF^5*Pi^2*G[0, 0, 0, zb])/(6*(-1 + zb)) + 
   (1595*CA^3*CF^2*zb*G[0, 0, 0, zb])/32 - 
   (34979*CA^2*CF^3*zb*G[0, 0, 0, zb])/1728 - 
   (70831*CA*CF^4*zb*G[0, 0, 0, zb])/216 - (107525*CF^5*zb*G[0, 0, 0, zb])/
    432 + (3557*CA^2*CF^2*nf*zb*G[0, 0, 0, zb])/864 - 
   (6509*CA*CF^3*nf*zb*G[0, 0, 0, zb])/216 - 
   (10475*CF^4*nf*zb*G[0, 0, 0, zb])/216 - 
   (31*CA*CF^2*nf^2*zb*G[0, 0, 0, zb])/54 - (13*CF^3*nf^2*zb*G[0, 0, 0, zb])/
    9 - (2243*CA^3*CF^2*Pi^2*zb*G[0, 0, 0, zb])/144 + 
   (1957*CA^2*CF^3*Pi^2*zb*G[0, 0, 0, zb])/144 + 
   (5177*CA*CF^4*Pi^2*zb*G[0, 0, 0, zb])/72 + 
   (67*CF^5*Pi^2*zb*G[0, 0, 0, zb])/6 + (3179*CA^3*CF^2*zb^2*G[0, 0, 0, zb])/
    192 + (23963*CA^2*CF^3*zb^2*G[0, 0, 0, zb])/864 - 
   (32219*CA*CF^4*zb^2*G[0, 0, 0, zb])/432 - (24211*CF^5*zb^2*G[0, 0, 0, zb])/
    216 + (3269*CA^2*CF^2*nf*zb^2*G[0, 0, 0, zb])/864 - 
   (881*CA*CF^3*nf*zb^2*G[0, 0, 0, zb])/54 - 
   (7745*CF^4*nf*zb^2*G[0, 0, 0, zb])/216 - 
   (31*CA*CF^2*nf^2*zb^2*G[0, 0, 0, zb])/54 - 
   (13*CF^3*nf^2*zb^2*G[0, 0, 0, zb])/9 - 
   (2243*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 0, zb])/144 + 
   (1957*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 0, zb])/144 + 
   (5177*CA*CF^4*Pi^2*zb^2*G[0, 0, 0, zb])/72 + 
   (67*CF^5*Pi^2*zb^2*G[0, 0, 0, zb])/6 - (9*CA^2*CF^3*zb^3*G[0, 0, 0, zb])/
    16 + (3*CA*CF^4*zb^3*G[0, 0, 0, zb])/8 + (3*CF^5*zb^3*G[0, 0, 0, zb])/2 - 
   (1599*CA^3*CF^2*G[0, 0, 1, zb])/64 - (4405*CA^2*CF^3*G[0, 0, 1, zb])/72 + 
   (29065*CA*CF^4*G[0, 0, 1, zb])/432 + (33377*CF^5*G[0, 0, 1, zb])/216 - 
   (2443*CA^2*CF^2*nf*G[0, 0, 1, zb])/432 + (131*CA*CF^3*nf*G[0, 0, 1, zb])/
    9 + (4513*CF^4*nf*G[0, 0, 1, zb])/108 + (13*CA*CF^2*nf^2*G[0, 0, 1, zb])/
    18 + (49*CF^3*nf^2*G[0, 0, 1, zb])/27 + 
   (1231*CA^3*CF^2*Pi^2*G[0, 0, 1, zb])/144 - 
   (139*CA^2*CF^3*Pi^2*G[0, 0, 1, zb])/72 - 
   (1901*CA*CF^4*Pi^2*G[0, 0, 1, zb])/36 - (385*CF^5*Pi^2*G[0, 0, 1, zb])/
    18 - (1599*CA^3*CF^2*G[0, 0, 1, zb])/(64*(-1 + zb)) - 
   (4405*CA^2*CF^3*G[0, 0, 1, zb])/(72*(-1 + zb)) + 
   (29065*CA*CF^4*G[0, 0, 1, zb])/(432*(-1 + zb)) + 
   (33377*CF^5*G[0, 0, 1, zb])/(216*(-1 + zb)) - 
   (2443*CA^2*CF^2*nf*G[0, 0, 1, zb])/(432*(-1 + zb)) + 
   (131*CA*CF^3*nf*G[0, 0, 1, zb])/(9*(-1 + zb)) + 
   (4513*CF^4*nf*G[0, 0, 1, zb])/(108*(-1 + zb)) + 
   (13*CA*CF^2*nf^2*G[0, 0, 1, zb])/(18*(-1 + zb)) + 
   (49*CF^3*nf^2*G[0, 0, 1, zb])/(27*(-1 + zb)) + 
   (1231*CA^3*CF^2*Pi^2*G[0, 0, 1, zb])/(144*(-1 + zb)) - 
   (139*CA^2*CF^3*Pi^2*G[0, 0, 1, zb])/(72*(-1 + zb)) - 
   (1901*CA*CF^4*Pi^2*G[0, 0, 1, zb])/(36*(-1 + zb)) - 
   (385*CF^5*Pi^2*G[0, 0, 1, zb])/(18*(-1 + zb)) - 
   (18259*CA^3*CF^2*zb*G[0, 0, 1, zb])/576 - 
   (2369*CA^2*CF^3*zb*G[0, 0, 1, zb])/144 + 
   (117253*CA*CF^4*zb*G[0, 0, 1, zb])/432 + (68039*CF^5*zb*G[0, 0, 1, zb])/
    216 - (2515*CA^2*CF^2*nf*zb*G[0, 0, 1, zb])/432 + 
   (229*CA*CF^3*nf*zb*G[0, 0, 1, zb])/9 + (6037*CF^4*nf*zb*G[0, 0, 1, zb])/
    108 + (13*CA*CF^2*nf^2*zb*G[0, 0, 1, zb])/18 + 
   (49*CF^3*nf^2*zb*G[0, 0, 1, zb])/27 + 
   (1231*CA^3*CF^2*Pi^2*zb*G[0, 0, 1, zb])/144 - 
   (139*CA^2*CF^3*Pi^2*zb*G[0, 0, 1, zb])/72 - 
   (1901*CA*CF^4*Pi^2*zb*G[0, 0, 1, zb])/36 - 
   (385*CF^5*Pi^2*zb*G[0, 0, 1, zb])/18 - 
   (1379*CA^3*CF^2*zb^2*G[0, 0, 1, zb])/192 - 
   (5399*CA^2*CF^3*zb^2*G[0, 0, 1, zb])/144 + 
   (11081*CA*CF^4*zb^2*G[0, 0, 1, zb])/216 + (16333*CF^5*zb^2*G[0, 0, 1, zb])/
    108 - (2407*CA^2*CF^2*nf*zb^2*G[0, 0, 1, zb])/432 + 
   (515*CA*CF^3*nf*zb^2*G[0, 0, 1, zb])/36 + 
   (4531*CF^4*nf*zb^2*G[0, 0, 1, zb])/108 + 
   (13*CA*CF^2*nf^2*zb^2*G[0, 0, 1, zb])/18 + 
   (49*CF^3*nf^2*zb^2*G[0, 0, 1, zb])/27 + 
   (1231*CA^3*CF^2*Pi^2*zb^2*G[0, 0, 1, zb])/144 - 
   (139*CA^2*CF^3*Pi^2*zb^2*G[0, 0, 1, zb])/72 - 
   (1901*CA*CF^4*Pi^2*zb^2*G[0, 0, 1, zb])/36 - 
   (385*CF^5*Pi^2*zb^2*G[0, 0, 1, zb])/18 + (CA^2*CF^3*zb^3*G[0, 0, 1, zb])/
    2 - (CA*CF^4*zb^3*G[0, 0, 1, zb])/4 - (3*CF^5*zb^3*G[0, 0, 1, zb])/2 - 
   (22217*CA^3*CF^2*G[0, 1, 0, zb])/864 - (3451*CA^2*CF^3*G[0, 1, 0, zb])/
    72 + (40981*CA*CF^4*G[0, 1, 0, zb])/432 + (2962*CF^5*G[0, 1, 0, zb])/27 - 
   (2807*CA^2*CF^2*nf*G[0, 1, 0, zb])/864 + (125*CA*CF^3*nf*G[0, 1, 0, zb])/
    9 + (887*CF^4*nf*G[0, 1, 0, zb])/27 + (61*CA*CF^2*nf^2*G[0, 1, 0, zb])/
    108 + (14*CF^3*nf^2*G[0, 1, 0, zb])/9 + 
   (287*CA^3*CF^2*Pi^2*G[0, 1, 0, zb])/36 - 
   (61*CA^2*CF^3*Pi^2*G[0, 1, 0, zb])/18 - (1801*CA*CF^4*Pi^2*G[0, 1, 0, zb])/
    36 - (175*CF^5*Pi^2*G[0, 1, 0, zb])/9 - (22109*CA^3*CF^2*G[0, 1, 0, zb])/
    (864*(-1 + zb)) - (1721*CA^2*CF^3*G[0, 1, 0, zb])/(36*(-1 + zb)) + 
   (40873*CA*CF^4*G[0, 1, 0, zb])/(432*(-1 + zb)) + 
   (2962*CF^5*G[0, 1, 0, zb])/(27*(-1 + zb)) - 
   (2807*CA^2*CF^2*nf*G[0, 1, 0, zb])/(864*(-1 + zb)) + 
   (125*CA*CF^3*nf*G[0, 1, 0, zb])/(9*(-1 + zb)) + 
   (887*CF^4*nf*G[0, 1, 0, zb])/(27*(-1 + zb)) + 
   (61*CA*CF^2*nf^2*G[0, 1, 0, zb])/(108*(-1 + zb)) + 
   (14*CF^3*nf^2*G[0, 1, 0, zb])/(9*(-1 + zb)) + 
   (287*CA^3*CF^2*Pi^2*G[0, 1, 0, zb])/(36*(-1 + zb)) - 
   (61*CA^2*CF^3*Pi^2*G[0, 1, 0, zb])/(18*(-1 + zb)) - 
   (1801*CA*CF^4*Pi^2*G[0, 1, 0, zb])/(36*(-1 + zb)) - 
   (175*CF^5*Pi^2*G[0, 1, 0, zb])/(9*(-1 + zb)) - 
   (13909*CA^3*CF^2*zb*G[0, 1, 0, zb])/432 - 
   (1007*CA^2*CF^3*zb*G[0, 1, 0, zb])/144 + 
   (124351*CA*CF^4*zb*G[0, 1, 0, zb])/432 + (14387*CF^5*zb*G[0, 1, 0, zb])/
    54 - (3467*CA^2*CF^2*nf*zb*G[0, 1, 0, zb])/864 + 
   (323*CA*CF^3*nf*zb*G[0, 1, 0, zb])/12 + (1277*CF^4*nf*zb*G[0, 1, 0, zb])/
    27 + (79*CA*CF^2*nf^2*zb*G[0, 1, 0, zb])/108 + 
   (14*CF^3*nf^2*zb*G[0, 1, 0, zb])/9 + 
   (287*CA^3*CF^2*Pi^2*zb*G[0, 1, 0, zb])/36 - 
   (61*CA^2*CF^3*Pi^2*zb*G[0, 1, 0, zb])/18 - 
   (1801*CA*CF^4*Pi^2*zb*G[0, 1, 0, zb])/36 - 
   (175*CF^5*Pi^2*zb*G[0, 1, 0, zb])/9 - (3499*CA^3*CF^2*zb^2*G[0, 1, 0, zb])/
    432 - (7801*CA^2*CF^3*zb^2*G[0, 1, 0, zb])/288 + 
   (12593*CA*CF^4*zb^2*G[0, 1, 0, zb])/216 + (3430*CF^5*zb^2*G[0, 1, 0, zb])/
    27 - (1615*CA^2*CF^2*nf*zb^2*G[0, 1, 0, zb])/432 + 
   (134*CA*CF^3*nf*zb^2*G[0, 1, 0, zb])/9 + 
   (3737*CF^4*nf*zb^2*G[0, 1, 0, zb])/108 + 
   (22*CA*CF^2*nf^2*zb^2*G[0, 1, 0, zb])/27 + 
   (14*CF^3*nf^2*zb^2*G[0, 1, 0, zb])/9 + 
   (287*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 0, zb])/36 - 
   (61*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 0, zb])/18 - 
   (1801*CA*CF^4*Pi^2*zb^2*G[0, 1, 0, zb])/36 - 
   (175*CF^5*Pi^2*zb^2*G[0, 1, 0, zb])/9 + (3*CA^2*CF^3*zb^3*G[0, 1, 0, zb])/
    8 - (3*CA*CF^4*zb^3*G[0, 1, 0, zb])/16 - (9*CF^5*zb^3*G[0, 1, 0, zb])/8 + 
   (11005*CA^3*CF^2*G[0, 1, 1, zb])/864 + (43079*CA^2*CF^3*G[0, 1, 1, zb])/
    864 - (24215*CA*CF^4*G[0, 1, 1, zb])/432 - (34663*CF^5*G[0, 1, 1, zb])/
    216 + (259*CA^2*CF^2*nf*G[0, 1, 1, zb])/54 - 
   (1009*CA*CF^3*nf*G[0, 1, 1, zb])/108 - (3103*CF^4*nf*G[0, 1, 1, zb])/72 - 
   (71*CA*CF^2*nf^2*G[0, 1, 1, zb])/108 - (61*CF^3*nf^2*G[0, 1, 1, zb])/27 - 
   (1087*CA^3*CF^2*Pi^2*G[0, 1, 1, zb])/288 - 
   (83*CA^2*CF^3*Pi^2*G[0, 1, 1, zb])/36 + (781*CA*CF^4*Pi^2*G[0, 1, 1, zb])/
    24 + (277*CF^5*Pi^2*G[0, 1, 1, zb])/9 + (10897*CA^3*CF^2*G[0, 1, 1, zb])/
    (864*(-1 + zb)) + (42971*CA^2*CF^3*G[0, 1, 1, zb])/(864*(-1 + zb)) - 
   (24107*CA*CF^4*G[0, 1, 1, zb])/(432*(-1 + zb)) - 
   (34663*CF^5*G[0, 1, 1, zb])/(216*(-1 + zb)) + 
   (259*CA^2*CF^2*nf*G[0, 1, 1, zb])/(54*(-1 + zb)) - 
   (1009*CA*CF^3*nf*G[0, 1, 1, zb])/(108*(-1 + zb)) - 
   (3103*CF^4*nf*G[0, 1, 1, zb])/(72*(-1 + zb)) - 
   (71*CA*CF^2*nf^2*G[0, 1, 1, zb])/(108*(-1 + zb)) - 
   (61*CF^3*nf^2*G[0, 1, 1, zb])/(27*(-1 + zb)) - 
   (1087*CA^3*CF^2*Pi^2*G[0, 1, 1, zb])/(288*(-1 + zb)) - 
   (7*CA^2*CF^3*Pi^2*G[0, 1, 1, zb])/(4*(-1 + zb)) + 
   (2407*CA*CF^4*Pi^2*G[0, 1, 1, zb])/(72*(-1 + zb)) + 
   (277*CF^5*Pi^2*G[0, 1, 1, zb])/(9*(-1 + zb)) + 
   (3331*CA^3*CF^2*zb*G[0, 1, 1, zb])/216 + 
   (24635*CA^2*CF^3*zb*G[0, 1, 1, zb])/864 - 
   (88631*CA*CF^4*zb*G[0, 1, 1, zb])/432 - (76543*CF^5*zb*G[0, 1, 1, zb])/
    216 + (1165*CA^2*CF^2*nf*zb*G[0, 1, 1, zb])/216 - 
   (2107*CA*CF^3*nf*zb*G[0, 1, 1, zb])/108 - (4259*CF^4*nf*zb*G[0, 1, 1, zb])/
    72 - (89*CA*CF^2*nf^2*zb*G[0, 1, 1, zb])/108 - 
   (61*CF^3*nf^2*zb*G[0, 1, 1, zb])/27 - 
   (1087*CA^3*CF^2*Pi^2*zb*G[0, 1, 1, zb])/288 - 
   (53*CA^2*CF^3*Pi^2*zb*G[0, 1, 1, zb])/36 + 
   (271*CA*CF^4*Pi^2*zb*G[0, 1, 1, zb])/8 + (277*CF^5*Pi^2*zb*G[0, 1, 1, zb])/
    9 - (203*CA^3*CF^2*zb^2*G[0, 1, 1, zb])/216 + 
   (13219*CA^2*CF^3*zb^2*G[0, 1, 1, zb])/432 - 
   (488*CA*CF^4*zb^2*G[0, 1, 1, zb])/27 - (39235*CF^5*zb^2*G[0, 1, 1, zb])/
    216 + (4495*CA^2*CF^2*nf*zb^2*G[0, 1, 1, zb])/864 - 
   (545*CA*CF^3*nf*zb^2*G[0, 1, 1, zb])/54 - 
   (3241*CF^4*nf*zb^2*G[0, 1, 1, zb])/72 - 
   (49*CA*CF^2*nf^2*zb^2*G[0, 1, 1, zb])/54 - 
   (61*CF^3*nf^2*zb^2*G[0, 1, 1, zb])/27 - 
   (1087*CA^3*CF^2*Pi^2*zb^2*G[0, 1, 1, zb])/288 - 
   (83*CA^2*CF^3*Pi^2*zb^2*G[0, 1, 1, zb])/36 + 
   (781*CA*CF^4*Pi^2*zb^2*G[0, 1, 1, zb])/24 + 
   (277*CF^5*Pi^2*zb^2*G[0, 1, 1, zb])/9 - (5*CA^2*CF^3*zb^3*G[0, 1, 1, zb])/
    16 + (CA*CF^4*zb^3*G[0, 1, 1, zb])/16 + (9*CF^5*zb^3*G[0, 1, 1, zb])/8 - 
   (7123*CA^3*CF^2*G[1, 0, 0, zb])/576 - (6275*CA^2*CF^3*G[1, 0, 0, zb])/
    108 + (14*CA*CF^4*G[1, 0, 0, zb])/9 + (10369*CF^5*G[1, 0, 0, zb])/108 - 
   (1237*CA^2*CF^2*nf*G[1, 0, 0, zb])/864 + (1463*CA*CF^3*nf*G[1, 0, 0, zb])/
    72 + (2615*CF^4*nf*G[1, 0, 0, zb])/72 + (29*CA*CF^2*nf^2*G[1, 0, 0, zb])/
    27 + (46*CF^3*nf^2*G[1, 0, 0, zb])/27 + 
   (331*CA^3*CF^2*Pi^2*G[1, 0, 0, zb])/36 - 
   (1033*CA^2*CF^3*Pi^2*G[1, 0, 0, zb])/144 - 
   (4081*CA*CF^4*Pi^2*G[1, 0, 0, zb])/72 - (115*CF^5*Pi^2*G[1, 0, 0, zb])/6 - 
   (3821*CA^3*CF^2*G[1, 0, 0, zb])/(216*(-1 + zb)) - 
   (15005*CA^2*CF^3*G[1, 0, 0, zb])/(432*(-1 + zb)) + 
   (1637*CA*CF^4*G[1, 0, 0, zb])/(36*(-1 + zb)) + 
   (9601*CF^5*G[1, 0, 0, zb])/(108*(-1 + zb)) - 
   (155*CA^2*CF^2*nf*G[1, 0, 0, zb])/(216*(-1 + zb)) + 
   (15*CA*CF^3*nf*G[1, 0, 0, zb])/(-1 + zb) + (1175*CF^4*nf*G[1, 0, 0, zb])/
    (54*(-1 + zb)) + (29*CA*CF^2*nf^2*G[1, 0, 0, zb])/(27*(-1 + zb)) + 
   (10*CF^3*nf^2*G[1, 0, 0, zb])/(9*(-1 + zb)) + 
   (73*CA^3*CF^2*Pi^2*G[1, 0, 0, zb])/(12*(-1 + zb)) - 
   (211*CA^2*CF^3*Pi^2*G[1, 0, 0, zb])/(36*(-1 + zb)) - 
   (731*CA*CF^4*Pi^2*G[1, 0, 0, zb])/(18*(-1 + zb)) - 
   (56*CF^5*Pi^2*G[1, 0, 0, zb])/(3*(-1 + zb)) - 
   (6797*CA^3*CF^2*zb*G[1, 0, 0, zb])/288 + 
   (16243*CA^2*CF^3*zb*G[1, 0, 0, zb])/432 + 
   (19537*CA*CF^4*zb*G[1, 0, 0, zb])/72 + (95917*CF^5*zb*G[1, 0, 0, zb])/
    432 - (1367*CA^2*CF^2*nf*zb*G[1, 0, 0, zb])/432 + 
   (3197*CA*CF^3*nf*zb*G[1, 0, 0, zb])/144 + (355*CF^4*nf*zb*G[1, 0, 0, zb])/
    12 + (29*CA*CF^2*nf^2*zb*G[1, 0, 0, zb])/27 + 
   (22*CF^3*nf^2*zb*G[1, 0, 0, zb])/27 + 
   (347*CA^3*CF^2*Pi^2*zb*G[1, 0, 0, zb])/72 - 
   (1625*CA^2*CF^3*Pi^2*zb*G[1, 0, 0, zb])/288 - 
   (4775*CA*CF^4*Pi^2*zb*G[1, 0, 0, zb])/144 - 
   (35*CF^5*Pi^2*zb*G[1, 0, 0, zb])/2 - (7543*CA^3*CF^2*zb^2*G[1, 0, 0, zb])/
    576 - (31879*CA^2*CF^3*zb^2*G[1, 0, 0, zb])/864 + 
   (11927*CA*CF^4*zb^2*G[1, 0, 0, zb])/144 + (28739*CF^5*zb^2*G[1, 0, 0, zb])/
    216 - (3901*CA^2*CF^2*nf*zb^2*G[1, 0, 0, zb])/864 + 
   (184*CA*CF^3*nf*zb^2*G[1, 0, 0, zb])/9 + 
   (2779*CF^4*nf*zb^2*G[1, 0, 0, zb])/72 + 
   (29*CA*CF^2*nf^2*zb^2*G[1, 0, 0, zb])/27 + 
   (46*CF^3*nf^2*zb^2*G[1, 0, 0, zb])/27 + 
   (331*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 0, zb])/36 - 
   (1051*CA^2*CF^3*Pi^2*zb^2*G[1, 0, 0, zb])/144 - 
   (4099*CA*CF^4*Pi^2*zb^2*G[1, 0, 0, zb])/72 - 
   (115*CF^5*Pi^2*zb^2*G[1, 0, 0, zb])/6 + (7*CA^2*CF^3*zb^3*G[1, 0, 0, zb])/
    16 - (CA*CF^4*zb^3*G[1, 0, 0, zb])/4 - (5*CF^5*zb^3*G[1, 0, 0, zb])/4 + 
   (4075*CA^3*CF^2*G[1, 0, 1, zb])/1728 + (8417*CA^2*CF^3*G[1, 0, 1, zb])/
    144 + (8531*CA*CF^4*G[1, 0, 1, zb])/432 - (28843*CF^5*G[1, 0, 1, zb])/
    216 + (3457*CA^2*CF^2*nf*G[1, 0, 1, zb])/864 - 
   (7201*CA*CF^3*nf*G[1, 0, 1, zb])/432 - (5011*CF^4*nf*G[1, 0, 1, zb])/108 - 
   (32*CA*CF^2*nf^2*G[1, 0, 1, zb])/27 - (65*CF^3*nf^2*G[1, 0, 1, zb])/27 - 
   (401*CA^3*CF^2*Pi^2*G[1, 0, 1, zb])/72 + (7*CA^2*CF^3*Pi^2*G[1, 0, 1, zb])/
    12 + (523*CA*CF^4*Pi^2*G[1, 0, 1, zb])/12 + 
   (157*CF^5*Pi^2*G[1, 0, 1, zb])/6 + (781*CA^3*CF^2*G[1, 0, 1, zb])/
    (144*(-1 + zb)) + (259*CA^2*CF^3*G[1, 0, 1, zb])/(6*(-1 + zb)) - 
   (793*CA*CF^4*G[1, 0, 1, zb])/(27*(-1 + zb)) - (6511*CF^5*G[1, 0, 1, zb])/
    (54*(-1 + zb)) + (251*CA^2*CF^2*nf*G[1, 0, 1, zb])/(72*(-1 + zb)) - 
   (370*CA*CF^3*nf*G[1, 0, 1, zb])/(27*(-1 + zb)) - 
   (547*CF^4*nf*G[1, 0, 1, zb])/(18*(-1 + zb)) - 
   (32*CA*CF^2*nf^2*G[1, 0, 1, zb])/(27*(-1 + zb)) - 
   (16*CF^3*nf^2*G[1, 0, 1, zb])/(9*(-1 + zb)) - 
   (275*CA^3*CF^2*Pi^2*G[1, 0, 1, zb])/(72*(-1 + zb)) + 
   (7*CA^2*CF^3*Pi^2*G[1, 0, 1, zb])/(6*(-1 + zb)) + 
   (511*CA*CF^4*Pi^2*G[1, 0, 1, zb])/(18*(-1 + zb)) + 
   (212*CF^5*Pi^2*G[1, 0, 1, zb])/(9*(-1 + zb)) + 
   (CA^2*CF^3*G[1, 0, 1, zb])/(3*zb^2) + (2*CA*CF^4*G[1, 0, 1, zb])/
    (3*zb^2) - (CA^2*CF^3*G[1, 0, 1, zb])/(2*zb) - 
   (CA*CF^4*G[1, 0, 1, zb])/zb + (15019*CA^3*CF^2*zb*G[1, 0, 1, zb])/1728 - 
   (11*CA^2*CF^3*zb*G[1, 0, 1, zb])/288 - (24295*CA*CF^4*zb*G[1, 0, 1, zb])/
    108 - (15109*CF^5*zb*G[1, 0, 1, zb])/54 + 
   (4741*CA^2*CF^2*nf*zb*G[1, 0, 1, zb])/864 - 
   (8407*CA*CF^3*nf*zb*G[1, 0, 1, zb])/432 - (4225*CF^4*nf*zb*G[1, 0, 1, zb])/
    108 - (32*CA*CF^2*nf^2*zb*G[1, 0, 1, zb])/27 - 
   (79*CF^3*nf^2*zb*G[1, 0, 1, zb])/54 - 
   (499*CA^3*CF^2*Pi^2*zb*G[1, 0, 1, zb])/144 + 
   (97*CA^2*CF^3*Pi^2*zb*G[1, 0, 1, zb])/48 + 
   (553*CA*CF^4*Pi^2*zb*G[1, 0, 1, zb])/24 + (61*CF^5*Pi^2*zb*G[1, 0, 1, zb])/
    3 + (3769*CA^3*CF^2*zb^2*G[1, 0, 1, zb])/1728 + 
   (779*CA^2*CF^3*zb^2*G[1, 0, 1, zb])/18 - 
   (1246*CA*CF^4*zb^2*G[1, 0, 1, zb])/27 - (20267*CF^5*zb^2*G[1, 0, 1, zb])/
    108 + (2795*CA^2*CF^2*nf*zb^2*G[1, 0, 1, zb])/432 - 
   (436*CA*CF^3*nf*zb^2*G[1, 0, 1, zb])/27 - 
   (5293*CF^4*nf*zb^2*G[1, 0, 1, zb])/108 - 
   (32*CA*CF^2*nf^2*zb^2*G[1, 0, 1, zb])/27 - 
   (65*CF^3*nf^2*zb^2*G[1, 0, 1, zb])/27 - 
   (401*CA^3*CF^2*Pi^2*zb^2*G[1, 0, 1, zb])/72 + 
   (CA^2*CF^3*Pi^2*zb^2*G[1, 0, 1, zb])/3 + 
   (517*CA*CF^4*Pi^2*zb^2*G[1, 0, 1, zb])/12 + 
   (157*CF^5*Pi^2*zb^2*G[1, 0, 1, zb])/6 - (3*CA^2*CF^3*zb^3*G[1, 0, 1, zb])/
    8 + (CA*CF^4*zb^3*G[1, 0, 1, zb])/8 + (5*CF^5*zb^3*G[1, 0, 1, zb])/4 + 
   (1291*CA^3*CF^2*G[1, 1, 0, zb])/1728 + (47687*CA^2*CF^3*G[1, 1, 0, zb])/
    864 + (3547*CA*CF^4*G[1, 1, 0, zb])/216 - (22357*CF^5*G[1, 1, 0, zb])/
    216 + (2395*CA^2*CF^2*nf*G[1, 1, 0, zb])/864 - 
   (4339*CA*CF^3*nf*G[1, 1, 0, zb])/216 - (4229*CF^4*nf*G[1, 1, 0, zb])/108 - 
   (38*CA*CF^2*nf^2*G[1, 1, 0, zb])/27 - (58*CF^3*nf^2*G[1, 1, 0, zb])/27 - 
   (179*CA^3*CF^2*Pi^2*G[1, 1, 0, zb])/36 - 
   (11*CA^2*CF^3*Pi^2*G[1, 1, 0, zb])/36 + (1415*CA*CF^4*Pi^2*G[1, 1, 0, zb])/
    36 + (173*CF^5*Pi^2*G[1, 1, 0, zb])/6 + (37*CA^3*CF^2*G[1, 1, 0, zb])/
    (9*(-1 + zb)) + (4267*CA^2*CF^3*G[1, 1, 0, zb])/(108*(-1 + zb)) - 
   (1403*CA*CF^4*G[1, 1, 0, zb])/(27*(-1 + zb)) - 
   (1751*CF^5*G[1, 1, 0, zb])/(27*(-1 + zb)) + 
   (125*CA^2*CF^2*nf*G[1, 1, 0, zb])/(54*(-1 + zb)) - 
   (484*CA*CF^3*nf*G[1, 1, 0, zb])/(27*(-1 + zb)) - 
   (466*CF^4*nf*G[1, 1, 0, zb])/(27*(-1 + zb)) - 
   (38*CA*CF^2*nf^2*G[1, 1, 0, zb])/(27*(-1 + zb)) - 
   (4*CF^3*nf^2*G[1, 1, 0, zb])/(3*(-1 + zb)) - 
   (26*CA^3*CF^2*Pi^2*G[1, 1, 0, zb])/(9*(-1 + zb)) + 
   (31*CA^2*CF^3*Pi^2*G[1, 1, 0, zb])/(9*(-1 + zb)) + 
   (226*CA*CF^4*Pi^2*G[1, 1, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^5*Pi^2*G[1, 1, 0, zb])/(3*(-1 + zb)) + (2*CA^2*CF^3*G[1, 1, 0, zb])/
    (3*zb^2) + (4*CA*CF^4*G[1, 1, 0, zb])/(3*zb^2) - 
   (CA^2*CF^3*G[1, 1, 0, zb])/zb - (2*CA*CF^4*G[1, 1, 0, zb])/zb + 
   (3073*CA^3*CF^2*zb*G[1, 1, 0, zb])/432 - 
   (3529*CA^2*CF^3*zb*G[1, 1, 0, zb])/864 - 
   (111331*CA*CF^4*zb*G[1, 1, 0, zb])/432 - (21713*CF^5*zb*G[1, 1, 0, zb])/
    108 + (3787*CA^2*CF^2*nf*zb*G[1, 1, 0, zb])/864 - 
   (1309*CA*CF^3*nf*zb*G[1, 1, 0, zb])/54 - (1267*CF^4*nf*zb*G[1, 1, 0, zb])/
    54 - (38*CA*CF^2*nf^2*zb*G[1, 1, 0, zb])/27 - 
   (25*CF^3*nf^2*zb*G[1, 1, 0, zb])/27 - 
   (71*CA^3*CF^2*Pi^2*zb*G[1, 1, 0, zb])/36 + 
   (775*CA^2*CF^3*Pi^2*zb*G[1, 1, 0, zb])/144 + 
   (167*CA*CF^4*Pi^2*zb*G[1, 1, 0, zb])/9 + (203*CF^5*Pi^2*zb*G[1, 1, 0, zb])/
    12 + (1505*CA^3*CF^2*zb^2*G[1, 1, 0, zb])/864 + 
   (35123*CA^2*CF^3*zb^2*G[1, 1, 0, zb])/864 - 
   (13067*CA*CF^4*zb^2*G[1, 1, 0, zb])/216 - (8827*CF^5*zb^2*G[1, 1, 0, zb])/
    54 + (2345*CA^2*CF^2*nf*zb^2*G[1, 1, 0, zb])/432 - 
   (1015*CA*CF^3*nf*zb^2*G[1, 1, 0, zb])/54 - 
   (4499*CF^4*nf*zb^2*G[1, 1, 0, zb])/108 - 
   (38*CA*CF^2*nf^2*zb^2*G[1, 1, 0, zb])/27 - 
   (58*CF^3*nf^2*zb^2*G[1, 1, 0, zb])/27 - 
   (179*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 0, zb])/36 - 
   (13*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 0, zb])/72 + 
   (356*CA*CF^4*Pi^2*zb^2*G[1, 1, 0, zb])/9 + 
   (173*CF^5*Pi^2*zb^2*G[1, 1, 0, zb])/6 - (CA^2*CF^3*zb^3*G[1, 1, 0, zb])/
    4 + (CA*CF^4*zb^3*G[1, 1, 0, zb])/16 + (7*CF^5*zb^3*G[1, 1, 0, zb])/8 + 
   (991*CA^3*CF^2*G[1, 1, 1, zb])/192 - (29575*CA^2*CF^3*G[1, 1, 1, zb])/
    864 - (11407*CA*CF^4*G[1, 1, 1, zb])/144 + (9299*CF^5*G[1, 1, 1, zb])/
    54 - (391*CA^2*CF^2*nf*G[1, 1, 1, zb])/96 + 
   (151*CA*CF^3*nf*G[1, 1, 1, zb])/16 + (12499*CF^4*nf*G[1, 1, 1, zb])/216 + 
   (4*CA*CF^2*nf^2*G[1, 1, 1, zb])/3 + (95*CF^3*nf^2*G[1, 1, 1, zb])/27 + 
   (11*CA^3*CF^2*Pi^2*G[1, 1, 1, zb])/4 + (379*CA^2*CF^3*Pi^2*G[1, 1, 1, zb])/
    144 - (213*CA*CF^4*Pi^2*G[1, 1, 1, zb])/8 - 
   (223*CF^5*Pi^2*G[1, 1, 1, zb])/6 + (73*CA^3*CF^2*G[1, 1, 1, zb])/
    (18*(-1 + zb)) - (719*CA^2*CF^3*G[1, 1, 1, zb])/(27*(-1 + zb)) - 
   (152*CA*CF^4*G[1, 1, 1, zb])/(27*(-1 + zb)) + (3448*CF^5*G[1, 1, 1, zb])/
    (27*(-1 + zb)) - (103*CA^2*CF^2*nf*G[1, 1, 1, zb])/(27*(-1 + zb)) + 
   (260*CA*CF^3*nf*G[1, 1, 1, zb])/(27*(-1 + zb)) + 
   (932*CF^4*nf*G[1, 1, 1, zb])/(27*(-1 + zb)) + 
   (4*CA*CF^2*nf^2*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (8*CF^3*nf^2*G[1, 1, 1, zb])/(3*(-1 + zb)) + 
   (19*CA^3*CF^2*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
   (8*CA^2*CF^3*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
   (188*CA*CF^4*Pi^2*G[1, 1, 1, zb])/(9*(-1 + zb)) - 
   (64*CF^5*Pi^2*G[1, 1, 1, zb])/(3*(-1 + zb)) - (CA^2*CF^3*G[1, 1, 1, zb])/
    zb^2 - (2*CA*CF^4*G[1, 1, 1, zb])/zb^2 + (3*CA^2*CF^3*G[1, 1, 1, zb])/
    (2*zb) + (3*CA*CF^4*G[1, 1, 1, zb])/zb + 
   (2161*CA^3*CF^2*zb*G[1, 1, 1, zb])/576 - 
   (1751*CA^2*CF^3*zb*G[1, 1, 1, zb])/432 + (23017*CA*CF^4*zb*G[1, 1, 1, zb])/
    144 + (128167*CF^5*zb*G[1, 1, 1, zb])/432 - 
   (87*CA^2*CF^2*nf*zb*G[1, 1, 1, zb])/16 + 
   (1049*CA*CF^3*nf*zb*G[1, 1, 1, zb])/72 + (4511*CF^4*nf*zb*G[1, 1, 1, zb])/
    108 + (4*CA*CF^2*nf^2*zb*G[1, 1, 1, zb])/3 + 
   (121*CF^3*nf^2*zb*G[1, 1, 1, zb])/54 + 
   (43*CA^3*CF^2*Pi^2*zb*G[1, 1, 1, zb])/24 - 
   (775*CA^2*CF^3*Pi^2*zb*G[1, 1, 1, zb])/288 - 
   (291*CA*CF^4*Pi^2*zb*G[1, 1, 1, zb])/16 - 
   (163*CF^5*Pi^2*zb*G[1, 1, 1, zb])/12 + (599*CA^3*CF^2*zb^2*G[1, 1, 1, zb])/
    96 - (11633*CA^2*CF^3*zb^2*G[1, 1, 1, zb])/432 - 
   (2419*CA*CF^4*zb^2*G[1, 1, 1, zb])/144 + (53783*CF^5*zb^2*G[1, 1, 1, zb])/
    216 - (587*CA^2*CF^2*nf*zb^2*G[1, 1, 1, zb])/96 + 
   (15*CA*CF^3*nf*zb^2*G[1, 1, 1, zb])/2 + 
   (13111*CF^4*nf*zb^2*G[1, 1, 1, zb])/216 + 
   (4*CA*CF^2*nf^2*zb^2*G[1, 1, 1, zb])/3 + 
   (95*CF^3*nf^2*zb^2*G[1, 1, 1, zb])/27 + 
   (11*CA^3*CF^2*Pi^2*zb^2*G[1, 1, 1, zb])/4 + 
   (415*CA^2*CF^3*Pi^2*zb^2*G[1, 1, 1, zb])/144 - 
   (209*CA*CF^4*Pi^2*zb^2*G[1, 1, 1, zb])/8 - 
   (223*CF^5*Pi^2*zb^2*G[1, 1, 1, zb])/6 + (3*CA^2*CF^3*zb^3*G[1, 1, 1, zb])/
    16 + (CA*CF^4*zb^3*G[1, 1, 1, zb])/16 - (7*CF^5*zb^3*G[1, 1, 1, zb])/8 + 
   (5*CA^2*CF^3*Pi^2*G[1, 2, 1, zb])/9 - (10*CF^5*Pi^2*G[1, 2, 1, zb])/9 - 
   (10*CA*CF^4*Pi^2*G[1, 2, 1, zb])/(9*(-1 + zb)) - 
   (20*CF^5*Pi^2*G[1, 2, 1, zb])/(9*(-1 + zb)) - 
   (5*CA^2*CF^3*Pi^2*zb*G[1, 2, 1, zb])/18 - 
   (5*CA*CF^4*Pi^2*zb*G[1, 2, 1, zb])/3 - (25*CF^5*Pi^2*zb*G[1, 2, 1, zb])/
    9 + (5*CA^2*CF^3*Pi^2*zb^2*G[1, 2, 1, zb])/9 - 
   (10*CF^5*Pi^2*zb^2*G[1, 2, 1, zb])/9 - (10*CA*CF^4*Pi^2*G[2, 1, 0, zb])/
    9 - (4*CF^5*Pi^2*G[2, 1, 0, zb])/3 + (10*CA*CF^4*Pi^2*G[2, 1, 0, zb])/
    (9*(-1 + zb)) + (4*CF^5*Pi^2*G[2, 1, 0, zb])/(3*(-1 + zb)) + 
   (20*CA*CF^4*Pi^2*zb*G[2, 1, 0, zb])/9 + (8*CF^5*Pi^2*zb*G[2, 1, 0, zb])/
    3 - (10*CA*CF^4*Pi^2*zb^2*G[2, 1, 0, zb])/9 - 
   (4*CF^5*Pi^2*zb^2*G[2, 1, 0, zb])/3 + (5*CA*CF^4*Pi^2*G[2, 1, 1, zb])/9 + 
   2*CF^5*Pi^2*G[2, 1, 1, zb] - (5*CA*CF^4*Pi^2*G[2, 1, 1, zb])/
    (9*(-1 + zb)) - (2*CF^5*Pi^2*G[2, 1, 1, zb])/(-1 + zb) - 
   (10*CA*CF^4*Pi^2*zb*G[2, 1, 1, zb])/9 - 4*CF^5*Pi^2*zb*G[2, 1, 1, zb] + 
   (5*CA*CF^4*Pi^2*zb^2*G[2, 1, 1, zb])/9 + 2*CF^5*Pi^2*zb^2*G[2, 1, 1, zb] - 
   (5357*CA^3*CF^2*G[0, 0, 0, 0, zb])/96 - (1699*CA^2*CF^3*G[0, 0, 0, 0, zb])/
    24 + (7067*CA*CF^4*G[0, 0, 0, 0, zb])/36 + (5693*CF^5*G[0, 0, 0, 0, zb])/
    36 + (179*CA^2*CF^2*nf*G[0, 0, 0, 0, zb])/72 + 
   (301*CA*CF^3*nf*G[0, 0, 0, 0, zb])/8 + (1243*CF^4*nf*G[0, 0, 0, 0, zb])/
    36 - (5357*CA^3*CF^2*G[0, 0, 0, 0, zb])/(96*(-1 + zb)) - 
   (1699*CA^2*CF^3*G[0, 0, 0, 0, zb])/(24*(-1 + zb)) + 
   (7067*CA*CF^4*G[0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (5693*CF^5*G[0, 0, 0, 0, zb])/(36*(-1 + zb)) + 
   (179*CA^2*CF^2*nf*G[0, 0, 0, 0, zb])/(72*(-1 + zb)) + 
   (301*CA*CF^3*nf*G[0, 0, 0, 0, zb])/(8*(-1 + zb)) + 
   (1243*CF^4*nf*G[0, 0, 0, 0, zb])/(36*(-1 + zb)) - 
   (6509*CA^3*CF^2*zb*G[0, 0, 0, 0, zb])/96 + 
   (119*CA^2*CF^3*zb*G[0, 0, 0, 0, zb])/6 + 
   (13889*CA*CF^4*zb*G[0, 0, 0, 0, zb])/36 + (8879*CF^5*zb*G[0, 0, 0, 0, zb])/
    36 + (179*CA^2*CF^2*nf*zb*G[0, 0, 0, 0, zb])/72 + 
   (301*CA*CF^3*nf*zb*G[0, 0, 0, 0, zb])/8 + 
   (1243*CF^4*nf*zb*G[0, 0, 0, 0, zb])/36 - 
   (5357*CA^3*CF^2*zb^2*G[0, 0, 0, 0, zb])/96 - 
   (1699*CA^2*CF^3*zb^2*G[0, 0, 0, 0, zb])/24 + 
   (7067*CA*CF^4*zb^2*G[0, 0, 0, 0, zb])/36 + 
   (5693*CF^5*zb^2*G[0, 0, 0, 0, zb])/36 + 
   (179*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 0, zb])/72 + 
   (301*CA*CF^3*nf*zb^2*G[0, 0, 0, 0, zb])/8 + 
   (1243*CF^4*nf*zb^2*G[0, 0, 0, 0, zb])/36 + 
   (6191*CA^3*CF^2*G[0, 0, 0, 1, zb])/144 + 
   (4037*CA^2*CF^3*G[0, 0, 0, 1, zb])/48 - (2917*CA*CF^4*G[0, 0, 0, 1, zb])/
    18 - (801*CF^5*G[0, 0, 0, 1, zb])/4 - (41*CA^2*CF^2*nf*G[0, 0, 0, 1, zb])/
    36 - (104*CA*CF^3*nf*G[0, 0, 0, 1, zb])/3 - 
   (349*CF^4*nf*G[0, 0, 0, 1, zb])/9 + (6191*CA^3*CF^2*G[0, 0, 0, 1, zb])/
    (144*(-1 + zb)) + (4037*CA^2*CF^3*G[0, 0, 0, 1, zb])/(48*(-1 + zb)) - 
   (2917*CA*CF^4*G[0, 0, 0, 1, zb])/(18*(-1 + zb)) - 
   (801*CF^5*G[0, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (41*CA^2*CF^2*nf*G[0, 0, 0, 1, zb])/(36*(-1 + zb)) - 
   (104*CA*CF^3*nf*G[0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (349*CF^4*nf*G[0, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (7211*CA^3*CF^2*zb*G[0, 0, 0, 1, zb])/144 + 
   (1253*CA^2*CF^3*zb*G[0, 0, 0, 1, zb])/48 - 
   (5971*CA*CF^4*zb*G[0, 0, 0, 1, zb])/18 - (3659*CF^5*zb*G[0, 0, 0, 1, zb])/
    12 - (41*CA^2*CF^2*nf*zb*G[0, 0, 0, 1, zb])/36 - 
   (104*CA*CF^3*nf*zb*G[0, 0, 0, 1, zb])/3 - 
   (349*CF^4*nf*zb*G[0, 0, 0, 1, zb])/9 + 
   (5867*CA^3*CF^2*zb^2*G[0, 0, 0, 1, zb])/144 + 
   (4217*CA^2*CF^3*zb^2*G[0, 0, 0, 1, zb])/48 - 
   (1418*CA*CF^4*zb^2*G[0, 0, 0, 1, zb])/9 - 
   (825*CF^5*zb^2*G[0, 0, 0, 1, zb])/4 - 
   (41*CA^2*CF^2*nf*zb^2*G[0, 0, 0, 1, zb])/36 - 
   (104*CA*CF^3*nf*zb^2*G[0, 0, 0, 1, zb])/3 - 
   (349*CF^4*nf*zb^2*G[0, 0, 0, 1, zb])/9 + 
   (11521*CA^3*CF^2*G[0, 0, 1, 0, zb])/288 + 
   (7877*CA^2*CF^3*G[0, 0, 1, 0, zb])/144 - (1895*CA*CF^4*G[0, 0, 1, 0, zb])/
    12 - (649*CF^5*G[0, 0, 1, 0, zb])/4 - (35*CA^2*CF^2*nf*G[0, 0, 1, 0, zb])/
    18 - (565*CA*CF^3*nf*G[0, 0, 1, 0, zb])/18 - 
   (100*CF^4*nf*G[0, 0, 1, 0, zb])/3 + (11521*CA^3*CF^2*G[0, 0, 1, 0, zb])/
    (288*(-1 + zb)) + (7877*CA^2*CF^3*G[0, 0, 1, 0, zb])/(144*(-1 + zb)) - 
   (1895*CA*CF^4*G[0, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (649*CF^5*G[0, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (35*CA^2*CF^2*nf*G[0, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (565*CA*CF^3*nf*G[0, 0, 1, 0, zb])/(18*(-1 + zb)) - 
   (100*CF^4*nf*G[0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (14305*CA^3*CF^2*zb*G[0, 0, 1, 0, zb])/288 - 
   (79*CA^2*CF^3*zb*G[0, 0, 1, 0, zb])/144 - 
   (3877*CA*CF^4*zb*G[0, 0, 1, 0, zb])/12 - (1041*CF^5*zb*G[0, 0, 1, 0, zb])/
    4 - (53*CA^2*CF^2*nf*zb*G[0, 0, 1, 0, zb])/18 - 
   (583*CA*CF^3*nf*zb*G[0, 0, 1, 0, zb])/18 - 
   (100*CF^4*nf*zb*G[0, 0, 1, 0, zb])/3 + 
   (11809*CA^3*CF^2*zb^2*G[0, 0, 1, 0, zb])/288 + 
   (9875*CA^2*CF^3*zb^2*G[0, 0, 1, 0, zb])/144 - 
   (937*CA*CF^4*zb^2*G[0, 0, 1, 0, zb])/6 - (693*CF^5*zb^2*G[0, 0, 1, 0, zb])/
    4 - (31*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 0, zb])/9 - 
   (296*CA*CF^3*nf*zb^2*G[0, 0, 1, 0, zb])/9 - 
   (100*CF^4*nf*zb^2*G[0, 0, 1, 0, zb])/3 - 
   (2617*CA^3*CF^2*G[0, 0, 1, 1, zb])/96 - (4841*CA^2*CF^3*G[0, 0, 1, 1, zb])/
    72 + (691*CA*CF^4*G[0, 0, 1, 1, zb])/6 + (3863*CF^5*G[0, 0, 1, 1, zb])/
    18 + (35*CA^2*CF^2*nf*G[0, 0, 1, 1, zb])/72 + 
   (57*CA*CF^3*nf*G[0, 0, 1, 1, zb])/2 + (707*CF^4*nf*G[0, 0, 1, 1, zb])/18 - 
   (2617*CA^3*CF^2*G[0, 0, 1, 1, zb])/(96*(-1 + zb)) - 
   (4841*CA^2*CF^3*G[0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (691*CA*CF^4*G[0, 0, 1, 1, zb])/(6*(-1 + zb)) + 
   (3863*CF^5*G[0, 0, 1, 1, zb])/(18*(-1 + zb)) + 
   (35*CA^2*CF^2*nf*G[0, 0, 1, 1, zb])/(72*(-1 + zb)) + 
   (57*CA*CF^3*nf*G[0, 0, 1, 1, zb])/(2*(-1 + zb)) + 
   (707*CF^4*nf*G[0, 0, 1, 1, zb])/(18*(-1 + zb)) - 
   (3121*CA^3*CF^2*zb*G[0, 0, 1, 1, zb])/96 - 
   (2687*CA^2*CF^3*zb*G[0, 0, 1, 1, zb])/72 + 
   255*CA*CF^4*zb*G[0, 0, 1, 1, zb] + (5987*CF^5*zb*G[0, 0, 1, 1, zb])/18 + 
   (107*CA^2*CF^2*nf*zb*G[0, 0, 1, 1, zb])/72 + 
   (59*CA*CF^3*nf*zb*G[0, 0, 1, 1, zb])/2 + 
   (707*CF^4*nf*zb*G[0, 0, 1, 1, zb])/18 - 
   (2521*CA^3*CF^2*zb^2*G[0, 0, 1, 1, zb])/96 - 
   (1505*CA^2*CF^3*zb^2*G[0, 0, 1, 1, zb])/18 + 
   (1283*CA*CF^4*zb^2*G[0, 0, 1, 1, zb])/12 + 
   (4187*CF^5*zb^2*G[0, 0, 1, 1, zb])/18 + 
   (143*CA^2*CF^2*nf*zb^2*G[0, 0, 1, 1, zb])/72 + 
   30*CA*CF^3*nf*zb^2*G[0, 0, 1, 1, zb] + 
   (707*CF^4*nf*zb^2*G[0, 0, 1, 1, zb])/18 + 
   (859*CA^3*CF^2*G[0, 1, 0, 0, zb])/24 + (1157*CA^2*CF^3*G[0, 1, 0, 0, zb])/
    48 - (5453*CA*CF^4*G[0, 1, 0, 0, zb])/36 - (2357*CF^5*G[0, 1, 0, 0, zb])/
    18 - (109*CA^2*CF^2*nf*G[0, 1, 0, 0, zb])/72 - 
   (953*CA*CF^3*nf*G[0, 1, 0, 0, zb])/36 - (539*CF^4*nf*G[0, 1, 0, 0, zb])/
    18 + (859*CA^3*CF^2*G[0, 1, 0, 0, zb])/(24*(-1 + zb)) + 
   (1157*CA^2*CF^3*G[0, 1, 0, 0, zb])/(48*(-1 + zb)) - 
   (5453*CA*CF^4*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (2357*CF^5*G[0, 1, 0, 0, zb])/(18*(-1 + zb)) - 
   (109*CA^2*CF^2*nf*G[0, 1, 0, 0, zb])/(72*(-1 + zb)) - 
   (953*CA*CF^3*nf*G[0, 1, 0, 0, zb])/(36*(-1 + zb)) - 
   (539*CF^4*nf*G[0, 1, 0, 0, zb])/(18*(-1 + zb)) + 
   (1165*CA^3*CF^2*zb*G[0, 1, 0, 0, zb])/24 - 
   (423*CA^2*CF^3*zb*G[0, 1, 0, 0, zb])/16 - 
   (22801*CA*CF^4*zb*G[0, 1, 0, 0, zb])/72 - (4127*CF^5*zb*G[0, 1, 0, 0, zb])/
    18 - (289*CA^2*CF^2*nf*zb*G[0, 1, 0, 0, zb])/72 - 
   (1061*CA*CF^3*nf*zb*G[0, 1, 0, 0, zb])/36 - 
   (539*CF^4*nf*zb*G[0, 1, 0, 0, zb])/18 + 
   (1943*CA^3*CF^2*zb^2*G[0, 1, 0, 0, zb])/48 + 
   (665*CA^2*CF^3*zb^2*G[0, 1, 0, 0, zb])/12 - 
   (1325*CA*CF^4*zb^2*G[0, 1, 0, 0, zb])/9 - 
   (2879*CF^5*zb^2*G[0, 1, 0, 0, zb])/18 - 
   (379*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 0, zb])/72 - 
   (1115*CA*CF^3*nf*zb^2*G[0, 1, 0, 0, zb])/36 - 
   (539*CF^4*nf*zb^2*G[0, 1, 0, 0, zb])/18 - 
   (7325*CA^3*CF^2*G[0, 1, 0, 1, zb])/288 - 
   (6227*CA^2*CF^3*G[0, 1, 0, 1, zb])/144 + (2243*CA*CF^4*G[0, 1, 0, 1, zb])/
    18 + (3077*CF^5*G[0, 1, 0, 1, zb])/18 + 
   (7*CA^2*CF^2*nf*G[0, 1, 0, 1, zb])/24 + (449*CA*CF^3*nf*G[0, 1, 0, 1, zb])/
    18 + (635*CF^4*nf*G[0, 1, 0, 1, zb])/18 - 
   (7285*CA^3*CF^2*G[0, 1, 0, 1, zb])/(288*(-1 + zb)) - 
   (6299*CA^2*CF^3*G[0, 1, 0, 1, zb])/(144*(-1 + zb)) + 
   (257*CA*CF^4*G[0, 1, 0, 1, zb])/(2*(-1 + zb)) + 
   (3077*CF^5*G[0, 1, 0, 1, zb])/(18*(-1 + zb)) + 
   (7*CA^2*CF^2*nf*G[0, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (457*CA*CF^3*nf*G[0, 1, 0, 1, zb])/(18*(-1 + zb)) + 
   (635*CF^4*nf*G[0, 1, 0, 1, zb])/(18*(-1 + zb)) - 
   (9737*CA^3*CF^2*zb*G[0, 1, 0, 1, zb])/288 - 
   (2471*CA^2*CF^3*zb*G[0, 1, 0, 1, zb])/144 + 
   (2449*CA*CF^4*zb*G[0, 1, 0, 1, zb])/9 + (5153*CF^5*zb*G[0, 1, 0, 1, zb])/
    18 + (55*CA^2*CF^2*nf*zb*G[0, 1, 0, 1, zb])/24 + 
   (515*CA*CF^3*nf*zb*G[0, 1, 0, 1, zb])/18 + 
   (635*CF^4*nf*zb*G[0, 1, 0, 1, zb])/18 - 
   (1973*CA^3*CF^2*zb^2*G[0, 1, 0, 1, zb])/72 - 
   (1261*CA^2*CF^3*zb^2*G[0, 1, 0, 1, zb])/18 + 
   (4045*CA*CF^4*zb^2*G[0, 1, 0, 1, zb])/36 + 
   (1840*CF^5*zb^2*G[0, 1, 0, 1, zb])/9 + 
   (79*CA^2*CF^2*nf*zb^2*G[0, 1, 0, 1, zb])/24 + 
   (265*CA*CF^3*nf*zb^2*G[0, 1, 0, 1, zb])/9 + 
   (635*CF^4*nf*zb^2*G[0, 1, 0, 1, zb])/18 - 
   (3907*CA^3*CF^2*G[0, 1, 1, 0, zb])/144 - 
   (1771*CA^2*CF^3*G[0, 1, 1, 0, zb])/72 + (9181*CA*CF^4*G[0, 1, 1, 0, zb])/
    72 + (4583*CF^5*G[0, 1, 1, 0, zb])/36 + 
   (71*CA^2*CF^2*nf*G[0, 1, 1, 0, zb])/24 + 
   (815*CA*CF^3*nf*G[0, 1, 1, 0, zb])/36 + (167*CF^4*nf*G[0, 1, 1, 0, zb])/
    6 - (1289*CA^3*CF^2*G[0, 1, 1, 0, zb])/(48*(-1 + zb)) - 
   (1843*CA^2*CF^3*G[0, 1, 1, 0, zb])/(72*(-1 + zb)) + 
   (3247*CA*CF^4*G[0, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (4583*CF^5*G[0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (71*CA^2*CF^2*nf*G[0, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (847*CA*CF^3*nf*G[0, 1, 1, 0, zb])/(36*(-1 + zb)) + 
   (167*CF^4*nf*G[0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (5071*CA^3*CF^2*zb*G[0, 1, 1, 0, zb])/144 + 
   (23*CA^2*CF^3*zb*G[0, 1, 1, 0, zb])/18 + 
   (19543*CA*CF^4*zb*G[0, 1, 1, 0, zb])/72 + (8399*CF^5*zb*G[0, 1, 1, 0, zb])/
    36 + (119*CA^2*CF^2*nf*zb*G[0, 1, 1, 0, zb])/24 + 
   (989*CA*CF^3*nf*zb*G[0, 1, 1, 0, zb])/36 + 
   (167*CF^4*nf*zb*G[0, 1, 1, 0, zb])/6 - 
   (4249*CA^3*CF^2*zb^2*G[0, 1, 1, 0, zb])/144 - 
   (452*CA^2*CF^3*zb^2*G[0, 1, 1, 0, zb])/9 + 
   (2041*CA*CF^4*zb^2*G[0, 1, 1, 0, zb])/18 + 
   (2917*CF^5*zb^2*G[0, 1, 1, 0, zb])/18 + 
   (143*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 0, zb])/24 + 
   (251*CA*CF^3*nf*zb^2*G[0, 1, 1, 0, zb])/9 + 
   (167*CF^4*nf*zb^2*G[0, 1, 1, 0, zb])/6 + 
   (4925*CA^3*CF^2*G[0, 1, 1, 1, zb])/288 + 
   (5695*CA^2*CF^3*G[0, 1, 1, 1, zb])/144 - (6001*CA*CF^4*G[0, 1, 1, 1, zb])/
    72 - (1660*CF^5*G[0, 1, 1, 1, zb])/9 - 
   (241*CA^2*CF^2*nf*G[0, 1, 1, 1, zb])/144 - 
   (121*CA*CF^3*nf*G[0, 1, 1, 1, zb])/6 - (437*CF^4*nf*G[0, 1, 1, 1, zb])/
    12 + (4805*CA^3*CF^2*G[0, 1, 1, 1, zb])/(288*(-1 + zb)) + 
   (5911*CA^2*CF^3*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) - 
   (6841*CA*CF^4*G[0, 1, 1, 1, zb])/(72*(-1 + zb)) - 
   (1660*CF^5*G[0, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (241*CA^2*CF^2*nf*G[0, 1, 1, 1, zb])/(144*(-1 + zb)) - 
   (43*CA*CF^3*nf*G[0, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (437*CF^4*nf*G[0, 1, 1, 1, zb])/(12*(-1 + zb)) + 
   (6137*CA^3*CF^2*zb*G[0, 1, 1, 1, zb])/288 + 
   (4495*CA^2*CF^3*zb*G[0, 1, 1, 1, zb])/144 - 
   (1832*CA*CF^4*zb*G[0, 1, 1, 1, zb])/9 - (2806*CF^5*zb*G[0, 1, 1, 1, zb])/
    9 - (457*CA^2*CF^2*nf*zb*G[0, 1, 1, 1, zb])/144 - 
   (77*CA*CF^3*nf*zb*G[0, 1, 1, 1, zb])/3 - 
   (437*CF^4*nf*zb*G[0, 1, 1, 1, zb])/12 + 
   (2449*CA^3*CF^2*zb^2*G[0, 1, 1, 1, zb])/144 + 
   (8557*CA^2*CF^3*zb^2*G[0, 1, 1, 1, zb])/144 - 
   (533*CA*CF^4*zb^2*G[0, 1, 1, 1, zb])/9 - 
   (8089*CF^5*zb^2*G[0, 1, 1, 1, zb])/36 - 
   (565*CA^2*CF^2*nf*zb^2*G[0, 1, 1, 1, zb])/144 - 
   (305*CA*CF^3*nf*zb^2*G[0, 1, 1, 1, zb])/12 - 
   (437*CF^4*nf*zb^2*G[0, 1, 1, 1, zb])/12 + 
   (10009*CA^3*CF^2*G[1, 0, 0, 0, zb])/288 + 
   (883*CA^2*CF^3*G[1, 0, 0, 0, zb])/18 - (3659*CA*CF^4*G[1, 0, 0, 0, zb])/
    24 - (1372*CF^5*G[1, 0, 0, 0, zb])/9 - 
   (173*CA^2*CF^2*nf*G[1, 0, 0, 0, zb])/18 - 
   (2863*CA*CF^3*nf*G[1, 0, 0, 0, zb])/72 - (409*CF^4*nf*G[1, 0, 0, 0, zb])/
    12 + (2629*CA^3*CF^2*G[1, 0, 0, 0, zb])/(72*(-1 + zb)) + 
   (551*CA^2*CF^3*G[1, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (923*CA*CF^4*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (1003*CF^5*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) - 
   (179*CA^2*CF^2*nf*G[1, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (467*CA*CF^3*nf*G[1, 0, 0, 0, zb])/(18*(-1 + zb)) - 
   (193*CF^4*nf*G[1, 0, 0, 0, zb])/(9*(-1 + zb)) + 
   (5801*CA^3*CF^2*zb*G[1, 0, 0, 0, zb])/144 - 
   (14963*CA^2*CF^3*zb*G[1, 0, 0, 0, zb])/288 - 
   (12089*CA*CF^4*zb*G[1, 0, 0, 0, zb])/48 - (1696*CF^5*zb*G[1, 0, 0, 0, zb])/
    9 - (91*CA^2*CF^2*nf*zb*G[1, 0, 0, 0, zb])/9 - 
   (2741*CA*CF^3*nf*zb*G[1, 0, 0, 0, zb])/144 - 
   (121*CF^4*nf*zb*G[1, 0, 0, 0, zb])/8 + 
   (17785*CA^3*CF^2*zb^2*G[1, 0, 0, 0, zb])/288 + 
   (2225*CA^2*CF^3*zb^2*G[1, 0, 0, 0, zb])/36 - 
   (2245*CA*CF^4*zb^2*G[1, 0, 0, 0, zb])/12 - 
   (6433*CF^5*zb^2*G[1, 0, 0, 0, zb])/36 - 
   (173*CA^2*CF^2*nf*zb^2*G[1, 0, 0, 0, zb])/18 - 
   (2863*CA*CF^3*nf*zb^2*G[1, 0, 0, 0, zb])/72 - 
   (409*CF^4*nf*zb^2*G[1, 0, 0, 0, zb])/12 - 
   (3745*CA^3*CF^2*G[1, 0, 0, 1, zb])/144 - 
   (8855*CA^2*CF^3*G[1, 0, 0, 1, zb])/144 + (4531*CA*CF^4*G[1, 0, 0, 1, zb])/
    36 + (2323*CF^5*G[1, 0, 0, 1, zb])/12 + 
   (20*CA^2*CF^2*nf*G[1, 0, 0, 1, zb])/3 + (344*CA*CF^3*nf*G[1, 0, 0, 1, zb])/
    9 + (119*CF^4*nf*G[1, 0, 0, 1, zb])/3 - (82*CA^3*CF^2*G[1, 0, 0, 1, zb])/
    (3*(-1 + zb)) - (847*CA^2*CF^3*G[1, 0, 0, 1, zb])/(18*(-1 + zb)) + 
   (845*CA*CF^4*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (1240*CF^5*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) + 
   (41*CA^2*CF^2*nf*G[1, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (82*CA*CF^3*nf*G[1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (230*CF^4*nf*G[1, 0, 0, 1, zb])/(9*(-1 + zb)) - 
   (4249*CA^3*CF^2*zb*G[1, 0, 0, 1, zb])/144 + 
   (1639*CA^2*CF^3*zb*G[1, 0, 0, 1, zb])/144 + 
   (16391*CA*CF^4*zb*G[1, 0, 0, 1, zb])/72 + (2689*CF^5*zb*G[1, 0, 0, 1, zb])/
    12 + 7*CA^2*CF^2*nf*zb*G[1, 0, 0, 1, zb] + 
   (779*CA*CF^3*nf*zb*G[1, 0, 0, 1, zb])/36 + 
   (56*CF^4*nf*zb*G[1, 0, 0, 1, zb])/3 - 
   (6265*CA^3*CF^2*zb^2*G[1, 0, 0, 1, zb])/144 - 
   (11825*CA^2*CF^3*zb^2*G[1, 0, 0, 1, zb])/144 + 
   (2735*CA*CF^4*zb^2*G[1, 0, 0, 1, zb])/18 + 
   (2749*CF^5*zb^2*G[1, 0, 0, 1, zb])/12 + 
   (20*CA^2*CF^2*nf*zb^2*G[1, 0, 0, 1, zb])/3 + 
   (344*CA*CF^3*nf*zb^2*G[1, 0, 0, 1, zb])/9 + 
   (119*CF^4*nf*zb^2*G[1, 0, 0, 1, zb])/3 - 
   (1835*CA^3*CF^2*G[1, 0, 1, 0, zb])/72 - (433*CA^2*CF^3*G[1, 0, 1, 0, zb])/
    12 + (1699*CA*CF^4*G[1, 0, 1, 0, zb])/12 + (881*CF^5*G[1, 0, 1, 0, zb])/
    6 + (125*CA^2*CF^2*nf*G[1, 0, 1, 0, zb])/18 + 
   (104*CA*CF^3*nf*G[1, 0, 1, 0, zb])/3 + (313*CF^4*nf*G[1, 0, 1, 0, zb])/9 - 
   (983*CA^3*CF^2*G[1, 0, 1, 0, zb])/(36*(-1 + zb)) - 
   (53*CA^2*CF^3*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (926*CA*CF^4*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (868*CF^5*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (43*CA^2*CF^2*nf*G[1, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (206*CA*CF^3*nf*G[1, 0, 1, 0, zb])/(9*(-1 + zb)) + 
   (64*CF^4*nf*G[1, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (1171*CA^3*CF^2*zb*G[1, 0, 1, 0, zb])/36 + 
   (1613*CA^2*CF^3*zb*G[1, 0, 1, 0, zb])/48 + 
   (5591*CA*CF^4*zb*G[1, 0, 1, 0, zb])/24 + (739*CF^5*zb*G[1, 0, 1, 0, zb])/
    4 + (149*CA^2*CF^2*nf*zb*G[1, 0, 1, 0, zb])/18 + 
   19*CA*CF^3*nf*zb*G[1, 0, 1, 0, zb] + (263*CF^4*nf*zb*G[1, 0, 1, 0, zb])/
    18 - (13163*CA^3*CF^2*zb^2*G[1, 0, 1, 0, zb])/288 - 
   (1601*CA^2*CF^3*zb^2*G[1, 0, 1, 0, zb])/24 + 
   (1895*CA*CF^4*zb^2*G[1, 0, 1, 0, zb])/12 + 
   (583*CF^5*zb^2*G[1, 0, 1, 0, zb])/3 + 
   (76*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 0, zb])/9 + 
   (113*CA*CF^3*nf*zb^2*G[1, 0, 1, 0, zb])/3 + 
   (313*CF^4*nf*zb^2*G[1, 0, 1, 0, zb])/9 + (583*CA^3*CF^2*G[1, 0, 1, 1, zb])/
    36 + (6637*CA^2*CF^3*G[1, 0, 1, 1, zb])/144 - 
   (7189*CA*CF^4*G[1, 0, 1, 1, zb])/72 - (1837*CF^5*G[1, 0, 1, 1, zb])/9 - 
   (143*CA^2*CF^2*nf*G[1, 0, 1, 1, zb])/36 - 
   (129*CA*CF^3*nf*G[1, 0, 1, 1, zb])/4 - (785*CF^4*nf*G[1, 0, 1, 1, zb])/
    18 + (53*CA^3*CF^2*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (133*CA^2*CF^3*G[1, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (739*CA*CF^4*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (1229*CF^5*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) - 
   (145*CA^2*CF^2*nf*G[1, 0, 1, 1, zb])/(36*(-1 + zb)) - 
   (70*CA*CF^3*nf*G[1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (257*CF^4*nf*G[1, 0, 1, 1, zb])/(9*(-1 + zb)) + 
   (3079*CA^3*CF^2*zb*G[1, 0, 1, 1, zb])/144 + 
   (277*CA^2*CF^3*zb*G[1, 0, 1, 1, zb])/144 - 
   (3523*CA*CF^4*zb*G[1, 0, 1, 1, zb])/18 - (8473*CF^5*zb*G[1, 0, 1, 1, zb])/
    36 - (185*CA^2*CF^2*nf*zb*G[1, 0, 1, 1, zb])/36 - 
   (165*CA*CF^3*nf*zb*G[1, 0, 1, 1, zb])/8 - 
   (763*CF^4*nf*zb*G[1, 0, 1, 1, zb])/36 + 
   (8147*CA^3*CF^2*zb^2*G[1, 0, 1, 1, zb])/288 + 
   (11803*CA^2*CF^3*zb^2*G[1, 0, 1, 1, zb])/144 - 
   (1879*CA*CF^4*zb^2*G[1, 0, 1, 1, zb])/18 - 
   (9463*CF^5*zb^2*G[1, 0, 1, 1, zb])/36 - 
   (197*CA^2*CF^2*nf*zb^2*G[1, 0, 1, 1, zb])/36 - 
   (141*CA*CF^3*nf*zb^2*G[1, 0, 1, 1, zb])/4 - 
   (785*CF^4*nf*zb^2*G[1, 0, 1, 1, zb])/18 - 
   (4057*CA^3*CF^2*G[1, 1, 0, 0, zb])/144 - 
   (5119*CA^2*CF^3*G[1, 1, 0, 0, zb])/144 + (995*CA*CF^4*G[1, 1, 0, 0, zb])/
    8 + (2677*CF^5*G[1, 1, 0, 0, zb])/18 + 
   (104*CA^2*CF^2*nf*G[1, 1, 0, 0, zb])/9 + 
   (338*CA*CF^3*nf*G[1, 1, 0, 0, zb])/9 + (547*CF^4*nf*G[1, 1, 0, 0, zb])/
    18 - (185*CA^3*CF^2*G[1, 1, 0, 0, zb])/(6*(-1 + zb)) - 
   (10*CA^2*CF^3*G[1, 1, 0, 0, zb])/(-1 + zb) + 
   (656*CA*CF^4*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (668*CF^5*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (106*CA^2*CF^2*nf*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (70*CA*CF^3*nf*G[1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (124*CF^4*nf*G[1, 1, 0, 0, zb])/(9*(-1 + zb)) - 
   (4855*CA^3*CF^2*zb*G[1, 1, 0, 0, zb])/144 + 
   (4315*CA^2*CF^3*zb*G[1, 1, 0, 0, zb])/72 + 
   (805*CA*CF^4*zb*G[1, 1, 0, 0, zb])/4 + (1205*CF^5*zb*G[1, 1, 0, 0, zb])/
    9 + (107*CA^2*CF^2*nf*zb*G[1, 1, 0, 0, zb])/9 + 
   (146*CA*CF^3*nf*zb*G[1, 1, 0, 0, zb])/9 + 
   (197*CF^4*nf*zb*G[1, 1, 0, 0, zb])/36 - 
   (424*CA^3*CF^2*zb^2*G[1, 1, 0, 0, zb])/9 - 
   (1037*CA^2*CF^3*zb^2*G[1, 1, 0, 0, zb])/18 + 
   (925*CA*CF^4*zb^2*G[1, 1, 0, 0, zb])/6 + 
   (1595*CF^5*zb^2*G[1, 1, 0, 0, zb])/9 + 
   (104*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 0, zb])/9 + 
   (338*CA*CF^3*nf*zb^2*G[1, 1, 0, 0, zb])/9 + 
   (547*CF^4*nf*zb^2*G[1, 1, 0, 0, zb])/18 + 
   (1369*CA^3*CF^2*G[1, 1, 0, 1, zb])/72 + (7669*CA^2*CF^3*G[1, 1, 0, 1, zb])/
    144 - (6845*CA*CF^4*G[1, 1, 0, 1, zb])/72 - (7043*CF^5*G[1, 1, 0, 1, zb])/
    36 - (70*CA^2*CF^2*nf*G[1, 1, 0, 1, zb])/9 - 
   (1327*CA*CF^3*nf*G[1, 1, 0, 1, zb])/36 - (695*CF^4*nf*G[1, 1, 0, 1, zb])/
    18 + (21*CA^3*CF^2*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (289*CA^2*CF^3*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (212*CA*CF^4*G[1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (916*CF^5*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (71*CA^2*CF^2*nf*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (232*CA*CF^3*nf*G[1, 1, 0, 1, zb])/(9*(-1 + zb)) - 
   (20*CF^4*nf*G[1, 1, 0, 1, zb])/(-1 + zb) + 
   (3365*CA^3*CF^2*zb*G[1, 1, 0, 1, zb])/144 - 
   (277*CA^2*CF^3*zb*G[1, 1, 0, 1, zb])/18 - 
   (3467*CA*CF^4*zb*G[1, 1, 0, 1, zb])/18 - (5975*CF^5*zb*G[1, 1, 0, 1, zb])/
    36 - (143*CA^2*CF^2*nf*zb*G[1, 1, 0, 1, zb])/18 - 
   (1457*CA*CF^3*nf*zb*G[1, 1, 0, 1, zb])/72 - 
   (385*CF^4*nf*zb*G[1, 1, 0, 1, zb])/36 + 
   (4385*CA^3*CF^2*zb^2*G[1, 1, 0, 1, zb])/144 + 
   (5387*CA^2*CF^3*zb^2*G[1, 1, 0, 1, zb])/72 - 
   (4207*CA*CF^4*zb^2*G[1, 1, 0, 1, zb])/36 - 
   (2078*CF^5*zb^2*G[1, 1, 0, 1, zb])/9 - 
   (70*CA^2*CF^2*nf*zb^2*G[1, 1, 0, 1, zb])/9 - 
   (1327*CA*CF^3*nf*zb^2*G[1, 1, 0, 1, zb])/36 - 
   (695*CF^4*nf*zb^2*G[1, 1, 0, 1, zb])/18 + 
   (6197*CA^3*CF^2*G[1, 1, 1, 0, zb])/288 + 
   (6299*CA^2*CF^3*G[1, 1, 1, 0, zb])/144 - (2633*CA*CF^4*G[1, 1, 1, 0, zb])/
    24 - (464*CF^5*G[1, 1, 1, 0, zb])/3 - (29*CA^2*CF^2*nf*G[1, 1, 1, 0, zb])/
    3 - (451*CA*CF^3*nf*G[1, 1, 1, 0, zb])/12 - 
   (563*CF^4*nf*G[1, 1, 1, 0, zb])/18 + (218*CA^3*CF^2*G[1, 1, 1, 0, zb])/
    (9*(-1 + zb)) + (184*CA^2*CF^3*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (752*CA*CF^4*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (496*CF^5*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (88*CA^2*CF^2*nf*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (232*CA*CF^3*nf*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) - 
   (112*CF^4*nf*G[1, 1, 1, 0, zb])/(9*(-1 + zb)) + 
   (7793*CA^3*CF^2*zb*G[1, 1, 1, 0, zb])/288 - 
   (4213*CA^2*CF^3*zb*G[1, 1, 1, 0, zb])/144 - 
   (1629*CA*CF^4*zb*G[1, 1, 1, 0, zb])/8 - (329*CF^5*zb*G[1, 1, 1, 0, zb])/
    3 - (59*CA^2*CF^2*nf*zb*G[1, 1, 1, 0, zb])/6 - 
   (159*CA*CF^3*nf*zb*G[1, 1, 1, 0, zb])/8 - 
   (109*CF^4*nf*zb*G[1, 1, 1, 0, zb])/36 + 
   (4813*CA^3*CF^2*zb^2*G[1, 1, 1, 0, zb])/144 + 
   (8999*CA^2*CF^3*zb^2*G[1, 1, 1, 0, zb])/144 - 
   (1565*CA*CF^4*zb^2*G[1, 1, 1, 0, zb])/12 - 
   (2189*CF^5*zb^2*G[1, 1, 1, 0, zb])/12 - 
   (29*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 0, zb])/3 - 
   (451*CA*CF^3*nf*zb^2*G[1, 1, 1, 0, zb])/12 - 
   (563*CF^4*nf*zb^2*G[1, 1, 1, 0, zb])/18 - 
   (1871*CA^3*CF^2*G[1, 1, 1, 1, zb])/144 - 
   (7231*CA^2*CF^3*G[1, 1, 1, 1, zb])/144 + (3299*CA*CF^4*G[1, 1, 1, 1, zb])/
    72 + (463*CF^5*G[1, 1, 1, 1, zb])/2 + (56*CA^2*CF^2*nf*G[1, 1, 1, 1, zb])/
    9 + (269*CA*CF^3*nf*G[1, 1, 1, 1, zb])/8 + 
   (1651*CF^4*nf*G[1, 1, 1, 1, zb])/36 - (136*CA^3*CF^2*G[1, 1, 1, 1, zb])/
    (9*(-1 + zb)) - (296*CA^2*CF^3*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (448*CA*CF^4*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (992*CF^5*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (56*CA^2*CF^2*nf*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (224*CA*CF^3*nf*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) + 
   (224*CF^4*nf*G[1, 1, 1, 1, zb])/(9*(-1 + zb)) - 
   (5047*CA^3*CF^2*zb*G[1, 1, 1, 1, zb])/288 - 
   (521*CA^2*CF^3*zb*G[1, 1, 1, 1, zb])/288 + 
   (23329*CA*CF^4*zb*G[1, 1, 1, 1, zb])/144 + 171*CF^5*zb*G[1, 1, 1, 1, zb] + 
   (56*CA^2*CF^2*nf*zb*G[1, 1, 1, 1, zb])/9 + 
   (985*CA*CF^3*nf*zb*G[1, 1, 1, 1, zb])/48 + 
   (1037*CF^4*nf*zb*G[1, 1, 1, 1, zb])/72 - 
   (5407*CA^3*CF^2*zb^2*G[1, 1, 1, 1, zb])/288 - 
   (9481*CA^2*CF^3*zb^2*G[1, 1, 1, 1, zb])/144 + 
   (995*CA*CF^4*zb^2*G[1, 1, 1, 1, zb])/18 + 
   268*CF^5*zb^2*G[1, 1, 1, 1, zb] + (56*CA^2*CF^2*nf*zb^2*G[1, 1, 1, 1, zb])/
    9 + (269*CA*CF^3*nf*zb^2*G[1, 1, 1, 1, zb])/8 + 
   (1651*CF^4*nf*zb^2*G[1, 1, 1, 1, zb])/36 + 
   (23*CA^2*CF^3*G[2, 1, 0, 0, zb])/9 + CA*CF^4*G[2, 1, 0, 0, zb] + 
   (14*CF^5*G[2, 1, 0, 0, zb])/3 + (8*CF^4*nf*G[2, 1, 0, 0, zb])/9 + 
   (13*CA^2*CF^3*G[2, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (3*CA*CF^4*G[2, 1, 0, 0, zb])/(-1 + zb) - (26*CF^5*G[2, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (8*CF^4*nf*G[2, 1, 0, 0, zb])/(9*(-1 + zb)) + 
   (8*CA^2*CF^3*zb*G[2, 1, 0, 0, zb])/9 + 5*CA*CF^4*zb*G[2, 1, 0, 0, zb] - 
   (40*CF^5*zb*G[2, 1, 0, 0, zb])/3 - (16*CF^4*nf*zb*G[2, 1, 0, 0, zb])/9 - 
   (13*CA^2*CF^3*zb^2*G[2, 1, 0, 0, zb])/9 - 
   3*CA*CF^4*zb^2*G[2, 1, 0, 0, zb] + (26*CF^5*zb^2*G[2, 1, 0, 0, zb])/3 + 
   (8*CF^4*nf*zb^2*G[2, 1, 0, 0, zb])/9 - (23*CA^2*CF^3*G[2, 1, 0, 1, zb])/
    9 - CA*CF^4*G[2, 1, 0, 1, zb] - (14*CF^5*G[2, 1, 0, 1, zb])/3 - 
   (8*CF^4*nf*G[2, 1, 0, 1, zb])/9 - (13*CA^2*CF^3*G[2, 1, 0, 1, zb])/
    (9*(-1 + zb)) - (3*CA*CF^4*G[2, 1, 0, 1, zb])/(-1 + zb) + 
   (26*CF^5*G[2, 1, 0, 1, zb])/(3*(-1 + zb)) + (8*CF^4*nf*G[2, 1, 0, 1, zb])/
    (9*(-1 + zb)) - (8*CA^2*CF^3*zb*G[2, 1, 0, 1, zb])/9 - 
   5*CA*CF^4*zb*G[2, 1, 0, 1, zb] + (40*CF^5*zb*G[2, 1, 0, 1, zb])/3 + 
   (16*CF^4*nf*zb*G[2, 1, 0, 1, zb])/9 + 
   (13*CA^2*CF^3*zb^2*G[2, 1, 0, 1, zb])/9 + 
   3*CA*CF^4*zb^2*G[2, 1, 0, 1, zb] - (26*CF^5*zb^2*G[2, 1, 0, 1, zb])/3 - 
   (8*CF^4*nf*zb^2*G[2, 1, 0, 1, zb])/9 - (23*CA^2*CF^3*G[2, 1, 1, 0, zb])/
    6 - (3*CA*CF^4*G[2, 1, 1, 0, zb])/2 - 7*CF^5*G[2, 1, 1, 0, zb] - 
   (4*CF^4*nf*G[2, 1, 1, 0, zb])/3 - (13*CA^2*CF^3*G[2, 1, 1, 0, zb])/
    (6*(-1 + zb)) - (9*CA*CF^4*G[2, 1, 1, 0, zb])/(2*(-1 + zb)) + 
   (13*CF^5*G[2, 1, 1, 0, zb])/(-1 + zb) + (4*CF^4*nf*G[2, 1, 1, 0, zb])/
    (3*(-1 + zb)) - (4*CA^2*CF^3*zb*G[2, 1, 1, 0, zb])/3 - 
   (15*CA*CF^4*zb*G[2, 1, 1, 0, zb])/2 + 20*CF^5*zb*G[2, 1, 1, 0, zb] + 
   (8*CF^4*nf*zb*G[2, 1, 1, 0, zb])/3 + (13*CA^2*CF^3*zb^2*G[2, 1, 1, 0, zb])/
    6 + (9*CA*CF^4*zb^2*G[2, 1, 1, 0, zb])/2 - 
   13*CF^5*zb^2*G[2, 1, 1, 0, zb] - (4*CF^4*nf*zb^2*G[2, 1, 1, 0, zb])/3 + 
   (23*CA^2*CF^3*G[2, 1, 1, 1, zb])/6 + (3*CA*CF^4*G[2, 1, 1, 1, zb])/2 + 
   7*CF^5*G[2, 1, 1, 1, zb] + (4*CF^4*nf*G[2, 1, 1, 1, zb])/3 + 
   (13*CA^2*CF^3*G[2, 1, 1, 1, zb])/(6*(-1 + zb)) + 
   (9*CA*CF^4*G[2, 1, 1, 1, zb])/(2*(-1 + zb)) - (13*CF^5*G[2, 1, 1, 1, zb])/
    (-1 + zb) - (4*CF^4*nf*G[2, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (4*CA^2*CF^3*zb*G[2, 1, 1, 1, zb])/3 + (15*CA*CF^4*zb*G[2, 1, 1, 1, zb])/
    2 - 20*CF^5*zb*G[2, 1, 1, 1, zb] - (8*CF^4*nf*zb*G[2, 1, 1, 1, zb])/3 - 
   (13*CA^2*CF^3*zb^2*G[2, 1, 1, 1, zb])/6 - 
   (9*CA*CF^4*zb^2*G[2, 1, 1, 1, zb])/2 + 13*CF^5*zb^2*G[2, 1, 1, 1, zb] + 
   (4*CF^4*nf*zb^2*G[2, 1, 1, 1, zb])/3 + 
   (763*CA^3*CF^2*G[0, 0, 0, 0, 0, zb])/24 - 
   (2053*CA^2*CF^3*G[0, 0, 0, 0, 0, zb])/8 - 
   528*CA*CF^4*G[0, 0, 0, 0, 0, zb] - (1231*CF^5*G[0, 0, 0, 0, 0, zb])/6 + 
   (763*CA^3*CF^2*G[0, 0, 0, 0, 0, zb])/(24*(-1 + zb)) - 
   (2053*CA^2*CF^3*G[0, 0, 0, 0, 0, zb])/(8*(-1 + zb)) - 
   (528*CA*CF^4*G[0, 0, 0, 0, 0, zb])/(-1 + zb) - 
   (1231*CF^5*G[0, 0, 0, 0, 0, zb])/(6*(-1 + zb)) + 
   (763*CA^3*CF^2*zb*G[0, 0, 0, 0, 0, zb])/24 - 
   (2053*CA^2*CF^3*zb*G[0, 0, 0, 0, 0, zb])/8 - 
   528*CA*CF^4*zb*G[0, 0, 0, 0, 0, zb] - (1231*CF^5*zb*G[0, 0, 0, 0, 0, zb])/
    6 + (763*CA^3*CF^2*zb^2*G[0, 0, 0, 0, 0, zb])/24 - 
   (2053*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 0, zb])/8 - 
   528*CA*CF^4*zb^2*G[0, 0, 0, 0, 0, zb] - 
   (1231*CF^5*zb^2*G[0, 0, 0, 0, 0, zb])/6 - 
   (463*CA^3*CF^2*G[0, 0, 0, 0, 1, zb])/12 + 
   (685*CA^2*CF^3*G[0, 0, 0, 0, 1, zb])/4 + 
   (2929*CA*CF^4*G[0, 0, 0, 0, 1, zb])/6 + (764*CF^5*G[0, 0, 0, 0, 1, zb])/
    3 - (463*CA^3*CF^2*G[0, 0, 0, 0, 1, zb])/(12*(-1 + zb)) + 
   (685*CA^2*CF^3*G[0, 0, 0, 0, 1, zb])/(4*(-1 + zb)) + 
   (2929*CA*CF^4*G[0, 0, 0, 0, 1, zb])/(6*(-1 + zb)) + 
   (764*CF^5*G[0, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (463*CA^3*CF^2*zb*G[0, 0, 0, 0, 1, zb])/12 + 
   (685*CA^2*CF^3*zb*G[0, 0, 0, 0, 1, zb])/4 + 
   (2929*CA*CF^4*zb*G[0, 0, 0, 0, 1, zb])/6 + 
   (764*CF^5*zb*G[0, 0, 0, 0, 1, zb])/3 - 
   (463*CA^3*CF^2*zb^2*G[0, 0, 0, 0, 1, zb])/12 + 
   (685*CA^2*CF^3*zb^2*G[0, 0, 0, 0, 1, zb])/4 + 
   (2929*CA*CF^4*zb^2*G[0, 0, 0, 0, 1, zb])/6 + 
   (764*CF^5*zb^2*G[0, 0, 0, 0, 1, zb])/3 - 
   (47*CA^3*CF^2*G[0, 0, 0, 1, 0, zb])/2 + 
   (1105*CA^2*CF^3*G[0, 0, 0, 1, 0, zb])/6 + 
   (1358*CA*CF^4*G[0, 0, 0, 1, 0, zb])/3 + 215*CF^5*G[0, 0, 0, 1, 0, zb] - 
   (47*CA^3*CF^2*G[0, 0, 0, 1, 0, zb])/(2*(-1 + zb)) + 
   (1105*CA^2*CF^3*G[0, 0, 0, 1, 0, zb])/(6*(-1 + zb)) + 
   (1358*CA*CF^4*G[0, 0, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (215*CF^5*G[0, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (47*CA^3*CF^2*zb*G[0, 0, 0, 1, 0, zb])/2 + 
   (1105*CA^2*CF^3*zb*G[0, 0, 0, 1, 0, zb])/6 + 
   (1358*CA*CF^4*zb*G[0, 0, 0, 1, 0, zb])/3 + 
   215*CF^5*zb*G[0, 0, 0, 1, 0, zb] - 
   (47*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 0, zb])/2 + 
   (1105*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 0, zb])/6 + 
   (1358*CA*CF^4*zb^2*G[0, 0, 0, 1, 0, zb])/3 + 
   215*CF^5*zb^2*G[0, 0, 0, 1, 0, zb] + (70*CA^3*CF^2*G[0, 0, 0, 1, 1, zb])/
    3 - (431*CA^2*CF^3*G[0, 0, 0, 1, 1, zb])/4 - 
   (2423*CA*CF^4*G[0, 0, 0, 1, 1, zb])/6 - (823*CF^5*G[0, 0, 0, 1, 1, zb])/
    3 + (70*CA^3*CF^2*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (431*CA^2*CF^3*G[0, 0, 0, 1, 1, zb])/(4*(-1 + zb)) - 
   (2423*CA*CF^4*G[0, 0, 0, 1, 1, zb])/(6*(-1 + zb)) - 
   (823*CF^5*G[0, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (70*CA^3*CF^2*zb*G[0, 0, 0, 1, 1, zb])/3 - 
   (431*CA^2*CF^3*zb*G[0, 0, 0, 1, 1, zb])/4 - 
   (2423*CA*CF^4*zb*G[0, 0, 0, 1, 1, zb])/6 - 
   (823*CF^5*zb*G[0, 0, 0, 1, 1, zb])/3 + 
   (70*CA^3*CF^2*zb^2*G[0, 0, 0, 1, 1, zb])/3 - 
   (431*CA^2*CF^3*zb^2*G[0, 0, 0, 1, 1, zb])/4 - 
   (2423*CA*CF^4*zb^2*G[0, 0, 0, 1, 1, zb])/6 - 
   (823*CF^5*zb^2*G[0, 0, 0, 1, 1, zb])/3 - 
   11*CA^3*CF^2*G[0, 0, 1, 0, 0, zb] + (757*CA^2*CF^3*G[0, 0, 1, 0, 0, zb])/
    4 + (1273*CA*CF^4*G[0, 0, 1, 0, 0, zb])/3 + 
   (578*CF^5*G[0, 0, 1, 0, 0, zb])/3 - (11*CA^3*CF^2*G[0, 0, 1, 0, 0, zb])/
    (-1 + zb) + (757*CA^2*CF^3*G[0, 0, 1, 0, 0, zb])/(4*(-1 + zb)) + 
   (1273*CA*CF^4*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (578*CF^5*G[0, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   11*CA^3*CF^2*zb*G[0, 0, 1, 0, 0, zb] + 
   (757*CA^2*CF^3*zb*G[0, 0, 1, 0, 0, zb])/4 + 
   (1273*CA*CF^4*zb*G[0, 0, 1, 0, 0, zb])/3 + 
   (578*CF^5*zb*G[0, 0, 1, 0, 0, zb])/3 - 11*CA^3*CF^2*zb^2*
    G[0, 0, 1, 0, 0, zb] + (757*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 0, zb])/4 + 
   (1273*CA*CF^4*zb^2*G[0, 0, 1, 0, 0, zb])/3 + 
   (578*CF^5*zb^2*G[0, 0, 1, 0, 0, zb])/3 + 
   17*CA^3*CF^2*G[0, 0, 1, 0, 1, zb] - (371*CA^2*CF^3*G[0, 0, 1, 0, 1, zb])/
    3 - (779*CA*CF^4*G[0, 0, 1, 0, 1, zb])/2 - 
   (710*CF^5*G[0, 0, 1, 0, 1, zb])/3 + (17*CA^3*CF^2*G[0, 0, 1, 0, 1, zb])/
    (-1 + zb) - (371*CA^2*CF^3*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (779*CA*CF^4*G[0, 0, 1, 0, 1, zb])/(2*(-1 + zb)) - 
   (710*CF^5*G[0, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   17*CA^3*CF^2*zb*G[0, 0, 1, 0, 1, zb] - 
   (371*CA^2*CF^3*zb*G[0, 0, 1, 0, 1, zb])/3 - 
   (779*CA*CF^4*zb*G[0, 0, 1, 0, 1, zb])/2 - 
   (710*CF^5*zb*G[0, 0, 1, 0, 1, zb])/3 + 17*CA^3*CF^2*zb^2*
    G[0, 0, 1, 0, 1, zb] - (371*CA^2*CF^3*zb^2*G[0, 0, 1, 0, 1, zb])/3 - 
   (779*CA*CF^4*zb^2*G[0, 0, 1, 0, 1, zb])/2 - 
   (710*CF^5*zb^2*G[0, 0, 1, 0, 1, zb])/3 + 
   (19*CA^3*CF^2*G[0, 0, 1, 1, 0, zb])/6 - 
   (543*CA^2*CF^3*G[0, 0, 1, 1, 0, zb])/4 - 
   (2081*CA*CF^4*G[0, 0, 1, 1, 0, zb])/6 - (575*CF^5*G[0, 0, 1, 1, 0, zb])/
    3 + (19*CA^3*CF^2*G[0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (543*CA^2*CF^3*G[0, 0, 1, 1, 0, zb])/(4*(-1 + zb)) - 
   (2081*CA*CF^4*G[0, 0, 1, 1, 0, zb])/(6*(-1 + zb)) - 
   (575*CF^5*G[0, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (19*CA^3*CF^2*zb*G[0, 0, 1, 1, 0, zb])/6 - 
   (543*CA^2*CF^3*zb*G[0, 0, 1, 1, 0, zb])/4 - 
   (2081*CA*CF^4*zb*G[0, 0, 1, 1, 0, zb])/6 - 
   (575*CF^5*zb*G[0, 0, 1, 1, 0, zb])/3 + 
   (19*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 0, zb])/6 - 
   (543*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 0, zb])/4 - 
   (2081*CA*CF^4*zb^2*G[0, 0, 1, 1, 0, zb])/6 - 
   (575*CF^5*zb^2*G[0, 0, 1, 1, 0, zb])/3 - 
   (31*CA^3*CF^2*G[0, 0, 1, 1, 1, zb])/8 + 
   (315*CA^2*CF^3*G[0, 0, 1, 1, 1, zb])/4 + 
   (601*CA*CF^4*G[0, 0, 1, 1, 1, zb])/2 + (746*CF^5*G[0, 0, 1, 1, 1, zb])/3 - 
   (31*CA^3*CF^2*G[0, 0, 1, 1, 1, zb])/(8*(-1 + zb)) + 
   (315*CA^2*CF^3*G[0, 0, 1, 1, 1, zb])/(4*(-1 + zb)) + 
   (601*CA*CF^4*G[0, 0, 1, 1, 1, zb])/(2*(-1 + zb)) + 
   (746*CF^5*G[0, 0, 1, 1, 1, zb])/(3*(-1 + zb)) - 
   (31*CA^3*CF^2*zb*G[0, 0, 1, 1, 1, zb])/8 + 
   (315*CA^2*CF^3*zb*G[0, 0, 1, 1, 1, zb])/4 + 
   (601*CA*CF^4*zb*G[0, 0, 1, 1, 1, zb])/2 + 
   (746*CF^5*zb*G[0, 0, 1, 1, 1, zb])/3 - 
   (31*CA^3*CF^2*zb^2*G[0, 0, 1, 1, 1, zb])/8 + 
   (315*CA^2*CF^3*zb^2*G[0, 0, 1, 1, 1, zb])/4 + 
   (601*CA*CF^4*zb^2*G[0, 0, 1, 1, 1, zb])/2 + 
   (746*CF^5*zb^2*G[0, 0, 1, 1, 1, zb])/3 - 
   (17*CA^3*CF^2*G[0, 1, 0, 0, 0, zb])/24 + 
   (755*CA^2*CF^3*G[0, 1, 0, 0, 0, zb])/4 + 
   402*CA*CF^4*G[0, 1, 0, 0, 0, zb] + (544*CF^5*G[0, 1, 0, 0, 0, zb])/3 - 
   (17*CA^3*CF^2*G[0, 1, 0, 0, 0, zb])/(24*(-1 + zb)) + 
   (755*CA^2*CF^3*G[0, 1, 0, 0, 0, zb])/(4*(-1 + zb)) + 
   (402*CA*CF^4*G[0, 1, 0, 0, 0, zb])/(-1 + zb) + 
   (544*CF^5*G[0, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (17*CA^3*CF^2*zb*G[0, 1, 0, 0, 0, zb])/24 + 
   (755*CA^2*CF^3*zb*G[0, 1, 0, 0, 0, zb])/4 + 
   402*CA*CF^4*zb*G[0, 1, 0, 0, 0, zb] + (544*CF^5*zb*G[0, 1, 0, 0, 0, zb])/
    3 - (17*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 0, zb])/24 + 
   (755*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 0, zb])/4 + 
   402*CA*CF^4*zb^2*G[0, 1, 0, 0, 0, zb] + 
   (544*CF^5*zb^2*G[0, 1, 0, 0, 0, zb])/3 + 
   (34*CA^3*CF^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (509*CA^2*CF^3*G[0, 1, 0, 0, 1, zb])/4 - 
   (741*CA*CF^4*G[0, 1, 0, 0, 1, zb])/2 - 221*CF^5*G[0, 1, 0, 0, 1, zb] + 
   (34*CA^3*CF^2*G[0, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (521*CA^2*CF^3*G[0, 1, 0, 0, 1, zb])/(4*(-1 + zb)) - 
   (2243*CA*CF^4*G[0, 1, 0, 0, 1, zb])/(6*(-1 + zb)) - 
   (221*CF^5*G[0, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (34*CA^3*CF^2*zb*G[0, 1, 0, 0, 1, zb])/3 - 
   (527*CA^2*CF^3*zb*G[0, 1, 0, 0, 1, zb])/4 - 
   (751*CA*CF^4*zb*G[0, 1, 0, 0, 1, zb])/2 - 
   221*CF^5*zb*G[0, 1, 0, 0, 1, zb] + 
   (34*CA^3*CF^2*zb^2*G[0, 1, 0, 0, 1, zb])/3 - 
   (509*CA^2*CF^3*zb^2*G[0, 1, 0, 0, 1, zb])/4 - 
   (741*CA*CF^4*zb^2*G[0, 1, 0, 0, 1, zb])/2 - 
   221*CF^5*zb^2*G[0, 1, 0, 0, 1, zb] + (31*CA^3*CF^2*G[0, 1, 0, 1, 0, zb])/
    12 - (559*CA^2*CF^3*G[0, 1, 0, 1, 0, zb])/4 - 
   (701*CA*CF^4*G[0, 1, 0, 1, 0, zb])/2 - (566*CF^5*G[0, 1, 0, 1, 0, zb])/3 + 
   (31*CA^3*CF^2*G[0, 1, 0, 1, 0, zb])/(12*(-1 + zb)) - 
   (571*CA^2*CF^3*G[0, 1, 0, 1, 0, zb])/(4*(-1 + zb)) - 
   (2123*CA*CF^4*G[0, 1, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (566*CF^5*G[0, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (31*CA^3*CF^2*zb*G[0, 1, 0, 1, 0, zb])/12 - 
   (577*CA^2*CF^3*zb*G[0, 1, 0, 1, 0, zb])/4 - 
   (711*CA*CF^4*zb*G[0, 1, 0, 1, 0, zb])/2 - 
   (566*CF^5*zb*G[0, 1, 0, 1, 0, zb])/3 + 
   (31*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 0, zb])/12 - 
   (559*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 0, zb])/4 - 
   (701*CA*CF^4*zb^2*G[0, 1, 0, 1, 0, zb])/2 - 
   (566*CF^5*zb^2*G[0, 1, 0, 1, 0, zb])/3 - 
   (163*CA^3*CF^2*G[0, 1, 0, 1, 1, zb])/24 + 
   (1009*CA^2*CF^3*G[0, 1, 0, 1, 1, zb])/12 + 
   (935*CA*CF^4*G[0, 1, 0, 1, 1, zb])/3 + (715*CF^5*G[0, 1, 0, 1, 1, zb])/3 - 
   (163*CA^3*CF^2*G[0, 1, 0, 1, 1, zb])/(24*(-1 + zb)) + 
   (1069*CA^2*CF^3*G[0, 1, 0, 1, 1, zb])/(12*(-1 + zb)) + 
   (319*CA*CF^4*G[0, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (715*CF^5*G[0, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (163*CA^3*CF^2*zb*G[0, 1, 0, 1, 1, zb])/24 + 
   (1099*CA^2*CF^3*zb*G[0, 1, 0, 1, 1, zb])/12 + 
   (968*CA*CF^4*zb*G[0, 1, 0, 1, 1, zb])/3 + 
   (715*CF^5*zb*G[0, 1, 0, 1, 1, zb])/3 - 
   (163*CA^3*CF^2*zb^2*G[0, 1, 0, 1, 1, zb])/24 + 
   (1009*CA^2*CF^3*zb^2*G[0, 1, 0, 1, 1, zb])/12 + 
   (935*CA*CF^4*zb^2*G[0, 1, 0, 1, 1, zb])/3 + 
   (715*CF^5*zb^2*G[0, 1, 0, 1, 1, zb])/3 - 
   (55*CA^3*CF^2*G[0, 1, 1, 0, 0, zb])/4 - 
   (1699*CA^2*CF^3*G[0, 1, 1, 0, 0, zb])/12 - 
   (884*CA*CF^4*G[0, 1, 1, 0, 0, zb])/3 - (463*CF^5*G[0, 1, 1, 0, 0, zb])/3 - 
   (55*CA^3*CF^2*G[0, 1, 1, 0, 0, zb])/(4*(-1 + zb)) - 
   (1771*CA^2*CF^3*G[0, 1, 1, 0, 0, zb])/(12*(-1 + zb)) - 
   (904*CA*CF^4*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (463*CF^5*G[0, 1, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (55*CA^3*CF^2*zb*G[0, 1, 1, 0, 0, zb])/4 - 
   (1807*CA^2*CF^3*zb*G[0, 1, 1, 0, 0, zb])/12 - 
   (914*CA*CF^4*zb*G[0, 1, 1, 0, 0, zb])/3 - 
   (463*CF^5*zb*G[0, 1, 1, 0, 0, zb])/3 - 
   (55*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 0, zb])/4 - 
   (1699*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 0, zb])/12 - 
   (884*CA*CF^4*zb^2*G[0, 1, 1, 0, 0, zb])/3 - 
   (463*CF^5*zb^2*G[0, 1, 1, 0, 0, zb])/3 + 
   (83*CA^3*CF^2*G[0, 1, 1, 0, 1, zb])/24 + 
   (565*CA^2*CF^3*G[0, 1, 1, 0, 1, zb])/6 + 
   (1631*CA*CF^4*G[0, 1, 1, 0, 1, zb])/6 + 189*CF^5*G[0, 1, 1, 0, 1, zb] + 
   (83*CA^3*CF^2*G[0, 1, 1, 0, 1, zb])/(24*(-1 + zb)) + 
   (611*CA^2*CF^3*G[0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (1703*CA*CF^4*G[0, 1, 1, 0, 1, zb])/(6*(-1 + zb)) + 
   (189*CF^5*G[0, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (83*CA^3*CF^2*zb*G[0, 1, 1, 0, 1, zb])/24 + 
   (317*CA^2*CF^3*zb*G[0, 1, 1, 0, 1, zb])/3 + 
   (1739*CA*CF^4*zb*G[0, 1, 1, 0, 1, zb])/6 + 
   189*CF^5*zb*G[0, 1, 1, 0, 1, zb] + 
   (83*CA^3*CF^2*zb^2*G[0, 1, 1, 0, 1, zb])/24 + 
   (565*CA^2*CF^3*zb^2*G[0, 1, 1, 0, 1, zb])/6 + 
   (1631*CA*CF^4*zb^2*G[0, 1, 1, 0, 1, zb])/6 + 
   189*CF^5*zb^2*G[0, 1, 1, 0, 1, zb] + (263*CA^3*CF^2*G[0, 1, 1, 1, 0, zb])/
    24 + (643*CA^2*CF^3*G[0, 1, 1, 1, 0, zb])/6 + 
   242*CA*CF^4*G[0, 1, 1, 1, 0, zb] + 145*CF^5*G[0, 1, 1, 1, 0, zb] + 
   (263*CA^3*CF^2*G[0, 1, 1, 1, 0, zb])/(24*(-1 + zb)) + 
   (691*CA^2*CF^3*G[0, 1, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (256*CA*CF^4*G[0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (145*CF^5*G[0, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (263*CA^3*CF^2*zb*G[0, 1, 1, 1, 0, zb])/24 + 
   (715*CA^2*CF^3*zb*G[0, 1, 1, 1, 0, zb])/6 + 
   263*CA*CF^4*zb*G[0, 1, 1, 1, 0, zb] + 145*CF^5*zb*G[0, 1, 1, 1, 0, zb] + 
   (263*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 0, zb])/24 + 
   (643*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 0, zb])/6 + 
   242*CA*CF^4*zb^2*G[0, 1, 1, 1, 0, zb] + 
   145*CF^5*zb^2*G[0, 1, 1, 1, 0, zb] - (91*CA^3*CF^2*G[0, 1, 1, 1, 1, zb])/
    16 - (1595*CA^2*CF^3*G[0, 1, 1, 1, 1, zb])/24 - 
   (2473*CA*CF^4*G[0, 1, 1, 1, 1, zb])/12 - (391*CF^5*G[0, 1, 1, 1, 1, zb])/
    2 - (91*CA^3*CF^2*G[0, 1, 1, 1, 1, zb])/(16*(-1 + zb)) - 
   (601*CA^2*CF^3*G[0, 1, 1, 1, 1, zb])/(8*(-1 + zb)) - 
   (2713*CA*CF^4*G[0, 1, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (391*CF^5*G[0, 1, 1, 1, 1, zb])/(2*(-1 + zb)) - 
   (91*CA^3*CF^2*zb*G[0, 1, 1, 1, 1, zb])/16 - 
   (1907*CA^2*CF^3*zb*G[0, 1, 1, 1, 1, zb])/24 - 
   (2833*CA*CF^4*zb*G[0, 1, 1, 1, 1, zb])/12 - 
   (391*CF^5*zb*G[0, 1, 1, 1, 1, zb])/2 - 
   (91*CA^3*CF^2*zb^2*G[0, 1, 1, 1, 1, zb])/16 - 
   (1595*CA^2*CF^3*zb^2*G[0, 1, 1, 1, 1, zb])/24 - 
   (2473*CA*CF^4*zb^2*G[0, 1, 1, 1, 1, zb])/12 - 
   (391*CF^5*zb^2*G[0, 1, 1, 1, 1, zb])/2 + 
   (233*CA^3*CF^2*G[1, 0, 0, 0, 0, zb])/12 + 
   (2097*CA^2*CF^3*G[1, 0, 0, 0, 0, zb])/8 + 
   (973*CA*CF^4*G[1, 0, 0, 0, 0, zb])/2 + (1295*CF^5*G[1, 0, 0, 0, 0, zb])/
    6 + (377*CA^3*CF^2*G[1, 0, 0, 0, 0, zb])/(12*(-1 + zb)) + 
   (343*CA^2*CF^3*G[1, 0, 0, 0, 0, zb])/(2*(-1 + zb)) + 
   (297*CA*CF^4*G[1, 0, 0, 0, 0, zb])/(-1 + zb) + 
   (382*CF^5*G[1, 0, 0, 0, 0, zb])/(3*(-1 + zb)) + 
   (449*CA^3*CF^2*zb*G[1, 0, 0, 0, 0, zb])/12 + 
   (2019*CA^2*CF^3*zb*G[1, 0, 0, 0, 0, zb])/16 + 
   (809*CA*CF^4*zb*G[1, 0, 0, 0, 0, zb])/4 + 
   (997*CF^5*zb*G[1, 0, 0, 0, 0, zb])/12 + 
   (233*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 0, zb])/12 + 
   (2097*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 0, zb])/8 + 
   (973*CA*CF^4*zb^2*G[1, 0, 0, 0, 0, zb])/2 + 
   (1295*CF^5*zb^2*G[1, 0, 0, 0, 0, zb])/6 - 
   (5*CA^3*CF^2*G[1, 0, 0, 0, 1, zb])/2 - 
   (565*CA^2*CF^3*G[1, 0, 0, 0, 1, zb])/3 - 
   454*CA*CF^4*G[1, 0, 0, 0, 1, zb] - (782*CF^5*G[1, 0, 0, 0, 1, zb])/3 - 
   (115*CA^3*CF^2*G[1, 0, 0, 0, 1, zb])/(12*(-1 + zb)) - 
   (391*CA^2*CF^3*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (853*CA*CF^4*G[1, 0, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (156*CF^5*G[1, 0, 0, 0, 1, zb])/(-1 + zb) - 
   (123*CA^3*CF^2*zb*G[1, 0, 0, 0, 1, zb])/8 - 
   (1171*CA^2*CF^3*zb*G[1, 0, 0, 0, 1, zb])/12 - 
   195*CA*CF^4*zb*G[1, 0, 0, 0, 1, zb] - (329*CF^5*zb*G[1, 0, 0, 0, 1, zb])/
    3 - (5*CA^3*CF^2*zb^2*G[1, 0, 0, 0, 1, zb])/2 - 
   (565*CA^2*CF^3*zb^2*G[1, 0, 0, 0, 1, zb])/3 - 
   454*CA*CF^4*zb^2*G[1, 0, 0, 0, 1, zb] - 
   (782*CF^5*zb^2*G[1, 0, 0, 0, 1, zb])/3 - 
   (47*CA^3*CF^2*G[1, 0, 0, 1, 0, zb])/4 - 
   (2419*CA^2*CF^3*G[1, 0, 0, 1, 0, zb])/12 - 
   (2563*CA*CF^4*G[1, 0, 0, 1, 0, zb])/6 - 224*CF^5*G[1, 0, 0, 1, 0, zb] - 
   (115*CA^3*CF^2*G[1, 0, 0, 1, 0, zb])/(6*(-1 + zb)) - 
   (415*CA^2*CF^3*G[1, 0, 0, 1, 0, zb])/(3*(-1 + zb)) - 
   (262*CA*CF^4*G[1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (132*CF^5*G[1, 0, 0, 1, 0, zb])/(-1 + zb) - 
   (187*CA^3*CF^2*zb*G[1, 0, 0, 1, 0, zb])/8 - 
   (1267*CA^2*CF^3*zb*G[1, 0, 0, 1, 0, zb])/12 - 
   (2141*CA*CF^4*zb*G[1, 0, 0, 1, 0, zb])/12 - 
   (173*CF^5*zb*G[1, 0, 0, 1, 0, zb])/2 - 
   (47*CA^3*CF^2*zb^2*G[1, 0, 0, 1, 0, zb])/4 - 
   (607*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 0, zb])/3 - 
   (1286*CA*CF^4*zb^2*G[1, 0, 0, 1, 0, zb])/3 - 
   224*CF^5*zb^2*G[1, 0, 0, 1, 0, zb] + 3*CA^3*CF^2*G[1, 0, 0, 1, 1, zb] + 
   (1603*CA^2*CF^3*G[1, 0, 0, 1, 1, zb])/12 + 
   (2323*CA*CF^4*G[1, 0, 0, 1, 1, zb])/6 + 280*CF^5*G[1, 0, 0, 1, 1, zb] + 
   (6*CA^3*CF^2*G[1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   (287*CA^2*CF^3*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (742*CA*CF^4*G[1, 0, 0, 1, 1, zb])/(3*(-1 + zb)) + 
   (168*CF^5*G[1, 0, 0, 1, 1, zb])/(-1 + zb) + 
   10*CA^3*CF^2*zb*G[1, 0, 0, 1, 1, zb] + 
   (877*CA^2*CF^3*zb*G[1, 0, 0, 1, 1, zb])/12 + 
   (2039*CA*CF^4*zb*G[1, 0, 0, 1, 1, zb])/12 + 
   (239*CF^5*zb*G[1, 0, 0, 1, 1, zb])/2 + 3*CA^3*CF^2*zb^2*
    G[1, 0, 0, 1, 1, zb] + (403*CA^2*CF^3*zb^2*G[1, 0, 0, 1, 1, zb])/3 + 
   (1166*CA*CF^4*zb^2*G[1, 0, 0, 1, 1, zb])/3 + 
   280*CF^5*zb^2*G[1, 0, 0, 1, 1, zb] - (119*CA^3*CF^2*G[1, 0, 1, 0, 0, zb])/
    6 - (638*CA^2*CF^3*G[1, 0, 1, 0, 0, zb])/3 - 
   (821*CA*CF^4*G[1, 0, 1, 0, 0, zb])/2 - (601*CF^5*G[1, 0, 1, 0, 0, zb])/3 - 
   (82*CA^3*CF^2*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (142*CA^2*CF^3*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (728*CA*CF^4*G[1, 0, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (120*CF^5*G[1, 0, 1, 0, 0, zb])/(-1 + zb) - 
   (91*CA^3*CF^2*zb*G[1, 0, 1, 0, 0, zb])/3 - 
   (2581*CA^2*CF^3*zb*G[1, 0, 1, 0, 0, zb])/24 - 
   (649*CA*CF^4*zb*G[1, 0, 1, 0, 0, zb])/4 - 
   (232*CF^5*zb*G[1, 0, 1, 0, 0, zb])/3 - 
   (119*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 0, zb])/6 - 
   (2543*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 0, zb])/12 - 
   409*CA*CF^4*zb^2*G[1, 0, 1, 0, 0, zb] - 
   (601*CF^5*zb^2*G[1, 0, 1, 0, 0, zb])/3 + 
   (77*CA^3*CF^2*G[1, 0, 1, 0, 1, zb])/12 + 
   (449*CA^2*CF^3*G[1, 0, 1, 0, 1, zb])/3 + 
   (1151*CA*CF^4*G[1, 0, 1, 0, 1, zb])/3 + (736*CF^5*G[1, 0, 1, 0, 1, zb])/
    3 + (32*CA^3*CF^2*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (105*CA^2*CF^3*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (712*CA*CF^4*G[1, 0, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (148*CF^5*G[1, 0, 1, 0, 1, zb])/(-1 + zb) + 
   (161*CA^3*CF^2*zb*G[1, 0, 1, 0, 1, zb])/12 + 
   (245*CA^2*CF^3*zb*G[1, 0, 1, 0, 1, zb])/3 + 
   (491*CA*CF^4*zb*G[1, 0, 1, 0, 1, zb])/3 + 
   (304*CF^5*zb*G[1, 0, 1, 0, 1, zb])/3 + 
   (77*CA^3*CF^2*zb^2*G[1, 0, 1, 0, 1, zb])/12 + 
   (1787*CA^2*CF^3*zb^2*G[1, 0, 1, 0, 1, zb])/12 + 
   (2293*CA*CF^4*zb^2*G[1, 0, 1, 0, 1, zb])/6 + 
   (736*CF^5*zb^2*G[1, 0, 1, 0, 1, zb])/3 + 
   (43*CA^3*CF^2*G[1, 0, 1, 1, 0, zb])/3 + 
   (1939*CA^2*CF^3*G[1, 0, 1, 1, 0, zb])/12 + 
   (2113*CA*CF^4*G[1, 0, 1, 1, 0, zb])/6 + (607*CF^5*G[1, 0, 1, 1, 0, zb])/
    3 + (109*CA^3*CF^2*G[1, 0, 1, 1, 0, zb])/(6*(-1 + zb)) + 
   (344*CA^2*CF^3*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (640*CA*CF^4*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (352*CF^5*G[1, 0, 1, 1, 0, zb])/(3*(-1 + zb)) + 
   (473*CA^3*CF^2*zb*G[1, 0, 1, 1, 0, zb])/24 + 
   (274*CA^2*CF^3*zb*G[1, 0, 1, 1, 0, zb])/3 + 
   (877*CA*CF^4*zb*G[1, 0, 1, 1, 0, zb])/6 + 
   (437*CF^5*zb*G[1, 0, 1, 1, 0, zb])/6 + 
   (43*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 0, zb])/3 + 
   (1939*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 0, zb])/12 + 
   (2113*CA*CF^4*zb^2*G[1, 0, 1, 1, 0, zb])/6 + 
   (607*CF^5*zb^2*G[1, 0, 1, 1, 0, zb])/3 - 
   (15*CA^3*CF^2*G[1, 0, 1, 1, 1, zb])/2 - 
   105*CA^2*CF^3*G[1, 0, 1, 1, 1, zb] - (937*CA*CF^4*G[1, 0, 1, 1, 1, zb])/
    3 - (793*CF^5*G[1, 0, 1, 1, 1, zb])/3 - 
   (103*CA^3*CF^2*G[1, 0, 1, 1, 1, zb])/(12*(-1 + zb)) - 
   (463*CA^2*CF^3*G[1, 0, 1, 1, 1, zb])/(6*(-1 + zb)) - 
   (201*CA*CF^4*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (158*CF^5*G[1, 0, 1, 1, 1, zb])/(-1 + zb) - 
   (79*CA^3*CF^2*zb*G[1, 0, 1, 1, 1, zb])/8 - 
   (251*CA^2*CF^3*zb*G[1, 0, 1, 1, 1, zb])/4 - 
   (1699*CA*CF^4*zb*G[1, 0, 1, 1, 1, zb])/12 - 
   (325*CF^5*zb*G[1, 0, 1, 1, 1, zb])/3 - 
   (15*CA^3*CF^2*zb^2*G[1, 0, 1, 1, 1, zb])/2 - 
   105*CA^2*CF^3*zb^2*G[1, 0, 1, 1, 1, zb] - 
   (937*CA*CF^4*zb^2*G[1, 0, 1, 1, 1, zb])/3 - 
   (793*CF^5*zb^2*G[1, 0, 1, 1, 1, zb])/3 - 
   (106*CA^3*CF^2*G[1, 1, 0, 0, 0, zb])/3 - 
   (861*CA^2*CF^3*G[1, 1, 0, 0, 0, zb])/4 - 
   376*CA*CF^4*G[1, 1, 0, 0, 0, zb] - (545*CF^5*G[1, 1, 0, 0, 0, zb])/3 - 
   (130*CA^3*CF^2*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (138*CA^2*CF^3*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (176*CA*CF^4*G[1, 1, 0, 0, 0, zb])/(-1 + zb) - 
   (248*CF^5*G[1, 1, 0, 0, 0, zb])/(3*(-1 + zb)) - 
   (142*CA^3*CF^2*zb*G[1, 1, 0, 0, 0, zb])/3 - 
   (795*CA^2*CF^3*zb*G[1, 1, 0, 0, 0, zb])/8 - 
   76*CA*CF^4*zb*G[1, 1, 0, 0, 0, zb] - (199*CF^5*zb*G[1, 1, 0, 0, 0, zb])/
    6 - (106*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 0, zb])/3 - 
   (861*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 0, zb])/4 - 
   376*CA*CF^4*zb^2*G[1, 1, 0, 0, 0, zb] - 
   (545*CF^5*zb^2*G[1, 1, 0, 0, 0, zb])/3 + 
   (95*CA^3*CF^2*G[1, 1, 0, 0, 1, zb])/6 + 
   (315*CA^2*CF^3*G[1, 1, 0, 0, 1, zb])/2 + 
   (2137*CA*CF^4*G[1, 1, 0, 0, 1, zb])/6 + 220*CF^5*G[1, 1, 0, 0, 1, zb] + 
   (62*CA^3*CF^2*G[1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (108*CA^2*CF^3*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (184*CA*CF^4*G[1, 1, 0, 0, 1, zb])/(-1 + zb) + 
   (304*CF^5*G[1, 1, 0, 0, 1, zb])/(3*(-1 + zb)) + 
   (143*CA^3*CF^2*zb*G[1, 1, 0, 0, 1, zb])/6 + 
   (331*CA^2*CF^3*zb*G[1, 1, 0, 0, 1, zb])/4 + 
   (565*CA*CF^4*zb*G[1, 1, 0, 0, 1, zb])/6 + 
   (91*CF^5*zb*G[1, 1, 0, 0, 1, zb])/2 + 
   (95*CA^3*CF^2*zb^2*G[1, 1, 0, 0, 1, zb])/6 + 
   (315*CA^2*CF^3*zb^2*G[1, 1, 0, 0, 1, zb])/2 + 
   (2137*CA*CF^4*zb^2*G[1, 1, 0, 0, 1, zb])/6 + 
   220*CF^5*zb^2*G[1, 1, 0, 0, 1, zb] + (87*CA^3*CF^2*G[1, 1, 0, 1, 0, zb])/
    4 + (675*CA^2*CF^3*G[1, 1, 0, 1, 0, zb])/4 + 
   (1028*CA*CF^4*G[1, 1, 0, 1, 0, zb])/3 + (572*CF^5*G[1, 1, 0, 1, 0, zb])/
    3 + (80*CA^3*CF^2*G[1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (116*CA^2*CF^3*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (168*CA*CF^4*G[1, 1, 0, 1, 0, zb])/(-1 + zb) + 
   (256*CF^5*G[1, 1, 0, 1, 0, zb])/(3*(-1 + zb)) + 
   (117*CA^3*CF^2*zb*G[1, 1, 0, 1, 0, zb])/4 + 
   (713*CA^2*CF^3*zb*G[1, 1, 0, 1, 0, zb])/8 + 
   (965*CA*CF^4*zb*G[1, 1, 0, 1, 0, zb])/12 + 
   (193*CF^5*zb*G[1, 1, 0, 1, 0, zb])/6 + 
   (87*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 0, zb])/4 + 
   (339*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 0, zb])/2 + 
   (2065*CA*CF^4*zb^2*G[1, 1, 0, 1, 0, zb])/6 + 
   (572*CF^5*zb^2*G[1, 1, 0, 1, 0, zb])/3 - 
   (41*CA^3*CF^2*G[1, 1, 0, 1, 1, zb])/4 - 
   (683*CA^2*CF^3*G[1, 1, 0, 1, 1, zb])/6 - 
   (629*CA*CF^4*G[1, 1, 0, 1, 1, zb])/2 - 243*CF^5*G[1, 1, 0, 1, 1, zb] - 
   (37*CA^3*CF^2*G[1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (82*CA^2*CF^3*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (172*CA*CF^4*G[1, 1, 0, 1, 1, zb])/(-1 + zb) - 
   (344*CF^5*G[1, 1, 0, 1, 1, zb])/(3*(-1 + zb)) - 
   (57*CA^3*CF^2*zb*G[1, 1, 0, 1, 1, zb])/4 - 
   (781*CA^2*CF^3*zb*G[1, 1, 0, 1, 1, zb])/12 - 
   (387*CA*CF^4*zb*G[1, 1, 0, 1, 1, zb])/4 - 
   (107*CF^5*zb*G[1, 1, 0, 1, 1, zb])/2 - 
   (41*CA^3*CF^2*zb^2*G[1, 1, 0, 1, 1, zb])/4 - 
   (1375*CA^2*CF^3*zb^2*G[1, 1, 0, 1, 1, zb])/12 - 
   316*CA*CF^4*zb^2*G[1, 1, 0, 1, 1, zb] - 
   243*CF^5*zb^2*G[1, 1, 0, 1, 1, zb] + (94*CA^3*CF^2*G[1, 1, 1, 0, 0, zb])/
    3 + (1073*CA^2*CF^3*G[1, 1, 1, 0, 0, zb])/6 + 
   300*CA*CF^4*G[1, 1, 1, 0, 0, zb] + 151*CF^5*G[1, 1, 1, 0, 0, zb] + 
   (104*CA^3*CF^2*G[1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (120*CA^2*CF^3*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (128*CA*CF^4*G[1, 1, 1, 0, 0, zb])/(-1 + zb) + 
   (160*CF^5*G[1, 1, 1, 0, 0, zb])/(3*(-1 + zb)) + 
   (109*CA^3*CF^2*zb*G[1, 1, 1, 0, 0, zb])/3 + 
   (2177*CA^2*CF^3*zb*G[1, 1, 1, 0, 0, zb])/24 + 
   (85*CA*CF^4*zb*G[1, 1, 1, 0, 0, zb])/2 + 5*CF^5*zb*G[1, 1, 1, 0, 0, zb] + 
   (94*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 0, zb])/3 + 
   (2137*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 0, zb])/12 + 
   (597*CA*CF^4*zb^2*G[1, 1, 1, 0, 0, zb])/2 + 
   151*CF^5*zb^2*G[1, 1, 1, 0, 0, zb] - (31*CA^3*CF^2*G[1, 1, 1, 0, 1, zb])/
    2 - 125*CA^2*CF^3*G[1, 1, 1, 0, 1, zb] - 
   (866*CA*CF^4*G[1, 1, 1, 0, 1, zb])/3 - (578*CF^5*G[1, 1, 1, 0, 1, zb])/3 - 
   (52*CA^3*CF^2*G[1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (88*CA^2*CF^3*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (144*CA*CF^4*G[1, 1, 1, 0, 1, zb])/(-1 + zb) - 
   (224*CF^5*G[1, 1, 1, 0, 1, zb])/(3*(-1 + zb)) - 
   (73*CA^3*CF^2*zb*G[1, 1, 1, 0, 1, zb])/4 - 
   (557*CA^2*CF^3*zb*G[1, 1, 1, 0, 1, zb])/8 - 
   (433*CA*CF^4*zb*G[1, 1, 1, 0, 1, zb])/6 - 
   (97*CF^5*zb*G[1, 1, 1, 0, 1, zb])/6 - 
   (31*CA^3*CF^2*zb^2*G[1, 1, 1, 0, 1, zb])/2 - 
   (497*CA^2*CF^3*zb^2*G[1, 1, 1, 0, 1, zb])/4 - 
   (1723*CA*CF^4*zb^2*G[1, 1, 1, 0, 1, zb])/6 - 
   (578*CF^5*zb^2*G[1, 1, 1, 0, 1, zb])/3 - 
   (121*CA^3*CF^2*G[1, 1, 1, 1, 0, zb])/6 - 
   (539*CA^2*CF^3*G[1, 1, 1, 1, 0, zb])/4 - 
   (539*CA*CF^4*G[1, 1, 1, 1, 0, zb])/2 - 150*CF^5*G[1, 1, 1, 1, 0, zb] - 
   (64*CA^3*CF^2*G[1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (96*CA^2*CF^3*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (128*CA*CF^4*G[1, 1, 1, 1, 0, zb])/(-1 + zb) - 
   (128*CF^5*G[1, 1, 1, 1, 0, zb])/(3*(-1 + zb)) - 
   (263*CA^3*CF^2*zb*G[1, 1, 1, 1, 0, zb])/12 - 
   (613*CA^2*CF^3*zb*G[1, 1, 1, 1, 0, zb])/8 - 
   (229*CA*CF^4*zb*G[1, 1, 1, 1, 0, zb])/4 + 
   11*CF^5*zb*G[1, 1, 1, 1, 0, zb] - 
   (121*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 0, zb])/6 - 
   (539*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 0, zb])/4 - 
   (539*CA*CF^4*zb^2*G[1, 1, 1, 1, 0, zb])/2 - 
   150*CF^5*zb^2*G[1, 1, 1, 1, 0, zb] + (32*CA^3*CF^2*G[1, 1, 1, 1, 1, zb])/
    3 + (699*CA^2*CF^3*G[1, 1, 1, 1, 1, zb])/8 + 
   (712*CA*CF^4*G[1, 1, 1, 1, 1, zb])/3 + (1301*CF^5*G[1, 1, 1, 1, 1, zb])/
    6 + (32*CA^3*CF^2*G[1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (64*CA^2*CF^3*G[1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (128*CA*CF^4*G[1, 1, 1, 1, 1, zb])/(-1 + zb) + 
   (256*CF^5*G[1, 1, 1, 1, 1, zb])/(3*(-1 + zb)) + 
   (32*CA^3*CF^2*zb*G[1, 1, 1, 1, 1, zb])/3 + 
   (837*CA^2*CF^3*zb*G[1, 1, 1, 1, 1, zb])/16 + 
   (220*CA*CF^4*zb*G[1, 1, 1, 1, 1, zb])/3 + 
   (235*CF^5*zb*G[1, 1, 1, 1, 1, zb])/12 + 
   (32*CA^3*CF^2*zb^2*G[1, 1, 1, 1, 1, zb])/3 + 
   (699*CA^2*CF^3*zb^2*G[1, 1, 1, 1, 1, zb])/8 + 
   (712*CA*CF^4*zb^2*G[1, 1, 1, 1, 1, zb])/3 + 
   (1301*CF^5*zb^2*G[1, 1, 1, 1, 1, zb])/6 + 
   (4*CA^2*CF^3*G[1, 2, 1, 0, 0, zb])/3 - (8*CF^5*G[1, 2, 1, 0, 0, zb])/3 - 
   (8*CA*CF^4*G[1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (16*CF^5*G[1, 2, 1, 0, 0, zb])/(3*(-1 + zb)) - 
   (2*CA^2*CF^3*zb*G[1, 2, 1, 0, 0, zb])/3 - 
   4*CA*CF^4*zb*G[1, 2, 1, 0, 0, zb] - (20*CF^5*zb*G[1, 2, 1, 0, 0, zb])/3 + 
   (4*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 0, zb])/3 - 
   (8*CF^5*zb^2*G[1, 2, 1, 0, 0, zb])/3 - (4*CA^2*CF^3*G[1, 2, 1, 0, 1, zb])/
    3 + (8*CF^5*G[1, 2, 1, 0, 1, zb])/3 + (8*CA*CF^4*G[1, 2, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (16*CF^5*G[1, 2, 1, 0, 1, zb])/(3*(-1 + zb)) + 
   (2*CA^2*CF^3*zb*G[1, 2, 1, 0, 1, zb])/3 + 
   4*CA*CF^4*zb*G[1, 2, 1, 0, 1, zb] + (20*CF^5*zb*G[1, 2, 1, 0, 1, zb])/3 - 
   (4*CA^2*CF^3*zb^2*G[1, 2, 1, 0, 1, zb])/3 + 
   (8*CF^5*zb^2*G[1, 2, 1, 0, 1, zb])/3 - 2*CA^2*CF^3*G[1, 2, 1, 1, 0, zb] + 
   4*CF^5*G[1, 2, 1, 1, 0, zb] + (4*CA*CF^4*G[1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   (8*CF^5*G[1, 2, 1, 1, 0, zb])/(-1 + zb) + 
   CA^2*CF^3*zb*G[1, 2, 1, 1, 0, zb] + 6*CA*CF^4*zb*G[1, 2, 1, 1, 0, zb] + 
   10*CF^5*zb*G[1, 2, 1, 1, 0, zb] - 2*CA^2*CF^3*zb^2*G[1, 2, 1, 1, 0, zb] + 
   4*CF^5*zb^2*G[1, 2, 1, 1, 0, zb] + 2*CA^2*CF^3*G[1, 2, 1, 1, 1, zb] - 
   4*CF^5*G[1, 2, 1, 1, 1, zb] - (4*CA*CF^4*G[1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   (8*CF^5*G[1, 2, 1, 1, 1, zb])/(-1 + zb) - 
   CA^2*CF^3*zb*G[1, 2, 1, 1, 1, zb] - 6*CA*CF^4*zb*G[1, 2, 1, 1, 1, zb] - 
   10*CF^5*zb*G[1, 2, 1, 1, 1, zb] + 2*CA^2*CF^3*zb^2*G[1, 2, 1, 1, 1, zb] - 
   4*CF^5*zb^2*G[1, 2, 1, 1, 1, zb] - 10*CA*CF^4*G[2, 1, 0, 0, 0, zb] - 
   12*CF^5*G[2, 1, 0, 0, 0, zb] + (10*CA*CF^4*G[2, 1, 0, 0, 0, zb])/
    (-1 + zb) + (12*CF^5*G[2, 1, 0, 0, 0, zb])/(-1 + zb) + 
   20*CA*CF^4*zb*G[2, 1, 0, 0, 0, zb] + 24*CF^5*zb*G[2, 1, 0, 0, 0, zb] - 
   10*CA*CF^4*zb^2*G[2, 1, 0, 0, 0, zb] - 12*CF^5*zb^2*G[2, 1, 0, 0, 0, zb] + 
   (26*CA*CF^4*G[2, 1, 0, 0, 1, zb])/3 + 12*CF^5*G[2, 1, 0, 0, 1, zb] - 
   (26*CA*CF^4*G[2, 1, 0, 0, 1, zb])/(3*(-1 + zb)) - 
   (12*CF^5*G[2, 1, 0, 0, 1, zb])/(-1 + zb) - 
   (52*CA*CF^4*zb*G[2, 1, 0, 0, 1, zb])/3 - 24*CF^5*zb*G[2, 1, 0, 0, 1, zb] + 
   (26*CA*CF^4*zb^2*G[2, 1, 0, 0, 1, zb])/3 + 
   12*CF^5*zb^2*G[2, 1, 0, 0, 1, zb] + (26*CA*CF^4*G[2, 1, 0, 1, 0, zb])/3 + 
   12*CF^5*G[2, 1, 0, 1, 0, zb] - (26*CA*CF^4*G[2, 1, 0, 1, 0, zb])/
    (3*(-1 + zb)) - (12*CF^5*G[2, 1, 0, 1, 0, zb])/(-1 + zb) - 
   (52*CA*CF^4*zb*G[2, 1, 0, 1, 0, zb])/3 - 24*CF^5*zb*G[2, 1, 0, 1, 0, zb] + 
   (26*CA*CF^4*zb^2*G[2, 1, 0, 1, 0, zb])/3 + 
   12*CF^5*zb^2*G[2, 1, 0, 1, 0, zb] - (22*CA*CF^4*G[2, 1, 0, 1, 1, zb])/3 - 
   12*CF^5*G[2, 1, 0, 1, 1, zb] + (22*CA*CF^4*G[2, 1, 0, 1, 1, zb])/
    (3*(-1 + zb)) + (12*CF^5*G[2, 1, 0, 1, 1, zb])/(-1 + zb) + 
   (44*CA*CF^4*zb*G[2, 1, 0, 1, 1, zb])/3 + 24*CF^5*zb*G[2, 1, 0, 1, 1, zb] - 
   (22*CA*CF^4*zb^2*G[2, 1, 0, 1, 1, zb])/3 - 
   12*CF^5*zb^2*G[2, 1, 0, 1, 1, zb] + (37*CA*CF^4*G[2, 1, 1, 0, 0, zb])/3 + 
   18*CF^5*G[2, 1, 1, 0, 0, zb] - (37*CA*CF^4*G[2, 1, 1, 0, 0, zb])/
    (3*(-1 + zb)) - (18*CF^5*G[2, 1, 1, 0, 0, zb])/(-1 + zb) - 
   (74*CA*CF^4*zb*G[2, 1, 1, 0, 0, zb])/3 - 36*CF^5*zb*G[2, 1, 1, 0, 0, zb] + 
   (37*CA*CF^4*zb^2*G[2, 1, 1, 0, 0, zb])/3 + 
   18*CF^5*zb^2*G[2, 1, 1, 0, 0, zb] - (31*CA*CF^4*G[2, 1, 1, 0, 1, zb])/3 - 
   18*CF^5*G[2, 1, 1, 0, 1, zb] + (31*CA*CF^4*G[2, 1, 1, 0, 1, zb])/
    (3*(-1 + zb)) + (18*CF^5*G[2, 1, 1, 0, 1, zb])/(-1 + zb) + 
   (62*CA*CF^4*zb*G[2, 1, 1, 0, 1, zb])/3 + 36*CF^5*zb*G[2, 1, 1, 0, 1, zb] - 
   (31*CA*CF^4*zb^2*G[2, 1, 1, 0, 1, zb])/3 - 
   18*CF^5*zb^2*G[2, 1, 1, 0, 1, zb] - (32*CA*CF^4*G[2, 1, 1, 1, 0, zb])/3 - 
   20*CF^5*G[2, 1, 1, 1, 0, zb] + (32*CA*CF^4*G[2, 1, 1, 1, 0, zb])/
    (3*(-1 + zb)) + (20*CF^5*G[2, 1, 1, 1, 0, zb])/(-1 + zb) + 
   (64*CA*CF^4*zb*G[2, 1, 1, 1, 0, zb])/3 + 40*CF^5*zb*G[2, 1, 1, 1, 0, zb] - 
   (32*CA*CF^4*zb^2*G[2, 1, 1, 1, 0, zb])/3 - 
   20*CF^5*zb^2*G[2, 1, 1, 1, 0, zb] + (26*CA*CF^4*G[2, 1, 1, 1, 1, zb])/3 + 
   20*CF^5*G[2, 1, 1, 1, 1, zb] - (26*CA*CF^4*G[2, 1, 1, 1, 1, zb])/
    (3*(-1 + zb)) - (20*CF^5*G[2, 1, 1, 1, 1, zb])/(-1 + zb) - 
   (52*CA*CF^4*zb*G[2, 1, 1, 1, 1, zb])/3 - 40*CF^5*zb*G[2, 1, 1, 1, 1, zb] + 
   (26*CA*CF^4*zb^2*G[2, 1, 1, 1, 1, zb])/3 + 
   20*CF^5*zb^2*G[2, 1, 1, 1, 1, zb] - (76739*CA^3*CF^2*Log[Q2dmu2])/5184 - 
   (235879*CA^2*CF^3*Log[Q2dmu2])/7776 + (858497*CA*CF^4*Log[Q2dmu2])/7776 - 
   (210179*CF^5*Log[Q2dmu2])/1944 - (149*CA^2*CF^2*nf*Log[Q2dmu2])/144 + 
   (143791*CA*CF^3*nf*Log[Q2dmu2])/7776 - (126325*CF^4*nf*Log[Q2dmu2])/3888 + 
   (587*CA*CF^2*nf^2*Log[Q2dmu2])/972 - (143*CF^3*nf^2*Log[Q2dmu2])/36 - 
   (34*CF^2*nf^3*Log[Q2dmu2])/243 + (3565*CA^3*CF^2*Pi^2*Log[Q2dmu2])/2592 - 
   (7955*CA^2*CF^3*Pi^2*Log[Q2dmu2])/864 - (9281*CA*CF^4*Pi^2*Log[Q2dmu2])/
    1296 + (3709*CF^5*Pi^2*Log[Q2dmu2])/108 - 
   (77*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2])/48 - (13*CA*CF^3*nf*Pi^2*Log[Q2dmu2])/
    162 + (2767*CF^4*nf*Pi^2*Log[Q2dmu2])/324 + 
   (13*CA*CF^2*nf^2*Pi^2*Log[Q2dmu2])/162 + (31*CF^3*nf^2*Pi^2*Log[Q2dmu2])/
    81 + (829*CA^3*CF^2*Pi^4*Log[Q2dmu2])/4320 + 
   (25*CA^2*CF^3*Pi^4*Log[Q2dmu2])/24 - (1363*CA*CF^4*Pi^4*Log[Q2dmu2])/
    1080 - (331*CF^5*Pi^4*Log[Q2dmu2])/270 - (76739*CA^3*CF^2*Log[Q2dmu2])/
    (5184*(-1 + zb)) - (235879*CA^2*CF^3*Log[Q2dmu2])/(7776*(-1 + zb)) + 
   (858497*CA*CF^4*Log[Q2dmu2])/(7776*(-1 + zb)) - 
   (210179*CF^5*Log[Q2dmu2])/(1944*(-1 + zb)) - 
   (149*CA^2*CF^2*nf*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (143791*CA*CF^3*nf*Log[Q2dmu2])/(7776*(-1 + zb)) - 
   (126325*CF^4*nf*Log[Q2dmu2])/(3888*(-1 + zb)) + 
   (587*CA*CF^2*nf^2*Log[Q2dmu2])/(972*(-1 + zb)) - 
   (143*CF^3*nf^2*Log[Q2dmu2])/(36*(-1 + zb)) - (34*CF^2*nf^3*Log[Q2dmu2])/
    (243*(-1 + zb)) + (3565*CA^3*CF^2*Pi^2*Log[Q2dmu2])/(2592*(-1 + zb)) - 
   (7955*CA^2*CF^3*Pi^2*Log[Q2dmu2])/(864*(-1 + zb)) - 
   (9281*CA*CF^4*Pi^2*Log[Q2dmu2])/(1296*(-1 + zb)) + 
   (3709*CF^5*Pi^2*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (77*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2])/(48*(-1 + zb)) - 
   (13*CA*CF^3*nf*Pi^2*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (2767*CF^4*nf*Pi^2*Log[Q2dmu2])/(324*(-1 + zb)) + 
   (13*CA*CF^2*nf^2*Pi^2*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (31*CF^3*nf^2*Pi^2*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (829*CA^3*CF^2*Pi^4*Log[Q2dmu2])/(4320*(-1 + zb)) + 
   (25*CA^2*CF^3*Pi^4*Log[Q2dmu2])/(24*(-1 + zb)) - 
   (1363*CA*CF^4*Pi^4*Log[Q2dmu2])/(1080*(-1 + zb)) - 
   (331*CF^5*Pi^4*Log[Q2dmu2])/(270*(-1 + zb)) - 
   (77327*CA^3*CF^2*zb*Log[Q2dmu2])/5184 - (462571*CA^2*CF^3*zb*Log[Q2dmu2])/
    7776 - (10615*CA*CF^4*zb*Log[Q2dmu2])/7776 - (460739*CF^5*zb*Log[Q2dmu2])/
    1944 - (13*CA^2*CF^2*nf*zb*Log[Q2dmu2])/16 + 
   (72439*CA*CF^3*nf*zb*Log[Q2dmu2])/7776 - (214525*CF^4*nf*zb*Log[Q2dmu2])/
    3888 + (587*CA*CF^2*nf^2*zb*Log[Q2dmu2])/972 - 
   (53*CF^3*nf^2*zb*Log[Q2dmu2])/12 - (34*CF^2*nf^3*zb*Log[Q2dmu2])/243 - 
   (875*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2])/2592 - 
   (6803*CA^2*CF^3*Pi^2*zb*Log[Q2dmu2])/864 - 
   (1793*CA*CF^4*Pi^2*zb*Log[Q2dmu2])/1296 + (1559*CF^5*Pi^2*zb*Log[Q2dmu2])/
    36 - (77*CA^2*CF^2*nf*Pi^2*zb*Log[Q2dmu2])/48 - 
   (103*CA*CF^3*nf*Pi^2*zb*Log[Q2dmu2])/162 + 
   (3019*CF^4*nf*Pi^2*zb*Log[Q2dmu2])/324 + 
   (13*CA*CF^2*nf^2*Pi^2*zb*Log[Q2dmu2])/162 + 
   (31*CF^3*nf^2*Pi^2*zb*Log[Q2dmu2])/81 + 
   (829*CA^3*CF^2*Pi^4*zb*Log[Q2dmu2])/4320 + 
   (25*CA^2*CF^3*Pi^4*zb*Log[Q2dmu2])/24 - (1363*CA*CF^4*Pi^4*zb*Log[Q2dmu2])/
    1080 - (331*CF^5*Pi^4*zb*Log[Q2dmu2])/270 - 
   (73205*CA^3*CF^2*zb^2*Log[Q2dmu2])/5184 - 
   (368071*CA^2*CF^3*zb^2*Log[Q2dmu2])/7776 + 
   (214081*CA*CF^4*zb^2*Log[Q2dmu2])/3888 - (183233*CF^5*zb^2*Log[Q2dmu2])/
    1944 - (125*CA^2*CF^2*nf*zb^2*Log[Q2dmu2])/144 + 
   (28687*CA*CF^3*nf*zb^2*Log[Q2dmu2])/1944 - 
   (62429*CF^4*nf*zb^2*Log[Q2dmu2])/1944 + 
   (425*CA*CF^2*nf^2*zb^2*Log[Q2dmu2])/972 - (47*CF^3*nf^2*zb^2*Log[Q2dmu2])/
    12 - (34*CF^2*nf^3*zb^2*Log[Q2dmu2])/243 + 
   (1357*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2])/648 - 
   (3181*CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2])/432 - 
   (5113*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2])/648 + 
   (3565*CF^5*Pi^2*zb^2*Log[Q2dmu2])/108 - 
   (77*CA^2*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2])/48 - 
   (13*CA*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2])/162 + 
   (2767*CF^4*nf*Pi^2*zb^2*Log[Q2dmu2])/324 + 
   (13*CA*CF^2*nf^2*Pi^2*zb^2*Log[Q2dmu2])/162 + 
   (31*CF^3*nf^2*Pi^2*zb^2*Log[Q2dmu2])/81 + 
   (829*CA^3*CF^2*Pi^4*zb^2*Log[Q2dmu2])/4320 + 
   (25*CA^2*CF^3*Pi^4*zb^2*Log[Q2dmu2])/24 - 
   (1363*CA*CF^4*Pi^4*zb^2*Log[Q2dmu2])/1080 - 
   (331*CF^5*Pi^4*zb^2*Log[Q2dmu2])/270 + (CA^2*CF^3*Pi^2*zb^3*Log[Q2dmu2])/
    16 - (CF^5*Pi^2*zb^3*Log[Q2dmu2])/4 + 
   (36287*CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/2592 - 
   (21835*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/432 - 
   (509*CA*CF^4*G[0, zb]*Log[Q2dmu2])/48 + (51563*CF^5*G[0, zb]*Log[Q2dmu2])/
    648 - (1519*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2])/324 + 
   (4889*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2])/432 + 
   (4201*CF^4*nf*G[0, zb]*Log[Q2dmu2])/216 + 
   (161*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/162 + 
   (17*CF^3*nf^2*G[0, zb]*Log[Q2dmu2])/9 + (4*CF^2*nf^3*G[0, zb]*Log[Q2dmu2])/
    81 + (283*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (745*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/72 - 
   (287*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/36 - 
   (1441*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2])/54 + 
   (61*CA^2*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/108 - 
   (145*CA*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/54 - 
   (155*CF^4*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (36287*CA^3*CF^2*G[0, zb]*Log[Q2dmu2])/(2592*(-1 + zb)) - 
   (21835*CA^2*CF^3*G[0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (509*CA*CF^4*G[0, zb]*Log[Q2dmu2])/(48*(-1 + zb)) + 
   (51563*CF^5*G[0, zb]*Log[Q2dmu2])/(648*(-1 + zb)) - 
   (1519*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
   (4889*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) + 
   (4201*CF^4*nf*G[0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (161*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (17*CF^3*nf^2*G[0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (4*CF^2*nf^3*G[0, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (283*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2])/(144*(-1 + zb)) + 
   (745*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (287*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (1441*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (61*CA^2*CF^2*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (145*CA*CF^3*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (155*CF^4*nf*Pi^2*G[0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (37229*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2])/2592 - 
   (9241*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2])/432 + 
   (43379*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2])/432 + 
   (135407*CF^5*zb*G[0, zb]*Log[Q2dmu2])/648 - 
   (1591*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2])/324 + 
   (2951*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2])/144 + 
   (9101*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2])/216 + 
   (161*CA*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2])/162 + 
   (7*CF^3*nf^2*zb*G[0, zb]*Log[Q2dmu2])/3 + 
   (4*CF^2*nf^3*zb*G[0, zb]*Log[Q2dmu2])/81 + 
   (451*CA^3*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/144 + 
   (87*CA^2*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/8 - 
   (545*CA*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/36 - 
   (1501*CF^5*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/54 + 
   (61*CA^2*CF^2*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/108 - 
   (145*CA*CF^3*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/54 - 
   (155*CF^4*nf*Pi^2*zb*G[0, zb]*Log[Q2dmu2])/27 + 
   (43541*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2])/2592 - 
   (4507*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2])/432 + 
   (661*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2])/24 + 
   (9095*CF^5*zb^2*G[0, zb]*Log[Q2dmu2])/162 - 
   (2957*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2])/648 + 
   (254*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (503*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2])/27 + 
   (161*CA*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/162 + 
   (17*CF^3*nf^2*zb^2*G[0, zb]*Log[Q2dmu2])/9 + 
   (4*CF^2*nf^3*zb^2*G[0, zb]*Log[Q2dmu2])/81 + 
   (295*CA^3*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/144 + 
   (739*CA^2*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/72 - 
   (299*CA*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/36 - 
   (1423*CF^5*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/54 + 
   (61*CA^2*CF^2*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/108 - 
   (145*CA*CF^3*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/54 - 
   (155*CF^4*nf*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2])/27 - 
   (1496*CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/81 - 
   (131*CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/18 + 
   (7321*CA*CF^4*G[1, zb]*Log[Q2dmu2])/108 - 
   (18163*CF^5*G[1, zb]*Log[Q2dmu2])/162 + 
   (1571*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2])/324 + 
   (779*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2])/108 - 
   (2063*CF^4*nf*G[1, zb]*Log[Q2dmu2])/54 - 
   (41*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/81 - 
   (34*CF^3*nf^2*G[1, zb]*Log[Q2dmu2])/9 - (8*CF^2*nf^3*G[1, zb]*Log[Q2dmu2])/
    81 + (125*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/216 - 
   (1087*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/108 + 
   (1010*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (17*CA^2*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (62*CA*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (163*CF^4*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (1496*CA^3*CF^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (131*CA^2*CF^3*G[1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (7321*CA*CF^4*G[1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (18163*CF^5*G[1, zb]*Log[Q2dmu2])/(162*(-1 + zb)) + 
   (1571*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2])/(324*(-1 + zb)) + 
   (779*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2])/(108*(-1 + zb)) - 
   (2063*CF^4*nf*G[1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (41*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) - 
   (34*CF^3*nf^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (8*CF^2*nf^3*G[1, zb]*Log[Q2dmu2])/(81*(-1 + zb)) + 
   (9*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (322*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (25*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (266*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (17*CA^2*CF^2*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (77*CA*CF^3*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (142*CF^4*nf*Pi^2*G[1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (9805*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2])/648 - 
   (131*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2])/18 - 
   (1243*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2])/108 - 
   (22982*CF^5*zb*G[1, zb]*Log[Q2dmu2])/81 + 
   (2377*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2])/648 - 
   (335*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2])/108 - 
   (554*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2])/9 - 
   (41*CA*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2])/81 - 
   (38*CF^3*nf^2*zb*G[1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*nf^3*zb*G[1, zb]*Log[Q2dmu2])/81 + 
   (317*CA^3*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/216 - 
   (3131*CA^2*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/216 + 
   3*CA*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2] + 
   (1759*CF^5*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/54 - 
   (17*CA^2*CF^2*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/27 + 
   (169*CA*CF^3*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/54 + 
   (263*CF^4*nf*Pi^2*zb*G[1, zb]*Log[Q2dmu2])/54 - 
   (40393*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2])/2592 - 
   (293*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2])/16 + 
   (3655*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2])/108 - 
   (18271*CF^5*zb^2*G[1, zb]*Log[Q2dmu2])/162 + 
   (1819*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2])/648 + 
   (371*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2])/108 - 
   (1015*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2])/27 - 
   (41*CA*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/81 - 
   (34*CF^3*nf^2*zb^2*G[1, zb]*Log[Q2dmu2])/9 - 
   (8*CF^2*nf^3*zb^2*G[1, zb]*Log[Q2dmu2])/81 + 
   (35*CA^3*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/216 - 
   (2003*CA^2*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/216 + 
   (23*CA*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/18 + 
   (1645*CF^5*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/54 - 
   (17*CA^2*CF^2*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (62*CA*CF^3*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (163*CF^4*nf*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2])/27 + 
   (3821*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2])/216 + 
   (15005*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (1637*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2])/36 - 
   (9601*CF^5*G[0, 0, zb]*Log[Q2dmu2])/108 + 
   (155*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/216 - 
   15*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2] - 
   (1175*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2])/54 - 
   (29*CA*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (10*CF^3*nf^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (223*CA^3*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (211*CA^2*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (739*CA*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (56*CF^5*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (3821*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) + 
   (15005*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2])/(432*(-1 + zb)) - 
   (1637*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) - 
   (9601*CF^5*G[0, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (155*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2])/(216*(-1 + zb)) - 
   (15*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1175*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (29*CA*CF^2*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (10*CF^3*nf^2*G[0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (223*CA^3*CF^2*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (211*CA^2*CF^3*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (739*CA*CF^4*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (56*CF^5*Pi^2*G[0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (1909*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2])/108 - 
   (631*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2])/432 - 
   (6953*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2])/36 - 
   (20113*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2])/108 + 
   (155*CA^2*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/216 - 
   (431*CA*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/18 - 
   (1709*CF^4*nf*zb*G[0, 0, zb]*Log[Q2dmu2])/54 - 
   (29*CA*CF^2*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (10*CF^3*nf^2*zb*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (223*CA^3*CF^2*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (211*CA^2*CF^3*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (739*CA*CF^4*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (56*CF^5*Pi^2*zb*G[0, 0, zb]*Log[Q2dmu2])/3 + 
   (2683*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/432 + 
   (3025*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2])/216 - 
   (1637*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2])/36 - 
   (2263*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 + 
   (155*CA^2*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/216 - 
   15*CA*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2] - 
   (1175*CF^4*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2])/54 - 
   (29*CA*CF^2*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/27 - 
   (10*CF^3*nf^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/9 - 
   (223*CA^3*CF^2*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (211*CA^2*CF^3*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/36 + 
   (739*CA*CF^4*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/18 + 
   (56*CF^5*Pi^2*zb^2*G[0, 0, zb]*Log[Q2dmu2])/3 - 
   (CA^2*CF^3*zb^3*G[0, 0, zb]*Log[Q2dmu2])/8 + 
   (CF^5*zb^3*G[0, 0, zb]*Log[Q2dmu2])/2 - 
   (781*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2])/144 - 
   (259*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2])/6 + 
   (793*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (6511*CF^5*G[0, 1, zb]*Log[Q2dmu2])/54 - 
   (251*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/72 + 
   (370*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (547*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (32*CA*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (16*CF^3*nf^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (31*CA^3*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (7*CA^2*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/6 - 
   (515*CA*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (212*CF^5*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/9 - 
   (781*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2])/(144*(-1 + zb)) - 
   (259*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (793*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (6511*CF^5*G[0, 1, zb]*Log[Q2dmu2])/(54*(-1 + zb)) - 
   (251*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2])/(72*(-1 + zb)) + 
   (370*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (547*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (32*CA*CF^2*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (16*CF^3*nf^2*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (31*CA^3*CF^2*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(8*(-1 + zb)) - 
   (7*CA^2*CF^3*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (515*CA*CF^4*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (212*CF^5*Pi^2*G[0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (87*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2])/16 - 
   (377*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (4090*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (13021*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2])/54 - 
   (251*CA^2*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/72 + 
   (571*CA*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (743*CF^4*nf*zb*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (32*CA*CF^2*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (16*CF^3*nf^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (31*CA^3*CF^2*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (7*CA^2*CF^3*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/6 - 
   (515*CA*CF^4*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (212*CF^5*Pi^2*zb*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (169*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/72 - 
   (74*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2])/3 + 
   (874*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (3098*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 - 
   (251*CA^2*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/72 + 
   (370*CA*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (547*CF^4*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2])/18 + 
   (32*CA*CF^2*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/27 + 
   (16*CF^3*nf^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (31*CA^3*CF^2*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (7*CA^2*CF^3*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/6 - 
   (515*CA*CF^4*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/18 - 
   (212*CF^5*Pi^2*zb^2*G[0, 1, zb]*Log[Q2dmu2])/9 + 
   (CA^2*CF^3*zb^3*G[0, 1, zb]*Log[Q2dmu2])/8 - 
   (CF^5*zb^3*G[0, 1, zb]*Log[Q2dmu2])/2 - 
   (1625*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2])/432 - 
   (10055*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2])/216 + 
   (827*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2])/54 + 
   (5233*CF^5*G[1, 0, zb]*Log[Q2dmu2])/54 - 
   (137*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/54 + 
   (1961*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/108 + 
   (541*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (38*CA*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (16*CF^3*nf^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (73*CA^3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (35*CA^2*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (581*CA*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (202*CF^5*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/9 - 
   (37*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (4267*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2])/(108*(-1 + zb)) + 
   (1403*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (1751*CF^5*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (125*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2])/(54*(-1 + zb)) + 
   (484*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (466*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (38*CA*CF^2*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (4*CF^3*nf^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (26*CA^3*CF^2*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (31*CA^2*CF^3*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (226*CA*CF^4*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF^5*Pi^2*G[1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1853*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2])/432 - 
   (1943*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2])/216 + 
   (21409*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2])/108 + 
   (17501*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2])/108 - 
   (719*CA^2*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/216 + 
   (1285*CA*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/54 + 
   (70*CF^4*nf*zb*G[1, 0, zb]*Log[Q2dmu2])/3 + 
   (38*CA*CF^2*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (10*CF^3*nf^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (43*CA^3*CF^2*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (91*CA^2*CF^3*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/24 - 
   (787*CA*CF^4*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/36 - 
   (184*CF^5*Pi^2*zb*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (715*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/432 - 
   (6653*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2])/216 + 
   (5083*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2])/108 + 
   (3098*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 - 
   (809*CA^2*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/216 + 
   (470*CA*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (547*CF^4*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2])/18 + 
   (38*CA*CF^2*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/27 + 
   (16*CF^3*nf^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (73*CA^3*CF^2*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (35*CA^2*CF^3*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/12 - 
   (581*CA*CF^4*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/18 - 
   (202*CF^5*Pi^2*zb^2*G[1, 0, zb]*Log[Q2dmu2])/9 + 
   (CA^2*CF^3*zb^3*G[1, 0, zb]*Log[Q2dmu2])/8 - 
   (CF^5*zb^3*G[1, 0, zb]*Log[Q2dmu2])/2 - 
   (1903*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2])/432 + 
   (7273*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2])/216 + 
   (761*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2])/18 - 
   (8627*CF^5*G[1, 1, zb]*Log[Q2dmu2])/54 + 
   (109*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (355*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/36 - 
   (2555*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2])/54 - 
   (4*CA*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (28*CF^3*nf^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (26*CA^3*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (23*CA^2*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (139*CA*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (278*CF^5*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (73*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (719*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (152*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (3448*CF^5*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) + 
   (103*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (260*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (932*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2])/(27*(-1 + zb)) - 
   (4*CA*CF^2*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (8*CF^3*nf^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (19*CA^3*CF^2*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (8*CA^2*CF^3*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (188*CA*CF^4*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (64*CF^5*Pi^2*G[1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (1933*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2])/432 + 
   (1531*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2])/216 - 
   (1339*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2])/12 - 
   (27013*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2])/108 + 
   (1043*CA^2*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/216 - 
   14*CA*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2] - 
   (1123*CF^4*nf*zb*G[1, 1, zb]*Log[Q2dmu2])/27 - 
   (4*CA*CF^2*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (22*CF^3*nf^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (31*CA^3*CF^2*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/18 + 
   (55*CA^2*CF^3*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/24 + 
   (79*CA*CF^4*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/4 + 
   (149*CF^5*Pi^2*zb*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (1523*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/216 + 
   (2291*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2])/108 + 
   (235*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2])/36 - 
   (4768*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2])/27 + 
   (1133*CA^2*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/216 - 
   (82*CA*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (2573*CF^4*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2])/54 - 
   (4*CA*CF^2*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/3 - 
   (28*CF^3*nf^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (26*CA^3*CF^2*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (23*CA^2*CF^3*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/12 + 
   (139*CA*CF^4*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/6 + 
   (278*CF^5*Pi^2*zb^2*G[1, 1, zb]*Log[Q2dmu2])/9 - 
   (CA^2*CF^3*zb^3*G[1, 1, zb]*Log[Q2dmu2])/8 + 
   (CF^5*zb^3*G[1, 1, zb]*Log[Q2dmu2])/2 - 
   (10*CA*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/9 - 
   (20*CF^5*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/9 + 
   (10*CA*CF^4*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (20*CF^5*Pi^2*G[2, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (20*CA*CF^4*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/9 + 
   (40*CF^5*Pi^2*zb*G[2, 1, zb]*Log[Q2dmu2])/9 - 
   (10*CA*CF^4*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/9 - 
   (20*CF^5*Pi^2*zb^2*G[2, 1, zb]*Log[Q2dmu2])/9 - 
   (2629*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (551*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (923*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (1003*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (179*CA^2*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (467*CA*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (193*CF^4*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (2629*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2])/(72*(-1 + zb)) - 
   (551*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (923*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1003*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (179*CA^2*CF^2*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (467*CA*CF^3*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(18*(-1 + zb)) + 
   (193*CF^4*nf*G[0, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (2773*CA^3*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (206*CA^2*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (1985*CA*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (1489*CF^5*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (179*CA^2*CF^2*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (467*CA*CF^3*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (193*CF^4*nf*zb*G[0, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (2629*CA^3*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (551*CA^2*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (923*CA*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (1003*CF^5*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (179*CA^2*CF^2*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (467*CA*CF^3*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/18 + 
   (193*CF^4*nf*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2])/9 + 
   (82*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (847*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/18 - 
   (845*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (1240*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (41*CA^2*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (82*CA*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (230*CF^4*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (82*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (847*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2])/(18*(-1 + zb)) - 
   (845*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (1240*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (41*CA^2*CF^2*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (82*CA*CF^3*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (230*CF^4*nf*G[0, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (85*CA^3*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (169*CA^2*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/18 - 
   (1787*CA*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (1840*CF^5*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (41*CA^2*CF^2*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (82*CA*CF^3*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (230*CF^4*nf*zb*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (161*CA^3*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 + 
   (428*CA^2*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (827*CA*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (1258*CF^5*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (41*CA^2*CF^2*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/6 - 
   (82*CA*CF^3*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (230*CF^4*nf*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (983*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (53*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (926*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (868*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (43*CA^2*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (206*CA*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^4*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (983*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (53*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (926*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (868*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (43*CA^2*CF^2*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (206*CA*CF^3*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (64*CF^4*nf*G[0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (278*CA^3*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (37*CA^2*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (1841*CA*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (1504*CF^5*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (49*CA^2*CF^2*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/6 - 
   (224*CA*CF^3*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^4*nf*zb*G[0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (1037*CA^3*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (383*CA^2*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/12 - 
   (818*CA*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (1057*CF^5*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (26*CA^2*CF^2*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (233*CA*CF^3*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/9 - 
   (64*CF^4*nf*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (53*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (133*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/4 + 
   (739*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (1229*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (145*CA^2*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/36 + 
   (70*CA*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (257*CF^4*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (53*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (133*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2])/(4*(-1 + zb)) + 
   (739*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1229*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (145*CA^2*CF^2*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(36*(-1 + zb)) + 
   (70*CA*CF^3*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (257*CF^4*nf*G[0, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (81*CA^3*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/4 - 
   (199*CA^2*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (1516*CA*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (1997*CF^5*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (181*CA^2*CF^2*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/36 + 
   (76*CA*CF^3*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (257*CF^4*nf*zb*G[0, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (56*CA^3*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   48*CA^2*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2] + 
   (613*CA*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (1436*CF^5*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (199*CA^2*CF^2*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/36 + 
   (79*CA*CF^3*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (257*CF^4*nf*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (2075*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (983*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (923*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (1058*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (106*CA^2*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (581*CA*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (71*CF^4*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (185*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (10*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (656*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (668*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (106*CA^2*CF^2*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (70*CA*CF^3*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (124*CF^4*nf*G[1, 0, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (1171*CA^3*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (3017*CA^2*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/72 - 
   (6245*CA*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (1088*CF^5*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (106*CA^2*CF^2*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (679*CA*CF^3*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/36 - 
   (53*CF^4*nf*zb*G[1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   (2903*CA^3*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/72 + 
   (721*CA^2*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (1043*CA*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (1145*CF^5*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (106*CA^2*CF^2*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/9 - 
   (581*CA*CF^3*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/18 - 
   (71*CF^4*nf*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (1387*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/72 - 
   (422*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (778*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (467*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (71*CA^2*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (299*CA*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (278*CF^4*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (21*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (289*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (212*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (916*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (71*CA^2*CF^2*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (232*CA*CF^3*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (20*CF^4*nf*G[1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (1615*CA^3*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/72 + 
   (181*CA^2*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/36 + 
   (1480*CA*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (464*CF^5*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (71*CA^2*CF^2*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (397*CA*CF^3*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/18 + 
   (131*CF^4*nf*zb*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (995*CA^3*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/36 - 
   (530*CA^2*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (871*CA*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (508*CF^5*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (71*CA^2*CF^2*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (299*CA*CF^3*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 + 
   (278*CF^4*nf*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2])/9 - 
   (45*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/2 - 
   (671*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/18 + 
   (865*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 136*CF^5*G[1, 1, 0, zb]*
    Log[Q2dmu2] + (88*CA^2*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (305*CA*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (80*CF^4*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (218*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (184*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (752*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (496*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (88*CA^2*CF^2*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (232*CA*CF^3*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (112*CF^4*nf*G[1, 1, 0, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (311*CA^3*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/12 + 
   (164*CA^2*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (3257*CA*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/18 + 
   (283*CF^5*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (88*CA^2*CF^2*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (391*CA*CF^3*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/18 + 
   (16*CF^4*nf*zb*G[1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (121*CA^3*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/4 - 
   (1819*CA^2*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/36 + 
   (928*CA*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   147*CF^5*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2] + 
   (88*CA^2*CF^2*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (305*CA*CF^3*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/9 + 
   (80*CF^4*nf*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (41*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (1699*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/36 - 
   (436*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (605*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (56*CA^2*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (63*CA*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (361*CF^4*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/9 + 
   (136*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (296*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (448*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (992*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (56*CA^2*CF^2*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (224*CA*CF^3*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) - 
   (224*CF^4*nf*G[1, 1, 1, zb]*Log[Q2dmu2])/(9*(-1 + zb)) + 
   (397*CA^3*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (467*CA^2*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/72 - 
   (4981*CA*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/36 - 
   (473*CF^5*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (56*CA^2*CF^2*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (259*CA*CF^3*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (311*CF^4*nf*zb*G[1, 1, 1, zb]*Log[Q2dmu2])/18 + 
   (439*CA^3*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/24 + 
   (2149*CA^2*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/36 - 
   (472*CA*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (650*CF^5*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (56*CA^2*CF^2*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (63*CA*CF^3*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/2 - 
   (361*CF^4*nf*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2])/9 - 
   (187*CA^3*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (343*CA^2*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   298*CA*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (382*CF^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (187*CA^3*CF^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (343*CA^2*CF^3*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (298*CA*CF^4*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (382*CF^5*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (187*CA^3*CF^2*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (343*CA^2*CF^3*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   298*CA*CF^4*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (382*CF^5*zb*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (187*CA^3*CF^2*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/6 - 
   (343*CA^2*CF^3*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/2 - 
   298*CA*CF^4*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2] - 
   (382*CF^5*zb^2*G[0, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (28*CA^3*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (391*CA^2*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (856*CA*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   156*CF^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (28*CA^3*CF^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (391*CA^2*CF^3*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (856*CA*CF^4*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (156*CF^5*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (28*CA^3*CF^2*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (391*CA^2*CF^3*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (856*CA*CF^4*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   156*CF^5*zb*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   (28*CA^3*CF^2*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (391*CA^2*CF^3*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (856*CA*CF^4*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2])/3 + 
   156*CF^5*zb^2*G[0, 0, 0, 1, zb]*Log[Q2dmu2] + 
   19*CA^3*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (415*CA^2*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (788*CA*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   132*CF^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (19*CA^3*CF^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (415*CA^2*CF^3*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (788*CA*CF^4*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (132*CF^5*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   19*CA^3*CF^2*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (415*CA^2*CF^3*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (788*CA*CF^4*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   132*CF^5*zb*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   19*CA^3*CF^2*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] + 
   (415*CA^2*CF^3*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (788*CA*CF^4*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2])/3 + 
   132*CF^5*zb^2*G[0, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (35*CA^3*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (287*CA^2*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   248*CA*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 168*CF^5*G[0, 0, 1, 1, zb]*
    Log[Q2dmu2] - (35*CA^3*CF^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/
    (6*(-1 + zb)) - (287*CA^2*CF^3*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) - (248*CA*CF^4*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (168*CF^5*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (35*CA^3*CF^2*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (287*CA^2*CF^3*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   248*CA*CF^4*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   168*CF^5*zb*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (35*CA^3*CF^2*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (287*CA^2*CF^3*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2])/3 - 
   248*CA*CF^4*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] - 
   168*CF^5*zb^2*G[0, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (163*CA^3*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   142*CA^2*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (730*CA*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   120*CF^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (163*CA^3*CF^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) + 
   (142*CA^2*CF^3*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (730*CA*CF^4*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (120*CF^5*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (163*CA^3*CF^2*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   142*CA^2*CF^3*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (730*CA*CF^4*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   120*CF^5*zb*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (163*CA^3*CF^2*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/6 + 
   142*CA^2*CF^3*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] + 
   (730*CA*CF^4*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   120*CF^5*zb^2*G[0, 1, 0, 0, zb]*Log[Q2dmu2] - 
   (21*CA^3*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (311*CA^2*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (706*CA*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   148*CF^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (21*CA^3*CF^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(2*(-1 + zb)) - 
   (105*CA^2*CF^3*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (238*CA*CF^4*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (148*CF^5*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (21*CA^3*CF^2*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (317*CA^2*CF^3*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (718*CA*CF^4*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   148*CF^5*zb*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (21*CA^3*CF^2*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/2 - 
   (311*CA^2*CF^3*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (706*CA*CF^4*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   148*CF^5*zb^2*G[0, 1, 0, 1, zb]*Log[Q2dmu2] - 
   (109*CA^3*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   112*CA^2*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   208*CA*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (352*CF^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (109*CA^3*CF^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(6*(-1 + zb)) - 
   (344*CA^2*CF^3*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (640*CA*CF^4*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (352*CF^5*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (109*CA^3*CF^2*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   116*CA^2*CF^3*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   216*CA*CF^4*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (352*CF^5*zb*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 - 
   (109*CA^3*CF^2*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/6 - 
   112*CA^2*CF^3*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   208*CA*CF^4*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (352*CF^5*zb^2*G[0, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (103*CA^3*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (439*CA^2*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   193*CA*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 158*CF^5*G[0, 1, 1, 1, zb]*
    Log[Q2dmu2] + (103*CA^3*CF^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/
    (12*(-1 + zb)) + (463*CA^2*CF^3*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/
    (6*(-1 + zb)) + (201*CA*CF^4*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (158*CF^5*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (103*CA^3*CF^2*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (475*CA^2*CF^3*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   205*CA*CF^4*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   158*CF^5*zb*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (103*CA^3*CF^2*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/12 + 
   (439*CA^2*CF^3*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2])/6 + 
   193*CA*CF^4*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   158*CF^5*zb^2*G[0, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (124*CA^3*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (383*CA^2*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   294*CA*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (410*CF^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (130*CA^3*CF^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (138*CA^2*CF^3*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (176*CA*CF^4*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (248*CF^5*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (133*CA^3*CF^2*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (445*CA^2*CF^3*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/4 + 
   117*CA*CF^4*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (167*CF^5*zb*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (124*CA^3*CF^2*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (383*CA^2*CF^3*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/2 + 
   294*CA*CF^4*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2] + 
   (410*CF^5*zb^2*G[1, 0, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (59*CA^3*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (437*CA^2*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (866*CA*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   168*CF^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (62*CA^3*CF^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (108*CA^2*CF^3*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (184*CA*CF^4*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (304*CF^5*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (65*CA^3*CF^2*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (266*CA^2*CF^3*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (389*CA*CF^4*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   70*CF^5*zb*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (59*CA^3*CF^2*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (437*CA^2*CF^3*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (866*CA*CF^4*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2])/3 - 
   168*CF^5*zb^2*G[1, 0, 0, 1, zb]*Log[Q2dmu2] - 
   (76*CA^3*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   156*CA^2*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (824*CA*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   144*CF^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (80*CA^3*CF^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (116*CA^2*CF^3*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (168*CA*CF^4*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (256*CF^5*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (82*CA^3*CF^2*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   96*CA^2*CF^3*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (344*CA*CF^4*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   56*CF^5*zb*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (76*CA^3*CF^2*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   156*CA^2*CF^3*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] - 
   (824*CA*CF^4*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2])/3 - 
   144*CF^5*zb^2*G[1, 0, 1, 0, zb]*Log[Q2dmu2] + 
   12*CA^3*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (326*CA^2*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (790*CA*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   188*CF^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (37*CA^3*CF^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (82*CA^2*CF^3*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (172*CA*CF^4*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (344*CF^5*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   13*CA^3*CF^2*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (409*CA^2*CF^3*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/6 + 
   (373*CA*CF^4*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   80*CF^5*zb*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   12*CA^3*CF^2*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] + 
   (326*CA^2*CF^3*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   (790*CA*CF^4*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2])/3 + 
   188*CF^5*zb^2*G[1, 0, 1, 1, zb]*Log[Q2dmu2] - 
   (100*CA^3*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (488*CA^2*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (770*CA*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (388*CF^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (104*CA^3*CF^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (120*CA^2*CF^3*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (128*CA*CF^4*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (160*CF^5*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (106*CA^3*CF^2*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (296*CA^2*CF^3*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (191*CA*CF^4*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (46*CF^5*zb*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (100*CA^3*CF^2*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (488*CA^2*CF^3*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (770*CA*CF^4*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (388*CF^5*zb^2*G[1, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (50*CA^3*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   117*CA^2*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   254*CA*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (496*CF^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (52*CA^3*CF^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (88*CA^2*CF^3*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (144*CA*CF^4*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (224*CF^5*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (53*CA^3*CF^2*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (147*CA^2*CF^3*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/2 + 
   89*CA*CF^4*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (88*CF^5*zb*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (50*CA^3*CF^2*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   117*CA^2*CF^3*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   254*CA*CF^4*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2] + 
   (496*CF^5*zb^2*G[1, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (62*CA^3*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (379*CA^2*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   238*CA*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 132*CF^5*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (64*CA^3*CF^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/
    (3*(-1 + zb)) + (96*CA^2*CF^3*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (128*CA*CF^4*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (128*CF^5*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (65*CA^3*CF^2*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (485*CA^2*CF^3*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/6 + 
   73*CA*CF^4*zb*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 2*CF^5*zb*G[1, 1, 1, 0, zb]*
    Log[Q2dmu2] + (62*CA^3*CF^2*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   (379*CA^2*CF^3*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2])/3 + 
   238*CA*CF^4*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] + 
   132*CF^5*zb^2*G[1, 1, 1, 0, zb]*Log[Q2dmu2] - 
   (32*CA^3*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (499*CA^2*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (652*CA*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (574*CF^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (32*CA^3*CF^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (64*CA^2*CF^3*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (128*CA*CF^4*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (256*CF^5*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (32*CA^3*CF^2*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (653*CA^2*CF^3*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/12 - 
   (250*CA*CF^4*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (97*CF^5*zb*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (32*CA^3*CF^2*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (499*CA^2*CF^3*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/6 - 
   (652*CA*CF^4*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (574*CF^5*zb^2*G[1, 1, 1, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CA*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^4*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (16*CF^5*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/(3*(-1 + zb)) + 
   (16*CA*CF^4*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (32*CF^5*zb*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (8*CA*CF^4*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 - 
   (16*CF^5*zb^2*G[2, 1, 0, 0, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CF^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (8*CA*CF^4*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CF^5*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/(3*(-1 + zb)) - 
   (16*CA*CF^4*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 - 
   (32*CF^5*zb*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (8*CA*CF^4*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   (16*CF^5*zb^2*G[2, 1, 0, 1, zb]*Log[Q2dmu2])/3 + 
   4*CA*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 8*CF^5*G[2, 1, 1, 0, zb]*
    Log[Q2dmu2] - (4*CA*CF^4*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   (8*CF^5*G[2, 1, 1, 0, zb]*Log[Q2dmu2])/(-1 + zb) - 
   8*CA*CF^4*zb*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 16*CF^5*zb*G[2, 1, 1, 0, zb]*
    Log[Q2dmu2] + 4*CA*CF^4*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] + 
   8*CF^5*zb^2*G[2, 1, 1, 0, zb]*Log[Q2dmu2] - 4*CA*CF^4*G[2, 1, 1, 1, zb]*
    Log[Q2dmu2] - 8*CF^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 
   (4*CA*CF^4*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   (8*CF^5*G[2, 1, 1, 1, zb]*Log[Q2dmu2])/(-1 + zb) + 
   8*CA*CF^4*zb*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + 16*CF^5*zb*G[2, 1, 1, 1, zb]*
    Log[Q2dmu2] - 4*CA*CF^4*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] - 
   8*CF^5*zb^2*G[2, 1, 1, 1, zb]*Log[Q2dmu2] + (748*CA^3*CF^2*Log[Q2dmu2]^2)/
    81 + (131*CA^2*CF^3*Log[Q2dmu2]^2)/36 - (7321*CA*CF^4*Log[Q2dmu2]^2)/
    216 + (18163*CF^5*Log[Q2dmu2]^2)/324 - (1571*CA^2*CF^2*nf*Log[Q2dmu2]^2)/
    648 - (779*CA*CF^3*nf*Log[Q2dmu2]^2)/216 + (2063*CF^4*nf*Log[Q2dmu2]^2)/
    108 + (41*CA*CF^2*nf^2*Log[Q2dmu2]^2)/162 + (17*CF^3*nf^2*Log[Q2dmu2]^2)/
    9 + (4*CF^2*nf^3*Log[Q2dmu2]^2)/81 - (9*CA^3*CF^2*Pi^2*Log[Q2dmu2]^2)/
    16 + (161*CA^2*CF^3*Pi^2*Log[Q2dmu2]^2)/27 - 
   (25*CA*CF^4*Pi^2*Log[Q2dmu2]^2)/36 - (133*CF^5*Pi^2*Log[Q2dmu2]^2)/9 + 
   (17*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/54 - 
   (77*CA*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/54 - (71*CF^4*nf*Pi^2*Log[Q2dmu2]^2)/
    27 + (748*CA^3*CF^2*Log[Q2dmu2]^2)/(81*(-1 + zb)) + 
   (131*CA^2*CF^3*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
   (7321*CA*CF^4*Log[Q2dmu2]^2)/(216*(-1 + zb)) + 
   (18163*CF^5*Log[Q2dmu2]^2)/(324*(-1 + zb)) - 
   (1571*CA^2*CF^2*nf*Log[Q2dmu2]^2)/(648*(-1 + zb)) - 
   (779*CA*CF^3*nf*Log[Q2dmu2]^2)/(216*(-1 + zb)) + 
   (2063*CF^4*nf*Log[Q2dmu2]^2)/(108*(-1 + zb)) + 
   (41*CA*CF^2*nf^2*Log[Q2dmu2]^2)/(162*(-1 + zb)) + 
   (17*CF^3*nf^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) + (4*CF^2*nf^3*Log[Q2dmu2]^2)/
    (81*(-1 + zb)) - (9*CA^3*CF^2*Pi^2*Log[Q2dmu2]^2)/(16*(-1 + zb)) + 
   (161*CA^2*CF^3*Pi^2*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (25*CA*CF^4*Pi^2*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
   (133*CF^5*Pi^2*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (17*CA^2*CF^2*nf*Pi^2*Log[Q2dmu2]^2)/(54*(-1 + zb)) - 
   (77*CA*CF^3*nf*Pi^2*Log[Q2dmu2]^2)/(54*(-1 + zb)) - 
   (71*CF^4*nf*Pi^2*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (3127*CA^3*CF^2*zb*Log[Q2dmu2]^2)/324 + (145*CA^2*CF^3*zb*Log[Q2dmu2]^2)/
    12 + (647*CA*CF^4*zb*Log[Q2dmu2]^2)/216 + (32203*CF^5*zb*Log[Q2dmu2]^2)/
    324 - (1571*CA^2*CF^2*nf*zb*Log[Q2dmu2]^2)/648 - 
   (371*CA*CF^3*nf*zb*Log[Q2dmu2]^2)/216 + (2471*CF^4*nf*zb*Log[Q2dmu2]^2)/
    108 + (41*CA*CF^2*nf^2*zb*Log[Q2dmu2]^2)/162 + 
   (17*CF^3*nf^2*zb*Log[Q2dmu2]^2)/9 + (4*CF^2*nf^3*zb*Log[Q2dmu2]^2)/81 - 
   (9*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2]^2)/16 + 
   (179*CA^2*CF^3*Pi^2*zb*Log[Q2dmu2]^2)/27 - (CA*CF^4*Pi^2*zb*Log[Q2dmu2]^2)/
    36 - (145*CF^5*Pi^2*zb*Log[Q2dmu2]^2)/9 + 
   (17*CA^2*CF^2*nf*Pi^2*zb*Log[Q2dmu2]^2)/54 - 
   (77*CA*CF^3*nf*Pi^2*zb*Log[Q2dmu2]^2)/54 - 
   (71*CF^4*nf*Pi^2*zb*Log[Q2dmu2]^2)/27 + 
   (5471*CA^3*CF^2*zb^2*Log[Q2dmu2]^2)/648 + 
   (29*CA^2*CF^3*zb^2*Log[Q2dmu2]^2)/3 - (1985*CA*CF^4*zb^2*Log[Q2dmu2]^2)/
    108 + (4588*CF^5*zb^2*Log[Q2dmu2]^2)/81 - 
   (139*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^2)/81 - 
   (131*CA*CF^3*nf*zb^2*Log[Q2dmu2]^2)/54 + (503*CF^4*nf*zb^2*Log[Q2dmu2]^2)/
    27 + (41*CA*CF^2*nf^2*zb^2*Log[Q2dmu2]^2)/162 + 
   (17*CF^3*nf^2*zb^2*Log[Q2dmu2]^2)/9 + (4*CF^2*nf^3*zb^2*Log[Q2dmu2]^2)/
    81 - (9*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2]^2)/16 + 
   (161*CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2]^2)/27 - 
   (25*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2]^2)/36 - 
   (133*CF^5*Pi^2*zb^2*Log[Q2dmu2]^2)/9 + 
   (17*CA^2*CF^2*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/54 - 
   (77*CA*CF^3*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/54 - 
   (71*CF^4*nf*Pi^2*zb^2*Log[Q2dmu2]^2)/27 + 
   (37*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/18 + 
   (4267*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^2)/216 - 
   (1403*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2)/54 - 
   (1751*CF^5*G[0, zb]*Log[Q2dmu2]^2)/54 + 
   (125*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/108 - 
   (242*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (233*CF^4*nf*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (19*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (2*CF^3*nf^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (31*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/18 + 
   (113*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (37*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
   (4267*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^2)/(216*(-1 + zb)) - 
   (1403*CA*CF^4*G[0, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) - 
   (1751*CF^5*G[0, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) + 
   (125*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^2)/(108*(-1 + zb)) - 
   (242*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (233*CF^4*nf*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (19*CA*CF^2*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (2*CF^3*nf^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (13*CA^3*CF^2*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (31*CA^2*CF^3*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) + 
   (113*CA*CF^4*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (32*CF^5*Pi^2*G[0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (59*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^2)/36 + 
   (2443*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]^2)/216 - 
   (3395*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^2)/54 - 
   (4091*CF^5*zb*G[0, zb]*Log[Q2dmu2]^2)/54 + 
   (125*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/108 - 
   (293*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (335*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (19*CA*CF^2*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (2*CF^3*nf^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA^3*CF^2*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (31*CA^2*CF^3*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/18 + 
   (113*CA*CF^4*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^5*Pi^2*zb*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (59*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/72 + 
   (655*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^2)/54 - 
   (1565*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^2)/54 - 
   (835*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 + 
   (125*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/108 - 
   (242*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (233*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (19*CA*CF^2*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/27 - 
   (2*CF^3*nf^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 - 
   (13*CA^3*CF^2*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (31*CA^2*CF^3*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/18 + 
   (113*CA*CF^4*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/9 + 
   (32*CF^5*Pi^2*zb^2*G[0, zb]*Log[Q2dmu2]^2)/3 + 
   (73*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2)/36 - 
   (719*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^2)/54 - 
   (76*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (1724*CF^5*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (103*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/54 + 
   (130*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (466*CF^4*nf*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (2*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CF^3*nf^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (19*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/18 + 
   (2*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (88*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 12*CF^5*Pi^2*G[1, zb]*
    Log[Q2dmu2]^2 + (73*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^2)/(36*(-1 + zb)) - 
   (719*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) - 
   (76*CA*CF^4*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (1724*CF^5*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) - 
   (103*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^2)/(54*(-1 + zb)) + 
   (130*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (466*CF^4*nf*G[1, zb]*Log[Q2dmu2]^2)/(27*(-1 + zb)) + 
   (2*CA*CF^2*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (4*CF^3*nf^2*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (19*CA^3*CF^2*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (4*CA^2*CF^3*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (94*CA*CF^4*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (32*CF^5*Pi^2*G[1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (79*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^2)/36 - 
   (479*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^2)/54 + 
   (785*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (3002*CF^5*zb*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (103*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/54 + 
   (181*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (568*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (2*CA*CF^2*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CF^3*nf^2*zb*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (19*CA^3*CF^2*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/18 - 
   (7*CA^2*CF^3*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (97*CA*CF^4*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   10*CF^5*Pi^2*zb*G[1, zb]*Log[Q2dmu2]^2 + 
   (34*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (184*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (59*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (1670*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 - 
   (103*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/54 + 
   (130*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (466*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2]^2)/27 + 
   (2*CA*CF^2*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (4*CF^3*nf^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/3 + 
   (19*CA^3*CF^2*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/18 + 
   (2*CA^2*CF^3*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   (88*CA*CF^4*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2)/9 - 
   12*CF^5*Pi^2*zb^2*G[1, zb]*Log[Q2dmu2]^2 - 
   (185*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   5*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (328*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (334*CF^5*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (53*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (35*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (62*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (185*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^2)/(12*(-1 + zb)) - 
   (5*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (328*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (334*CF^5*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (53*CA^2*CF^2*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (35*CA*CF^3*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (62*CF^4*nf*G[0, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (185*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/12 + 
   8*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (652*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (514*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (53*CA^2*CF^2*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (35*CA*CF^3*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (62*CF^4*nf*zb*G[0, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (185*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/12 - 
   5*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2 + 
   (328*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (334*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (53*CA^2*CF^2*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (35*CA*CF^3*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (62*CF^4*nf*zb^2*G[0, 0, zb]*Log[Q2dmu2]^2)/9 + 
   (21*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (289*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/18 - 
   (106*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (458*CF^5*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (71*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/18 - 
   (116*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   10*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (21*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^2)/(2*(-1 + zb)) + 
   (289*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (106*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (458*CF^5*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (71*CA^2*CF^2*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(18*(-1 + zb)) - 
   (116*CA*CF^3*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (10*CF^4*nf*G[0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (21*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (109*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/18 - 
   (202*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (674*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (71*CA^2*CF^2*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/18 - 
   (116*CA*CF^3*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   10*CF^4*nf*zb*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (21*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (289*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/18 - 
   (106*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (458*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (71*CA^2*CF^2*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/18 - 
   (116*CA*CF^3*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2)/9 - 
   10*CF^4*nf*zb^2*G[0, 1, zb]*Log[Q2dmu2]^2 + 
   (421*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/36 + 
   (133*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (128*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (458*CF^5*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (44*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (133*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   10*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2]^2 + 
   (109*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (92*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (376*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (248*CF^5*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (44*CA^2*CF^2*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (116*CA*CF^3*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (56*CF^4*nf*G[1, 0, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (112*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (83*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/36 - 
   (455*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/6 - 
   (386*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (44*CA^2*CF^2*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (215*CA*CF^3*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/18 - 
   (13*CF^4*nf*zb*G[1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (475*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/36 + 
   (160*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (128*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (458*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (44*CA^2*CF^2*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   (133*CA*CF^3*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2)/9 - 
   10*CF^4*nf*zb^2*G[1, 0, zb]*Log[Q2dmu2]^2 - 
   (257*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/36 - 
   21*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (232*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (706*CF^5*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (28*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (43*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (146*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (68*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (148*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (224*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (496*CF^5*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (28*CA^2*CF^2*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (112*CA*CF^3*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) + 
   (112*CF^4*nf*G[1, 1, zb]*Log[Q2dmu2]^2)/(9*(-1 + zb)) - 
   (71*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (83*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/12 + 
   (989*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/18 + 
   (670*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (28*CA^2*CF^2*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (23*CA*CF^3*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   (95*CF^4*nf*zb*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (311*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/36 - 
   24*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2 + 
   (232*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (706*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (28*CA^2*CF^2*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 + 
   (43*CA*CF^3*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (146*CF^4*nf*zb^2*G[1, 1, zb]*Log[Q2dmu2]^2)/9 - 
   (65*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   69*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 88*CA*CF^4*G[0, 0, 0, zb]*
    Log[Q2dmu2]^2 - (124*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (65*CA^3*CF^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (69*CA^2*CF^3*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (88*CA*CF^4*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (124*CF^5*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (65*CA^3*CF^2*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   69*CA^2*CF^3*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   88*CA*CF^4*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (124*CF^5*zb*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (65*CA^3*CF^2*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   69*CA^2*CF^3*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   88*CA*CF^4*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2 - 
   (124*CF^5*zb^2*G[0, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (31*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   54*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 92*CA*CF^4*G[0, 0, 1, zb]*
    Log[Q2dmu2]^2 + (152*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (31*CA^3*CF^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (54*CA^2*CF^3*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (92*CA*CF^4*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (152*CF^5*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (31*CA^3*CF^2*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   54*CA^2*CF^3*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   92*CA*CF^4*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (152*CF^5*zb*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (31*CA^3*CF^2*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   54*CA^2*CF^3*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   92*CA*CF^4*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2 + 
   (152*CF^5*zb^2*G[0, 0, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   58*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 84*CA*CF^4*G[0, 1, 0, zb]*
    Log[Q2dmu2]^2 + (128*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CA^3*CF^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (58*CA^2*CF^3*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (84*CA*CF^4*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (128*CF^5*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (40*CA^3*CF^2*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   58*CA^2*CF^3*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   84*CA*CF^4*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (128*CF^5*zb*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (40*CA^3*CF^2*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   58*CA^2*CF^3*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   84*CA*CF^4*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2 + 
   (128*CF^5*zb^2*G[0, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (37*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   41*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 86*CA*CF^4*G[0, 1, 1, zb]*
    Log[Q2dmu2]^2 - (172*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (37*CA^3*CF^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(6*(-1 + zb)) - 
   (41*CA^2*CF^3*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (86*CA*CF^4*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (172*CF^5*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (37*CA^3*CF^2*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   41*CA^2*CF^3*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   86*CA*CF^4*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (172*CF^5*zb*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (37*CA^3*CF^2*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/6 - 
   41*CA^2*CF^3*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   86*CA*CF^4*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2 - 
   (172*CF^5*zb^2*G[0, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (52*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   73*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 100*CA*CF^4*G[1, 0, 0, zb]*
    Log[Q2dmu2]^2 + (140*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (52*CA^3*CF^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (60*CA^2*CF^3*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (64*CA*CF^4*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (80*CF^5*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (52*CA^3*CF^2*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (107*CA^2*CF^3*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/2 + 
   46*CA*CF^4*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (50*CF^5*zb*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (52*CA^3*CF^2*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 + 
   73*CA^2*CF^3*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   100*CA*CF^4*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2 + 
   (140*CF^5*zb^2*G[1, 0, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (26*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   54*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 104*CA*CF^4*G[1, 0, 1, zb]*
    Log[Q2dmu2]^2 - (184*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (26*CA^3*CF^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (44*CA^2*CF^3*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (72*CA*CF^4*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (112*CF^5*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (26*CA^3*CF^2*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   39*CA^2*CF^3*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   56*CA*CF^4*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (76*CF^5*zb*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (26*CA^3*CF^2*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   54*CA^2*CF^3*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   104*CA*CF^4*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2 - 
   (184*CF^5*zb^2*G[1, 0, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   58*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 100*CA*CF^4*G[1, 1, 0, zb]*
    Log[Q2dmu2]^2 - (160*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CA^3*CF^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (48*CA^2*CF^3*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (64*CA*CF^4*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(-1 + zb) - 
   (64*CF^5*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) - 
   (32*CA^3*CF^2*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   43*CA^2*CF^3*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   46*CA*CF^4*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (16*CF^5*zb*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   (32*CA^3*CF^2*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 - 
   58*CA^2*CF^3*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   100*CA*CF^4*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2 - 
   (160*CF^5*zb^2*G[1, 1, 0, zb]*Log[Q2dmu2]^2)/3 + 
   (16*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   39*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 96*CA*CF^4*G[1, 1, 1, zb]*
    Log[Q2dmu2]^2 + (236*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (16*CA^3*CF^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (32*CA^2*CF^3*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (64*CA*CF^4*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(-1 + zb) + 
   (128*CF^5*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/(3*(-1 + zb)) + 
   (16*CA^3*CF^2*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (57*CA^2*CF^3*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/2 + 
   48*CA*CF^4*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (74*CF^5*zb*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   (16*CA^3*CF^2*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 + 
   39*CA^2*CF^3*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   96*CA*CF^4*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2 + 
   (236*CF^5*zb^2*G[1, 1, 1, zb]*Log[Q2dmu2]^2)/3 - 
   (73*CA^3*CF^2*Log[Q2dmu2]^3)/108 + (719*CA^2*CF^3*Log[Q2dmu2]^3)/162 + 
   (76*CA*CF^4*Log[Q2dmu2]^3)/81 - (1724*CF^5*Log[Q2dmu2]^3)/81 + 
   (103*CA^2*CF^2*nf*Log[Q2dmu2]^3)/162 - (130*CA*CF^3*nf*Log[Q2dmu2]^3)/81 - 
   (466*CF^4*nf*Log[Q2dmu2]^3)/81 - (2*CA*CF^2*nf^2*Log[Q2dmu2]^3)/9 - 
   (4*CF^3*nf^2*Log[Q2dmu2]^3)/9 - (19*CA^3*CF^2*Pi^2*Log[Q2dmu2]^3)/54 + 
   (4*CA^2*CF^3*Pi^2*Log[Q2dmu2]^3)/27 + (94*CA*CF^4*Pi^2*Log[Q2dmu2]^3)/27 + 
   (32*CF^5*Pi^2*Log[Q2dmu2]^3)/9 - (73*CA^3*CF^2*Log[Q2dmu2]^3)/
    (108*(-1 + zb)) + (719*CA^2*CF^3*Log[Q2dmu2]^3)/(162*(-1 + zb)) + 
   (76*CA*CF^4*Log[Q2dmu2]^3)/(81*(-1 + zb)) - (1724*CF^5*Log[Q2dmu2]^3)/
    (81*(-1 + zb)) + (103*CA^2*CF^2*nf*Log[Q2dmu2]^3)/(162*(-1 + zb)) - 
   (130*CA*CF^3*nf*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (466*CF^4*nf*Log[Q2dmu2]^3)/(81*(-1 + zb)) - 
   (2*CA*CF^2*nf^2*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (4*CF^3*nf^2*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (19*CA^3*CF^2*Pi^2*Log[Q2dmu2]^3)/(54*(-1 + zb)) + 
   (4*CA^2*CF^3*Pi^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (94*CA*CF^4*Pi^2*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (32*CF^5*Pi^2*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (73*CA^3*CF^2*zb*Log[Q2dmu2]^3)/108 + (503*CA^2*CF^3*zb*Log[Q2dmu2]^3)/
    162 - (356*CA*CF^4*zb*Log[Q2dmu2]^3)/81 - (2156*CF^5*zb*Log[Q2dmu2]^3)/
    81 + (103*CA^2*CF^2*nf*zb*Log[Q2dmu2]^3)/162 - 
   (130*CA*CF^3*nf*zb*Log[Q2dmu2]^3)/81 - (466*CF^4*nf*zb*Log[Q2dmu2]^3)/81 - 
   (2*CA*CF^2*nf^2*zb*Log[Q2dmu2]^3)/9 - (4*CF^3*nf^2*zb*Log[Q2dmu2]^3)/9 - 
   (19*CA^3*CF^2*Pi^2*zb*Log[Q2dmu2]^3)/54 + 
   (4*CA^2*CF^3*Pi^2*zb*Log[Q2dmu2]^3)/27 + 
   (94*CA*CF^4*Pi^2*zb*Log[Q2dmu2]^3)/27 + (32*CF^5*Pi^2*zb*Log[Q2dmu2]^3)/
    9 - (127*CA^3*CF^2*zb^2*Log[Q2dmu2]^3)/108 + 
   (211*CA^2*CF^3*zb^2*Log[Q2dmu2]^3)/81 - (32*CA*CF^4*zb^2*Log[Q2dmu2]^3)/
    81 - (1670*CF^5*zb^2*Log[Q2dmu2]^3)/81 + 
   (103*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^3)/162 - 
   (130*CA*CF^3*nf*zb^2*Log[Q2dmu2]^3)/81 - (466*CF^4*nf*zb^2*Log[Q2dmu2]^3)/
    81 - (2*CA*CF^2*nf^2*zb^2*Log[Q2dmu2]^3)/9 - 
   (4*CF^3*nf^2*zb^2*Log[Q2dmu2]^3)/9 - 
   (19*CA^3*CF^2*Pi^2*zb^2*Log[Q2dmu2]^3)/54 + 
   (4*CA^2*CF^3*Pi^2*zb^2*Log[Q2dmu2]^3)/27 + 
   (94*CA*CF^4*Pi^2*zb^2*Log[Q2dmu2]^3)/27 + 
   (32*CF^5*Pi^2*zb^2*Log[Q2dmu2]^3)/9 - 
   (109*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (92*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (376*CA*CF^4*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (248*CF^5*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (44*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (116*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (56*CF^4*nf*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (109*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (92*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (376*CA*CF^4*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (248*CF^5*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (44*CA^2*CF^2*nf*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (116*CA*CF^3*nf*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (56*CF^4*nf*G[0, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (109*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (56*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (520*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (392*CF^5*zb*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (44*CA^2*CF^2*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (116*CA*CF^3*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (56*CF^4*nf*zb*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (109*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 - 
   (92*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (376*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (248*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (44*CA^2*CF^2*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (116*CA*CF^3*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (56*CF^4*nf*zb^2*G[0, zb]*Log[Q2dmu2]^3)/27 + 
   (68*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (148*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (224*CA*CF^4*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (496*CF^5*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (28*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (112*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (112*CF^4*nf*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (68*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (148*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (224*CA*CF^4*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (496*CF^5*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (28*CA^2*CF^2*nf*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (112*CA*CF^3*nf*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) - 
   (112*CF^4*nf*G[1, zb]*Log[Q2dmu2]^3)/(27*(-1 + zb)) + 
   (68*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (112*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (368*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (640*CF^5*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (28*CA^2*CF^2*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (112*CA*CF^3*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (112*CF^4*nf*zb*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (68*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 + 
   (148*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (224*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (496*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (28*CA^2*CF^2*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (112*CA*CF^3*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (112*CF^4*nf*zb^2*G[1, zb]*Log[Q2dmu2]^3)/27 - 
   (52*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 20*CA^2*CF^3*G[0, 0, zb]*
    Log[Q2dmu2]^3 - (64*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (80*CF^5*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (52*CA^3*CF^2*G[0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (20*CA^2*CF^3*G[0, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) - 
   (64*CA*CF^4*G[0, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (80*CF^5*G[0, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (52*CA^3*CF^2*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   20*CA^2*CF^3*zb*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (64*CA*CF^4*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (80*CF^5*zb*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (52*CA^3*CF^2*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 - 
   20*CA^2*CF^3*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3 - 
   (64*CA*CF^4*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/3 - 
   (80*CF^5*zb^2*G[0, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (26*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (44*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 24*CA*CF^4*G[0, 1, zb]*
    Log[Q2dmu2]^3 + (112*CF^5*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (26*CA^3*CF^2*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (44*CA^2*CF^3*G[0, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (24*CA*CF^4*G[0, 1, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (112*CF^5*G[0, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (26*CA^3*CF^2*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (44*CA^2*CF^3*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   24*CA*CF^4*zb*G[0, 1, zb]*Log[Q2dmu2]^3 + 
   (112*CF^5*zb*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (26*CA^3*CF^2*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (44*CA^2*CF^3*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/3 + 
   24*CA*CF^4*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3 + 
   (112*CF^5*zb^2*G[0, 1, zb]*Log[Q2dmu2]^3)/9 + 
   (32*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (52*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (80*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (112*CF^5*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (32*CA^3*CF^2*G[1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (16*CA^2*CF^3*G[1, 0, zb]*Log[Q2dmu2]^3)/(-1 + zb) + 
   (64*CA*CF^4*G[1, 0, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) + 
   (64*CF^5*G[1, 0, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) + 
   (32*CA^3*CF^2*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (46*CA^2*CF^3*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (56*CA*CF^4*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (40*CF^5*zb*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (32*CA^3*CF^2*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 + 
   (52*CA^2*CF^3*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (80*CA*CF^4*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/3 + 
   (112*CF^5*zb^2*G[1, 0, zb]*Log[Q2dmu2]^3)/9 - 
   (16*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 12*CA^2*CF^3*G[1, 1, zb]*
    Log[Q2dmu2]^3 - (80*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (176*CF^5*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (16*CA^3*CF^2*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (32*CA^2*CF^3*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (64*CA*CF^4*G[1, 1, zb]*Log[Q2dmu2]^3)/(3*(-1 + zb)) - 
   (128*CF^5*G[1, 1, zb]*Log[Q2dmu2]^3)/(9*(-1 + zb)) - 
   (16*CA^3*CF^2*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   10*CA^2*CF^3*zb*G[1, 1, zb]*Log[Q2dmu2]^3 - 
   (56*CA*CF^4*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (104*CF^5*zb*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   (16*CA^3*CF^2*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - 
   12*CA^2*CF^3*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3 - 
   (80*CA*CF^4*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/3 - 
   (176*CF^5*zb^2*G[1, 1, zb]*Log[Q2dmu2]^3)/9 - (17*CA^3*CF^2*Log[Q2dmu2]^4)/
    27 - (37*CA^2*CF^3*Log[Q2dmu2]^4)/27 + (56*CA*CF^4*Log[Q2dmu2]^4)/27 + 
   (124*CF^5*Log[Q2dmu2]^4)/27 + (7*CA^2*CF^2*nf*Log[Q2dmu2]^4)/27 + 
   (28*CA*CF^3*nf*Log[Q2dmu2]^4)/27 + (28*CF^4*nf*Log[Q2dmu2]^4)/27 - 
   (17*CA^3*CF^2*Log[Q2dmu2]^4)/(27*(-1 + zb)) - (37*CA^2*CF^3*Log[Q2dmu2]^4)/
    (27*(-1 + zb)) + (56*CA*CF^4*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
   (124*CF^5*Log[Q2dmu2]^4)/(27*(-1 + zb)) + (7*CA^2*CF^2*nf*Log[Q2dmu2]^4)/
    (27*(-1 + zb)) + (28*CA*CF^3*nf*Log[Q2dmu2]^4)/(27*(-1 + zb)) + 
   (28*CF^4*nf*Log[Q2dmu2]^4)/(27*(-1 + zb)) - 
   (17*CA^3*CF^2*zb*Log[Q2dmu2]^4)/27 - (37*CA^2*CF^3*zb*Log[Q2dmu2]^4)/27 + 
   (56*CA*CF^4*zb*Log[Q2dmu2]^4)/27 + (124*CF^5*zb*Log[Q2dmu2]^4)/27 + 
   (7*CA^2*CF^2*nf*zb*Log[Q2dmu2]^4)/27 + (28*CA*CF^3*nf*zb*Log[Q2dmu2]^4)/
    27 + (28*CF^4*nf*zb*Log[Q2dmu2]^4)/27 - (17*CA^3*CF^2*zb^2*Log[Q2dmu2]^4)/
    27 - (37*CA^2*CF^3*zb^2*Log[Q2dmu2]^4)/27 + 
   (56*CA*CF^4*zb^2*Log[Q2dmu2]^4)/27 + (124*CF^5*zb^2*Log[Q2dmu2]^4)/27 + 
   (7*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]^4)/27 + 
   (28*CA*CF^3*nf*zb^2*Log[Q2dmu2]^4)/27 + (28*CF^4*nf*zb^2*Log[Q2dmu2]^4)/
    27 - (8*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   4*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^4 - (16*CA*CF^4*G[0, zb]*Log[Q2dmu2]^4)/
    3 - (16*CF^5*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (8*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
   (4*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]^4)/(-1 + zb) - 
   (16*CA*CF^4*G[0, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) - 
   (16*CF^5*G[0, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) - 
   (8*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]^4)/9 - 4*CA^2*CF^3*zb*G[0, zb]*
    Log[Q2dmu2]^4 - (16*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CF^5*zb*G[0, zb]*Log[Q2dmu2]^4)/9 - 
   (8*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]^4)/9 - 4*CA^2*CF^3*zb^2*G[0, zb]*
    Log[Q2dmu2]^4 - (16*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]^4)/3 - 
   (16*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]^4)/9 + 
   (4*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (8*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^4)/3 + 
   (16*CA*CF^4*G[1, zb]*Log[Q2dmu2]^4)/3 + (32*CF^5*G[1, zb]*Log[Q2dmu2]^4)/
    9 + (4*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (8*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (16*CA*CF^4*G[1, zb]*Log[Q2dmu2]^4)/(3*(-1 + zb)) + 
   (32*CF^5*G[1, zb]*Log[Q2dmu2]^4)/(9*(-1 + zb)) + 
   (4*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (8*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]^4)/3 + 
   (16*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]^4)/3 + 
   (32*CF^5*zb*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (4*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]^4)/9 + 
   (8*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]^4)/3 + 
   (16*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]^4)/3 + 
   (32*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]^4)/9 - (4*CA^3*CF^2*Log[Q2dmu2]^5)/45 - 
   (8*CA^2*CF^3*Log[Q2dmu2]^5)/15 - (16*CA*CF^4*Log[Q2dmu2]^5)/15 - 
   (32*CF^5*Log[Q2dmu2]^5)/45 - (4*CA^3*CF^2*Log[Q2dmu2]^5)/(45*(-1 + zb)) - 
   (8*CA^2*CF^3*Log[Q2dmu2]^5)/(15*(-1 + zb)) - (16*CA*CF^4*Log[Q2dmu2]^5)/
    (15*(-1 + zb)) - (32*CF^5*Log[Q2dmu2]^5)/(45*(-1 + zb)) - 
   (4*CA^3*CF^2*zb*Log[Q2dmu2]^5)/45 - (8*CA^2*CF^3*zb*Log[Q2dmu2]^5)/15 - 
   (16*CA*CF^4*zb*Log[Q2dmu2]^5)/15 - (32*CF^5*zb*Log[Q2dmu2]^5)/45 - 
   (4*CA^3*CF^2*zb^2*Log[Q2dmu2]^5)/45 - (8*CA^2*CF^3*zb^2*Log[Q2dmu2]^5)/
    15 - (16*CA*CF^4*zb^2*Log[Q2dmu2]^5)/15 - (32*CF^5*zb^2*Log[Q2dmu2]^5)/
    45 + (931*CA^3*CF^2*Zeta[3])/432 + (35621*CA^2*CF^3*Zeta[3])/5184 + 
   (42433*CA*CF^4*Zeta[3])/2592 - (51335*CF^5*Zeta[3])/648 + 
   (2915*CA^2*CF^2*nf*Zeta[3])/2592 - (1157*CA*CF^3*nf*Zeta[3])/324 - 
   (9259*CF^4*nf*Zeta[3])/648 - (10*CA*CF^2*nf^2*Zeta[3])/27 - 
   (16*CF^3*nf^2*Zeta[3])/27 - (3767*CA^3*CF^2*Pi^2*Zeta[3])/864 + 
   (223*CA^2*CF^3*Pi^2*Zeta[3])/216 + (5461*CA*CF^4*Pi^2*Zeta[3])/216 + 
   (25*CF^5*Pi^2*Zeta[3])/9 + (931*CA^3*CF^2*Zeta[3])/(432*(-1 + zb)) + 
   (35621*CA^2*CF^3*Zeta[3])/(5184*(-1 + zb)) + (42433*CA*CF^4*Zeta[3])/
    (2592*(-1 + zb)) - (51335*CF^5*Zeta[3])/(648*(-1 + zb)) + 
   (2915*CA^2*CF^2*nf*Zeta[3])/(2592*(-1 + zb)) - 
   (1157*CA*CF^3*nf*Zeta[3])/(324*(-1 + zb)) - (9259*CF^4*nf*Zeta[3])/
    (648*(-1 + zb)) - (10*CA*CF^2*nf^2*Zeta[3])/(27*(-1 + zb)) - 
   (16*CF^3*nf^2*Zeta[3])/(27*(-1 + zb)) - (3767*CA^3*CF^2*Pi^2*Zeta[3])/
    (864*(-1 + zb)) + (223*CA^2*CF^3*Pi^2*Zeta[3])/(216*(-1 + zb)) + 
   (5461*CA*CF^4*Pi^2*Zeta[3])/(216*(-1 + zb)) + 
   (25*CF^5*Pi^2*Zeta[3])/(9*(-1 + zb)) + (7685*CA^3*CF^2*zb*Zeta[3])/864 - 
   (5563*CA^2*CF^3*zb*Zeta[3])/5184 - (124607*CA*CF^4*zb*Zeta[3])/2592 - 
   (73997*CF^5*zb*Zeta[3])/648 + (3635*CA^2*CF^2*nf*zb*Zeta[3])/2592 - 
   (1159*CA*CF^3*nf*zb*Zeta[3])/162 - (11203*CF^4*nf*zb*Zeta[3])/648 - 
   (10*CA*CF^2*nf^2*zb*Zeta[3])/27 - (16*CF^3*nf^2*zb*Zeta[3])/27 - 
   (3767*CA^3*CF^2*Pi^2*zb*Zeta[3])/864 + (223*CA^2*CF^3*Pi^2*zb*Zeta[3])/
    216 + (5461*CA*CF^4*Pi^2*zb*Zeta[3])/216 + (25*CF^5*Pi^2*zb*Zeta[3])/9 - 
   (703*CA^3*CF^2*zb^2*Zeta[3])/864 + (3187*CA^2*CF^3*zb^2*Zeta[3])/648 + 
   (11483*CA*CF^4*zb^2*Zeta[3])/1296 - (10019*CF^5*zb^2*Zeta[3])/162 + 
   (3563*CA^2*CF^2*nf*zb^2*Zeta[3])/2592 - (350*CA*CF^3*nf*zb^2*Zeta[3])/81 - 
   (8935*CF^4*nf*zb^2*Zeta[3])/648 - (10*CA*CF^2*nf^2*zb^2*Zeta[3])/27 - 
   (16*CF^3*nf^2*zb^2*Zeta[3])/27 - (3767*CA^3*CF^2*Pi^2*zb^2*Zeta[3])/864 + 
   (223*CA^2*CF^3*Pi^2*zb^2*Zeta[3])/216 + (5461*CA*CF^4*Pi^2*zb^2*Zeta[3])/
    216 + (25*CF^5*Pi^2*zb^2*Zeta[3])/9 - (3*CA^2*CF^3*zb^3*Zeta[3])/16 + 
   (CA*CF^4*zb^3*Zeta[3])/8 + (CF^5*zb^3*Zeta[3])/2 - 
   (8431*CA^3*CF^2*G[0, zb]*Zeta[3])/864 - (3379*CA^2*CF^3*G[0, zb]*Zeta[3])/
    108 + (12583*CA*CF^4*G[0, zb]*Zeta[3])/216 + (1465*CF^5*G[0, zb]*Zeta[3])/
    27 + (263*CA^2*CF^2*nf*G[0, zb]*Zeta[3])/216 + 
   (352*CA*CF^3*nf*G[0, zb]*Zeta[3])/27 + (283*CF^4*nf*G[0, zb]*Zeta[3])/27 - 
   (8431*CA^3*CF^2*G[0, zb]*Zeta[3])/(864*(-1 + zb)) - 
   (3379*CA^2*CF^3*G[0, zb]*Zeta[3])/(108*(-1 + zb)) + 
   (12583*CA*CF^4*G[0, zb]*Zeta[3])/(216*(-1 + zb)) + 
   (1465*CF^5*G[0, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (263*CA^2*CF^2*nf*G[0, zb]*Zeta[3])/(216*(-1 + zb)) + 
   (352*CA*CF^3*nf*G[0, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (283*CF^4*nf*G[0, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (13975*CA^3*CF^2*zb*G[0, zb]*Zeta[3])/864 - 
   (2483*CA^2*CF^3*zb*G[0, zb]*Zeta[3])/216 + 
   (23293*CA*CF^4*zb*G[0, zb]*Zeta[3])/216 + (2077*CF^5*zb*G[0, zb]*Zeta[3])/
    27 + (263*CA^2*CF^2*nf*zb*G[0, zb]*Zeta[3])/216 + 
   (352*CA*CF^3*nf*zb*G[0, zb]*Zeta[3])/27 + 
   (283*CF^4*nf*zb*G[0, zb]*Zeta[3])/27 - 
   (10807*CA^3*CF^2*zb^2*G[0, zb]*Zeta[3])/864 - 
   (5921*CA^2*CF^3*zb^2*G[0, zb]*Zeta[3])/216 + 
   (13663*CA*CF^4*zb^2*G[0, zb]*Zeta[3])/216 + 
   (2417*CF^5*zb^2*G[0, zb]*Zeta[3])/54 + 
   (263*CA^2*CF^2*nf*zb^2*G[0, zb]*Zeta[3])/216 + 
   (352*CA*CF^3*nf*zb^2*G[0, zb]*Zeta[3])/27 + 
   (283*CF^4*nf*zb^2*G[0, zb]*Zeta[3])/27 + (3533*CA^3*CF^2*G[1, zb]*Zeta[3])/
    864 + (6067*CA^2*CF^3*G[1, zb]*Zeta[3])/216 - 
   (1361*CA*CF^4*G[1, zb]*Zeta[3])/54 - (8189*CF^5*G[1, zb]*Zeta[3])/108 - 
   (71*CA^2*CF^2*nf*G[1, zb]*Zeta[3])/27 - (1397*CA*CF^3*nf*G[1, zb]*Zeta[3])/
    108 - (308*CF^4*nf*G[1, zb]*Zeta[3])/27 + 
   (1627*CA^3*CF^2*G[1, zb]*Zeta[3])/(432*(-1 + zb)) + 
   (877*CA^2*CF^3*G[1, zb]*Zeta[3])/(54*(-1 + zb)) - 
   (1117*CA*CF^4*G[1, zb]*Zeta[3])/(108*(-1 + zb)) - 
   (1715*CF^5*G[1, zb]*Zeta[3])/(27*(-1 + zb)) - 
   (157*CA^2*CF^2*nf*G[1, zb]*Zeta[3])/(54*(-1 + zb)) - 
   (505*CA*CF^3*nf*G[1, zb]*Zeta[3])/(54*(-1 + zb)) - 
   (227*CF^4*nf*G[1, zb]*Zeta[3])/(27*(-1 + zb)) + 
   (5621*CA^3*CF^2*zb*G[1, zb]*Zeta[3])/864 + 
   (793*CA^2*CF^3*zb*G[1, zb]*Zeta[3])/216 - 
   (5629*CA*CF^4*zb*G[1, zb]*Zeta[3])/108 - (2081*CF^5*zb*G[1, zb]*Zeta[3])/
    27 - (151*CA^2*CF^2*nf*zb*G[1, zb]*Zeta[3])/54 - 
   (1795*CA*CF^3*nf*zb*G[1, zb]*Zeta[3])/216 - 
   (173*CF^4*nf*zb*G[1, zb]*Zeta[3])/27 + 
   (5479*CA^3*CF^2*zb^2*G[1, zb]*Zeta[3])/432 + 
   (2345*CA^2*CF^3*zb^2*G[1, zb]*Zeta[3])/108 - 
   (4657*CA*CF^4*zb^2*G[1, zb]*Zeta[3])/108 - 
   (1730*CF^5*zb^2*G[1, zb]*Zeta[3])/27 - 
   (71*CA^2*CF^2*nf*zb^2*G[1, zb]*Zeta[3])/27 - 
   (1397*CA*CF^3*nf*zb^2*G[1, zb]*Zeta[3])/108 - 
   (308*CF^4*nf*zb^2*G[1, zb]*Zeta[3])/27 + 
   (1175*CA^3*CF^2*G[0, 0, zb]*Zeta[3])/72 - 
   (1837*CA^2*CF^3*G[0, 0, zb]*Zeta[3])/24 - 
   (1985*CA*CF^4*G[0, 0, zb]*Zeta[3])/12 - (454*CF^5*G[0, 0, zb]*Zeta[3])/9 + 
   (1175*CA^3*CF^2*G[0, 0, zb]*Zeta[3])/(72*(-1 + zb)) - 
   (1837*CA^2*CF^3*G[0, 0, zb]*Zeta[3])/(24*(-1 + zb)) - 
   (1985*CA*CF^4*G[0, 0, zb]*Zeta[3])/(12*(-1 + zb)) - 
   (454*CF^5*G[0, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (1175*CA^3*CF^2*zb*G[0, 0, zb]*Zeta[3])/72 - 
   (1837*CA^2*CF^3*zb*G[0, 0, zb]*Zeta[3])/24 - 
   (1985*CA*CF^4*zb*G[0, 0, zb]*Zeta[3])/12 - 
   (454*CF^5*zb*G[0, 0, zb]*Zeta[3])/9 + 
   (1175*CA^3*CF^2*zb^2*G[0, 0, zb]*Zeta[3])/72 - 
   (1837*CA^2*CF^3*zb^2*G[0, 0, zb]*Zeta[3])/24 - 
   (1985*CA*CF^4*zb^2*G[0, 0, zb]*Zeta[3])/12 - 
   (454*CF^5*zb^2*G[0, 0, zb]*Zeta[3])/9 - 
   (773*CA^3*CF^2*G[0, 1, zb]*Zeta[3])/144 + 
   (154*CA^2*CF^3*G[0, 1, zb]*Zeta[3])/3 + (1529*CA*CF^4*G[0, 1, zb]*Zeta[3])/
    12 + (470*CF^5*G[0, 1, zb]*Zeta[3])/9 - 
   (773*CA^3*CF^2*G[0, 1, zb]*Zeta[3])/(144*(-1 + zb)) + 
   (154*CA^2*CF^3*G[0, 1, zb]*Zeta[3])/(3*(-1 + zb)) + 
   (1529*CA*CF^4*G[0, 1, zb]*Zeta[3])/(12*(-1 + zb)) + 
   (470*CF^5*G[0, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (773*CA^3*CF^2*zb*G[0, 1, zb]*Zeta[3])/144 + 
   (154*CA^2*CF^3*zb*G[0, 1, zb]*Zeta[3])/3 + 
   (1529*CA*CF^4*zb*G[0, 1, zb]*Zeta[3])/12 + 
   (470*CF^5*zb*G[0, 1, zb]*Zeta[3])/9 - 
   (773*CA^3*CF^2*zb^2*G[0, 1, zb]*Zeta[3])/144 + 
   (154*CA^2*CF^3*zb^2*G[0, 1, zb]*Zeta[3])/3 + 
   (1529*CA*CF^4*zb^2*G[0, 1, zb]*Zeta[3])/12 + 
   (470*CF^5*zb^2*G[0, 1, zb]*Zeta[3])/9 - 
   (101*CA^3*CF^2*G[1, 0, zb]*Zeta[3])/36 + 
   (1543*CA^2*CF^3*G[1, 0, zb]*Zeta[3])/24 + 
   (1783*CA*CF^4*G[1, 0, zb]*Zeta[3])/12 + (572*CF^5*G[1, 0, zb]*Zeta[3])/9 + 
   (65*CA^3*CF^2*G[1, 0, zb]*Zeta[3])/(18*(-1 + zb)) + 
   (89*CA^2*CF^3*G[1, 0, zb]*Zeta[3])/(2*(-1 + zb)) + 
   (99*CA*CF^4*G[1, 0, zb]*Zeta[3])/(-1 + zb) + 
   (368*CF^5*G[1, 0, zb]*Zeta[3])/(9*(-1 + zb)) + 
   (293*CA^3*CF^2*zb*G[1, 0, zb]*Zeta[3])/72 + 
   (1847*CA^2*CF^3*zb*G[1, 0, zb]*Zeta[3])/48 + 
   (1901*CA*CF^4*zb*G[1, 0, zb]*Zeta[3])/24 + 
   (361*CF^5*zb*G[1, 0, zb]*Zeta[3])/18 - 
   (101*CA^3*CF^2*zb^2*G[1, 0, zb]*Zeta[3])/36 + 
   (1597*CA^2*CF^3*zb^2*G[1, 0, zb]*Zeta[3])/24 + 
   (1837*CA*CF^4*zb^2*G[1, 0, zb]*Zeta[3])/12 + 
   (572*CF^5*zb^2*G[1, 0, zb]*Zeta[3])/9 - (35*CA^3*CF^2*G[1, 1, zb]*Zeta[3])/
    9 - (371*CA^2*CF^3*G[1, 1, zb]*Zeta[3])/8 - 
   (1303*CA*CF^4*G[1, 1, zb]*Zeta[3])/12 - (592*CF^5*G[1, 1, zb]*Zeta[3])/9 - 
   (151*CA^3*CF^2*G[1, 1, zb]*Zeta[3])/(18*(-1 + zb)) - 
   (92*CA^2*CF^3*G[1, 1, zb]*Zeta[3])/(3*(-1 + zb)) - 
   (58*CA*CF^4*G[1, 1, zb]*Zeta[3])/(-1 + zb) - 
   (400*CF^5*G[1, 1, zb]*Zeta[3])/(9*(-1 + zb)) - 
   (151*CA^3*CF^2*zb*G[1, 1, zb]*Zeta[3])/18 - 
   (383*CA^2*CF^3*zb*G[1, 1, zb]*Zeta[3])/16 - 
   (1019*CA*CF^4*zb*G[1, 1, zb]*Zeta[3])/24 - 
   (196*CF^5*zb*G[1, 1, zb]*Zeta[3])/9 - 
   (35*CA^3*CF^2*zb^2*G[1, 1, zb]*Zeta[3])/9 - 
   (389*CA^2*CF^3*zb^2*G[1, 1, zb]*Zeta[3])/8 - 
   (1357*CA*CF^4*zb^2*G[1, 1, zb]*Zeta[3])/12 - 
   (592*CF^5*zb^2*G[1, 1, zb]*Zeta[3])/9 - (10*CA*CF^4*G[2, 1, zb]*Zeta[3])/
    3 - 4*CF^5*G[2, 1, zb]*Zeta[3] + (10*CA*CF^4*G[2, 1, zb]*Zeta[3])/
    (3*(-1 + zb)) + (4*CF^5*G[2, 1, zb]*Zeta[3])/(-1 + zb) + 
   (20*CA*CF^4*zb*G[2, 1, zb]*Zeta[3])/3 + 8*CF^5*zb*G[2, 1, zb]*Zeta[3] - 
   (10*CA*CF^4*zb^2*G[2, 1, zb]*Zeta[3])/3 - 4*CF^5*zb^2*G[2, 1, zb]*
    Zeta[3] - (1627*CA^3*CF^2*Log[Q2dmu2]*Zeta[3])/432 - 
   (877*CA^2*CF^3*Log[Q2dmu2]*Zeta[3])/54 + 
   (1117*CA*CF^4*Log[Q2dmu2]*Zeta[3])/108 + (1715*CF^5*Log[Q2dmu2]*Zeta[3])/
    27 + (157*CA^2*CF^2*nf*Log[Q2dmu2]*Zeta[3])/54 + 
   (505*CA*CF^3*nf*Log[Q2dmu2]*Zeta[3])/54 + 
   (227*CF^4*nf*Log[Q2dmu2]*Zeta[3])/27 - 
   (1627*CA^3*CF^2*Log[Q2dmu2]*Zeta[3])/(432*(-1 + zb)) - 
   (877*CA^2*CF^3*Log[Q2dmu2]*Zeta[3])/(54*(-1 + zb)) + 
   (1117*CA*CF^4*Log[Q2dmu2]*Zeta[3])/(108*(-1 + zb)) + 
   (1715*CF^5*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) + 
   (157*CA^2*CF^2*nf*Log[Q2dmu2]*Zeta[3])/(54*(-1 + zb)) + 
   (505*CA*CF^3*nf*Log[Q2dmu2]*Zeta[3])/(54*(-1 + zb)) + 
   (227*CF^4*nf*Log[Q2dmu2]*Zeta[3])/(27*(-1 + zb)) - 
   (2347*CA^3*CF^2*zb*Log[Q2dmu2]*Zeta[3])/432 - 
   (193*CA^2*CF^3*zb*Log[Q2dmu2]*Zeta[3])/54 + 
   (4429*CA*CF^4*zb*Log[Q2dmu2]*Zeta[3])/108 + 
   (1967*CF^5*zb*Log[Q2dmu2]*Zeta[3])/27 + 
   (157*CA^2*CF^2*nf*zb*Log[Q2dmu2]*Zeta[3])/54 + 
   (505*CA*CF^3*nf*zb*Log[Q2dmu2]*Zeta[3])/54 + 
   (227*CF^4*nf*zb*Log[Q2dmu2]*Zeta[3])/27 - 
   (2275*CA^3*CF^2*zb^2*Log[Q2dmu2]*Zeta[3])/432 - 
   (398*CA^2*CF^3*zb^2*Log[Q2dmu2]*Zeta[3])/27 + 
   (1765*CA*CF^4*zb^2*Log[Q2dmu2]*Zeta[3])/108 + 
   (1553*CF^5*zb^2*Log[Q2dmu2]*Zeta[3])/27 + 
   (157*CA^2*CF^2*nf*zb^2*Log[Q2dmu2]*Zeta[3])/54 + 
   (505*CA*CF^3*nf*zb^2*Log[Q2dmu2]*Zeta[3])/54 + 
   (227*CF^4*nf*zb^2*Log[Q2dmu2]*Zeta[3])/27 - 
   (31*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (89*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (299*CA*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (368*CF^5*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (31*CA^3*CF^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (89*CA^2*CF^3*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(2*(-1 + zb)) - 
   (299*CA*CF^4*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) - 
   (368*CF^5*G[0, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) - 
   (31*CA^3*CF^2*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (89*CA^2*CF^3*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (299*CA*CF^4*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (368*CF^5*zb*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (31*CA^3*CF^2*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (89*CA^2*CF^3*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/2 - 
   (299*CA*CF^4*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/3 - 
   (368*CF^5*zb^2*G[0, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (121*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (130*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (266*CA*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (484*CF^5*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (151*CA^3*CF^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(18*(-1 + zb)) + 
   (92*CA^2*CF^3*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(3*(-1 + zb)) + 
   (58*CA*CF^4*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(-1 + zb) + 
   (400*CF^5*G[1, zb]*Log[Q2dmu2]*Zeta[3])/(9*(-1 + zb)) + 
   (139*CA^3*CF^2*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (155*CA^2*CF^3*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/6 + 
   (146*CA*CF^4*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (304*CF^5*zb*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 + 
   (121*CA^3*CF^2*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/18 + 
   (130*CA^2*CF^3*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (266*CA*CF^4*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/3 + 
   (484*CF^5*zb^2*G[1, zb]*Log[Q2dmu2]*Zeta[3])/9 - 
   (151*CA^3*CF^2*Log[Q2dmu2]^2*Zeta[3])/36 - 
   (46*CA^2*CF^3*Log[Q2dmu2]^2*Zeta[3])/3 - 29*CA*CF^4*Log[Q2dmu2]^2*
    Zeta[3] - (200*CF^5*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (151*CA^3*CF^2*Log[Q2dmu2]^2*Zeta[3])/(36*(-1 + zb)) - 
   (46*CA^2*CF^3*Log[Q2dmu2]^2*Zeta[3])/(3*(-1 + zb)) - 
   (29*CA*CF^4*Log[Q2dmu2]^2*Zeta[3])/(-1 + zb) - 
   (200*CF^5*Log[Q2dmu2]^2*Zeta[3])/(9*(-1 + zb)) - 
   (151*CA^3*CF^2*zb*Log[Q2dmu2]^2*Zeta[3])/36 - 
   (46*CA^2*CF^3*zb*Log[Q2dmu2]^2*Zeta[3])/3 - 29*CA*CF^4*zb*Log[Q2dmu2]^2*
    Zeta[3] - (200*CF^5*zb*Log[Q2dmu2]^2*Zeta[3])/9 - 
   (151*CA^3*CF^2*zb^2*Log[Q2dmu2]^2*Zeta[3])/36 - 
   (46*CA^2*CF^3*zb^2*Log[Q2dmu2]^2*Zeta[3])/3 - 
   29*CA*CF^4*zb^2*Log[Q2dmu2]^2*Zeta[3] - 
   (200*CF^5*zb^2*Log[Q2dmu2]^2*Zeta[3])/9 + (6281*CA^3*CF^2*Zeta[5])/480 - 
   (2087*CA^2*CF^3*Zeta[5])/40 - (14357*CA*CF^4*Zeta[5])/120 - 
   (249*CF^5*Zeta[5])/10 + (6281*CA^3*CF^2*Zeta[5])/(480*(-1 + zb)) - 
   (2087*CA^2*CF^3*Zeta[5])/(40*(-1 + zb)) - (14357*CA*CF^4*Zeta[5])/
    (120*(-1 + zb)) - (249*CF^5*Zeta[5])/(10*(-1 + zb)) + 
   (6281*CA^3*CF^2*zb*Zeta[5])/480 - (2087*CA^2*CF^3*zb*Zeta[5])/40 - 
   (14357*CA*CF^4*zb*Zeta[5])/120 - (249*CF^5*zb*Zeta[5])/10 + 
   (6281*CA^3*CF^2*zb^2*Zeta[5])/480 - (2087*CA^2*CF^3*zb^2*Zeta[5])/40 - 
   (14357*CA*CF^4*zb^2*Zeta[5])/120 - (249*CF^5*zb^2*Zeta[5])/10)/ep


==> anc/info.txt <==
Ancillary Files for the Paper:
"Real-Virtual contributions to inclusive Higgs and Drell-Yan production at N$^4$LO in QCD"
By Bernhard Mistlberger and Adi Suresh


*******************	General Definitions	*******************

ep=\[Epsilon]           dimensional regulator, d=4-2ep.
nf            		number of light quark flavors, typically nf=5.
uec 	      		quark Charge (2/3 for up type, -1/3 for down type quarks)
csum			sum of electric charge over all fermion flavours
zb			\bar{z} = 1 - Q^2/s
Log[Q2dmu2]		Renormalization scale logs; Q2dmu2 = Q^2 / \mu^2
			(i.e. mass of the color singlet squared Q divided
			by the renormalization scale \mu squared)

Polylogs and Zeta Values:
G[..., zb]		multiple polylogarithm 
Zeta[n]			the Riemann zeta function evaluated at n
Z53			multiple zeta function value Zeta[5,3]

Distributions:
del[zb]			Dirac delta distribution \delta(zb)
PlusD[zb, n]		nth order Plus distribution [log^n(zb)/zb]+
			as defined in eq. 2.28


Color factors:
CA,CF,C3FF as defined in eqs. 3.4, 3.5, and 3.7

Particles:
H: Higgs (with invariant mass Q)
gamma*: off-shell photon (with invariant mass Q)
g: gluon
q: quark
qbar: anti-quark

Files presented in Mathematica readable format:

***********	RVVxV Contribution to Parton Coefficient Functions	*******************


g g -> H g:
XS_Higgs_gg_RVVxV.m

q qbar -> H g:
XS_Higgs_qqbar_RVVxV.m

q g -> H q:
XS_Higgs_qg_RVVxV.m

q qbar -> gamma* g:
XS_DY_qqbar_RVVxV.m

q g -> gamma* q:
XS_DY_qg_RVVxV.m

g g -> gamma* g:
XS_DY_gg_RVVxV.m


***********	Lower Order Contributions to Parton Coefficient Functions	*******************
g g -> H g:
XS_Higgs_gg_R.m
XS_Higgs_gg_RV.m
XS_Higgs_gg_RV2.m
XS_Higgs_gg_RVV.m

q qbar -> H g:
XS_Higgs_qqbar_R.m
XS_Higgs_qqbar_RV.m
XS_Higgs_qqbar_RV2.m
XS_Higgs_qqbar_RVV.m

q g -> H q:
XS_Higgs_qg_R.m
XS_Higgs_qg_RV.m
XS_Higgs_qg_RV2.m
XS_Higgs_qg_RVV.m

q qbar -> gamma* g:
XS_DY_qqbar_R.m
XS_DY_qqbar_RV.m
XS_DY_qqbar_RV2.m
XS_DY_qqbar_RVV.m

q g -> gamma* q:
XS_DY_qg_R.m
XS_DY_qg_RV.m
XS_DY_qg_RV2.m
XS_DY_qg_RVV.m

g g -> gamma* g:
XS_DY_gg_RV2.m
